Phonon-induced breakdown of Thouless pumping in the Rice-Mele-Holstein model

Adiabatic and periodic variation of the lattice parameters can make it possible to transport charge through a system even without net external electric or magnetic fields, known as Thouless charge pumping. The amount of charge pumped in a cycle is quantized and entirely determined by the system's topology, which is robust against perturbations such as disorder and interactions. However, coupling to the environment may play a vital role in topological transport in many-body systems. We study the topological Thouless pumping, where the charge carriers interact with local optical phonons. The semi-classical multi-trajectory Ehrenfest method is employed to treat the phonon trajectories classically and charge carriers quantum mechanically. We find a breakdown of the quantized charge transport in the presence of phonons. It happens for any finite electron-phonon coupling strength at the resonance condition when the pumping frequency matches the phonon frequency, and it takes finite phonon coupling strength away from the resonance. Moreover, there exist parameter regimes with non-quantized negative and positive charge transport. The modified effective pumping path due to electron-phonon coupling accurately explains the underlying physics. In the large coupling regime where the pumping disappears, the phonons are found to eliminate the staggering of the onsite potentials, which is necessary for the pumping protocol. Finally, we present a stability diagram of quantized pumping as a function of time period of pumping and phonon coupling strength.

==> anc/Fig_10_abc.csv <==
-1.4029454443540705,1.0485094660713281,-0.05756618212461847
-1.4187234608302473,0.9608481044752919,-0.0526323637612525
-1.433138184882874,0.8722634360558658,-0.04769854539788654
-1.446175764986533,0.7828405843830859,-0.042764727034520576
-1.4578236729532696,0.6926654784616059,-0.03783090867115461
-1.468070715971284,0.60182477015903,-0.03289709030778864
-1.4769070473604538,0.5104057509396277,-0.02796327194442268
-1.484324176034275,0.41849626798343714,-0.02302945358105671
-1.4903149746591842,0.32618463977137424,-0.018095635217690753
-1.4948736865034482,0.23355957121744655,-0.013161816854324784
-1.4979959309689526,0.14071006842963552,-0.008227998490958824
-1.4996787078006455,0.04772535318135121,-0.0032941801275928567
-1.499920399969585,-0.04530525624688415,0.0016396382357731039
-1.4987207752267693,-0.13829658465931874,0.006573456599139072
-1.4960809863263216,-0.23117184759660678,0.011507274962505039
-1.4920035699177847,-0.32385517079123927,0.016441093325871008
-1.4864924441085607,-0.41626870047620457,0.02137491168923696
-1.4795529046988944,-0.5083329342764711,0.026308730052602928
-1.4711916200930082,-0.5999693207855488,0.031242548415968897
-1.4614166248911993,-0.6911019374856181,0.03617636677933486
-1.450237312169195,-0.7816561577451406,0.04111018514270082
-1.4376644244520564,-0.8715561164137431,0.046044003506066786
-1.4237100433913854,-0.960724408204985,0.050977821869432755
-1.4083875781557003,-1.049084503125069,0.05591164023279872
-1.3917117525452047,-1.1365626854724906,0.06084545859616467
-1.3736985908432187,-1.223086960142206,0.06577927695953066
-1.354365402418029,-1.308584551573897,0.0707130953228966
-1.3337307650897967,-1.392981547881252,0.07564691368626256
-1.3118145072785703,-1.4762051574701431,0.08058073204962854
-1.2886376889506292,-1.5581853495082612,0.0855145504129945
-1.2642225813813044,-1.638853705640249,0.09044836877636045
-1.2385926457539007,-1.7181415070563628,0.09538218713972643
-1.2117725106151587,-1.7959800800958836,0.10031600550309239
-1.183787948208945,-1.8723027537507346,0.10524982386645837
-1.1546658497110085,-1.9470452442051398,0.11018364222982432
-1.1244341993884186,-2.020143928698995,0.11511746059319028
-1.0931220477087178,-2.091535016035375,0.12005127895655626
-1.0607594834244478,-2.161156194927201,0.12498509731992222
-1.027377604660022,-2.2289482073110944,0.1299189156832882
-0.9930084890286429,-2.294853855490962,0.13485273404665413
-0.9576851628079635,-2.358816188111119,0.1397865524100201
-0.9214415692042194,-2.420778875693324,0.1447203707733861
-0.884312535735187,-2.4806879729474014,0.14965418913675202
-0.8463337407634401,-2.5384920609937347,0.154588007500118
-0.807541679211961,-2.594140930527366,0.15952182586348398
-0.7679736274951243,-2.647585595826207,0.1644556442268499
-0.7276676076987074,-2.6987796857955737,0.1693894625902159
-0.6866623510433674,-2.747679412424053,0.17432328095358188
-0.6449972606666864,-2.7942419693407845,0.1792570993169478
-0.6027123737595678,-2.838425444694668,0.1841909176803138
-0.5598483230933339,-2.880190729417361,0.18912473604367977
-0.5164462979745131,-2.919502101720763,0.19405855440704575
-0.472548004664865,-2.956325492212902,0.19899237277041168
-0.4281956263045992,-2.990627698971797,0.20392619113377766
-0.38343178237739706,-3.0223779520973335,0.20886000949714364
-0.338299487756107,-3.0515487997590736,0.21379382786050963
-0.292842111368512,-3.0781147662158834,0.21872764622387553
-0.2471033345228679,-3.102051580002975,0.2236614645872415
-0.20112710893327093,-3.123337501988392,0.2285952829506075
-0.154957614485193,-3.1419541128734703,0.23352910131397342
-0.10863921678173599,-3.157885112976066,0.2384629196773394
-0.06221642451145408,-3.1711156333004955,0.24339673804070538
-0.01573384667866,-3.1816333685734604,0.2483305564040713
0.03076385026265971,-3.1894291808802886,0.2532643747674373
0.077231985330126,-3.194496066436806,0.2581981931308033
0.12362590594821952,-3.1968287103497546,0.2631320114941692
0.1699010308562363,-3.1964245028039526,0.2680658298575352
0.21601289294770573,-3.193283892471687,0.27299964822090117
0.26191718200011854,-3.187409422535795,0.27793346658426715
0.3075697872539076,-3.1788054708692193,0.2828672849476331
0.3529268397997531,-3.1674791551542345,0.28780110331099906
0.39794475473347946,-3.1534404963645972,0.29273492167436505
0.4425802730380537,-3.136701548087133,0.29766874003773097
0.4867905031524344,-3.117276282044547,0.30260255840109695
0.5305329621873031,-3.095181399641608,0.30753637676446294
0.5737656167481069,-3.0704364037555854,0.31247019512782886
0.6164469233261674,-3.043062827960686,0.31740401349119485
0.6585358682190315,-3.0130841316941055,0.32233783185456083
0.6999920069417255,-2.9805263218635507,0.32727165021792676
0.740775503091039,-2.945417975359325,0.33220546858129274
0.7808471666254774,-2.9077896580210747,0.3371392869446587
0.8201684915240951,-2.8676739074203055,0.3420731053080247
0.8587016927880545,-2.8251057242949043,0.34700692367139063
0.8964097427493222,-2.7801225016961912,0.3519407420347566
0.9332564066516263,-2.7327634615595273,0.3568745603981226
0.9692062774694863,-2.6830696120521957,0.3618083787614885
1.0042248099318425,-2.6310842074566385,0.3667421971248545
1.038278353717611,-2.5768527665019754,0.3716760154882205
1.07133418579124,-2.5204225862926997,0.3766098338515864
1.1033605418472376,-2.4618426071051847,0.3815436522149524
1.134326646833411,-2.401163764010836,0.3864774705783184
1.1642027445234786,-2.338439041717013,0.39141128894168425
1.1929601261107328,-2.2737230107913002,0.39634510730505024
1.2205711577951168,-2.207071583076043,0.4012789256684162
1.2470093073373787,-2.138542359950924,0.40621274403178215
1.2722491695546445,-2.068194926442702,0.41114656239514813
1.2962664907330177,-1.9960905121532733,0.4160803807585141
1.319038191933642,-1.922291443432615,0.4210141991218801
1.3405423911699446,-1.8468611117475142,0.425948017485246
1.3607584244346649,-1.7698643780723875,0.430881835848612
1.3796668655565123,-1.6913677278153414,0.435815654211978
1.3972495448672897,-1.6114389284065742,0.4407494725753439
1.4134895666617058,-1.5301466463010294,0.4456832909387099
1.4283713254329231,-1.4475604347900641,0.4506171093020758
1.4418805208683523,-1.3637509215905126,0.45555092766544186
1.4540041715912073,-1.2787898105819286,0.4604847460288078
1.4647306276347112,-1.192749671461356,0.4654185643921737
1.4740495816369046,-1.105703795883774,0.47035238275553976
1.4819520787452327,-1.0177262311900293,0.4752862011189057
1.4884305252215762,-0.928891797626204,0.4802200194822716
1.4934786957392612,-0.8392759286813042,0.48515383784563765
1.4970917393651755,-0.7489544634151776,0.4900876562090036
1.4992661842211583,-0.6580036135069802,0.4950214745723695
1.4999999408202285,-0.5665000894290231,0.49995529293573554
1.4992923040744324,-0.4745211436994804,0.5048891112991014
1.4971439539724074,-0.3821443891840371,0.5098229296624675
1.4935569549259191,-0.28944753761975,0.5147567480258334
1.4885347537861433,-0.19650829927494617,0.5196905663891993
1.4820821765314642,-0.10340447887561194,0.5246243847525653
1.474205423630079,-0.01021407229475043,0.5295582031159313
1.4649120640817452,0.08298480546148303,0.5344920214792972
1.4542110281445657,0.1761141104591804,0.5394258398426632
1.442112598753595,0.26909600407206424,0.5443596582060292
1.4286284016396946,0.36185286185655335,0.5492934765693951
1.413771394158032,0.4543072523050853,0.5542272949327611
1.3975558528369734,0.5463819888806163,0.559161113296127
1.37999735965937,0.6380002295496731,0.564094931659493
1.361112787089354,0.7290855302582728,0.569028750022859
1.340920281859127,0.819561841512995,0.573962568386225
1.3194392475312247,0.9093535356744751,0.5788963867495909
1.2966903258530775,0.9983855154697763,0.5838302051129569
1.2726953769217486,1.086583335930277,0.5887640234763228
1.247477458177954,1.1738732489419101,0.5936978418396888
1.221060802249472,1.2601821859949571,0.5986316602030548
1.1934707936653524,1.3454377707683738,0.6035654785664207
1.164733944463134,1.429568389685723,0.6084992969297867
1.1348778687127026,1.512503257447711,0.6134331152931527
1.1039312559811196,1.5941724496681708,0.6183669336565186
1.0719238437639822,1.6745069716501293,0.6233007520198846
1.0388863889098028,1.753438899447945,0.6282345703832506
1.0048506380648836,1.830901483024852,0.6331683887466165
0.9698492971670152,1.9068290919865893,0.6381022071099824
0.9339160000174044,1.9811570958646099,0.6430360254733485
0.8970852759609991,2.0538219110748814,0.6479698438367144
0.8593925167062223,2.1247612551764905,0.6529036622000804
0.8208739423160643,2.1939143555121565,0.6578374805634464
0.7815665664031701,2.2612219054311407,0.6627712989268123
0.7415081605623901,2.3266259132145155,0.6677051172901783
0.7007372180749754,2.390069731422389,0.6726389356535443
0.6592929169192351,2.451498272000762,0.6775727540169102
0.6172150821233303,2.5108581442183864,0.6825065723802762
0.5745441474962125,2.568097604071109,0.6874403907436422
0.531321116773626,2.623166505141017,0.6923742091070081
0.4875875242164298,2.6760164093539807,0.6973080274703741
0.44338539469912064,2.726600744690267,0.70224184583374
0.398757203326916,2.77487484679571,0.707175664197106
0.3537458346201995,2.8207959289539635,0.712109482560472
0.30839454130554594,2.8643231081566336,0.717043300923838
0.26274690275291235,2.9054174793780625,0.7219771192872038
0.2168467830989772,2.944042166132757,0.7269109376505699
0.1707382890968141,2.980162367266233,0.7318447560139357
0.12446572773243161,3.0137454369214742,0.7367785743773017
0.07807356364891961,3.044760938198317,0.7417123927406677
0.03160637641908037,3.073180622810237,0.7466462111040336
-0.014891182292375404,3.0989784158963563,0.7515800294673995
-0.061374431635897814,3.122130487291881,0.7565138478307656
-0.10779870451222283,3.1426153511158224,0.7614476661941315
-0.15411939049428322,3.160413894248955,0.7663814845574974
-0.20029197869465196,3.1755093453798344,0.7713153029208635
-0.24627210053734777,3.187887266328861,0.7762491212842294
-0.292015572392881,3.1975355957410914,0.7811829396475954
-0.3374784380355819,3.204444711121222,0.7861167580109614
-0.38261701088240996,3.208607463830819,0.7910505763743273
-0.4273879159726544,3.210019161812219,0.7959843947376933
-0.47174813164819085,3.2086775233294587,0.8009182131010593
-0.5156550308942377,3.20458267177375,0.8058520314644252
-0.5590664223008873,3.19773720275533,0.8107858498277912
-0.6019405906060483,3.188146248516378,0.8157196681911572
-0.6442363367808563,3.1758174456217323,0.8206534865545231
-0.685913017619002,3.160760835826281,0.8255873049178891
-0.7269305847919787,3.1429888301419915,0.830521123281255
-0.7672496233326691,3.122516283779392,0.835454941644621
-0.8068313895103258,3.099360566714222,0.840388760007987
-0.845637848060549,3.073541509608755,0.8453225783713529
-0.8836317087344797,3.0450812793275723,0.8502563967347189
-0.9207764621320547,3.0140043379867416,0.8551902150980849
-0.9570364147849791,2.98033750920562,0.8601240334614508
-0.9923767234555781,2.9441100139738254,0.8650578518248168
-1.0267634286186977,2.9053533930854685,0.8699916701881828
-1.0601634870943895,2.864101402354617,0.8749254885515487
-1.0925448038000516,2.820389982775818,0.8798593069149147
-1.1238762625915188,2.774257277612412,0.8847931252782807
-1.154127756163476,2.7257436171019287,0.8897269436416466
-1.1832702149804502,2.674891461588727,0.8946607620050125
-1.2112756352105298,2.621745333793293,0.8995945803683786
-1.2381171056351015,2.5663517490746734,0.9045283987317445
-1.2637688335085924,2.508759161689263,0.9094622170951105
-1.2882061693434645,2.4490179579848412,0.9143960354584765
-1.3114056305966246,2.3871804586481677,0.9193298538218424
-1.3333449242345066,2.3233008370975297,0.9242636721852084
-1.3540029681550405,2.257434962912461,0.9291974905485744
-1.3733599114460915,2.1896403142527654,0.9341313089119403
-1.3913971534607767,2.119976028121265,0.9390651272753063
-1.408097361691346,2.0485029439407207,0.9439989456386723
-1.4234444884244892,1.9752834766747254,0.9489327640020382
-1.4374237861620716,1.9003813935981035,0.9538665823654042
-1.4500218217924163,1.8238617183841015,0.95880040072877
-1.4612264894985671,1.7457908125307393,0.9637342190921362
-1.4710270223911237,1.6662364322143617,0.9686680374555021
-1.479414002854452,1.5852675915179113,0.973601855818868
-1.4863793715963587,1.5029543283675537,0.978535674182234
-1.4919164353924796,1.4193675914579371,0.9834694925455999
-1.4960198735179915,1.3345792912797139,0.988403310908966
-1.4986857428604785,1.2486623454760086,0.993337129272332
-1.49991148170895,1.1616905782042182,0.9982709476356979
-1.4996959122154863,1.0737385337043148,1.0032047659990637
-1.4980392415270416,0.9848813565538502,1.0081385843624298
-1.4949430615864236,0.8951947797088148,1.0130724027257956
-1.4904103476025177,0.8047551241386605,1.0180062210891618
-1.4844454551913484,0.7136392256730667,1.0229400394525279
-1.4770541161906174,0.6219243174815982,1.0278738578158937
-1.4682434331518388,0.5296879453436495,1.0328076761792597
-1.4580218725152776,0.43700792966570245,1.0377414945426255
-1.4463992564743082,0.3439623203372409,1.0426753129059916
-1.4333867535369764,0.2506293108005735,1.0476091312693576
-1.4189968677938607,0.15708714460570902,1.0525429496327237
-1.4032434269025358,0.06341406218883625,1.0574767679960895
-1.386141568800181,-0.030311718013268894,1.0624105863594555
-1.3677077271570683,-0.12401203364251033,1.0673444047228213
-1.3479596155850126,-0.21760885410142344,1.0722782230861874
-1.3269162106158308,-0.31102437102894775,1.0772120414495534
-1.3045977334662242,-0.4041810636199059,1.0821458598129194
-1.2810256306066667,-0.49700173383165397,1.0870796781762853
-1.2562225531528497,-0.5894095356868095,1.0920134965396513
-1.2302123350995513,-0.6813280129207788,1.0969473149030171
-1.2030199704178974,-0.7726811384237958,1.1018811332663832
-1.1746715890378996,-0.863393353586011,1.1068149516297492
-1.1451944317394835,-0.9533896208125615,1.1117487699931152
-1.1146168239759964,-1.0425954902215562,1.116682588356481
-1.082968148655492,-1.1309371518323008,1.121616406719847
-1.050278817905816,-1.2183414500813778,1.126550225083213
-1.0165802438507356,-1.3047358869451935,1.1314840434465792
-0.981904808425114,-1.3900486644705143,1.136417861809945
-0.9462858322581696,-1.4742087659295746,1.141351680173311
-0.9097575426547153,-1.5571460096416687,1.1462854985366768
-0.8723550407051577,-1.63879103691496,1.1512193169000429
-0.8341142675558422,-1.7190752979047543,1.1561531352634087
-0.7950719698721639,-1.7979311269778107,1.161086953626775
-0.755265664527641,-1.8752918845859199,1.1660207719901408
-0.7147336025528486,-1.951092036190777,1.1709545903535068
-0.6735147323789137,-2.025267114721605,1.1758884087168726
-0.6316486624108388,-2.0977536845062295,1.1808222270802387
-0.5891756229666213,-2.1684894313368113,1.1857560454436045
-0.5461364276187998,-2.237413313806926,1.1906898638069707
-0.5025724339755085,-2.304465617650602,1.1956236821703365
-0.4585255039387329,-2.36958792617549,1.2005575005337026
-0.4140379634780231,-2.4327231836632466,1.2054913188970684
-0.3691525619582331,-2.4938158826619206,1.2104251372604344
-0.3239124310604184,-2.5528121667337276,1.2153589556238003
-0.2783610433353561,-2.6096597437092965,1.2202927739871665
-0.23254217042952263,-2.6643078325569234,1.2252265923505323
-0.18649984102363565,-2.716707353072092,1.2301604107138984
-0.14027829852422916,-2.7668111733609235,1.2350942290772642
-0.09392195854889274,-2.8145741137585634,1.2400280474406302
-0.04747536624600099,-2.859952805997969,1.2449618658039963
-0.0009831534900106575,-2.90290574486412,1.2498956841673623
0.04551000400661526,-2.9433935168388037,1.2548295025307281
0.09195942962358236,-2.9813788832672645,1.2597633208940942
0.13832048876382835,-3.0168266942250925,1.26469713925746
0.18454863174418676,-3.049703926458119,1.269630957620826
0.23059943660448534,-3.0799798540750647,1.274564775984192
0.2764286517938714,-3.1076260595692253,1.279498594347558
0.3219922386934291,-3.1326163189906797,1.284432412710924
0.36724641393414637,-3.154926693673687,1.28936623107429
0.41214769146962993,-3.1745357593991574,1.2943000494376558
0.45665292436309807,-3.1914245807208306,1.2992338678010218
0.5007193462485304,-3.2055765172266657,1.3041676861643878
0.5443046124260954,-3.2169773040831786,1.3091015045277539
0.5873668405524053,-3.22561529771834,1.3140353228911197
0.6298646508864695,-3.2314814046567424,1.3189691412544857
0.6717572060526942,-3.234568851443303,1.3239029596178515
0.713004250282667,-3.2348733365825977,1.3288367779812176
0.7535661480981397,-3.2323933456821536,1.3337705963445836
0.7934039223978527,-3.2271299874554824,1.3387044147079497
0.8324792919117995,-3.2190865954666306,1.3436382330713155
0.8707547079867903,-3.2082688638633248,1.3485720514346815
0.9081933906680366,-3.1946853209714514,1.3535058697980473
0.9447593640420845,-3.1783472778872794,1.3584396881614134
0.9804174908070987,-3.159268329012372,1.3633735065247794
1.0151335060373168,-3.1374642760933886,1.3683073248881454
1.0488740501092206,-3.1129535382654647,1.3732411432515113
1.0816067007577461,-3.0857572688605033,1.3781749616148773
1.113300004231785,-3.0558990218047746,1.383108779978243
1.1439235055189878,-3.023404589783212,1.3880425983416094
1.173447777610904,-2.9883021818393,1.3929764167049752
1.2018444497802099,-2.950622474337,1.3979102350683412
1.2290862348429668,-2.91039843442564,1.402844053431707
1.2551469553796866,-2.8676652866515577,1.407777871795073
1.2800015688899569,-2.8224606273073545,1.412711690158439
1.3036261918564918,-2.774824327416951,1.4176455085218052
1.32599812269552,-2.7247982846540335,1.422579326885171
1.3470958635713717,-2.6724264350321705,1.4275131452485368
1.3668991410544007,-2.617754974601758,1.4324469636119028
1.3853889256022602,-2.5608323173810748,1.4373807819752686
1.4025474498460002,-2.501708747318985,1.4423146003386347
1.4183582256631966,-2.4404362565619535,1.4472484187020007
1.4328060600218873,-2.377068754094071,1.4521822370653668
1.4458770695799954,-2.3116622133662785,1.4571160554287326
1.4575586940262357,-2.244274437921325,1.4620498737920986
1.4678397081496823,-2.174964737791471,1.4669836921554644
1.4767102326263748,-2.1037939177036433,1.4719175105188305
1.4841617435126895,-2.0308244667378474,1.4768513288821965
1.490187080436214,-1.9561205550837157,1.4817851472455625
1.494780453476349,-1.8797477747118234,1.4867189656089284
1.4979374487280288,-1.8017729301589285,1.4916527839722944
1.4996550325431857,-1.722264060262859,1.4965866023356602
1.4999315544458225,-1.6412905205191557,1.5015204206990262
1.4987667487180445,-1.5589229090475976,1.5064542390623923
1.4961617346553828,-1.4752328733507278,1.5113880574257583
1.4921190154912236,-1.3902929784358893,1.5163218757891241
1.486642475991375,-1.3041766878665848,1.5212556941524902
1.479737378721123,-1.2169583514252602,1.526189512515856
1.4714103589882095,-1.1287131208598218,1.5311233308792223
1.461669418466852,-1.0395168343904013,1.536057149242588
1.4505239175086333,-0.9494459330106317,1.540990967605954
1.437984566147919,-0.8585773992236803,1.54592478596932
1.4240634138102548,-0.7669886773876208,1.550858604332686
1.4087738377337162,-0.6747575821500211,1.5557924226960518
1.3921305301143534,-0.5819622331875061,1.560726241059418
1.3741494839880213,-0.4886810147533309,1.5656600594227839
1.3548479778622218,-0.3949925148974697,1.57059387778615
1.334244559112666,-0.30097542590083426,1.5755276961495157
1.3123590261605813,-0.20670844621983714,1.5804615145128817
1.2892124094478274,-0.1122702247262084,1.5853953328762476
1.2648269512281312,-0.017739327828525813,1.5903291512396138
1.2392260841938887,0.07680581949129445,1.5952629696029796
1.2124344089589811,0.1712870186959165,1.6001967879663457
1.1844776704193367,0.26562635352782593,1.6051306063297115
1.1553827330139332,0.3597461909923427,1.6100644246930775
1.1251775549099685,0.4535691861014849,1.6149982430564433
1.0938911611370645,0.5470183645217316,1.6199320614198096
1.0615536156962415,0.6400172598271532,1.6248658797831754
1.0281959926705937,0.7324899886067111,1.6297996981465415
0.9938503463652671,0.8243611942825863,1.6347335165099073
0.9585496805055699,0.9155559426527136,1.6396673348732733
0.9223279165227325,1.0059997202817366,1.6446011532366394
0.8852198609578232,1.0956185680201025,1.6495349716000054
0.847261172015143,1.1843392116103262,1.6544687899633712
0.808488325297209,1.2720890483492715,1.6594026083267372
0.7689385787543018,1.35879602845288,1.664336426690103
0.728649936882229,1.4443886054421369,1.669270245053469
0.6876611142026923,1.5287958412469136,1.6742040634168351
0.6460114980613985,1.6119475518853463,1.6791378817802012
0.6037411107796107,1.693774334097916,1.684071700143567
0.5608905711955363,1.7742074810805255,1.689005518506933
0.5175010556325218,1.85317894449843,1.6939393368702989
0.47361425833152276,1.9306214309182022,1.6988731552336649
0.4292723513859047,2.0064685463464804,1.703806973597031
0.3845179442170663,2.0806548742932462,1.708740791960397
0.3393940426298052,2.1531160079230207,1.7136746103237628
0.29394400748678706,2.223788628914668,1.7186084286871288
0.2482115130418589,2.2926106305072875,1.7235422470504946
0.20224050497217416,2.359521196333582,1.7284760654138607
0.15607515814953565,2.4244608217622194,1.7334098837772267
0.109759834191477,2.487371368811375,1.7383437021405928
0.06333903883290137,2.548196194625815,1.7432775205039586
0.016857379159229247,2.6068802751924625,1.7482113388673246
-0.02964047925783664,2.6633702662888,1.7531451572306904
-0.07610985528075176,2.7176145579857613,1.7580789755940565
-0.12250609514153098,2.7695633761772016,1.7630127939574225
-0.16878461535083744,2.819168876365213,1.7679466123207885
-0.21490094553955466,2.8663851707571144,1.7728804306841544
-0.2608107711916563,2.911168341420894,1.7778142490475204
-0.3064699762272935,2.9534765156688754,1.7827480674108862
-0.35183468539522517,2.9932699803538707,1.7876818857742525
-0.3968613064338031,3.03051126705,1.7926157041376183
-0.44150657196005433,3.065165191213077,1.7975495225009843
-0.48572758104653974,3.097198855225797,1.8024833408643501
-0.5294818404461233,3.12658163446312,1.8074171592277162
-0.5727273054249342,3.153285217919263,1.812350977591082
-0.6154224201643994,3.1772837445403455,1.8172847959544483
-0.6575261576933916,3.1985539107163845,1.822218614317814
-0.6989980593122802,3.217074908310409,1.82715243268118
-0.7397982734708249,3.2328283120412773,1.832086251044546
-0.7798875940627086,3.2457981487715046,1.837020069407912
-0.8192274980998117,3.255971086855315,1.8419538877712778
-0.8577801827300678,3.263336465691475,1.846887706134644
-0.8955086015633081,3.2678861514859925,1.8518215244980099
-0.9323765002702324,3.2696144915107976,1.856755342861376
-0.9683484514202076,3.268518442089942,1.8616891612247417
-1.003389888524551,3.2645976488849304,1.8666229795881077
-1.0374671392524408,3.2578543791587724,1.8715567979514736
-1.0705474577876442,3.248293455883663,1.8764906163148398
-1.1025990562949213,3.2359222771041307,1.8814244346782056
-1.1335911354658748,3.2207508401666805,1.8863582530415715
-1.1634939141148797,3.202791740564064,1.8912920714049375
-1.1922786577967095,3.182060176938582,1.8962258897683033
-1.2199177064183004,3.158573916766002,1.9011597081316693
-1.246384500818106,3.132353207880959,1.9060935264950354
-1.2716536082875765,3.1034207623635357,1.9110273448584014
-1.2957007470102015,3.0718018475446174,1.9159611632217672
-1.3185028093945912,3.037524290014874,1.9208949815851333
-1.3400378842792398,3.0006183050583504,1.925828799948499
-1.360285277987572,2.9611163831113463,1.9307626183118654
-1.3792255342131343,2.919053395456694,1.9356964366752312
-1.3968404527156921,2.8744666923681566,1.9406302550385972
-1.4131131068103755,2.8273959532238964,1.945564073401963
-1.4280278596330302,2.7778829648626195,1.950497891765329
-1.4415703791661079,2.7259716293227076,1.9554317101286949
-1.4537276520107443,2.6717081138048377,1.9603655284920611
-1.4644879958917132,2.6151408188055223,1.965299346855427
-1.4738410708832217,2.556320142952505,1.970233165218793
-1.4817778893448805,2.495298342615759,1.9751669835821588
-1.4882908245581918,2.432129609588395,1.980100801945525
-1.4933736180552564,2.366870141136379,1.9850346203088907
-1.497021385632735,2.2995780109583737,1.989968438672257
-1.499230622045218,2.230312967358976,1.9949022570356225
-1.4999992043735133,2.159136369669312,1.9998360753989888
-1.4993263940646215,2.0861112343413093,2.004769893762355
-1.4972128376414366,2.0113022049988127,2.0097037121257206
-1.4936605660814757,1.9347754053239519,2.014637530489087
-1.4886729928652753,1.8565983137819329,2.0195713488524523
-1.482254910696241,1.7768397366379454,2.0245051672158185
-1.4744124868952333,1.6955697821595797,2.0294389855791843
-1.4651532574742103,1.6128597423866662,2.0343728039425506
-1.4544861198946157,1.528781951868803,2.0393066223059164
-1.442421324517615,1.443409742037058,2.0442404406692822
-1.4289704647541694,1.3568174575581449,2.0491742590326485
-1.4141464659246126,1.2690803823050991,2.0541080773960143
-1.3979635728383486,1.1802745346085413,2.05904189575938
-1.3804373361055893,1.0904764877579567,2.0639757141227464
-1.3615845971943248,0.9997633646320103,2.068909532486112
-1.3414234722468703,0.9082129310684932,2.0738433508494785
-1.3199733346715319,0.8159035659763144,2.078777169212844
-1.2972547965261612,0.722914024525525,2.08371098757621
-1.2732896887114116,0.6293231692644566,2.0886448059395764
-1.2481010399927905,0.5352098947557993,2.093578624302942
-1.2217130548716855,0.44065324533347355,2.098512442666308
-1.1941510903265178,0.3457324994452241,2.103446261029674
-1.1654416314465095,0.2505270404012367,2.10838007939304
-1.1356122659813925,0.15511608777229216,2.113313897756406
-1.1046916578315336,0.05957851746477719,2.1182477161197717
-1.072709519503977,-0.0360071190125922,2.123181534483138
-1.0396965835608396,-0.13156249488061095,2.1281153528465038
-1.0056845730874653,-0.22700951314567086,2.13304917120987
-0.9707061712088567,-0.3222704481592005,2.1379829895732354
-0.934794989683443,-0.41726808791611525,2.1429168079366017
-0.8979855366046327,-0.5119257559642858,2.147850626299968
-0.8603131832409515,-0.6061672445014885,2.1527844446633337
-0.8218141300467745,-0.6999167794614274,2.1577182630266996
-0.7825253718762698,-0.7930990683856871,2.1626520813900654
-0.7424846624339569,-0.8856393636556451,2.1675858997534316
-0.7017304779961002,-0.9774634576593644,2.172519718116798
-0.6603019804377304,-1.068497610290986,2.1774535364801633
-0.6182389796008593,-1.1586684693861538,2.1823873548435295
-0.5755818950400614,-1.2479030201346653,2.1873211732068953
-0.5323717171821564,-1.3361285572225698,2.1922549915702616
-0.48864996793731114,-1.4232726809486662,2.197188809933627
-0.4444586607994345,-1.5092633363266266,2.2021226282969932
-0.39984026047421467,-1.5940288785724313,2.2070564466603595
-0.35483764207353674,-1.6774981030078435,2.2119902650237253
-0.3094940499155426,-1.7596002188094344,2.216924083387091
-0.26385305596993874,-1.840264848119954,2.221857901750457
-0.21795851798839616,-1.9194221457790908,2.226791720113823
-0.17185453736039988,-1.9970030112440234,2.2317255384771895
-0.1255854167349385,-2.072939262526008,2.236659356840555
-0.07919561744878069,-2.1471637110233526,2.241593175203921
-0.03272971680233546,-2.219610216601667,2.246526993567287
0.013767634776005622,-2.2902138052657293,2.251460811930653
0.060251756635725684,-2.358910807949272,2.2563946302940185
0.10667798083914626,-2.4256389429927543,2.261328448657385
0.1530016950841059,-2.4903373743818356,2.266262267020751
0.19917838557323223,-2.5529468292270643,2.271196085384117
0.24516367978853904,-2.613409744529638,2.2761299037474827
0.2909133891302462,-2.6716703343351567,2.2810637221108485
0.33638355137891573,-2.727674586170114,2.2859975404742148
0.3815304729399807,-2.7813703202855375,2.290931358837581
0.4263107708302052,-2.8327073467557136,2.2958651772009464
0.4706814143656625,-2.88163758853411,2.3007989955643127
0.5145997665111252,-2.9281150920673134,2.3057328139276785
0.5580236248512729,-2.9720960265706133,2.3106666322910447
0.6009112621441733,-3.0135387634848327,2.3156004506544106
0.6432214664182184,-3.0524039648976946,2.3205342690177764
0.6849135805739054,-3.0886546037144944,2.3254680873811426
0.7259475414523986,-3.1222559850569507,2.330401905744508
0.7662839183333904,-3.15317583832557,2.3353357241078743
0.8058839508252177,-3.181384396782683,2.34026954247124
0.8447095861108664,-3.206854378823501,2.3452033608346063
0.8827235155139873,-3.229560952291918,2.350137179197972
0.9198892103498975,-3.2494817933331523,2.355070997561338
0.9561709570270658,-3.2665971904307662,2.3600048159247042
0.9915338913653072,-3.2808900757280806,2.36493863428807
1.0259440320978157,-3.292345983828683,2.369872452651436
1.0593683135247247,-3.3009530290719598,2.374806271014802
1.0917746172868836,-3.306701943673717,2.379740089378168
1.1231318032293567,-3.3095861394231463,2.384673907741534
1.1534097393248712,-3.3096017314646287,2.3896077261048996
1.1825793306285524,-3.3067474998906716,2.394541544468266
1.2106125472360967,-3.3010248442644565,2.3994753628316317
1.2374824512185654,-3.292437806916753,2.404409181194998
1.263163222507732,-3.280993132339962,2.4093429995583637
1.287630183707421,-3.266700254909444,2.4142768179217295
1.3108598238066673,-3.249571222748973,2.419210636285096
1.3328298207721625,-3.2296206784509947,2.4241444546484616
1.3535190629981355,-3.2068659054751047,2.4290782730118274
1.3729076695931015,-3.1813268179703966,2.4340120913751937
1.390977009483973,-3.153025880995368,2.4389459097385595
1.4077097193192287,-3.1219880838101037,2.4438797281019258
1.4230897201538375,-3.08824097437395,2.448813546465291
1.4371022328999774,-3.051814625223821,2.4537473648286574
1.4497337925287186,-3.0127415281408543,2.4586811831920237
1.4609722610089164,-2.9710565640439994,2.4636150015553895
1.4708068389710272,-2.9267970551860816,2.4685488199187553
1.479228076084536,-2.880002731603071,2.473482638282121
1.486227880139031,-2.8307155822039727,2.4784164566454874
1.4917995248202656,-2.778979774916376,2.483350275008853
1.4959376561736497,-2.7248417181688795,2.488284093372219
1.498638297749028,-2.668350081957791,2.4932179117355853
1.4998988544217746,-2.609555651033131,2.498151730098951
1.4997181148865035,-2.5485111592296295,2.5030855484623173
1.4980962528210733,-2.4852712836263118,2.5080193668256827
1.49503482671966,-2.4198927148369016,2.512953185189049
1.4905367783951848,-2.3524340994897748,2.5178870035524152
1.4846064301524424,-2.2829558533195815,2.522820821915781
1.4772494806346432,-2.2115200316190426,2.527754640279147
1.468472999347454,-2.13819033773624,2.5326884586425127
1.4582854198656767,-2.0630321425861755,2.537622277005879
1.4466965317292144,-1.9861123918030645,2.5425560953692448
1.4337174710359948,-1.9074994497582036,2.5474899137326106
1.4193607097409813,-1.8272629973098526,2.552423732095977
1.403640043671505,-1.7454739931574863,2.5573575504593427
1.386570579270465,-1.6622046194200064,2.562291368822709
1.3681687190800995,-1.577528183689892,2.5672251871860743
1.348452145980306,-1.4915190298155971,2.5721590055494405
1.327439806196679,-1.404252481645726,2.577092823912807
1.3051518910944953,-1.3158047637112715,2.5820266422761726
1.281609817776254,-1.2262528550693244,2.5869604606395384
1.2568362085013938,-1.1356743353411562,2.5918942790029043
1.2308548689478724,-1.0441473216005883,2.5968280973662705
1.203690765336631,-0.9517504921381267,2.6017619157296368
1.1753700004408083,-0.8585630701480541,2.606695734093002
1.1459197885028365,-0.7646646653765693,2.6116295524563684
1.1153684290834887,-0.6701350325230991,2.6165633708197342
1.0837452798680258,-0.5750539119224607,2.6214971891831005
1.051080728455527,-0.47950103535345545,2.626431007546466
1.0174061631585698,-0.3835561963674653,2.631364825909832
0.9827539428413169,-0.2872992114952683,2.6362986442731984
0.9471573658249174,-0.1908097216719984,2.641232462636564
0.9106506378901752,-0.09416696329894941,2.64616628099993
0.8732688394082788,0.002550325943641911,2.651100099363296
0.8350478916310081,0.09926384527600202,2.656033917726662
0.7960245221729937,0.1958956508181434,2.6609677360900283
0.7562362297190701,0.2923681968984955,2.6659015544533937
0.7157212479906943,0.38860449126975444,2.67083537281676
0.6745185090060992,0.48452822894086855,2.675769191180126
0.6326676056693544,0.5800637913381455,2.680703009543492
0.5902087537244115,0.6751361263413379,2.6856368279068574
0.5471827531106276,0.769670611506,2.6905706462702237
0.5036309487569289,0.8635929689798104,2.69550446463359
0.4595951908522787,0.9568292115404777,2.7004382829969558
0.4151177946305778,1.049305564286262,2.7053721013603216
0.3702414997087971,1.1409483471523436,2.7103059197236874
0.32500942901719987,1.2316838498980471,2.7152397380870537
0.2794650473612777,1.321438231009093,2.72017355645042
0.23365211965518043,1.4101374518503484,2.7251073748137853
0.1876146688666924,1.4977072628414043,2.7300411931771515
0.1413969337143563,1.584073274255148,2.7349750115405174
0.09504332615716729,1.669161122185425,2.7399088299038836
0.04859838871784346,1.75289668907915,2.7448426482672494
0.002106751680631458,1.8352063250082375,2.7497764666306153
-0.04438690979522823,1.9160170591236432,2.7547102849939815
-0.09083791860514266,1.9952568141645228,2.7596441033573473
-0.13720163863073154,2.07285458510856,2.764577921720713
-0.18343351763190097,2.148740498097837,2.769511740084079
-0.22948913005842508,2.22284574990484,2.7744455584474452
-0.2753242197397254,2.2951025893901704,2.7793793768108115
-0.3208947424119018,2.3654445202727015,2.784313195174177
-0.36615690804118306,2.433806686715079,2.789247013537543
-0.4110672229029646,2.500126174444738,2.794180831900909
-0.45558253137624155,2.564342012451703,2.7991146502642748
-0.4996600574130721,2.62639495534886,2.804048468627641
-0.5432574456433277,2.6862273210464576,2.808982286991007
-0.5863328020751909,2.7437830524891513,2.813916105354373
-0.6288447343522932,2.7990079482640495,2.8188499237177385
-0.6707523915288698,2.851849928992045,2.8237837420811047
-0.7120155033245494,2.902259259625345,2.8287175604444705
-0.7525944188212808,2.950188657128392,2.833651378807837
-0.7924501445650377,2.9955931945371144,2.8385851971712026
-0.8315443820357347,3.038430041714311,2.8435190155345684
-0.8698395644494354,3.078658315026583,2.8484528338979347
-0.9072988928572979,3.1162393055530235,2.8533866522613005
-0.9438863715067878,3.1511369668221687,2.8583204706246663
-0.9795668424310268,3.1833181726372213,2.8632542889880326
-1.0143060192331175,3.2127524471987665,2.8681881073513984
-1.0480705200328984,3.2394115040700084,2.8731219257147647
-1.0808278995446006,3.2632692071213745,2.87805574407813
-1.1125466802544353,3.2843020470336506,2.8829895624414963
-1.1431963826682467,3.3024895555699687,2.8879233808048625
-1.172747554600151,3.3178141695547536,2.8928571991682284
-1.2011717994739977,3.330260782731119,2.897791017531594
-1.2284418036104372,3.3398165953203836,2.90272483589496
-1.254531362473468,3.3464714406497533,2.9076586542583263
-1.2794154058510687,3.3502181621703966,2.912592472621692
-1.3030700219459694,3.351052580641289,2.917526290985058
-1.3254724803531166,3.348973112260856,2.922460109348424
-1.346601253902036,3.343980544574093,2.92739392771179
-1.3664360393428607,3.3360782937737343,2.9323277460751562
-1.3849577768563572,3.3252728047316698,2.9372615644385216
-1.4021486683690383,3.311573492498322,2.942195382801888
-1.4179921946558338,3.2949922672836482,2.947129201165254
-1.4324731312139085,3.275543357153881,2.95206301952862
-1.4455775628923275,3.253243710409241,2.9569968378919858
-1.457292897263525,3.228113313573601,2.9619306562553516
-1.4676078767237184,3.2001748756246355,2.966864474618718
-1.4765125893106896,3.1694533698393115,2.971798292982084
-1.4839984782284688,3.135976140572708,2.9767321113454495
-1.4900583500697764,3.099773319300583,2.9816659297088157
-1.4946863817284395,3.0608778142031854,2.9865997480721815
-1.497878125994918,3.0193248941588102,2.991533566435548
-1.4996305158297951,2.9751520125373316,2.996467384798913
-1.499941867310977,2.9283990273501894,3.0014012031622794
-1.4988118812518108,2.8791083442337366,3.0063350215256457
-1.4962416434886001,2.8273247446595984,3.0112688398890115
-1.4922336238371827,2.773095177241572,3.0162026582523773
-1.4867916737196085,2.716468724561434,3.021136476615743
-1.479921022463205,2.657496621694264,3.0260702949791094
-1.4716282722755685,2.596232218010805,3.0310041133424757
-1.461921391900291,2.5327309465117858,3.035937931705841
-1.4508097089595984,2.46705029089243,3.0408717500692073
-1.4383039009911327,2.3992496388743145,3.045805568432573
-1.4244159851876237,2.329390083901909,3.0507393867959394
-1.4091593068492054,2.2575343927777154,3.0556732051593047
-1.3925485265595383,2.18374714337865,3.060607023522671
-1.374599606098027,2.1080947490085555,3.0655408418860373
-1.355329793101677,2.0306452061127835,3.070474660249403
-1.3347576044913732,1.951467783344906,3.075408478612769
-1.3129028086783876,1.8706329545262905,3.0803422969761347
-1.2897864065683786,1.7882125532378015,3.085276115339501
-1.2654306113809914,1.704279855495771,3.0902099337028672
-1.2398588273045477,1.6189094148828624,3.0951437520662326
-1.2130956270062685,1.5321767711322287,3.100077570429599
-1.1851667280197054,1.4441582505822956,3.1050113887929647
-1.1560989680319949,1.354930928052589,3.109945207156331
-1.125920279094772,1.2645726600674538,3.1148790255196968
-1.0946596607834536,1.1731620802493221,3.1198128438830626
-1.0623471523306725,1.0807785114213242,3.124746662246429
-1.0290138037607466,0.9875018024009781,3.1296804806097946
-0.9946916460528,0.8934121334835026,3.1346142989731605
-0.9594136603612735,0.7985898613811677,3.1395481173365263
-0.923213746323365,0.703115451691385,3.1444819356998925
-0.8861266894839006,0.6070694618367596,3.149415754063259
-0.8481881278688986,0.5105324743373925,3.154349572426624
-0.8094345177399319,0.4135849317889057,3.1592833907899904
-0.7699030985623012,0.3163069492855712,3.1642172091533562
-0.7296318572205114,0.21877822533173263,3.1691510275167225
-0.6886594915155989,0.12107806644199048,3.1740848458800883
-0.6470253729792863,0.02328540187126322,3.179018664243454
-0.6047695090407273,-0.07452133068080567,3.1839524826068204
-0.5619325045822328,-0.1722643897861724,3.188886300970186
-0.5185555229208614,-0.2698668596954868,3.193820119333552
-0.47468024625337724,-0.36725260068643323,3.198753937696918
-0.4303488356026371,-0.4643460979479771,3.203687756060284
-0.38560389030384806,-0.5610723645662743,3.2086215744236504
-0.34048840706962497,-0.6573569281752795,3.2135553927870157
-0.29504573867318135,-0.7531257581478289,3.218489211150382
-0.2493195522894507,-0.8483049985123806,3.223423029513748
-0.203353787533993,-0.9428205680486776,3.228356847877114
-0.15719261424015596,-1.036597835969461,3.23329066624048
-0.11088039001501927,-1.1295614933494615,3.2382244846038457
-0.0644616176148398,-1.2216355316255465,3.243158302967212
-0.01798090218112991,-1.3127431903673923,3.2480921213305773
0.028517091621753643,-1.4028069223042825,3.2530259396939436
0.07498768252617058,-1.4917485922631155,3.25795975805731
0.12138621559671833,-1.5794900173255675,3.2628935764206757
0.16766810514045047,-1.6659536564628352,3.2678273947840415
0.21378887755055356,-1.7510631106869943,3.2727612131474073
0.25970421404235816,-1.834743250577478,3.2776950315107736
0.3053699932404816,-1.9169200269787623,3.2826288498741394
0.3507423335763767,-1.9975200949231648,3.287562668237505
0.3957776354553885,-2.076470371257081,3.2924964866008715
0.4404326231528591,-2.153697770404266,3.2974303049642373
0.4846643863990625,-2.2291295138626723,3.3023641233276035
0.5284304216128604,-2.302694204026935,3.307297941690969
0.5716886727446692,-2.3743232349091077,3.312231760054335
0.6143975716893181,-2.4439516255719695,3.3171655784177014
0.6565160782300553,-2.5115175837305097,3.3220993967810672
0.698003719475267,-2.5769609588224878,3.327033215144433
0.738820628750048,-2.6402215876757484,3.331967033507799
0.7789275839052766,-2.701238784098121,3.336900851871165
0.818286045007264,-2.7599526301428896,3.341834670234531
0.8568581913719169,-2.8163064184765516,3.3467684885978968
0.8946069579077301,-2.870248354303207,3.351702306961263
0.9314960707326919,-2.9217308052136763,3.356636125324629
0.9674900820309348,-2.970707512149591,3.361569943687995
1.0025544041155285,-3.017131487575006,3.3665037620513605
1.0366553426648142,-3.060956017206638,3.3714375804147267
1.0697601291002417,-3.1021379293436233,3.376371398778093
1.1018369520746594,-3.1406395643440645,3.381305217141459
1.132854988040744,-3.176427172312426,3.3862390355048246
1.162784430870233,-3.209467651746987,3.3911728538681905
1.1915965204955474,-3.2397276205944125,3.3961066722315567
1.2192635705460768,-3.267175994308652,3.401040490594923
1.2457589949529089,-3.291786823849835,3.4059743089582883
1.2710573334961017,-3.313538768895999,3.4109081273216546
1.295134276270134,-3.332411983664545,3.4158419456850204
1.3179666870440658,-3.3483866946978136,3.4207757640483867
1.3395326254937308,-3.361445442914058,3.425709582411752
1.3598113682848703,-3.3715757907275354,3.4306434007751183
1.3787834289867897,-3.3787696126895317,3.4355772191384846
1.3964305767973995,-3.383020107499985,3.4405110375018504
1.4127358540617652,-3.3843210481610844,3.445444855865216
1.4276835925671785,-3.382669334922089,3.450378674228582
1.44125942859921,-3.3780668546118098,3.4553124925919483
1.4534503167441994,-3.370518832204936,3.4602463109553145
1.4642445424249948,-3.3600313811663876,3.46518012931868
1.4736317331578135,-3.3466120801574912,3.470113947682046
1.4816028685194575,-3.330272499101686,3.475047766045412
1.4881502888153353,-3.311028611886681,3.4799815844087783
1.4932677024398233,-3.2888985642088158,3.4849154027721436
1.4969501919221093,-3.2639014180153727,3.48984922113551
1.4991942186514933,-3.2360587304099586,3.494783039498876
1.4999976262777586,-3.2053962897650967,3.499716857862242
1.4993596427832765,-3.1719432765703215,3.5046506762256078
1.4972808812248501,-3.135730286003186,3.5095844945889736
1.4937633391446041,-3.096789275811676,3.51451831295234
1.4888103966504957,-3.0551553140438217,3.519452131315706
1.4824268131682863,-3.010867292150311,3.5243859496790715
1.4746187228680483,-2.963966580110246,3.5293197680424377
1.4653936287696752,-2.914495739346047,3.5342535864058036
1.4547603955330046,-2.8624990819557006,3.53918740476917
1.4427292409395256,-2.808023994401683,3.5441212231325356
1.4293117260738013,-2.7511210160360586,3.5490550414959015
1.41452074421409,-2.691842681888048,3.5539888598592677
1.398370508442838,-2.630242789601039,3.5589226782226335
1.380876537988893,-2.5663768678625227,3.5638564965859993
1.3620556433146473,-2.5003029357822557,3.568790314949365
1.3419259099623562,-2.432081521207902,3.5737241333127314
1.3205066811752473,-2.3617750576544863,3.5786579516760977
1.2978185393100181,-2.289447407200635,3.583591770039463
1.2738832860586593,-2.215163833540569,3.5885255884028293
1.2487239214985673,-2.1389912005420944,3.593459406766195
1.2223646219911226,-2.0609981283590972,3.5983932251295614
1.1948307169499202,-1.9812550112263443,3.603327043492927
1.166148664500983,-1.899833853279905,3.608260861856293
1.1363460260584193,-1.816807934816986,3.6131946802196593
1.1054514398398263,-1.7322514864020544,3.618128498583025
1.0734945933470257,-1.6462395956705396,3.623062316946391
1.0405061948384724,-1.558848352051725,3.6279961353097567
1.0065179438207823,-1.4701549950109478,3.632929953673123
0.9715625005877943,-1.3802378693691713,3.6378637720364893
0.9356734548363334,-1.289176222964972,3.6427975903998546
0.8988852933888875,-1.1970499947194917,3.647731408763221
0.8612333670542539,-1.1039396457828534,3.6526652271265867
0.8227538566578635,-1.0099259852799438,3.657599045489953
0.7834837382746528,-0.915089984550465,3.6625328638533188
0.7434607476976334,-0.819512655890475,3.6674666822166846
0.7027233441764972,-0.7232750371195635,3.672400500580051
0.6613106734610045,-0.626458210158777,3.6773343189434167
0.6192625301847005,-0.5291432533352731,3.6822681373067825
0.5766193196251019,-0.43141112146917526,3.6872019556701487
0.5334220188770987,-0.33334252697196876,3.6921357740335146
0.4897121374768574,-0.2350178520684841,3.697069592396881
0.44553167751414624,-0.13651703478563537,3.702003410760246
0.40092309327128106,-0.03791938570095514,3.7069372291236125
0.35592925042759993,0.06069659351551821,3.7118710474869783
0.3105933848685423,0.15925326346115024,3.716804865850344
0.2649590611391052,0.25767374560108847,3.7217386842137103
0.2190701305813647,0.35588177949751487,3.726672502577076
0.17297068919646819,0.4538016430045008,3.7316063209404424
0.12670503527150437,0.5513580736548854,3.736540139303808
0.08031762681200405,0.6484760160413303,3.741473957667174
0.03385303882095059,0.7450801295874027,3.7464077760305403
-0.012644079534615571,0.8410942208685931,3.751341594393906
-0.05912904782831745,0.9364408467945491,3.756275412757272
-0.10555719730909274,1.0310411783040812,3.7612092311206378
-0.15188391382473074,1.1248150392100678,3.766143049484004
-0.19806468069289107,1.2176810900319297,3.7710768678473703
-0.24405512147846417,1.3095573281052204,3.7760106862107357
-0.2898110426362097,1.4003620714923246,3.780944504574102
-0.33528847597755307,1.4900152357007652,3.7858783229374677
-0.38044372092093026,1.5784393199335387,3.790812141300834
-0.4252333864849327,1.6655595357416508,3.7957459596641994
-0.469614432983952,1.7513029440089978,3.8006797780275656
-0.5135442133862632,1.835596900556078,3.805613596390932
-0.5569805142947861,1.918367302819193,3.8105474147542977
-0.5998815965111891,1.9995373010397535,3.8154812331176635
-0.6422062351442418,2.079027419827954,3.8204150514810293
-0.683913759224034,2.156757887043049,3.8253488698443956
-0.7249640907838979,2.2326527188680636,3.830282688207762
-0.7653177833724532,2.3066432668918955,3.8352165065711272
-0.8049360599589036,2.378668330038349,3.8401503249344935
-0.8437808501949268,2.448669928273659,3.8450841432978593
-0.8818148269976313,2.516587369009672,3.8500179616612256
-0.9190014424182206,2.5823542737820926,3.854951780024591
-0.9553049627619559,2.645901484456969,3.859885598387957
-0.9906905029257149,2.707164059730399,3.8648194167513235
-1.025124059920085,2.76608662039344,3.8697532351146893
-1.0585725455438502,2.822621984668832,3.874687053478055
-1.0910038181793484,2.8767238321185817,3.879620871841421
-1.1223867136783272,2.928340379174892,3.884554690204787
-1.1526910753084534,2.977415962836083,3.8894885085681534
-1.1818877827317815,3.0238994344258203,3.894422326931519
-1.2099487799873827,3.0677501542756658,3.899356145294885
-1.2368471024510406,3.1089343543277543,3.904289963658251
-1.2625569027464254,3.147416064848595,3.909223782021617
-1.2870534755825256,3.1831540411843067,3.914157600384983
-1.3103132814937088,3.2161087930847168,3.9190914187483488
-1.332313969459474,3.2462504030373527,3.924025237111715
-1.3530343983821507,3.2735565768853685,3.928959055475081
-1.3724546574020762,3.298003901445681,3.9338928738384467
-1.3905560850304386,3.319564850574309,3.9388266922018125
-1.40732128708167,3.3382146068498475,3.9437605105651787
-1.4227341533880318,3.3539373927079486,3.948694328928545
-1.4367798732803134,3.3667230995879898,3.9536281472919104
-1.4494449498198803,3.376559829063047,3.9585619656552766
-1.4607172127682273,3.383433804503744,3.9634957840186424
-1.4705858302817199,3.387336282494361,3.9684296023820087
-1.4790413193202503,3.3882664286155215,3.9733634207453745
-1.4860755547597488,3.3862260823379273,3.9782972391087403
-1.491681777199855,3.3812151620943127,3.9832310574721066
-1.4958545994591936,3.373234762025603,3.9881648758354724
-1.4985900117521382,3.3622924267874637,3.9930986941988382
-1.4998853855418588,3.348401203100552,3.998032512562204
-1.4997394760661988,3.331574560326244,4.00296633092557
-1.4981524235338008,3.3118254569034,4.007900149288936
-1.4951257529893638,3.2891704976104625,4.012833967652303
-1.4906623728481805,3.2636321946166915,4.017767786015668
-1.484766572101381,3.235236119490748,4.022701604379034
-1.477444016194494,3.2040078644052032,4.0276354227424
-1.4687017415833639,3.1699742901653543,4.032569241105766
-1.458548148972622,3.133166556438367,4.037503059469133
-1.4469929952431917,3.093620284940201,4.042436877832498
-1.434047384076631,3.0513730699978123,4.0473706961958635
-1.4197237552852915,3.006463143016012,4.05230451455923
-1.4040358728585247,2.958930678560077,4.057238332922596
-1.3869988117364722,2.9088195035398576,4.062172151285962
-1.3686289433241259,2.8561769776646946,4.067105969649328
-1.3489439197595638,2.8010525013330736,4.0720397880126935
-1.3279626569515128,2.743496544328447,4.076973606376059
-1.3057053164024799,2.6835610931252605,4.081907424739425
-1.2821932858350034,2.621300773949072,4.086841243102792
-1.257449158639571,2.556773360048019,4.091775061466157
-1.231496712163956,2.4900391206827526,4.0967088798295235
-1.2043608848648963,2.421159657492887,4.101642698192889
-1.176067752344008,2.3501973908544054,4.106576516556255
-1.1466445022909832,2.2772161710923786,4.111510334919621
-1.1161194083581347,2.202282272890675,4.116444153282987
-1.0845218029914596,2.1254646280668945,4.121377971646353
-1.0518820492442023,2.046834026903276,4.126311790009719
-1.0182315116001643,1.966462129588113,4.131245608373085
-0.9836025258346272,1.8844212046751878,4.13617942673645
-0.9480283679419833,1.8007846019576803,4.141113245099817
-0.9115432221598688,1.7156272456539938,4.1460470634631825
-0.8741821481205521,1.6290256396541096,4.150980881826549
-0.8359810471610897,1.5410575316805881,4.155914700189915
-0.7969766278247432,1.4518016293959928,4.16084851855328
-0.7572063705866016,1.3613374727613543,4.165782336916647
-0.7167084918375872,1.2697452978013364,4.1707161552800125
-0.6755219071611753,1.1771058260592888,4.175649973643378
-0.633686193938294,1.0835001247604084,4.180583792006745
-0.5912415533162805,0.9890096377890736,4.18551761037011
-0.5482287715784088,0.8937162536102278,4.190451428733477
-0.5046891809512105,0.7977022046005352,4.1953852470968425
-0.46066461988711427,0.7010497920096868,4.200319065460208
-0.41619739286067486,0.6038411335294961,4.205252883823575
-0.3713302297169896,0.5061580803844605,4.21018670218694
-0.3261062446113101,0.4080822389157943,4.215120520550306
-0.28056889457946704,0.3096949406883841,4.220054338913672
-0.234761937778706,0.21107712482767937,4.224988157277038
-0.18872939143921744,0.11230923379398274,4.229921975640405
-0.1425154895667186,0.013471192677930949,4.23485579400377
-0.09616464043667129,-0.08535758860102055,4.239789612367136
-0.04972138392115467,-0.18409827226213227,4.244723430730502
-0.0032303486891653854,-0.28267265425422045,4.249657249093868
0.0432637906783477,-0.3810030641412421,4.254591067457233
0.08971635661758269,-0.4790120181831057,4.2595248858206
0.136082711513847,-0.576621739128148,4.264458704183966
0.18231830059513487,-0.6737537463113354,4.269392522547332
0.2283786947460945,-0.770328615063896,4.274326340910698
0.2742196332012415,-0.8662658613716896,4.279260159274063
0.3197970660764539,-0.9614839088145776,4.28419397763743
0.3650671966977086,-1.0559002094571812,4.289127796000796
0.40998652368662625,-1.149431631967774,4.2940616143641614
0.45451188276218346,-1.2419951198335533,4.298995432727528
0.4986004882185165,-1.333508482088229,4.303929251090893
0.5422099740389845,-1.4238911291180107,4.30886306945426
0.5852984346068325,-1.513064549606227,4.313796887817626
0.6278244649735568,-1.6009522558264635,4.318730706180991
0.6697472006461089,-1.6874789484101915,4.323664524544358
0.7110263568547643,-1.772569034954489,4.328598342907723
0.7516222672639417,-1.8561452994290817,4.333532161271089
0.7914959220887056,-1.9381288543394999,4.338465979634456
0.8306090055804083,-2.0184409261051375,4.343399797997821
0.868923932845404,-2.097005712598302,4.348333616361188
0.9064038859614526,-2.1737525042751,4.353267434724553
0.9430128493571602,-2.2486154424634064,4.358201253087919
0.9787156444203322,-2.321530789454939,4.3631350714512855
1.0134779633021411,-2.392433499530249,4.368068889814651
1.0472664018845566,-2.4612558112694423,4.373002708178017
1.0800484918792852,-2.5279294423032437,4.377936526541383
1.1117927320275234,-2.592390028730357,4.382870344904749
1.1424686183704014,-2.654579969181916,4.3878041632681155
1.1720466735611517,-2.714446691389482,4.392737981631481
1.2004984751906989,-2.771937736698229,4.397671799994846
1.2277966830996403,-2.8269977989953787,4.402605618358213
1.2539150656501226,-2.8795712187810323,4.407539436721579
1.2788285249326383,-2.929607337308171,4.412473255084945
1.3025131208833045,-2.9770625237065054,4.417407073448311
1.324946094288562,-3.0218965163149045,4.422340891811676
1.346105888655188,-3.0640677339051363,4.427274710175043
1.365972170924522,-3.1035334870100444,4.432208528538409
1.3845258510111191,-3.140254641281294,4.437142346901775
1.4017491001469327,-3.1741985426499273,4.442076165265141
1.4176253680135296,-3.205336571164047,4.447009983628506
1.4321393986457442,-3.233640002736395,4.451943801991872
1.4452772450915776,-3.259079888158699,4.456877620355239
1.4570262828142573,-3.281630808429617,4.4618114387186045
1.467375221823476,-3.301273053624527,4.466745257081971
1.4763141175242938,-3.3179903909320747,4.471679075445336
1.4838343802731968,-3.3317670099608923,4.476612893808702
1.4899287836321102,-3.342588074308785,4.481546712172069
1.4945914713125148,-3.3504427296637482,4.4864805305354345
1.497817962802896,-3.355324997454129,4.4914143488988
1.4996051576742357,-3.3572315395239176,4.496348167262166
1.4999513385592542,-3.356159930044758,4.501281985625532
1.498856172802735,-3.352109856133792,4.506215803988899
1.4963207127811418,-3.3450850927615217,4.5111496223522645
1.492347394891368,-3.3350933213201968,4.51608344071563
1.4869400372095365,-3.3221444121213635,4.521017259078996
1.4801038358221108,-3.3062498179943436,4.525951077442362
1.4718453598327985,-3.2874236750354044,4.530884895805728
1.4621725450501393,-3.2656837869877746,4.535818714169094
1.4510946863617287,-3.2410512136761596,4.540752532532459
1.4386224288025178,-3.2135492444648013,4.545686350895826
1.4247677573256707,-3.183203134579256,4.550620169259192
1.4095439852858922,-3.1500407603661085,4.555553987622558
1.39296574164622,-3.114093194813126,4.560487805985924
1.3750489569206548,-3.0753944737763974,4.565421624349289
1.3558108478660527,-3.0339809428561364,4.570355442712655
1.3352699009380447,-2.989891013317174,4.575289261076022
1.3134458545268788,-2.943165454004693,4.580223079439388
1.2903596799902184,-2.8938476622545584,4.585156897802754
1.2660335615011744,-2.841983622264254,4.590090716166119
1.2404908747308416,-2.7876217806484442,4.595024534529485
1.2137561643860233,-2.730812922935578,4.599958352892852
1.1858551206234298,-2.671609841204452,4.604892171256218
1.156814554363325,-2.6100669710669337,4.6098259896195835
1.1266623715260988,-2.5462405963307804,4.614759807982949
1.0954275462166825,-2.4801896073312895,4.619693626346315
1.0631400928824675,-2.4119758203969828,4.624627444709681
1.0298310374715955,-2.341663143048297,4.629561263073048
0.9955323876191884,-2.2693163101142417,4.634495081436413
0.9602771018903078,-2.1950005936936843,4.639428899799779
0.9240990581090878,-2.1187828148504164,4.644362718163145
0.8870330208045991,-2.0407325172103628,4.649296536526511
0.8491146078045797,-1.9609220753406587,4.654230354889878
0.8103802560092247,-1.879425708867648,4.659164173253243
0.770867186377943,-1.79631833362909,4.664097991616608
0.7306133681626218,-1.7116750300345673,4.669031809979975
0.6896574824219074,-1.6255711944355182,4.673965628343341
0.6480388848514522,-1.5380830366183338,4.6788994467067075
0.60579756796588,-1.4492881266451925,4.6838332650700725
0.5629741226688002,-1.3592657862166921,4.688767083433438
0.5196096992478821,-1.2680971147834996,4.693700901796805
0.4757459678323173,-1.1758645486618768,4.698634720160171
0.4314250783507987,-1.0826511481410999,4.703568538523537
0.3866896200284408,-0.9885400112629538,4.708502356886902
0.34158258046152035,-0.8936140586514344,4.713436175250268
0.29614730430952085,-0.7979560683427175,4.718369993613635
0.25042745164393915,-0.701648667810455,4.723303811977001
0.20446695599408346,-0.6047741779126529,4.728237630340367
0.15830998213006742,-0.5074144850395326,4.733171448703732
0.11200088362360477,-0.4096511395480949,4.738105267067098
0.06558416022738099,-0.3115656268057443,4.743039085430464
0.01910441511394995,-0.21323954873306555,4.747972903793831
-0.027393687984739887,-0.11475453340493741,4.752906722157197
-0.07386546769601285,-0.016191948872545773,4.757840540520562
-0.12026626794212786,0.082367362591386,4.762774358883928
-0.1665515008515345,0.1808432068995834,4.767708177247294
-0.21267668960469155,0.2791560466606334,4.772641995610661
-0.25859751117311697,0.37722693478733005,4.7775758139740265
-0.3042698389106597,0.4749773122770713,4.7825096323373915
-0.349649784956113,0.5723285940174597,4.787443450700758
-0.3946937424062639,0.6692016032022359,4.792377269064124
-0.4393584272190784,0.7655160468846027,4.797311087427491
-0.48360091980656894,0.8611901949884684,4.8022449057908565
-0.5273787062774608,0.9561407967132318,4.807178724154221
-0.5706497192900737,1.0502832249765492,4.812112542517588
-0.61337237847596,1.143531903592718,4.817046360880954
-0.655505630395759,1.2358010682145175,4.82198017924432
-0.6970089879885824,1.327005749855047,4.826913997607686
-0.7378425694772612,1.4170627144931398,4.831847815971051
-0.7779671366918365,1.505891125570101,4.836781634334418
-0.8173441327746832,1.5934128137892332,4.841715452697784
-0.8559357192309176,1.6795520194577025,4.84664927106115
-0.8937048122884811,1.7642344323727166,4.8515830894245155
-0.930615118533031,1.8473856905019952,4.856516907787881
-0.9666311697833126,1.9289301829544525,4.861450726151247
-1.001718357173574,2.008791254336046,4.866384544514614
-1.0358429644102227,2.0868930555205245,4.87131836287798
-1.0689722001707807,2.1631628718855542,4.8762521812413455
-1.1010742296140423,2.2375321990695083,4.881185999604711
-1.132118204971051,2.3099357902491646,4.886119817968077
-1.1620742951876506,2.3803094916363063,4.891053636331444
-1.190913714589981,2.4485885773606806,4.89598745469481
-1.2186087505454746,2.514707968480431,4.900921273058175
-1.2451327900927678,2.578604392182387,4.905855091421541
-1.2704603455147785,2.640218807976299,4.910788909784907
-1.2945670788306705,2.6994966907415523,4.915722728148274
-1.317429825182885,2.756385543168392,4.92065654651164
-1.3390266150969237,2.8108322884105172,4.925590364875005
-1.3593366955924742,2.8627839099262866,4.930524183238371
-1.3783405501255188,2.9121908738913747,4.935458001601737
-1.3960199173423826,2.959008968276036,4.940391819965103
-1.412357808627547,3.0031970756079316,4.94532563832847
-1.4273385244285537,3.0447140634872976,4.9502594566918345
-1.440947669342137,3.083519239486853,4.955193275055201
-1.4531721659471688,3.119575574716447,4.960127093418567
-1.46400026737116,3.152850974233736,4.965060911781933
-1.473421568578137,3.183316060397534,4.9699947301453
-1.481427016367177,3.2109420563764264,4.9749285485086645
-1.4880089180718576,3.2357017648017257,4.97986236687203
-1.4931609489523907,3.2575718971625434,4.984796185235397
-1.4968781582732336,3.2765333828258973,4.989730003598763
-1.4991569740603952,3.2925695048474104,4.994663821962129
-1.4999952065338484,3.3056647024716765,4.9995976403254945
-1.499392050211753,3.315805735149209,5.00453145868886
-1.4973480846844722,3.322983480854107,5.009465277052227
-1.4938652740576233,3.3271926574570525,5.014399095415593
-1.4889469650647127,3.3284298126391945,5.019332913778958
-1.482597883851156,3.3266927666146984,5.024266732142324
-1.474824131432798,3.321982576348435,5.02920055050569
-1.4656331778332716,3.3143048585559565,5.034134368869057
-1.4550338549058308,3.303668118890972,5.039068187232423
-1.4430363478465535,3.2900817956133697,5.044002005595788
-1.4296521854071118,3.2735574040405298,5.048935823959154
-1.4148942288164668,3.254110900533644,5.05386964232252
-1.398776659422114,3.2317622069646377,5.058803460685886
-1.3813149650628427,3.2065326536652163,5.063737279049253
-1.3625259251860098,3.1784445931578493,5.068671097412618
-1.342427594723675,3.1475237143987056,5.0736049157759835
-1.3210392867431187,3.113800200724356,5.07853873413935
-1.2983815538883448,3.077306976450095,5.083472552502716
-1.2744761686304313,3.0380778781363995,5.088406370866083
-1.2493461023457717,2.9961483441135783,5.093340189229448
-1.2230155032421834,2.9515572961105034,5.0982740075928135
-1.1955096731542059,2.9043475069365963,5.10320782595618
-1.1668550432298415,2.8545641718537427,5.108141644319546
-1.137079148532081,2.8022536163123037,5.113075462682912
-1.1062106015797075,2.7474635387802215,5.118009281046278
-1.0742790648526357,2.6902442667580657,5.122943099409643
-1.0413152222884332,2.630649508013895,5.12787691777301
-1.007350749797216,2.5687357721823973,5.132810736136376
-0.9724182848233528,2.5045611200911413,5.137744554499741
-0.9365513949831731,2.438184579717088,5.142678372863108
-0.8997845458089224,2.3696667020586553,5.147612191226473
-0.8621530676298,2.299070394894413,5.152546009589839
-0.8236931216220372,2.22646103401471,5.157479827953206
-0.7844416650605822,2.151905937100452,5.162413646316571
-0.7444364158057426,2.0754739978513275,5.1673474646799376
-0.7037158160590735,1.9972357368417655,5.172281283043303
-0.662318995423099,1.9172632328989576,5.177215101406669
-0.6202857333005625,1.8356295975741102,5.182148919770036
-0.5776564206692498,1.7524084985976538,5.187082738133401
-0.5344720212691244,1.6676744140696318,5.192016556496767
-0.4907740322390901,1.581503473427536,5.196950374860133
-0.44660444424118334,1.4939739831889856,5.201884193223499
-0.402005701110535,1.4051660191734854,5.206818011586866
-0.3570206590698738,1.3151604373803931,5.211751829950231
-0.31169254554769044,1.224038179772024,5.216685648313597
-0.2660649176398298,1.1318803207644925,5.221619466676963
-0.22018162025415577,1.0387685053667193,5.226553285040329
-0.17408674397873877,0.9447851369497774,5.231487103403695
-0.1278245827139326,0.8500130659364449,5.236420921767061
-0.08143959110904753,0.754535070333901,5.241354740130427
-0.03497634184465337,0.6584335505345175,5.246288558493793
0.011520517198641764,0.5617905688083649,5.251222376857159
0.05800630584362046,0.4646880444875903,5.256156195220525
0.10443635455092105,0.36720786936629823,5.261090013583891
0.1507660473433319,0.26943186863871005,5.2660238319472565
0.19695086467851297,0.17144165667948136,5.270957650310622
0.2429464262291529,0.07331842998131698,5.275891468673989
0.2887085335292881,-0.024857278260973,5.280825287037354
0.33419321244593275,-0.12300577787089612,5.285759105400721
0.37935675543503095,-0.2210481443580653,5.2906929237640865
0.4241557635413384,-0.318905774925886,5.295626742127452
0.46854718810173085,-0.4164997147591494,5.300560560490819
0.512488372111905,-0.5137500569051368,5.305494378854184
0.5559370912167287,-0.6105755952217671,5.31042819721755
0.5988515942848518,-0.7068936178261559,5.3153620155809165
0.6411906435285606,-0.8026196369231531,5.320295833944282
0.682913554130385,-0.8976671381347212,5.325229652307649
0.7239802333382817,-0.9919478051075046,5.330163470671014
0.7643512189919777,-1.0853726436404925,5.33509728903438
0.8039877174432393,-1.1778538830554064,5.3400311073977464
0.8428516408338375,-1.2693069226391964,5.344964925761112
0.8809056436952808,-1.3596514486964104,5.349898744124478
0.9181131588351366,-1.4488112073101176,5.354832562487844
0.9544384324755426,-1.5367123972804935,5.35976638085121
0.9898465586100019,-1.6232810643348143,5.364700199214576
1.024303512545596,-1.708440445666697,5.369634017577942
1.0577761835982884,-1.7921098755099094,5.374567835941308
1.0902324069099378,-1.8742067308663155,5.379501654304674
1.121640994356493,-1.9546510848996241,5.38443547266804
1.151971764517456,-2.033370052518443,5.3893692910314055
1.181195571678191,-2.1102979534067505,5.394303109394772
1.2092843338368169,-2.1853713568124213,5.399236927758138
1.236211059689027,-2.2585230016145994,5.404170746121504
1.2619498745648634,-2.329680536927954,5.40910456448487
1.2864760452923607,-2.3987719210416687,5.4140383828482355
1.3097660039644132,-2.4657324075737193,5.418972201211602
1.3317973705858572,-2.530505768194585,5.423906019574967
1.3525489745790242,-2.5930382523705022,5.428839837938333
1.372000875127216,-2.6532720377397294,5.4337736563017
1.3901343803363617,-2.711145868204005,5.438707474665065
1.4069320651966175,-2.7666021955445728,5.443641293028432
1.4223777883265702,-2.8195921089406695,5.448575111391797
1.4364567074839547,-2.8700720210106567,5.453508929755163
1.4491552938279804,-2.9179966480283217,5.45844274811853
1.4604613449196053,-2.963317587977674,5.463376566481895
1.470363996447202,-3.0059891612138205,5.468310384845261
1.4788537326663826,-3.045973380036654,5.473244203208627
1.48592239554398,-3.0832374533153564,5.478178021571993
1.4915631925972996,-3.1177477984864823,5.4831118399353596
1.4957707034212402,-3.149469119031281,5.488045658298725
1.4985408848969004,-3.178369506828012,5.492979476662091
1.4998710750767656,-3.2044240133808994,5.497913295025457
1.4997599957425884,-3.2276117881730078,5.502847113388823
1.4982077536337208,-3.2479113488930387,5.507780931752189
1.4952158403445142,-3.2653009647371825,5.512714750115555
1.4907871308910219,-3.27976334359892,5.517648568478921
1.484925880948301,-3.2912875219622,5.522582386842286
1.4776377227610138,-3.299865276609968,5.527516205205653
1.468929659731231,-3.305487705269112,5.532450023569019
1.4588100596886968,-3.308147206410876,5.537383841932385
1.4472886468498862,-3.3078416399407797,5.542317660295751
1.434376492473771,-3.3045741543107185,5.547251478659116
1.4200860042230843,-3.2983491306316313,5.552185297022483
1.4044309142414877,-3.2891707411361266,5.557119115385849
1.387426265957913,-3.27704620147246,5.562052933749214
1.369088399630922,-3.2619883487827837,5.56698675211258
1.349434936646845,-3.24401363490227,5.571920570475946
1.3284847625869498,-3.2231390273714253,5.576854388839313
1.3062580090796552,-3.199382564124877,5.5817882072026785
1.2827760344555363,-3.17276619531691,5.586722025566044
1.25806140322345,-3.143316402064233,5.59165584392941
1.2321378643876395,-3.1110621281983994,5.596589662292776
1.2050303286266666,-3.076033429465607,5.601523480656142
1.1767648443559873,-3.0382623752552753,5.6064572990195085
1.1473685726972787,-2.9977842994253097,5.611391117382874
1.1168697613785565,-2.9546377528102763,5.61632493574624
1.085297717590067,-2.9088637896590597,5.621258754109606
1.052682779822219,-2.860505603757823,5.626192572472972
1.0190562887123962,-2.8096084282554346,5.6311263908363385
0.9844505569288902,-2.756219464370152,5.636060209199704
0.948898838120665,-2.700388140619535,5.640994027563069
0.9124352949629845,-2.642166645228833,5.645927845926436
0.8750949663295269,-2.5816099745704766,5.650861664289802
0.8369137336225003,-2.5187751959505134,5.6557954826531684
0.797928286293171,-2.453720696947046,5.660729301016534
0.7581760865858969,-2.3865062090032527,5.665663119379899
0.717695333539589,-2.3171933876509083,5.670596937743266
0.6765249262811386,-2.2458462205645464,5.675530756106632
0.6347044266461238,-2.172530995798713,5.6804645744699975
0.5922740211626997,-2.0973160225554093,5.685398392833364
0.5492744824352035,-2.0202712091886195,5.690332211196729
0.5057471299645543,-1.9414675310972587,5.695266029560096
0.46173379044319013,-1.8609767008888871,5.700199847923462
0.4172767575625586,-1.7788714044577003,5.7051336662868275
0.37241875137190716,-1.6952259108331373,5.710067484650193
0.3272028772273075,-1.6101163677430528,5.715001303013559
0.2816725843705337,-1.5236204229466062,5.719935121376925
0.23587162417738813,-1.4358166012793807,5.724868939740292
0.1898440081157453,-1.346784081752708,5.7298027581036575
0.14363396545367688,-1.2566029025381404,5.734736576467023
0.09728590075821783,-1.1653540311495498,5.739670394830389
0.050844351225803636,-1.0731189395834557,5.744604213193755
0.004353943885141098,-0.9799789992350765,5.749538031557122
-0.04214064728618003,-0.8860152580682642,5.754471849920487
-0.08859474429019464,-0.7913087036188583,5.759405668283852
-0.1349637080409886,-0.695940576899259,5.764339486647219
-0.18120298125962048,-0.599992338554877,5.769273305010585
-0.22726813129054574,-0.5035453757846821,5.774207123373952
-0.27311489279822637,-0.40668082337529166,5.779140941737317
-0.3186992103029802,-0.30947963702805387,5.784074760100682
-0.36397728051515493,-0.2120226717621983,5.789008578464049
-0.40890559442698804,-0.11439051134294922,5.793942396827415
-0.45344097912166403,-0.01666317876194287,5.798876215190781
-0.49754063925941955,0.08107986285515452,5.803810033554147
-0.5411621982008208,0.17875920803993695,5.808743851917512
-0.5842637387277283,0.2762947624987518,5.813677670280879
-0.626803843322726,0.3736052087983993,5.818611488644245
-0.6687416339684248,0.47060784897307234,5.823545307007611
-0.7100368114283522,0.5672185725968437,5.828479125370977
-0.7506496939716163,0.6633516937190305,5.833412943734342
-0.7905412555042939,0.7589198667516298,5.838346762097708
-0.8296731630706513,0.8538346834394974,5.843280580461075
-0.868007813688449,0.948008284656533,5.848214398824441
-0.9055083704827059,1.0413554539991448,5.853148217187806
-0.9421387980833533,1.133794956316972,5.858082035551172
-0.9778638972526278,1.2252490983938416,5.863015853914538
-1.0126493387090394,1.315641593814404,5.867949672277905
-1.0464616961154005,1.4048949660904837,5.872883490641271
-1.0792684781991257,1.492929034048372,5.8778173090046355
-1.1110381599740828,1.5796613379171223,5.882751127368002
-1.1417402130337992,1.6650092668861292,5.887684945731368
-1.1713451348871482,1.7488927954562976,5.892618764094735
-1.1998244773081164,1.831236389980021,5.8975525824581005
-1.2271508736725414,1.9119688827087957,5.9024864008214655
-1.2532980652554675,1.9910211042968504,5.907420219184832
-1.2782409264639645,2.068322694993822,5.912354037548198
-1.3019554889809692,2.1438006919739645,5.917287855911564
-1.3244189647972073,2.2173816341875185,5.9222216742749305
-1.3456097681087877,2.2889958827887362,5.927155492638295
-1.3655075360596687,2.3585801688801804,5.932089311001662
-1.3840931483088932,2.4260754160394535,5.937023129365028
-1.40134874540389,2.491421689233562,5.941956947728394
-1.4172577459421225,2.5545558676662377,5.9468907660917605
-1.4318048625046476,2.615415235952443,5.951824584455125
-1.4449761163462655,2.6739432117303945,5.956758402818491
-1.456758850828041,2.730090161498387,5.961692221181858
-1.4671417435794942,2.783807942560996,5.966626039545224
-1.4761148173785474,2.8350451773806333,5.9715598579085905
-1.4836694497389644,2.883749852488018,5.976493676271955
-1.4897983811959137,2.9298759700552726,5.981427494635321
-1.4944957222818238,2.9733849862085644,5.986361312998688
-1.497756959185731,3.014239958879232,5.991295131362054
-1.4995789580907257,3.0524009847582905,5.996228949725419
-1.4999599681853513,3.08782869348648,6.001162768088785
-1.4988996233459775,3.120490506061736,6.006096586452151
-1.4963989424886415,3.150360284820313,6.011030404815517
-1.49246032858994,3.1774122320372102,6.015964223178884
-1.4870875663779204,3.2016185485415862,6.020898041542249
-1.4802858186952537,3.2229541811104796,6.025831859905615
-1.4720616215381028,3.2414010761996006,6.030765678268981
-1.4624228777754686,3.2569456467775764,6.035699496632347
-1.4513788495551248,3.269573830707811,6.040633314995714
-1.4389401494033498,3.2792713125046133,6.045567133359079
-1.425118730027012,3.2860281204989144,6.050500951722444
-1.4099278728279225,3.2898404611511864,6.055434770085811
-1.3933821751402922,3.290707405923426,6.060368588449177
-1.37549753620378,3.288627729682836,6.065302406812544
-1.356291141885418,3.283601416394344,6.0702362251759086
-1.3357814481652244,3.275633230632543,6.075170043539274
-1.3139881634013475,3.2647331251896583,6.080103861902641
-1.2909322293916856,3.250913235574936,6.085037680266007
-1.2666358012503418,3.234185926617455,6.089971498629373
-1.2411222261181232,3.2145653894667134,6.0949053169927385
-1.2144160207275971,3.1920702515979804,6.099839135356104
-1.1865428478442501,3.166723688339003,6.104772953719471
-1.1575294916063996,3.138551176491898,6.109706772082837
-1.1274038317875474,3.10757890035398,6.114640590446203
-1.0961948170058815,3.0738346053543273,6.1195744088095685
-1.0639324369067253,3.0373496072343773,6.124508227172934
-1.0306476933446052,2.998159501721753,6.1294420455363
-0.9963725705926934,2.956302829379358,6.134375863899667
-0.961140004608178,2.9118193140780626,6.139309682263032
-0.9249838513831331,2.8647496469126814,6.1442435006263985
-0.8879388544113687,2.8151368657915437,6.149177318989764
-0.8500406113023429,2.7630275801200357,6.15411113735313
-0.8113255395744303,2.7084717236808884,6.159044955716497
-0.7718308416602622,2.651521358942292,6.163978774079862
-0.7315944691578078,2.592229876054357,6.1689125924432275
-0.6906550863616304,2.5306520730239437,6.173846410806594
-0.6490520331092199,2.46684461745167,6.17878022916996
-0.606825286978207,2.400866401145964,6.183714047533327
-0.5640154248707693,2.3327787187588895,6.188647865896692
-0.5206635840220687,2.262645240225071,6.1935816842600575
-0.4768114224703483,2.190531656678767,6.198515502623424
-0.4325010790264845,2.1165051194581506,6.20344932098679
-0.38777513278158715,2.040633865242615,6.208383139350156
-0.3426765621915359,1.9629872506217725,6.213316957713522
-0.29724870377769713,1.8836360064442887,6.2182507760768875
-0.2515352104836585,1.802652396807871,6.223184594440254
-0.2055800097278248,1.7201101845909503,6.22811841280362
-0.15942726119229175,1.6360844955116516,6.233052231166986
-0.11312131438853319,1.5506516608012735,6.237986049530352
-0.06670666604067207,1.4638890546327423,6.2429198678937174
-0.020227917327289457,1.3758749302460114,6.247853686257083
0.026270268977137645,1.2866882346183783,6.25278750462045
0.07274321141998731,1.196408352054825,6.257721322983816
0.11914625280618568,1.1051148093856669,6.262655141347182
0.16543480311063863,1.012887128659461,6.267588959710547
0.2115643823260104,0.9198049872738122,6.272522778073913
0.2574906632049004,0.8259485498836727,6.27745659643728
0.3031695138551455,0.73139858247581,6.282390414800645
0.34855704014748334,0.636236116573969,6.287324233164011
0.3936096278946266,0.5405419005402036,6.292258051527377
0.4382839847614335,0.44439612544966,6.297191869890743
0.482537181865761,0.3478786239449842,6.30212568825411
0.5263266950300597,0.251069234531819,6.307059506617475
0.5696104456441233,0.15404790616357064,6.311993324980841
0.6123468410995813,0.05689453514348631,6.316927143344207
0.6544948147574859,-0.04031103234416383,6.321860961707573
0.6960138654104214,-0.13748849107201094,6.326794780070939
0.7368640962012729,-0.23455626956304954,6.331728598434305
0.7770062529613087,-0.3314310135508032,6.336662416797671
0.8164017619305979,-0.42802773237964087,6.341596235161037
0.855012766824686,-0.5242604414562095,6.346530053524403
0.8928021652117767,-0.6200428901383602,6.351463871887769
0.9297336441655472,-0.7152892126900083,6.356397690251135
0.9657717151592732,-0.8099146352000962,6.361331508614501
1.0008817481677952,-0.9038362293227442,6.366265326977866
1.0350300049445027,-0.9969732653154382,6.371199145341233
1.0681836714414032,-1.0892466197570307,6.376132963704599
1.1003108893410607,-1.180577278259166,6.381066782067965
1.1313807866702346,-1.2708847973105468,6.3860006004313306
1.16136350746557,-1.3600868510135427,6.390934418794696
1.1902302404631342,-1.4481003641833783,6.395868237158063
1.2179532467839345,-1.5348436719996568,6.400802055521429
1.2445058865890417,-1.6202384036729156,6.405735873884794
1.2698626446785974,-1.7042098426853536,6.4106696922481605
1.2939991550100596,-1.7866854000397825,6.415603510611526
1.3168922241122798,-1.8675921721259443,6.420537328974893
1.3385198533727456,-1.9468555164746837,6.425471147338259
1.358861260176723,-2.024400150195908,6.430404965701624
1.3778968978778454,-2.100153234672998,6.4353387840649905
1.395608474581065,-2.17404675753834,6.440272602428356
1.4119789707198438,-2.2460166796960563,6.445206420791722
1.4269926554107715,-2.315999425983063,6.450140239155088
1.4406351015698247,-2.3839294902536428,6.455074057518454
1.4528931997757413,-2.4497411926621844,6.46000787588182
1.4637551708672758,-2.5133729131018345,6.464941694245186
1.4732105772621267,-2.5747687649206883,6.469875512608552
1.4812503329866928,-2.6338754807570934,6.474809330971918
1.4878667124070828,-2.6906384667095606,6.479743149335284
1.4930533576528568,-2.745002375209172,6.4846769676986495
1.4968052847265383,-2.79691556481883,6.489610786062016
1.4991188882928301,-2.846332345492172,6.494544604425382
1.4999919451431367,-2.89320997271343,6.499478422788747
1.4994236163318555,-2.9375048893748583,6.504412241152114
1.4974144479825953,-2.9791736765566004,6.5093460595154795
1.49396637076335,-3.018177104125964,6.514279877878846
1.489082698031294,-3.0544812798641447,6.519213696242212
1.4827681226488525,-3.088054606180506,6.524147514605577
1.4750287124742303,-3.1188654272897076,6.529081332968944
1.4658719045305995,-3.1468836409608425,6.5340151513323095
1.4553064978596526,-3.1720834657819137,6.538948969695675
1.4433426450663687,-3.1944434146596485,6.543882788059042
1.429991842563071,-3.21394405110217,6.548816606422407
1.4152669195221685,-3.230566924845699,6.553750424785774
1.3991820255482836,-3.2442958576557364,6.5586842431491394
1.3817526170814356,-3.255118571717357,6.563618061512505
1.3629954425445332,-3.2630266045294127,6.568551879875872
1.3429285262493247,-3.26801382837043,6.573485698239237
1.3215711510762973,-3.270075569024629,6.578419516602603
1.2989438399452127,-3.269209457339147,6.583353334965969
1.275068336094062,-3.265416841054068,6.588287153329335
1.2499675821853062,-3.2587028297707614,6.593220971692701
1.2236656982596654,-3.2490749618679255,6.598154790056067
1.1961879585584259,-3.2365423584641686,6.603088608419433
1.1675607672367259,-3.221116409673706,6.608022426782799
1.137811632991021,-3.2028119438888223,6.612956245146165
1.1069691426251895,-3.181647417054153,6.61789006350953
1.0750629335806219,-3.1576440095757907,6.622823881872897
1.0421236654567816,-3.1308246708721934,6.627757700236263
1.0081829905494901,-3.1012141391690062,6.632691518599629
0.9732735234353287,-3.0688399812492997,6.637625336962995
0.9374288096313385,-3.0337334610401876,6.64255915532636
0.9006832933601449,-2.9959290188688716,6.647492973689727
0.8630722844515525,-2.955462875291723,6.652426792053093
0.8246319244122818,-2.9123725643987273,6.657360610416458
0.7853991516965394,-2.8666979281810954,6.662294428779825
0.7454116662108262,-2.818482059266306,6.66722824714319
0.7047078930869346,-2.767770994873922,6.672162065506557
0.6633269457582197,-2.7146128929182725,6.677095883869923
0.6213085883742991,-2.6590577836154874,6.682029702233288
0.5786931975905675,-2.6011576732268566,6.686963520596655
0.5355217237690932,-2.540966407752265,6.69189733896002
0.49183565162819265,-2.478539646203477,6.696831157323386
0.44767696037862953,-2.4139353595552886,6.701764975686753
0.40308808338453866,-2.3472141719552386,6.706698794050118
0.35811186738797596,-2.2784387705664693,6.711632612413485
0.31279153133625925,-2.207672990452664,6.71656643077685
0.2671706248516194,-2.134981748371022,6.721500249140216
0.22129298638311534,-2.0604317180008773,6.7264340675035825
0.1752027010809966,-1.9840915628370395,6.731367885866948
0.12894405843401968,-1.90603136084391,6.736301704230313
0.08256150971035382,-1.8263221538268537,6.74123552259368
0.03609962524313204,-1.7450362539904223,6.746169340957046
-0.01039694839851002,-1.6622476250540603,6.7511031593204125
-0.056883531311605395,-1.5780314685496504,6.756036977683778
-0.10331545319355744,-1.4924633567087449,6.760970796047143
-0.1496480962671659,-1.4056189740009677,6.76590461441051
-0.1958369381550823,-1.3175746995210036,6.770838432773876
-0.24183759466268376,-1.2284081423676456,6.775772251137242
-0.2876058624281266,-1.138197901122996,6.780706069500608
-0.33309776139862635,-1.0470228990320738,6.785639887863973
-0.3782695770921953,-0.9549620836623933,6.79057370622734
-0.4230779026041012,-0.8620945984456091,6.795507524590706
-0.46747968031785336,-0.7684998493530756,6.8004413429540715
-0.5114322432805047,-0.6742571663752129,6.805375161317438
-0.5548933562025498,-0.579445491610389,6.810308979680803
-0.5978212560430763,-0.4841435994606733,6.815242798044169
-0.6401746921410222,-0.3884306668521482,6.820176616407536
-0.681912965854162,-0.29238656013296316,6.8251104347709015
-0.7229959696676138,-0.1960916407852409,6.830044253134268
-0.763384225734298,-0.09962660656980905,6.834978071497633
-0.8030389238103426,-0.003072860044510225,6.839911889860999
-0.8419219585489799,0.09348688660599032,6.844845708224366
-0.8799959661170695,0.18996856402128176,6.8497795265877315
-0.9172243600990878,0.2862875466298693,6.854713344951097
-0.9535713666540641,0.38235966295601204,6.859647163314463
-0.9890020588917378,0.4781015807008229,6.864580981677829
-1.0234823904347516,0.5734305110309496,6.869514800041196
-1.0569792281348642,0.6682639141771657,6.8744486184045615
-1.0894603839115045,0.7625196372624086,6.879382436767926
-1.1208946456822806,0.8561160718053503,6.884316255131293
-1.151251807355507,0.9489717272242578,6.889250073494659
-1.1805026978561697,1.0410044665117868,6.894183891858025
-1.208619209157221,1.132131422406658,6.899117710221391
-1.235574323289416,1.2222700988997892,6.904051528584756
-1.2613421383036618,1.311339793878329,6.908985346948122
-1.2858978931609324,1.3992619602842666,6.913919165311489
-1.309217991525866,1.4859592389252512,6.918852983674855
-1.331280024441188,1.5713543463244262,6.923786802038221
-1.3520627918611294,1.655370008766595,6.928720620401586
-1.3715463230231282,1.7379297942184815,6.933654438764952
-1.3897118956383556,1.8189588120272466,6.938588257128319
-1.4065420538824591,1.898383810928628,6.943522075491685
-1.4220206251694214,1.976133096554186,6.9484558938550505
-1.436132735692222,2.052136566124744,6.953389712218416
-1.4488648247155331,2.126325550832509,6.958323530581782
-1.460204657606624,2.1986324133400825,6.963257348945149
-1.470141337591943,2.268990609321879,6.968191167308515
-1.4786653162281973,2.33733556251048,6.97312498567188
-1.4857684025776619,2.4036053713879553,6.978058804035246
-1.4914437710791453,2.4677402892574256,6.982992622398612
-1.495685968106844,2.5296816825786532,6.987926440761978
-1.498490917210888,2.589372119693702,6.992860259125345
-1.4998559230345194,2.646756587526809,6.99779407748871
-1.4997796739041547,2.7017830517504935,7.002727895852076
-1.4982622430897743,2.7544016389343313,7.007661714215442
-1.4953050887345682,2.8045639294058162,7.012595532578808
-1.4909110524537135,2.8522235113123675,7.017529350942175
-1.4850843566038097,2.8973367676923387,7.0224631693055395
-1.4778306002255022,2.939862683268656,7.027396987668905
-1.4691567536631667,2.9797623340001227,7.032330806032272
-1.4590711518669395,3.0169990852539996,7.037264624395638
-1.4475834863834192,3.0515389774828883,7.0421984427590045
-1.4347047960427486,3.0833505386045674,7.0471322611223695
-1.420447456351111,3.1124046121172917,7.052066079485735
-1.4048251675987544,3.1386747448854195,7.056999897849102
-1.3878529416949572,3.1621373612829546,7.061933716212468
-1.3695470877426754,3.1827713070155856,7.066867534575834
-1.3499251963666428,3.2005577319133818,7.071801352939199
-1.3290061228100314,3.215480658465986,7.076735171302565
-1.306809968815909,3.227527125543148,7.081668989665932
-1.2833580633108712,3.2366866405594705,7.086602808029298
-1.2586729419094953,3.242951127962596,7.091536626392664
-1.2327783252591928,3.2463154898589193,7.096470444756029
-1.2056990962463374,3.246777535349926,7.101404263119395
-1.1774612760856193,3.2443374038725152,7.106338081482761
-1.1480919993154688,3.2389978265241894,7.111271899846128
-1.1176194877237295,3.2307648076354165,7.1162057182094935
-1.0860730232284979,3.219647183276864,7.121139536572859
-1.0534829197402769,3.2056557289901098,7.126073354936225
-1.019880494032493,3.1888036620122606,7.131007173299591
-0.9852980356482749,3.1691077538942944,7.135940991662958
-0.9497687758725136,3.146587867304309,7.1408748100263235
-0.9133268557989553,3.1212656016612392,7.145808628389688
-0.8760072935230038,3.0931645015589275,7.150742446753055
-0.8378459504918914,3.062311443668573,7.155676265116421
-0.7988794970443095,3.02873666074213,7.160610083479788
-0.7591453771728571,2.992472377198273,7.165543901843153
-0.7186817725429933,2.9535524626731116,7.170477720206518
-0.6775275658032034,2.9120135256459356,7.175411538569885
-0.635722303221526,2.8678953551276662,7.180345356933251
-0.5933061566843832,2.8212399902826375,7.185279175296617
-0.5503198850942748,2.7720911046463095,7.190212993659983
-0.5068047952033564,2.7204946086499717,7.195146812023348
-0.46280270192059203,2.6664992107116365,7.200080630386715
-0.41835588813059355,2.610155936661026,7.205014448750081
-0.37350706406277845,2.5515174295262555,7.209948267113447
-0.3282993262498832,2.490638040903166,7.2148820854768125
-0.28277611611521086,2.4275743559256,7.219815903840178
-0.23698117822858214,2.362385286002024,7.224749722203544
-0.19095851827086474,2.295131656400439,7.229683540566911
-0.14475236074765568,2.225875769686192,7.234617358930277
-0.0984071064926793,2.154681199155865,7.2395511772936425
-0.0519672900017042,2.081612834200432,7.244484995657008
-0.005477536638120228,2.0067371854750715,7.249418814020374
0.041017480248909166,1.9301227152293914,7.254352632383741
0.08747308225234797,1.8518396987394197,7.259286450747107
0.13384462884005052,1.7719595074973213,7.264220269110472
0.18008756025118655,1.6905539480014742,7.269154087473838
0.22615744031493634,1.6076953224518473,7.274087905837204
0.2720099991505381,1.523457016364715,7.279021724200571
0.3176011757074875,1.4379137854044313,7.283955542563937
0.36288716010506306,1.3511413510418069,7.2888893609273016
0.4078244357305509,1.26321579872504,7.293823179290668
0.45236982105555507,1.1742134379936617,7.298756997654034
0.49648051113041947,1.0842111096413325,7.3036908160174
0.5401141187167299,0.9932863688396764,7.308624634380766
0.5832287150184426,0.9015172129366574,7.3135584527441315
0.62578286997247,0.8089816541584828,7.318492271107498
0.6677356920600397,0.7157576436919116,7.323426089470864
0.7090468676005186,0.6219234517273252,7.32835990783423
0.7496766994900039,0.5275581395501603,7.333293726197596
0.789586145347451,0.4327417290819049,7.3382275445609615
0.8287368550315647,0.33755501490281403,7.343161362924327
0.8670912074926052,0.24207926132367494,7.348095181287694
0.904612346923528,0.1463960365056041,7.35302899965106
0.9412642181757899,0.050587239452732476,7.357962818014425
0.9770116014058213,-0.04526482007418302,7.3628966363777915
1.0118201459187344,-0.14107748780742244,7.367830454741157
1.0456564031769446,-0.23676805769879095,7.372764273104524
1.0784878589418085,-0.3322541336477372,7.37769809146789
1.110282964517513,-0.4274537400551349,7.382631909831255
1.1410111670671623,-0.5222849951811205,7.387565728194621
1.1706429389717992,-0.6166655669725639,7.392499546557987
1.1991498062044321,-0.710512432373084,7.397433364921353
1.226504375691504,-0.8037422775995416,7.40236718328472
1.2526803616356936,-0.8962723102872546,7.407301001648085
1.2776526107747264,-0.9880208721707526,7.412234820011451
1.3013971265518511,-1.078907451025916,7.417168638374817
1.3238910921748188,-1.1688522441074523,7.422102456738183
1.3451128925412084,-1.257775726100517,7.42703627510155
1.3650421350090045,-1.3455985197307079,7.431970093464915
1.38365966899248,-1.4322416041303654,7.4369039118282805
1.4009476043645432,-1.5176268031494993,7.441837730191647
1.4168893286478694,-1.6016773906239516,7.446771548555013
1.4314695229783347,-1.684318398038229,7.451705366918379
1.4446741768253444,-1.765476240830236,7.456639185281745
1.4564906014549335,-1.8450779596660747,7.4615730036451104
1.4669074421227863,-1.9230510298159038,7.466506822008477
1.4759146889852846,-1.9993242051481779,7.471440640371843
1.483503686718308,-2.0738285179759846,7.476374458735208
1.4896671428343504,-2.1464971926895395,7.481308277098575
1.4943991346900964,-2.2172646570745993,7.48624209546194
1.497695115177644,-2.286066153213371,7.491175913825307
1.4995519170939815,-2.3528385834138756,7.496109732188673
1.4999677561844202,-2.417521350732152,7.501043550552038
1.498942232857151,-2.480056017328955,7.505977368915405
1.4964763325672075,-2.5403855587666904,7.51091118727877
1.4925724248695262,-2.5984545969586823,7.515845005642136
1.4872342611419755,-2.654210212062734,7.520778824005503
1.4804669709805327,-2.707601906903672,7.525712642368868
1.4722770572701334,-2.7585809045295786,7.5306464607322345
1.4626723899358185,-2.8071002653764054,7.5355802790956
1.4516621983803473,-2.853115784996375,7.540514097458966
1.4392570626153516,-2.8965860458253654,7.545447915822333
1.425468903094725,-2.937471484778838,7.550381734185698
1.4103109692599103,-2.975734275427829,7.555315552549064
1.3937978268081108,-3.0113394301414083,7.56024937091243
1.3759453436957063,-3.0442552103504847,7.565183189275796
1.356770674890281,-3.0744521054509333,7.570117007639163
1.3362922458858895,-3.101902272394037,7.575050826002528
1.3145297349975038,-3.1265805004809737,7.579984644365894
1.2915040544515108,-3.1484649849817536,7.58491846272926
1.2672373302905973,-3.1675366187360265,7.589852281092626
1.2417528811121488,-3.183778217583576,7.594786099455991
1.2150751956607584,-3.1971750260770864,7.599719917819358
1.187229909296278,-3.2077154388322593,7.6046537361827236
1.1582437793600737,-3.215390737641692,7.60958755454609
1.1281446594630895,-3.220194605034249,7.614521372909456
1.096961472720554,-3.222123288065069,7.619455191272821
1.064724183958859,-3.2211758112497133,7.624389009636188
1.0314637709215517,-3.2173537879229634,7.6293228279995535
0.9972121945018972,-3.2106614789337518,7.634256646362919
0.9620023680307197,-3.201106161502152,7.639190464726286
0.9258681256490653,-3.1886979118081227,7.644124283089651
0.8888441897959518,-3.173448946313645,7.649058101453018
0.8509661378426183,-3.155373762735287,7.6539919198163835
0.8122703679051583,-3.1344899999964655,7.658925738179749
0.7727940638685594,-3.1108185145280958,7.663859556543116
0.732575159655588,-3.0843824480097033,7.668793374906481
0.6916523027750197,-3.055206791617584,7.673727193269847
0.6500648171841109,-3.023319043107631,7.6786610116332135
0.6078526655010795,-2.988749762557643,7.683594829996579
0.5650564106038659,-2.9515322316481183,7.688528648359946
0.5217171766520963,-2.9117019248971463,7.693462466723311
0.47787660956965483,-2.869296473968633,7.698396285086677
0.43357683702596206,-2.8243558149764865,7.703330103450043
0.38886042795424935,-2.776922185838276,7.708263921813409
0.3437703516458403,-2.7270401628033096,7.713197740176775
0.29834993645972596,-2.674756721090732,7.718131558540141
0.2526428281870566,-2.620120998323024,7.723065376903507
0.2066929481106924,-2.5631839391430997,7.727999195266873
0.1605444507999337,-2.5039983547310483,7.732933013630239
0.1142416816811414,-2.4426192422578525,7.737866831993604
0.06782913442488665,-2.379103658754727,7.742800650356971
0.021351408190761756,-2.3135101801445876,7.747734468720337
-0.025146835229285226,-2.245898791183169,7.7526682870837025
-0.07162091432774975,-2.1763314064675376,7.757602105447069
-0.11802617081731212,-2.1048720865101913,7.762535923810434
-0.16431801254432046,-2.0315863447323674,7.767469742173801
-0.2104519563386166,-1.956540338429639,7.772403560537167
-0.2563836707587501,-1.879800997716024,7.7773373789005324
-0.30206901869132,-1.8014368176655842,7.782271197263899
-0.3474640997636198,-1.721518128073908,7.787205015627264
-0.39252529252876,-1.6401164801365187,7.79213883399063
-0.43720929638279427,-1.5573040375774985,7.797072652353997
-0.4814731731735069,-1.473153707174494,7.802006470717362
-0.525274388460941,-1.3877395463265376,7.806940289080729
-0.5685708523899465,-1.3011365668195125,7.811874107444094
-0.6113209601355988,-1.2134199702859645,7.81680792580746
-0.6534836318823963,-1.1246647294428465,7.821741744170827
-0.6950183522991088,-1.0349460545987772,7.826675562534192
-0.7358852094710983,-0.9443402265515972,7.831609380897558
-0.7760449332528383,-0.8529249276465626,7.836543199260924
-0.8154589330037638,-0.7607788770556044,7.84147701762429
-0.8540893346710833,-0.667981295214273,7.846410835987656
-0.8918990171840825,-0.5746116702311452,7.851344654351022
-0.9288516481248298,-0.48074978248571276,7.856278472714388
-0.9649117186410432,-0.38647572970449084,7.861212291077754
-1.0000445775675961,-0.29186991753424435,7.86614610944112
-1.0342164647237937,-0.19701313697358805,7.871079927804486
-1.0673945433545133,-0.10198667446767173,7.876013746167852
-1.0995469316840072,-0.00687224098681962,7.880947564531217
-1.1306427335520335,0.08824828689832799,7.885881382894583
-1.1606520681028198,0.183293004630326,7.89081520125795
-1.1895460984984967,0.2781797831791225,7.895749019621316
-1.2172970596292279,0.372826007130427,7.900682837984682
-1.243878284793493,0.46714873135246665,7.905616656348047
-1.2692642313229214,0.5610652926915243,7.910550474711413
-1.2934305051269661,0.6544938032269547,7.91548429307478
-1.31635388413389,0.7473530039457649,7.920418111438146
-1.3380123406055304,0.8395616961032202,7.925351929801511
-1.358385062304378,0.931038480417984,7.930285748164877
-1.3774524724926909,1.021702141021571,7.935219566528243
-1.3951962487443088,1.1114722163717947,7.94015338489161
-1.4115993405512208,1.2002691569188364,7.9450872032549755
-1.4266459857079026,1.2880141268558218,7.950021021618341
-1.4403217254576393,1.3746289787777446,7.954954839981707
-1.4526134183864303,1.460036530352454,7.959888658345073
-1.4635092530508684,1.5441606762274835,7.964822476708439
-1.4729987593281633,1.626926105704239,7.9697562950718055
-1.4810728184771609,1.7082581605581288,7.974690113435171
-1.4877236719007982,1.7880833453183385,7.979623931798537
-1.4929449286015972,1.8663300052753113,7.984557750161903
-1.4967315713229064,1.9429282397638168,7.989491568525269
-1.499079961370172,2.0178091511179117,7.9944253868886355
-1.4999878421074582,2.0909046066086847,7.999359205252001
-1.499454341125881,2.162148013883413,8.004293023615366
-1.4974799710819837,2.231475061205091,8.009226841978732
-1.4940666292050557,2.2988234194828405,8.0141606603421
-1.4892175954740785,2.3641320615385935,8.019094478705465
-1.4829375294658675,2.427341408036806,8.024028297068831
-1.4752324658775564,2.4883940211994386,8.028962115432197
-1.4661098087276967,2.5472346553033445,8.033895933795563
-1.4555783242414977,2.603809774775093,8.038829752158929
-1.4436481324271244,2.6580677201181873,8.043763570522295
-1.4303306973510916,2.709959399029632,8.04869738888566
-1.4156388161220859,2.759438135199588,8.053631207249026
-1.3995866065938956,2.8064587932839413,8.058565025612392
-1.3821894937991035,2.850977943507524,8.063498843975758
-1.3634641951267827,2.892955172202247,8.068432662339125
-1.3434287042582331,2.9323533351769613,8.07336648070249
-1.3221022738763428,2.9691371238797024,8.078300299065857
-1.2995053971651376,3.0032723911391623,8.083234117429223
-1.275659788117281,3.034727590035844,8.088167935792587
-1.2505883606684562,3.063475015911195,8.093101754155954
-1.2243152066787397,3.089489808002027,8.09803557251932
-1.1968655727819881,3.1127484648311268,8.102969390882686
-1.1682658361256735,3.1332293027924982,8.107903209246052
-1.1385434790242601,3.1509139437079425,8.112837027609418
-1.1077270625506648,3.165787515250737,8.117770845972785
-1.075846199091164,3.177837622550911,8.12270466433615
-1.042931523889891,3.187053761467102,8.127638482699517
-1.0090146656106398,3.1934276774126227,8.132572301062883
-0.9741282159438782,3.19695401098647,8.137506119426247
-0.9383056982885164,3.197630688243928,8.142439937789614
-0.901581535538275,3.1954586667909517,8.14737375615298
-0.8639910170037319,3.1904410560192082,8.152307574516348
-0.8255702645018341,3.182582702281278,8.157241392879714
-0.7863561976453137,3.171891098657378,8.162175211243078
-0.7463864983656662,3.158377435757754,8.167109029606445
-0.7056995747034303,3.1420560980415244,8.172042847969811
-0.664334523900806,3.1229432787801543,8.176976666333177
-0.6223310948319917,3.1010568006800927,8.181910484696543
-0.5797296498073318,3.0764172775405454,8.186844303059909
-0.5365711257879725,3.0490487601452316,8.191778121423274
-0.49289699504845486,3.018978067078092,8.19671193978664
-0.448749225324655,2.9862339698003564,8.201645758150008
-0.40417023948593545,2.9508472495858693,8.206579576513372
-0.35920287476963353,2.912851218716921,8.211513394876738
-0.31389034161759627,2.87228189270542,8.216447213240105
-0.26827618215406196,2.829177689179433,8.22138103160347
-0.2224042283446438,2.783579084177483,8.226314849966837
-0.17631855987707823,2.7355286131606857,8.231248668330203
-0.13006346180364034,2.6850711604269804,8.236182486693568
-0.08368338198641402,2.6322540481369803,8.241116305056934
-0.0372228883861232,2.577126619108692,8.2460501234203
0.0092733737646431,2.519739752417698,8.250983941783666
0.055760724862259956,2.4601459602874924,8.255917760147032
0.10219449386592742,2.3983998964426423,8.260851578510398
0.14853006122351572,2.3345584712929632,8.265785396873765
0.1947229017476118,2.2686803699925266,8.27071921523713
0.24072862740122236,2.2008256480393373,8.275653033600495
0.28650302995140464,2.131055818816988,8.280586851963863
0.3320021234502883,2.0594339667303014,8.285520670327227
0.3771821865024386,1.9860244543107288,8.290454488690594
0.4219998042780084,1.9108926491961953,8.29538830705396
0.4664119102312869,1.8341052243380747,8.300322125417324
0.5103758274846585,1.7557306403858521,8.305255943780692
0.5538493098379169,1.6758389332951744,8.310189762144057
0.5967905823640294,1.5945008372942404,8.315123580507425
0.6391583815517007,1.5117873118448137,8.320057398870789
0.6809119949568172,1.4277700994320932,8.324991217234155
0.7220113003241642,1.3425225264178613,8.329925035597523
0.7624168041419863,1.2561193541549733,8.334858853960887
0.802089679592585,1.168635731230445,8.339792672324254
0.8409918038619977,1.080146547870084,8.34472649068762
0.8790857947734163,0.99072705292173,8.349660309050984
0.9163350467087564,0.9004539942976977,8.354594127414352
0.9527037657840179,0.8094058405601195,8.359527945777717
0.988157004244756,0.7176617432286551,8.364461764141083
1.0226606940482883,0.6253004334027689,8.369395582504449
1.0561816796007546,0.5324003194499919,8.374329400867815
1.0886877496172318,0.43904059308141635,8.37926321923118
1.1201476680744653,0.34530194306785417,8.384197037594546
1.1505312042265663,0.25126596000635315,8.389130855957914
1.1798091616544857,0.15701388811417505,8.394064674321278
1.2079534063218054,0.062626168258093,8.398998492684644
1.2349368936094829,-0.03181669575693383,8.403932311048012
1.2607336943038236,-0.1262329563690501,8.408866129411377
1.2853190195126307,-0.22053953300602727,8.413799947774743
1.308669244485546,-0.314653233847053,8.418733766138109
1.3307619313157621,-0.40849207781084823,8.423667584501475
1.3515758505012736,-0.501975400982306,8.42860140286484
1.3710910013448778,-0.5950227236572568,8.433535221228206
1.3892886311734853,-0.6875526206315962,8.438469039591574
1.4061512533580438,-0.7794827696435875,8.443402857954938
1.4216626641169805,-0.8707311170179269,8.448336676318304
1.4358079580869085,-0.9612170306401802,8.453270494681671
1.4485735426455326,-1.0508614369037983,8.458204313045036
1.4599471509733064,-1.1395859986333954,8.463138131408403
1.4699178538408857,-1.2273122664768126,8.468071949771769
1.4784760701114,-1.3139616445986162,8.473005768135133
1.4856135759471965,-1.399456173932352,8.4779395864985
1.4913235127124014,-1.4837194034011927,8.482873404861866
1.4956003935635667,-1.5666766203695577,8.487807223225234
1.4984401087221328,-1.6482543586273517,8.492741041588598
1.4998399294236322,-1.728379767851698,8.497674859951964
1.49979851053985,-1.8069805220560236,8.502608678315331
1.4983158918713975,-1.8839854037256105,8.507542496678695
1.4953934981094477,-1.9593250355472296,8.512476315042063
1.4910341374667238,-2.0329320824223163,8.517410133405429
1.4852419989789971,-2.104740786394633,8.522343951768793
1.478022648479746,-2.1746864112292075,8.52727777013216
1.4693830232517402,-2.242705297862609,8.532211588495526
1.459331425360861,-2.3087355579644195,8.53714540685889
1.4478775136783466,-2.372717668682251,8.542079225222258
1.4350322945993494,-2.4345943190883994,8.547013043585624
1.4208081114665432,-2.494309781370209,8.55194686194899
1.4052186327090825,-2.5518096888365154,8.556880680312355
1.3882788387081846,-2.607041551618787,8.561814498675721
1.3700050074020274,-2.659955358945148,8.566748317039089
1.3504146986438739,-2.710503574305938,8.571682135402453
1.3295267373282338,-2.758640713391246,8.57661595376582
1.3073611953015278,-2.8043231550409473,8.581549772129186
1.2839393720744425,-2.84750934453568,8.58648359049255
1.2592837743545893,-2.888160077287421,8.591417408855918
1.2334180944192494,-2.92623869921507,8.596351227219284
1.2063671873486477,-2.9617111846245114,8.60128504558265
1.1781570471421228,-2.994545908724214,8.606218863946015
1.1488147817396348,-3.0247132416991014,8.611152682309381
1.1183685869729947,-3.052185638771221,8.616086500672747
1.0868477194717305,-3.0769383889655986,8.621020319036113
1.0542824685494299,-3.0989500038817295,8.62595413739948
1.0207041270979902,-3.1182015243810124,8.630887955762844
0.9861449615172724,-3.1346757468266184,8.63582177412621
0.9506381807094338,-3.148357648852539,8.640755592489578
0.9142179041675288,-3.1592354037456687,8.645689410852944
0.8769191291890812,-3.167300429149502,8.65062322921631
0.8387776972461956,-3.172546516242534,8.655557047579675
0.7998302595444343,-3.174969453322815,8.660490865943041
0.7601142418035781,-3.1745675386421097,8.665424684306407
0.7196678082942811,-3.1713420261180705,8.670358502669773
0.6785298251647585,-3.165297008851789,8.67529232103314
0.6367398230933415,-3.15643918212973,8.680226139396504
0.5943379593021736,-3.144777729292116,8.68515995775987
0.5513649789690335,-3.13032420657233,8.690093776123238
0.5078621760741604,-3.1130926079676597,8.695027594486602
0.4638713537195453,-3.093099711093359,8.69996141284997
0.41943478395928246,-3.0703651541803345,8.704895231213335
0.3745951671789854,-3.044910950546166,8.7098290495767
0.3293955910638075,-3.0167611695682783,8.714762867940067
0.28387948919430456,-2.9859423311023945,8.719696686303433
0.23809059930970725,-2.9524837977210563,8.7246305046668
0.1920729212792252,-2.9164174260498914,8.729564323030164
0.14587067482115532,-2.8777770572215426,8.73449814139353
0.0995282570109353,-2.8365986549892117,8.739431959756898
0.05309019961877639,-2.7929206732804164,8.744365778120262
0.0066011263176447565,-2.7467839018589735,8.74929959648363
-0.039894290196744286,-2.6982311315103233,8.754233414846995
-0.08635137113337324,-2.6473072865084157,8.75916723321036
-0.13272547453894748,-2.594059604278927,8.764101051573727
-0.17897203819569502,-2.5385371897917315,8.769034869937093
-0.2250466224424757,-2.4807905109243027,8.773968688300458
-0.2709049528781432,-2.4208717982028642,8.778902506663824
-0.31650296290608515,-2.358835837315442,8.78383632502719
-0.3617968360791397,-2.294739749988994,8.788770143390556
-0.406743048203981,-2.2286418099058047,8.793703961753922
-0.4512984091649227,-2.1606009319751407,8.79863778011729
-0.4954201044263934,-2.0906775440021725,8.803571598480653
-0.5390657361747914,-2.0189344496834836,8.808505416844019
-0.5821933640597332,-1.9454363102072514,8.813439235207387
-0.6247615454956605,-1.8702484942695148,8.818373053570753
-0.6667293754853902,-1.7934369877061087,8.823306871934118
-0.7080565259267277,-1.715069391209538,8.828240690297484
-0.7487032843650495,-1.635215339472235,8.83317450866085
-0.788630592154098,-1.5539455245239067,8.838108327024216
-0.8278000819885122,-1.4713306277177165,8.843042145387582
-0.8661741147721693,-1.387441707173148,8.847975963750947
-0.9037158157866635,-1.3023515556117553,8.852909782114313
-0.9403891101251957,-1.216135113067995,8.857843600477679
-0.9761587573581497,-1.12886821483781,8.862777418841047
-1.0109903853964963,-1.0406261685762788,8.86771123720441
-1.044850523521034,-0.9514839253449335,8.872645055567776
-1.077706634545308,-0.8615176073600356,8.877578873931144
-1.1095271460815612,-0.7708054947783437,8.882512692294508
-1.1402814808795512,-0.6794273073982768,8.887446510657876
-1.1699400862091067,-0.5874626870545072,8.892380329021242
-1.1984744622582033,-0.49499058319847733,8.897314147384607
-1.2258571895192858,-0.40208996068405173,8.902247965747973
-1.252061955137403,-0.3088406891807344,8.907181784111339
-1.2770635781950685,-0.2153235506138491,8.912115602474707
-1.3008380339092591,-0.12161965121587177,8.91704942083807
-1.3233624767175913,-0.027810219340745682,8.921983239201436
-1.3446152622312448,0.0660230374657567,8.926917057564804
-1.3645759680336607,0.15979787077161642,8.931850875928168
-1.383225413305098,0.25343226155941917,8.936784694291536
-1.40054567725397,0.3468452521745302,8.941718512654901
-1.4165201163374954,0.4399566457365012,8.946652331018266
-1.4311333802549648,0.5326856700378783,8.951586149381633
-1.4443714266982366,0.6249501834926747,8.956519967744999
-1.45622153484545,0.7166676222893227,8.961453786108365
-1.4666723175848064,0.807756851809313,8.96638760447173
-1.4757137324567933,0.8981388610866415,8.971321422835096
-1.483337091304239,0.9877355089516705,8.976255241198464
-1.4895350686210636,1.0764678700224903,8.981189059561828
-1.4943017085915193,1.1642562208071048,8.986122877925196
-1.4976324308133373,1.2510216735322546,8.991056696288561
-1.4995240346991638,1.3366874699643785,8.995990514651925
-1.4999747025520949,1.4211785240474633,9.000924333015293
-1.4989840013123503,1.5044201094985805,9.005858151378659
-1.496552882973409,1.5863375393694468,9.010791969742025
-1.492683683667235,1.6668571384687163,9.01572578810539
-1.487380121419392,1.745907063637961,9.020659606468756
-1.480647292576296,1.8234169872525248,9.025593424832122
-1.4724916669080037,1.899317443166212,9.030527243195488
-1.4629210813911866,1.973540021929447,9.035461061558856
-1.4519447326783967,2.0460181370327284,9.04039487992222
-1.4395731682607051,2.1166871491983663,9.045328698285585
-1.4258182763323175,2.1854836910308024,9.050262516648953
-1.4106932743668898,2.252345369988523,9.055196335012319
-1.394212696416433,2.3172115008619354,9.060130153375685
-1.376392379145172,2.3800239233811866,9.06506397173905
-1.357249446611588,2.44072675990668,9.069997790102416
-1.3368022938134319,2.4992654869436,9.074931608465782
-1.3150705690114706,2.5555866944973094,9.079865426829148
-1.2920751548488487,2.6096389705185667,9.084799245192515
-1.267838148284415,2.6613738142850205,9.08973306355588
-1.2423828393590528,2.710745415140993,9.094666881919245
-1.215733688815632,2.7577095984995283,9.099600700282613
-1.1879163045940115,2.8022233820588327,9.104534518645977
-1.158957417223547,2.8442458948166696,9.109468337009345
-1.1288848541370515,2.8837395768161014,9.11440215537271
-1.097727512930504,2.920669979358619,9.119335973736074
-1.0655153335946037,2.9550043031879016,9.124269792099442
-1.0322792697445167,2.9867108117220234,9.129203610462808
-0.998051258875666,3.0157602512175696,9.134137428826174
-0.962864191674053,3.0421273392700594,9.13907124718954
-0.9267518804106917,3.065789946322346,9.144005065552905
-0.8897490264503447,3.086727062659476,9.148938883916273
-0.8518911869060638,3.104918803276127,9.153872702279637
-0.813214740471254,3.120348667676589,9.158806520643003
-0.77375685246236,3.1330045388305336,9.16374033900637
-0.7335554391056955,3.1428767498541204,9.168674157369734
-0.6926491311025275,3.1499563016920615,9.173607975733102
-0.651077236507858,3.1542361254084352,9.178541794096468
-0.6088797029580418,3.1557132983822522,9.183475612459832
-0.5660970792840132,3.154388633361439,9.1884094308232
-0.5227704765467941,3.1502645036166554,9.193343249186565
-0.47894152853254485,3.143344548549241,9.198277067549931
-0.43465235174562555,3.1336354879142916,9.203210885913297
-0.3899455049374695,3.121147792841259,9.208144704276663
-0.344863948210727,3.105894243040346,9.21307852264003
-0.29945100173770833,3.0878890654682687,9.218012341003394
-0.2537503041326407,3.067149059843862,9.222946159366762
-0.20780577051821678,3.0436945547208087,9.227879977730128
-0.1616615503261389,3.017548494567725,9.232813796093492
-0.11536198487275923,2.9887352532264977,9.23774761445686
-0.06895156475017546,2.9572810706038264,9.242681432820225
-0.022474887073944898,2.9232152047995243,9.247615251183591
0.02402338737157366,2.8865699721622633,9.252549069546957
0.07049857704905246,2.8473798822983083,9.257482887910323
0.1169060226040255,2.8056812239285565,9.262416706273688
0.16320112977924228,2.761512253261348,9.267350524637054
0.2093394122667338,2.71491327504249,9.272284343000422
0.25527653445582993,2.665926661218251,9.277218161363786
0.30096835403667227,2.6145972173420438,9.282151979727152
0.34637096441777665,2.560972413958296,9.28708579809052
0.39144073691708725,2.505101769320127,9.292019616453883
0.43613436268617733,2.4470359170025757,9.296953434817251
0.48040889432682066,2.386826575252525,9.301887253180617
0.5242217871605201,2.324527447638178,9.306821071543983
0.5675309401108701,2.2601947988899265,9.311754889907348
0.6102947361596308,2.193886988320014,9.316688708270714
0.6524720823378732,2.1256636659432395,9.321622526634082
0.6940224492132354,2.055585563328163,9.326556344997446
0.734905909835965,1.9837148082917588,9.331490163360812
0.7750831781058298,1.9101151043810904,9.33642398172418
0.8145156465231996,1.8348515784291386,9.341357800087543
0.853165423288255,1.7579906320149883,9.34629161845091
0.890995368712153,1.679599971224514,9.351225436814277
0.9279691309057667,1.599748602707703,9.35615925517764
0.9640511807111913,1.5185066427404497,9.361093073541008
0.9992068458427452,1.4359451200723665,9.366026891904374
1.0334023442045892,1.3521360006493333,9.37096071026774
1.0666048163529251,1.2671523685901394,9.375894528631106
1.09878235707156,1.1810684874560702,9.380828346994472
1.1299040460306022,1.0939595867729488,9.38576216535784
1.1599399774985992,1.0059015013692987,9.390695983721203
1.18886128907997,0.916970452334531,9.39562980208457
1.2166401894495635,0.8272431702128381,9.400563620447937
1.2432499850582561,0.7367972717649879,9.4054974388113
1.2686651057835237,0.6457115169616655,9.410431257174668
1.2928611295004548,0.5540655881821933,9.415365075538034
1.3158148055497885,0.46193945206058606,9.420298893901398
1.3375040770800442,0.36941283830862437,9.425232712264766
1.3579081022426434,0.2765653484388927,9.430166530628131
1.3770072742194273,0.18347709328230913,9.435100348991497
1.3947832400634157,0.09022916481605706,9.440034167354863
1.411218918334687,-0.0030966260424409235,9.444967985718229
1.4262985155144472,-0.09641854116366391,9.449901804081595
1.440007541181434,-0.1896554585709808,9.45483562244496
1.4523328219362268,-0.2827266753219028,9.459769440808328
1.4632625140599174,-0.3755513000268503,9.464703259171694
1.4727861148950978,-0.4680479828024621,9.469637077535058
1.4808944729381701,-0.5601352943033097,9.474570895898426
1.4875797966332729,-0.6517323286382961,9.479504714261791
1.4928356618594427,-0.7427589253619796,9.484438532625157
1.4966570181037,-0.8331354213235324,9.489372350988523
1.4990401933142605,-0.9227823741937854,9.494306169351889
1.4999828974291072,-1.0116206368989606,9.499239987715255
1.4994842245765867,-1.099571682804513,9.50417380607862
1.4975446539458637,-1.1865578269658414,9.509107624441988
1.4941660493264814,-1.272502212604661,9.514041442805352
1.489351657317381,-1.3573287498810094,9.518975261168718
1.4831061042071374,-1.4409621858856496,9.523909079532086
1.4754353915284517,-1.5233282489157611,9.52884289789545
1.4663468902910781,-1.6043537289479566,9.533776716258817
1.4558493338988399,-1.6839665028838247,9.538710534622183
1.4439528097574057,-1.7620956017544671,9.543644352985549
1.4306687495810428,-1.8386713135918222,9.548578171348915
1.4160099184075503,-1.9136252456460519,9.55351198971228
1.3999904023319332,-1.9868903795301898,9.558445808075648
1.38262559497072,-2.058401205253516,9.563379626439012
1.3639321826697428,-2.1280938349748557,9.568313444802378
1.3439281284697548,-2.1959059054060592,9.573247263165745
1.3226326548452634,-2.2617764107242646,9.57818108152911
1.3000662252330242,-2.325645911474351,9.583114899892477
1.2762505243682227,-2.387457122525548,9.588048718255843
1.2512084374469021,-2.4471551201647412,9.592982536619207
1.2249640281349627,-2.5046866783971957,9.597916354982575
1.1975425154446848,-2.559999589989734,9.60285017334594
1.1689702495010446,-2.6130432344600605,9.607783991709306
1.1392746862211038,-2.6637699725230264,9.612717810072672
1.108484360930859,-2.7121353962557886,9.617651628436038
1.0766288609447523,-2.7580968071431653,9.622585446799405
1.0437387971344807,-2.8016120448065838,9.62751926516277
1.0098457745139806,-2.8426406428974884,9.632453083526137
0.9749823618693984,-2.881145908917428,9.637386901889503
0.9391820604626855,-2.917094910868589,9.642320720252867
0.9024792718393105,-2.9504563101238164,9.647254538616234
0.8649092647708639,-2.981199218632635,9.6521883569796
0.8265081413641824,-3.0092947690581964,9.657122175342966
0.7873128023698923,-3.0347181049031557,9.662055993706332
0.7473609117233149,-3.057448049310119,9.666989812069698
0.7066908603521402,-3.0774652017641597,9.671923630433064
0.6653417292855381,-3.0947512122327807,9.67685744879643
0.6233532520999252,-3.109289933841966,9.681791267159797
0.5807657767379838,-3.1210686432957977,9.686725085523161
0.5376202267370185,-3.130077947823671,9.691658903886527
0.4939580619043939,-3.1363109152759607,9.696592722249894
0.4498212384776846,-3.139762523422179,9.701526540613258
0.4052521688075671,-3.140429760461916,9.706460358976624
0.36029368060268036,-3.138312147353022,9.711394177339992
0.3149889757751898,-3.1334122905633,9.716327995703358
0.26938158892683256,-3.1257359191826377,9.721261814066724
0.22351534551525748,-3.11529119940847,9.72619563243009
0.1774343197408865,-3.1020880585178516,9.731129450793455
0.13118279219468562,-3.0861384518920505,9.736063269156821
0.08480520730777855,-3.0674572757792946,9.740997087520187
0.03834613064335368,-3.046062633420736,9.745930905883554
-0.008149793927510807,-3.02197505690848,9.750864724246918
-0.05463788712558005,-2.995216820004967,9.755798542610284
-0.10107347719701279,-2.965812274875327,9.760732360973652
-0.1474119428396765,-2.9337885561238175,9.765666179337016
-0.19360875608119837,-2.899175540767783,9.770599997700383
-0.23961952506701065,-2.862005219510719,9.77553381606375
-0.2854000367179194,-2.8223114716445883,9.780467634427113
-0.33090629921566267,-2.7801304281177086,9.785401452790481
-0.3760945842758664,-2.735500683786506,9.790335271153847
-0.4209214691679575,-2.688463026305747,9.795269089517214
-0.4653438784411581,-2.639060161377675,9.800202907880578
-0.5093191253170778,-2.5873367647858565,9.805136726243944
-0.5528049527086176,-2.5333395773935963,9.810070544607312
-0.5957595738259509,-2.477117316302476,9.815004362970676
-0.6381417123308192,-2.418720605149901,9.819938181334043
-0.6799106419999833,-2.3582020141075217,9.82487199969741
-0.7210262258603994,-2.2956159386535813,9.829805818060773
-0.7614489547578658,-2.2310182810720662,9.83473963642414
-0.8011399853225686,-2.1644663802613753,9.839673454787507
-0.8400611772948011,-2.09601937313212,9.844607273150872
-0.8781751301750377,-2.0257384321827003,9.849541091514238
-0.9154452191631332,-1.9536863637497037,9.854474909877604
-0.9518356303522197,-1.8799269741537814,9.85940872824097
-0.9873113951432078,-1.8045250256366498,9.864342546604336
-1.0218384238472706,-1.7275467934279027,9.869276364967703
-1.0553835384434758,-1.64906036042021,9.87421018333107
-1.087914504460613,-1.5691351579339194,9.879144001694433
-1.1194000619521782,-1.4878413505405639,9.8840778200578
-1.1498099555349446,-1.4052498827440798,9.889011638421167
-1.1791149634622835,-1.3214330434638881,9.893945456784532
-1.2072869257041392,-1.2364646476805135,9.898879275147898
-1.234298771006862,-1.1504194540414212,9.903813093511264
-1.2601245429067367,-1.0633724968507843,9.90874691187463
-1.2847394246722639,-0.9753991479650912,9.913680730237996
-1.3081197631513566,-0.8865757703994172,9.918614548601363
-1.3302430915002652,-0.7969800756756831,9.923548366964727
-1.3510881507726507,-0.7066907158178499,9.928482185328093
-1.370634910347927,-0.6157866144816723,9.93341600369146
-1.3888645871792178,-0.5243467815043514,9.938349822054825
-1.405759663842629,-0.43245062680762386,9.943283640418192
-1.4213039053701069,-0.34017814765326626,9.948217458781558
-1.4354823748502223,-0.24760966722560704,9.953151277144924
-1.4482814477814006,-0.1548255590065103,9.95808509550829
-1.4596888251641358,-0.06190646503152758,9.963018913871656
-1.4696935453194184,0.03106626641035946,9.967952732235023
-1.4782859944221807,0.12401073264563305,9.972886550598387
-1.4854579157394605,0.21684540673127625,9.977820368961753
-1.491202417564549,0.3094899051629592,9.98275418732512
-1.4955139798394186,0.40186455229649,9.987688005688485
-1.4983884594591381,0.4938890418203695,9.99262182405185
-1.499823094253069,0.5854817702572479,9.997555642415218
-1.4998165056391202,0.6765608946037175,10.002489460778582
-1.4983686999484853,0.76704618257661,10.00742327914195
-1.4954810684195396,0.8568595961981694,10.012357097505316
-1.4911563858609864,0.9459238516166188,10.01729091586868
-1.485398807985405,1.034160599243344,10.022224734232047
-1.47821386741599,1.1214904617329615,10.027158552595413
-1.4696084683700124,1.2078350344838338,10.03209237095878
-1.459590880024419,1.2931185675580523,10.037026189322145
-1.4481707285697025,1.3772673976396885,10.04196000768551
-1.4353589879598179,1.460207953913416,10.046893826048878
-1.421167969367045,1.5418658890521961,10.051827644412242
-1.4056113093517282,1.622167389065045,10.05676146277561
-1.3887039567586326,1.7010409606937265,10.061695281138975
-1.3704621583520415,1.7784175613863988,10.06662909950234
-1.3509034432038793,1.854229236609934,10.071562917865707
-1.3300466058494467,1.928408248861281,10.076496736229073
-1.307911688227237,2.0008877173813517,10.081430554592439
-1.2845199604200668,2.0716027075909698,10.086364372955805
-1.2598939002159986,2.1404904391648247,10.09129819131917
-1.234057171508834,2.2074897677675405,10.096232009682536
-1.2070346015587567,2.272540892696273,10.101165828045902
-1.1788521571351143,2.3355855137748787,10.10609964640927
-1.149536919564209,2.396567018609018,10.111033464772635
-1.1191170587060415,2.455430628204733,10.115967283136
-1.0876218058850642,2.512123659509915,10.120901101499367
-1.0550814258010635,2.5665956160651184,10.125834919862733
-1.0215271874467462,2.6187978434341455,10.130768738226099
-0.9869913340606756,2.66868329159806,10.135702556589465
-0.951507052143607,2.7162069453213773,10.14063637495283
-0.9151084395687653,2.7613263376995048,10.145570193316196
-0.8778304728161523,2.804001299893824,10.150504011679562
-0.8397089733626345,2.84419345148906,10.15543783004293
-0.8007805732600701,2.8818664858709515,10.160371648406294
-0.7610826799345035,2.916986836217327,10.16530546676966
-0.7206534402402143,2.9495234724677477,10.170239285133027
-0.6795317038035038,2.97944714144924,10.175173103496391
-0.6377569856906663,3.006730536700984,10.180106921859759
-0.5953694284371518,3.031349295743451,10.185040740223124
-0.5524097634731219,3.0532821307608957,10.189974558586488
-0.5089192719836789,3.0725098337745402,10.194908376949856
-0.46493974524047116,3.08901487829333,10.199842195313222
-0.42051344444326844,3.102782278753361,10.20477601367659
-0.37568306010996083,3.1138002015561392,10.209709832039954
-0.33049167105401955,3.122059409656138,10.21464365040332
-0.2849827029887137,3.1275526985703443,10.219577468766687
-0.23919988679832005,3.1302752680564994,10.224511287130051
-0.1931872165155341,3.1302251666293386,10.229445105493419
-0.14698890704666911,3.127402978821447,10.234378923856784
-0.10064935168395264,3.1218114573216984,10.239312742220148
-0.054213079446966184,3.1134558212634533,10.244246560583516
-0.00772471229331162,3.1023441133021805,10.249180378946882
0.03877107775989597,3.0884869578581418,10.254114197310248
0.08522961156266341,3.0718972163840434,10.259048015673613
0.13160624576560487,3.052590116351705,10.26398183403698
0.1778564157190311,3.0305834662949134,10.268915652400345
0.22393567829641003,3.005897505665197,10.273849470763711
0.26979975460104916,2.978554736799932,10.278783289127079
0.31540457251497583,2.9485800810957703,10.283717107490444
0.36070630904908463,2.9160009926560715,10.288650925853808
0.4056614324540172,2.8808472313649993,10.293584744217176
0.4502267440508589,2.843150682690478,10.298518562580542
0.494359419742283,2.8029455157114036,10.303452380943906
0.5380170511632438,2.760268266436478,10.308386199307273
0.5811576864324924,2.7151575244406594,10.31332001767064
0.6237398704653518,2.6676536981706853,10.318253836034005
0.6657226848090904,2.6177993520989897,10.32318765439737
0.7070657869626318,2.565639663408062,10.328121472760737
0.7477294491429375,2.5112221731656343,10.333055291124102
0.7876745964603569,2.4545959288814188,10.337989109487468
0.8268628444671147,2.395811044954148,10.342922927850836
0.865256536041737,2.3349192816949564,10.3478567462142
0.9028187775751441,2.2719749696913834,10.352790564577566
0.9395134744225824,2.207035118403656,10.357724382940933
0.9753053655881095,2.1401584712171813,10.3626582013043
1.0101600576078864,2.071404498126755,10.367592019667665
1.0440440575998438,2.0008333963341842,10.37252583803103
1.0769248054479765,1.9285070153173296,10.377459656394397
1.1087707050902933,1.8544895986317826,10.382393474757762
1.1395511548803787,1.77884750939512,10.387327293121128
1.1692365769934125,1.7016482769409453,10.392261111484496
1.1977984458483528,1.6229599644447419,10.39719492984786
1.225209315518992,1.5428513566251398,10.402128748211226
1.2514428461075655,1.4613925598467523,10.407062566574593
1.276473829055444,1.3786553320348984,10.411996384937957
1.300278211366887,1.2947128968836472,10.416930203301325
1.3228331187221287,1.2096394721166681,10.42186402166469
1.3441168774581056,1.1235098448250647,10.426797840028055
1.3641090353952012,1.0363992161482063,10.431731658391422
1.382790381490395,0.9483834005884587,10.436665476754788
1.4001429642976868,0.8595392385354172,10.441599295118156
1.416150109218175,0.7699448153266936,10.44653311348152
1.430796434523131,0.6796791308001973,10.451466931844886
1.444067866134806,0.5888213846177313,10.456400750208253
1.455951651150543,0.49745054254678217,10.461334568571617
1.466436370097493,0.40564565667784463,10.466268386934985
1.47551194790582,0.3134865986643723,10.47120220529835
1.4831696635902347,0.22105433281060016,10.476136023661715
1.489402158630156,0.12843030579255352,10.481069842025082
1.4942034440407617,0.03569552885497445,10.486003660388448
1.497568906127983,-0.05706967895076995,10.490937478751814
1.4994953109219267,-0.14978504666197454,10.49587129711518
1.4999808072844751,-0.2423696114188303,10.500805115478546
1.4990249286881303,-0.33474181645233825,10.505738933841911
1.4966285936642985,-0.4268204046158358,10.510672752205277
1.4927941049206388,-0.5185251192527156,10.515606570568645
1.4875251471283346,-0.6097764516546752,10.52054038893201
1.480826783381377,-0.7004948291453552,10.525474207295375
1.4727054503313062,-0.7906003254869576,10.530408025658742
1.4631689520020452,-0.880013331701677,10.535341844022108
1.4522264522907564,-0.9686554240786484,10.540275662385474
1.439888466162046,-1.0564494139031195,10.54520948074884
1.426166849543765,-1.1433186042172918,10.550143299112205
1.4110747879343561,-1.2291862963078162,10.555077117475571
1.394626783732501,-1.3139762581597279,10.560010935838937
1.3768386423013481,-1.397613608583099,10.564944754202305
1.3577274567806898,-1.4800250467554872,10.569878572565669
1.337311591661675,-1.5611382613885016,10.574812390929035
1.3156106651397896,-1.6408814442107356,10.579746209292402
1.292645530263283,-1.7191836207478675,10.584680027655766
1.2684382548947004,-1.7959753397719351,10.589613846019132
1.2430121005053791,-1.8711888137964292,10.5945476643825
1.2163914998227654,-1.9447574764955424,10.599481482745864
1.1886020333523142,-2.0166157817598953,10.604415301109231
1.1596704047964295,-2.0866996423533437,10.609349119472597
1.1296244153941055,-2.154946885363243,10.614282937835963
1.0984929372059329,-2.22129706821852,10.619216756199329
1.0663058853700706,-2.2856910028884245,10.624150574562695
1.0330941893559455,-2.348070822360445,10.629084392926062
0.998889763243217,-2.4083806214439365,10.634018211289426
0.9637254750546457,-2.466566817179675,10.638952029652792
0.9276351151721645,-2.522577761865336,10.64388584801616
0.8906533638668993,-2.5763632506675145,10.648819666379524
0.8528157579736674,-2.6278747289910096,10.653753484742891
0.8141586567428465,-2.6770659429765966,10.658687303106257
0.7747192069014812,-2.723893089494461,10.663621121469621
0.7345353069581066,-2.768314312806993,10.668554939832989
0.6936455707848731,-2.8102894667609,10.673488758196354
0.6520892905123946,-2.849780640042871,10.67842257655972
0.6099063987727987,-2.8867526156798577,10.683356394923086
0.5671374303273121,-2.9211724687631575,10.688290213286452
0.5238234831151537,-2.953009018491144,10.69322403164982
0.4800061787615491,-2.982233227789832,10.698157850013184
0.4357276225820002,-3.0088189906484555,10.703091668376551
0.391030363122399,-3.032742909459771,10.708025486739917
0.34595735127259125,-3.0539833821033597,10.712959305103281
0.30055189899384616,-3.072520669977107,10.717893123466649
0.2548576376990459,-3.088337979451376,10.722826941830014
0.208918476326005,-3.101421729816686,10.72776076019338
0.16277855914411368,-3.1117605392963643,10.732694578556746
0.11648222333482751,-3.1193446840176424,10.737628396920112
0.07007395638678561,-3.1241668742156326,10.742562215283478
0.02359835334649807,-3.1262229088866644,10.747496033646843
-0.022899926034326334,-3.125511256254188,10.752429852010211
-0.06937620021362711,-3.122032624660512,10.757363670373575
-0.11578580879475632,-3.11579024894606,10.762297488736941
-0.16208415544205532,-3.106789968999657,10.767231307100309
-0.208226750734525,-3.095039727844874,10.772165125463674
-0.2541692549173223,-3.0805496210563343,10.77709894382704
-0.29986752050877263,-3.0633327353780064,10.782032762190406
-0.345277634723274,-3.0434052966650764,10.786966580553772
-0.3903559616681379,-3.0207856637358934,10.791900398917138
-0.4350591842746877,-2.9954937914728648,10.796834217280503
-0.4793443459228543,-2.967552012657185,10.801768035643871
-0.5231688917194431,-2.9369857028656643,10.806701854007235
-0.5664907093903362,-2.9038227420710605,10.8116356723706
-0.6092681697474959,-2.868092883745049,10.816569490733968
-0.6514601666914497,-2.8298281225778252,10.821503309097332
-0.6930261567116015,-2.789063156516016,10.8264371274607
-0.7339261978453774,-2.745834889813174,10.831370945824066
-0.7741209880598858,-2.7001818202797527,10.83630476418743
-0.8135719030181732,-2.652144484532816,10.841238582550798
-0.8522410331945721,-2.6017662273803426,10.846172400914163
-0.8900912203030152,-2.549092856665283,10.851106219277531
-0.9270860930035382,-2.4941715833466223,10.856040037640895
-0.9631901018525337,-2.4370509134645477,10.86097385600426
-0.9983685534632524,-2.3777816697159717,10.865907674367628
-1.0325876438436696,-2.31641747603635,10.870841492730992
-1.0658144908797127,-2.253013812563367,10.875775311094358
-1.0980171659327018,-2.187626938372856,10.880709129457726
-1.1291647245203544,-2.120314225346375,10.88564294782109
-1.1592272360524476,-2.0511354043234116,10.890576766184457
-1.1881758125917508,-1.9801529098579502,10.895510584547823
-1.2159826366134892,-1.907430760882991,10.900444402911187
-1.2426209877358756,-1.8330333976361854,10.905378221274555
-1.268065268396544,-1.7570258976349427,10.91031203963792
-1.2922910284499987,-1.6794751398412686,10.915245858001287
-1.3152749886624415,-1.6004503227008988,10.920179676364652
-1.3369950630814709,-1.5200221978673503,10.925113494728018
-1.3574303802591314,-1.4382620395096586,10.930047313091386
-1.3765613033078368,-1.3552415622692875,10.93498113145475
-1.3943694487701188,-1.2710336487712544,10.939914949818117
-1.4108377042836966,-1.185712743584129,10.944848768181483
-1.4259502450253794,-1.0993543635017355,10.949782586544847
-1.4396925489174817,-1.012034425632603,10.954716404908215
-1.4520514105825657,-0.923829289253213,10.95965022327158
-1.46301495403286,-0.8348163536046169,10.964584041634946
-1.4725726440822453,-0.7450742397054213,10.969517859998312
-1.4807152964697936,-0.6546821257696329,10.974451678361678
-1.4874350866852337,-0.5637189777747529,10.979385496725044
-1.4927255574877134,-0.4722636441118459,10.98431931508841
-1.496581625110752,-0.38039571861252275,10.989253133451777
-1.4989995841474033,-0.28819605843667323,10.994186951815141
-1.499977111110868,-0.1957461897882336,10.999120770178507
-1.4995132666672069,-0.10312716741451332,11.004054588541875
-1.4976084965379548,-0.010419152597264442,11.00898840690524
-1.4942646310718521,0.0822978369264486,11.013922225268606
-1.4894848834859724,0.17494293044486778,11.018856043631972
-1.4832738467780766,0.26743439619314674,11.023789861995338
-1.4756374893130468,0.3596907147257797,11.028723680358704
-1.4665831490877272,0.45163156044857267,11.03365749872207
-1.456119526679619,0.5431776129293557,11.038591317085437
-1.444256676886255,0.634249483647251,11.043525135448801
-1.4310059990632573,0.7247670980442567,11.048458953812167
-1.4163802261703227,0.8146503669131178,11.053392772175535
-1.4003934125358464,0.9038204623381942,11.058326590538899
-1.383060920351584,0.9922002471797259,11.063260408902266
-1.3643994049108163,1.0797133511361292,11.068194227265632
-1.3444267986036746,1.1662830067788543,11.073128045628996
-1.3231622936854526,1.2518321355011293,11.078061863992364
-1.300626323834208,1.336284755747022,11.08299568235573
-1.2768405445154378,1.419567178035288,11.087929500719097
-1.2518278121727209,1.5016076141013284,11.092863319082461
-1.2256121622642977,1.582334669663403,11.097797137445827
-1.1982187861666924,1.6616765308217973,11.102730955809195
-1.1696740069676224,1.7395618404626572,11.107664774172559
-1.1400052541713392,1.815921278784446,11.112598592535926
-1.109241037340855,1.8906881340904291,11.117532410899292
-1.0774109187022944,1.9637974551445985,11.122466229262656
-1.044545484737584,2.035184952108915,11.127400047626024
-1.0106763167932404,2.1047868101283522,11.13233386598939
-0.9758359607326622,2.172540378259035,11.137267684352755
-0.9400578956621346,2.2383849566485163,11.142201502716121
-0.9033765017595541,2.302262153552563,11.147135321079487
-0.8658270272377038,2.3641157249706386,11.152069139442853
-0.8274455544731208,2.4238910377940495,11.157002957806219
-0.7882689653335528,2.481534610638028,11.161936776169584
-0.7483349057370023,2.5369943160968615,11.16687059453295
-0.7076817494768821,2.5902201421780746,11.171804412896316
-0.6663485613472424,2.641164580531013,11.176738231259684
-0.6243750596045939,2.6897821765199006,11.18167204962305
-0.5818015778011794,2.736029087743994,11.186605867986414
-0.5386690260275269,2.7798634915214633,11.191539686349781
-0.4950188516006531,2.821246176237362,11.196473504713147
-0.4508929992361606,2.8601402134650376,11.201407323076513
-0.40633387074234667,2.8965102008637458,11.206341141439879
-0.3613842842750756,2.9303224925160425,11.211274959803244
-0.31608743319257493,2.961546277344088,11.21620877816661
-0.2704868445496941,2.990153856760425,11.221142596529976
-0.2246263372714875,3.0161196894127245,11.226076414893344
-0.1785499800463484,3.0394197558972387,11.231010233256708
-0.13230204897915296,3.0600322194642473,11.235944051620073
-0.08592698504495978,3.077938251732638,11.240877869983441
-0.03946935138462582,3.0931217801393327,11.245811688346805
0.007026209517521309,3.1055687809695125,11.250745506710173
0.05351501873160059,3.1152673553886503,11.255679325073539
0.09995240381577267,3.122208369613858,11.260613143436904
0.14629374174304707,3.1263855454771026,11.26554696180027
0.19249450178094574,3.1277949164611107,11.270480780163636
0.23851028828235485,3.126434601623172,11.275414598527004
0.28429688334658104,3.1223052354670715,11.280348416890368
0.3298102893095944,3.115410315018293,11.285282235253733
0.3750067710227611,3.1057559499673726,11.290216053617101
0.41984289787898194,3.093350517422367,11.295149871980465
0.4642755855467364,3.078204807750246,11.300083690343833
0.5082621373707211,3.0603323262664457,11.305017508707198
0.5517602854006252,3.0397491015536473,11.309951327070562
0.5947282310073873,3.0164732390462934,11.31488514543393
0.6371246850488181,2.9905250472049003,11.319818963797296
0.6789089075455129,2.9619276994709014,11.324752782160662
0.720040746829069,2.930707378141359,11.329686600524028
0.7604806781249863,2.8968924794878665,11.334620418887393
0.8001898415331777,2.860512930081307,11.339554237250761
0.839130079369558,2.821600607664994,11.344488055614125
0.877263972832878,2.7801902398816014,11.349421873977493
0.9145548779615208,2.736319483617696,11.354355692340858
0.9509669608457368,2.6900281673023,11.359289510704222
0.9864652320615751,2.641357803707246,11.36422332906759
1.0210155802930247,2.5903517978461594,11.369157147430956
1.0545848051108482,2.5370556839788225,11.374090965794322
1.0871406488755357,2.4815170291966875,11.379024784157687
1.1186518277348827,2.423785479315328,11.383958602521053
1.1490880616853472,2.3639130827422483,11.388892420884419
1.1784201036690654,2.301954159525007,11.393826239247785
1.2066197676781882,2.2379644240023278,11.398760057611153
1.233659955839627,2.1720003917840573,11.403693875974517
1.2595146844541742,2.1041200507259306,11.408627694337882
1.2841591089650424,2.034384057428066,11.41356151270125
1.3075695478316047,1.9628557945798386,11.418495331064616
1.3297235052858256,1.8896000121286134,11.423429149427982
1.3505996929489295,1.8146816504445775,11.428362967791347
1.3701780502881857,1.7381662251994499,11.433296786154713
1.3884397638935193,1.6601211638319524,11.438230604518079
1.4053672855559407,1.5806163818382708,11.443164422881445
1.4209443491300946,1.4997234720250316,11.44809824124481
1.4351559861648764,1.4175145558545597,11.453032059608176
1.4479885402870538,1.3340620179617866,11.457965877971542
1.459429680324064,1.2494390955309624,11.46289969633491
1.4694684121534065,1.1637203916414078,11.467833514698274
1.478095089267197,1.076981783632235,11.47276733306164
1.4853014220417995,0.98930005514361,11.477701151425007
1.49108048570352,0.9007527107324226,11.482634969788371
1.4954267269828856,0.8114179091806881,11.487568788151739
1.4983359694508929,0.7213742315713112,11.492502606515105
1.499805417532277,0.6307004070322999,11.497436424878469
1.4998336591918553,0.5394754257637056,11.502370243241836
1.4984206672914033,0.44777905663436895,11.507304061605202
1.4955677996157226,0.35569213657281507,11.51223787996857
1.4912777975679035,0.2632960803327549,11.517171698331934
1.4855547835350527,0.17067194365738378,11.5221055166953
1.4784042569269318,0.07790000259172522,11.527039335058667
1.469833088891476,-0.014939681680877958,11.531973153422031
1.4598495157120253,-0.10776636083675388,11.536906971785399
1.4484631308929474,-0.2004984217722102,11.541840790148765
1.4356848759408551,-0.2930541790417556,11.546774608512129
1.4215270298506684,-0.3853527958388879,11.551708426875496
1.4060031973063476,-0.47731441308064027,11.556642245238862
1.389128295607758,-0.5688595356603634,11.561576063602228
1.3709185403362045,-0.6599085298619906,11.566509881965594
1.351391429772421,-0.7503817965474,11.57144370032896
1.3305657280819532,-0.8402002844717366,11.576377518692325
1.3084614472841423,-0.9292856937705031,11.581311337055691
1.2850998280219708,-1.0175603132822728,11.586245155419059
1.260503319151355,-1.1049470075262906,11.591178973782425
1.2346955561693695,-1.1913695734662035,11.596112792145789
1.2077013385021482,-1.276752982665115,11.601046610509156
1.1795466056745747,-1.3610230428261567,11.605980428872522
1.150258412384008,-1.4441058681152896,11.610914247235888
1.1198649025028726,-1.525928011320778,11.615848065599254
1.0883952820341989,-1.6064173285010996,11.62078188396262
1.0558797910468594,-1.685503568264082,11.625715702325985
1.0223496746169627,-1.7631179174579428,11.630649520689351
0.9878371528035679,-1.8391921617045761,11.635583339052719
0.9523753896874857,-1.9136587328331942,11.640517157416083
0.9159984615029786,-1.9864516622671795,11.645450975779449
0.8787413238928343,-2.057507062202729,11.650384794142816
0.840639778318666,-2.12676240979208,11.65531861250618
0.801730437658,-2.194155806233858,11.660252430869548
0.7620506910221679,-2.259626573824521,11.665186249232914
0.72163866782777,-2.323116506814994,11.67012006759628
0.6805332011572125,-2.384569929633418,11.675053885959645
0.6387737904427855,-2.4439324648668905,11.679987704323011
0.5964005635105337,-2.5011504387352623,11.684921522686379
0.5534542380202585,-2.5561718294530458,11.689855341049743
0.5099760823387592,-2.6089472012346784,11.694789159413109
0.4660078758838442,-2.659429281676206,11.699722977776476
0.42159186897729417,-2.707572304729501,11.70465679613984
0.37677074224529916,-2.7533325366919734,11.709590614503208
0.33158756560541475,-2.796668987835472,11.714524432866574
0.2860857568794453,-2.837542752026778,11.719458251229938
0.2403090400719056,-2.87591602202028,11.724392069593305
0.19430140335458326,-2.9117527867253927,11.729325887956671
0.1481070567967464,-2.945020353547548,11.734259706320035
0.10177038988263139,-2.975689177425368,11.739193524683403
0.05533592885620506,-3.0037312746098297,11.744127343046769
0.00884829393462383,-3.0291199023792403,11.749061161410136
-0.037647843568620054,-3.0518309245216795,11.7539949797735
-0.08410780416963638,-3.0718435317511217,11.758928798136866
-0.13048694314805317,-3.089139500661358,11.763862616500234
-0.17674069344718302,-3.1037026513720054,11.768796434863598
-0.2228246085001223,-3.115519134290017,11.773730253226965
-0.2686944049393957,-3.1245774257954873,11.778664071590331
-0.3143060051504492,-3.130868090626732,11.783597889953695
-0.359615579626872,-3.134384459706677,11.788531708317063
-0.40457958908753966,-3.135123462500143,11.793465526680428
-0.44915482631475123,-3.1330848228820556,11.798399345043794
-0.49329845767329245,-3.1282695171801835,11.80333316340716
-0.5369680642705197,-3.120680051324484,11.808266981770526
-0.5801216827178949,-3.110322243168091,11.813200800133892
-0.622717845454824,-3.097205720234493,11.818134618497258
-0.6647156205960362,-3.0813425986722205,11.823068436860625
-0.7060746512642153,-3.062746602908473,11.828002255223991
-0.746755194370067,-3.0414335937213015,11.832936073587355
-0.7867181588027092,-3.0174221291730077,11.837869891950723
-0.8259251429932378,-2.9907333575971613,11.842803710314088
-0.8643384718161822,-2.9613910418542067,11.847737528677454
-0.9019212327923327,-2.929421778733324,11.85267134704082
-0.9386373115592864,-2.8948545596004736,11.857605165404186
-0.9744514265745748,-2.8577200166580616,11.862538983767552
-1.0093291630188181,-2.8180506503799796,11.867472802130917
-1.0432370058658946,-2.775881838376735,11.872406620494285
-1.0761423720885122,-2.731252016107655,11.87734043885765
-1.1080136419681526,-2.6842017066070736,11.882274257221015
-1.138820189479446,-2.634772895899872,11.887208075584383
-1.168532411719468,-2.5830095559255764,11.892141893947747
-1.1971217573542103,-2.5289582372215067,11.897075712311114
-1.224560754054182,-2.472667736328635,11.90200953067448
-1.2508230348935683,-2.4141885102451597,11.906943349037846
-1.2758833636868017,-2.353572852815523,11.911877167401212
-1.2997176592388373,-2.2908754160587597,11.916810985764577
-1.3223030184854556,-2.226152972612011,11.921744804127945
-1.34361773850145,-2.159463554925421,11.926678622491309
-1.363641337355631,-2.090866250034429,11.931612440854675
-1.382354573792494,-2.0204220598387264,11.936546259218042
-1.399739465721676,-1.9481945909348732,11.941480077581407
-1.4157793074975045,-1.874249426360391,11.946413895944774
-1.4304586859719177,-1.7986528395212449,11.95134771430814
-1.4437634953053882,-1.7214714793471333,11.956281532671504
-1.4556809505216792,-1.6427733879120994,11.961215351034872
-1.4661995997932253,-1.5626289514262683,11.966149169398237
-1.4753093354456062,-1.481110513469526,11.971082987761603
-1.4830014036702406,-1.3982911347002152,11.976016806124969
-1.489268412936203,-1.3142439806836557,11.980950624488335
-1.494104341092964,-1.2290428739789239,11.985884442851702
-1.4975045411572296,-1.1427630878586381,11.990818261215066
-1.4994657457783753,-1.0554813649226857,11.995752079578434
-1.4999860703781307,-0.967275281424748,12.0006858979418
-1.4990650149615405,-0.8782227981132554,12.005619716305164
-1.4967034645973996,-0.788402341196058,12.010553534668531
-1.492903688567781,-0.6978929655090542,12.015487353031897
-1.4876693381874144,-0.6067741916784333,12.020421171395263
-1.4810054432950486,-0.5151257646764398,12.025354989758629
-1.4729184074200818,-0.4230277816564261,12.030288808121995
-1.4634160016292972,-0.33056106023541915,12.03522262648536
-1.4525073570593494,-0.23780712221408445,12.040156444848726
-1.4402029561424579,-0.14484754469997954,12.045090263212092
-1.4265146225334786,-0.05176326685052071,12.050024081575458
-1.4114555097482375,0.04136537311233321,12.054957899938824
-1.3950400885239456,0.13445789224892926,12.059891718302191
-1.3772841329138246,0.22743307658504747,12.064825536665555
-1.3582047051293846,0.32020926689831847,12.069759355028921
-1.3378201391448135,0.41270523495328065,12.074693173392289
-1.3161500230794296,0.5048407326207393,12.079626991755655
-1.293215180374717,0.5965362658470932,12.08456081011902
-1.269037649784693,0.6877125880964536,12.089494628482386
-1.2436406641980264,0.7782906287018431,12.094428446845752
-1.2170486283130364,0.8681918519886409,12.099362265209118
-1.1892870951864163,0.9573384151755365,12.104296083572484
-1.1603827416786314,1.0456528494927155,12.109229901935851
-1.1303633428192827,1.133057833335135,12.114163720299215
-1.0992577451173562,1.2194766961414922,12.119097538662581
-1.0670958388416631,1.3048343305859091,12.124031357025949
-1.0339085292985855,1.3890574551933073,12.128965175389313
-0.9997277071340659,1.4720737931671317,12.13389899375268
-0.9645862176891837,1.5538110577219073,12.138832812116046
-0.9285178294379034,1.6341969338532882,12.14376663047941
-0.891557201538133,1.713160069212409,12.148700448842778
-0.853739850526652,1.7906309620902945,12.153634267206144
-0.8151021161902803,1.8665419811326531,12.158568085569511
-0.7756811266459023,1.940826903422287,12.163501903932875
-0.7355147626629964,2.0134206540345274,12.168435722296241
-0.6946416212629049,2.084259243439564,12.173369540659609
-0.653100978629846,2.1532796319722194,12.178303359022973
-0.6109327523692812,2.220419814003264,12.18323717738634
-0.568177463149942,2.2856194877926357,12.188170995749706
-0.5248761957663582,2.3488207192529753,12.19310481411307
-0.48107055965919976,2.4099676355636017,12.198038632476438
-0.4368026489317749,2.469005475359734,12.202972450839804
-0.39211500190029375,2.5258804410816573,12.20790626920317
-0.34705056021788117,2.5805407021894484,12.212840087566535
-0.30165262761040545,2.632937094760747,12.217773905929901
-0.2559648282648969,2.683022530772722,12.222707724293267
-0.21003106490969625,2.730751218161071,12.227641542656633
-0.16389547662708445,2.776079035067336,12.23257536102
-0.11760239643875002,2.818964413193045,12.237509179383366
-0.07119630870491278,2.859368301658825,12.24244299774673
-0.0247218063780124,2.8972534651737742,12.247376816110098
0.021776451847949244,2.9325844652101347,12.252310634473464
0.06825378445123943,2.9653283545000657,12.25724445283683
0.11466553001816299,2.9954548970541754,12.262178271200195
0.16096709015948274,3.0229360823038394,12.267112089563561
0.2071139723664107,3.047745892849036,12.272045907926927
0.2530618327645123,3.0698606708066065,12.276979726290293
0.2987665187253405,3.089259415340934,12.28191354465366
0.344184111293628,3.1059236830263837,12.286847363017024
0.38927096739060346,3.119837459918498,12.29178118138039
0.43398376175165965,3.1309871740488404,12.296714999743758
0.47827952855895023,3.139361697651521,12.301648818107122
0.522115702728478,3.144952416158213,12.30658263647049
0.5654501608121053,3.147753418501617,12.311516454833855
0.6082412614751793,3.1477614727272067,12.316450273197221
0.6504478855109938,3.1449757128395737,12.321384091560587
0.6920294753532089,3.139397600423074,12.326317909923953
0.7329460740490582,3.131031359683689,12.331251728287318
0.7731583636549374,3.119884158762004,12.336185546650684
0.8126277030182407,3.105965612222283,12.34111936501405
0.8513161649087517,3.089287382126601,12.346053183377418
0.8891865724640035,3.069863605118741,12.350987001740782
0.926202534913624,3.047711489296111,12.355920820104147
0.9623284825482488,3.0228510527281873,12.360854638467515
0.9975297008995188,2.9953043472501117,12.36578845683088
1.0317723640981837,2.965095384336893,12.370722275194247
1.0650235673783854,2.932250870952455,12.375656093557613
1.0972513586967667,2.8968005534170844,12.380589911920977
1.1284247694362077,2.858776589634522,12.385523730284344
1.1585138441642757,2.818212913208462,12.39045754864771
1.187489669418514,2.7751455260325537,12.395391367011078
1.2153244014899807,2.729613151135691,12.400325185374442
1.241991293179283,2.6816571551271062,12.405259003737807
1.267464719498591,2.6313208754387136,12.410192822101175
1.2917202022954948,2.578649389738853,12.415126640464539
1.3147344337747568,2.523689955474695,12.420060458827907
1.3364852988954388,2.466492281935443,12.424994277191272
1.3569518966218903,2.4071081656795954,12.429928095554637
1.3761145600081885,2.345591054660623,12.434861913918004
1.3939548750965942,2.281996127018,12.43979573228137
1.410455698612168,2.21638061868981,12.444729550644736
1.4256011744361228,2.148803819955039,12.449663369008102
1.439376748842534,2.0793267126569814,12.454597187371467
1.4517691844833562,2.0080116830736254,12.459531005734833
1.462766573108619,1.9349225633702007,12.464464824098199
1.47235834700938,1.8601248479678483,12.469398642461567
1.4805352891725678,1.78368578383423,12.47433246082493
1.4872895421378707,1.7056741644580162,12.479266279188296
1.4926146155481765,1.6261599285973636,12.484200097551664
1.4965053923863567,1.5452139106369938,12.48913391591503
1.4989581338923896,1.4629080129028633,12.494067734278396
1.49997048315598,1.3793155963534145,12.499001552641761
1.4995414673814387,1.2945115305471766,12.503935371005127
1.4976714988224271,1.2085716701479088,12.508869189368493
1.494362374385844,1.1215722462075872,12.513803007731859
1.4896172739051081,1.0335898458416863,12.518736826095227
1.4834407570845665,0.9447019743261572,12.52367064445859
1.4758387591179494,0.8549874610725984,12.528604462821956
1.4668185849850652,0.764526123566838,12.533538281185324
1.4563889024322245,0.6733979772072209,12.538472099548688
1.4445597336431768,0.5816828119969571,12.543405917912056
1.43134244560848,0.4894605247988401,12.548339736275421
1.4167497392026454,0.39681174085092896,12.553273554638785
1.400795636979477,0.30381797021007495,12.558207373002153
1.3834954696974486,0.2105610906486154,12.563141191365519
1.364865861587842,0.11712265952234946,12.568075009728886
1.3449247143801597,0.02358367838148849,12.57300882809225
1.3236911900997235,-0.06997507052027438,12.577942646455616
1.3011856926543965,-0.16347254049868262,12.582876464818984
1.277429848227854,-0.25682729254983455,12.587810283182348
1.2524464844983791,-0.34995786371286874,12.592744101545716
1.22625960870306,-0.4427833480529945,12.597677919909081
1.198894384568544,-0.535223744417821,12.602611738272445
1.1703771081305054,-0.6271998050306513,12.607545556635813
1.1407351824650047,-0.7186325204380211,12.612479374999179
1.1099970913561032,-0.8094427292646894,12.617413193362543
1.0781923719248954,-0.8995513150865068,12.62234701172591
1.0453515862465927,-0.9888799445671245,12.627280830089276
1.0115062919823277,-1.077351711425359,12.632214648452642
0.9766890120547099,-1.1648910380210749,12.637148466816008
0.9409332033954033,-1.251422911354694,12.642082285179374
0.9042732247955361,-1.3368722738347234,12.647016103542741
0.8667443038892861,-1.421164261920016,12.651949921906105
0.8283825033026246,-1.5042250591032973,12.656883740269473
0.7892246859997215,-1.58598247968729,12.661817558632839
0.7493084798602468,-1.6663657942877563,12.666751376996203
0.7086722415215845,-1.7453051994990414,12.67168519535957
0.6673550195210176,-1.8227315989770212,12.676619013722936
0.6253965167725769,-1.8985768117069401,12.681552832086302
0.5828370524156843,-1.9727738334526526,12.686486650449668
0.5397175230710185,-2.0452569299437404,12.691420468813034
0.496079363541981,-2.1159616867790545,12.6963542871764
0.45196450699871865,-2.18482512035557,12.701288105539765
0.4074153446833196,-2.2517857699212005,12.706221923903133
0.3624746851748605,-2.316783728500269,12.711155742266497
0.31718571325340067,-2.3797606476913287,12.716089560629863
0.2715919484024693,-2.440659661253337,12.72102337899323
0.22573720298994393,-2.4994252574895874,12.725957197356596
0.17966554016747704,-2.5560034520422663,12.730891015719962
0.13342123152893318,-2.6103424195559093,12.735824834083328
0.0870487145685601,-2.6623929197009386,12.740758652446694
0.04059254997960518,-2.7121077858112512,12.74569247081006
-0.005902621165106647,-2.7594410625743766,12.750626289173425
-0.052392120310394204,-2.804348152654378,12.755560107536793
-0.09883127435129424,-2.846786942931579,12.760493925900157
-0.1451754585610593,-2.8867183188172136,12.765427744263523
-0.19138013947211607,-2.924105441322329,12.77036156262689
-0.2374009176696675,-2.9589131536010997,12.775295380990254
-0.2831935704563582,-2.9911084691242977,12.780229199353622
-0.3287140943471351,-3.0206610947058694,12.785163017716988
-0.3739187473534635,-3.0475430657676252,12.790096836080352
-0.41876409101635204,-3.0717284599237638,12.79503065444372
-0.4632070321474208,-3.093194010688279,12.799964472807085
-0.5072048642386808,-3.111919486019703,12.804898291170453
-0.5507153085001447,-3.127886948595645,12.809832109533817
-0.5936965544870249,-3.141080259298814,12.814765927897183
-0.6361073002763948,-3.1514859427473905,12.81969974626055
-0.6779067921554953,-3.1590939144530825,12.824633564623914
-0.7190548637831271,-3.1638966382155234,12.829567382987282
-0.7595119747866668,-3.165888249498418,12.834501201350648
-0.7992392487575458,-3.1650654117363874,12.839435019714012
-0.8381985106087203,-3.1614284172652365,12.84436883807738
-0.876352323258208,-3.154980397094194,12.849302656440745
-0.9136640236034738,-3.1457259674998905,12.854236474804111
-0.9500977577520616,-3.1336718460927493,12.859170293167477
-0.9856185154746225,-3.1188284484377213,12.864104111530843
-1.0201921638473268,-3.1012095842351726,12.869037929894208
-1.053785480051029,-3.080830700932044,12.873971748257574
-1.0863661832962352,-3.057708738166485,12.878905566620942
-1.117902965842443,-3.0318638226435377,12.883839384984308
-1.1483655230828342,-3.0033198044512575,12.888773203347672
-1.1777245826647371,-2.9721027177264183,12.89370702171104
-1.2059519326183015,-2.938239858549486,12.898640840074405
-1.2330204484662026,-2.901760979335519,12.903574658437769
-1.2589041192883847,-2.862699379280835,12.908508476801137
-1.2835780727165769,-2.821090967242103,12.913442295164502
-1.307018598835044,-2.7769729681756044,12.918376113527868
-1.329203172963968,-2.730384475304716,12.923309931891234
-1.3501104773041848,-2.681367751941382,12.9282437502546
-1.3697204214220156,-2.6299679130180507,12.933177568617966
-1.388014161554739,-2.5762314828903077,12.938111386981332
-1.4049741187181568,-2.5202062684076343,12.9430452053447
-1.420583995598693,-2.4619426991257614,12.947979023708063
-1.434828792213994,-2.401494262525677,12.952912842071429
-1.4476948203268276,-2.3389161815676958,12.957846660434797
-1.4591697165984963,-2.2742644289694094,12.96278047879816
-1.4692424544691678,-2.207596627105674,12.967714297161528
-1.4779033547535674,-2.1389733004697793,12.972648115524894
-1.485144094942004,-2.0684573753485376,12.97758193388826
-1.4909577171977444,-1.9961126088804217,12.982515752251626
-1.4953386350429252,-1.92200328595698,12.987449570614992
-1.4982826387268466,-1.8461955269897936,12.992383388978359
-1.4997868992711767,-1.768758113039372,12.997317207341723
-1.499849971188439,-1.6897615332738565,13.002251025705089
-1.4984717938709957,-1.6092766089310953,13.007184844068457
-1.4956536916493204,-1.527374568361802,13.01211866243182
-1.4913983725193602,-1.4441282676028857,13.017052480795188
-1.4857099255404074,-1.3596126809959663,13.021986299158554
-1.4785938169057546,-1.273903951020559,13.026920117521918
-1.4700568846900806,-1.1870783118025072,13.031853935885286
-1.4601073322785711,-1.0992122467542418,13.036787754248651
-1.448754720484021,-1.0103834561496476,13.041721572612017
-1.436009958359592,-0.9206711669852757,13.046655390975383
-1.4218852927159664,-0.8301553146001143,13.051589209338749
-1.4063942963530465,-0.7389156502369353,13.056523027702116
-1.389551855017471,-0.6470318541111796,13.06145684606548
-1.3713741530984402,-0.5545843704971731,13.066390664428848
-1.351878658075691,-0.46165478354625683,13.071324482792214
-1.3310841037344843,-0.36832519539732256,13.076258301155578
-1.3090104721637668,-0.2746773136408534,13.081192119518946
-1.2856789745548094,-0.1807922378565042,13.086125937882311
-1.2611120308187365,-0.08675102893325437,13.091059756245677
-1.235333248042622,0.007364737026782589,13.095993574609043
-1.2083673978047498,0.10147306920484851,13.100927392972409
-1.1802403923708091,0.19549211142227144,13.105861211335775
-1.1509792597942237,0.28934050709596254,13.11079502969914
-1.1206121179438782,0.3829373513654831,13.115728848062508
-1.0891681474850967,0.47620207279975474,13.120662666425872
-1.0566775638388608,0.5690545662970139,13.125596484789238
-1.0231715881471117,0.6614154128144114,13.130530303152605
-0.9886824172713731,0.7532058089412217,13.135464121515971
-0.9532431928538603,0.8443471981565253,13.140397939879337
-0.9168879694707311,0.9347610371595003,13.145331758242703
-0.8796516819080732,1.0243690443469113,13.150265576606069
-0.8415701115919719,1.1130937670488539,13.155199394969435
-0.802679852205274,1.2008589927147786,13.1601332133328
-0.7630182745234321,1.2875897303401698,13.165067031696168
-0.7226234905040958,1.3732118858578943,13.170000850059532
-0.6815343166639769,1.4576519214672106,13.174934668422898
-0.6397902367791292,1.5408366993288711,13.179868486786265
-0.5974313639437626,1.6226935819074202,13.18480230514963
-0.5544984020244139,1.703150750022995,13.189736123512995
-0.5110326065464313,1.7821375479534722,13.194669941876363
-0.4670757450503562,1.8595846002581644,13.199603760239727
-0.42267005695626386,1.9354236575018025,13.204537578603095
-0.37785821297470307,2.009587450449569,13.20947139696646
-0.33268327410318227,2.0820098242172076,13.214405215329826
-0.28718865024751516,2.1526260256750676,13.219339033693192
-0.24141805850821277,2.2213727742079628,13.224272852056558
-0.19541548117113908,2.288188070070282,13.229206670419925
-0.14922512344400474,2.3530111538773464,13.23414048878329
-0.10289137097797933,2.4157828689210334,13.239074307146655
-0.05645874721647284,2.4764460212869395,13.244008125510023
-0.009971870611161227,2.5349452152676903,13.248941943873387
0.03652458825315155,2.591226440569688,13.253875762236754
0.08298594958379192,2.645237233786675,13.25880958060012
0.12936756731430055,2.696927451561761,13.263743398963484
0.1756248720062351,2.746249606957292,13.268677217326852
0.22171341367700134,2.7931582091731957,13.273611035690218
0.2675889045134444,2.8376091056458597,13.278544854053584
0.31320726142895006,2.879559924610486,13.28347867241695
0.35852464842448084,2.918971010672235,13.288412490780315
0.4034975187116131,2.95580552252932,13.293346309143683
0.44808265655802354,2.990028824666102,13.298280127507047
0.4922372188147074,3.0216083344647444,13.303213945870414
0.5359187760851987,3.050513885762022,13.30814776423378
0.5790853534972196,3.0767177602149145,13.313081582597144
0.6216954710375262,3.100194514914408,13.318015400960512
0.6637081834112748,3.120921324080764,13.322949219323878
0.7050831193875304,3.138878346376775,13.327883037687243
0.7457805205931493,3.1540482626265804,13.33281685605061
0.7857612797177369,3.1664157495320984,13.337750674413975
0.8249869780930807,3.175968001559919,13.342684492777341
0.8634199226105699,3.182695416472272,13.347618311140707
0.9010231819418426,3.1865911290141495,13.352552129504074
0.9377606220269143,3.187650323313239,13.357485947867438
0.9735969407966776,3.1858707395107233,13.362419766230804
1.0084977020955,3.181253372460994,13.367353584594172
1.0424293687720196,3.173801897905522,13.372287402957536
1.0753593349059292,3.16352195025577,13.377221221320903
1.1072559571399585,3.1504217793610048,13.38215503968427
1.1380885850868774,3.13451302281219,13.387088858047635
1.167827590782409,3.1158099615885284,13.392022676411
1.196444397155443,3.0943286383286024,13.396956494774367
1.2239115054887717,3.070087620286454,13.401890313137734
1.2502025218432034,3.0431089645915357,13.406824131501098
1.2752921824204408,3.013417408631579,13.411757949864464
1.2991563778396655,2.981039208162969,13.416691768227832
1.3217721763050068,2.9460028354234145,13.421625586591196
1.3431178456413417,2.9083402596978063,13.426559404954563
1.3631728741773759,2.8680863572803967,13.43149322331793
1.381917990455905,2.825277421226636,13.436427041681293
1.3993351817523207,2.779951395883225,13.44136086004466
1.4154077113835513,2.7321493302359716,13.446294678408027
1.4301201347908163,2.6819154171188733,13.451228496771392
1.4434583143807753,2.6292955771905424,13.456162315134758
1.4554094331107186,2.574337000919292,13.461096133498124
1.4659620068048704,2.517089186236685,13.466029951861492
1.4751058951898224,2.457604487617626,13.470963770224856
1.4828323116386621,2.3959373316014037,13.475897588588223
1.4891338316142535,2.332143564145736,13.480831406951589
1.4940043998037305,2.2662808273644606,13.485765225314953
1.4974393359371891,2.1984089301576106,13.49069904367832
1.4994353392851087,2.1285894527688134,13.495632862041687
1.4999904918301186,2.056885426095532,13.50056668040505
1.499104260110076,1.983361709865194,13.505500498768418
1.496777495730694,1.9080851843787037,13.510434317131784
1.493012434547166,1.831124041752398,13.51536813549515
1.487812694515744,1.7525471538840907,13.520301953858516
1.4811832722170666,1.6724246454220946,13.525235772221881
1.4731305380548436,1.590828878422586,13.530169590585247
1.4636622301343292,1.507834155808494,13.535103408948613
1.452787446826562,1.4235152349288944,13.54003722731198
1.4405166380254852,1.3379466213579487,13.544971045675346
1.4268615951063195,1.2512036743077113,13.54990486403871
1.4118354395949129,1.1633640192423542,13.554838682402078
1.395452610558875,1.0745072306070298,13.559772500765444
1.3777288507326402,0.9847130178837797,13.56470631912881
1.3586811913898662,0.89406014280453,13.569640137492176
1.3383279359775573,0.8026273552919878,13.574573955855541
1.3166886425277118,0.710495046060032,13.579507774218907
1.293784104863579,0.6177454481810934,13.584441592582273
1.269636332618088,0.5244611062128015,13.58937541094564
1.2442685300843268,0.4307234856086445,13.594309229309005
1.2177050739177284,0.3366133286931598,13.59924304767237
1.189971489711937,0.2422121230040009,13.604176866035738
1.1610944274704706,0.14760269038512228,13.609110684399102
1.1311016359979758,0.0528680742862985,13.61404450276247
1.1000219362356063,-0.04190992792267469,13.618978321125836
1.0678851935661557,-0.13665078524837432,13.623912139489201
1.0347222891154686,-0.23127380937545156,13.628845957852567
1.0005650900780507,-0.3256971066747443,13.633779776215933
0.9654464190947037,-0.4198382949847781,13.6387135945793
0.9294000227125863,-0.5136162136592367,13.643647412942665
0.8924605389569212,-0.6069516306303051,13.64858123130603
0.854663464046483,-0.6997661875331044,13.653515049669398
0.8160451182841981,-0.7919809895714548,13.658448868032762
0.7766426111559072,-0.8835166268509645,13.66338268639613
0.736493805670804,-0.9742945348226967,13.668316504759495
0.6956372819777618,-1.0642378805201205,13.67325032312286
0.6541123002925607,-1.1532708345333298,13.678184141486227
0.6119587631716072,-1.2413172698843373,13.683117959849593
0.5692171771684111,-1.328300705304042,13.688051778212959
0.525928613909665,-1.4141456119826659,13.692985596576325
0.48213467062836207,-1.4987783249717999,13.69791941493969
0.4378774301916931,-1.5821263436695607,13.702853233303058
0.3931994206626369,-1.664117050306222,13.707787051666422
0.34814357443320154,-1.744677687836984,13.71272087002979
0.3027531869697783,-1.8237366625414995,13.717654688393155
0.2570718752089693,-1.9012243954178378,13.72258850675652
0.211143535645029,-1.9770726553626714,13.727522325119887
0.1650123021483587,-2.0512134802004436,13.732456143483253
0.11872250355600755,-2.123579267847846,13.737389961846619
0.07231862107481503,-2.1941038532174413,13.742323780209984
0.02584524553815104,-2.262723122044091,13.74725759857335
-0.020652965442812032,-2.3293746782691604,13.752191416936716
-0.06713133039165546,-2.3939974878798513,13.757125235300082
-0.11354518690275822,-2.4565320990268407,13.76205905366345
-0.15984993455835184,-2.516920883746941,13.766992872026814
-0.20600107778667365,-2.575107854803083,13.77192669039018
-0.2519542686188163,-2.631038579387117,13.776860508753547
-0.297665349304075,-2.6846606066310743,13.781794327116913
-0.34309039474239383,-2.735923854073103,13.786728145480277
-0.388185754693261,-2.7847804548377173,13.791661963843644
-0.4329080957204898,-2.8311845486228906,13.79659578220701
-0.47721444283256703,-2.875092474086102,13.801529600570376
-0.5210622207785729,-2.9164628720336263,13.806463418933742
-0.5644092949599441,-2.9552563826298637,13.811397237297108
-0.6072140119189394,-2.9914357050721425,13.816331055660473
-0.6494352393644148,-3.0249663722841764,13.82126487402384
-0.69103240569735,-3.055817029653881,13.826198692387207
-0.7319655389969459,-3.083958458694636,13.831132510750571
-0.7721953054310958,-3.1093628614992226,13.836066329113937
-0.8116830470531796,-3.132004878331301,13.841000147477304
-0.85039081894972,-3.151862923145683,13.845933965840668
-0.8882814257027145,-3.1689186297653498,13.850867784204036
-0.9253184571317813,-3.1831552539625263,13.855801602567402
-0.9614663232817654,-3.1945576421769446,13.860735420930766
-0.9966902886222045,-3.203113758692245,13.865669239294133
-1.0309565054255545,-3.208815302293885,13.8706030576575
-1.0642320462926833,-3.211656685491629,13.875536876020867
-1.096484935793484,-3.211634223043891,13.88047069438423
-1.1276841811932743,-3.2087465740124053,13.885404512747597
-1.1577998022343936,-3.2029953928782326,13.890338331110964
-1.186802859945204,-3.1943853256939914,13.895272149474328
-1.214665484448371,-3.1829237560306467,13.900205967837696
-1.2413609017418026,-3.1686206577146407,13.905139786201062
-1.2668634594266166,-3.1514884324403942,13.910073604564426
-1.2911486513572223,-3.131541923879608,13.915007422927793
-1.3141931411900212,-3.108798785253991,13.91994124129116
-1.3359747848079484,-3.083279653111656,13.924875059654525
-1.3564726515994163,-3.055007728587778,13.92980887801789
-1.3756670445711132,-3.0240083914996445,13.934742696381257
-1.393539519275477,-2.9903094324394113,13.939676514744622
-1.410072901534408,-2.95394141124567,13.944610333107988
-1.425251303942534,-2.9149375365144494,13.949544151471356
-1.4390601411337807,-2.8733333626753823,13.954477969834722
-1.4514861437969555,-2.8291667500681736,13.959411788198086
-1.4625173714265458,-2.7824779004828972,13.964345606561453
-1.4721432237967518,-2.733309274894495,13.969279424924819
-1.480354451147503,-2.681705635664159,13.974213243288185
-1.4871431630728553,-2.6277141969940025,13.97914706165155
-1.4925028361030852,-2.571384442941885,13.984080880014917
-1.4964283199733068,-2.5127676824204004,13.989014698378282
-1.4989158425724818,-2.4519170250764475,13.993948516741648
-1.499963013568172,-2.3888878531724815,13.998882335105016
-1.4995688267034668,-2.323737944712345,14.00381615346838
-1.4977336607639318,-2.2565268779086383,14.008749971831746
-1.4944592792136178,-2.187315546436211,14.013683790195113
-1.4897488285004956,-2.1161664931106037,14.018617608558477
-1.4836068350329574,-2.0431444476553384,14.023551426921845
-1.4760392008302292,-1.9683160956523138,14.02848524528521
-1.4670531978509964,-1.8917493215554513,14.033419063648576
-1.4566574610055172,-1.8135130121533203,14.038352882011942
-1.4448619798581221,-1.7336776345921425,14.043286700375308
-1.4316780890279501,-1.652315585814528,14.048220518738676
-1.417118457297161,-1.569500633848585,14.05315433710204
-1.401197075437166,-1.4853071401796032,14.058088155465406
-1.3839292427644532,-1.3998101096554803,14.063021973828773
-1.3653315524391119,-1.3130859332246805,14.067955792192137
-1.3454218755198506,-1.225212682132066,14.072889610555503
-1.3242193437913168,-1.1362694050421396,14.07782342891887
-1.3017443313797339,-1.0463352299909343,14.082757247282235
-1.278018435174818,-0.955489336326831,14.087691065645602
-1.2530644540767464,-0.8638117249982319,14.092624884008968
-1.226906367087981,-0.7713837118420517,14.097558702372332
-1.1995693102711587,-0.6782874596785944,14.1024925207357
-1.1710795525952022,-0.5846050642330507,14.107426339099066
-1.1414644706925439,-0.4904181895449619,14.112360157462433
-1.1107525225523451,-0.3958085147723084,14.117293975825797
-1.0789732201741498,-0.30085831218450676,14.122227794189163
-1.0461571012091613,-0.2056504354205976,14.12716161255253
-1.0123356996156045,-0.11026775659345218,14.132095430915895
-0.977541515356875,-0.014792656680570766,14.137029249279262
-0.9418079831713763,0.08069303670065546,14.141963067642628
-0.9051694404441217,0.17610783954153444,14.146896886005992
-0.8676610942109307,0.2713705023453347,14.15183070436936
-0.8293189873269864,0.3664000728053886,14.156764522732725
-0.7901799638322022,0.4611159072785593,14.161698341096091
-0.7502816335467217,0.5554375226636785,14.166632159459457
-0.7096623359305739,0.6492845071512875,14.171565977822823
-0.6683611032420772,0.7425767639679195,14.176499796186189
-0.6264176230308306,0.8352350178688012,14.181433614549555
-0.5838722000005007,0.9271811637540391,14.186367432912922
-0.5407657172791923,1.0183381206238329,14.191301251276288
-0.49713959713334843,1.1086293220241885,14.196235069639652
-0.4530357611641449,1.1979783172330125,14.20116888800302
-0.408496590023681,1.2863087860473714,14.206102706366385
-0.36356488269022613,1.3735447892068555,14.211036524729751
-0.3182838153414301,1.4596108730368007,14.215970343093117
-0.27269689986511475,1.5444319670350697,14.220904161456483
-0.22684794204733433,1.6279334021509693,14.225837979819849
-0.1807809994783543,1.7100412481749026,14.230771798183214
-0.13454033921612676,1.7906826617130716,14.235705616546582
-0.08817039524913463,1.8697858277666535,14.240639434909946
-0.041715725798161477,1.947279649950876,14.245573253273312
0.004779029500754484,2.0230937982861876,14.25050707163668
0.05126919249194459,2.0971592616786943,14.255440890000044
0.09771008943262079,2.1694087364577435,14.260374708363411
0.14405709392117128,2.2397763079389335,14.265308526726777
0.19026566977995427,2.3081969418321537,14.270242345090141
0.2362914138514067,2.3746067225340632,14.275176163453509
0.2820900986663195,2.438943764396376,14.280109981816874
0.32761771494329067,2.5011487052371195,14.285043800180242
0.3728305138785252,2.561164240409495,14.289977618543606
0.41768504918529387,2.6189344718972825,14.294911436906972
0.4621382188428384,2.6744049697897143,14.29984525527034
0.5061473065141248,2.727523339737269,14.304779073633703
0.5496700225935106,2.778239539369133,14.309712891997071
0.5926645448437288,2.826505809320185,14.314646710360437
0.6350895585843831,2.8722766253664775,14.319580528723801
0.6769042963922038,2.9155087919697404,14.324514347087169
0.7180685772757447,2.9561614543436265,14.329448165450534
0.7585428452864375,2.994195986324282,14.3343819838139
0.798288207529049,3.0295759602775534,14.339315802177266
0.8372664715349688,3.0622673438451535,14.344249620540632
0.8754401819625499,3.0922388334471833,14.349183438903998
0.9127726565888419,3.1194619791099343,14.354117257267363
0.9492280215588241,3.1439108298116336,14.35905107563073
0.9847712458574722,3.1655615199743803,14.363984893994097
1.0193681749721195,3.184392574559606,14.36891871235746
1.0529855637125503,3.200385665352424,14.373852530720828
1.0855911081572132,3.2135255696049945,14.378786349084194
1.117153476695024,3.2237992804833158,14.383720167447558
1.147642340132822,3.231195855775922,14.388653985810926
1.1770284008395466,3.235707422079958,14.393587804174292
1.2052834208991927,3.2373295405827553,14.398521622537658
1.2323802492454414,3.2360601713777726,14.403455440901023
1.2582928477518927,3.231899147722876,14.40838925926439
1.2829963162529083,3.224849242777219,14.413323077627755
1.306466916470779,3.214916873442429,14.41825689599112
1.3286820948266789,3.2021110436819957,14.423190714354488
1.349620504112917,3.186442429088808,14.428124532717852
1.36926202400618,3.167924318617427,14.433058351081218
1.38758778040169,3.1465737086444774,14.437992169444586
1.4045801635498696,3.1224105427409254,14.442925987807952
1.4202228449780987,3.095456427425489,14.447859806171317
1.434500793181169,3.0657350253967515,14.452793624534683
1.4474002880655226,3.0332733404586802,14.45772744289805
1.4589089341333024,2.9981016791722572,14.462661261261415
1.4690156723934846,2.9602524282804588,14.46759507962478
1.4777107909888636,2.9197596265325894,14.472528897988148
1.4849859345283707,2.876659815647022,14.477462716351512
1.4908341121160933,2.830992690898786,14.482396534714878
1.49524970406897,2.782800622265014,14.487330353078246
1.4982284673169206,2.7321278378487346,14.49226417144161
1.4997675394801606,2.6790203286483107,14.497197989804977
1.4998654416197132,2.6235263945419156,14.502131808168343
1.4985220796585819,2.565697003779915,14.507065626531707
1.4957387444721348,2.5055855260571875,14.511999444895075
1.4915181106476991,2.4432471694706455,14.51693326325844
1.4858642339144317,2.378738716918996,14.521867081621808
1.4787825472460836,2.3121187637795684,14.526800899985172
1.4702798556402756,2.2434480905101903,14.531734718348538
1.4603643295793907,2.172789671269045,14.536668536711906
1.4490454971793267,2.1002082589776596,14.54160235507527
1.436334235033627,2.0257699702727696,14.546536173438637
1.422242757761909,1.9495422431125151,14.551469991802003
1.4067846062723859,1.8715940722371145,14.556403810165367
1.3899746347501136,1.7919961605150427,14.561337628528735
1.371828996383102,1.7108208106735012,14.5662714468921
1.3523651278403042,1.6281416658582346,14.571205265255466
1.331601732516178,1.5440334583972237,14.576139083618832
1.30955876255808,1.4585718497873301,14.581072901982198
1.2862573996936073,1.3718334177006049,14.586006720345564
1.261720034876592,1.283895779979121,14.59094053870893
1.2359702467708298,1.1948376807603096,14.595874357072297
1.2090327790927982,1.1047388358111854,14.600808175435663
1.180933516834589,1.0136796021067653,14.605741993799027
1.1516994613903508,0.9217407856184131,14.610675812162395
1.1213587046098323,0.8290037260470874,14.61560963052576
1.0899404018041148,0.7355503781575297,14.620543448889126
1.0574747437294434,0.641463062503057,14.625477267252492
1.023992927576032,0.5468240397799723,14.630411085615858
0.9895271269898089,0.45171543230814654,14.635344903979224
0.9541104611558022,0.3562196682740567,14.64027872234259
0.9177769629729924,0.26041990345127686,14.645212540705955
0.880561546351022,0.16439973954931017,14.650146359069321
0.842499972660605,0.06824232252841014,14.655080177432687
0.8036288163691215,-0.027970293919360834,14.660013995796055
0.7639854298954373,-0.12415683497141108,14.664947814159419
0.7236079077166262,-0.22023592966032746,14.669881632522785
0.6825350497620661,-0.3161257512659703,14.674815450886152
0.6408063241293914,-0.4117446680976141,14.679749269249518
0.5984618291584581,-0.507012181609276,14.684683087612884
0.5555422548997007,-0.6018490438323987,14.68961690597625
0.5120888440139032,-0.6961764099654687,14.694550724339615
0.46814335214082736,-0.7899150521251975,14.699484542702981
0.42374800777523075,-0.8829855819258072,14.704418361066347
0.3789454716879917,-0.9753093629496965,14.709352179429715
0.33377879593245746,-1.0668089176313253,14.714285997793079
0.28829138247417413,-1.1574072846366872,14.719219816156444
0.2425269414849077,-1.2470271495746248,14.724153634519812
0.1965294493401772,-1.3355908619462071,14.729087452883176
0.15034310636109716,-1.423021252075545,14.734021271246544
0.1040122943410145,-1.5092420874793968,14.73895508960991
0.057581533897757,-1.5941775733098218,14.743888907973274
0.01109544169248533,-1.677751755914475,14.748822726336641
-0.03540131244374933,-1.7598889362916137,14.753756544700007
-0.0818640484345385,-1.8405147895555416,14.758690363063375
-0.12824811889249277,-1.9195568236499014,14.763624181426739
-0.17450895202218836,-1.9969437110927595,14.768557999790104
-0.22060209445060155,-2.0726046121504664,14.773491818153472
-0.26648325394340694,-2.146469514701726,14.778425636516836
-0.3121083419669857,-2.218470048742695,14.783359454880204
-0.35743351605403084,-2.288539682918356,14.78829327324357
-0.4024152219333672,-2.356613426809348,14.793227091606933
-0.4470102353822705,-2.4226279350246336,14.798160909970301
-0.4911757037619827,-2.486521924266798,14.803094728333667
-0.5348691871960368,-2.548236027779427,14.808028546697033
-0.5780486993519465,-2.607712269516708,14.812962365060399
-0.62067274778709,-2.6648943044999203,14.817896183423764
-0.6627003738200792,-2.7197283573948785,14.82283000178713
-0.704091191888929,-2.772163402227674,14.827763820150496
-0.7448054283590158,-2.822150300754916,14.832697638513864
-0.7848039597423953,-2.8696414606597656,14.837631456877228
-0.8240483502929783,-2.9145916667048573,14.842565275240593
-0.8625008889403475,-2.95695863583593,14.847499093603961
-0.9001246255275202,-2.996702438553756,14.852432911967327
-0.9368834063173778,-3.03378505354672,14.857366730330693
-0.9727419087338661,-3.068170932063308,14.862300548694058
-1.0076656753044662,-3.0998274502853507,14.867234367057424
-1.0416211467713798,-3.1287244885005574,14.87216818542079
-1.0745756943395894,-3.1548341842435432,14.877102003784156
-1.1064976510308173,-3.1781314095213933,14.882035822147524
-1.1373563421132227,-3.1985939025850803,14.886969640510888
-1.1671221145776653,-3.2162017579635513,14.891903458874253
-1.1957663656321538,-3.2309374805643047,14.896837277237621
-1.223261570187005,-3.2427866950373154,14.901771095600985
-1.2495813073046378,-3.251738096360428,14.906704913964353
-1.2747002855880682,-3.2577826250198347,14.911638732327718
-1.2985943674842957,-3.2609134605318415,14.916572550691082
-1.3212405924786446,-3.2611269208662566,14.92150636905445
-1.3426171991582683,-3.2584226251704482,14.926440187417816
-1.3627036461232682,-3.2528026717546306,14.931374005781182
-1.3814806317256068,-3.2442713423832674,14.936307824144547
-1.3989301126164702,-3.2328357432446615,14.941241642507913
-1.4150353210848143,-3.218506164648202,14.946175460871281
-1.4297807811697956,-3.201295659811755,14.951109279234645
-1.443152323532186,-3.181219674558668,14.95604309759801
-1.4551370990700248,-3.158296207101226,14.960976915961378
-1.4657235912657258,-3.132546058540523,14.965910734324742
-1.4749016272526208,-3.1039928192715287,14.97084455268811
-1.4826623875903775,-3.072662709544504,14.975778371051476
-1.488998414739816,-3.0385844411002707,14.98071218941484
-1.4939036202291336,-3.001789182036806,14.985646007778207
-1.4973732905044417,-2.9623106485788573,14.990579826141573
-1.4994040914591829,-2.920185172611591,14.995513644504939
-1.4999940716379538,-2.875451593157145,15.000447462868305
-1.4991426641117298,-2.8281510929551508,15.00538128123167
-1.4968506870226406,-2.778327149345503,15.010315099595038
-1.493120342797792,-2.726025537521019,15.015248917958402
-1.487955216032873,-2.6712943200649777,15.02018273632177
-1.4813602700476574,-2.6141838844529564,15.025116554685136
-1.4733418421165547,-2.5547469182791267,15.0300503730485
-1.4639076373789797,-2.493038131885099,15.034984191411867
-1.4530667214352238,-2.429113986617244,15.039918009775233
-1.4408295116351146,-2.3630328853738916,15.044851828138599
-1.4272077670676113,-2.2948555704288656,15.049785646501965
-1.4122145772612131,-2.22464494991457,15.05471946486533
-1.3958643496058172,-2.152465374455584,15.059653283228696
-1.378172795508278,-2.0783823643401953,15.064587101592062
-1.3591569152948049,-2.0024632012643284,15.06952091995543
-1.3388349818749359,-1.9247774224194336,15.074454738318794
-1.3172265231824702,-1.8453963225697685,15.07938855668216
-1.2943523034106088,-1.7643920674685265,15.084322375045527
-1.270234303058985,-1.6818376138629525,15.089256193408893
-1.2448956978119803,-1.5978074049570443,15.094190011772259
-1.2183608362685276,-1.5123776840136904,15.099123830135625
-1.190655216544858,-1.4256259142570897,15.10405764849899
-1.1618054617726197,-1.3376301243678475,15.108991466862356
-1.1318392945159237,-1.2484690070181068,15.113925285225722
-1.1007855101319384,-1.1582223880591833,15.11885910358909
-1.0686739491006005,-1.066971129922796,15.123792921952454
-1.0355354683500624,-0.9747964192250643,15.12872674031582
-1.001401911605271,-0.881779377416072,15.133660558679187
-0.9663060787886016,-0.7880015875298761,15.138594377042551
-0.9302816945012193,-0.6935458965694421,15.143528195405919
-0.8933633756164067,-0.5984963716369032,15.148462013769285
-0.8555865980149376,-0.5029372078059722,15.153395832132649
-0.8169876624954778,-0.4069515946828062,15.158329650496016
-0.7776036598920085,-0.3106216126162439,15.163263468859382
-0.7374724354321874,-0.21402910734984582,15.16819728722275
-0.6966325523707774,-0.11725650065515275,15.173131105586114
-0.6551232549331071,-0.020386719377518892,15.17806492394948
-0.6129844306040794,0.0764974983865045,15.182998742312847
-0.5702565717993339,0.17331403746532018,15.187932560676211
-0.5269807369546272,0.2699812027839765,15.192866379039579
-0.48319851107190515,0.36641741510998954,15.197800197402945
-0.43895196575877543,0.462541465524682,15.202734015766309
-0.394283618800898,0.5582731590278914,15.207667834129676
-0.3492363933053209,0.6535334942539959,15.212601652493042
-0.3038535764544425,0.7482439660093364,15.217535470856408
-0.2581787779101002,0.8423256708047194,15.222469289219774
-0.21225588790779656,0.935699223562295,15.22740310758314
-0.16612903508128685,1.0282855177527421,15.232336925946505
-0.11984254405810901,1.1200062564938493,15.237270744309871
-0.07344089286678493,1.210783423635507,15.242204562673237
-0.02696867019648863,1.3005382491193656,15.247138381036603
0.019529467449281857,1.3891909920688446,15.252072199399969
0.06600883866474751,1.4766619649278658,15.257006017763336
0.11242478007716628,1.5628727695801896,15.261939836126702
0.15873268926547712,1.6477465697597389,15.266873654490066
0.2048880676198234,1.7312074897413772,15.271807472853434
0.2508465631016641,1.813180161676661,15.2767412912168
0.2965640128629045,1.8935899170001063,15.281675109580165
0.34199648568325686,1.9723631253553808,15.286608927943531
0.3871003241850039,2.0494272104023934,15.291542746306897
0.4318321867847342,2.1247106483552143,15.296476564670263
0.47614908934130057,2.198143360223707,15.301410383033629
0.5200084464608302,2.269657172478056,15.306344201396996
0.5633681124179405,2.33918579002094,15.31127801976036
0.6061864216550816,2.4066645084103957,15.316211838123726
0.6484222288199618,2.472030356811037,15.321145656487094
0.6900349483034064,2.535222579927693,15.326079474850458
0.7309845932392217,2.596182606773478,15.331013293213825
0.771231813928728,2.6548533922583664,15.335947111577191
0.8107379356530374,2.7111792120464444,15.340880929940557
0.8494649958366933,2.765106516504814,15.345814748303923
0.8873757805270179,2.8165847955030587,15.350748566667288
0.9244338601540689,2.8655662596033187,15.355682385030656
0.9606036245368866,2.9120049225270295,15.36061620339402
0.9958503171022955,2.9558565203275897,15.365550021757386
1.0301400682836157,2.9970792473887964,15.370483840120754
1.0634399280667248,3.0356340907454205,15.375417658484118
1.0957178976528925,3.071484558746836,15.380351476847485
1.1269429602071457,3.1045966663548312,15.385285295210851
1.1570851106634412,3.134939146054194,15.390219113574215
1.1861153845572296,3.1624831356163186,15.395152931937583
1.214005885858367,3.1872018535928364,15.400086750300948
1.24072981377714,3.2090712892789264,15.405020568664314
1.2662614885179837,3.228070962231651,15.40995438702768
1.2905763759558766,3.244183152322709,15.414888205391046
1.3136511112119684,3.2573917693223287,15.419822023754413
1.3354635211054562,3.2676831347524296,15.424755842117778
1.3559926454605895,3.27504749432286,15.429689660481145
1.3752187572477335,3.2794783619496393,15.434623478844511
1.3931233815397954,3.280970765165644,15.439557297207875
1.4096893132652328,3.279521814048406,15.444491115571243
1.4249006337409185,3.275132673764162,15.449424933934608
1.4387427259688765,3.267808083129075,15.454358752297974
1.4512022886821692,3.2575541876152942,15.45929257066134
1.4622673491264786,3.244378930087692,15.464226389024706
1.4719272745650633,3.228294402574251,15.469160207388072
1.4801727824960553,3.2093165596377933,15.474094025751437
1.4869959495723137,3.1874626455863893,15.479027844114805
1.492390219215167,3.162751245324208,15.483961662478169
1.4963504079148313,3.1352049804723316,15.488895480841535
1.4988727102114014,3.104850730307936,15.493829299204902
1.4999547023516269,3.071716818323969,15.498763117568268
1.499595344617941,3.035832315501482,15.503696935931634
1.4977949823275885,2.997229713183464,15.508630754295
1.4945553455007994,2.9559460533200728,15.513564572658366
1.4898795471983248,2.9120204759741926,15.518498391021732
1.483772080530056,2.8654925125815582,15.523432209385097
1.476238814337421,2.816403923913078,15.528366027748463
1.4672869875538763,2.7648007158493715,15.533299846111829
1.4569252022488086,2.71073197884161,15.538233664475195
1.4451634153615043,2.654247623980887,15.543167482838562
1.432012929133337,2.595398519767171,15.548101301201926
1.4174863802469988,2.5342384230751844,15.553035119565292
1.40159772768365,2.4708246256845565,15.55796893792866
1.3843622393092556,2.4052165788727633,15.562902756292024
1.3657964772033038,2.337474533564457,15.567836574655392
1.345918281743789,2.267659763116708,15.572770393018757
1.324746754463891,2.19583578251298,15.577704211382123
1.3023022396967707,2.122069028889408,15.582638029745489
1.2786063050260739,2.0464282363234503,15.587571848108855
1.2536817205610653,1.9689831007716825,15.592505666472222
1.2275524370561366,1.8898035944486133,15.597439484835586
1.2002435628958605,1.8089606942753573,15.602373303198952
1.1717813399675376,1.7265277255370464,15.60730712156232
1.142193118444779,1.6425806943578605,15.612240939925684
1.1115073305057055,1.5571970621033042,15.617174758289051
1.0797534630118875,1.4704542363936701,15.622108576652417
1.0469620291733426,1.3824293738140718,15.627042395015781
1.0131645392276498,1.2932005262992254,15.631976213379149
0.9783934701608247,1.2028476872202853,15.636910031742515
0.9426822344992114,1.11145260519723,15.64184385010588
0.9060651482024401,1.0190977095200089,15.646777668469246
0.8685773976882516,0.9258652823917847,15.651711486832612
0.8302550060207493,0.8318374476549881,15.65664530519598
0.791134798294996,0.7370966210393312,15.661579123559344
0.7512543662504494,0.6417258466908694,15.666512941922711
0.7106520321482479,0.5458088242148134,15.671446760286077
0.6693668119459901,0.44942969453924375,15.676380578649441
0.627438377806348,0.35267261357371865,15.681314397012809
0.5849070199748639,0.2556211869332418,15.686248215376175
0.5418136080639046,0.15835808936001056,15.69118203373954
0.49819955177986003,0.06096522344923223,15.696115852102906
0.45410676113135906,-0.03647568318210415,15.701049670466272
0.40957760615674493,-0.13388262785500452,15.705983488829638
0.36465487620945686,-0.23117347170703975,15.710917307193004
0.3193817388405191,-0.32826642821890645,15.715851125556371
0.2738016983175829,-0.42508028203840387,15.720784943919735
0.2279585538204426,-0.5215341461549328,15.725718762283101
0.181896357353031,-0.6175472370358466,15.730652580646469
0.13565937141280354,-0.7130391178108151,15.735586399009833
0.0892920264573096,-0.8079301003057029,15.7405202173732
0.042838878210016446,-0.9021410402395166,15.745454035736566
-0.0036554351548906405,-0.9955923574342816,15.750387854099932
-0.050146235906389364,-1.0882031288919993,15.755321672463298
-0.09658884968885033,-1.1798912280294882,15.760255490826664
-0.14293864845089693,-1.270574457742256,15.765189309190031
-0.18915109332979047,-1.3601716596195863,15.770123127553395
-0.23518177745009317,-1.4486030093372362,15.775056945916761
-0.28098646859562143,-1.5357897152687252,15.779990764280129
-0.32652115171323715,-1.6216538051351694,15.784924582643493
-0.37174207120849145,-1.7061182114092721,15.78985840100686
-0.4166057729913151,-1.7891068464131863,15.794792219370226
-0.46106914623261736,-1.870544497567431,15.79972603773359
-0.5050894647905081,-1.9503567173753813,15.804659856096958
-0.5486244282671767,-2.028469807808796,15.809593674460324
-0.5916322026565606,-2.1048108256283364,15.814527492823688
-0.6340714605438365,-2.1793077833421663,15.819461311187055
-0.6759014208181446,-2.251890405262733,15.824395129550421
-0.7170818878603312,-2.3224911938579305,15.829328947913789
-0.7575732901680766,-2.3910458060805975,15.834262766277153
-0.7973367183812884,-2.45749217334936,15.839196584640518
-0.836333962671318,-2.521769181035614,15.844130403003886
-0.8745275494576865,-2.5838162458983676,15.84906422136725
-0.9118807774178116,-2.6435740979748656,15.853998039730618
-0.948357752754087,-2.7009859119852937,15.858931858093984
-0.9839234236855102,-2.7559979134791575,15.863865676457348
-1.0185436141297968,-2.8085592304391316,15.868799494820715
-1.052185056544232,-2.8586212404744527,15.873733313184081
-1.084815423893402,-2.9061369789918157,15.878667131547447
-1.1164033607131776,-2.9510612055744394,15.883600949910813
-1.146918513241072,-2.9933510512868087,15.888534768274178
-1.1763315585841239,-3.0329664769508082,15.893468586637544
-1.2046142328959624,-3.0698702135744087,15.89840240500091
-1.2317393585365404,-3.1040276706599768,15.903336223364278
-1.2576808701877302,-3.1354069247450163,15.908270041727643
-1.2824138399004275,-3.163978292209878,15.913203860091008
-1.3059145010483773,-3.189713926282025,15.918137678454375
-1.3281602711663074,-3.2125886271080817,15.923071496817741
-1.349129773650036,-3.232581160563584,15.928005315181107
-1.368802858297897,-3.2496737332714205,15.932939133544473
-1.3871606206736098,-3.2638499201431865,15.937872951907838
-1.4041854202721398,-3.2750945237385527,15.942806770271204
-1.419860897470951,-3.2833961082620795,15.94774058863457
-1.4341719892504323,-3.288748071262325,15.952674406997938
-1.447104943668421,-3.2911461704199585,15.957608225361302
-1.4586473330747938,-3.290586653316753,15.962542043724667
-1.4687880660536177,-3.2870683158755702,15.967475862088035
-1.4775173980811376,-3.2805949091268785,15.972409680451399
-1.4848269408896442,-3.2711737283633626,15.977343498814767
-1.490709670527937,-3.258813035984709,15.982277317178132
-1.4951599341109136,-3.243522769738229,15.987211135541498
-1.4981734552515136,-3.2253169110312556,15.992144953904864
-1.4997473381700925,-3.204213331189089,15.99707877226823
-1.4998800704769997,-3.1802318577246673,16.002012590631598
-1.4985715246259304,-3.1533940350250433,16.006946408994963
-1.4958229580364557,-3.1237244055644147,16.011880227358326
-1.491637011885731,-3.0912507892638037,16.016814045721695
-1.486017708570546,-3.0560035634836002,16.02174786408506
-1.4789704478420325,-3.018015497072162,16.026681682448427
-1.470502001616947,-2.9773219316259207,16.031615500811792
-1.4606205074702816,-2.933960530703778,16.03654931917516
-1.4493354608156894,-2.887971263740669,16.041483137538524
-1.436657705781026,-2.839396966510681,16.04641695590189
-1.422599424787923,-2.7882832859506874,16.051350774265256
-1.4071741268453635,-2.7346777445640225,16.05628459262862
-1.3903966345684589,-2.6786295148539083,16.061218410991987
-1.3722830699349833,-2.6201903462690375,16.066152229355353
-1.3528508387933118,-2.55941488979055,16.07108604771872
-1.3321186141365933,-2.496359722023638,16.076019866082085
-1.3101063181593882,-2.431082794724135,16.08095368444545
-1.2868351031138294,-2.363644219186743,16.085887502808816
-1.2623273309837506,-2.294106739070285,16.090821321172182
-1.2366065519965588,-2.2225347749540116,16.095755139535548
-1.2096974819929727,-2.1489936396555964,16.100688957898914
-1.1816259786769623,-2.0735504084690892,16.105622776262283
-1.1524190167683057,-1.9962749971030058,16.110556594625645
-1.1221046620817825,-1.9172393742202412,16.115490412989015
-1.0907120445579475,-1.8365158026969133,16.12042423135238
-1.0582713302713236,-1.7541767374815465,16.125358049715743
-1.0248136924428721,-1.670296588883526,16.130291868079112
-0.9903712814849258,-1.5849526988263145,16.135225686442478
-0.954977194106689,-1.498223952495082,16.140159504805844
-0.9186654415108948,-1.41018881599635,16.14509332316921
-0.8814709167112224,-1.3209253465546498,16.150027141532576
-0.8434293610027764,-1.2305129700039887,16.15496095989594
-0.8045773296171475,-1.1390335542190408,16.159894778259307
-0.7649521565954615,-1.0465704424905342,16.164828596622673
-0.7245919189130062,-0.9532067561134433,16.16976241498604
-0.6835353998899713,-0.8590248951224083,16.174696233349405
-0.6418220519234409,-0.7641073664352142,16.17963005171277
-0.5994919585764227,-0.6685375303268662,16.184563870076136
-0.5565857960604197,-0.5723993840792699,16.189497688439502
-0.5131447941484596,-0.47577694520804675,16.194431506802868
-0.46921069655624126,-0.3787541131041977,16.199365325166234
-0.42482572082929243,-0.2814149311630051,16.2042991435296
-0.38003251777512703,-0.18384351332818089,16.209232961892965
-0.3348741304785431,-0.086123445114335,16.214166780256335
-0.2893939529406142,0.011662670793689385,16.219100598619697
-0.24363568837981942,0.10943294636928545,16.224034416983063
-0.1976433072365871,0.20710555278036952,16.228968235346432
-0.1514610049207242,0.30459848053148175,16.233902053709794
-0.10513315934278628,0.40182990765652016,16.238835872073164
-0.05870428827006227,0.4987185128615993,16.24376969043653
-0.01221900654818242,0.5951831225862072,16.248703508799892
0.03427801677066137,0.6911419829683529,16.253637327163258
0.08074210135139491,0.7865125163438027,16.258571145526627
0.12712859851068728,0.8812118879648249,16.263504963889993
0.17339293412124945,0.9751577153213222,16.26843878225336
0.2194906514443996,1.0682680625000756,16.273372600616725
0.2653774538497294,1.1604607752968439,16.27830641898009
0.31100924738111496,1.2516531433909643,16.283240237343456
0.356342183127758,1.3417626268740435,16.288174055706822
0.4013326993600763,1.4307081374730664,16.293107874070188
0.4459375633892268,1.5184105891133788,16.298041692433554
0.4901139131107204,1.6047921729191623,16.30297551079692
0.5338192981919526,1.6897752860789712,16.30790932916029
0.5770117208637495,1.773282409486441,16.31284314752365
0.6196496762774263,1.8552369196724299,16.317776965887017
0.6616921923879088,1.935563544575668,16.322710784250383
0.7030988693250193,2.0141878080831686,16.32764460261375
0.7438299182148138,2.0910355997347,16.332578420977118
0.7838461994138387,2.166034237789452,16.337512239340484
0.823109260119642,2.2391143226774926,16.342446057703846
0.8615813713211753,2.310210137585862,16.34737987606721
0.8992255640535756,2.379257883965848,16.352313694430578
0.9360056649228983,2.446193793258926,16.357247512793947
0.9718863308659031,2.5109542545306645,16.362181331157313
1.0068330831125676,2.573477461032673,16.36711514952068
1.0408123403174576,2.633704556781457,16.372048967884044
1.0737914508291777,2.6915796110558925,16.376982786247407
1.105738724066214,2.7470492601337786,16.381916604610776
1.1366234609693007,2.8000623884178957,16.386850422974142
1.1664159835011105,2.850569551092032,16.391784241337508
1.1950876631647427,2.898522628054215,16.396718059700873
1.2226109485135945,2.943875590805703,16.40165187806424
1.248959391626415,2.986585762426226,16.406585696427605
1.2741076735218007,3.0266139184374095,16.41151951479097
1.2980316284880624,3.0639231094712067,16.416453333154337
1.3207082673046358,3.0984778851148436,16.421387151517703
1.3421157993331294,3.130244867983482,16.42632096988107
1.3622336534566373,3.159193774977884,16.431254788244438
1.3810424978469948,3.185297719216278,16.436188606607804
1.3985242585414241,3.2085326703347095,16.441122424971166
1.4146621368102315,3.2288767191748233,16.44605624333453
1.4294406252992642,3.2463099821704198,16.450990061697897
1.4428455229313242,3.260815434872774,16.455923880061267
1.4548639485524033,3.272379671933946,16.460857698424633
1.4654843533095752,3.280992380952331,16.465791516788
1.474696531748623,3.2866452381954723,16.47072533515136
1.4824916316207273,3.28933205390473,16.475659153514727
1.488862162388881,3.289049977823674,16.480592971878096
1.4938020024257264,3.2857997305163646,16.48552679024146
1.4973064048960538,3.279584548900823,16.490460608604828
1.4993720023181276,3.2704097316518403,16.495394426968193
1.499996809799623,3.2582834141935333,16.500328245331556
1.4991802269449395,3.2432170564412193,16.505262063694925
1.496923038432183,3.225224946210423,16.51019588205829
1.4932274132590928,3.2043238042407625,16.515129700421657
1.4880969026588398,3.1805330224222943,16.520063518785022
1.4815364366875081,3.1538748022482292,16.52499733714839
1.47355231948666,3.124373978354281,16.529931155511758
1.464152223225552,3.09205808063384,16.53486497387512
1.4533451807286513,3.05695750430974,16.539798792238486
1.441141576795796,3.019105208789993,16.54473261060185
1.4275531382231148,2.978536318480993,16.549666428965217
1.412592922534389,2.935288391862677,16.554600247328583
1.396275305433749,2.889401953086643,16.559534065691953
1.3786159669916174,2.8409202876627493,16.564467884055315
1.3596318765772688,2.789888694173409,16.56940170241868
1.3393412765524604,2.736354310394367,16.574335520782046
1.3177636647418751,2.6803667120977384,16.579269339145412
1.2949197756969963,2.621978290334327,16.58420315750878
1.27083156077184,2.561243819186851,16.589136975872147
1.2455221670290788,2.498219820939592,16.59407079423551
1.219015914997484,2.4329644916749062,16.599004612598875
1.1913382753015602,2.3655380819986984,16.60393843096224
1.1625158441861212,2.2960031263730816,16.60887224932561
1.1325763179592303,2.224424278593854,16.613806067688976
1.101548466377906,2.1508679840102856,16.618739886052342
1.0694621050024897,2.075402228872114,16.623673704415708
1.0363480665460412,1.998096413343208,16.62860752277907
1.0022381712462376,1.9190213557807594,16.63354134114244
0.967165196288472,1.838249451794619,16.638475159505806
0.9311628443091433,1.7558548803310063,16.64340897786917
0.8942657110100071,1.6719135925404303,16.648342796232537
0.8565092519140606,1.5865029060065678,16.653276614595903
0.8179297482952564,1.4997008711421405,16.65821043295927
0.7785642723149608,1.4115858724245445,16.663144251322635
0.7384506513980399,1.3222368333594199,16.668078069686
0.6976274318835196,1.231733884006931,16.673011888049366
0.6561338419841986,1.1401588466637766,16.677945706412732
0.6140097540911942,1.0475949623850034,16.6828795247761
0.5712956464594521,0.9541259918499857,16.687813343139467
0.5280325643108982,0.8598354950711586,16.69274716150283
0.4842620803929302,0.7648069290636105,16.697680979866195
0.44002625503005777,0.6691242841811664,16.70261479822956
0.3953675957067332,0.5728723401686239,16.70754861659293
0.35032901622099727,0.47613607161518184,16.712482434956296
0.30495379544696627,0.37899978910276544,16.717416253319662
0.2592855357472284,0.2815469748160779,16.722350071683024
0.2133681210738775,0.1838609458729243,16.72728389004639
0.1672456747992696,0.08602544703596095,16.73221770840976
0.12096251731659952,-0.011875639370018167,16.737151526773125
0.07456312345107376,-0.10975911982447988,16.74208534513649
0.028092079722756888,-0.20754272964672743,16.747019163499857
-0.01840595849779536,-0.30514432922603335,16.75195298186322
-0.06488630990028127,-0.40248094007706137,16.75688680022659
-0.11130431017008986,-0.49946879495915575,16.761820618589955
-0.15761535490774403,-0.5960243362983471,16.76675443695332
-0.20377494249034847,-0.6920648412164268,16.771688255316686
-0.24973871683457083,-0.7875077542816057,16.776622073680052
-0.2954625100197672,-0.8822694893927334,16.78155589204342
-0.3409023847300077,-0.9762653025648297,16.786489710406784
-0.38601467647492826,-1.0694106468022595,16.79142352877015
-0.43075603554806535,-1.1616225927941004,16.796357347133515
-0.4750834686829629,-1.2528197641337833,16.80129116549688
-0.5189543803665285,-1.3429210434210512,16.80622498386025
-0.5623266137703008,-1.4318447882038177,16.811158802223616
-0.6051584912602493,-1.5195095557581622,16.81609262058698
-0.6474088544460196,-1.6058353594747756,16.821026438950344
-0.6890371037310894,-1.6907438741168657,16.82596025731371
-0.7300032373263089,-1.7741575355971477,16.83089407567708
-0.7702678896884553,-1.8559990351570972,16.835827894040445
-0.8097923693481163,-1.9361921658885402,16.84076171240381
-0.8485386960891269,-2.0146630997800012,16.845695530767177
-0.8864696374450554,-2.091340549031734,16.85062934913054
-0.9235487444768335,-2.1661547382108024,16.85556316749391
-0.9597403867976233,-2.2390366145081897,16.860496985857274
-0.9950097868111278,-2.3099182092167445,16.86543080422064
-1.0293230531304085,-2.378733426738451,16.870364622584006
-1.0626472131449995,-2.4454182207107173,16.875298440947372
-1.0949502447053479,-2.5099103822329507,16.880232259310738
-1.1262011068937068,-2.5721497594005878,16.885166077674103
-1.156369769852419,-2.6320786825692615,16.89009989603747
-1.185427243640319,-2.6896417293027155,16.895033714400835
-1.2133456060900594,-2.7447851190233736,16.8999675327642
-1.2400980296394095,-2.7974568858955124,16.90490135112757
-1.265658807110466,-2.847607662990614,16.909835169490933
-1.2900033764125842,-2.895190724023385,16.9147689878543
-1.31310834414471,-2.940161362748535,16.919702806217664
-1.3349515080748515,-2.982477139019444,16.92463662458103
-1.3555118784747566,-3.022098793118665,16.9295704429444
-1.374769698289584,-3.058989850195546,16.934504261307765
-1.3927064621230718,-3.0931152261614363,16.93943807967113
-1.409304934019862,-3.12444163664171,16.944371898034493
-1.4245491640280372,-3.1529397522661395,16.94930571639786
-1.4384245035259244,-3.178584357832205,16.95423953476123
-1.4509176192982798,-3.2013517837659804,16.959173353124594
-1.4620165063487034,-3.2212189966023947,16.96410717148796
-1.4717104994354764,-3.2381662602469117,16.969040989851326
-1.479990283320161,-3.2521789436409474,16.973974808214688
-1.4868479017188556,-3.2632453247629507,16.978908626578058
-1.4922767649476034,-3.271354161597827,16.983842444941423
-1.4962716562546512,-3.276496123801988,16.98877626330479
-1.4988287368333593,-3.2786665379957385,16.993710081668155
-1.499945549511002,-3.2778649593031717,16.99864390003152
-1.4996210211099708,-3.2740925696093797,17.00357771839489
-1.4978554634789965,-3.2673516150565325,17.008511536758252
-1.4946505731934843,-3.257647456827051,17.01344535512162
-1.4900094299252473,-3.24498995362628,17.018379173484984
-1.4839364934831445,-3.2293922909590878,17.02331299184835
-1.4764375995275114,-3.2108690764854986,17.02824681021172
-1.4675199539625254,-3.1894363791573226,17.033180628575085
-1.4571921260118499,-3.1651136629036425,17.038114446938447
-1.445464039984191,-3.137924846808434,17.043048265301813
-1.4323469657367514,-3.1078967746655604,17.04798208366518
-1.4178535078457057,-3.0750571819421646,17.05291590202855
-1.401997593494115,-3.039435266919104,17.057849720391914
-1.3847944590888648,-3.0010641221295002,17.06278353875528
-1.366260635619555,-2.959981273280477,17.067717357118642
-1.346413932773443,-2.9162263880696675,17.072651175482008
-1.3252734218215054,-2.869839574842045,17.077584993845377
-1.3028594172924641,-2.8208627015300216,17.082518812208743
-1.2791934574517685,-2.769341568612279,17.08745263057211
-1.254298283605021,-2.715325778686573,17.092386448935475
-1.2281978182450646,-2.658866755049804,17.09732026729884
-1.2009171420642806,-2.600016688100425,17.102254085662207
-1.172482469853775,-2.538829360044545,17.107187904025572
-1.1429211253128244,-2.4753613524322837,17.112121722388938
-1.1122615147927168,-2.4096722940868904,17.117055540752304
-1.0805331000003269,-2.341824244929298,17.12198935911567
-1.0477663696874944,-2.271880840287562,17.126923177479036
-1.013992810353419,-2.1999066840471544,17.1318569958424
-0.979244875988532,-2.125967469058874,17.136790814205767
-0.9435559568883616,-2.050130889600152,17.141724632569133
-0.9069603475679311,-1.972467434063592,17.1466584509325
-0.8694932138070715,-1.8930499782169392,17.151592269295865
-0.8311905588587085,-1.8119524413641883,17.156526087659234
-0.7920891888522874,-1.729248986022072,17.161459906022596
-0.7522266774256241,-1.6450145695039566,17.166393724385962
-0.7116413296193115,-1.5593259401157644,17.171327542749328
-0.6703721450684124,-1.472261739047861,17.176261361112694
-0.6284587805263864,-1.3839016936189517,17.181195179476063
-0.5859415117580791,-1.294326032120872,17.18612899783943
-0.5428611948371868,-1.2036157320796128,17.191062816202795
-0.4992592268867901,-1.111852971410796,17.195996634566157
-0.4551775062994471,-1.0191209779528756,17.200930452929523
-0.41065839247595404,-0.9255034537068988,17.205864271292892
-0.3657446651209632,-0.8310843489522655,17.210798089656258
-0.32047948313464397,-0.7359481410907128,17.215731908019624
-0.27490634314005186,-0.6401799237329129,17.22066572638299
-0.2290690376860628,-0.5438648226863662,17.225599544746352
-0.18301161316574477,-0.4470872524829301,17.23053336310972
-0.1367783274910325,-0.34993088626107566,17.235467181473087
-0.0904136075638016,-0.2524793793331703,17.240400999836453
-0.04396200658499175,-0.15481695782168658,17.24533481819982
0.002531838757942051,-0.05702819994861397,17.250268636563185
0.04902325118379876,0.040802603054172375,17.255202454926554
0.09546755574910883,0.1385916390799354,17.260136273289916
0.1418201227777947,0.2362551574411345,17.265070091653282
0.18803641074699087,0.3337091487564351,17.270003910016648
0.2340720090883851,0.43086963925431265,17.274937728380014
0.2798826808635129,0.5276531379137986,17.279871546743383
0.3254244052723185,0.6239764233341437,17.28480536510675
0.37065341995408824,0.7197557116027098,17.28973918347011
0.415526263039979,0.8149061749078197,17.294673001833477
0.4599998149166567,0.9093424598017009,17.299606820196843
0.5040313396613834,1.00297965020886,17.304540638560212
0.5475785261078839,1.0957336585583364,17.309474456923578
0.5905995285047614,1.1875209273251932,17.314408275286944
0.6330530067259885,1.2782582739706665,17.319342093650306
0.6748981659960109,1.3678633382239793,17.324275912013672
0.7160947960905146,1.4562549963802127,17.32920973037704
0.7566033099756015,1.5433530334665044,17.334143548740407
0.7963847818481881,1.6290775333905225,17.339077367103773
0.8354009845409296,1.7133490868025294,17.34401118546714
0.8736144262557288,1.7960898993916536,17.348945003830504
0.9109883865907746,1.8772245807111128,17.35387882219387
0.9474869518261346,1.95667972800929,17.358812640557236
0.9830750494344482,2.0343829359794627,17.363746458920602
1.0177184817829936,2.110262405060242,17.368680277283968
1.051383958995218,2.1842473330378143,17.373614095647333
1.0840391309400266,2.256268469975303,17.378547914010703
1.1156526183177808,2.3262585961710918,17.383481732374065
1.14619404281376,2.394153029573703,17.38841555073743
1.1756340562894527,2.4598897085986917,17.393349369100797
1.2039443689841,2.5234083084438885,17.398283187464163
1.2310977766991007,2.5846492274142907,17.403217005827532
1.2570681869392752,2.643554086333016,17.408150824190898
1.2818306439859841,2.700067544384234,17.413084642554264
1.3053613528777952,2.754137997494364,17.418018460917626
1.3276377022756534,2.8057159935482834,17.42295227928099
1.3486382861909165,2.8547527089209486,17.42788609764436
1.3683429245547922,2.9012009978897617,17.432819916007727
1.3867326826101745,2.945017503978861,17.437753734371093
1.4037898891064347,2.9861624731452396,17.44268755273446
1.4194981532803266,3.0245976521600806,17.44762137109782
1.4338423806062823,3.0602859211957734,17.45255518946119
1.4468087873012223,3.0931933269410625,17.457489007824556
1.4583849135697726,3.1232899685856257,17.46242282618792
1.4685596355772619,3.1505482705387875,17.467356644551288
1.477323176138907,3.1749418968463328,17.472290462914653
1.4846671141150156,3.1964472980469893,17.47722428127802
1.4905843925030928,3.2150449793636415,17.482158099641385
1.4950693252191243,3.2307182091796527,17.48709191800475
1.4981176025614906,3.243451756425039,17.492025736368117
1.499726295352294,3.253233051164104,17.496959554731482
1.4998938577520855,3.2600534564014514,17.501893373094852
1.4986201287453107,3.263907265936533,17.506827191458218
1.4959063322950212,3.2647905033754743,17.51176100982158
1.4917550761667533,3.262701821830288,17.516694828184946
1.4861703494226248,3.2576436504488577,17.52162864654831
1.479157518588165,3.24962141683676,17.52656246491168
1.470723322495435,3.238642460214383,17.531496283275047
1.4608758658075058,3.2247166506335345,17.536430101638413
1.449624611230421,3.2078573885594888,17.541363920001775
1.4369803704202706,3.188081158428034,17.54629773836514
1.4229552935938825,3.165406604756308,17.55123155672851
1.4075628578534167,3.1398547058166217,17.556165375091876
1.3908178542357315,3.111449488075906,17.56109919345524
1.3727363734993185,3.0802180615172308,17.566033011818607
1.3533357906621757,3.0461901259551105,17.57096683018197
1.3326347483057086,3.009397683551535,17.57590064854534
1.3106531386605094,2.9698751020251266,17.580834466908705
1.287412084491297,2.9276593750614284,17.58576828527207
1.2629339187994901,2.882790373937288,17.590702103635437
1.237242163362765,2.8353106939334087,17.595635921998802
1.210361506132286,2.7852650762639852,17.60056974036217
1.1823177775094003,2.7327001145536527,17.605503558725534
1.1531379255243441,2.677664663653234,17.6104373770889
1.1228499899411912,2.620210323288932,17.615371195452266
1.091483075313637,2.560391302797032,17.62030501381563
1.0590673230174872,2.4982639112410303,17.625238832179
1.0256338822870956,2.433886243180035,17.630172650542367
0.9912148802830244,2.3673181023645715,17.63510646890573
0.9558433912202134,2.2986210266378713,17.640040287269095
0.9195534045859272,2.2278585522625196,17.64497410563246
0.8823797924783556,2.1550966345630567,17.64990792399583
0.8443582760970015,2.0804036298612054,17.654841742359196
0.805525391417092,2.003849563304033,17.65977556072256
0.7659184540810898,1.9255053474156858,17.664709379085927
0.7255755235411248,1.8454427424917095,17.66964319744929
0.6845353664863799,1.7637348996940045,17.67457701581266
0.6428374195913537,1.6804566920073247,17.679510834176025
0.6005217516196577,1.5956845542182583,17.68444465253939
0.5576290249210579,1.509496294464409,17.689378470902756
0.5142004563576865,1.4219711859227928,17.694312289266122
0.47027777769767504,1.3331899663086901,17.699246107629484
0.42590319551380906,1.2432343225901068,17.704179925992854
0.3811193506261242,1.1521861702900127,17.70911374435622
0.3359692771269101,1.0601274877652556,17.714047562719585
0.29049636102820736,0.9671408999470674,17.71898138108295
0.24474429857085053,0.8733102741741985,17.723915199446317
0.19875705423540435,0.7787205004762312,17.728849017809683
0.1525788184956323,0.68345656483901,17.73378283617305
0.10625396535437835,0.5876028699416742,17.738716654536415
0.05982700970343241,0.49124347018358683,17.74365047289978
0.013342564547777602,0.39446280146716417,17.748584291263146
-0.03315470186423264,0.29734591819116585,17.753518109626516
-0.07962010896388615,0.1999778838810651,17.75845192798988
-0.12600900679704805,0.10244301241458803,17.763385746353244
-0.1722768189295942,0.004824845555909561,17.76831956471661
-0.2183790852820689,-0.0927931231352643,17.773253383079975
-0.26427150485287243,-0.19032681608617966,17.778187201443345
-0.3099099782880403,-0.28769167713271243,17.78312101980671
-0.35525065025800723,-0.3848032281365094,17.788054838170076
-0.40024995159912463,-0.4815773034928199,17.79298865653344
-0.4448646411807477,-0.5779297086933246,17.797922474896804
-0.48905184745674946,-0.6737758323189398,17.802856293260174
-0.5327691096620464,-0.7690307388514926,17.80779011162354
-0.5759744186144498,-0.8636095144967748,17.812723929986905
-0.6186262570825032,-0.9574272186250188,17.81765774835027
-0.6606836396804927,-1.0503983954955618,17.822591566713633
-0.7021061522525919,-1.142436983577951,17.827525385077003
-0.7428539907078764,-1.2334573152140151,17.83245920344037
-0.78288799926941,-1.3233756507768715,17.837393021803734
-0.8221697080999829,-1.412110849967305,17.8423268401671
-0.8606613702689709,-1.4995835990476394,17.847260658530466
-0.8983259980245051,-1.5857152417607716,17.852194476893835
-0.9351273983359231,-1.6704275942812807,17.857128295257198
-0.971030207672853,-1.7536436158137363,17.862062113620564
-1.0059999259869523,-1.8352875219172882,17.86699593198393
-1.040002949864099,-1.915283860210789,17.871929750347295
-1.0730066048147802,-1.993557053116432,17.876863568710665
-1.1049791766719925,-2.0700328611773307,17.88179738707403
-1.1358899420663249,-2.144640653275255,17.886731205437393
-1.1657091979489451,-2.217313737561368,17.89166502380076
-1.1944082901340503,-2.28798704293004,17.896598842164124
-1.221959640833617,-2.356594810572412,17.901532660527494
-1.2483367751574965,-2.4230710837176423,17.90646647889086
-1.273514346554152,-2.487352361433106,17.911400297254225
-1.2974681611667191,-2.5493793266428737,17.91633411561759
-1.3201752010816548,-2.609096029383524,17.921267933980953
-1.341613646447296,-2.666447923035862,17.926201752344323
-1.3617628964411497,-2.721380976406779,17.93113557070769
-1.380603589065901,-2.7738425212682536,17.936069389071054
-1.3981176197548726,-2.8237828307924127,17.94100320743442
-1.4142881587692104,-2.8711559400683613,17.945937025797786
-1.4290996673700942,-2.9159189030944423,17.95087084416115
-1.4425379127503266,-2.9580302432816423,17.955804662524518
-1.4545899817111094,-2.997449500911707,17.960738480887883
-1.4652442930706568,-3.0341386831874204,17.96567229925125
-1.4744906087929024,-3.068063861259016,17.970606117614615
-1.4823200438255355,-3.0991946907764447,17.975539935977984
-1.4887250746378868,-3.127502455585677,17.98047375434135
-1.4936995464505285,-3.1529595016499288,17.985407572704712
-1.4972386791495558,-3.175541032161099,17.99034139106808
-1.499339071879961,-3.195226666459622,17.995275209431444
-1.4999987063135907,-3.211999370376529,18.000209027794813
-1.4992169485886384,-3.2258433818521484,18.00514284615818
-1.4969945499187134,-3.2367444463422577,18.010076664521545
-1.4933336458710067,-3.2446920610554653,18.015010482884907
-1.4882377543141458,-3.249680109885757,18.019944301248273
-1.4817117720377646,-3.2517048674378812,18.024878119611643
-1.4737619700470677,-3.2507637251119825,18.02981193797501
-1.4643959875368173,-3.246856711006744,18.034745756338374
-1.453622824550595,-3.239988135513771,18.03967957470174
-1.441452833332436,-3.230165687346507,18.044613393065102
-1.4278977083790212,-3.217398741431129,18.04954721142847
-1.412970475202147,-3.2016986319407055,18.054481029791837
-1.396685477812089,-3.1830800393148406,18.059414848155203
-1.3790583649340222,-3.1615611722047374,18.06434866651857
-1.3601060749707425,-3.137162901079997,18.069282484881935
-1.3398468197260471,-3.1099083248976065,18.074216303245304
-1.318300066904514,-3.0798228984698763,18.079150121608667
-1.2954865214043558,-3.0469346703318814,18.084083939972032
-1.2714281054215384,-3.011274752072667,18.089017758335398
-1.2461479373841229,-2.972877544735529,18.093951576698764
-1.2196703097369985,-2.9317798344270956,18.098885395062133
-1.1920206655987322,-2.8880197150343703,18.1038192134255
-1.1632255743123816,-2.8416372994052987,18.10875303178886
-1.1333127059143626,-2.792676469856086,18.113686850152227
-1.1023108045453935,-2.7411847319386755,18.118620668515593
-1.0702496608295278,-2.6872110090177213,18.123554486878962
-1.0371600832474581,-2.6308047212409895,18.12848830524233
-1.0030738685317278,-2.5720175989742105,18.133422123605694
-0.9680237711122759,-2.510905330465216,18.138355941969056
-0.9320434716419173,-2.4475265035784357,18.143289760332422
-0.8951675446314051,-2.381940574752507,18.14822357869579
-0.8574314252260961,-2.3142077893695467,18.153157397059157
-0.8188713751549328,-2.2443906928481523,18.158091215422523
-0.7795244478857823,-2.172554744290818,18.16302503378589
-0.7394284530195008,-2.098767407865345,18.167958852149255
-0.698621919957715,-2.0230972966219953,18.17289267051262
-0.6571440608787925,-1.945614306490461,18.177826488875986
-0.6150347330576679,-1.8663900344770534,18.182760307239352
-0.5723344005658147,-1.7854977607049178,18.187694125602718
-0.5290840953882566,-1.7030122114758546,18.192627943966084
-0.4853253779946438,-1.619009438807143,18.197561762329453
-0.44110029740271917,-1.5335667147476877,18.202495580692815
-0.3964513507719873,-1.4467624113766158,18.20742939905618
-0.35142144256718405,-1.3586760775689266,18.212363217419547
-0.3060538433300408,-1.2693885694620506,18.217297035782913
-0.26039214809928884,-1.1789817307356605,18.222230854146282
-0.21448023451913692,-1.0875376686747193,18.227164672509648
-0.16836222067576087,-0.9951384725223282,18.232098490873014
-0.12208242270308446,-0.9018668617424982,18.237032309236376
-0.07568531219801944,-0.8078069596164617,18.241966127599742
-0.029215473486526602,-0.7130439871348733,18.24689994596311
0.017282439218753165,-0.617662942038935,18.251833764326477
0.06376374472810743,-0.5217476958020686,18.256767582689843
0.11018377781020305,-0.42538154283829444,18.26170140105321
0.15649793211206908,-0.3286484799849039,18.26663521941657
0.20266170302284436,-0.23163358851761762,18.27156903777994
0.2486307304392099,-0.13442198976262765,18.276502856143306
0.29436084139271634,-0.03709759009336255,18.281436674506672
0.3398080924965263,0.06025690428987868,18.286370492870038
0.38492881217210617,0.15755870340047584,18.291304311233404
0.4296796426143532,0.2547237796340656,18.296238129596766
0.4740175814554751,0.35166694469522364,18.301171947960135
0.5179000230870794,0.44830276157957416,18.3061057663235
0.5612847996013477,0.5445460544999483,18.311039584686867
0.6041302213111949,0.6403114810191782,18.315973403050233
0.6463951168111691,0.735512844089543,18.3209072214136
0.6880388725403256,0.8300630593247454,18.325841039776968
0.7290214718087911,0.9238748719960543,18.33077485814033
0.7693035332511328,1.0168617426804913,18.335708676503696
0.8088463486689548,1.1089385191637369,18.340642494867062
0.8476119202268068,1.2000219476307254,18.345576313230428
0.8855629969653154,1.2900309158947696,18.350510131593797
0.9226631105967148,1.3788859476593596,18.355443949957163
0.9588766105483433,1.4665078906181201,18.360377768320525
0.9941686982203077,1.5528167934524388,18.36531158668389
1.0285054604243837,1.6377321600402672,18.370245405047257
1.061853901972303,1.7211744497790615,18.375179223410626
1.0941819773815809,1.8030663720601385,18.380113041773992
1.1254586216692113,1.8833329676549395,18.385046860137358
1.1556537802027085,1.9619010294807382,18.38998067850072
1.1847384375805663,2.03869883216235,18.394914496864086
1.2126846455139744,2.1136560388487795,18.399848315227455
1.2394655496830895,2.1867032061530884,18.40478213359082
1.265055415542207,2.2577715062944805,18.409715951954187
1.2894296530488132,2.326793825136588,18.414649770317553
1.312564840292822,2.3937064906768795,18.41958358868092
1.334438746003415,2.4584492010049632,18.424517407044284
1.35503035091166,2.5209627417510068,18.42945122540765
1.3743198679486153,2.581187591122125,18.434385043771016
1.3922887612592214,2.639065791008276,18.43931886213438
1.4089197640139703,2.6945437000677313,18.444252680497748
1.4241968950011215,2.7475716230169627,18.449186498861117
1.4381054739834562,2.798100893593701,18.45412031722448
1.4506321358050043,2.846082896654898,18.459054135587845
1.4617648432339534,2.891471472426619,18.46398795395121
1.4714928985296352,2.9342249447598348,18.468921772314577
1.479806953722232,2.974304887810074,18.473855590677946
1.4866990195955432,3.0116739270236006,18.478789409041312
1.4921624733640513,3.046295966907098,18.483723227404678
1.496192065036953,3.0781381478904564,18.48865704576804
1.4987839224630184,3.1071715082346274,18.493590864131406
1.499935555051448,3.133369755871233,18.498524682494775
1.4996458561651596,3.156708215093472,18.50345850085814
1.4979151041842067,3.177164331014239,18.508392319221507
1.4947449622382454,3.1947188945334104,18.513326137584873
1.4901384766083907,3.209356327119443,18.518259955948235
1.484100073799966,3.2210636217898974,18.523193774311604
1.4766355562889644,3.2298294663759894,18.52812759267497
1.4677520969462412,3.235645042830983,18.533061411038336
1.4574582321449034,3.238505395780519,18.5379952294017
1.4457638535574926,3.2384090284740132,18.542929047765067
1.4326801986507673,3.2353562480338396,18.547862866128433
1.4182198398873016,3.2293491601799507,18.5527966844918
1.4023966726442254,3.2203934382110684,18.557730502855165
1.3852259018607764,3.208498718517859,18.56266432121853
1.3667240274274386,3.1936768870492838,18.567598139581897
1.34690882833068,3.17594134803282,18.572531957945266
1.325799345568669,3.155308486616692,18.57746577630863
1.303415863854183,3.1317985413038887,18.582399594671994
1.2797798921224623,3.1054344221687056,18.58733341303536
1.2549141428626172,3.0762408194906805,18.592267231398726
1.2288425102925933,3.044245057456,18.597201049762095
1.201590047398511,3.0094777457590203,18.60213486812546
1.1731829418605133,2.9719719736278183,18.607068686488827
1.1436484908882212,2.931762798325605,18.61200250485219
1.113015074990169,2.8888881035682785,18.616936323215555
1.0813121307019984,2.8433890548115324,18.621870141578924
1.0485701223002664,2.795308978011132,18.62680395994229
1.0148205125281737,2.744692434634912,18.631737778305656
0.9800957323622913,2.6915861186099868,18.63667159666902
0.9444291498486063,2.636040217080437,18.641605415032387
0.9078550380382449,2.5781081379902253,18.646539233395753
0.8704085420535264,2.5178449792698325,18.65147305175912
0.8321256453159497,2.455306709016516,18.656406870122485
0.7930431349686414,2.39055074964322,18.66134068848585
0.7531985665266479,2.3236369738911957,18.666274506849216
0.7126302277886458,2.254628154207343,18.671208325212586
0.6713771020452127,2.1835897270726217,18.676142143575948
0.6294788306184533,2.1105890294719547,18.681075961939314
0.5869756747697096,2.0356943168595807,18.68600978030268
0.5439084770112577,1.9589743001723405,18.690943598666045
0.5003186218594974,1.8804987940840077,18.695877417029415
0.4562479960675484,1.8003399156213475,18.70081123539278
0.41173894837487807,1.718572461033185,18.705745053756143
0.3668342488132812,1.6352729458394861,18.71067887211951
0.3215770476078185,1.5505183862918375,18.715612690482875
0.2760108337126227,1.4643861323282783,18.720546508846244
0.2301793930211022,1.3769546443629088,18.72548032720961
0.18412676629072625,1.2883039810017083,18.730414145572976
0.13789720682298764,1.1985153576555292,18.73534796393634
0.09153513793924896,1.1076704598189997,18.740281782299704
0.045085110292879066,1.015851399496829,18.745215600663073
-0.0014082409404222451,0.9231411556207955,18.75014941902644
-0.04790023895427832,0.8296236140438623,18.755083237389805
-0.09434620824253309,0.7353828949358692,18.76001705575317
-0.14070151752945026,0.640502654401877,18.764950874116536
-0.18692162265706838,0.5450661066120577,18.769884692479902
-0.23296210938897255,0.4491566199858931,18.774818510843268
-0.2787787360893069,0.35285810652231087,18.779752329206634
-0.3243274762358335,0.2562547941698232,18.78468614757
-0.36956456072619726,0.15943075363928444,18.789619965933365
-0.41444651993702036,0.06246974152676277,18.794553784296735
-0.4589302254949963,-0.03454457845991466,18.7994876026601
-0.5029729317204072,-0.13152839015942897,18.804421421023463
-0.5465323167024657,-0.22839763539190575,18.80935523938683
-0.5895665229677509,-0.32506788792512464,18.814289057750194
-0.6320341977023536,-0.4214540518351221,18.819222876113564
-0.6738945324887817,-0.517470140237658,18.82415669447693
-0.7151073025201511,-0.6130294702866048,18.829090512840295
-0.7556329052532459,-0.7080451564534387,18.834024331203658
-0.7954323984638547,-0.8024304335782759,18.838958149567024
-0.83446753766737,-0.8960987027391412,18.843891967930393
-0.8727008128690363,-0.9889638362801658,18.84882578629376
-0.9100954846084478,-1.0809411575739696,18.853759604657125
-0.9466156192635773,-1.17194848527223,18.85869342302049
-0.9822261235803005,-1.261905984740681,18.863627241383853
-1.016892778394687,-1.350734472592068,18.86856105974722
-1.0505822715150583,-1.4383535459699135,18.873494878110588
-1.0832622297326637,-1.5246813880682692,18.878428696473954
-1.114901249930067,-1.6096365182239845,18.88336251483732
-1.1454689292573332,-1.6931398273327432,18.888296333200685
-1.1749358943469197,-1.7751151913997845,18.89323015156405
-1.2032738295394834,-1.8554886587348005,18.898163969927417
-1.2304555040931016,-1.93418743199752,18.903097788290783
-1.2564547983502612,-2.0111393941852165,18.90803160665415
-1.2812467288368057,-2.086273029051599,18.912965425017514
-1.3048074722693894,-2.1595177063170583,18.91789924338088
-1.3271143884479637,-2.2308046627231715,18.92283306174425
-1.3481460420112905,-2.3000681983913944,18.92776688010761
-1.3678822230349394,-2.367245623598755,18.932700698470978
-1.3863039664514958,-2.432275593260448,18.937634516834343
-1.4033935702747131,-2.495096865715888,18.94256833519771
-1.4191346126097821,-2.5556494646978876,18.94750215356108
-1.433511967433664,-2.6138769382208373,18.952435971924444
-1.4465118191301056,-2.669726555833443,18.957369790287807
-1.4581216757654707,-2.7231471932672484,18.962303608651172
-1.4683303810925876,-2.7740882080577247,18.96723742701454
-1.4771281252711495,-2.822501055242802,18.972171245377908
-1.4845064542941773,-2.868341011116099,18.977105063741273
-1.4904582781118543,-2.911566353192515,18.98203888210464
-1.494977877444446,-2.952136695502085,18.986972700468005
-1.4980609092781925,-2.990013414182732,18.991906518831367
-1.49970441103859,-3.025161228101333,18.996840337194737
-1.4999068034372443,-3.0575480725358215,19.001774155558103
-1.4986678919894447,-3.087143747286847,19.00670797392147
-1.4959888672010524,-3.1139200521367485,19.011641792284834
-1.4918723034245027,-3.13785215414344,19.0165756106482
-1.4863221563850286,-3.1589185449325536,19.021509429011566
-1.4793437593795287,-3.177099676515926,19.02644324737493
-1.4709438181515802,-3.1923779325070267,19.031377065738297
-1.4611304044477722,-3.204739102683578,19.036310884101663
-1.4499129482612818,-3.2141726930679084,19.04124470246503
-1.4373022287703074,-3.2206704832694464,19.0461785208284
-1.4233103639801197,-3.2242258766200207,19.051112339191764
-1.407950799078432,-3.224835201904946,19.056046157555127
-1.391238293515582,-3.222498794195638,19.060979975918492
-1.373188906821724,-3.2172200673088422,19.065913794281858
-1.353819983174775,-3.209004057446309,19.070847612645228
-1.3331501347339243,-3.1978577604805722,19.075781431008593
-1.3111992237546002,-3.1837917887373437,19.08071524937196
-1.2879883435022916,-3.166820764745865,19.08564906773532
-1.2635397979834406,-3.1469617137663612,19.090582886098687
-1.2378770805128019,-3.1242328561231028,19.095516704462057
-1.211024851138192,-3.098654743901216,19.100450522825422
-1.183008912943737,-3.0702520513309124,19.10538434118879
-1.1538561872550912,-3.0390531753033985,19.110318159552154
-1.1235946877698675,-3.005088167779296,19.115251977915516
-1.0922534936385222,-2.9683881185919354,19.120185796278886
-1.0598627215213552,-2.92898680500422,19.12511961464225
-1.0264534966485133,-2.88692202670306,19.130053433005617
-0.9920579229108207,-2.8422347923162534,19.134987251368983
-0.9567090520103239,-2.7949677209294475,19.13992106973235
-0.9204408516998466,-2.745164687146617,19.14485488809572
-0.8832881731425216,-2.6928716858147963,19.14978870645908
-0.8452867174221218,-2.6381376689960967,19.154722524822446
-0.8064730012370136,-2.581014716933122,19.159656343185812
-0.766884321810154,-2.5215575572950155,19.164590161549178
-0.7265587210490305,-2.4598226073316902,19.169523979912547
-0.685534948990265,-2.3958671879738787,19.174457798275913
-0.643852426563413,-2.3297498296907846,19.179391616639275
-0.6015512077103581,-2.2615315587517797,19.18432543500264
-0.5586719408962233,-2.1912767042697725,19.189259253366007
-0.5152558300491726,-2.1190521678960117,19.194193071729376
-0.47134459496638875,-2.044925982143561,19.199126890092742
-0.42698043122420803,-1.9689667982334342,19.204060708456108
-0.38220596963118403,-1.8912445833843194,19.208994526819474
-0.3370642352630292,-1.8118312438892443,19.213928345182836
-0.29159860611836996,-1.7308002611575546,19.218862163546206
-0.24585277143589607,-1.6482260100265922,19.22379598190957
-0.1998706897117067,-1.5641838643626687,19.228729800272937
-0.15369654645863887,-1.4787509425482097,19.233663618636303
-0.10737471174692796,-1.3920063158575093,19.23859743699967
-0.060949697567845185,-1.304030187484004,19.243531255363035
-0.014466115060843165,-1.2149029346854279,19.2484650737264
0.03203136835466932,-1.1247050416745756,19.253398892089766
0.07849807190153958,-1.0335177211274331,19.258332710453132
0.1248893443798186,-0.9414231797328219,19.263266528816498
0.17116060707349587,-0.8485041143313619,19.268200347179867
0.21726739658734928,-0.7548431302272905,19.27313416554323
0.26316540757332263,-0.6605228000440846,19.278067983906595
0.3088105353046046,-0.565626084362018,19.28300180226996
0.3541589180572162,-0.47023629176412707,19.287935620633327
0.39916697925810424,-0.3744364597522543,19.292869438996696
0.443791469358909,-0.2783090178806701,19.297803257360062
0.48798950739593056,-0.1819364485884951,19.302737075723428
0.5317186221955502,-0.08540245520580181,19.30767089408679
0.5749367931861188,0.011207618191009815,19.312604712450156
0.6176024907766334,0.1078076507520696,19.317538530813525
0.6596747162637315,0.20431198889311922,19.32247234917689
0.7011130412286077,0.3006357078319643,19.327406167540257
0.7418776463858368,0.39669364952987507,19.332339985903623
0.7819293598467906,0.4923994401181083,19.337273804266985
0.8212296947611999,0.5876657777780756,19.342207622630355
0.8597408862999986,0.6824058767971023,19.34714144099372
0.8974259279450091,0.7765346559912486,19.352075259357086
0.9342486070492853,0.8699685657354297,19.357009077720452
0.9701735396350655,0.9626244821980524,19.361942896083818
1.0051662043951521,1.0544190346572144,19.366876714447187
1.0391929758654506,1.1452689937947171,19.37181053281055
1.0722211567367166,1.2350919519000707,19.376744351173915
1.1042190092743172,1.323806309630999,19.38167816953728
1.1351557858159007,1.4113307903594554,19.386611987900647
1.16500175831776,1.497584579043521,19.391545806264016
1.1937282469212989,1.5824883621353447,19.396479624627382
1.221307647512475,1.665965099888072,19.401413442990744
1.247713458247247,1.7479394547939848,19.40634726135411
1.2729203050180322,1.8283365240160476,19.411281079717476
1.2969039658364505,1.9070815251284605,19.416214898080845
1.3196413941088416,1.9841008812553422,19.42114871644421
1.3411107407824863,2.0593233969438214,19.426082534807577
1.3612913753409577,2.1326803078078966,19.43101635317094
1.3801639056286106,2.2041045394711944,19.435950171534305
1.3977101964850076,2.273530201313449,19.44088398989767
1.413913387171593,2.3408926251822355,19.44581780826104
1.4287579075735737,2.4061287322801888,19.450751626624406
1.4422294931618,2.469177678288135,19.455685444987772
1.4543151986998735,2.5299814335323476,19.460619263351138
1.4650034106836616,2.588484443654676,19.4655530817145
1.474283858501006,2.6446324793955487,19.47048690007787
1.4821476243010667,2.698372377900551,19.475420718441235
1.488587151563763,2.7496534847107004,19.4803545368046
1.4935962523610165,2.7984288124391594,19.485288355167967
1.4971701133029405,2.844654000586878,19.490222173531333
1.499305300163146,2.888285727871619,19.4951559918947
1.4999997611787992,2.9292823465105853,19.500089810258064
1.499252829022214,2.9676057568776804,19.50502362862143
1.4970652214421138,3.003221306721079,19.509957446984796
1.4934390405739189,3.036096007985295,19.51489126534816
1.4883777709197454,3.066198421111576,19.51982508371153
1.4818862760000562,3.093500448521942,19.524758902074893
1.4739707936801378,3.1179776771686782,19.52969272043826
1.4646389301759937,3.139607641716958,19.534626538801625
1.453899652745264,3.158369395245858,19.53956035716499
1.4417632810703678,3.1742453685974215,19.54449417552836
1.428241477342024,3.1872220571933525,19.549427993891726
1.4133472350526697,3.1972881048034134,19.55436181225509
1.397094866510682,3.2044332956449337,19.559295630618454
1.3794999890872466,3.208650508070367,19.56422944898182
1.3605795102091502,3.209937222040696,19.56916326734519
1.340351611112055,3.208293741704846,19.574097085708555
1.3188357293694504,3.203721149264135,19.57903090407192
1.2960525402146714,3.1962226749094254,19.583964722435287
1.2720239366733772,3.1858062355774397,19.58889854079865
1.2467730085259632,3.1724837242831647,19.59383235916202
1.220324020119933,3.1562681456939283,19.598766177525384
1.1927023870535407,3.1371734297384712,19.60369999588875
1.1639346517531808,3.1152172582423567,19.608633814252116
1.1340484579681063,3.090422166000171,19.61356763261548
1.1030725242066486,3.0628130890879923,19.61850145097885
1.0710366161398681,3.032415399716555,19.623435269342213
1.0379715179987403,2.9992565059511547,19.62836908770558
1.003909002992789,2.9633682258628884,19.633302906068945
0.968881802778294,2.924786159782506,19.63823672443231
0.9329235760053781,2.8835473074909417,19.64317054279568
0.8960688759746308,2.8396896585004225,19.648104361159046
0.8583531174336696,2.793253932735471,19.653038179522408
0.8198125425461785,2.7442844713270116,19.657971997885774
0.7804841860656837,2.692828204535773,19.66290581624914
0.7404058397478734,2.638933661271955,19.66783963461251
0.6996160160354061,2.582651314061355,19.672773452975875
0.6581539110501197,2.5240341479271033,19.67770727133924
0.6160593669283402,2.4631373564069476,19.682641089702603
0.5733728335355418,2.400017845784198,19.68757490806597
0.5301353295966892,2.334734466912018,19.692508726429338
0.48638840328049554,2.2673485036552306,19.697442544792704
0.44217409227417215,2.197923504006904,19.70237636315607
0.39753488338852355,2.126524616547482,19.707310181519436
0.3525136717309394,2.053218255633128,19.7122439998828
0.307153719486366,1.9780722712192789,19.717177818246167
0.26149861434542493,1.9011561435146271,19.722111636609533
0.21559222761965227,1.8225410084024756,19.7270454549729
0.16947867208428888,1.7422997174188013,19.731979273336265
0.12320225958914223,1.6605068266803642,19.73691309169963
0.07680745847794081,1.5772381091662937,19.741846910063
0.030338850857546208,1.4925697762317087,19.746780728426362
-0.016158910242497646,1.4065783238803844,19.751714546789728
-0.06264114377813979,1.3193413963461589,19.756648365153094
-0.10906318362621531,1.2309386489615235,19.76158218351646
-0.15538042150549947,1.1414512844964153,19.76651600187983
-0.2015483498418856,1.0509604895567564,19.771449820243195
-0.24752260453720992,0.9595465151050568,19.776383638606557
-0.2932590075998754,0.8672894931010281,19.781317456969923
-0.3387136095968617,0.7742709352841501,19.78625127533329
-0.38384273188590184,0.6805739927391095,19.791185093696658
-0.42860300858756056,0.5862821382748027,19.796118912060024
-0.4729514282568415,0.49147790949577813,19.80105273042339
-0.5168453752141241,0.39624316067953935,19.805986548786755
-0.5602426704956882,0.3006602619820568,19.810920367150118
-0.6031016123848976,0.20481258310813036,19.815854185513487
-0.6453810164842776,0.10878382007139946,19.820788003876853
-0.6870402552911657,0.012657500003993606,19.82572182224022
-0.7280392972375723,-0.0834821884858295,19.830655640603585
-0.7683387451578398,-0.1795490740215567,19.83558945896695
-0.8078998741464162,-0.2754551047687226,19.840523277330316
-0.8466846687697411,-0.37111232310661196,19.845457095693682
-0.8846558595964482,-0.46643485345761226,19.850390914057048
-0.9217769590106181,-0.5613388657554033,19.855324732420414
-0.9580122962737362,-0.6557408079649043,19.86025855078378
-0.993327051801786,-0.7495561917742662,19.86519236914715
-1.0276872906243273,-0.84270034485389,19.870126187510515
-1.0610599949937136,-0.935089902730286,19.875060005873877
-1.093413096112694,-1.0266428186847572,19.879993824237243
-1.1247155049502562,-1.1172766813528943,19.88492764260061
-1.1549371421160726,-1.2069075855366485,19.889861460963978
-1.1840489667645102,-1.2954514270636963,19.894795279327344
-1.2120230045009353,-1.3828265758556495,19.89972909769071
-1.2388323742630656,-1.468955040380419,19.904662916054072
-1.2644513141517988,-1.5537608416744115,19.909596734417438
-1.2888552061865257,-1.6371674546880448,19.914530552780807
-1.3120205999612573,-1.7190970938434986,19.919464371144173
-1.333925235178838,-1.7994724060134317,19.92439818950754
-1.3545480630415048,-1.8782186083609198,19.929332007870904
-1.373869266477232,-1.955264067650125,19.934265826234267
-1.391870279182629,-2.0305392808886027,19.939199644597636
-1.4085338034636865,-2.103975636757198,19.944133462961002
-1.4238438268578069,-2.1755050166715653,19.949067281324368
-1.4377856375205047,-2.2450602949830367,19.954001099687734
-1.4503458383625238,-2.312576303944717,19.9589349180511
-1.461512359923461,-2.377990686320015,19.96386873641447
-1.4712744719696333,-2.44124392608022,19.96880255477783
-1.4796227938051176,-2.5022783232448584,19.973736373141197
-1.486549303285915,-2.561036946197855,19.978670191504563
-1.4920473445286477,-2.617464046662926,19.98360400986793
-1.4961116343064023,-2.6715067357864792,19.988537828231298
-1.4987382671255316,-2.7231157904893815,19.993471646594664
-1.4999247189785592,-2.7722444098034797,19.998405464958026
-1.4996698497695717,-2.8188467091593488,20.00333928332139
-1.4979739044097724,-2.862878253555583,20.008273101684757
-1.494838512582109,-2.9042978725024575,20.013206920048127
-1.4902666871753352,-2.9430680444553774,20.018140738411493
-1.4842628213887508,-2.979153447429398,20.02307455677486
-1.476832684510716,-3.012520105625944,20.028008375138224
-1.467983416374747,-3.0431363916639014,20.032942193501587
-1.4577235204986332,-3.070974146443064,20.037876011864952
-1.4460628559131854,-3.0960082680835566,20.04280983022832
-1.4330126276884227,-3.118215723070926,20.047743648591688
-1.418585376166221,-3.137575607698029,20.052677466955053
-1.4027949649100404,-3.1540699729337796,20.05761128531842
-1.3856565673829122,-3.1676840526695433,20.06254510368178
-1.367186652366924,-3.1784057113237645,20.06747892204515
-1.3474029681378414,-3.1862251185339603,20.072412740408517
-1.3263245254102727,-3.191135131885133,20.077346558771882
-1.3039715790697113,-3.193131706480389,20.08228037713525
-1.2803656087090787,-3.192213662303052,20.087214195498614
-1.2555292979883044,-3.188382234180315,20.09214801386198
-1.2294865128370274,-3.181641213638701,20.097081832225346
-1.2022622785209904,-3.1719974480548956,20.10201565058871
-1.173882755594686,-3.1594607645546757,20.106949468952077
-1.144375214762846,-3.144043407462506,20.111883287315443
-1.113768010675212,-3.1257600284325453,20.116817105678813
-1.082090554679824,-3.104628254581465,20.12175092404218
-1.0493732865607188,-3.0806687137262205,20.12668474240554
-1.015647645287476,-3.053904410953615,20.131618560768906
-0.9809460388046364,-3.0243606424409166,20.136552379132272
-0.945301812889942,-2.992065604800858,20.14148619749564
-0.9087492191114233,-2.957050443653972,20.146420015859007
-0.8713233819140668,-2.9193485208151206,20.151353834222373
-0.8330602648677384,-2.878995228026135,20.156287652585736
-0.7939966361087599,-2.8360286890120245,20.1612214709491
-0.7541700330081936,-2.79049001316731,20.16615528931247
-0.713618726101422,-2.742422596798054,20.171089107675837
-0.6723816823125491,-2.6918716891216548,20.176022926039202
-0.6304985275101647,-2.638884810402314,20.180956744402568
-0.5880095084295079,-2.583511982873188,20.18589056276593
-0.5449554539984102,-2.5258052667367257,20.1908243811293
-0.5013777361035975,-2.4658186193056446,20.195758199492666
-0.45731822983509596,-2.4036085098001667,20.20069201785603
-0.4128192732472398,-2.3392340602135793,20.205625836219397
-0.36792362667500805,-2.2727560211028983,20.210559654582763
-0.32267443164418097,-2.2042359281116304,20.215493472946132
-0.27711516941565156,-2.133736734704006,20.220427291309495
-0.2312896192026056,-2.061323985332283,20.22536110967286
-0.18524181610222035,-1.9870657886609557,20.230294928036226
-0.13901600878086728,-1.9110316763015271,20.235228746399592
-0.09265661695431918,-1.8332919043619205,20.24016256476296
-0.04620818870356838,-1.7539177916861777,20.245096383126327
0.0002846423327175218,-1.6729821664409947,20.25003020148969
0.04677719984795023,-1.5905592299185431,20.254964019853055
0.09322480779837486,-1.5067243048073906,20.25989783821642
0.13958283333357369,-1.4215539471484075,20.26483165657979
0.18580672968546555,-1.3351259836908278,20.269765474943156
0.23185207897458004,-1.2475189885811657,20.274699293306522
0.2776746348924881,-1.1588117024260283,20.279633111669888
0.3232303652193132,-1.0690832077132029,20.28456693003325
0.36847549413577946,-0.978413615783835,20.28950074839662
0.41336654428823816,-0.886884150395697,20.294434566759985
0.4578603785677444,-0.7945762599469904,20.29936838512335
0.5019142415614888,-0.7015707989518962,20.304302203486717
0.5454858006379287,-0.6079483619465775,20.309236021850083
0.5885331866252255,-0.5137903737402092,20.31416984021345
0.6310150340445463,-0.41917954466832086,20.319103658576815
0.6728905208595246,-0.32419917402976267,20.32403747694018
0.7141194077033028,-0.22893235690191202,20.328971295303546
0.7546620765455441,-0.1334622802739155,20.333905113666912
0.7944795687627108,-0.03787329527975819,20.33883893203028
0.8335336225743233,0.05774865708939169,20.343772750393644
0.8717867098101766,0.15331691765876462,20.34870656875701
0.9092020719718722,0.24874532681171008,20.353640387120375
0.9457437555553139,0.3439485568864153,20.35857420548374
0.9813766465994398,0.43884167554069203,20.36350802384711
1.0160665044282142,0.5333400677052184,20.368441842210476
1.0497799945535309,0.6273600386473851,20.373375660573842
1.082484720707229,0.7208189808843146,20.378309478937204
1.1141492559716395,0.8136342024694103,20.38324329730057
1.1447431729787068,0.9057214338772545,20.38817711566394
1.1742370731482763,0.9969950416993956,20.393110934027305
1.202602614938314,1.0873702887394079,20.39804475239067
1.2298125410789427,1.1767654225135942,20.402978570754037
1.255840704764889,1.2651013232559403,20.4079123891174
1.2806620947805383,1.352299247529486,20.41284620748077
1.3042528595339897,1.4382794026821863,20.417780025844134
1.3265903299768207,1.5229618845765354,20.4227138442075
1.3476530413873786,1.6062685600049784,20.427647662570866
1.3674207539968268,1.6881236277462164,20.432581480934232
1.385874472438161,1.7684526660387758,20.4375152992976
1.4029964639993304,1.8471818836617542,20.442449117660964
1.4187702756632818,1.9242385847671515,20.44738293602433
1.4331807499179652,1.9995519604976344,20.452316754387695
1.4462140393216987,2.073053046565225,20.45725057275106
1.4578576198095916,2.1446741300076453,20.46218439111443
1.4681003027282502,2.2143487050792627,20.467118209477796
1.4769322455872944,2.282012159441816,20.47205202784116
1.4843449615172792,2.3476022519022135,20.476985846204524
1.4903313274249803,2.4110587860103188,20.48191966456789
1.4948855908381926,2.4723230872568402,20.48685348293126
1.498003375433427,2.531338126903306,20.491787301294625
1.4996816852412473,2.588049098436016,20.49672111965799
1.4999189075252022,2.6424036084470015,20.501654938021353
1.4987148143315463,2.6943514020555757,20.50658875638472
1.4960705627082413,2.7438443316000627,20.51152257474809
1.4919886935932118,2.7908366566046046,20.516456393111454
1.486473129372579,2.83528497225676,20.52139021147482
1.4795291701116022,2.8771478437243405,20.526324029838186
1.4711634884616527,2.9163861248813485,20.53125784820155
1.4613841232482676,2.952963763133742,20.536191666564918
1.4502004717464656,2.986847587295137,20.541125484928283
1.43762328065057,3.0180061782434597,20.54605930329165
1.4236646357473999,3.0464099288641284,20.550993121655015
1.4083379503027356,3.072032544936859,20.55592694001838
1.3916579521720782,3.094851377238196,20.56086075838175
1.3736406696482992,3.1148458185403936,20.565794576745112
1.354303416059464,3.131996679670842,20.57072839510848
1.333664773132057,3.146287858642663,20.575662213471844
1.311744573135247,3.1577072860112447,20.58059603183521
1.2885638798234575,3.166245344730636,20.58552985019858
1.2641449681956198,3.1718937295186027,20.590463668561945
1.2385113030904507,3.1746469488156337,20.59539748692531
1.2116875166384622,3.174503670706021,20.600331305288673
1.1836993845921748,3.1714653738696996,20.60526512365204
1.1545738015575326,3.165534816291948,20.610198942015405
1.1243387551499213,3.1567171504069673,20.615132760378774
1.093023299100352,3.145021624642687,20.62006657874214
1.0606575253366086,3.1304608293951866,20.625000397105506
1.0272725350672227,3.113048878494066,20.629934215468868
0.9929004088952561,3.09280160154144,20.634868033832234
0.9575741759912927,3.0697382274755562,20.639801852195603
0.9213277823547326,3.043881780667424,20.64473567055897
0.8841960581939943,3.0152577751239464,20.649669488922335
0.8462146844571521,2.983893249989939,20.6546033072857
0.8074201585452271,2.949817285304086,20.659537125649063
0.7678497592406329,2.913062068774824,20.664470944012432
0.7275415108851182,2.873663157089159,20.669404762375798
0.6865341468407218,2.8316586739982315,20.674338580739164
0.644867072270115,2.78708841141915,20.67927239910253
0.6025803262708626,2.739993926417696,20.684206217465896
0.55971454340075,2.690419409475485,20.689140035829265
0.5163109146308288,2.638411956403638,20.694073854192627
0.4724111477638501,2.5840208162950127,20.699007672555993
0.4280574273560099,2.5272969245968486,20.70394149091936
0.383292374180605,2.468293557888126,20.708875309282725
0.3381590042724805,2.407066844504157,20.713809127646094
0.2927006875926954,2.343674833553675,20.71874294600946
0.2469611063530577,2.2781762558178054,20.723676764372822
0.2009842130406337,2.2106309596893126,20.728610582736188
0.15481418818256631,2.141101563706307,20.733544401099554
0.1084953978915202,2.0696538915922886,20.738478219462923
0.06207235123342512,1.9963554228163025,20.74341203782629
0.015589657456997657,1.921273783913031,20.748345856189655
-0.03090801687231611,1.8444771104070827,20.753279674553017
-0.07737599079395198,1.7660354834166931,20.758213492916383
-0.12376961188724245,1.6860214616340374,20.763147311279752
-0.17004429917921737,1.6045092310794467,20.768081129643118
-0.21615558598392556,1.5215735404605035,20.773014948006484
-0.2620591626317533,1.437289367265839,20.77794876636985
-0.3077109190476612,1.351732164581706,20.782882584733215
-0.35306698713804,1.264978244965293,20.78781640309658
-0.3980837829445845,1.1771051971415694,20.792750221459947
-0.44271804852579016,1.088192167063952,20.797684039823313
-0.4869268935243481,0.9983195228856401,20.80261785818668
-0.5306678363819389,0.9075678180793042,20.807551676550045
-0.5738988451609525,0.8160169159542258,20.812485494913414
-0.6165783779341818,0.7237462887844858,20.817419313276776
-0.658665422703676,0.6308363120585754,20.822353131640142
-0.7001195368103482,0.537369168055314,20.827286950003508
-0.7409008857965048,0.44342833741463955,20.832220768366874
-0.780970281683911,0.3490972710125616,20.837154586730243
-0.8202892206306752,0.2544587565794966,20.84208840509361
-0.8588199199306914,0.15959560864718086,20.847022223456975
-0.8965253543201325,0.06459173813099862,20.851956041820337
-0.9333692915560756,-0.030467688519469297,20.856889860183703
-0.9693163272332687,-0.12549710928554345,20.861823678547072
-1.0043319188049222,-0.22041142050650442,20.866757496910438
-1.0383824187759672,-0.3151260577589433,20.871691315273804
-1.0714351070357244,-0.4095566396219905,20.87662513363717
-1.1034582222997356,-0.5036189148085428,20.881558952000532
-1.13442099262997,-0.5972290424268758,20.8864927703639
-1.1642936650044757,-0.6903035801963757,20.891426588727267
-1.1930475339080138,-0.7827589728720864,20.896360407090633
-1.2206549689160255,-0.8745112185401855,20.901294225454
-1.2470894412453901,-0.9654763875889324,20.906228043817364
-1.272325549246788,-1.0555716473612833,20.91116186218073
-1.296339042813788,-1.1447157601324833,20.916095680544096
-1.3191068466856712,-1.2328286315276684,20.921029498907462
-1.3406070826208927,-1.3198305875888265,20.925963317270828
-1.360819090420651,-1.4056422222420375,20.930897135634194
-1.3797234477818276,-1.4901848276853542,20.935830953997563
-1.3973019889604368,-1.5733808526097905,20.94076477236093
-1.4135378222276498,-1.6551541379135764,20.94569859072429
-1.4284153461014863,-1.735430056349467,20.950632409087657
-1.4419202643387936,-1.8141354853083111,20.955566227451023
-1.454039599672882,-1.891198435003869,20.960500045814392
-1.4647617062837535,-1.9665477356212058,20.965433864177758
-1.4740762809889363,-2.0401134969590644,20.970367682541124
-1.4819743731440806,-2.1118280718873903,20.975301500904486
-1.4884483932438946,-2.1816262098474226,20.98023531926785
-1.4934921202151654,-2.2494440036801153,20.98516913763122
-1.4971007073946907,-2.3152182011353037,20.990102955994587
-1.499270687186642,-2.378887239060573,20.995036774357953
-1.499999974394654,-2.4403927138981727,20.99997059272132
-1.4992878682255395,-2.4996790021022663,21.004904411084684
-1.4971350529627303,-2.5566914906453797,21.00983822944805
-1.4935435973086917,-2.6113762796616595,21.014772047811416
-1.4885169523970943,-2.6636820810452333,21.01970586617478
-1.4820599484764614,-2.713561453604821,21.024639684538148
-1.4741787902686958,-2.7609694387146613,21.029573502901513
-1.4648810510067534,-2.805861838860732,21.034507321264883
-1.4541756651573325,-2.848195942499125,21.039441139628245
-1.4420729198354283,-2.8879324839673264,21.04437495799161
-1.4285844449192218,-2.9250357708440693,21.049308776354977
-1.4137232018745345,-2.9594721118990965,21.054242594718342
-1.397503471299814,-2.9912092438275972,21.059176413081712
-1.379940839203481,-3.020217366363621,21.064110231445078
-1.3610521820268797,-3.046469887142693,21.06904404980844
-1.3408556504272189,-3.0699431041102634,21.073977868171806
-1.3193706518360988,-3.090615834148352,21.07891168653517
-1.2966178318103234,-3.108469310247707,21.08384550489854
-1.2726190541929876,-3.123486976835122,21.088779323261907
-1.247397380103905,-3.1356547545529896,21.093713141625273
-1.2209770457794777,-3.1449619907794992,21.09864695998864
-1.1933834392834477,-3.151401484198323,21.103580778352
-1.1646430761106208,-3.1549679744371146,21.10851459671537
-1.1347835737076364,-3.1556575645501677,21.113448415078736
-1.103833624934297,-3.153469503099939,21.1183822334421
-1.0718229704919364,-3.148407451982971,21.123316051805467
-1.03878237034455,-3.1404778453946243,21.128249870168833
-1.0047435741608408,-3.129688064687137,21.1331836885322
-0.9697392908050092,-3.1160475990433287,21.138117506895565
-0.9338031569057713,-3.09957005332328,21.14305132525893
-0.8969697045339163,-3.080272514844203,21.147985143622297
-0.8592743280196217,-3.0581737064573002,21.152918961985662
-0.8207532499408344,-3.0332942458096106,21.15785278034903
-0.7814434863161768,-3.005658080370901,21.162786598712398
-0.7413828110348168,-2.9752921859999115,21.16772041707576
-0.7006097195588065,-2.9422253053775633,21.172654235439126
-0.6591633919314911,-2.906488341920966,21.17758805380249
-0.6170836551283131,-2.868115634820323,21.18252187216586
-0.5744109447859259,-2.8271445390707792,21.187455690529227
-0.5311862663464099,-2.783613919479263,21.192389508892592
-0.4874511556539596,-2.737564159977586,21.197323327255955
-0.44324763904189335,-2.689038492780748,21.20225714561932
-0.398618192948372,-2.6380832367964704,21.207190963982686
-0.3536057030993517,-2.584746716653493,21.212124782346056
-0.3082534232988652,-2.5290788595812113,21.21705860070942
-0.2626049338647779,-2.4711318970006575,21.221992419072787
-0.21670409975144256,-2.4109605564542536,21.22692623743615
-0.1705950283983921,-2.3486212821862535,21.231860055799515
-0.12432202734643326,-2.284171900020577,21.236793874162885
-0.07792956166124478,-2.21767227918097,21.24172769252625
-0.03146221120544727,-2.1491846898032145,21.246661510889616
0.015035372199482921,-2.078773063384651,21.251595329252982
0.06151850768022599,-2.006502243184969,21.256529147616348
0.10794252824697523,-1.9324383266579597,21.261462965979714
0.15426282371498534,-1.8566494489498342,21.26639678434308
0.20043488357221537,-1.779205722870443,21.271330602706445
0.2464143397503411,-1.7001783555538323,21.27626442106981
0.29215700925952703,-1.6196390662004936,21.281198239433177
0.3376189366451047,-1.5376603875582908,21.286132057796546
0.38275643622562966,-1.454316317116885,21.29106587615991
0.4275261340717258,-1.3696825496078397,21.295999694523275
0.4718850096853426,-1.283836068790147,21.30093351288664
0.5157904373394042,-1.1968543589590468,21.305867331250006
0.5592002270380955,-1.1088146891442912,21.310801149613376
0.6020726650584558,-1.0197939808654761,21.31573496797674
0.6443665540342977,-0.9298695258845544,21.320668786340104
0.6860412525439531,-0.8391201462239075,21.32560260470347
0.7270567141637527,-0.747626829712515,21.330536423066835
0.7673735259499774,-0.6554721779977087,21.335470241430205
0.8069529463115204,-0.5627390706010467,21.34040405979357
0.8457569422381827,-0.4695097393146307,21.345337878156936
0.8837482258474743,-0.37586608061669524,21.350271696520302
0.9208902902157848,-0.2818907853142787,21.355205514883664
0.9571474444587732,-0.18766796744105288,21.360139333247034
0.9924848480277823,-0.09328241948999136,21.3650731516104
1.0268685441892513,0.0011819072210526064,21.370006969973765
1.0602654926547228,0.0956425810756581,21.37494078833713
1.092643601330071,0.190017574993133,21.379874606700497
1.1239717571538532,0.2842232836649086,21.384808425063863
1.1542198559945829,0.3781737427980322,21.38974224342723
1.183358831578957,0.47178210178325236,21.394676061790594
1.2113606834221884,0.5649630921800355,21.39960988015396
1.2381985037346235,0.657634111172691,21.404543698517326
1.2638465032781878,0.7497139529768989,21.409477516880695
1.2882800361479985,0.8411206973628282,21.41441133524406
1.3114756234553622,0.9317710445643158,21.419345153607424
1.333410975889269,1.0215816229593881,21.42427897197079
1.3540650151348919,1.1104706006672689,21.429212790334155
1.373417894128294,1.198357866554768,21.434146608697525
1.391451016128087,1.285164020729911,21.43908042706089
1.4081470525855642,1.370809842286965,21.444014245424256
1.423489959796203,1.4552170038869905,21.44894806378762
1.437464994316514,1.5383089123391733,21.453881882150984
1.4500587271315053,1.6200103543429472,21.458815700514354
1.4612590565588741,1.7002464629150478,21.46374951887772
1.4710552198780247,1.7789427486691347,21.468683337241085
1.479437803672158,1.8560265546799584,21.47361715560445
1.4863987528739813,1.9314280679592128,21.478550973967813
1.4919313785059927,2.005079343530521,21.483484792331183
1.4960303641081223,2.076912610022893,21.48841861069455
1.4986917708465086,2.1468604069248345,21.493352429057914
1.4999130412984243,2.2148576174595243,21.49828624742128
1.4996930019097447,2.280842622308701,21.503220065784646
1.4980318641226793,2.3447559747137574,21.508153884148015
1.4949312241726032,2.4065386235607225,21.513087702511378
1.4903940615541549,2.466132316726759,21.518021520874743
1.4844247361581722,2.5234815271011244,21.52295533923811
1.4770289840821524,2.5785341716319214,21.527889157601475
1.4682139121182538,2.6312404364717525,21.532822975964844
1.4579879909241842,2.681551630981344,21.53775679432821
1.4463610468835102,2.7294204923522316,21.542690612691572
1.4333442526631748,2.774802319310652,21.54762443105494
1.418950116477374,2.8176556639060006,21.552558249418304
1.4031924700680625,2.857941954533564,21.557492067781673
1.3860864554136063,2.8956243724781157,21.56242588614504
1.367648510178451,2.930667358915108,21.567359704508405
1.3478963519176548,2.963037827179089,21.572293522871767
1.3268489610516385,2.9927066490336136,21.577227341235133
1.304526562627217,3.0196479279231543,21.582161159598503
1.2809506068829817,3.04383691643431,21.58709497796187
1.256143748636945,3.06525013960224,21.592028796325234
1.230129825516997,3.0838678165748723,21.5969626146886
1.2029338350545127,3.099674453936868,21.601896433051966
1.1745819106636324,3.11265650169836,21.60683025141533
1.1451012965288925,3.122801275729165,21.611764069778697
1.1145203214254311,3.130099094634314,21.616697888142063
1.0828683714970142,3.1345446811378297,21.62163170650543
1.0501758620181891,3.136135323772011,21.626565524868795
1.0164742081672202,3.1348693559941387,21.631499343232164
0.9817957948385283,3.130747767350121,21.636433161595527
0.9461739455227874,3.1237757901490135,21.641366979958892
0.9096428902857393,3.1139614646009783,21.646300798322258
0.8722377328753678,3.101313952834404,21.651234616685624
0.8339944169897265,3.085844758760174,21.656168435048993
0.7949496917376038,3.067569520820085,21.66110225341236
0.7551410763252292,3.046507059791832,21.666036071775725
0.714606824002993,3.022677443735262,21.670969890139087
0.6733858853067936,2.9961024820743227,21.675903708502453
0.6315178706293308,2.966807619716527,21.680837526865822
0.5890430121573336,2.9348219101339144,21.68577134522919
0.5460021252113008,2.900176260511165,21.690705163592554
0.5024365690248592,2.862902877769074,21.69563898195592
0.4583882070015408,2.823036498866825,21.700572800319282
0.4138993664868075,2.780615210241818,21.70550661868265
0.3690127980948923,2.7356798047425523,21.710440437046017
0.3237716346280914,2.688272944147638,21.715374255409383
0.27821934962945344,2.638439146459387,21.72030807377275
0.23239971560758133,2.5862250931913517,21.725241892136115
0.18635676197457385,2.5316796621448954,21.73017571049948
0.14013473273688998,2.474853882631828,21.735109528862846
0.09377804397983544,2.4158009839717733,21.740043347226212
0.047331241186859094,2.354576291417896,21.744977165589578
0.0008389564347210943,2.291236971140524,21.749910983952944
-0.045654134494972354,2.225841963414928,21.754844802316313
-0.09210335504576564,2.158452064198876,21.75977862067968
-0.13846407081777518,2.089129748667294,21.76471243904304
-0.18469173245774897,2.0179387964898137,21.769646257406407
-0.23074191846804448,1.9449442736965494,21.774580075769773
-0.2765703778924841,1.8702129344246743,21.77951389413314
-0.32213307283838694,1.793813363906956,21.784447712496508
-0.36738622079384453,1.7158155169076665,21.789381530859874
-0.4122863366996093,1.6362902731937197,21.794315349223236
-0.45679027473514827,1.555309621062162,21.799249167586602
-0.5008552697786617,1.472946993129266,21.804182985949968
-0.5444389785015383,1.38927685473612,21.809116804313337
-0.5874995200568667,1.3043737460615252,21.814050622676703
-0.6299955163243793,1.2183120774692113,21.81898444104007
-0.6718861316716219,1.131167304055097,21.823918259403435
-0.7131311121943027,1.043017323671699,21.828852077766797
-0.7536908243972265,0.9539424033441576,21.833785896130166
-0.7935262932792994,0.864023507013312,21.838719714493532
-0.8325992397858486,0.7733407298194286,21.843653532856898
-0.8708721175920906,0.6819734180535729,21.848587351220264
-0.9083081491823041,0.5900016315425802,21.85352116958363
-0.9448713611905751,0.49750716421851443,21.858454987946995
-0.9805266189684414,0.40457299217517273,21.86338880631036
-1.0152396603471485,0.3112818953652488,21.868322624673727
-1.048977128560783,0.21771590172166086,21.873256443037093
-1.081706604299978,0.12395717151340437,21.87819026140046
-1.1133966368644759,0.03008924054120993,21.883124079763828
-1.1440167743850507,-0.06380288394745894,21.88805789812719
-1.1735375930855836,-0.1576339993965231,21.892991716490556
-1.2019307255572158,-0.251320071044774,21.897925534853922
-1.2291688880174119,-0.34477833013728343,21.902859353217288
-1.255225906527742,-0.43792615152740083,21.907793171580657
-1.2800767421451809,-0.5306800299748557,21.912726989944023
-1.303697514982729,-0.6229557528280424,21.91766080830739
-1.3260655271563133,-0.7146694900272389,21.92259462667075
-1.3471592845958074,-0.8057385847821885,21.927528445034117
-1.3669585176994155,-0.8960813283402749,21.932462263397486
-1.3854442008111068,-0.9856162505175676,21.937396081760852
-1.4025985705031272,-1.0742619589953017,21.942329900124218
-1.4184051426452666,-1.161937780069779,21.947263718487584
-1.4328487282450313,-1.2485643962561372,21.952197536850946
-1.4459154480430971,-1.334063656664956,21.957131355214315
-1.4575927458503077,-1.4183578135805315,21.96206517357768
-1.4678694006133244,-1.5013693058254276,21.966998991941047
-1.4767355371972597,-1.583021679217187,21.971932810304413
-1.4841826358749188,-1.663240744211655,21.97686662866778
-1.4902035405137133,-1.7419544618742782,21.981800447031148
-1.494792465452147,-1.819091457850852,21.98673426539451
-1.4979450010594753,-1.894580058953855,21.991668083757876
-1.4996581179730248,-1.9683495120185461,21.996601902121242
-1.4999301700091792,-2.0403322133814616,22.001535720484608
-1.4987608957452618,-2.1104639573900417,22.006469538847977
-1.496151418770751,-2.17868156786921,22.011403357211343
-1.4921042466075707,-2.2449211573464534,22.016337175574705
-1.486623268300564,-2.309119812093077,22.02127099393807
-1.479713750680361,-2.3712185759690545,22.026204812301437
-1.4713823333023774,-2.431162384012662,22.031138630664806
-1.461637022066637,-2.488897038935219,22.036072449028172
-1.4504871815246743,-2.5443679372289565,22.041006267391538
-1.4379435258808835,-2.597522546455199,22.0459400857549
-1.4240181086969388,-2.6483126741262715,22.050873904118266
-1.4087243113090844,-2.6966930683328303,22.055807722481635
-1.3920768299697954,-2.742619020509199,22.060741540845
-1.3740916617255619,-2.786047047014399,22.065675359208367
-1.354786089044963,-2.8269372066544243,22.070609177571733
-1.3341786632113455,-2.865252964255207,22.0755429959351
-1.3122891864964563,-2.9009591929131107,22.080476814298464
-1.289138693131864,-2.934022200934794,22.08541063266183
-1.2647494290965087,-2.964411680093009,22.090344451025196
-1.2391448307398327,-2.9921008414708474,22.09527826938856
-1.2123495022612871,-3.0170645281234774,22.100212087751927
-1.1843891920672829,-3.039278999641241,22.105145906115297
-1.1552907680289772,-3.0587239042115844,22.11007972447866
-1.1250821916639078,-3.075382738378295,22.115013542842025
-1.0937924912671948,-3.0892409230013635,22.11994736120539
-1.0614517340173006,-3.1002851550664055,22.124881179568757
-1.0280909970836334,-3.1085052901371895,22.129814997932126
-0.993742337763579,-3.113895220590644,22.13474881629549
-0.9584387626777481,-3.1164511275374966,22.139682634658854
-0.9222141960529302,-3.1161704381893163,22.14461645302222
-0.8851034471233281,-3.1130534408678368,22.149550271385586
-0.8471421766813747,-3.1071044898918125,22.154484089748955
-0.8083668628102274,-3.0983305508765393,22.15941790811232
-0.7688147658309252,-3.0867398281703164,22.164351726475687
-0.7285238924978772,-3.0723429944837424,22.169285544839052
-0.687532959477104,-3.0551546965577967,22.174219363202415
-0.6458813561420821,-3.035192594956117,22.179153181565784
-0.6036091067237326,-3.0124757227772356,22.18408699992915
-0.5607568318496164,-2.9870250056334893,22.189020818292516
-0.5173657095106065,-2.9588648276208085,22.19395463665588
-0.47347743549157656,-2.928022940015302,22.198888455019247
-0.42913418330491737,-2.894529116685991,22.203822273382613
-0.384378563664783,-2.858414771232645,22.20875609174598
-0.33925358354107177,-2.819713672883552,22.213689910109345
-0.29380260483276377,-2.778462371357344,22.21862372847271
-0.248069302700447,-2.7347001094840344,22.223557546836076
-0.20209762359736452,-2.6884687021654683,22.228491365199446
-0.15593174304026244,-2.639812052088118,22.23342518356281
-0.10961602315942526,-2.5887753366962936,22.238359001926174
-0.06319497007025072,-2.5354051933791273,22.24329282028954
-0.0167131911058221,-2.479751202102254,22.248226638652906
0.029784648047527493,-2.421866533387511,22.253160457016275
0.07625386627076482,-2.3618063276235177,22.25809427537964
0.12264980994753633,-2.299625854677073,22.263028093743007
0.16892789587312024,-2.2353811419394543,22.26796191210637
0.2150436540957182,-2.169131129095477,22.272895730469735
0.2609527706489178,-2.1009381039812367,22.277829548833104
0.3066111301342678,-2.0308657780876844,22.28276336719647
0.3519748581130355,-1.958977772854755,22.287697185559836
0.39700036326643146,-1.8853384586031985,22.2926310039232
0.44164437928372297,-1.8100146406091238,22.297564822286564
0.4858640064382909,-1.7330756569809447,22.302498640649933
0.5296167528108046,-1.654591920313148,22.3074324590133
0.5728605751213555,-1.574633955651782,22.312366277376665
0.6155539191298088,-1.4932730341563203,22.31730009574003
0.6576557595666731,-1.4105823287776866,22.322233914103396
0.6991256395552768,-1.3266369866052303,22.327167732466766
0.7399237094879539,-1.2415129445748605,22.332101550830128
0.7800107653188353,-1.1552857974091908,22.337035369193494
0.8193482862361496,-1.0680309737171043,22.34196918755686
0.8578984716778,-0.9798250842715421,22.346903005920225
0.8956242776551641,-0.8907470489668071,22.35183682428359
0.932489452349703,-0.8008777749560899,22.35677064264696
0.9684585709483758,-0.7102986186915365,22.361704461010323
1.0034970696843757,-0.6190901131349578,22.36663827937369
1.0375712790504437,-0.5273321308531838,22.371572097737054
1.0706484561528844,-0.43510513436997406,22.37650591610042
1.1026968161751436,-0.34249113209280907,22.38143973446379
1.1336855629207778,-0.24957347224290707,22.386373552827155
1.1635849184063962,-0.15643590578873978,22.39130737119052
1.1923661514761799,-0.06316190877581947,22.396241189553884
1.2200016054104907,0.030165342857517916,22.40117500791725
1.2464647245020928,0.12346272681286154,22.40610882628062
1.2717300795740838,0.21664706349525217,22.411042644643985
1.295773392415754,0.30963508440602777,22.41597646300735
1.3185715591121,0.40234330666943224,22.420910281370716
1.3401026722451228,0.4946879946208357,22.42584409973408
1.3603460419452245,0.5865855198833132,22.430777918097448
1.3792822157726905,0.6779529685881731,22.435711736460814
1.3968929974101885,0.7687083987873753,22.44064555482418
1.4131614641481058,0.858770459150725,22.445579373187545
1.428071983146027,0.9480578531716553,22.45051319155091
1.441610226454828,1.036489349774393,22.455447009914277
1.4537631847847594,1.1239843724972034,22.460380828277643
1.4645191800065498,1.2104635226156546,22.46531464664101
1.4738678763731636,1.2958485754750546,22.470248465004374
1.4818002904517615,1.380062186781143,22.47518228336774
1.4883087997561413,1.4630277744939237,22.48011610173111
1.4933871500713851,1.5446696451616393,22.485049920094475
1.4970304614637373,1.624913162442119,22.489983738457838
1.499235232969864,1.7036849397596998,22.494917556821203
1.4999993459610317,1.780913115392429,22.49985137518457
1.499322066178959,1.8565274612823717,22.50478519354794
1.4972040444413772,1.9304590653290072,22.509719011911304
1.493647316016667,2.0026399774747703,22.51465283027467
1.4886552986680792,2.0730035373294875,22.519586648638033
1.482232789369534,2.141485227106011,22.5245204670014
1.4743859596960354,2.2080229171719,22.529454285364768
1.4651223498932657,2.2725560458534004,22.534388103728134
1.454450861631926,2.3350249379941976,22.5393219220915
1.442381749453868,2.3953714849501715,22.544255740454865
1.4289266109181793,2.453540369269192,22.549189558818227
1.4140983754567862,2.5094790075140234,22.554123377181597
1.3979112919502215,2.5631363029556717,22.559057195544963
1.3803809150353996,2.614462285196707,22.56399101390833
1.3615240901586925,2.663409359458575,22.568924832271694
1.3413589373887485,2.709933171225506,22.57385865063506
1.319904834004322,2.753991633263415,22.57879246899843
1.2971823958741748,2.7955438250753533,22.58372628736179
1.2732134576465066,2.8345508530014176,22.588660105725157
1.2480210517676118,2.8709773869070756,22.593593924088523
1.2216293863492316,2.9047911999688933,22.59852774245189
1.1940638219062836,2.935961352002577,22.60346156081526
1.165350846987251,2.9644581437457584,22.608395379178624
1.1355180527205144,2.9902551295313406,22.613329197541987
1.1045941063012927,3.0133299745214215,22.618263015905352
1.0726087234444648,3.033662795097562,22.623196834268718
1.0395926398299018,3.051234712198992,22.628130652632088
1.0055775815676455,3.066028837305889,22.633064470995453
0.9705962347113903,3.0780319494220003,22.63799828935882
0.9346822138494989,3.087234362464286,22.642932107722185
0.8978700298038081,3.0936286059257987,22.647865926085547
0.8601950564670021,3.0972090412276687,22.652799744448917
0.8216934968111697,3.0979725855835265,22.657733562812282
0.7824023480989749,3.0959191736779847,22.66266738117565
0.7423593663321193,3.0910515322801353,22.667601199539014
0.7016030299703339,3.083374955965947,22.67253501790238
0.6601725029564863,3.072897379334685,22.677468836265746
0.6181075970828388,3.0596293982849287,22.68240265462911
0.5754487337345675,3.043584090725121,22.687336472992477
0.5322369050476966,3.0247768901469887,22.692270291355843
0.48851363451876745,3.0032257208139557,22.69720410971921
0.4443209371034975,2.9789512910422276,22.70213792808258
0.3997012788436479,2.951977203196251,22.70707174644594
0.354697536059767,2.922329644135346,22.712005564809306
0.30935295415049446,2.890036904426861,22.716939383172672
0.26371110603661224,2.855129259297777,22.721873201536038
0.21781585029059294,2.817639322808783,22.726807019899407
0.17171128899164134,2.7776024114153284,22.731740838262773
0.1254417253467187,2.735056536100164,22.73667465662614
0.07905162111831944,2.6900421140407365,22.7416084749895
0.03258555389986965,2.642601623684091,22.746542293352867
-0.013911825720168833,2.592779324906549,22.751476111716237
-0.06039583706434115,2.5406212391367764,22.756409930079602
-0.10682181230115617,2.4861755301252115,22.761343748442968
-0.15314513936769647,2.4294929413847104,22.766277566806334
-0.19932130483860142,2.3706266781851,22.771211385169696
-0.24530593670051104,2.3096316938954358,22.776145203533066
-0.2910548469900017,2.246564092825703,22.78107902189643
-0.33652407425549946,2.1814812328612976,22.786012840259797
-0.3816699258008506,2.114442282712775,22.790946658623163
-0.42644901967112053,2.0455085672027873,22.79588047698653
-0.4708183263393473,1.9747434146962153,22.8008142953499
-0.5147352100548658,1.902211747460152,22.80574811371326
-0.558157469813404,1.8279797546994772,22.810681932076626
-0.6010433799092424,1.752114783590928,22.815615750439992
-0.6433517300304454,1.6746853909700454,22.820549568803358
-0.6850418648592455,1.5957613984631545,22.825483387166727
-0.726073723138697,1.515413808477694,22.830417205530093
-0.7664078761690534,1.4337146093041304,22.835351023893455
-0.8060055656955799,1.3507366789486723,22.84028484225682
-0.8448287411526729,1.266553944857773,22.845218660620187
-0.8828400962277102,1.1812416943983275,22.850152478983556
-0.9200031047097592,1.0948767400877037,22.855086297346922
-0.9562820555886734,1.007537187409177,22.860020115710288
-0.9916420873708486,0.9193017827985518,22.86495393407365
-1.026049221578614,0.8302491633104547,22.869887752437016
-1.0594703954011593,0.7404576171736196,22.874821570800385
-1.0918734934655288,0.6500057809271954,22.87975538916375
-1.1232273786972369,0.5589738603721847,22.884689207527117
-1.153501922240749,0.4674441787737017,22.889623025890483
-1.1826680324111618,0.3755002352898525,22.89455684425385
-1.2106976826493998,0.2832249706716017,22.899490662617215
-1.2375639384534376,0.19069996214859544,22.90442448098058
-1.2632409832607439,0.09800638802961151,22.909358299343946
-1.2877041432559826,0.00522661985110513,22.914292117707312
-1.3109299110809365,-0.08755543083225734,22.919225936070678
-1.332895968423272,-0.18025557423638813,22.924159754434047
-1.3535812074628668,-0.27279063782844803,22.92909357279741
-1.3729657511550213,-0.36507829166915184,22.934027391160775
-1.391030972330851,-0.45703587757573166,22.93896120952414
-1.4077595115965982,-0.5485800026183112,22.943895027887507
-1.4231352940148656,-0.6396275505889676,22.948828846250873
-1.4371435445514207,-0.7300967742162975,22.953762664614242
-1.4497708022730107,-0.8199069957289151,22.958696482977608
-1.4610049332823274,-0.908977378985235,22.96363030134097
-1.4708351423778252,-0.9972265594195687,22.968564119704336
-1.479251983427159,-1.0845737511927958,22.973497938067702
-1.486247368444222,-1.170939917583727,22.97843175643107
-1.4918145753611358,-1.2562475617224944,22.983365574794437
-1.4959482544877118,-1.3404196612810304,22.988299393157803
-1.4986444336520515,-1.4233793582967014,22.993233211521165
-1.4999005220175932,-1.5050507393315475,22.99816702988453
-1.4997153125726763,-1.5853594702483724,23.0031008482479
-1.4980889832904185,-1.6642325424475926,23.008034666611266
-1.49502309695769,-1.7415979401615982,23.012968484974632
-1.490520599673374,-1.817385028530534,23.017902303337998
-1.4845858180173812,-1.8915250014704434,23.02283612170136
-1.477224454893121,-1.9639504654958855,23.02776994006473
-1.4684435840474341,-2.0345947950347814,23.032703758428095
-1.4582516432731845,-2.1033925926698136,23.03763757679146
-1.4466584263011457,-2.170280922240006,23.042571395154827
-1.433675073388959,-2.2351995177395985,23.047505213518193
-1.41931406061609,-2.2980895412798836,23.052439031881562
-1.403589187895279,-2.358892753588986,23.057372850244924
-1.3865155657116768,-2.41755246288721,23.06230666860829
-1.3681096006028748,-2.47401494288979,23.067240486971656
-1.348388979393295,-2.528229349172146,23.07217430533502
-1.3273726521984872,-2.5801465027159196,23.07710812369839
-1.3050808142153303,-2.629718447412157,23.082041942061757
-1.2815348863159537,-2.6768992077352,23.08697576042512
-1.2567574944637696,-2.721645466343525,23.091909578788485
-1.2307724479715185,-2.763916523542648,23.09684339715185
-1.203604716622251,-2.8036740798932733,23.10177721551522
-1.175280406675096,-2.8408820460821174,23.106711033878586
-1.1458267357790286,-2.8755062262824373,23.11164485224195
-1.1152720068186535,-2.9075144548746845,23.116578670605314
-1.083645580717131,-2.936877493592821,23.12151248896868
-1.0509778482223127,-2.9635693731124833,23.12644630733205
-1.0173002007036596,-2.9875663057352835,23.131380125695415
-0.9826449999871005,-3.008845934310194,23.13631394405878
-0.9470455472577547,-3.027388502373859,23.141247762422147
-0.9105360510597456,-3.043178019799312,23.146181580785512
-0.8731515944243428,-3.0562011689156994,23.15111539914888
-0.834928101157701,-3.0664458611881202,23.156049217512244
-0.7959023013204812,-3.0739022985472433,23.16098303587561
-0.7561116959328602,-3.0785647660529345,23.165916854238976
-0.7155945209389203,-3.0804307440781757,23.17085067260234
-0.6743897104644101,-3.0794988023697414,23.17578449096571
-0.6325368594040701,-3.075769152636493,23.180718309329073
-0.5900761853733646,-3.0692459350796693,23.18565212769244
-0.5470484900625857,-3.059937138773666,23.190585946055805
-0.5034951200291359,-3.047852391251315,23.19551976441917
-0.45945792696647914,-3.033002579929364,23.20045358278254
-0.4149792274876212,-3.0154017116045573,23.205387401145906
-0.370101762461862,-2.995067506734332,23.21032121950927
-0.3248686559438488,-2.9720199109004066,23.215255037872634
-0.27932337373443156,-2.946280433281786,23.220188856236
-0.23350968161311447,-2.9178732791227953,23.22512267459937
-0.18747160328225437,-2.886825895084182,23.230056492962735
-0.1412533780634052,-2.8531679494846043,23.2349903113261
-0.09489941838648105,-2.81693073319663,23.239924129689467
-0.048454267112606766,-2.7781479812959833,23.24485794805283
-0.0019625547313791847,-2.7368564641706974,23.249791766416198
0.044531043525432724,-2.6930952713939202,23.254725584779564
0.09098185061403818,-2.646905073369563,23.25965940314293
0.13734523060983325,-2.5983285135463223,23.264593221506296
0.18357663159956417,-2.547410870840935,23.26952703986966
0.22963162849233842,-2.4941998335831164,23.274460858233027
0.27546596570897824,-2.438744779949642,23.279394676596393
0.32103559970866163,-2.381096584044115,23.28432849495976
0.3662967413116268,-2.321307984743262,23.289262313323125
0.41120589777725824,-2.2594338502222757,23.29419613168649
0.45571991459772476,-2.1955311043871166,23.29912995004986
0.4997960169661533,-2.129658546721322,23.304063768413226
0.5433918508805802,-2.061876611014107,23.308997586776588
0.5864655238427318,-1.992246998091934,23.313931405139954
0.6289756451139451,-1.9208325138998614,23.31886522350332
0.670881365488682,-1.847697517601358,23.32379904186669
0.7121424165477128,-1.7729085826701594,23.328732860230055
0.752719149353211,-1.6965343518229914,23.33366667859342
0.7925725725485521,-1.6186443623116458,23.338600496956783
0.831664389826257,-1.5393080638317562,23.34353431532015
0.8699570367279947,-1.4585952861913605,23.348468133683518
0.9074137167413785,-1.3765776967357957,23.353401952046884
0.943998436658802,-1.2933295075320228,23.35833577041025
0.9796760411643284,-1.2089266127007354,23.363269588773615
1.0144122466154497,-1.1234452511486364,23.368203407136978
1.0481736739873637,-1.0369616861714044,23.373137225500347
1.0809278809475449,-0.9495529185296216,23.378071043863713
1.1126433930308364,-0.8612972120266957,23.38300486222708
1.1432897338839723,-0.7722737299238505,23.387938680590445
1.1728374545513447,-0.6825618915149867,23.39287249895381
1.2012581617732223,-0.5922413487237788,23.39780631731718
1.2285245452696356,-0.5013925513474969,23.402740135680542
1.2546104039837482,-0.4100970873954828,23.407673954043908
1.279490671259197,-0.31843730604899667,23.412607772407274
1.3031414389272278,-0.22649561806258933,23.41754159077064
1.3255399802808905,-0.13435420253631464,23.42247540913401
1.3466647719136389,-0.04209530769384599,23.427409227497375
1.3664955144020299,0.050198375436496245,23.432343045860737
1.3850131518117872,0.14244382624895577,23.437276864224103
1.402199890009317,0.2345581944891833,23.44221068258747
1.4180392137606177,0.32645904537480236,23.447144500950838
1.4325159026011787,0.41806401617029487,23.452078319314204
1.4456160454618165,0.5092903878800743,23.45701213767757
1.4573270540362173,0.6000553211703501,23.461945956040935
1.4676376748773836,0.6902766824834937,23.466879774404298
1.4765380002114248,0.7798735127990735,23.471813592767667
1.4840194774581934,0.8687655631711629,23.476747411131033
1.4900749174497352,0.9568725791156344,23.4816812294944
1.4946985013385503,1.0441143922397058,23.486615047857764
1.4978857861891006,1.130411723014002,23.49154886622113
1.499633709247147,1.2156865689543381,23.496482684584496
1.4999405908828458,1.2998617556706247,23.501416502947862
1.49880613620476,1.3828606112402237,23.506350321311228
1.4962314353432093,1.4646075295200054,23.511284139674594
1.4922189624027546,1.5450286275749923,23.51621795803796
1.486772573084738,1.6240513715304576,23.521151776401325
1.479897500982244,1.7016036953501246,23.52608559476469
1.4716003525509906,1.7776141333577147,23.531019413128057
1.4618891007609702,1.852013011242513,23.535953231491423
1.4507730774350187,1.9247330434663987,23.54088704985479
1.4382629642815912,1.9957085727535633,23.545820868218154
1.424370782630386,2.0648747697210483,23.550754686581524
1.4091098818807128,2.1321680130944194,23.55568850494489
1.3924949266736788,2.1975266959198034,23.56062232330825
1.3745418828004756,2.260891225097106,23.565556141671617
1.3552680018604337,2.322203602381335,23.570489960034983
1.3346918046834164,2.3814076616776227,23.575423778398353
1.3128330635326642,2.4384496237705786,23.58035759676172
1.2897127831050137,2.4932778219286242,23.585291415125084
1.265353180346903,2.5458418838775025,23.590225233488447
1.239777663105472,2.596092875678843,23.595159051851812
1.2130108076351966,2.643984583797193,23.60009287021518
1.1850783349820377,2.6894741504230844,23.605026688578548
1.1560070862671674,2.7325209499929572,23.609960506941913
1.125824996894664,2.7730852277438385,23.61489432530528
1.094561069707449,2.8111286553661023,23.619828143668645
1.0622453471177622,2.8466162570131157,23.62476196203201
1.028908882238535,2.879516937898423,23.629695780395377
0.9945837090434493,2.9098017558382634,23.634629598758742
0.9593028115845453,2.9374425478628767,23.63956341712211
0.9231000922970574,2.9624130476909016,23.644497235485474
0.8860103394214183,2.9846907072630167,23.649431053848843
0.8480691935744474,3.004256433791453,23.654364872212206
0.8093131135008929,3.021093020124322,23.65929869057557
0.7697793410395177,3.035184983980327,23.664232508938937
0.7295058653361663,3.046519675644139,23.669166327302303
0.6885313863389384,3.055087385081624,23.674100145665673
0.6468952776102771,3.060880565090481,23.67903396402904
0.6046375484917789,3.0638941573200333,23.6839677823924
0.5617988056580572,3.0641265342396586,23.688901600755766
0.5184202140966215,3.0615788584549795,23.693835419119132
0.4745434575512354,3.0562536266243443,23.6987692374825
0.43021069846682075,3.04815521312334,23.703703055845867
0.38546453747432297,3.037291837618073,23.708636874209233
0.34034797245454884,3.023675514515509,23.7135706925726
0.29490435722029296,3.0073198638099217,23.71850451093596
0.2491773598561931,2.9882394742799803,23.72343832929933
0.20321092075723127,2.966451857830761,23.728372147662697
0.15704921040471073,2.941978554593114,23.733305966026062
0.11073658692181645,2.914843555162569,23.738239784389428
0.06431755344840057,2.8850719004162433,23.743173602752794
0.017836715376838175,2.852690820135525,23.74810742111616
-0.0286612625105835,2.8177312199980666,23.753041239479526
-0.07513169896151695,2.7802267985076683,23.75797505784289
-0.1215299391890638,2.7402122762309733,23.762908876206257
-0.16781139778163776,2.697723745534356,23.767842694569623
-0.21393160154658986,2.652800535256914,23.772776512932992
-0.2598462322455301,2.6054854822661757,23.77771033129636
-0.3055111691814318,2.5558231359889136,23.78264414965972
-0.3508825315950578,2.5038586571216284,23.787577968023086
-0.3959167208314696,2.449638921320209,23.792511786386452
-0.4405704622351865,2.39321394986566,23.79744560474982
-0.484800846734063,2.3346365409349232,23.802379423113187
-0.5285653720718524,2.2739607833266446,23.807313241476553
-0.5718219836498478,2.2112415471707765,23.812247059839915
-0.6145291149383799,2.1465353835897147,23.81718087820328
-0.6566457274192881,2.079901376748511,23.82211469656665
-0.6981313500210097,2.011400867116106,23.827048514930016
-0.7389461180084269,1.9410965597075074,23.831982333293382
-0.7790508112900213,1.8690520748211332,23.836916151656748
-0.8184068921055839,1.795332172915177,23.84184997002011
-0.8569765420584052,1.7200031000948366,23.84678378838348
-0.8947226984557556,1.6431326530237593,23.851717606746845
-0.9316090899238202,1.5647901146717038,23.85665142511021
-0.9676002712617151,1.4850462845148429,23.861585243473577
-1.0026616575019702,1.403973446002948,23.866519061836943
-1.0367595571440658,1.321645012205324,23.871452880200312
-1.069861204529563,1.238135014766017,23.876386698563675
-1.1019347913277213,1.1535179220202239,23.88132051692704
-1.1329494971010055,1.0678689626846631,23.886254335290406
-1.1628755189212117,0.9812645885355142,23.891188153653772
-1.1916841000081146,0.8937826331057795,23.89612197201714
-1.2193475573624968,0.8055020911871524,23.901055790380507
-1.2458393083678458,0.7165026988388109,23.90598960874387
-1.2711338963340635,0.6268644800624774,23.910923427107235
-1.2952070149596873,0.5366674509199862,23.9158572454706
-1.3180355316884935,0.44599174138451353,23.92079106383397
-1.3395975099382165,0.35491813936629846,23.925724882197336
-1.3598722301800843,0.26352854416589394,23.930658700560702
-1.3788402098487607,0.17190573131309084,23.935592518924064
-1.396483222063766,0.08013250862844393,23.94052633728743
-1.4127843131441677,-0.01170893260997009,23.9454601556508
-1.4277278188998819,-0.1035368319807409,23.950393974014165
-1.4412993796838434,-0.1952691276609502,23.95532779237753
-1.453485954190616,-0.28682306356110365,23.960261610740897
-1.4642758319881304,-0.37811560276924566,23.965195429104263
-1.4736586447706375,-0.46906421507817186,23.97012924746763
-1.4816253763218268,-0.5595872617839306,23.975063065830994
-1.4881683711788307,-0.6496037116651672,23.97999688419436
-1.4932813419885895,-0.7390326295919613,23.984930702557726
-1.4969593755495054,-0.827793031787329,23.989864520921092
-1.4991989375327086,-0.9158042525190327,23.99479833928446
-1.4999978758782881,-1.0029864739350556,23.999732157647824
-1.4993554228632704,-1.0892610049659226,24.00466597601119
-1.4972721958393445,-1.1745501969580368,24.009599794374555
-1.4937501966396391,-1.2587771696487102,24.01453361273792
-1.4887928096550838,-1.3418655845748426,24.01946743110129
-1.4824047985822921,-1.4237396570083436,24.024401249464656
-1.4745923018459164,-1.5043245278904305,24.029335067828022
-1.4653628267001293,-1.5835468772266585,24.034268886191384
-1.4547252420146444,-1.661335279574128,24.03920270455475
-1.4426897697523802,-1.737619821812308,24.04413652291812
-1.4292679751468835,-1.8123312792922162,24.049070341281485
-1.4144727555889305,-1.8854008907936446,24.05400415964485
-1.3983183282330927,-1.9567612574171809,24.058937978008217
-1.3808202163360355,-2.0263474433471926,24.06387179637158
-1.3619952343397836,-2.094096948298893,24.06880561473495
-1.3418614717142143,-2.1599486640151357,24.073739433098314
-1.3204382755744144,-2.223842272279121,24.07867325146168
-1.2977462320894082,-2.2857188236170005,24.083607069825046
-1.2738071467003917,-2.345521599800091,24.08854088818841
-1.2486440231671339,-2.403196257639113,24.093474706551774
-1.2222810414631207,-2.4586904898724633,24.098408524915143
-1.1947435345403212,-2.511953858482862,24.10334234327851
-1.166057963985917,-2.562937791263617,24.108276161641875
-1.1362518945946047,-2.6115955763996004,24.11320998000524
-1.105353967880915,-2.657882589263221,24.118143798368607
-1.0733938745566107,-2.701756671995316,24.123077616731976
-1.0404023260002047,-2.7431780912213175,24.12801143509534
-1.0064110247452092,-2.7821091601552213,24.132945253458704
-0.9714526340165541,-2.8185143048318126,24.13787907182207
-0.9355607463433887,-2.8523604757894994,24.142812890185436
-0.8987698512790975,-2.883617018767431,24.147746708548805
-0.861115302259265,-2.9122552891413545,24.15268052691217
-0.8226332826295675,-2.9382491125637267,24.157614345275533
-0.7833607708761197,-2.9615754975322397,24.1625481636389
-0.7433355050917971,-2.9822140017683982,24.167481982002265
-0.7025959467126005,-3.0001455529212127,24.172415800365634
-0.6611812435589571,-3.015353076501766,24.177349618729
-0.6191311922174383,-3.027823270192316,24.182283437092366
-0.5764861997990779,-3.037546393165444,24.18721725545573
-0.5332872451110388,-3.0445141798822584,24.192151073819094
-0.4895758392787,-3.0487195127745856,24.197084892182463
-0.4453939858568129,-3.0501585360565597,24.20201871054583
-0.4007841404666715,-3.048831494455165,24.206952528909195
-0.35578916999951415,-3.0447408362206985,24.21188634727256
-0.31045231142428786,-3.0378900128219186,24.216820165635927
-0.2648171302401927,-3.0282850486728017,24.221753983999292
-0.21892747861334516,-3.0159359790159503,24.226687802362658
-0.1728274532377866,-3.000855678699295,24.231621620726024
-0.12656135296169588,-2.9830582776248646,24.23655543908939
-0.08017363621955707,-2.962559788382037,24.241489257452756
-0.03370887831054903,-2.9393795566400773,24.246423075816125
0.012788271434891118,-2.9135400888088365,24.251356894179487
0.05927313256033024,-2.8850659043811784,24.256290712542853
0.10570103641765449,-2.8539833562496306,24.26122453090622
0.15202736909068004,-2.8203212363267283,24.266158349269585
0.1982076142659124,-2.7841108881383723,24.271092167632954
0.2441973960095612,-2.745385956309748,24.27602598599632
0.2899525214096598,-2.7041824967980976,24.280959804359686
0.3354290230423087,-2.660538997107688,24.285893622723048
0.38058320122124917,-2.614495744711162,24.290827441086414
0.42537166599015813,-2.5660944463054522,24.295761259449783
0.46975137881730694,-2.5153790594823984,24.30069507781315
0.5136796939525374,-2.462396801880452,24.305628896176515
0.5571143994067904,-2.407197581450408,24.31056271453988
0.6000137575147947,-2.3498322497610484,24.315496532903243
0.6423365450421928,-2.2903519744573724,24.320430351266612
0.6840420927977456,-2.228809654202721,24.325364169629978
0.7250903247139227,-2.1652615320441835,24.330297987993344
0.76544179635693,-2.0997669061744766,24.33523180635671
0.8050577328301922,-2.032386342788314,24.340165624720075
0.843900066034081,-1.9631805963968028,24.345099443083445
0.8819314712466694,-1.8922113320662723,24.350033261446807
0.9191154029902706,-1.8195424399693934,24.354967079810173
0.955416130149042,-1.745240195173436,24.35990089817354
0.9907987703038785,-1.6693721787129792,24.364834716536905
1.0252293232521066,-1.592006468098872,24.369768534900274
1.058674703679084,-1.5132121600831507,24.37470235326364
1.0911027729511167,-1.4330604754177543,24.379636171627002
1.1224823699981235,-1.3516248589009339,24.384569989990368
1.1527833412573474,-1.268979692000589,24.389503808353734
1.181976569648768,-1.1851989609558617,24.394437626717103
1.2100340025545335,-1.1003563436975174,24.39937144508047
1.2369286787755274,-1.0145266180214065,24.404305263443835
1.2626347544391938,-0.9277869368469582,24.409239081807197
1.2871275278336356,-0.840216760185975,24.414172900170563
1.3103834631442084,-0.7518965478945553,24.419106718533932
1.3323802130697795,-0.6629062998391909,24.424040536897298
1.3530966402968705,-0.5733250064829811,24.428974355260664
1.3725128378111469,-0.4832313239330832,24.43390817362403
1.39061014802661,-0.392704897183558,24.438841991987395
1.4073711807142752,-0.3018272669286185,24.44377581035076
1.4227798297128107,-0.21068159016029817,24.448709628714127
1.436821288405579,-0.11935134744332969,24.453643447077493
1.4494820639486332,-0.02791903787984005,24.45857726544086
1.4607499902364103,0.06353415884577343,24.463511083804224
1.4706142395925397,0.154927591642308,24.468444902167594
1.4790653331743728,0.24617993276433914,24.473378720530956
1.4860951500815645,0.33720855041665,24.478312538894322
1.491696935159638,0.42793000977311624,24.483246357257688
1.4958653054912452,0.5182613953659416,24.488180175621054
1.4985962555687136,0.6081214295989925,24.493113993984423
1.4998871611430902,0.6974304214672461,24.49804781234779
1.4997367817458664,0.7861090896969819,24.50298163071115
1.4981452618809497,0.8740774421937477,24.507915449074517
1.4951141308858291,0.9612549042033847,24.512849267437883
1.4906463014619817,1.0475615894916042,24.517783085801252
1.4847460668759833,1.1329194061765258,24.522716904164618
1.477419096833958,1.2172519855993928,24.527650722527984
1.4686724320334283,1.3004838018569473,24.53258454089135
1.458514477397671,1.3825395997938676,24.53751835925471
1.4469549939992228,1.4633446263794445,24.54245217761808
1.4340050896801406,1.5428252040288828,24.547385995981447
1.4196772083781855,1.6209090649228244,24.552319814344813
1.403985118169073,1.697525387151054,24.55725363270818
1.3869438980363222,1.772604771085656,24.562187451071544
1.3685699233814435,1.846079270559253,24.56712126943491
1.3488808502883236,1.9178824202576166,24.572055087798276
1.3278955985569891,1.9879491545905814,24.576988906161642
1.3056343335230205,2.0562156158617864,24.581922724525008
1.2821184466801439,2.1226191321290533,24.586856542888373
1.2573705351243658,2.187098720691422,24.591790361251743
1.2314143798400432,2.2495958535829943,24.59672417961511
1.2042749228477874,2.3100545590080763,24.60165799797847
1.1759782432371224,2.368420532801143,24.606591816341837
1.1465515321061768,2.4246403453964245,24.611525634705202
1.1160230664331292,2.4786618768676005,24.616459453068572
1.0844221819040174,2.530435432591652,24.621393271431938
1.05177924472315,2.5799141187245236,24.626327089795303
1.018125622433306,2.6270533364423994,24.631260908158666
0.9834936537739293,2.67181045502632,24.63619472652203
0.947916617605723,2.714144953283941,24.6411285448854
0.9114287009322443,2.7540183295575558,24.646062363248767
0.8740649660482895,2.791393812625756,24.650996181612133
0.8358613168478395,2.8262367536762247,24.6559299999755
0.7968544643228113,2.8585155545842067,24.66086381833886
0.7570818912864457,2.888201780830853,24.66579763670223
0.7165818163549662,2.915269128465115,24.670731455065596
0.6753931572222249,2.939692691587245,24.67566527342896
0.633555493262556,2.9614495632778426,24.680599091792327
0.5911090274978098,2.980519881139734,24.685532910155693
0.548094547965148,2.9968870056412356,24.69046672851906
0.5045533885224315,3.010536894576771,24.695400546882425
0.4605273891297302,3.021457565458087,24.70033436524579
0.41605885564369266,3.0296390239757454,24.705268183609157
0.37119051916485957,3.035073552484641,24.710202001972522
0.3259654949759137,3.0377562730232253,24.715135820335888
0.2804272411111591,3.0376855917215924,24.720069638699258
0.23461951659644573,3.034862817366518,24.72500345706262
0.1885863393996811,3.0292911156005253,24.729937275425986
0.14237194413269794,3.02097517656072,24.73487109378935
0.09602073954513791,3.009922292286002,24.739804912152717
0.049577265850595964,2.9961434258984427,24.744738730516087
0.0030861519268907678,2.9796526122684623,24.749672548879452
-0.04340792756953962,2.960465473186133,24.75460636724282
-0.08986029513238256,2.9385990799032795,24.75954018560618
-0.13622631333757163,2.914073353930082,24.764474003969546
-0.18246142773663682,2.886911769736771,24.769407822332916
-0.22852120967036163,2.857140261438581,24.77434164069628
-0.27436139896157036,2.824786138528119,24.779275459059647
-0.3199379464460117,2.7898787138499457,24.784209277423013
-0.3652070563004741,2.752450436305066,24.789143095786375
-0.4101252281274583,2.712536504776338,24.794076914149745
-0.4546492987559743,2.670173576142753,24.79901073251311
-0.4987364837182703,2.62539976778889,24.803944550876476
-0.5423444183626809,2.578255981524862,24.808878369239842
-0.5854311985629878,2.528786319810262,24.813812187603208
-0.6279554209855274,2.477036823325209,24.818746005966574
-0.6698762228744343,2.4230544592758667,24.82367982432994
-0.7111533213182563,2.366887781272466,24.828613642693306
-0.7517470519587321,2.308587977525663,24.83354746105667
-0.7916184071056069,2.2482086318523957,24.838481279420037
-0.8307290732200567,2.185804816498443,24.843415097783407
-0.869041467731297,2.121433083003111,24.848348916146772
-0.906518775150891,2.0551521136517947,24.853282734510135
-0.9431249824498272,1.9870225821513983,24.8582165528735
-0.9788249136642877,1.9171062356055335,24.863150371236866
-1.0135842636974497,1.8454657010562645,24.868084189600236
-1.0473696312840175,1.772165401736472,24.8730180079636
-1.0801485510868216,1.6972721238195019,24.877951826326967
-1.1118895248933418,1.6208542945077213,24.88288564469033
-1.1425620518834412,1.5429810264864545,24.887819463053695
-1.1721366579384382,1.4637222192739159,24.892753281417065
-1.2005849239636575,1.3831492590713663,24.89768709978043
-1.2278795131971274,1.3013350352091866,24.902620918143796
-1.2539941974783095,1.218353272408474,24.907554736507162
-1.2789038824514594,1.134278324594132,24.912488554870524
-1.3025846316795364,1.0491857613822824,24.917422373233894
-1.3250136896454159,0.9631527118673734,24.92235619159726
-1.3461695036183263,0.876257220113512,24.927290009960625
-1.3660317443644903,0.7885773644535398,24.93222382832399
-1.3845813256820512,0.700191313115159,24.937157646687357
-1.401800422741654,0.6111781938006532,24.942091465050726
-1.4176724892146515,0.5216185098135075,24.94702528341409
-1.43218227317314,0.4315934510054088,24.951959101777454
-1.445315831745868,0.3411839508645064,24.95689292014082
-1.4570605445164135,0.2504706734761039,24.961826738504186
-1.4674051256504486,0.1595348530106547,24.966760556867555
-1.4763396347406237,0.06845876357155924,24.97169437523092
-1.4838554863586453,-0.02267492040723459,24.976628193594284
-1.4899454583052403,-0.11378415724590227,24.98156201195765
-1.4946036985501394,-0.2047877199625868,24.986495830321015
-1.4978257308555194,-0.2956043508204449,24.991429648684385
-1.4996084590772987,-0.38615200797659854,24.99636346704775
-1.499950170140354,-0.47634822461666076,25.001297285411116
-1.498850535684641,-0.5661112466415865,25.006231103774482
-1.4963106123807135,-0.6553606716488735,25.011164922137844
-1.4923328409143752,-0.7440169138698687,25.016098740501214
-1.486921043641328,-0.8320002328069666,25.02103255886458
-1.4800804209141378,-0.9192305857177796,25.025966377227945
-1.471817546085135,-1.005628549894229,25.03090019559131
-1.4621403591898174,-1.0911162283287605,25.035834013954677
-1.451058159317074,-1.1756170791495686,25.040767832318043
-1.438581595673424,-1.2590550252862598,25.04570165068141
-1.4247226573498728,-1.3413541779321048,25.050635469044774
-1.4094946618012605,-1.4224396530767267,25.05556928740814
-1.3929122420491344,-1.502238366131522,25.060503105771506
-1.374991332620394,-1.580678665706895,25.065436924134875
-1.3557491542354858,-1.6576894057828844,25.070370742498238
-1.3352041972603705,-1.7332000245882606,25.075304560861603
-1.313376203938688,-1.807141765984509,25.08023837922497
-1.2902861494207523,-1.8794483542115286,25.085172197588335
-1.2659562216080529,-1.9500550937438044,25.090106015951704
-1.2404097998322392,-2.0188977053629427,25.09503983431507
-1.2136714323891766,-2.085912675231161,25.099973652678436
-1.1857668129497503,-2.1510386830935904,25.1049074710418
-1.156722755870205,-2.2142171457426385,25.109841289405164
-1.126567170425336,-2.2753913471470906,25.114775107768534
-1.0953290339898272,-2.334505669265576,25.1197089261319
-1.063038364192746,-2.3915059855792475,25.124642744495265
-1.0297261900730446,-2.4463403828358903,25.12957656285863
-0.9954245222627048,-2.4989591519324423,25.134510381221993
-0.9601663222268256,-2.549314427447625,25.139444199585363
-0.9239854705900012,-2.5973602972133008,25.14437801794873
-0.8869167345794441,-2.6430531232889103,25.149311836312094
-0.8489957346161527,-2.686351414532404,25.15424565467546
-0.8102589100862103,-2.72721558153706,25.159179473038826
-0.7707434843251463,-2.765608285192979,25.164113291402195
-0.7304874288489258,-2.8014949698405256,25.169047109765557
-0.6895294268660467,-2.834843580565973,25.173980928128923
-0.6479088361057151,-2.8656237311472252,25.17891474649229
-0.6056656509978996,-2.8938066887439557,25.183848564855655
-0.5628404642413399,-2.919366407979364,25.188782383219024
-0.5194744277972281,-2.9422801628544915,25.19371620158239
-0.47560921334472356,-2.962527915272084,25.198650019945752
-0.43128697223764795,-2.980091492684827,25.203583838309118
-0.3865502949998429,-2.9949547177392732,25.208517656672484
-0.3414421703988961,-3.0071039495942813,25.213451475035853
-0.29600594413700165,-3.016528149837699,25.21838529339922
-0.2502852771986496,-3.0232188597400698,25.223319111762585
-0.20432410389551936,-3.027170533353727,25.228252930125947
-0.1581665896489426,-3.028380430030335,25.233186748489313
-0.11185708854986132,-3.0268477166801415,25.238120566852682
-0.06544010073795015,-3.0225732121270954,25.24305438521605
-0.01896022963972177,-3.0155605770414327,25.247988203579414
0.027537860891771793,-3.0058171632164004,25.25292202194278
0.07400948949594087,-2.993352983769952,25.257855840306146
0.12041000024022691,-2.978179426535048,25.262789658669508
0.1666948055312803,-2.9603098165551613,25.267723477032877
0.21281942896047082,-2.9397607153621306,25.272657295396243
0.25873954804255206,-2.91655170877185,25.27759111375961
0.3044110368064245,-2.8907043187763515,25.282524932122975
0.3497900081970115,-2.8622421024902582,25.28745875048634
0.39483285624780984,-2.8311914831736456,25.292392568849706
0.4394962979827142,-2.7975814313674903,25.297326387213072
0.4837374150082875,-2.7614424988473445,25.302260205576438
0.5275136947550486,-2.722807151326864,25.307194023939804
0.5707830713292188,-2.681710919911315,25.31212784230317
0.6135039659348765,-2.638192206465715,25.31706166066654
0.6556353268282055,-2.592290976281088,25.3219954790299
0.6971366687654806,-2.5440486595901106,25.326929297393267
0.7379681119064828,-2.493509386071592,25.331863115756633
0.778090420136029,-2.4407201257581543,25.33679693412
0.8174650387672543,-2.3857291539507472,25.341730752483368
0.8560541315897298,-2.328585382409052,25.346664570846734
0.8938206172277127,-2.2693399313150717,25.3515983892101
0.9307282047723597,-2.2080476063690484,25.356532207573462
0.9667414286548989,-2.1447658520368633,25.361466025936828
1.0018256827264775,-2.0795525259837153,25.366399844300197
1.0359472535122192,-2.012465543929321,25.371333662663563
1.0690733526074576,-1.9435646159979627,25.37626748102693
1.1011721481850865,-1.872912475391043,25.381201299390295
1.1322127955836825,-1.8005741814758762,25.386135117753657
1.1621654669470018,-1.726615874823881,25.391068936117026
1.1910013798864731,-1.6511045312362742,25.396002754480392
1.2186928251390021,-1.5741082921983929,25.400936572843758
1.2452131931936068,-1.4956963814981616,25.405870391207124
1.2705369998612488,-1.4159389650834044,25.41080420957049
1.294639910763433,-1.334907747551064,25.41573802793386
1.3174987647155978,-1.2526766758328158,25.42067184629722
1.3390915959836063,-1.1693213938806846,25.425605664660587
1.3593976553910918,-1.0849176648318781,25.430539483023953
1.3783974302580575,-0.9995406199741496,25.43547330138732
1.3960726631510842,-0.9132657952839106,25.440407119750688
1.4124063694274296,-0.8261706213984081,25.445340938114054
1.4273828535561268,-0.738334540498641,25.450274756477416
1.440987724200271,-0.6498377727201142,25.455208574840782
1.4532079080459925,-0.5607602839414159,25.460142393204148
1.464031662365061,-0.4711818660263736,25.465076211567517
1.4734485862987399,-0.38118272160500033,25.470010029930883
1.4814496308523812,-0.29084365607137314,25.47494384829425
1.4880271075907507,-0.2002458879213808,25.47987766665761
1.493174696026142,-0.10947099854863618,25.484811485020977
1.496887449691882,-0.018601054581454102,25.489745303384346
1.4991618008955385,0.07228155829690605,25.494679121747712
1.4999955641472442,0.16309471942469297,25.499612940111078
1.4993879382597677,0.2537570494269577,25.504546758474444
1.4973395071183964,0.34418773134997777,25.50948057683781
1.4938522391198865,0.43430582004401513,25.514414395201175
1.4889294852809598,0.5240297845485289,25.51934821356454
1.4825759760182209,0.6132778655153047,25.524282031927907
1.4747978166025555,0.7019690367460985,25.529215850291273
1.4656024812924093,0.7900237053085769,25.53414966865464
1.4549988061515178,0.8773634707577611,25.539083487018008
1.4429969805581617,0.963910213388489,25.54401730538137
1.4296085374138152,1.049585539610769,25.548951123744736
1.4148463420608963,1.1343112651438099,25.553884942108102
1.3987245799200292,1.218010454962605,25.558818760471468
1.381258742858922,1.3006079151332557,25.563752578834837
1.362465614305808,1.382029730140788,25.568686397198203
1.3423632531216882,1.4622025853542473,25.57362021556157
1.3209709762470359,1.5410537580254973,25.57855403392493
1.2983093401396923,1.6185116979257939,25.583487852288297
1.274400121021472,1.6945063971630747,25.588421670651666
1.2492662939528996,1.7689691946035035,25.593355489015032
1.222932010755568,1.8418325474532375,25.598289307378398
1.1954225768041908,1.9130303274157938,25.603223125741764
1.1667644267098296,1.9824983252448183,25.608156944105126
1.1369850989181143,2.0501741840716248,25.613090762468495
1.1061132092467707,2.11599673906951,25.61802458083186
1.074178423387845,2.1799057294345494,25.622958399195227
1.0412114284010843,2.2418425103707964,25.627892217558593
1.00724390322586,2.301750979062594,25.63282603592196
0.9723084882399451,2.3595774953936144,25.637759854285324
0.9364387538944317,2.41526998028196,25.64269367264869
0.8996691684549297,2.4687775921995265,25.647627491012056
0.8620350648799913,2.5200514282898347,25.65256130937542
0.8235726068687089,2.569045028168947,25.657495127738787
0.7843187541097665,2.6157138977377796,25.662428946102157
0.7443112267661733,2.6600151460898327,25.667362764465523
0.7035884692285213,2.701908259704702,25.672296582828885
0.6621896131728563,2.7413558638046283,25.67723040119225
0.620154439957739,2.778322917911274,25.682164219555617
0.5775233423973788,2.812775366700545,25.687098037918986
0.5343372859470088,2.8446805595659557,25.69203185628235
0.49063776933783687,2.8740091030003807,25.696965674645718
0.44646678469971596,2.9007353547116264,25.70189949300908
0.401866777209892,2.924835821832665,25.706833311372446
0.3568806043059969,2.9462880698474168,25.711767129735815
0.3115514945033517,2.965071776332169,25.71670094809918
0.2659230058550142,2.981169985175665,25.721634766462547
0.2200389840960048,2.9945685602224703,25.726568584825912
0.17394352051046394,3.00525513219679,25.731502403189275
0.127680909563098,3.0132195291644996,25.736436221552644
0.08129560633535139,3.018454789170505,25.74137003991601
0.03483218380723055,3.0209568181541453,25.746303858279376
-0.011664709974161705,3.020723318641539,25.75123767664274
-0.05815039479822737,3.017753916470815,25.756171495006107
-0.10458020122537981,3.012051211671809,25.761105313369477
-0.15090951351120022,3.0036209629630197,25.76603913173284
-0.19709381247899915,2.992471298582672,25.770972950096205
-0.2430887182995785,2.9786123496800707,25.77590676845957
-0.2888500331370559,2.9620566059264326,25.780840586822936
-0.3343337836200488,2.9428191608604433,25.785774405186306
-0.37949626309654205,2.9209177042266616,25.79070822354967
-0.42429407363329835,2.8963725946320835,25.795642041913034
-0.46868416771792965,2.869206660464123,25.8005758602764
-0.5126238896247058,2.8394445946620124,25.805509678639766
-0.5560710164034721,2.8071129642995256,25.810443497003135
-0.5989837984529114,2.7722412247600663,25.8153773153665
-0.6413209996390864,2.7348621589462345,25.820311133729867
-0.6830419369204601,2.6950106611977644,25.825244952093232
-0.7241065194411773,2.6527225831795334,25.830178770456595
-0.76447528705575,2.6080355872235885,25.835112588819964
-0.8041094482472186,2.5609906914068064,25.84004640718333
-0.8429709174034147,2.511631864133859,25.844980225546696
-0.8810223514141452,2.4600041959509915,25.84991404391006
-0.9182271855554753,2.406153666863039,25.854847862273427
-0.9545496686257734,2.350128984973284,25.85978168063679
-0.9899548973000847,2.291982443931172,25.86471549900016
-1.02440884966975,2.23176814238342,25.869649317363525
-1.0578784179350194,2.1695401457750547,25.87458313572689
-1.0903314402193311,2.1053534239346603,25.879516954090256
-1.1217367314745306,2.039266144931509,25.884450772453622
-1.1520641134476373,1.9713398132305766,25.889384590816988
-1.1812844436797254,1.901637064033689,25.894318409180354
-1.2093696435100185,1.8302204319733257,25.89925222754372
-1.236292725057354,1.7571537209009134,25.904186045907085
-1.2620278171537187,1.68250354813998,25.90911986427045
-1.2865501902044685,1.6063385748719958,25.91405368263382
-1.309836279951768,1.528727729918169,25.918987500997186
-1.3318637101182,1.4497402646109205,25.92392131936055
-1.3526113139088114,1.3694474452976824,25.928855137723914
-1.3720591543507792,1.28792303888307,25.93378895608728
-1.3901885434515189,1.2052416390252425,25.93872277445065
-1.406982060156436,1.121477269150421,25.943656592814015
-1.422423567089465,1.0367043229918436,25.94859041117738
-1.4364982260597816,0.9509994024117883,25.953524229540744
-1.4491925123203404,0.8644412805033369,25.95845804790411
-1.4604942275641788,0.7771089373069374,25.96339186626748
-1.4703925116460985,0.6890803379910833,25.968325684630845
-1.4788778530185285,0.6004335281365571,25.97325950299421
-1.4859420978714204,0.5112484138663314,25.978193321357576
-1.491578457967504,0.4216067317846651,25.983127139720942
-1.4957815171652675,0.3315902054079368,25.988060958084308
-1.4985472366235226,0.2412792661789784,25.992994776447674
-1.4998729586824127,0.15075390591582685,25.99792859481104
-1.4997574094172534,0.06009542295372408,26.002862413174405
-1.498200699862679,-0.030613311663772964,26.00779623153777
-1.495204325905942,-0.12128951427547122,26.01273004990114
-1.4907711668494696,-0.21185203212530432,26.017663868264503
-1.4849054826440797,-0.30222084025633084,26.02259768662787
-1.4776129097954507,-0.39231515869764677,26.027531504991234
-1.468900455947818,-0.4820526822658225,26.0324653233546
-1.4587764931501843,-0.5713510983894234,26.03739914171797
-1.4472507498113418,-0.6601301463658581,26.042332960081335
-1.4343343013515648,-0.7483116369043252,26.047266778444698
-1.420039559559882,-0.8358173490464984,26.052200596808063
-1.404380260667306,-0.9225675272238436,26.05713441517143
-1.3873714521472207,-1.0084821040036671,26.0620682335348
-1.3690294782559216,-1.0934832724799226,26.067002051898164
-1.3493719643267814,-1.1774961238256711,26.07193587026153
-1.3284177998337439,-1.2604465060021521,26.076869688624896
-1.3061871202397566,-1.3422590185296677,26.08180350698826
-1.2827012876480817,-1.4228579771384307,26.086737325351628
-1.257982870274805,-1.5021701355529755,26.091671143714994
-1.2320556207623954,-1.5801254828496893,26.09660496207836
-1.2049444533551004,-1.656655128300187,26.101538780441725
-1.1766754199581302,-1.7316893910094548,26.10647259880509
-1.1472756851036232,-1.8051588229668618,26.111406417168457
-1.1167734998474694,-1.8769966251891455,26.116340235531823
-1.0851981746220503,-1.9471390717474635,26.12127405389519
-1.0525800510709857,-2.0155237013638168,26.126207872258554
-1.0189504728930114,-2.0820882380685646,26.13114169062192
-0.9843417557227678,-2.146771729758419,26.13607550898529
-0.9487871560780643,-2.20951586955062,26.141009327348655
-0.9123208394024117,-2.2702644379833017,26.145943145712017
-0.8749778472346796,-2.328962028308711,26.150876964075383
-0.8367940635364736,-2.3855543882371033,26.15581078243875
-0.7978061802103735,-2.439990047466221,26.16074460080212
-0.7580516618416351,-2.4922207660405706,26.165678419165484
-0.7175687096972374,-2.542200114212979,26.17061223752885
-0.6763962250171714,-2.58988231211732,26.175546055892212
-0.6345737716333116,-2.635222946801049,26.180479874255578
-0.5921415379511838,-2.678180348044362,26.185413692618948
-0.5491402983320058,-2.7187157351580296,26.190347510982313
-0.5056113739110307,-2.7567924498119987,26.19528132934568
-0.4615965928912615,-2.7923758003557095,26.200215147709045
-0.4171382503493223,-2.825433519249954,26.205148966072407
-0.3722790675929417,-2.8559356562071927,26.210082784435777
-0.3270621511088086,-2.883854031202175,26.215016602799142
-0.28153095114029986,-2.909162504883653,26.21995042116251
-0.23572921993488666,-2.931837911235312,26.224884239525874
-0.18970096970133576,-2.951860083365889,26.22981805788924
-0.1434904303170987,-2.9692108329351687,26.23475187625261
-0.09714200682654804,-2.9838736354541413,26.23968569461597
-0.050700236770883755,-2.9958346393218522,26.244619512979337
-0.004209747390721219,-3.005083326850973,26.249553331342703
0.04228478725747344,-3.01161172192638,26.25448714970607
0.0887386892301887,-3.01541346211954,26.25942096806944
0.13510731962877234,-3.016484203052417,26.264354786432804
0.18134612149466317,-3.014822655960454,26.269288604796166
0.22741066262521176,-3.010430755957658,26.274222423159532
0.2732566782700762,-3.0033129474989675,26.279156241522898
0.3188401136662904,-2.9934756517833456,26.284090059886267
0.36411716637176683,-2.980927360501353,26.289023878249633
0.40904432835649307,-2.9656790191188014,26.293957696613
0.45357842781065477,-2.9477443757605637,26.29889151497636
0.4976766706294758,-2.927140078809634,26.303825333339727
0.5412966815355128,-2.9038853351383938,26.308759151703097
0.5843965447980394,-2.8780014107864287,26.313692970066462
0.6269348445114962,-2.8495116121671766,26.318626788429828
0.6688707043928287,-2.8184417410242633,26.323560606793194
0.7101638270608766,-2.7848202415298267,26.32849442515656
0.75077453275928,-2.7486777838922505,26.333428243519926
0.7906637974858779,-2.710047067837968,26.33836206188329
0.8297932904920247,-2.668963285229184,26.343295880246657
0.8681254111156975,-2.625464423768652,26.348229698610023
0.9056233249130653,-2.579590672364368,26.35316351697339
0.9422509990537796,-2.5313836480170755,26.35809733533676
0.9779732369459565,-2.4808865789332,26.36303115370012
1.0127557120575983,-2.428145183232961,26.367964972063486
1.0465650009019638,-2.3732079831147557,26.372898790426852
1.0793686151551085,-2.3161256668700063,26.377832608790218
1.1111350328750402,-2.2569503737279843,26.382766427153587
1.141833728791728,-2.195735655434321,26.387700245516953
1.1714352036400553,-2.1325368896688164,26.39263406388032
1.199911012506302,-2.067411543036971,26.39756788224368
1.2272337921618508,-2.0004190794286254,26.402501700607047
1.2533772873571538,-1.9316207003838337,26.407435518970416
1.2783163760511906,-1.8610791230087118,26.412369337333782
1.3020270935520275,-1.788858457075981,26.417303155697148
1.324486655545214,-1.7150241648252618,26.422236974060514
1.3456734799877414,-1.639643102846044,26.427170792423876
1.3655672078469903,-1.5627836311725016,26.432104610787242
1.3841487226642257,-1.4845156569110376,26.43703842915061
1.4014001689242273,-1.4049104532505021,26.441972247513977
1.4173049692131199,-1.3240403364368327,26.446906065877343
1.4318478401481043,-1.2419784957329905,26.45183988424071
1.4450148070637092,-1.1587990735868743,26.45677370260407
1.456793217440447,-1.0745772601591224,26.46170752096744
1.4671717530629855,-0.9893892397162193,26.466641339330806
1.4761404408961496,-0.9033121303055275,26.471575157694172
1.483690662668294,-0.8164239910305521,26.476508976057538
1.4898151631528458,-0.728803660442166,26.481442794420904
1.4945080571401064,-0.6405303284324666,26.486376612784273
1.4977648350924264,-0.5516832637576747,26.491310431147635
1.49958236747766,-0.4623421197656045,26.496244249511
1.499958907776337,-0.3725874991378383,26.501178067874367
1.4988940941599944,-0.2825009853144904,26.506111886237733
1.4963889498388476,-0.19216442401385625,26.511045704601102
1.4924458820785558,-0.1016591746659016,26.515979522964468
1.487068679887026,-0.011066110625314268,26.52091334132783
1.4802625103734217,0.07953374733296818,26.525847159691196
1.4720339137829697,0.1700587784105621,26.530780978054562
1.4623907972122085,0.2604269905588396,26.53571479641793
1.4513424270109008,0.35055661220555784,26.540648614781297
1.438899419877628,0.4403664483122728,26.545582433144663
1.4250737326579779,0.5297758666924929,26.55051625150803
1.4098786508548389,0.6187047192147314,26.55545006987139
1.3933287758619881,0.7070733445736738,26.56038388823476
1.375440010933158,0.7948024684678697,26.565317706598126
1.356229545900174,0.8818129888894655,26.570251524961492
1.3357158406547287,0.968026061075665,26.575185343324858
1.3139186074097504,1.0533637105979876,26.580119161688224
1.2908587917573582,1.1377494242508148,26.58505298005159
1.2665585525416256,1.2211079791608952,26.589986798414955
1.2410412405655393,1.3033647209141381,26.59492061677832
1.2143313761525045,1.3844453256848128,26.599854435141687
1.186454625584104,1.4642764238506487,26.604788253505053
1.1574377764364667,1.5427861807450534,26.609722071868422
1.1273087118396148,1.619904042241289,26.614655890231784
1.0960963836834592,1.6955602827019032,26.61958970859515
1.0638307847972646,1.7696864044394125,26.624523526958516
1.030542920128539,1.8422159793863508,26.62945734532188
0.9962647769496005,1.913084529261756,26.63439116368525
0.9610292941201096,1.9822283876104954,26.639324982048617
0.9248703304350505,2.0495842339036816,26.644258800411983
0.8878226320887939,2.1150902079356615,26.649192618775345
0.849921799286672,2.178687172506408,26.65412643713871
0.8112042520355319,2.2403184407354573,26.65906025550208
0.7717071951469034,2.2999286123263003,26.663994073865446
0.7314685824854759,2.357463414296479,26.66892789222881
0.6905270804984694,2.4128706396616746,26.673861710592178
0.6489220310597671,2.4661004347661613,26.67879552895554
0.6066934136651924,2.5171044200755803,26.68372934731891
0.5638818070150668,2.565835358208634,26.688663165682275
0.5205283500209531,2.6122483402389753,26.69359698404564
0.47667470227408215,2.6563017798282176,26.698530802409007
0.43236300401346034,2.6979565519268034,26.703464620772372
0.3876358356320819,2.737174607572048,26.708398439135742
0.3425361767601992,2.773919249343923,26.713332257499104
0.29710736496496176,2.808156403464628,26.71826607586247
0.2513930541060805,2.839854756751833,26.723199894225836
0.205437172387622,2.868985097132929,26.7281337125892
0.1592838801459133,2.895520656791877,26.73306753095257
0.11297752741501715,2.9194377343486475,26.738001349315937
0.0665626113090818,2.940714684472058,26.7429351676793
0.020083733264026963,2.959330705623417,26.747868986042665
-0.026414443821475952,2.975267237849895,26.75280280440603
-0.0728872385036654,2.988510234601939,26.7577366227694
-0.11928999372937871,2.9990491468331637,26.762670441132766
-0.16557811974848136,3.006873855172732,26.76760425949613
-0.21170713696144236,3.0119748464567873,26.772538077859494
-0.25763271866085913,3.014346557557117,26.77747189622286
-0.30331073362648886,3.0139881938605946,26.78240571458623
-0.34869728853195164,3.0109008263850234,26.787339532949595
-0.3937487701235298,3.0050860295935506,26.79227335131296
-0.4384218871289792,2.9965480351516556,26.797207169676327
-0.4826737118575727,2.9852949793126777,26.802140988039692
-0.5264617214505303,2.97133722200312,26.807074806403058
-0.5697438387424465,2.9546865262529423,26.812008624766424
-0.6124784726944693,2.935357757080672,26.81694244312979
-0.6546245583603317,2.9133694635591634,26.821876261493156
-0.6961415963468405,2.8887419289143765,26.82681007985652
-0.7369896917309213,2.8614964233160443,26.83174389821989
-0.7771295923958007,2.831657168369773,26.836677716583253
-0.8165227267495027,2.7992522753425764,26.84161153494662
-0.8551312407894085,2.7643118345644826,26.846545353309985
-0.8929180344772205,2.7268666800429435,26.85147917167335
-0.9298467973896533,2.6869500720835027,26.85641299003672
-0.9658820436097965,2.644599251278092,26.861346808400086
-1.0009891458269384,2.5998541578889776,26.866280626763448
-1.0351343686107228,2.552755486215657,26.871214445126814
-1.0682849008286572,2.5033450219021645,26.87614826349018
-1.100408887175138,2.451667329929324,26.88108208185355
-1.1314754587821445,2.3977701760701824,26.886015900216915
-1.1614547628821157,2.341703428484026,26.89094971858028
-1.190317991494368,2.2835181566732987,26.895883536943646
-1.218037409107354,2.223266905193326,26.90081735530701
-1.2445863793306702,2.1610045427896347,26.905751173670378
-1.2699393904905767,2.096788487007295,26.910684992033744
-1.294072080145139,2.03067780967456,26.91561881039711
-1.3169612584945833,1.962732235090154,26.920552628760475
-1.3385849306651383,1.8930125483818419,26.92548644712384
-1.3589223178445584,1.8215821001053425,26.930420265487207
-1.377953877249041,1.7485071811047483,26.935354083850573
-1.3956613209024906,1.673855363962347,26.94028790221394
-1.4120276332099433,1.5976939694572128,26.945221720577305
-1.427037087308352,1.5200908303713245,26.95015553894067
-1.440675260178987,1.4411161783527249,26.95508935730404
-1.4529290465069127,1.360842848914301,26.960023175667406
-1.4637866712743053,1.2793445428737298,26.964956994030768
-1.4732377010753503,1.1966946520945563,26.969890812394134
-1.4812730541420533,1.1129671352565957,26.9748246307575
-1.487885009071173,1.0282379331402418,26.97975844912087
-1.4930672122438837,0.942584816693778,26.984692267484235
-1.4968146839312155,0.8560858819913816,26.9896260858476
-1.499123823079199,0.7688187015210781,26.994559904210963
-1.4999924107692093,0.6808611405636614,26.99949372257433
-1.4994196123502064,0.5922926396019722,27.004427540937694
-1.4974059782407523,0.5031942360257156,27.009361359301064
-1.4939534434001494,0.413647254010265,27.01429517766443
-1.4890653254690025,0.3237322277080956,27.019228996027795
-1.482746321581279,0.23352924018346363,27.024162814391158
-1.4750025038506467,0.14311906997466622,27.029096632754523
-1.4658413135356247,0.05258363592795947,27.034030451117893
-1.455271553889065,-0.037994755834719854,27.03896426948126
-1.443303381698838,-0.12853436929353731,27.043898087844624
-1.4299482975278988,-0.21895413088369625,27.04883190620799
-1.4152191346630487,-0.3091730335928826,27.053765724571356
-1.39913004678306,-0.39910984512806996,27.058699542934722
-1.3816964943580132,-0.4886835152206217,27.063633361298088
-1.362935229792865,-0.5778136488868095,27.068567179661454
-1.342864281329579,-0.6664204053495556,27.07350099802482
-1.3215029357232888,-0.7544241151052798,27.078434816388185
-1.2988717197090256,-0.8417453633042413,27.083368634751555
-1.2749923802771261,-0.9283055763512793,27.088302453114917
-1.2498878637757684,-1.0140273377006574,27.093236271478283
-1.2235822938612728,-1.0988340260595306,27.09817008984165
-1.1961009483168643,-1.1826494170767217,27.103103908205014
-1.1674702347626182,-1.2653979726872229,27.108037726568384
-1.1377176652796694,-1.3470054366451745,27.11297154493175
-1.1068718299729066,-1.42739880780202,27.11790536329511
-1.0749623694979291,-1.506505780017347,27.122839181658478
-1.04201994657862,-1.5842547393546156,27.127773000021843
-1.0080762165423025,-1.66057560994185,27.132706818385213
-0.9731637969014032,-1.735400359992756,27.13764063674858
-0.9373162360100383,-1.8086623140471385,27.142574455111944
-0.900567980826731,-1.880295271088528,27.14750827347531
-0.8629543438131724,-1.9502338693321928,27.152442091838672
-0.8245114690015073,-2.0184148060530673,27.157375910202042
-0.7852762972624646,-2.0847772157449413,27.162309728565408
-0.7452865308078163,-2.1492617768890994,27.167243546928773
-0.704580596961231,-2.2118099742695607,27.17217736529214
-0.6631976112323502,-2.2723645947735704,27.177111183655505
-0.6211773397295562,-2.3308706866548348,27.18204500201887
-0.5785601609475691,-2.3872756734448286,27.186978820382237
-0.5353870269665889,-2.4415286581095854,27.191912638745602
-0.491699424100247,-2.493580065708215,27.19684645710897
-0.4475393330302573,-2.5433821773373397,27.201780275472334
-0.40294918846575956,-2.59088979054015,27.206714093835703
-0.3579718383669783,-2.636060047003509,27.21164791219907
-0.31265050277097833,-2.6788516796899824,27.21658173056243
-0.26702873226052753,-2.7192248528238463,27.221515548925797
-0.22115036611486616,-2.75714194537415,27.226449367289163
-0.17505949018349135,-2.7925681844049537,27.231383185652533
-0.1288003945227848,-2.825471292523631,27.2363170040159
-0.08241753083625113,-2.8558209354998754,27.241250822379264
-0.035955469759585856,-2.8835889482973274,27.246184640742626
0.010541141968324563,-2.908749733026395,27.251118459105992
0.057027624407957916,-2.9312798846816595,27.25605227746936
0.10345930735314753,-2.9511577849230677,27.260986095832727
0.14979157325640152,-2.968364293209904,27.265919914196093
0.19597990010277264,-2.9828836348296197,27.27085373255946
0.24197990419255755,-2.9947028820220067,27.27578755092282
0.2877473827908394,-3.003810723046659,27.28072136928619
0.3332383566031751,-3.010197510669765,27.285655187649557
0.37840911203657135,-3.013856479670709,27.290589006012922
0.4232162432051389,-3.014784257865208,27.295522824376288
0.46761669364006564,-3.0129802090084303,27.300456642739654
0.5115677976638247,-3.0084457868261207,27.305390461103023
0.5550273213888611,-3.001184440241178,27.310324279466386
0.597953503301342,-2.9912018213797325,27.31525809782975
0.6403050943910259,-2.9785063719753113,27.320191916193117
0.6820413977885741,-2.9631099047197154,27.325125734556483
0.7231223078725448,-2.945027053599476,27.330059552919852
0.7635083488076745,-2.924274002187121,27.33499337128322
0.8031607124787129,-2.9008685861705636,27.33992718964658
0.842041295782052,-2.874831783091269,27.344861008009946
0.8801127372402804,-2.8461879152986103,27.349794826373312
0.9173384529037196,-2.8149630908222094,27.35472864473668
0.9536826715050107,-2.7811848757757707,27.359662463100047
0.989110468832906,-2.7448840136044486,27.364596281463413
1.0235878012919342,-2.70609485399938,27.36953009982678
1.057081538615709,-2.6648532197351953,27.37446391819014
1.0895594957029542,-2.621195353202578,27.37939773655351
1.120990463544871,-2.575159995228662,27.384331554916876
1.1513442392151203,-2.526790073776056,27.389265373280242
1.1805916548923532,-2.4761310857626597,27.394199191643608
1.2087046058885855,-2.423228987700138,27.399133010006974
1.2356560776557786,-2.368131020379288,27.40406682837034
1.2614201717448774,-2.3108876593544796,27.409000646733706
1.285972130692411,-2.2515522271517705,27.41393446509707
1.3092883618106155,-2.1901789814222106,27.418868283460437
1.3313464598583693,-2.1268228826668083,27.423802101823803
1.3521252285710261,-2.0615411924759695,27.428735920187172
1.3716047010285015,-1.9943942589302535,27.433669738550535
1.3897661588420802,-1.9254444358461003,27.4386035569139
1.4065921501414622,-1.8547547591573283,27.443537375277266
1.4220665063447384,-1.7823888990486285,27.448471193640632
1.4361743576953359,-1.7084120622536443,27.453405012004
1.4489021475506432,-1.6328916597643957,27.458338830367367
1.4602376454091361,-1.5558971262301968,27.463272648730733
1.470169958662919,-1.4774991616766122,27.468206467094095
1.4786895430648201,-1.3977690928518993,27.47314028545746
1.485788211899679,-1.3167788695351244,27.47807410382083
1.4914591438511997,-1.2346016160815194,27.483007922184196
1.4956968895567877,-1.1513121115568814,27.487941740547562
1.4984973768439884,-1.0669865723282788,27.492875558910928
1.4998579146435298,-0.981701814934601,27.49780937727429
1.4997771955752717,-0.8955347051688396,27.50274319563766
1.4982552972045076,-0.8085626445705878,27.507677014001025
1.495293681967411,-0.7208645065517624,27.51261083236439
1.4908951957657621,-0.6325205741988641,27.517544650727757
1.4850640652322198,-0.5436112168322819,27.522478469091123
1.4778058936688288,-0.45421595907547563,27.527412287454492
1.4691276556626578,-0.3644143445443669,27.532346105817854
1.4590376903837117,-0.27428752139241036,27.53727992418122
1.4475456935715716,-0.18391823374546223,27.542213742544586
1.4346627082184868,-0.09338893034907722,27.547147560907952
1.4204011139578525,-0.002780337038940747,27.55208137927132
1.404774615168237,0.08782764800387317,27.557015197634687
1.3877982278044825,0.17835392672062142,27.56194901599805
1.369488264968399,0.2687157365034845,27.566882834361415
1.3498623212330916,0.3588304191959502,27.57181665272478
1.3289392557357038,0.44861725086126375,27.57675047108815
1.3067391740553234,0.5379971485451002,27.581684289451516
1.283283408892771,0.6268907847094822,27.586618107814882
1.258594499571487,0.7152175806870494,27.591551926178244
1.2326961703787622,0.8028968582612608,27.59648574454161
1.2056133077684916,0.8898497178206409,27.601419562904976
1.1773719364469608,0.9759993936219854,27.606353381268345
1.1479991943651016,1.061269831656357,27.61128719963171
1.1175233066405883,1.145584416819189,27.616221017995077
1.0859735584357546,1.2288664138216248,27.621154836358443
1.0533802668165422,1.3110404386871346,27.626088654721805
1.0197747516199234,1.3920331580996568,27.631022473085174
0.9851893053578208,1.4717726877741446,27.63595629144854
0.9496571621862547,1.5501878347263558,27.640890109811906
0.913212465969702,1.627208179256112,27.645823928175272
0.8758902374712666,1.7027645998207188,27.650757746538638
0.8377263407002132,1.7767893613838566,27.655691564902003
0.7987574484491958,1.849215789176217,27.66062538326537
0.7590210070543348,1.919978260399086,27.665559201628735
0.7185552004119127,1.9890127386950909,27.6704930199921
0.6773989132864245,2.05625723369297,27.675426838355467
0.6355916939448973,2.121651636002282,27.680360656718836
0.5931737161541779,2.185137205072331,27.6852944750822
0.5501857405764312,2.2466564121634924,27.690228293445564
0.506669075601264,2.3061533065133624,27.69516211180893
0.46266553765110047,2.363573840383958,27.700095930172296
0.4182174109987791,2.418865734902667,27.705029748535665
0.373367407135366,2.471978304560301,27.70996356689903
0.3281586237272833,2.5228628117271645,27.714897385262397
0.2826345032025194,2.571472989650494,27.71983120362576
0.23683879100574404,2.6177648898735146,27.724765021989125
0.19081549356184052,2.6616962034229346,27.729698840352494
0.14460883598911056,2.7032261208151454,27.73463265871586
0.0982632196016535,2.742315978808187,27.739566477079226
0.05182317924328572,2.7789297147258383,27.74450029544259
0.005333340492506333,2.8130336001285525,27.749434113805954
-0.041161623219470034,2.8445959307600828,27.754367932169323
-0.08761703353670411,2.8735871751149036,27.75930175053269
-0.1339882501112589,2.8999801613685565,27.764235568896055
-0.18023071349940165,2.923750054074609,27.76916938725942
-0.22629998798005949,2.9448744669313136,27.774103205622787
-0.27215180425439295,2.963333631063585,27.779037023986156
-0.31774210198544783,2.979110152521351,27.783970842349518
-0.36302707213700025,2.9921887156017863,27.788904660712884
-0.40796319907093426,3.0025564488065952,27.79383847907625
-0.45250730236263403,3.010203445476106,27.798772297439616
-0.4966165782945122,3.0151224361316276,27.803706115802985
-0.540248640986919,3.017308148804488,27.80863993416635
-0.5833615631283866,3.0167576171869452,27.813573752529713
-0.6259139162645386,3.013470961690577,27.81850757089308
-0.6678648106080957,3.0074511772147594,27.823441389256445
-0.709173934330854,2.998703265169641,27.828375207619814
-0.7498015923004907,2.9872342999021884,27.83330902598318
-0.7897087442249259,2.9730542783225373,27.838242844346546
-0.8288570421672585,2.9561761669388296,27.843176662709908
-0.8672088673952207,2.9366151535577814,27.848110481073274
-0.9047273665302956,2.9143885826829057,27.853044299436643
-0.941376486960986,2.8895165782385868,27.85797811780001
-0.9771210114871419,2.86202196144867,27.862911936163375
-1.0119265921608653,2.8319295530897324,27.86784575452674
-1.04575978329261,2.7992662785998834,27.872779572890106
-1.0785880735900688,2.764061924600013,27.877713391253472
-1.1103799173992246,2.72634905176026,27.882647209616838
-1.1411047650174746,2.6861621818756247,27.887581027980204
-1.170733092049745,2.6435377333333157,27.89251484634357
-1.1992364277793106,2.5985146044730345,27.897448664706936
-1.2265873825261309,2.551134075100239,27.902382483070305
-1.2527596739664082,2.5014392899104756,27.907316301433667
-1.2777281523880104,2.4494755610837413,27.912250119797033
-1.3014688248575823,2.395290891946731,27.9171839381604
-1.323958878276001,2.3389353227628145,27.922117756523765
-1.3451767013002498,2.2804599804964227,27.927051574887134
-1.3651019051102085,2.2199176554797146,27.9319853932505
-1.383715343001028,2.15736402364557,27.936919211613866
-1.4009991287816488,2.0928571910961584,27.941853029977228
-1.4169366539622512,2.026456098369816,27.946786848340594
-1.431512603713742,1.9582205026700463,27.951720666703963
-1.4447129715842353,1.8882126328278905,27.95665448506733
-1.4565250729582906,1.816497597697549,27.961588303430695
-1.4669375572459555,1.7431415446059233,27.96652212179406
-1.475940418789776,1.668210349267965,27.971455940157423
-1.4835250064796142,1.5917709895388967,27.976389758520792
-1.48968403206568,1.5138936017295834,27.981323576884158
-1.494411577162102,1.4346510337710672,27.986257395247524
-1.4977030989339994,1.3541163166883745,27.99119121361089
-1.4995554344628648,1.272361460443903,27.996125031974255
-1.4999668037858922,1.1894590638682272,28.00105885033762
-1.4989368116063873,1.105484383713615,28.005992668700987
-1.4964664476736516,1.020515167323298,28.010926487064353
-1.4925580858318594,0.9346297527544354,28.01586030542772
-1.4872154817389887,0.8479059065565286,28.020794123791084
-1.4804437692579056,0.7604213119547261,28.025727942154454
-1.472249455523067,0.6722544536775537,28.03066176051782
-1.4626404146876297,0.5834848538795677,28.035595578881182
-1.4516258803569744,0.49419300616700385,28.040529397244548
-1.4392164367158549,0.40446038407554286,28.045463215607914
-1.4254240083576806,0.3143689964747647,28.050397033971283
-1.41026184882598,0.22400028194881716,28.05533085233465
-1.3937445278785392,0.133434477776962,28.060264670698015
-1.3758879174870027,0.042751577474717986,28.065198489061377
-1.356709176584925,-0.04796695008441811,28.070132307424743
-1.3362267345793657,-0.1386378264104369,28.075066125788112
-1.3144602736415323,-0.22917777901396771,28.079999944151478
-1.2914307097935553,-0.3195056602697455,28.084933762514844
-1.2671601728096258,-0.40954244618044716,28.08986758087821
-1.2416719849510252,-0.49920904878529065,28.09480139924157
-1.2149906385549192,-0.5884244818571043,28.09973521760494
-1.187141772499145,-0.677106635759803,28.104669035968307
-1.1581521475648164,-0.7651749056897924,28.109602854331673
-1.1280496207213557,-0.8525516550197041,28.11453667269504
-1.0968631183578126,-0.9391608033132655,28.119470491058404
-1.0646226084866683,-1.0249253165613674,28.124404309421774
-1.0313590719467232,-1.1097667904547628,28.129338127785136
-0.9971044726326993,-1.1936077344167308,28.134271946148502
-0.9618917267802196,-1.2763737199029639,28.139205764511868
-0.9257546713356352,-1.3579927052636018,28.144139582875233
-0.8887280314411314,-1.438392509226493,28.149073401238603
-0.8508473870663239,-1.5174998167980036,28.15400721960197
-0.8121491388184563,-1.5952420524047388,28.15894103796533
-0.7726704729639811,-1.6715496677471646,28.163874856328697
-0.7324493256952507,-1.7463559349963236,28.168808674692063
-0.6915243466763793,-1.8195947557482453,28.17374249305543
-0.649934861903846,-1.891199574249651,28.178676311418798
-0.6077208359170195,-1.961104745628216,28.183610129782164
-0.5649228333949081,-2.029247243115856,28.18854394814553
-0.5215819801763978,-2.0955663666844893,28.19347776650889
-0.4777399237414308,-2.1600023236544077,28.198411584872257
-0.4334387931905397,-2.222496228674023,28.203345403235627
-0.38872115876202507,-2.2829915620335175,28.208279221598993
-0.3436299909245715,-2.3414344579718747,28.21321303996236
-0.29820861908607915,-2.3977719924216077,28.218146858325724
-0.25250068995699587,-2.4519512883883534,28.223080676689086
-0.20655012560895486,-2.5039214496599103,28.228014495052456
-0.1604010812687946,-2.553635699182582,28.23294831341582
-0.11409790288852067,-2.6010502430988804,28.237882131779187
-0.06768508453199738,-2.6461214145075913,28.242815950142553
-0.021207225619313874,-2.688805621713763,28.24774976850592
0.025291011930087315,-2.7290622930119963,28.252683586869285
0.0717649466143424,-2.766855250038613,28.25761740523265
0.11816992028491374,-2.8021506270115606,28.262551223596017
0.16446134105989796,-2.834914987280293,28.267485041959382
0.21059472617361089,-2.865116471882975,28.272418860322748
0.2565257447215786,-2.892726604301062,28.277352678686118
0.30221026025896064,-2.9177198528189514,28.282286497049483
0.3476043732129623,-2.9400723727794094,28.287220315412846
0.3926644630669493,-2.9597624573807333,28.29215413377621
0.43734723027687045,-2.9767717093342543,28.297087952139577
0.48160973787884354,-2.9910846241246714,28.302021770502947
0.5254094527485192,-3.0026872427319478,28.306955588866312
0.5687042864725578,-3.011567182049062,28.31188940722968
0.6114526357925958,-3.0177150522840055,28.31682322559304
0.6536134225828367,-3.021125188455536,28.321757043956406
0.6951461333233893,-3.021794783775481,28.326690862319776
0.7360108580306579,-3.019722673460921,28.33162468068314
0.7761683286083878,-3.0149093115264884,28.336558499046507
0.8155799565811279,-3.007357949105953,28.341492317409873
0.8542078701752023,-2.997075485701652,28.346426135773235
0.8920149507107634,-2.984071779292854,28.351359954136605
0.9289648682701901,-2.968358331863976,28.35629377249997
0.9650221166085798,-2.949948312572201,28.361227590863336
1.0001520472727021,-2.92885787368213,28.366161409226702
1.0343209028957139,-2.9051066185543424,28.371095227590068
1.067495849635591,-2.878716506253773,28.376029045953437
1.0996450087261107,-2.8497111133099224,28.3809628643168
1.1307374871100822,-2.8181164319650787,28.385896682680166
1.1607434071253835,-2.783961620101359,28.39083050104353
1.1896339352152412,-2.747278272895912,28.395764319406897
1.2173813096353572,-2.7080994926356414,28.400698137770267
1.2439588671307158,-2.6664604226579187,28.405631956133632
1.2693410685573416,-2.622399363872161,28.410565774496995
1.29350352342344,-2.5759575590814263,28.41549959286036
1.3164230133270427,-2.527177862721373,28.420433411223726
1.3380775142671404,-2.476104232094159,28.425367229587096
1.3584462178071712,-2.4227826978642937,28.43030104795046
1.377509551070558,-2.367262352926097,28.435234866313827
1.3952491955488042,-2.3095949793957726,28.440168684677193
1.4116481047042369,-2.24983383266335,28.445102503040555
1.426690520350557,-2.188033138894565,28.450036321403925
1.440361987795288,-2.1242488196663722,28.45497013976729
1.4526493697298375,-2.0585393577552473,28.459903958130656
1.4635408588533465,-1.9909656302221628,28.464837776494022
1.4730259892187805,-1.9215899358391662,28.469771594857388
1.4810956462899292,-1.850475420522824,28.474705413220754
1.487742075699816,-1.7776864897584068,28.47963923158412
1.492958890702113,-1.703289558687392,28.484573049947485
1.4967410783083355,-1.6273531722776184,28.48950686831085
1.4990850041049848,-1.5499473148635556,28.494440686674217
1.4999884157459369,-1.4711426130214562,28.499374505037586
1.4994504451168047,-1.3910102433853273,28.504308323400952
1.497471609169137,-1.3096226269435596,28.509242141764314
1.4940538094236444,-1.2270541097677277,28.51417596012768
1.4892003301430063,-1.1433807414343011,28.519109778491046
1.4829158351758762,-1.0586792235080276,28.524043596854415
1.4752063634753338,-0.9730261192760549,28.52897741521778
1.4660793232957845,-0.8864982116737798,28.533911233581147
1.4555434850742401,-0.7991735608643252,28.53884505194451
1.4436089730024824,-0.7111319245394415,28.543778870307875
1.4302872552984685,-0.6224539348986488,28.548712688671245
1.4155911331862243,-0.5332199563837233,28.55364650703461
1.399534728594717,-0.4435099543652531,28.558580325397976
1.3821334705876762,-0.3534044037307305,28.563514143761342
1.3634040805374246,-0.26298490323823503,28.568447962124704
1.3433645560567706,-0.17233356754407947,28.573381780488074
1.322034153704681,-0.08153196652410244,28.57831559885144
1.2994333704818966,0.009338933872641904,28.583249417214805
1.2755839241349884,0.10019774386767497,28.58818323557817
1.250508732287006,0.19096206932980142,28.593117053941537
1.2242318904153526,0.2815494611542706,28.598050872304906
1.1967786486976733,0.3718788845887332,28.60298469066827
1.1681753877482888,0.4618707889222986,28.607918509031634
1.1384495932682623,0.5514455608244425,28.612852327395
1.10762982963361,0.6405223461142365,28.617786145758366
1.0757457124469705,0.7290199216302068,28.622719964121735
1.042827880079088,0.8168587047601876,28.6276537824851
1.0089079642275507,0.9039614574304474,28.632587600848463
0.9740185595209568,0.9902518542230068,28.63752141921183
0.9381931921978283,1.0756527870575323,28.642455237575195
0.9014662878901113,1.16008657156733,28.647389055938564
0.8638731385429292,1.2434767998823864,28.65232287430193
0.8254498685012004,1.3257496265538102,28.657256692665296
0.7862333997968988,1.4068331310243962,28.66219051102866
0.7462614166694362,1.4866557255312132,28.667124329392024
0.70557232935397,1.5651454770731692,28.672058147755394
0.6642052371718923,1.6422309444453915,28.67699196611876
0.6221998909590174,1.7178424814435855,28.681925784482125
0.5795966548678497,1.7919126770401237,28.68685960284549
0.5364364675806909,1.8643756943535685,28.691793421208857
0.4927608029702789,1.9351664788780503,28.696727239572223
0.44861163024659134,2.0042208848717826,28.70166105793559
0.4040313736270158,2.071476551369401,28.706594876298954
0.35906287157008165,2.1368732455002184,28.71152869466232
0.31374933561055607,2.2003520417640803,28.716462513025686
0.2681343088362675,2.2618545300483763,28.721396331389055
0.2222616240462899,2.3213235246253006,28.726330149752417
0.1761753616307406,2.3787046200814204,28.731263968115783
0.12991980721265697,2.433946451077387,28.73619778647915
0.08353940909266042,2.4869992465995225,28.741131604842515
0.03707873553733923,2.537813785304244,28.74606542320588
-0.00941756804789895,2.586342168905152,28.75099924156925
-0.055904822019464895,2.632539056358611,28.755933059932616
-0.102338355429975,2.676361680119827,28.760866878295978
-0.14867354895360296,2.7177692950646213,28.765800696659344
-0.19486587776229097,2.7567233564847395,28.77073451502271
-0.24087095431073602,2.7931878060478565,28.77566833338608
-0.2866445709896642,2.827128446733381,28.780602151749445
-0.33214274260637233,2.858512502124232,28.78553597011281
-0.3773217486513756,2.8873097095540756,28.790469788476173
-0.4221381753104867,2.913493518025506,28.79540360683954
-0.4665489571826332,2.937040262367696,28.80033742520291
-0.5105114186623892,2.957927480842386,28.805271243566274
-0.5539833149486079,2.976134125222019,28.81020506192964
-0.5969228726382672,2.9916421966364557,28.815138880293006
-0.6392888298679575,3.004437054558482,28.820072698656368
-0.6810404759635292,3.014506361441933,28.825006517019737
-0.722137690560197,3.0218399943658234,28.829940335383103
-0.7625409821553233,3.026430829721599,28.83487415374647
-0.8022115260569646,3.0282742842665544,28.839807972109835
-0.841111201691641,3.0273672817419897,28.8447417904732
-0.8792026292354923,3.0237091765693567,28.84967560883657
-0.9164492055336368,3.0173035067660208,28.854609427199932
-0.9528151392731974,3.008157074510241,28.859543245563298
-0.9882654853762142,2.9962773566701753,28.864477063926664
-1.0227661785793492,2.981672858569593,28.86941088229003
-1.056284066168341,2.9643562806941306,28.8743447006534
-1.0887869398350787,2.9443451475284985,28.879278519016765
-1.120243566627848,2.9216585894582563,28.884212337380127
-1.1506237189637423,2.896315583913232,28.889146155743493
-1.1798982036754067,2.8683375071731443,28.89407997410686
-1.2080388900634376,2.83775061725982,28.899013792470228
-1.2350187369279988,2.8045845207421327,28.903947610833594
-1.2608118185535924,2.7688694836034102,28.90888142919696
-1.2853933496218246,2.7306368381046964,28.913815247560322
-1.3087397090282054,2.689921214227326,28.918749065923688
-1.3308284625804974,2.646760794895119,28.923682884287057
-1.3516383845562137,2.60119566315076,28.928616702650423
-1.3711494780992728,2.55326716569773,28.93355052101379
-1.3893429944353233,2.503018871178304,28.938484339377155
-1.4062014508880938,2.4504971305447403,28.94341815774052
-1.421708647678997,2.3957504938649437,28.948351976103886
-1.4358496834939305,2.338829226455355,28.953285794467252
-1.4486109698024328,2.27978552124712,28.958219612830618
-1.4599802439152354,2.21867360523485,28.963153431193984
-1.469946580767884,2.1555494231275025,28.96808724955735
-1.4785004034189242,2.090470643349926,28.97302106792072
-1.485633492252674,2.023497159498274,28.97795488628408
-1.4913389928776732,1.9546910929741907,28.982888704647447
-1.4956114227132964,1.884115834914143,28.987822523010813
-1.4984466762580846,1.8118353155721671,28.99275634137418
-1.4998420290348802,1.7379147321323853,28.997690159737548
-1.4997961402088151,1.662421912391018,29.002623978100914
-1.498309053875798,1.5854272642835405,29.00755779646428
-1.4953821990201093,1.5070020134867417,29.012491614827642
-1.4910183881412704,1.4272169477115322,29.017425433191008
-1.485221814551409,1.346143402508038,29.022359251554377
-1.4779980483458244,1.263855141110345,29.027293069917743
-1.4693540310504747,1.1804284888256433,29.03222688828111
-1.459298068951685,1.0959405067058083,29.037160706644475
-1.4478398251144027,1.010467620964586,29.042094525007837
-1.4349903100966541,0.9240862857123153,29.047028343371206
-1.4207618713692538,0.8368744446755899,29.051962161734572
-1.4051681814506318,0.7489118079905042,29.056895980097938
-1.388224224768634,0.6602788622718526,29.061829798461304
-1.3699462832614993,0.5710560321701249,29.06676361682467
-1.350351920732095,0.48132372329429657,29.071697435188035
-1.3294599659703183,0.3911626658052833,29.0766312535514
-1.3072904946600061,0.3006539470915674,29.081565071914767
-1.2838648100875931,0.20987892827686586,29.086498890278133
-1.259205422671201,0.11891938973553857,29.0914327086415
-1.2333360283297035,0.02785764489295828,29.096366527004868
-1.2062814857126476,-0.06322384348088068,29.101300345368234
-1.1780677923128307,-0.15424317312084984,29.106234163731596
-1.1487220594845977,-0.24511931459904296,29.111167982094962
-1.1182724863917497,-0.33577169217596115,29.116101800458328
-1.0867483329100371,-0.4261195463103402,29.121035618821697
-1.0541798915107565,-0.5160817787450779,29.125969437185063
-1.020598458151569,-0.6055773510338064,29.13090325554843
-0.9860363022034876,-0.6945257958238787,29.13583707391179
-0.9505266354421346,-0.7828475744647053,29.140770892275157
-0.9141035801337538,-0.8704643074376744,29.145704710638526
-0.876802136246137,-0.9572987469677371,29.150638529001892
-0.8386581478160194,-1.0432742627423313,29.155572347365258
-0.7997082685054889,-1.1283141847874034,29.160506165728624
-0.759989926380604,-1.2123418671521426,29.16543998409199
-0.7195412879455084,-1.2952816633191453,29.170373802455355
-0.6784012214673412,-1.3770597653932273,29.17530762081872
-0.6366092596262406,-1.4576039454562453,29.180241439182087
-0.5942055615276036,-1.5368427475495927,29.185175257545453
-0.5512308741118653,-1.6147053550758421,29.19010907590882
-0.5077264929996089,-1.6911221304165123,29.195042894272188
-0.4637342228094238,-1.7660247707773236,29.19997671263555
-0.41929633698663316,-1.8393459367475395,29.204910530998916
-0.37445553718150676,-1.9110193442419805,29.20984434936228
-0.32925491221602504,-1.9809804205346495,29.214778167725648
-0.28373789667857346,-2.049166294369393,29.219711986089017
-0.2379482291863937,-2.115514915255506,29.224645804452383
-0.1919299103558792,-2.1799649763182574,29.229579622815745
-0.1457271605211106,-2.242457347090335,29.23451344117911
-0.0993843772413001,-2.3029359981932362,29.239447259542477
-0.05294609263767713,-2.3613467436797255,29.244381077905846
-0.006456930601713151,-2.4176355579107662,29.24931489626921
0.040038436085693796,-2.471749116747729,29.254248714632578
0.08649532868133193,-2.5236368016239954,29.259182532995943
0.1328691054129846,-2.573251202891905,29.264116351359306
0.17911520437678996,-2.6205467113374987,29.269050169722675
0.22518918635806057,-2.6654787143905945,29.27398398808604
0.27104677753438394,-2.708004564040129,29.278917806449407
0.3166439120196189,-2.7480845590377374,29.283851624812772
0.3619367742078654,-2.7856815095515746,29.28878544317614
0.406881840877363,-2.82075994011665,29.293719261539504
0.4514359230129633,-2.8532863461787468,29.29865307990287
0.4955562073081131,-2.8832299950678544,29.303586898266236
0.5392002973050007,-2.9105629588053272,29.3085207166296
0.5823262541347219,-2.935259407554439,29.313454534992967
0.6248926368175362,-2.957295306615525,29.318388353356337
0.6668585420846876,-2.9766489737248922,29.323322171719703
0.7081836436835398,-2.9933017273360445,29.328255990083065
0.7488282311282448,-3.0072378417510732,29.33318980844643
0.7887532478587062,-3.0184440191208917,29.338123626809796
0.8279203287710901,-3.026909103679365,29.343057445173162
0.8662918370841817,-3.0326242744929846,29.34799126353653
0.9038309005052791,-3.0355833728753607,29.352925081899897
0.9405014466621963,-3.035783050397468,29.35785890026326
0.97626823776606,-3.033222697892683,29.362792718626626
1.011096904472467,-3.027904243353058,29.36772653698999
1.0449539789078284,-3.019832003464546,29.37266035535336
1.0778069268296238,-3.009012750665257,29.377594173716727
1.109624178889614,-2.995455867593587,29.382527992080092
1.1403751609697261,-2.9791733735659323,29.387461810443455
1.1700303235615044,-2.9601799262683697,29.39239562880682
1.1985611701611694,-2.9384928837532738,29.39732944717019
1.2259402846526228,-2.914132107323473,29.402263265533556
1.2521413576526321,-2.88711952707352,29.40719708389692
1.2771392117920046,-2.8574792696722726,29.412130902260287
1.3009098259094012,-2.8252384696584896,29.417064720623653
1.323430358133932,-2.7904273754199123,29.42199853898702
1.3446791678345529,-2.753078127964339,29.426932357350385
1.3646358364152005,-2.713224093627062,29.43186617571375
1.3832811869356012,-2.6709012286130873,29.436799994077116
1.400597302538952,-2.626149389282467,29.441733812440482
1.4165675436687226,-2.5790109517987245,29.44666763080385
1.4311765640581382,-2.529528525339752,29.451601449167214
1.4444103254767913,-2.477745699996133,29.45653526753058
1.4562561112204262,-2.4237101005298647,29.461469085893945
1.4667025383307615,-2.3674737521205147,29.46640290425731
1.4757395685337442,-2.3090896160055774,29.47133672262068
1.4833585178855535,-2.248609488941085,29.476270540984046
1.4895520651173115,-2.1860866954707876,29.48120435934741
1.4943142586702727,-2.1215794692001704,29.486138177710774
1.497640522414872,-2.055149726872977,29.49107199607414
1.499527660048026,-1.9868591224261711,29.49600581443751
1.4999738581645756,-1.9167683326472824,29.500939632800876
1.498978687999849,-1.8449402427980142,29.50587345116424
1.4965431058416414,-1.7714418345572762,29.510807269527607
1.4926694521113293,-1.696342118757051,29.51574108789097
1.487361449114859,-1.6197096235106203,29.52067490625434
1.4806241974659045,-1.5416130671811004,29.525608724617705
1.4724641711845008,-1.4621236409010974,29.53054254298107
1.4628892114760137,-1.3813152406359763,29.535476361344436
1.45190851919628,-1.2992624746185786,29.540410179707802
1.4395326460102191,-1.2160394249586652,29.545343998071168
1.4257734842524723,-1.1317207032785204,29.550277816434534
1.4106442554996885,-1.0463830799969565,29.5552116347979
1.39415949786553,-0.9601054136752764,29.560145453161265
1.3763350520305833,-0.8729669951899892,29.56507927152463
1.3571880460205952,-0.7850464093935503,29.570013089888
1.336736878747647,-0.6964222278321688,29.574946908251366
1.3150012023301236,-0.6071744378774246,29.57988072661473
1.292001903208398,-0.5173845964353742,29.584814544978094
1.2677610820744862,-0.4271344771854404,29.58974836334146
1.2423020326347542,-0.3365050681761093,29.59468218170483
1.2156492192265196,-0.24557725089296972,29.599616000068195
1.1878282533093378,-0.1544330419075309,29.60454981843156
1.1588658688543887,-0.06315540734534078,29.609483636794923
1.1287898966548378,0.028173311024128577,29.61441745515829
1.0976292375826102,0.11947224948840487,29.61935127352166
1.0654138348166822,0.2106609219014844,29.624285091885024
1.032174645069712,0.30165760348947773,29.62921891024839
0.9979436088408178,0.3923794414801668,29.634152728611756
0.9627536197232063,0.4827443485236262,29.63908654697512
0.9266384927955899,0.5726724335743334,29.644020365338488
0.8896329321285062,0.6620852832708082,29.648954183701854
0.8517724974358327,0.7509040660004139,29.65388800206522
0.8130935699047792,0.8390488218459973,29.658821820428585
0.7736333172359575,0.9264397665053933,29.66375563879195
0.7334296579279233,1.0129989856845167,29.66868945715532
0.6925212248401776,1.098650554487926,29.673623275518683
0.6509473280697352,1.1833191699272756,29.67855709388205
0.6087479171769279,1.2669291680315693,29.683490912245414
0.5659635427966967,1.3494051401187805,29.68842473060878
0.5226353176723316,1.4306732727186326,29.69335854897215
0.47880487714902864,1.5106617450223374,29.698292367335515
0.43451433916529936,1.5892998920911614,29.703226185698878
0.3898062637806205,1.6665174030763135,29.708160004062243
0.34472361227827186,1.742244563470979,29.71309382242561
0.2993097058824008,1.8164130624055965,29.71802764078898
0.25360818412981806,1.8889562794758057,29.722961459152344
0.20766296293508227,1.959808874320762,29.72789527751571
0.161518192390684,2.028906464720852,29.732829095879076
0.11521821434173014,2.096185915764825,29.73776291424244
0.06880751977679216,2.1615858346259698,29.742696732605808
0.022330706075233575,2.22504661896157,29.747630550969173
-0.024167565847877763,2.2865100957527087,29.75256436933254
-0.07064261445773237,2.3459193983577507,29.757498187695905
-0.11704978053534693,2.4032193987693216,29.76243200605927
-0.16334447009211306,2.458357159403146,29.767365824422637
-0.20948219722119404,2.5112817338630715,29.772299642786002
-0.2554186268457484,2.561943604565459,29.77723346114937
-0.3011096173213595,2.6102947745794745,29.782167279512734
-0.34651126285323636,2.6562897029212933,29.7871010978761
-0.39157993568651095,2.6998858701837616,29.79203491623947
-0.4362723280294223,2.741043072078467,29.79696873460283
-0.4805454936690131,2.779722442777795,29.801902552966197
-0.5243568892394045,2.8158867608862876,29.806836371329563
-0.5676644151029252,2.8495016316336836,29.81177018969293
-0.6104264558048983,2.8805357043640436,29.8167040080563
-0.6526019200631131,2.9089596742457395,29.821637826419664
-0.694150280253639,2.934745882799392,29.82657164478303
-0.7350316113549895,2.957869291365323,29.831505463146392
-0.7752066293131894,2.978308172263209,29.836439281509758
-0.8146367287911529,2.996043340243495,29.841373099873127
-0.8532840202652907,3.0110573557895774,29.846306918236493
-0.8911113664350175,3.023335171923406,29.85124073659986
-0.9280824179088586,3.0328650194087636,29.856174554963225
-0.964161648133781,3.039637832332121,29.861108373326587
-0.9993143875335175,3.0436462482833817,29.866042191689957
-1.0335068568235968,3.04488518390139,29.870976010053322
-1.0667061994709386,3.04335318451046,29.875909828416688
-1.0988805132666388,3.0390521237982693,29.880843646780054
-1.129998880981603,3.0319855405893166,29.88577746514342
-1.1600314000759229,3.0221583733138844,29.89071128350679
-1.188949211432945,3.009578641827101,29.89564510187015
-1.2167245270910996,2.9942583578122823,29.900578920233517
-1.2433306569458713,2.9762121934052645,29.905512738596883
-1.2687420343972493,2.9554560992911276,29.91044655696025
-1.2929342409173785,2.932007996016492,29.915380375323615
-1.315884029515029,2.9058891854502473,29.920314193686984
-1.3375693470742898,2.8771242003576116,29.925248012050346
-1.3579693555460617,2.8457396499944325,29.930181830413712
-1.3770644519719506,2.8117640424823556,29.935115648777078
-1.3948362873212725,2.775228447190412,29.940049467140444
-1.4112677841232701,2.736166489889858,29.944983285503813
-1.4263431528771822,2.694613887159505,29.94991710386718
-1.440047907224991,2.650608771744918,29.95485092223054
-1.4523688778716908,2.604192236067418,29.959784740593907
-1.463294225240106,2.5554076257835177,29.964718558957273
-1.4728134508478377,2.504299395872745,29.969652377320642
-1.4809174073955382,2.450913598563895,29.974586195684008
-1.487598307556889,2.3952994647844186,29.979520014047374
-1.492849731461621,2.33750945857674,29.98445383241074
-1.4966666328645573,2.277597514310469,29.989387650774102
-1.4990453439946918,2.215618068215385,29.99432146913747
-1.4999835790796778,2.1516271522100907,29.999255287500837
-1.4994804365422738,2.0856837041120886,30.004189105864203
-1.4975363998667037,2.017849303417249,30.00912292422757
-1.4941533371340563,1.9481869677418395,30.014056742590935
-1.4893344992272,1.8767605020909244,30.0189905609543
-1.4830845167069127,1.803634798788967,30.023924379317666
-1.4754093953622325,1.728876580363395,30.028858197681032
-1.4663165104393394,1.6525548439426578,30.033792016044398
-1.4558145995544547,1.5747403767476624,30.038725834407764
-1.4439137542976073,1.4955046556577414,30.043659652771133
-1.4306254105353562,1.4149194865996728,30.048593471134495
-1.415962337421715,1.3330579233352018,30.05352728949786
-1.3999386251279018,1.2499950609698671,30.058461107861227
-1.3825696713027182,1.1658074077445173,30.063394926224593
-1.363872166276405,1.0805717768673289,30.068328744587962
-1.3438640770225982,0.9943653283959659,30.073262562951328
-1.322564629893161,0.9072663932910257,30.078196381314694
-1.299994292143154,0.8193544789615044,30.083130199678056
-1.276174752263145,0.7307093877780071,30.088064018041422
-1.2511288991381981,0.641410899483824,30.09299783640479
-1.2248808000533276,0.5515394488736732,30.097931654768157
-1.1974556775664136,0.46117658258786576,30.102865473131523
-1.1688798852711395,0.37040443293689973,30.10779929149489
-1.1391808824731726,0.27930501163037397,30.11273310985825
-1.1083872078035986,0.18796018815874327,30.11766692822162
-1.0765284517954834,0.09645195095532742,30.122600746584986
-1.0436352284492187,0.004862219495818555,30.127534564948352
-1.0097391458148894,-0.08672750034238802,30.132468383311718
-0.9748727756190617,-0.17823584430435205,30.137402201675084
-0.9390696219657003,-0.26958090639442117,30.142336020038453
-0.9023640891410981,-0.3606802372750899,30.147269838401815
-0.8647914485538011,-0.4514518748100562,30.15220365676518
-0.8263878048412895,-0.5418152958520939,30.157137475128547
-0.787190061176005,-0.6316911168049248,30.162071293491913
-0.7472358838039951,-0.7209999518364545,30.167005111855282
-0.7065636658503535,-0.8096619525789159,30.171938930218648
-0.6652124904261411,-0.8975976394631928,30.17687274858201
-0.6232220930722946,-0.984728930443249,30.181806566945376
-0.5806328235766481,-1.0709791291922182,30.18674038530874
-0.5374856072004326,-1.1562721635810318,30.19167420367211
-0.49382190535243176,-1.2405322985242067,30.196608022035477
-0.44968367574709395,-1.3236846152420332,30.201541840398843
-0.4051133320864061,-1.4056553307437094,30.206475658762205
-0.36015370330313057,-1.4863714331707285,30.21140947712557
-0.3148479924054471,-1.565760386001149,30.21634329548894
-0.2692397349619391,-1.6437506582898154,30.221277113852306
-0.22337275726683462,-1.7202724918718137,30.226210932215672
-0.17729113422605508,-1.7952577725880925,30.231144750579038
-0.1310391470045699,-1.8686391055822367,30.236078568942403
-0.08466124047513547,-1.940349411600404,30.24101238730577
-0.038201980510184114,-2.0103226975460906,30.245946205669135
0.008293988843236622,-2.0784950049454847,30.2508800240325
0.05478198826279565,-2.1448042936401293,30.255813842395867
0.10121734608474428,-2.209189587310655,30.260747660759233
0.14755544123016812,-2.2715908467998327,30.265681479122602
0.19375174608267393,-2.3319499964881025,30.270615297485964
0.2397618692762613,-2.390211714040612,30.27554911584933
0.2855415983522747,-2.4463227633126703,30.280482934212696
0.331046942244434,-2.5002307789437785,30.28541675257606
0.3762341735511157,-2.551884346540367,30.29035057093943
0.42105987055429056,-2.601234371020703,30.295284389302797
0.465480958944702,-2.6482348480809437,30.30021820766616
0.5094547532132077,-2.6928422018064264,30.305152026029525
0.5529389976685037,-2.7350145526503864,30.31008584439289
0.5958919070420113,-2.7747120011032083,30.31501966275626
0.6382722066401808,-2.8118970326900525,30.319953481119626
0.6800391720069089,-2.8465342087049663,30.32488729948299
0.7211526680566374,-2.8785901172868473,30.329821117846357
0.7615731876414873,-2.9080342720094383,30.33475493620972
0.8012618895146391,-2.9348394892494283,30.33968875457309
0.8401806356540216,-2.958980689211801,30.344622572936455
0.878292027910375,-2.9804339698788214,30.34955639129982
0.915559443944217,-2.999177768639519,30.354490209663187
0.9519470724171282,-3.015194363725226,30.359424028026552
0.9874199474040924,-3.028469202457364,30.364357846389918
1.021943981993046,-3.0389892868672232,30.369291664753284
1.0554860010403078,-3.0467434133227416,30.37422548311665
1.0880137730492268,-3.0517236151046636,30.379159301480016
1.1194960411425083,-3.053925167312333,30.38409311984338
1.1499025530978135,-3.0533454933400317,30.38902693820675
1.179204090418008,-3.0499842560252746,30.393960756570117
1.2073724964080554,-3.0438442353654973,30.39889457493348
1.234380703231607,-3.0349309789865617,30.403828393296845
1.260202757921249,-3.023251924689099,30.40876221166021
1.2848138473174913,-3.0088169886470943,30.41369603002358
1.308190321912417,-2.9916396003723698,30.418629848386946
1.3303097185752046,-2.97173597570421,30.42356366675031
1.3511507821375832,-2.949123813837452,30.428497485113674
1.3706934858185458,-2.923822968703872,30.43343130347704
1.388919050468701,-2.895856956726312,30.43836512184041
1.405809962615592,-2.8652523812846806,30.443298940203775
1.4213499912930152,-2.832037147823591,30.44823275856714
1.435524203637765,-2.79624073669923,30.453166576930506
1.4483189792391014,-2.757896153363618,30.45810039529387
1.45972202322693,-2.717040012238476,30.463034213657238
1.46972237808632,-2.6737103697478433,30.467968032020604
1.4783104341869475,-2.627945933712462,30.47290185038397
1.4854779390172181,-2.5797880665924664,30.477835668747336
1.4912180051143489,-2.529282272358386,30.4827694871107
1.4955251166827472,-2.476476618420095,30.48770330547407
1.498395134894269,-2.4214195135882743,30.492637123837433
1.4998253018653804,-2.364160243242259,30.4975709422008
1.499814243307258,-2.3047512241349324,30.502504760564165
1.4983619698463884,-2.243248421140687,30.50743857892753
1.4954698770143589,-2.1797095357305296,30.512372397290896
1.4911407439068651,-2.114192875474506,30.517306215654266
1.4853787305131525,-2.0467581519514315,30.522240034017628
1.4781893737186254,-1.9774673186464886,30.527173852380994
1.469579581984246,-1.9063841924312812,30.53210767074436
1.459557628708013,-1.8335740818253605,30.537041489107725
1.4481331442747938,-1.7591042518920101,30.541975307471095
1.4353171068022612,-1.6830439682466687,30.54690912583446
1.4211218315916452,-1.6054633830400449,30.551842944197826
1.4055609592936351,-1.5264327930895696,30.55677676256119
1.3886494428006417,-1.446023516802152,30.561710580924554
1.370403532878189,-1.364309112748564,30.566644399287924
1.3508407625490966,-1.2813652003725127,30.57157821765129
1.3299799302454007,-1.1972683401529163,30.576512036014655
1.3078410817444317,-1.1120954922286292,30.58144585437802
1.2844454909063083,-1.025924155344039,30.586379672741383
1.2598156392311806,-0.9388322934751427,30.591313491104753
1.233975194256246,-0.8508981357615579,30.59624730946812
1.2069489868126908,-0.76220067125417,30.601181127831484
1.1787629871652578,-0.6728205722440128,30.60611494619485
1.1494442800565603,-0.5828402113833469,30.611048764558216
1.119021038680582,-0.4923423325885627,30.615982582921582
1.0875224976102331,-0.4014086247404693,30.620916401284948
1.0549789247050259,-0.3101196152269132,30.625850219648314
1.0214215920258025,-0.21855584194394517,30.63078403801168
0.986882745784489,-0.12679902267038856,30.635717856375045
0.951395575357811,-0.03493213276658823,30.640651674738415
0.9149941813946317,0.05696154626018881,30.64558549310178
0.877713543047662,0.14879942312988673,30.650519311465143
0.8395894843609903,0.24049974534118096,30.65545312982851
0.8006586398457444,0.33198098914524926,30.660386948191874
0.7609584192767487,0.42316144888421275,30.665320766555244
0.7205269717447702,0.5139597055156432,30.67025458491861
0.6794031489975652,0.6042954619268236,30.675188403281975
0.637626468106347,0.694089635241085,30.680122221645338
0.5952370734924917,0.7832634981919985,30.685056040008703
0.5522756983518012,0.8717379381106085,30.689989858372073
0.5087836255127912,0.9594337796493666,30.69492367673544
0.4648026477666747,1.0462727304251744,30.699857495098804
0.42037502770745305,1.1321778140720447,30.70479131346217
0.3755434571207729,1.217073061650785,30.709725131825532
0.33035101595994765,1.300883248324955,30.714658950188902
0.2848411309494319,1.3835340711662854,30.719592768552268
0.23905753385441497,1.464952210188058,30.724526586915633
0.19304421945811046,1.5450649081627696,30.729460405279
0.14684540328569365,1.623799708876078,30.734394223642365
0.10050547911636373,1.7010850032092253,30.739328042005734
0.05406897632407636,1.7768508735629973,30.744261860369097
0.007580517087981242,1.8510292024212185,30.749195678732463
-0.03891522648632195,1.9235529585434423,30.75412949709583
-0.08537357529350251,1.9943556113882557,30.759063315459194
-0.13174988616194308,2.063371396616367,30.763997133822564
-0.1779995947526558,2.1305361519832733,30.76893095218593
-0.22407825838244444,2.195787911840432,30.77386477054929
-0.2699415987301634,2.2590667985362467,30.778798588912657
-0.3155455443849997,2.320314498550643,30.783732407276023
-0.36084627319617346,2.3794740014285893,30.788666225639393
-0.4058002543824891,2.4364898793921217,30.79360004400276
-0.4503642903627487,2.491308703013202,30.798533862366124
-0.4944955582652989,2.5438791655709165,30.80346768072949
-0.5381516510779764,2.5941520196726158,30.808401499092852
-0.5812906183980355,2.642080054334938,30.81333531745622
-0.6238710067434868,2.687618067157826,30.818269135819587
-0.6658518993871371,2.7307228950602003,30.823202954182953
-0.7071929556746234,2.7713537189783177,30.82813677254632
-0.7478544497887384,2.8094723314311922,30.833070590909685
-0.7877973089233025,2.845042820973009,30.83800440927305
-0.8269831508291415,2.878031129884564,30.842938227636417
-0.8653743206970561,2.908405479570933,30.847872045999782
-0.9029339273410489,2.936137230350221,30.852805864363148
-0.9396258786483326,2.9612006689587282,30.857739682726514
-0.9754149162612329,2.9835718603333548,30.862673501089883
-1.0102666494579717,3.0032284789218675,30.867607319453246
-1.0441475881996964,3.0201510825893467,30.87254113781661
-1.0770251753120548,3.0343238782409885,30.877474956179977
-1.1088678177702787,3.045733827626847,30.882408774543343
-1.1396449170578935,3.054369580368735,30.887342592906712
-1.1693268985696657,3.0602218111998294,30.89227641127008
-1.1978852400307327,3.063284274624916,30.897210229633444
-1.2252924989044656,3.0635540660951324,30.902144047996806
-1.2515223387627683,3.0610309674500384,30.907077866360172
-1.2765495545936434,3.055716828961845,30.91201168472354
-1.3003500970211832,3.047615610585716,30.916945503086907
-1.3229010954155354,3.0367339941553477,30.921879321450273
-1.3441808798698256,3.023081960802877,30.92681313981364
-1.3641690020234867,3.006672566033749,30.931746958177
-1.3828462547115905,2.9875209632761583,30.93668077654037
-1.4001946904215825,2.965643953509722,30.941614594903736
-1.416197638539617,2.9410608972704226,30.946548413267102
-1.4308397213698516,2.9137947497599184,30.951482231630468
-1.444106868911206,2.8838715158474075,30.956416049993834
-1.4559863323777504,2.851318827187207,30.961349868357203
-1.466466696449276,2.816165881895887,30.966283686720566
-1.475537890240733,2.778444812911742,30.97121750508393
-1.483191196979533,2.738191133762164,30.976151323447297
-1.4894192623817828,2.6954425024085413,30.981085141810663
-1.494216101719229,2.65023797464049,30.986018960174032
-1.4975771055701608,2.602618972121066,30.990952778537398
-1.4994990442487244,2.5526300452886037,30.99588659690076
-1.4999800709084385,2.500317915538012,31.000820415264126
-1.4990197233168743,2.445730510597006,31.005754233627492
-1.4966189242998067,2.3889177575812592,31.01068805199086
-1.4927799808544762,2.3299326155296005,31.015621870354227
-1.4875065819327253,2.268830321808398,31.020555688717593
-1.4808037948961614,2.2056671134949006,31.025489507080955
-1.4726780606467949,2.140500682596677,31.03042332544432
-1.4631371874377523,2.073391414779388,31.03535714380769
-1.4521903433701926,2.0044019543202576,31.040290962171056
-1.4398480475833069,1.9335957074382648,31.045224780534422
-1.4261221601462484,1.8610369827628699,31.050158598897788
-1.4110258706613867,1.7867926390345088,31.055092417261154
-1.3945736855900848,1.7109322815313874,31.06002623562452
-1.3767814143130395,1.6335263058186928,31.064960053987885
-1.3576661539385382,1.5546447017392422,31.06989387235125
-1.3372462728733299,1.474358437537875,31.074827690714617
-1.3155413931719846,1.392741288333105,31.079761509077983
-1.2925723716814306,1.3098694534180795,31.08469532744135
-1.268361279999013,1.2258196310033933,31.089629145804714
-1.2429313832632651,1.140668063121693,31.09456296416808
-1.2163071177977545,1.0544912591740672,31.099496782531446
-1.1885140676295376,0.9673670358353228,31.104430600894812
-1.1595789399046905,0.8793748202333841,31.109364419258178
-1.129529539224667,0.7905953651403783,31.114298237621547
-1.0983947409280541,0.701110180971822,31.119232055984913
-1.0662044633433931,0.6110007144941699,31.124165874348275
-1.032989639039827,0.5203476847402542,31.12909969271164
-0.9987821851031208,0.42923132936997677,31.134033511075007
-0.9636149724654358,0.33773259220080104,31.138967329438376
-0.9275217943190351,0.24593415227999993,31.143901147801742
-0.8905373336431102,0.15392013657141568,31.148834966165108
-0.852697129876086,0.06177458986100474,31.15376878452847
-0.8140375447645739,-0.03041998370872461,31.158702602891836
-0.7745957274225066,-0.12258270409965935,31.163636421255205
-0.7344095786334652,-0.2146329958164843,31.16857023961857
-0.6935177144305892,-0.30648919945477915,31.173504057981937
-0.6519594289893011,-0.39806856005936536,31.178437876345303
-0.6097746568685892,-0.4892886654538994,31.183371694708665
-0.5670039346365381,-0.5800688668817516,31.188305513072034
-0.5236883619178054,-0.6703302014886297,31.1932393314354
-0.47986956189941304,-0.7599939947104641,31.198173149798766
-0.43558964133421285,-0.8489808086565536,31.203106968162132
-0.39089115007909286,-0.9372109242693878,31.208040786525498
-0.3458170402076285,-1.024605647139142,31.212974604888867
-0.300410624736191,-1.1110877903394967,31.21790842325223
-0.2547155360032178,-1.1965808958683504,31.222842241615595
-0.20877568374163505,-1.281008454505065,31.22777605997896
-0.16263521288472885,-1.3642942837160448,31.232709878342327
-0.11633846114599616,-1.4463635712664855,31.237643696705696
-0.06992991641375391,-1.5271432531161349,31.242577515069062
-0.0234541740014444,-1.6065614007256535,31.247511333432424
0.023044106205298003,-1.6845465141033895,31.25244515179579
0.06952024266357552,-1.761027431866517,31.257378970159156
0.11592957510923085,-1.8359336711080865,31.262312788522525
0.1622275074717585,-1.9091958432563565,31.26724660688589
0.20836955072838628,-1.9807461525798644,31.272180425249257
0.25431136565461215,-2.0505188447687983,31.27711424361262
0.3000088054312544,-2.11845013297187,31.282048061975985
0.34541795806619996,-2.184477584674147,31.286981880339354
0.39049518859070553,-2.248539764235506,31.29191569870272
0.43519718098967775,-2.3105767113819864,31.296849517066086
0.4794809798252708,-2.370530696804781,31.30178333542945
0.5233040315138168,-2.4283462767562507,31.306717153792817
0.5666242252169852,-2.4839696314981,31.311650972156183
0.6093999333070866,-2.5373481731109155,31.31658479051955
0.6515900513686365,-2.5884310627391405,31.321518608882915
0.6931540376964039,-2.6371700720463385,31.32645242724628
0.7340519522532962,-2.683519779380603,31.331386245609647
0.7742444950498552,-2.7274369716120805,31.336320063973016
0.813693043908751,-2.7688801106280683,31.341253882336378
0.8523596915779682,-2.8078095271849532,31.346187700699744
0.8902072821569554,-2.8441880452380923,31.35112151906311
0.9271994468008322,-2.8779813634664686,31.356055337426476
0.9633006386682428,-2.9091579381832138,31.360989155789845
0.9984761670793457,-2.9376885136375313,31.36592297415321
1.0326922308511104,-2.963545672110953,31.370856792516577
1.0659159507778255,-2.9867040089375503,31.37579061087994
1.0981154012256875,-3.0071410659731983,31.380724429243305
1.1292596408111677,-3.0248379002221792,31.385658247606674
1.1593187421332118,-3.0397781979185545,31.39059206597004
1.188263820531656,-3.0519470540187537,31.395525884333406
1.2160670618431197,-3.0613315657834455,31.40045970269677
1.2427017491286134,-3.067922655069412,31.405393521060134
1.2681422883464537,-3.0717150634042927,31.410327339423503
1.2923642329463556,-3.072705126751635,31.41526115778687
1.315344307360906,-3.0708899788055737,31.420194976150235
1.337060429371729,-3.066269920807741,31.4251287945136
1.3574917313288086,-3.0588502239548485,31.430062612876966
1.3766185802029474,-3.0486390861456645,31.434996431240332
1.3944225964515908,-3.0356448764513613,31.439930249603698
1.4108866716804178,-3.01987734636665,31.444864067967064
1.4259949850831501,-3.001350954575695,31.44979788633043
1.439733018644287,-2.9800847416310843,31.454731704693796
1.4520875710898715,-2.956098906139191,31.459665523057165
1.463046770572988,-2.9294138001102294,31.46459934142053
1.4726000860817599,-2.9000529293822312,31.469533159783893
1.4807383375588925,-2.868044773301076,31.47446697814726
1.4874537047230652,-2.833420371054137,31.479400796510625
1.4927397345836562,-2.7962108567744504,31.484334614873994
1.4965913476416375,-2.7564490810229048,31.48926843323736
1.4990048427705644,-2.714172417754855,31.494202251600726
1.4999779007731433,-2.6694218987558265,31.499136069964088
1.4995095866097787,-2.6222390819448655,31.504069888327454
1.4976003502971083,-2.5726658338517923,31.509003706690823
1.4942520264755401,-2.5207473106339573,31.51393752505419
1.4894678326463153,-2.4665332121946197,31.518871343417555
1.4832523660797299,-2.410075319786242,31.52380516178092
1.4756115993974275,-2.351425230242941,31.528738980144286
1.4665528748331937,-2.290635553592985,31.533672798507652
1.456084897177589,-2.2277623107229885,31.538606616871018
1.4442177254132287,-2.162864901032214,31.543540435234384
1.4309627630488149,-2.096004185629636,31.54847425359775
1.4163327471612197,-2.0272416804418203,31.553408071961115
1.4003417361559978,-1.9566403704433097,31.558341890324485
1.3830050962583713,-1.8842652312178516,31.563275708687847
1.3643394867471945,-1.810182830333367,31.568209527051213
1.3443628439467412,-1.7344612325265163,31.57314334541458
1.323094363991092,-1.6571705293852281,31.578077163777944
1.3005544843780361,-1.5783827542657571,31.583010982141314
1.2767648643300615,-1.498170755537906,31.58794480050468
1.25174836398142,-1.416607381662822,31.592878618868042
1.2255290224111348,-1.3337660730540646,31.597812437231408
1.1981320345431639,-1.2497221149851672,31.602746255594774
1.1695837269358682,-1.1645530907752346,31.607680073958143
1.1399115324840525,-1.0783381131567873,31.61261389232151
1.109143964057922,-0.9911565638878095,31.617547710684875
1.0773105871042221,-0.9030873216006436,31.62248152904824
1.044441991235975,-0.8142090690390138,31.627415347411603
1.0105697608378998,-0.7246014602037214,31.632349165774972
0.9757264447163482,-0.6343459929123857,31.637282984138338
0.9399455248219319,-0.5435254681922109,31.642216802501704
0.9032613840759037,-0.4522224300829839,31.64715062086507
0.8657092733304806,-0.36051833207616873,31.652084439228435
0.8273252774954625,-0.2684943994318451,31.657018257591798
0.7881462808630328,-0.1762330269186245,31.661952075955167
0.7482099316647891,-0.08381788103951614,31.666885894318533
0.7075546058941029,0.008667426899178455,31.6718197126819
0.6662193704298857,0.1011404814090322,31.676753531045264
0.6242439454959056,0.1935198467528018,31.68168734940863
0.5816686664925242,0.2857241184036847,31.686621167772
0.5385344452372252,0.37767154064924674,31.691554986135362
0.4948827306512822,0.46928042665191066,31.696488804498728
0.45075546893027757,0.5604695675435662,31.701422622862093
0.4061950632368017,0.651158156026813,31.70635644122546
0.36124433295401814,0.7412656730547562,31.71129025958883
0.31594647253927993,0.8307121905781716,31.716224077952194
0.2703450100173291,0.9194187222909638,31.721157896315557
0.2244837651529595,1.00730702450801,31.726091714678923
0.17840680734337472,1.0942990708122944,31.73102553304229
0.13215841327041936,1.1803170260749571,31.735959351405658
0.0857830243542601,1.2652838836152593,31.740893169769024
0.039325204047910844,1.349123907196691,31.74582698813239
-0.0071704049848198,1.4317622211513372,31.75076080649575
-0.05365912376797124,1.5131241252941023,31.755694624859117
-0.10009627994653768,1.5931351765872277,31.760628443222487
-0.14643725071342584,1.671722052540166,31.765562261585853
-0.19263750568897578,1.7488131593277445,31.77049607994922
-0.2386526497114839,1.8243383398771933,31.775429898312584
-0.2844384654975938,1.8982282391434928,31.78036371667595
-0.32995095613216646,1.970414255212384,31.785297535039316
-0.37514638734594974,2.040829226645054,31.79023135340268
-0.41998132954150486,2.1094081583755586,31.795165171766048
-0.4644126995255604,2.1760882276923166,31.800098990129413
-0.5083978019090994,2.2408080252756983,31.80503280849278
-0.5518943701345553,2.303506907349267,31.80996662685615
-0.5948606070909718,2.3641254454212355,31.81490044521951
-0.6372552252780467,2.422606664909138,31.819834263582877
-0.6790374864805026,2.478896472971385,31.824768081946242
-0.7201672409145976,2.532942602085871,31.829701900309608
-0.7606049658092311,2.58469368045436,31.834635718672978
-0.8003118033845038,2.634100045855925,31.839569537036343
-0.8392495981912971,2.6811152011379367,31.844503355399706
-0.8773809337759337,2.7256957363666094,31.84943717376307
-0.9146691686347027,2.767800067992643,31.854370992126437
-0.9510784714239169,2.8073881519296164,31.859304810489807
-0.9865738553909441,2.844422348685804,31.864238628853172
-1.0211212119943172,2.8788676841711283,31.86917244721654
-1.054687343679443,2.910691335705369,31.874106265579904
-1.0872399957792171,2.9398628132293694,31.879040083943266
-1.1187478875083487,2.966354652628789,31.883973902306636
-1.1491807420219542,2.99014207275406,31.88890772067
-1.1785093155095687,3.011202094614879,31.893841539033367
-1.206705425296377,3.0295139780430564,31.898775357396733
-1.2337419769246187,3.0450603748765253,31.9037091757601
-1.2595929901895635,3.057827026025747,31.908642994123465
-1.2842336241045194,3.0678015058458112,31.91357681248683
-1.3076402007714594,3.074973370296957,31.918510630850196
-1.3297902281335792,3.079335428399401,31.923444449213562
-1.3506624215886935,3.080883812957445,31.928378267576928
-1.3702367244421796,3.0796168916988456,31.933312085940297
-1.3884943271800572,3.0755350852239833,31.938245904303663
-1.4054176855435807,3.068641700048264,31.943179722667026
-1.420990537388024,3.0589431277946706,31.94811354103039
-1.4351979183094659,3.046448292480025,31.953047359393757
-1.4480261760244875,3.031168502435364,31.957981177757127
-1.4594629834890802,3.013117694721434,31.962914996120492
-1.469497350744032,2.992312417395123,31.967848814483858
-1.4781196354754969,2.9687718259732145,31.97278263284722
-1.4853215522805985,2.9425179045033194,31.977716451210586
-1.491096180629115,2.9135752489515987,31.982650269573956
-1.4954379715135562,2.881970497573592,31.98758408793732
-1.4983427527814492,2.8477325144177303,31.992517906300687
-1.4998077331444128,2.8108931715816308,31.997451724664053
-1.499831504860436,2.771487254397566,32.002385543027415
-1.498414045086588,2.729551504161151,32.007319361390785
-1.4955567159009768,2.6851244372864476,32.012253179754154
-1.4912622629938985,2.6382471482171095,32.017186998117516
-1.4855348130294004,2.5889635330387155,32.02212081648088
-1.478379869679874,2.5373195803940716,32.02705463484425
-1.4698043083374062,2.483363074703664,32.03198845320762
-1.4598163695070494,2.4271440596985565,32.03692227157098
-1.4484256508881808,2.3687149304851003,32.04185608993435
-1.4356430981519281,2.308129925168059,32.04678990829771
-1.4214809944230664,2.24544504467126,32.05172372666107
-1.4059529484768487,2.1807185010111185,32.05665754502444
-1.3890738816619117,2.1140106233449725,32.06159136338781
-1.3708600135619486,2.045383125610251,32.066525181751175
-1.351328846409824,1.9748989401876045,32.071459000114544
-1.3304991482691824,1.902622974996724,32.076392818477906
-1.3083909349996612,1.828622576001389,32.081326636841276
-1.285025451023075,1.7529668192623233,32.08626045520464
-1.2604251489090617,1.675725439801187,32.09119427356801
-1.2346136677997037,1.5969687021308951,32.09612809193137
-1.207615810694069,1.5167682750922378,32.10106191029474
-1.179457520614151,1.4351979610965964,32.10599572865811
-1.1501658556757084,1.3523333925206584,32.11092954702147
-1.1197689630870828,1.2682510751377816,32.11586336538483
-1.0882960521019234,1.1830278438695776,32.1207971837482
-1.0557773659509835,1.0967411186879543,32.125731002111564
-1.022244152780691,1.0094693128411456,32.130664820474934
-0.9877286356259231,0.9212917825848679,32.1355986388383
-0.9522639814457865,0.8322885723571974,32.140532457201665
-0.9158842692525865,0.742540419492298,32.14546627556503
-0.8786244573644191,0.6521288079681069,32.1504000939284
-0.8405203498125887,0.5611356587023522,32.155333912291766
-0.8016085619366706,0.4696429548740699,32.16026773065513
-0.7619264851994234,0.3777328706045737,32.1652015490185
-0.7215122512565968,0.2854881261593205,32.17013536738186
-0.6804046953149495,0.19299175797799237,32.17506918574522
-0.6386433188144172,0.10032638746085931,32.18000300410859
-0.5962682514700219,0.00757405583605548,32.18493682247196
-0.5533202127100745,-0.08518299145457002,32.18987064083532
-0.5098404725476956,-0.17786167276600684,32.19480445919869
-0.46587081192327645,-0.2703786478860394,32.199738277562055
-0.4214534825559475,-0.36265149604285646,32.204672095925424
-0.3766311663426912,-0.4545990424673848,32.20960591428879
-0.3314469343440687,-0.5461406189184951,32.214539732652156
-0.28594420539598864,-0.6371954814654442,32.21947355101552
-0.24016670438733567,-0.7276831292993571,32.22440736937889
-0.19415842024325397,-0.8175237502486422,32.22934118774226
-0.1479635636553289,-0.9066378929670661,32.23427500610562
-0.10162652459783725,-0.9949458762479246,32.23920882446898
-0.05519182967239157,-1.0823680474417077,32.24414264283235
-0.008704099320823833,-1.1688257345568849,32.24907646119571
0.03779199505162992,-1.2542415994670384,32.25401027955908
0.08425177400258917,-1.3385389951354114,32.25894409792245
0.13063059298604263,-1.4216415076925895,32.263877916285814
0.17688388525300922,-1.503473548252096,32.268811734649184
0.2229672046765927,-1.5839610582268704,32.273745553012546
0.26883626846176134,-1.6630310661170649,32.27867937137591
0.3144469996979247,-1.7406107220614202,32.28361318973928
0.3597555697137188,-1.8166275396639728,32.28854700810265
0.40471844019323067,-1.8910108466023312,32.29348082646601
0.44929240501324125,-1.9636924550262733,32.29841464482938
0.4934346317612323,-2.0346056749904684,32.30334846319274
0.5371027028942871,-2.1036844397759604,32.30828228155611
0.5802546564993369,-2.1708641037189227,32.31321609991947
0.6228490266155905,-2.2360825742663746,32.31814991828284
0.6648448830803543,-2.299279778538514,32.323083736646204
0.7062018708599835,-2.360396393020261,32.32801755500957
0.7468802488283898,-2.4193742236591884,32.332951373372936
0.7868409279550643,-2.4761577930094574,32.337885191736305
0.8260455088672296,-2.53069447441711,32.34281901009967
0.8644563187486898,-2.58293310499852,32.34775282846304
0.9020364475408991,-2.632823871843773,32.3526866468264
0.9387497834107424,-2.680319941253089,32.35762046518977
0.9745610474514309,-2.7253778261502917,32.36255428355314
1.009435827583171,-2.767955531064578,32.3674881019165
1.0433406116207078,-2.808011710396124,32.37242192027986
1.0762428194760216,-2.845507572395412,32.37735573864323
1.1081108344655926,-2.8804084143155455,32.3822895570066
1.1389140336916592,-2.912682267085827,32.38722337536996
1.1686228174688855,-2.9422981776711623,32.39215719373333
1.197208637767304,-2.9692270646451235,32.397091012096695
1.2246440256450777,-2.9934434112072568,32.40202483046006
1.2509026176441693,-3.0149249465292485,32.40695864882343
1.2759591811237387,-3.033651345988728,32.411892467186796
1.29978963850695,-3.0496042928854323,32.41682628555016
1.3223710904177737,-3.062768305602759,32.42176010391353
1.34368183768569,-3.07313076683209,32.42669392227689
1.3637014021970257,-3.0806816870205695,32.43162774064026
1.3824105465729988,-3.085413905674762,32.43656155900362
1.3997912926554354,-3.0873228947236466,32.44149537736699
1.4158269387825149,-3.0864062119278746,32.44642919573035
1.430502075837881,-3.0826639986610873,32.45136301409372
1.4438026020577612,-3.0760999317246775,32.45629683245709
1.455715736581627,-3.0667205627017067,32.461230650820454
1.4662300317338295,-3.054533964857912,32.466164469183816
1.4753353840239192,-3.0395504592558593,32.471098287547186
1.4830230438554397,-3.0217843628201226,32.47603210591055
1.4892856239336163,-3.0012532611147344,32.48096592427392
1.4941171063640388,-2.9779757781698795,32.48589974263729
1.4975128484354434,-2.9519720745665814,32.49083356100065
1.4994695870810235,-2.92326649213367,32.49576737936401
1.4999854420140053,-2.8918874581378002,32.50070119772738
1.4990599175344415,-2.857864465716943,32.50563501609075
1.4966939030055955,-2.8212274189738427,32.51056883445411
1.4928896719992883,-2.7820096267650354,32.51550265281748
1.487650880111159,-2.7402492119417987,32.520436471180844
1.4809825614479193,-2.695986405645434,32.525370289544206
1.472891123789919,-2.649261340392251,32.530304107907575
1.4633843424337245,-2.6001159770487363,32.535237926270945
1.4524713527206197,-2.548596662903718,32.54017174463431
1.4401626412581552,-2.4947529635988728,32.545105562997676
1.4264700358433524,-2.438634886756728,32.550039381361046
1.4114066940969499,-2.380293122133205,32.5549731997244
1.394987090819835,-2.319781643933913,32.55990701808777
1.3772270040839478,-2.2571581939859384,32.56484083645113
1.3581435000704434,-2.192481814158986,32.5697746548145
1.337754916670563,-2.125811301381576,32.57470847317787
1.3160808458640225,-2.0572068571874595,32.579642291541234
1.2931421148925315,-1.9867323459709503,32.5845761099046
1.2689607662464792,-1.9144548981856075,32.589509928267965
1.2435600364833912,-1.8404424877224759,32.594443746631335
1.2169643338994833,-1.764762623760721,32.5993775649947
1.1891992150749209,-1.6874834356061528,32.60431138335806
1.1602913603156682,-1.6086754229184694,32.60924520172143
1.1302685480159167,-1.5284118388221224,32.61417902008479
1.0991596279646092,-1.4467676621377397,32.61911283844816
1.0669944936231408,-1.3638184966302875,32.62404665681153
1.0338040533998754,-1.279640282898381,32.62898047517489
0.9996202009490486,-1.194309619597794,32.63391429353826
0.964475784523696,-1.1079040829930593,32.63884811190162
0.9284045754103544,-1.020502228009763,32.64378193026499
0.8914412354775578,-0.9321833736405328,32.648715748628355
0.8536212838682657,-0.8430274992364244,32.65364956699172
0.8149810628681834,-0.753115460901488,32.65858338535509
0.7755577029837626,-0.6625292791095014,32.66351720371845
0.7353890872621149,-0.5713519346431771,32.66845102208182
0.6945138148884099,-0.47966652787006536,32.67338484044519
0.6529711640946533,-0.38755548028527864,32.67831865880855
0.6108010544159,-0.2951005778832657,32.68325247717192
0.5680440083307802,-0.2023837424156058,32.68818629553528
0.5247411123219178,-0.10948759589229498,32.69312011389865
0.4809339773951511,-0.016495239750523836,32.69805393226202
0.43666469909396716,0.07651031745153401,32.70298775062538
0.3919758170486752,0.16944635538530314,32.70792156898875
0.3469102740992465,0.26223023150108093,32.71285538735211
0.30151137502968073,0.3547793263607244,32.717789205715476
0.2558227449558154,0.44701137915976324,32.722723024078846
0.2098882874042651,0.5388447850451392,32.72765684244221
0.16375214212425387,0.6301984358412934,32.73259066080558
0.11745864267287587,0.7209913314546799,32.73752447916894
0.0710522738131063,0.8111425112598242,32.74245829753231
0.024577628767525894,0.90057139155186,32.74739211589568
-0.02192063363259283,0.9891980268954315,32.75232593425904
-0.06839783186167735,1.076942959061438,32.75725975262241
-0.11480930463498447,1.1637269562534025,32.76219357098577
-0.16111045382556266,1.2494711478871503,32.76712738934914
-0.2072567873194538,1.3340975329038522,32.77206120771251
-0.25320396176945686,1.4175293251971965,32.776995026075866
-0.2989078252063111,1.4996907929602352,32.781928844439236
-0.344324459465141,1.5805068699770413,32.7868626628026
-0.38941022238810086,1.6599030952706193,32.79179648116597
-0.4341217897609846,1.7378060879010746,32.79673029952934
-0.47841619694491355,1.8141441568108363,32.8016641178927
-0.5222508801625162,1.8888473889778847,32.80659793625607
-0.5655837173982685,1.9618470627142617,32.81153175461943
-0.6083730688751761,2.0330751319077036,32.8164655729828
-0.6505778170672033,2.1024646236407802,32.82139939134617
-0.69215740621064,2.1699506014051524,32.82633320970953
-0.7330718812753061,2.235470434641886,32.8312670280729
-0.773281926358122,2.298963111962758,32.836200846436256
-0.8127489024634584,2.3603688898132584,32.841134664799625
-0.8514348846319126,2.419630035426783,32.846068483162995
-0.889302698383858,2.4766915268712237,32.85100230152636
-0.9263159554414809,2.5315005950722713,32.855936119889726
-0.962439088694978,2.5840059437200136,32.86086993825309
-0.9976373863805026,2.634157878684878,32.86580375661646
-1.0318770254353595,2.6819088769316557,32.87073757497983
-1.0651251039995813,2.7272136834009175,32.87567139334319
-1.097349673032592,2.7700294128933916,32.88060521170656
-1.1285197670134723,2.810316094404182,32.88553903006992
-1.1586054336971225,2.848036581329394,32.89047284843329
-1.187577762895912,2.88315541779316,32.89540666679666
-1.2154089142603255,2.9156384808917495,32.900340485160015
-1.242072144031824,2.9454543605148205,32.905274303523385
-1.2675418307413828,2.9725753629045117,32.91020812188675
-1.2917934998301623,2.9969765249611764,32.915141940250116
-1.314803847167567,3.018634517322015,32.920075758613486
-1.3365507614450143,3.0375282857907586,32.92500957697685
-1.3570133454234101,3.0536399192669568,32.92994339534022
-1.3761719360136806,3.0669541664941766,32.93487721370358
-1.394008123171848,3.0774580352690255,32.93981103206695
-1.4105047675895401,3.0851415321117996,32.94474485043032
-1.4256460171638037,3.0899977548908537,32.94967866879368
-1.439417322229872,3.09202172915816,32.95461248715705
-1.4518054495421895,3.091210460945046,32.95954630552041
-1.4627984949908184,3.0875646332453868,32.964480123883774
-1.4723858950402766,3.081088648880704,32.969413942247144
-1.4805584368804616,3.0717884423829274,32.974347760610506
-1.4873082672794637,3.059671134989118,32.979281578973875
-1.4926289001299273,3.0447475796611916,32.98421539733724
-1.4965152226818108,3.027033157429882,32.98914921570061
-1.49896350045533,3.0065450530226006,32.994083034063976
-1.499971380829521,2.9833008563267067,32.99901685242734
-1.4995378953029692,2.957321118333868,33.00395067079071
-1.4976634604244714,2.928631268584263,33.00888448915407
-1.4943498773927244,2.897259471619418,33.01381830751744
-1.489600330325545,2.863234287903033,33.01875212588081
-1.4834193832001543,2.8265860568601635,33.02368594424417
-1.4758129754674578,2.7873492052117905,33.02861976260753
-1.4667884163447535,2.745561559405295,33.033553580970896
-1.4563543777920054,2.7012623294996687,33.038487399334265
-1.444520886178765,2.65449216218075,33.043421217697635
-1.4312993126495548,2.6052944531669353,33.048355036061
-1.4167023621969,2.5537153911577573,33.053288854424366
-1.4007440614528703,2.499803181001984,33.05822267278773
-1.3834397452103528,2.443608084924872,33.0631564911511
-1.364806041687559,2.3851826983091233,33.06809030951447
-1.344860856549373,2.3245814223841608,33.07302412787783
-1.3236233557012305,2.2618601666444587,33.0779579462412
-1.3011139468722772,2.197077182739167,33.08289176460456
-1.2773542600046701,2.130293502784744,33.08782558296793
-1.2523671264690537,2.0615717020946183,33.09275940133129
-1.2261765571250438,1.9909747245743084,33.097693219694655
-1.19880771924846,1.9185668159403286,33.102627038058024
-1.1702869123476098,1.8444152496511732,33.10756085642139
-1.1406415428910177,1.7685901027062778,33.112494674784756
-1.109900097971955,1.691162274660635,33.117428493148125
-1.0780921179344178,1.6122024832904562,33.12236231151149
-1.0452481679866599,1.5317823249579,33.12729612987486
-1.0113998088306306,1.4499755952102331,33.13222994823822
-0.9765795663339283,1.3668581351455835,33.13716376660159
-0.9408209002750803,1.2825066986562599,33.14209758496496
-0.9041581721910511,1.196998315925351,33.14703140332832
-0.8666266123579851,1.1104106223077095,33.15196522169168
-0.8282622859377402,1.0228224799643089,33.156899040055045
-0.7891020583215278,0.9343141307151852,33.161832858418414
-0.7491835597052102,0.8449667340807566,33.16676667678178
-0.7085451489292042,0.7548617465755574,33.171700495145146
-0.6672258766181688,0.6640806824807928,33.176634313508515
-0.62526544765649,0.5727052770156019,33.18156813187188
-0.58270418303435,0.4808176021017539,33.18650195023525
-0.5395829811025245,0.38849996165847595,33.191435768598616
-0.49594327827163964,0.295834947702529,33.19636958696198
-0.451827009194723,0.20290579957186844,33.20130340532535
-0.4072765664713697,0.1097964160269871,33.20623722368871
-0.36233475991087505,0.01659049571155419,33.21117104205208
-0.31704477539565185,-0.07662943607653447,33.21610486041544
-0.271450133382267,-0.16978177560233854,33.221038678778804
-0.22559464708136187,-0.26278441274566783,33.22597249714217
-0.1795223803566945,-0.3555538744609703,33.230906315505536
-0.13327760538231323,-0.44800625762306573,33.235840133868905
-0.08690476010055902,-0.5400588401019504,33.240773952232274
-0.04044840552036403,-0.6316303157164375,33.24570777059564
0.006046817103133928,-0.7226394966555948,33.250641588959006
0.05253622916503087,-0.8130044641822264,33.25557540732237
0.0989751576442572,-0.9026434518000893,33.26050922568574
0.1453189780307506,-0.9914761838506497,33.26544304404911
0.19152315720643875,-1.0794236809623365,33.27037686241247
0.2375432962387868,-1.1664067463055432,33.27531068077584
0.28333517304454403,-1.2523453079713227,33.280244499139194
0.3288547848844487,-1.3371597026773292,33.28517831750256
0.3740583906463123,-1.4207723579382159,33.29011213586593
0.4189025528773368,-1.5031077774631525,33.295045954229295
0.46334417952461193,-1.584090987180063,33.299979772592664
0.5073405653431187,-1.663646643096809,33.304913590956026
0.5508494329328282,-1.741700124215807,33.309847409319396
0.593828973363848,-1.8181792413190638,33.314781227682765
0.6362378863521857,-1.8930142762465192,33.31971504604613
0.678035419946392,-1.9661363379597423,33.3246488644095
0.7191814096868906,-2.03747648843153,33.32958268277286
0.7596363172017528,-2.106967121735484,33.33451650113623
0.7993612681996898,-2.174543801394798,33.3394503194996
0.8383180898258754,-2.2401449720625966,33.34438413786295
0.8764693473433156,-2.303710030919115,33.34931795622632
0.9137783801046314,-2.365178650751132,33.354251774589684
0.9502093367808346,-2.424492354982542,33.359185592953054
0.9857272098115429,-2.481596055420622,33.36411941131642
1.0202978690447677,-2.5364374379109313,33.369053229679785
1.0538880945338989,-2.5889652154999316,33.373987048043155
1.0864656084592181,-2.639128790589152,33.37892086640652
1.1179991061450778,-2.686879926181852,33.38385468476989
1.1484582861411459,-2.7321743582741833,33.388788503133256
1.1778138793399509,-2.774971208073735,33.39372232149662
1.2060376771026955,-2.8152307975274904,33.39865613985999
1.2331025583654023,-2.852913800447289,33.40358995822334
1.2589825157006376,-2.8879831504253404,33.40852377658671
1.283652680308524,-2.920406185716802,33.41345759495008
1.3070893459140354,-2.9501539087970223,33.418391413313444
1.3292699915471178,-2.977198547498728,33.42332523167681
1.3501733031835637,-3.0015132881056257,33.428259050040175
1.3697791942264421,-3.0230744697993663,33.433192868403545
1.3880688248077198,-3.0418625024981636,33.438126686766914
1.405024619892171,-3.0578601855608496,33.443060505130276
1.4206302861657312,-3.0710516520608286,33.447994323493646
1.4348708276920785,-3.0814237703475085,33.45292814185701
1.4477325603228781,-3.088967250749304,33.45786196022038
1.4592031248470512,-3.0936754123887393,33.46279577858375
1.4692714988672626,-3.095543063205454,33.4677295969471
1.4779280073916157,-3.094567682436866,33.47266341531047
1.4851643321305676,-3.090750636026879,33.47759723367383
1.4909735194903135,-3.084096066044572,33.4825310520372
1.4953499872546374,-3.0746095633039916,33.48746487040057
1.4982895299490173,-3.0622991728932982,33.492398688763934
1.4997893228818386,-3.04717681813175,33.497332507127304
1.4998479248586707,-3.0292574182344914,33.502266325490666
1.4984652795671807,-3.0085573516843205,33.507200143854035
1.49564271563123,-2.985095100115368,33.512133962217405
1.4913829453341814,-2.9588927772870917,33.51706778058077
1.4856900620125655,-2.9299757449158506,33.522001598944136
1.4785695361226887,-2.8983711695876075,33.5269354173075
1.4700282099838935,-2.8641080200530213,33.53186923567086
1.4600742912036084,-2.8272180672981118,33.53680305403423
1.4487173447904271,-2.787736026833893,33.54173687239759
1.4359682839627412,-2.7456991175082366,33.54667069076096
1.4218393596620056,-2.7011470100191013,33.551604509124324
1.406344148780353,-2.6541215647898873,33.556538327487694
1.3894975411143093,-2.604666202930696,33.56147214585106
1.3713157250566317,-2.552826358366156,33.566405964214425
1.3518161720403976,-2.4986508245270493,33.571339782577795
1.3310176197503802,-2.4421914624183887,33.57627360094116
1.3089400541171974,-2.3835011219268294,33.581207419304526
1.285604690112522,-2.322633198676061,33.586141237667896
1.2610339513628366,-2.2596438644142145,33.59107505603126
1.2352514486018726,-2.194593142755663,33.59600887439462
1.2082819569826315,-2.1275426018341297,33.60094269275798
1.1801513922698879,-2.0585533131247136,33.60587651112135
1.150886785937206,-1.9876876054017771,33.61081032948472
1.1205162591916602,-1.915011872299587,33.61574414784808
1.0890689959510382,-1.840595821916655,33.62067796621145
1.0565752148006167,-1.764509179626103,33.625611784574815
1.0230661399548027,-1.6868206650555198,33.630545602938184
0.988573971253179,-1.607600295482847,33.635479421301554
0.9531318532187686,-1.526921278619723,33.640413239664916
0.9167738432081901,-1.4448590933941656,33.645347058028285
0.8795348786853245,-1.361489693443293,33.65028087639165
0.8414507436485751,-1.276889334276662,33.65521469475502
0.8025580342453081,-1.191135526033972,33.66014851311838
0.7628941236054047,-1.1043071943206788,33.66508233148174
0.7224971259281427,-1.0164838195617087,33.67001614984511
0.6814058598575327,-0.9277449364283477,33.67494996820847
0.6396598111799814,-0.8381706902763117,33.67988378657184
0.5972990948816773,-0.7478425634857444,33.68481760493521
0.5543644166006005,-0.6568431431517548,33.689751423298574
0.5108970335112845,-0.5652550755757081,33.694685241661944
0.46693871468000536,-0.4731604637918166,33.699619060025306
0.4225317009270788,-0.38064148456463903,33.704552878388675
0.377718664237075,-0.28778141586635597,33.70948669675204
0.3325426667534694,-0.19466457476924565,33.71442051511541
0.2870471193993893,-0.10137496883153246,33.71935433347877
0.24127574016280096,-0.007995243294341058,33.72428815184213
0.19527251208625873,0.08539267603200155,33.7292219702055
0.14908164100278573,0.17870597897540336,33.73415578856886
0.10274751305678773,0.27186046706456274,33.73908960693223
0.056314652052547196,0.36477184898655746,33.7440234252956
0.009827676669799001,0.4573571887120359,33.748957243658964
-0.036668742411862354,0.5495346560300427,33.75389106202233
-0.083129925437907,0.6412219901706291,33.758824880385696
-0.12951122651336136,0.7323358083961502,33.763758698749065
-0.17576807650387535,0.8227927526165588,33.768692517112434
-0.2218560258638766,0.9125110001823538,33.7736263354758
-0.2677307873494204,1.0014102268586051,33.778560153839166
-0.31334827857466224,1.0894102954550184,33.78349397220252
-0.3586646643725355,1.1764307009127186,33.78842779056589
-0.40363639891659353,1.262391636155214,33.79336160892926
-0.44822026756587996,1.3472151015664944,33.79829542729262
-0.492373428391121,1.4308243553412459,33.80322924565599
-0.5360534533423709,1.5131425290395288,33.808163064019354
-0.5792183690199125,1.594092710097245,33.81309688238272
-0.6218266970073163,1.673599738322288,33.81803070074609
-0.6638374937292546,1.7515911653699836,33.822964519109455
-0.7052103897957507,1.8279957186862736,33.827898337472824
-0.745905628793713,1.9027413983457908,33.832832155836186
-0.7858841054906108,1.9757563502509583,33.837765974199556
-0.825107403411428,2.0469718033634683,33.842699792562925
-0.8635378317541776,2.1163231503936073,33.84763361092628
-0.9011384616084112,2.1837478197389415,33.85256742928965
-0.9378731614408718,2.2491831786800747,33.85750124765301
-0.9737066318156922,2.3125672053136914,33.86243506601638
-1.0086044393143008,2.3738402070391924,33.86736888437975
-1.0425330496236602,2.4329448902496758,33.87230270274311
-1.075459859760513,2.489825574406943,33.87723652110648
-1.107353229400214,2.54442861463358,33.882170339469845
-1.1381825112811443,2.5967032760608215,33.887104157833214
-1.1679180806542322,2.6466012732007402,33.89203797619658
-1.196531363750491,2.694075836508664,33.896971794559946
-1.2239948652383499,2.7390820001679255,33.901905612923315
-1.2502821946444875,2.781577282092071,33.90683943128667
-1.275368091713574,2.8215214241661535,33.91177324965004
-1.299228450681187,2.8588762961142278,33.91670706801341
-1.3218403434380155,2.8936069237687496,33.92164088637677
-1.343182041562105,2.9256817901081145,33.92657470474014
-1.3632330371981423,2.9550712114526725,33.9315085231035
-1.3819740627643033,2.981746271833414,33.93644234146687
-1.39938710946687,3.005680424995234,33.94137615983024
-1.4154554446053687,3.026851504463121,33.946309978193604
-1.4301636276516976,3.045241095595579,33.95124379655697
-1.4434975250871491,3.0608323072480608,33.956177614920335
-1.4554443239838972,3.073609184565159,33.961111433283705
-1.4659925443172037,3.0835584231364392,33.966045251647074
-1.4751320499969247,3.090670984295033,33.97097907001043
-1.4828540586076175,3.094941505703045,33.9759128883738
-1.489151149847781,3.0963662938523915,33.98084670673716
-1.4940172726602419,3.094942710154063,33.98578052510053
-1.4974477510467756,3.0906709980375897,33.9907143434639
-1.4994392885614503,3.0835558716136062,33.99564816182726
-1.4999899714782428,3.0736052941550525,34.00058198019063
-1.499099270630009,3.0608283599826653,34.00551579855399
-1.496768041916954,3.0452357300315334,34.01044961691736
-1.492998525484211,3.026841756885475,34.01538343528073
-1.4877943435691945,3.005664714749309,34.020317253644095
-1.4811604970208692,2.981725027352372,34.025251072007464
-1.4731033604943518,2.955044579936175,34.030184890370826
-1.4636306763252376,2.925647841381052,34.03511870873419
-1.4527515470898447,2.893562585033344,34.04005252709756
-1.440476426858253,2.8588193383919718,34.04498634546092
-1.4268171111486208,2.8214508257907562,34.04992016382429
-1.4117867255926941,2.78149198209382,34.05485398218765
-1.3953997133228182,2.738980047543223,34.05978780055102
-1.3776718210932148,2.693954747872787,34.06472161891439
-1.3586200841485367,2.6464585802695804,34.06965543727775
-1.3382628098539877,2.596536485797376,34.07458925564112
-1.3166195601035462,2.5442350032542764,34.079523074004484
-1.2937111325220736,2.489602349095796,34.084456892367854
-1.2695595404804711,2.432689607788011,34.08939071073122
-1.244187991942412,2.373551003023755,34.094324529094585
-1.2176208671629363,2.3122423667480128,34.09925834745795
-1.1898836952610023,2.2488200243697865,34.10419216582131
-1.1610031296875614,2.183341952511484,34.10912598418468
-1.1310069226137787,2.11586946351617,34.11405980254805
-1.0999238982630113,2.046466746937394,34.11899362091141
-1.0677839252126378,1.9751989174419144,34.12392743927478
-1.034617887692786,1.9021313866806222,34.12886125763814
-1.0004576559084486,1.8273311237782763,34.13379507600151
-0.9653360554148556,1.7508676018301572,34.13872889436488
-0.9292868355741463,1.6728121592698593,34.14366271272824
-0.8923446371246321,1.593237083715518,34.14859653109161
-0.8545449588938392,1.51221573186857,34.153530349454975
-0.8159241236861575,1.4298229490878547,34.158464167818344
-0.7765192433797143,1.346134659998267,34.16339798618171
-0.7363681832641622,1.2612272459073588,34.16833180454507
-0.6955095256548053,1.1751779661886033,34.17326562290844
-0.6539825328181105,1.0880659376285393,34.1781994412718
-0.6118271092429451,0.9999719473181226,34.18313325963517
-0.5690837632955664,0.9109769482933935,34.18806707799854
-0.5257935682939704,0.8211612386541531,34.1930008963619
-0.4819981230389559,0.7306055647308373,34.19793471472527
-0.43773951184122695,0.6393925451628655,34.20286853308863
-0.39306026408075995,0.5476061267717875,34.207802351452
-0.34800331333950146,0.45532953372233237,34.21273616981537
-0.30261195614524183,0.3626444589650242,34.217669988178734
-0.2569298103663587,0.2696326244732415,34.222603806542104
-0.2110007732986063,0.17637753540190385,34.22753762490546
-0.1648689794825073,0.08296403215802897,34.23247144326883
-0.11857875829362446,-0.010523596059089589,34.2374052616322
-0.07217459134496652,-0.10400222090541883,34.24233907999556
-0.02570106974310842,-0.1973884912150023,34.24727289835893
0.02079714876027028,-0.2905976846791563,34.25220671672229
0.06727538268173562,-0.3835446704703936,34.25714053508566
0.11368896974136095,-0.4761458090600446,34.26207435344903
0.15999330978038806,-0.5683192496176531,34.26700817181239
0.206143907618808,-0.6599832615614879,34.27194199017576
0.2520964158116438,-0.7510548563619328,34.276875808539124
0.2978066772643321,-0.8414504665942047,34.28180962690249
0.34323076766391103,-0.9310876778461968,34.286743445265856
0.3883250376875941,-1.0198857797763798,34.29167726362922
0.43304615494666165,-1.1077647067019283,34.29661108199259
0.4773511456253919,-1.1946440793189965,34.30154490035595
0.5211974357764221,-1.2804436340831253,34.30647871871932
0.5645428922308754,-1.3650842597442432,34.31141253708269
0.607345863085348,-1.4484882513953838,34.31634635544605
0.6495652177268174,-1.5305788207629192,34.32128017380942
0.6911603863556635,-1.6112798896417195,34.32621399217278
0.7320913989709287,-1.6905164114902034,34.33114781053615
0.772318923778272,-1.7682146189352026,34.33608162889952
0.8118043049850328,-1.8443020807491064,34.34101544726288
0.8505095999460325,-1.9187080070953288,34.34594926562625
0.8883976156233513,-1.9913636669082369,34.35088308398961
0.9254319443265605,-2.0622022815372567,34.35581690235298
0.9615769986975663,-2.131158442741642,34.36075072071635
0.9967980459077236,-2.19816777748324,34.36568453907971
1.0310612410337638,-2.2631671733938057,34.37061835744308
1.0643336595800335,-2.3260953366010426,34.37555217580644
1.0965833291169351,-2.386893426431188,34.38048599416981
1.127779260003778,-2.445505270081069,34.38541981253318
1.1578914751679463,-2.5018766136223407,34.39035363089654
1.1868910389106875,-2.555954166991105,34.39528744925991
1.2147500847120083,-2.6076861441547896,34.40022126762327
1.2414418420088102,-2.6570240312781714,34.40515508598664
1.2669406619191212,-2.703922915119879,34.41008890435001
1.2912220418890892,-2.748339511018912,34.41502272271337
1.3142626492382157,-2.790230900319383,34.419956541076736
1.3360403435801265,-2.8295562509943886,34.4248903594401
1.356534198098277,-2.8662790501473774,34.42982417780347
1.37572451965488,-2.900366422175619,34.43475799616684
1.3935928677146276,-2.9317866665271817,34.4396918145302
1.4101220720649226,-2.960508805624236,34.44462563289357
1.425296249314992,-2.9865047009599484,34.44955945125693
1.4391008181588918,-3.009750594973808,34.4544932696203
1.4515225133869953,-3.0302260404181243,34.45942708798367
1.462549398632913,-3.047911834682399,34.46436090634703
1.4721708778435718,-3.0627898276467,34.4692947247104
1.480377705461204,-3.0748450284726827,34.47422854307376
1.4871619953077024,-3.08406717748348,34.479162361437126
1.4925172281626444,-3.090449229497638,34.484096179800495
1.4964382580278184,-3.093984681558287,34.48902999816386
1.498921317072188,-3.0946681034932157,34.49396381652723
1.4999640192524644,-3.092498528393582,34.49889763489059
1.4995653626059584,-3.0874801778783603,34.50383145325396
1.4977257302133729,-3.0796188865764846,34.50876527161733
1.4944468898307002,-3.0689201036630593,34.51369908998069
1.4897319921905412,-3.055392119440727,34.51863290834406
1.4835855679744605,-3.0390491270533087,34.52356672670742
1.4760135234593192,-3.0199087720467315,34.52850054507079
1.4670231348418001,-2.997988360740245,34.53343436343416
1.456623041246464,-2.9733061643237595,34.538368181797516
1.4448232364241393,-2.9458853646609486,34.543302000160885
1.4316350591487352,-2.9157539278106395,34.54823581852425
1.417071182321366,-2.882940982664314,34.55316963688762
1.4011456007926628,-2.8474758315601565,34.558103455250986
1.383873617914762,-2.8093906651449783,34.56303727361435
1.3652718308357077,-2.7687221623515956,34.56797109197772
1.345358114551001,-2.7255098111667513,34.57290491034108
1.3241516047267519,-2.679794058825647,34.57783872870445
1.3016726793118636,-2.631616821429263,34.58277254706782
1.2779429389562331,-2.5810229628986576,34.58770636543118
1.2529851862539234,-2.5280605412124557,34.59264018379455
1.2268234038316868,-2.472779840731033,34.59757400215791
1.1994827313031495,-2.4152325745363803,34.602507820521275
1.1709894411116872,-2.355472033073973,34.607441638884644
1.1413709132843441,-2.2935538001710682,34.61237545724801
1.1106556091214126,-2.229536097781948,34.617309275611376
1.078873043847465,-2.1634792555866604,34.62224309397474
1.0460537582489844,-2.0954448782039967,34.62717691233811
1.0122292893272078,-2.0254957414204804,34.63211073070148
0.977432139993013,-1.953696542449868,34.63704454906484
0.9416957478339424,-1.8801144667195198,34.64197836742821
0.9050544529833605,-1.8048187237855493,34.64691218579157
0.8675434651215563,-1.727879539726579,34.65184600415494
0.8291988296422246,-1.64936776421981,34.65677982251831
0.7900573930150897,-1.5693553634217827,34.66171364088167
0.7501567673790261,-1.4879159207447907,34.666647459245034
0.7095352943998654,-1.4051244856256135,34.6715812776084
0.6682320084262391,-1.3210572305064594,34.676515095971766
0.6262865989807285,-1.2357915652240519,34.681448914335135
0.5837393726210554,-1.149406371437415,34.6863827326985
0.5406312142079556,-1.0619816229568975,34.69131655106187
0.49700354761831456,-0.9735976311127988,34.69625036942523
0.45289829593918607,-0.8843348794213077,34.7011841877886
0.4083578411830712,-0.7942745744081708,34.70611800615197
0.3634249835618207,-0.7034989146525858,34.71105182451533
0.3181429003583105,-0.6120904875909143,34.7159856428787
0.27255510443658715,-0.5201315518907776,34.72091946124206
0.22670540242868487,-0.4277042140954119,34.72585327960543
0.1806378526399841,-0.3348913205759612,34.73078709796879
0.1343967227121036,-0.24177696510412322,34.735720916332156
0.08802644708462637,-0.14844601338740715,34.740654734695525
0.041571584297188255,-0.05498316141111067,34.74558855305889
-0.004923225828538325,0.0385275843554292,34.75052237142226
-0.051413305084072825,0.132002691998145,34.755456189785626
-0.09785397980709191,0.22535854949300774,34.76039000814899
-0.14420062380964527,0.3185111376622253,34.76532382651236
-0.19040870126032405,0.4113761588922816,34.77025764487572
-0.23643380948066878,0.5038694294925552,34.77519146323909
-0.2822317216123506,0.5959072038430381,34.78012528160246
-0.32775842911646413,0.6874062613414891,34.78505909996582
-0.3729701840626015,0.7782838037621274,34.78999291832918
-0.417823541167089,0.8684573092063494,34.794926736692545
-0.46227539954140423,0.9578445297811435,34.799860555055915
-0.506283044108637,1.046363789272246,34.804794373419284
-0.5498041866496679,1.1339344347447706,34.809728191782646
-0.5927970064395255,1.2204769032244878,34.814662010146016
-0.6352201904335426,1.3059121032006538,34.81959582850938
-0.6770329729668414,1.3901607648195557,34.82452964687275
-0.7181951749268494,1.4731437826414233,34.82946346523612
-0.7586672423625924,1.5547834313880478,34.83439728359948
-0.798410284493542,1.6350040970406905,34.83933110196285
-0.8373861110804921,1.713731844835961,34.84426492032621
-0.8755572691240441,1.7908938743007337,34.84919873868958
-0.912887078853824,1.8664188985220678,34.854132557052935
-0.9493396689756831,1.9402376777394859,34.859066375416305
-0.98488001114094,2.012282435428187,34.864000193779674
-1.0194739536064603,2.0824857389527067,34.868934012143036
-1.0530882540520705,2.1507806381877863,34.873867830506406
-1.0856906115237317,2.21710230701809,34.87880164886977
-1.1172496974729151,2.2813893568088806,34.88373546723314
-1.1477351858607816,2.3435833154225723,34.88866928559651
-1.1771177822993726,2.40362691081869,34.89360310395987
-1.2053692522017057,2.4614631438978605,34.89853692232324
-1.2324624479128092,2.5170363470296233,34.9034707406866
-1.2583713347970755,2.5702941938902715,34.90840455904997
-1.2830710162554306,2.6211881858160133,34.91333837741334
-1.3065377576492208,2.669671751628394,34.918272195776694
-1.3287490091077097,2.7156985092899215,34.923206014140064
-1.3496834271966645,2.7592235203886504,34.928139832503426
-1.3693208954280647,2.8002060476711197,34.933073650866795
-1.3876425435904562,2.838609575993384,34.938007469230165
-1.404630765881951,2.8743987789318237,34.94294128759353
-1.4202692378282629,2.907538204977465,34.947875105956896
-1.4345429319691738,2.9379951133751687,34.95280892432026
-1.447438132299017,2.9657421250572167,34.95774274268363
-1.4589424474466461,2.990755299193878,34.962676561047
-1.4690448225827695,3.0130106611496887,34.96761037941036
-1.4777355500428362,3.0324849649683983,34.97254419777373
-1.4850062786553329,3.0491595297621643,34.97747801613709
-1.490850021766789,3.063020793357055,34.98241183450045
-1.4952611639553473,3.074056762562321,34.98734565286382
-1.4982354664268476,3.0822554482318374,34.992279471227185
-1.4997700710879909,3.087607773885621,34.997213289590555
-1.4998635032927448,3.0901097870100545,35.00214710795392
-1.498515673259417,3.089760627769436,35.007080926317286
-1.4957278761568653,3.0865601816230774,35.012014744680656
-1.49150279086001,3.080510293828518,35.01694856304402
-1.4858444773755368,3.071616840998063,35.02188238140739
-1.4787583729406293,3.0598890985079263,35.02681619977075
-1.4702512867980349,3.045338200566203,35.03175001813412
-1.4603313936529947,3.0279775143265595,35.03668383649749
-1.4490082258178663,3.007823563935756,35.04161765486084
-1.4362926640522429,2.9848955318755737,35.04655147322421
-1.4221969271073491,2.9592147247156806,35.051485291587575
-1.406734559984641,2.9308053153210043,35.056419109950944
-1.3899204209200955,2.899694698357203,35.061352928314314
-1.3717706671064898,2.865912470687577,35.066286746677676
-1.3523027391673719,2.8294899371092685,35.071220565041045
-1.331535344398021,2.7904610574918207,35.07615438340441
-1.3094884387889152,2.7488629334523735,35.08108820176778
-1.2861832078496178,2.704735003287918,35.086022020131146
-1.2616420462508726,2.6581186790960847,35.09095583849451
-1.2358885363048808,2.6090579440408828,35.09588965685788
-1.2089474253046,2.55759919531412,35.10082347522124
-1.1808446017430194,2.5037902677285397,35.1057572935846
-1.151607070436526,2.447680784957438,35.11069111194797
-1.1212629265749152,2.3893237596636716,35.115624930311334
-1.0898413287239392,2.3287755009972293,35.1205587486747
-1.0573724708062568,2.266093248729103,35.125492567038066
-1.0238875530868183,2.2013339916795167,35.130426385401435
-0.9894187521919237,2.134556494784124,35.135360203764805
-0.9539991901897917,2.0658236501546985,35.14029402212817
-0.9176629027622691,1.995201754001535,35.145227840491536
-0.8804448064994413,1.922757797296438,35.1501616588549
-0.8423806653468001,1.8485583110562096,35.15509547721827
-0.803507056238942,1.7726706801674137,35.16002929558164
-0.7638613339517518,1.6951647406796035,35.164963113945
-0.7234815952067968,1.6161128964868547,35.16989693230836
-0.6824066420634773,1.5355891580947523,35.174830750671724
-0.6406759446326404,1.4536682943522508,35.17976456903509
-0.5983296031489759,1.3704256588040409,35.18469838739846
-0.5554083094373661,1.2859375891595242,35.189632205761825
-0.5119533078107227,1.2002819015445398,35.194566024125194
-0.46800635543754043,1.1135378854287483,35.19949984248856
-0.42360968221581624,1.0257856975501078,35.204433660851926
-0.3788059501935615,0.9371057803231579,35.209367479215295
-0.3336382125732523,0.8475788487112331,35.21430129757866
-0.2881498723407496,0.7572861764163551,35.21923511594203
-0.24238464055853007,0.6663096455728799,35.22416893430539
-0.19638649436183886,0.5747316406449673,35.22910275266876
-0.15019963470041506,0.4826351914910868,35.23403657103212
-0.10386844386410131,0.3901042037602863,35.23897038939548
-0.05743744283461358,0.2972231954199946,35.24390420775885
-0.01095124850446839,0.20407654372366857,35.248838026122215
0.03554546919727608,0.1107480003909515,35.253771844485584
0.08200803022922167,0.01732098301046328,35.25870566284895
0.12839178737197443,-0.07612073798085403,35.263639481212316
0.17465216913137696,-0.16949264984318135,35.268573299575685
0.22074472256790434,-0.26270965840491967,35.27350711793905
0.26662515601342557,-0.3556866570619418,35.27844093630242
0.31224938163191224,-0.4483392466514519,35.283374754665786
0.3575735577847323,-0.540584124347868,35.28830857302915
0.4025541311597107,-0.6323386240817688,35.29324239139252
0.44714787862231975,-0.7235197293388578,35.29817620975587
0.4913119487504502,-0.8140438324291357,35.30311002811924
0.5350039030111661,-0.9038278361310315,35.30804384648261
0.5781817565413386,-0.992790250753377,35.312977664845974
0.6208040184922954,-1.0808506114006944,35.31791148320934
0.662829731899203,-1.16792786811479,35.322845301572706
0.7042185130381697,-1.2539401488227164,35.327779119936075
0.7449305902317177,-1.3388065426544895,35.332712938299444
0.7849268420668938,-1.4224486941983687,35.33764675666281
0.824168834988144,-1.504790378231731,35.342580575026176
0.8626188602288868,-1.5857561555668083,35.34751439338954
0.9002399700474668,-1.66527108594063,35.35244821175291
0.9369960132308205,-1.7432613670244819,35.35738203011627
0.9728516698335277,-1.8196545697803814,35.36231584847963
1.0077724851177965,-1.894379489805153,35.367249666843
1.041724902661671,-1.9673664675756068,35.372183485206364
1.074676296604839,-2.0385478107137014,35.37711730356973
1.106595002999426,-2.107857467315158,35.3820511219331
1.1374503502368145,-2.175230583209048,35.386984940296465
1.167212688521175,-2.2406039909238653,35.391918758659834
1.195853418360385,-2.303916897531162,35.396852577023196
1.2233450180485164,-2.3651105360929536,35.401786395386566
1.2496610701119693,-2.424127530660258,35.406720213749935
1.274776286694805,-2.480912312760094,35.4116540321133
1.2986665338587895,-2.535411821492923,35.41658785047667
1.3213088547741165,-2.5875751753759455,35.42152166884002
1.342681491779543,-2.637353241500839,35.42645548720339
1.362763907289718,-2.684699330459633,35.43138930556676
1.3815368035304696,-2.7295696816224493,35.43632312393012
1.398982141082673,-2.771922425864809,35.44125694229349
1.4150831562166675,-2.8117169150585504,35.446190760656854
1.429824377001182,-2.8489151565759703,35.451124579020224
1.4431916381705887,-2.8834830811123533,35.45605839738359
1.4551720947368572,-2.9153892415011806,35.460992215746955
1.465754234332662,-2.944603164845065,35.465926034110325
1.4749278882738368,-2.971096330209458,35.47085985247369
1.4826842413309012,-2.9948440154725877,35.47579367083706
1.4890158401997584,-3.015824868071072,35.480727489200426
1.493916600663863,-3.0340193192494924,35.48566130756378
1.4973818134406853,-3.049409678079462,35.49059512592715
1.4994081487070026,-3.0619813178444115,35.49552894429051
1.4999936592986216,-3.0717227926745947,35.50046276265388
1.4991377825814736,-3.0786252043254585,35.50539658101725
1.4968413409922718,-3.0826821358623495,35.510330399380614
1.49310654124817,-3.083889803304474,35.51526421774398
1.4879369722263223,-3.0822469476093453,35.520198036107345
1.481337601515169,-3.0777550945523724,35.525131854470715
1.473314770640969,-3.070418958527978,35.530065672834084
1.4638761889740723,-3.060245920256654,35.534999491197446
1.453030926320682,-3.0472452832563612,35.539933309560816
1.440789404207503,-3.0314288803423115,35.54486712792418
1.4271633858672916,-3.0128120941454535,35.54980094628754
1.4121659649353668,-2.9914132618566454,35.55473476465091
1.3958115528674673,-2.96725240626511,35.55966858301427
1.3781158650913132,-2.9403516711533895,35.56460240137764
1.359095905905338,-2.910736685776653,35.569536219741
1.3387699521386045,-2.8784362643859045,35.57447003810437
1.317157535588262,-2.8434809149772264,35.57940385646774
1.2942794242507167,-2.805902828622126,35.584337674831104
1.2701576023650594,-2.7657372993243716,35.589271493194474
1.244815249287971,-2.7230230057020544,35.594205311557836
1.2182767172197193,-2.6778006883280923,35.599139129921205
1.190567507803695,-2.630112425733298,35.604072948284575
1.1617142476209958,-2.5800024602112392,35.60900676664793
1.1317446626041032,-2.527518044197278,35.6139405850113
1.1006875513945156,-2.4727091325793777,35.61887440337466
1.068572757668945,-2.415627595192885,35.62380822173803
1.035431141461889,-2.3563268766243635,35.6287420401014
1.001294549511403,-2.2948621098993494,35.63367585846476
0.9661957846562879,-2.2312904164318974,35.63860967682813
0.930168574315378,-2.1656712704225622,35.643543495191494
0.893247538077432,-2.098066591151098,35.648477313554864
0.8554681544344526,-2.028540253955793,35.65341113191823
0.8168667266894174,-1.9571573834647296,35.658344950281595
0.7774803480710532,-1.8839841219298286,35.663278768644965
0.7373468660902758,-1.8090879596745413,35.66821258700833
0.6965048461710395,-1.732538099108039,35.67314640537169
0.6549935345921102,-1.6544055146815466,35.67808022373506
0.612852820773968,-1.5747628518574766,35.68301404209842
0.5701231989477263,-1.4936843334989374,35.68794786046179
0.5268457292434333,-1.4112455727849615,35.69288167882515
0.48306199823382023,-1.327523171572296,35.69781549718852
0.4388140789729953,-1.2425942780290804,35.70274931555189
0.39414449056686585,-1.1565364967070246,35.70768313391525
0.3490961573153013,-1.0694283225357821,35.71261695227862
0.3037123674653372,-0.981349694711113,35.717550770641985
0.2580367316136322,-0.8923819866001987,35.722484589005354
0.21211314080040086,-0.8026072969802367,35.727418407368724
0.16598572433283237,-0.712107758009066,35.732352225732086
0.11969880737995632,-0.6209655567767902,35.73728604409545
0.07329686837973082,-0.5292633789387834,35.74221986245881
0.026824496297829504,-0.4370844128980441,35.74715368082218
-0.01967365221875994,-0.34451181635411854,35.75208749918555
-0.06615289575359996,-0.2516285503053983,35.75702131754891
-0.11256857105689572,-0.15851812292807094,35.76195513591228
-0.15887607596306452,-0.06526541970373946,35.76688895427564
-0.20503091225088496,0.028043610258054668,35.77182277263901
-0.250988728402703,0.12132335220986279,35.77675659100238
-0.2967053622230836,0.21448958447263003,35.781690409365744
-0.34213688327593034,0.3074591129260675,35.786624227729114
-0.387239635098041,0.400148523216013,35.791558046092476
-0.4319702771502898,0.49247353871583477,35.796491864455845
-0.4762858264643857,0.5843496857471885,35.80142568281921
-0.5201436989466681,0.6756934200128868,35.80635950118257
-0.5635017502985795,0.7664223284935544,35.81129331954594
-0.6063183165139616,0.8564541248675885,35.8162271379093
-0.6485522539155734,0.9457056765054778,35.82116095627267
-0.6901629786908309,1.0340933848202922,35.82609477463604
-0.7311105058903196,1.1215346379528643,35.8310285929994
-0.7713554878504664,1.2079487350730596,35.83596241136277
-0.8108592520034908,1.2932564379986622,35.840896229726134
-0.8495838380395407,1.3773791444162071,35.8458300480895
-0.887492034383314,1.460239012027008,35.85076386645287
-0.9245474139520886,1.5417597703380121,35.855697684816235
-0.9607143691595613,1.621866866112362,35.860631503179604
-0.9959581461318692,1.7004866199413289,35.86556532154296
-1.0302448781040559,1.7775456102600513,35.87049913990633
-1.0635416179632953,1.8529712474734428,35.8754329582697
-1.0958163699087462,1.9266929076034638,35.88036677663306
-1.1270381201975257,1.9986423650668828,35.88530059499643
-1.157176866946287,2.06875327996108,35.89023441335979
-1.1862036489613101,2.136960561184384,35.89516823172316
-1.2140905735678766,2.203200294528249,35.90010205008653
-1.240810843413172,2.267410190637331,35.90503586844989
-1.2663387822168337,2.3295301399847532,35.90996968681326
-1.2906498594437759,2.3895024494380888,35.914903505176625
-1.3137207138765357,2.4472715084039507,35.919837323539994
-1.3355291760635013,2.502783232368644,35.924771141903356
-1.3560542896222945,2.5559851300713907,35.92970496026672
-1.3752763313774787,2.6068271091486657,35.93463877863009
-1.3931768303129135,2.655261899885397,35.93957259699345
-1.4097385853212825,2.701244465465956,35.94450641535682
-1.4249456817329362,2.744731523212449,35.94944023372019
-1.4387835066089312,2.7856821300565935,35.95437405208355
-1.4512387627829932,2.824058205580209,35.95930787044692
-1.4622994816390333,2.859823880134446,35.96424168881028
-1.4719550346122958,2.892945005578465,35.96917550717365
-1.4801961434025346,2.923390196799997,35.97410932553702
-1.4870148888898571,2.9511317214259636,35.979043143900384
-1.4924047187444418,2.9761443239651784,35.98397696226375
-1.4963604537228241,2.9984038598058294,35.98891078062711
-1.4988782926448037,3.0178884084420496,35.99384459899048
-1.4999558160461108,3.0345801679262223,35.99877841735385
-1.4995919885033302,3.048464763944146,36.00371223571721
-1.4977871596288717,3.059529146605415,36.00864605408058
-1.494543063735034,3.0677618576580077,36.01357987244394
-1.489862818167413,3.073155171537174,36.01851369080731
-1.4837509203094141,3.075705228811994,36.02344750917067
-1.4762132432605035,3.0754100185138493,36.02838132753404
-1.467257030192684,3.0722689789693156,36.03331514589741
-1.4568908873902344,3.0662848973251697,36.038248964260774
-1.4451247759796817,3.0574645391970487,36.04318278262414
-1.4319700023579758,3.04581685515488,36.048116600987505
-1.4174392073276647,3.031352086955678,36.05305041935087
-1.4015463539501705,3.0140833990635354,36.05798423771424
-1.38430671412816,2.994028040783838,36.0629180560776
-1.3657368539303123,2.9712059261470047,36.06785187444097
-1.3458546176726605,2.9456381441606005,36.07278569280433
-1.32467911077126,2.9173479627662484,36.0777195111677
-1.302230681383395,2.886362500518828,36.08265332953107
-1.2785309008544594,2.8527121915453604,36.08758714789443
-1.2536025429892101,2.816428983904865,36.0925209662578
-1.2274695621681067,2.777546196211739,36.09745478462116
-1.2001570703284878,2.7361000975923506,36.10238860298453
-1.1716913128340432,2.6921305963885476,36.1073224213479
-1.142099643254866,2.645680008283303,36.112256239711265
-1.1114104970823897,2.5967918258214326,36.11719005807463
-1.0796533644052075,2.5455112314984136,36.12212387643799
-1.0468587615709015,2.4918863882844193,36.12705769480136
-1.0130582018622747,2.4359684620683275,36.13199151316473
-0.978284165215225,2.377810377456287,36.13692533152809
-0.9425700670076378,2.317466292846133,36.14185914989146
-0.9059502259499226,2.2549925716232533,36.14679296825482
-0.8684598311068187,2.1904484669896305,36.15172678661819
-0.8301349080836021,2.1238950588776873,36.15666060498156
-0.7910122844077148,2.0553938951624193,36.16159442334492
-0.7511295541401367,1.985007522968292,36.16652824170829
-0.7105250417505146,1.912801239602559,36.171462060071654
-0.6692377652895218,1.838843524018184,36.17639587843502
-0.6273073988958499,1.7632046823566712,36.181329696798386
-0.5847742346717995,1.6859556911998248,36.18626351516175
-0.5416791439654369,1.6071682788770585,36.19119733352512
-0.49806353809650916,1.5269151808805927,36.19613115188848
-0.4539693285625716,1.445269905030203,36.20106497025185
-0.40943888676540824,1.3623068860707341,36.20599878861522
-0.3645150032951323,1.2781023578243427,36.21093260697858
-0.31924084681105475,1.192734682010596,36.21586642534195
-0.27365992256028804,1.1062834010201728,36.22080024370531
-0.22781603057168354,1.0188282105175814,36.22573406206868
-0.18175322356752033,0.930449103222644,36.23066788043205
-0.13551576463198065,0.8412270957548842,36.23560169879541
-0.08914808467708449,0.7512442711974456,36.240535517158776
-0.042694739748210676,0.660583182626905,36.24546933552214
0.0037996317915225397,0.5693265792455307,36.25040315388551
0.05029035215512678,0.4775576336810817,36.25533697224888
0.09673274706413455,0.38535996500182584,36.26027079061224
0.14308218867761902,0.29281720422664,36.26520460897561
0.18929413847595103,0.20001272504307874,36.27013842733897
0.23532419005957872,0.1070300227860485,36.27507224570234
0.2811281118199498,0.013953311786397318,36.28000606406571
0.32666188944333635,-0.0791324732360218,36.28493988242907
0.371881768205445,-0.1721424360151536,36.28987370079244
0.41674429501619487,-0.26499249299711275,36.2948075191558
0.46120636017566596,-0.35759932214921875,36.29974133751917
0.5052252387988344,-0.44987955253817746,36.304675155882535
0.5487586318715693,-0.5417491625614766,36.3096089742459
0.5917647068969676,-0.6331237969305574,36.31454279260927
0.6342021380930248,-0.7239195352890897,36.31947661097263
0.6760301461043173,-0.8140531029904513,36.324410429336
0.7172085371876717,-0.9034413983365269,36.32934424769937
0.7576977418355045,-0.9920012826274285,36.33427806606273
0.7974588527996914,-1.079650261281315,36.3392118844261
0.8364536624780837,-1.1663074037124346,36.34414570278946
0.8746446996298869,-1.2518934519218583,36.34907952115283
0.9119952653824545,-1.3363301076662766,36.3540133395162
0.9484694684963366,-1.419539490311434,36.35894715787956
0.9840322598544969,-1.5014444198324066,36.36388097624293
1.0186494661416663,-1.5819690892735725,36.36881479460629
1.0522878226827845,-1.6610392745294027,36.373748612969656
1.084915005407679,-1.7385818749531408,36.378682431333026
1.1164996619123573,-1.8145244428515284,36.38361624969639
1.1470114415865984,-1.8887954839552197,36.38855006805976
1.1764210247784055,-1.961325486208216,36.39348388642312
1.2047001509684172,-2.0320476289019314,36.39841770478649
1.2318216459259608,-2.1008972046461176,36.40335152314986
1.257759447821783,-2.167810277417752,36.40828534151322
1.2824886322716216,-2.2327233354423175,36.41321915987659
1.3059854362865166,-2.295574685670738,36.41815297823995
1.328227281107711,-2.3563059404208673,36.42308679660332
1.3491927939028903,-2.4148615738026358,36.42802061496669
1.368861828304202,-2.4711872172924467,36.432954433330046
1.3872154837674169,-2.5252293244654846,36.437888251693415
1.4042361237338783,-2.5769367475552234,36.44282207005678
1.4199073925782104,-2.6262616654399,36.44775588842015
1.4342142313247424,-2.673158404477689,36.45268970678352
1.4471428921181118,-2.717582417225238,36.45762352514688
1.4586809514341426,-2.7594915026711333,36.46255734351025
1.4688173220177387,-2.7988472078792643,36.46749116187361
1.4775422635371362,-2.835613677493301,36.47242498023698
1.4848473919435892,-2.8697557808243426,36.47735879860035
1.4907256875278165,-2.9012400627015222,36.48229261696371
1.495171501665522,-2.9300372650498416,36.48722643532708
1.4981805622452642,-2.9561221417026555,36.492160253690436
1.4997499777736605,-2.9794707696037652,36.497094072053805
1.499878240153919,-3.0000598582231306,36.502027890417175
1.4985652261350138,-3.017869138549139,36.50696170878054
1.4958121974300982,-3.0328828838754136,36.511895527143906
1.4916217995041197,-3.0450884271983103,36.51682934550727
1.4859980590316868,-3.0544743552287223,36.52176316387064
1.4789463800277454,-3.061030910133346,36.52669698223401
1.470473538654688,-3.064751541530123,36.53163080059737
1.4605876767109296,-3.065633527537488,36.53656461896074
1.4492982938072883,-3.0636772194871833,36.5414984373241
1.4366162382384013,-3.058884799612988,36.54643225568747
1.4225536965584533,-3.0512599797163,36.55136607405084
1.4071241818706424,-3.04080936556244,36.556299892414195
1.3903425208420248,-3.027543805891584,36.561233710777564
1.3722248394563215,-3.011477368470155,36.56616752914093
1.3527885475177468,-2.9926251478422286,36.571101347504296
1.3320523219215976,-2.971003540435624,36.576035165867665
1.310036088707118,-2.9466328181452646,36.58096898423103
1.2867610039097312,-2.9195377244534506,36.5859028025944
1.2622494332319611,-2.889744969588781,36.59083662095776
1.2365249305512442,-2.8572817564532373,36.59577043932113
1.2096122152865263,-2.822177601901205,36.6007042576845
1.1815371486446795,-2.7844661756565694,36.60563807604786
1.1523267087695077,-2.7441843205911356,36.61057189441123
1.1220089648179263,-2.7013703403561413,36.61550571277459
1.0906130499872446,-2.6560641918771726,36.620439531137954
1.0581691335205046,-2.608308462065951,36.625373349501324
1.0247083917158442,-2.558148231316725,36.630307167864686
0.9902629779681432,-2.505630606586343,36.635240986228055
0.9548659918721966,-2.4508051037046794,36.64017480459142
0.9185514474160368,-2.3937238960212275,36.64510862295479
0.8813542402962766,-2.334440996834409,36.650042441318156
0.843310114385522,-2.2730116279687835,36.65497625968152
0.8044556273850391,-2.2094929142827144,36.65991007804489
0.7648281156957641,-2.143944692205917,36.66484389640825
0.7244656585401386,-2.0764289632933144,36.66977771477162
0.6834070413712129,-2.0070088295326385,36.67471153313499
0.641691718602246,-1.9357485755206754,36.67964535149835
0.5993597756937773,-1.862714636301815,36.68457916986171
0.5564518906347545,-1.7879758383247983,36.689512988225076
0.5130092948533332,-1.7116025298149906,36.694446806588445
0.46907373359678856,-1.6336657870511813,36.699380624951814
0.42468742581730373,-1.55423749107238,36.70431444331518
0.37989302360215776,-1.4733907881605308,36.709248261678546
0.3347335711887069,-1.391200310955422,36.71418208004191
0.28925246360131496,-1.307742238591131,36.71911589840528
0.24349340495223606,-1.2230943082420227,36.72404971676865
0.19750036644506597,-1.1373354162053615,36.72898353513201
0.15131754412116483,-1.0505447673917048,36.73391735349538
0.10498931639086594,-0.9628014141346763,36.73885117185874
0.0585602013885502,-0.8741848455220298,36.7437849902221
0.012074814194310685,-0.7847759395445527,36.74871880858547
-0.03442217603818154,-0.694657035022524,36.753652626948835
-0.08088608900577322,-0.6039110743825584,36.758586445312204
-0.12727227618999984,-0.5126209805171057,36.76352026367557
-0.17353616376156236,-0.42086989053609364,36.768454082038936
-0.21963329541214438,-0.32874152345560115,36.773387900402305
-0.26551937507414636,-0.23631990385456714,36.77832171876567
-0.31115030948605854,-0.14368884319477393,36.78325553712904
-0.35648225056252625,-0.05093201078104599,36.7881893554924
-0.4014716375298811,0.04186657425118151,36.79312317385577
-0.4460752387843179,0.13462256232682882,36.79805699221914
-0.49025019343481085,0.22725195056657527,36.8029908105825
-0.5339540524893757,0.31967141312856,36.80792462894586
-0.577144819645135,0.4117976488739181,36.812858447309225
-0.6197809916443532,0.5035465747569635,36.817792265672594
-0.6618215981556916,0.5948335191877354,36.82272608403596
-0.7032262411438224,0.6855741587961593,36.827659902399326
-0.7439551336894205,0.7756849215873645,36.832593720762695
-0.7839691382210249,0.8650825581588911,36.83752753912606
-0.8232298041240099,0.9536839986084736,36.84246135748943
-0.8616994046885124,1.0414071275116337,36.847395175852796
-0.8993409733621537,1.128171475308924,36.85232899421616
-0.9361183392725575,1.213897786421458,36.85726281257953
-0.9719961619846206,1.2985071504055954,36.86219663094289
-1.0069399654604896,1.3819210563991478,36.86713044930626
-1.0409161711882575,1.4640622385910496,36.87206426766962
-1.073892130448697,1.5448549951051036,36.876998086032984
-1.1058361556884972,1.6242246532536566,36.88193190439635
-1.136717550969478,1.7020972434607966,36.886865722759715
-1.166506641465446,1.778400014017644,36.891799541123085
-1.1951748019773312,1.8530620959091741,36.896733359486454
-1.2226944844402106,1.9260144935160257,36.901667177849816
-1.2490392443950036,1.9971895223846652,36.906600996213186
-1.274183766399502,2.0665204348170843,36.91153481457655
-1.2981038883550584,2.133941834379695,36.91646863293992
-1.3207766247243067,2.1993907405904394,36.92140245130329
-1.342180188618851,2.2628071305965194,36.92633626966665
-1.3622940127348937,2.324132883481896,36.93127008803002
-1.3810987691167893,2.3833101952266293,36.936203906393374
-1.3985763877300754,2.4402819963027045,36.94113772475674
-1.4147100738253189,2.494994430158138,36.94607154312011
-1.4294843240766935,2.5473979330906107,36.951005361483475
-1.4428849414796898,2.597445022069703,36.955939179846844
-1.4548990489932663,2.645088070395784,36.960872998210206
-1.4655151019139199,2.6902806795530427,36.965806816573576
-1.4747228989692283,2.732980540088784,36.970740634936945
-1.4825135921205523,2.7731492815560856,36.97567445330031
-1.4888796950654524,2.81074989157877,36.98060827166368
-1.493815090431392,2.8457461132441653,36.98554209002704
-1.4973150356541702,2.8781044697693337,36.99047590839041
-1.4993761675351513,2.907795284916681,36.99540972675378
-1.499996505473066,2.9347914618249473,37.00034354511713
-1.4991754533672483,2.9590676282217214,37.0052773634805
-1.496913800190424,2.980600810091479,37.010211181843864
-1.4932137192305643,2.9993709190037676,37.015145000207234
-1.4880787660025205,3.0153604466805923,37.0200788185706
-1.4815138748314467,3.028554554007785,37.025012636933965
-1.4735253541111886,3.0389414156707386,37.029946455297335
-1.464120880242487,3.046511726127596,37.0348802736607
-1.453309490256355,3.0512581273824666,37.039814092024066
-1.4411015731302834,3.0531758869947896,37.044747910387436
-1.4275088598050756,3.05226379984297,37.0496817287508
-1.4125444119122221,3.048523663609919,37.05461554711417
-1.3962226092227459,3.041959204579301,37.05954936547752
-1.3785591358290683,3.0325762521416606,37.06448318384089
-1.3595709650738572,3.0203837222092704,37.06941700220426
-1.3392763432398587,3.0053937899644785,37.07435082056762
-1.3176947720163275,2.9876212039294257,37.07928463893099
-1.2948469897595924,2.9670828739711363,37.084218457294355
-1.270754951564644,2.9437981105956608,37.089152275657725
-1.245441808168078,2.917789026758285,37.094086094021094
-1.2189318837018694,2.8890806382326484,37.099019912384456
-1.1912506523194217,2.857700512134908,37.103953730747826
-1.1624247137169599,2.823678299824087,37.10888754911119
-1.1324817675728807,2.787045874112063,37.11382136747456
-1.1014505869305549,2.7478380670196145,37.11875518583793
-1.0693609905494086,2.7060927993693116,37.12368900420128
-1.0362438142509955,2.6618499535802793,37.12862282256465
-1.0021308812883245,2.6151504308644915,37.13355664092801
-0.9670549717656204,2.5660370916366544,37.13849045929138
-0.9310497911393429,2.5145566103902497,37.14342427765475
-0.8941499378293414,2.4607594783197992,37.148358096018114
-0.8563908699722487,2.4046976505697053,37.153291914381484
-0.8178088713490393,2.34642280690295,37.158225732744846
-0.7784410165184,2.285987661154518,37.163159551108215
-0.7383251351912337,2.2234485742311016,37.168093369471585
-0.6974997758786453,2.1588658375305356,37.17302718783495
-0.6560041688495414,2.092301272017257,37.177961006198316
-0.613878188433524,2.0238165453081614,37.18289482456168
-0.5711623147039531,1.9534744213996753,37.18782864292504
-0.5278975945799348,1.8813408965405758,37.1927624612884
-0.4841256023827612,1.8074850585132995,37.19769627965177
-0.4398883998863329,1.7319768725896,37.20263009801514
-0.39522849589858994,1.6548858832232098,37.207563916378504
-0.35018880541336406,1.5762823103590504,37.21249773474187
-0.30481260837252583,1.496238771827386,37.217431553105236
-0.2591435080766235,1.4148303608310724,37.222365371468605
-0.21322538928566825,1.332133254384609,37.227299189831975
-0.16710237604862457,1.2482238147593334,37.23223300819534
-0.12081878930332851,1.1631790950197662,37.237166826558706
-0.07441910428764739,1.07707758026999,37.24210064492207
-0.027947907801292485,0.989998835325905,37.24703446328544
0.018550144638284687,0.9020225585493827,37.2519682816488
0.06503037170709723,0.8132285860666698,37.25690210001216
0.1114481092102011,0.7236980058381371,37.26183591837553
0.15775875300038666,0.6335137030499748,37.266769736738894
0.20391780184018782,0.5427592222114884,37.27170355510226
0.249880900163987,0.4515172219219579,37.27663737346563
0.29560388070055854,0.3598695687842539,37.281571191828995
0.3410428069151044,0.2678989366113875,37.286505010192364
0.3861540152285018,0.1756895954756763,37.29143882855573
0.4308941569755411,0.08332606754140719,37.296372646919096
0.4752202400594848,-0.009108678081250677,37.301306465282465
0.5190896702644204,-0.1015328956608081,37.30624028364583
0.5624602921856463,-0.19386361979411093,37.31117410200919
0.6052904297375722,-0.28601504373253217,37.31610792037255
0.6475389262018756,-0.3778999932348831,37.32104173873592
0.6891651837757862,-0.4694330771188194,37.32597555709929
0.7301292025838911,-0.5605318959755169,37.33090937546265
0.7703916191153583,-0.6511149237904362,37.33584319382602
0.8099137440490978,-0.7410987758244645,37.340777012189385
0.848657599431816,-0.8303983863588934,37.345710830552754
0.88658595517173,-0.9189299592277146,37.35064464891612
0.9236623648143809,-1.0066130228827292,37.355578467279486
0.9598512005650548,-1.0933691118990005,37.360512285642855
0.9951176875242413,-1.179118972249604,37.36544610400622
1.0294279371043293,-1.2637819770200505,37.37037992236959
1.062748979593653,-1.347278342972887,37.37531374073295
1.095048795838366,-1.4295310555180982,37.38024755909631
1.1262963480105412,-1.5104651336959112,37.38518137745968
1.156461609433052,-1.5900057679716495,37.39011519582304
1.1855155934334656,-1.6680782730237027,37.39504901418641
1.213430381197895,-1.7446097896779238,37.39998283254978
1.2401791485989966,-1.819529938833742,37.404916650913144
1.265736191972309,-1.8927694579285426,37.40985046927651
1.2900769528152845,-1.9642593262841763,37.414784287639876
1.3131780413866179,-2.0339322105545214,37.419718106003245
1.3350172591818668,-2.1017240551697762,37.424651924366614
1.3555736202646926,-2.16757302529684,37.42958574272998
1.3748273714330015,-2.2314173251697764,37.434519561093346
1.392760011200165,-2.293195633755371,37.4394533794567
1.4093543075738038,-2.3528498382518173,37.44438719782007
1.4245943146143505,-2.41032582789332,37.44932101618344
1.4384653877580535,-2.4655710950407435,37.4542548345468
1.4509541978894172,-2.51853306408643,37.45918865291017
1.4620487441494114,-2.569160808047712,37.464122471273534
1.4717383654675462,-2.6174072810602764,37.4690562896369
1.480013750806296,-2.663228637324606,37.47399010800027
1.4868669481084573,-2.70658218622217,37.478923926363635
1.492291371938466,-2.747426474184503,37.483857744727004
1.4962818098104842,-2.7857230799546553,37.488791563090366
1.498834427197323,-2.8214369886235615,37.493725381453736
1.4999467712150618,-2.8545351526929545,37.498659199817105
1.4996177729801474,-2.8849859263421123,37.50359301818046
1.4978477486365143,-2.9127603814968093,37.50852683654383
1.4946383990517678,-2.9378332739565183,37.51346065490719
1.4899928081827738,-2.9601820688980944,37.51839447327056
1.4839154401122159,-2.979785670278593,37.52332829163393
1.476412134758943,-2.9966249303365977,37.52826210999729
1.46749010226614,-3.0106841024869135,37.53319592836066
1.457157916073015,-3.0219509994903224,37.538129746724024
1.4454255046762112,-3.030415806397703,37.543063565087394
1.43230414208931,-3.036070477914645,37.54799738345076
1.417806437009319,-3.038909429283892,37.552931201814125
1.4019463207004923,-3.038930253486707,37.557865020177495
1.384739033607531,-3.036133557271366,37.56279883854085
1.366201110710433,-3.030522491144556,37.56773265690422
1.346350365635718,-3.0221026516636815,37.57266647526759
1.3252058735387526,-3.0108822007402227,37.57760029363095
1.3027879527737403,-2.9968719051723123,37.58253411199432
1.2791181453694238,-2.9800851743896923,37.58746793035768
1.2542191963285594,-2.9605381750623674,37.59240174872105
1.228115031771775,-2.9382498782408697,37.59733556708442
1.20083073594611,-2.9132418915011153,37.602269385447784
1.172392527120805,-2.885538116921881,37.60720320381115
1.1428277323936695,-2.855164551981518,37.612137022174515
1.112164761431288,-2.8221496214351185,37.617070840537885
1.080433079169765,-2.786524841661308,37.622004658901254
1.0476631775007224,-2.7483249075322504,37.62693847726461
1.013886545970762,-2.7075867605913966,37.63187229562798
0.9791356415225568,-2.6643486168924344,37.63680611399134
0.9434438573055955,-2.618650252526356,37.64173993235471
0.9068454905880542,-2.5705343018792877,37.64667375071808
0.8693757097995687,-2.520046949831703,37.65160756908144
0.8310705207365272,-2.467237126621671,37.65654138744481
0.7919667319635836,-2.412155157546047,37.66147520580817
0.7521019194427129,-2.3548523617109374,37.66640902417154
0.7115143904257286,-2.295381800853887,37.67134284253491
0.6702431466437574,-2.233799073544875,37.676276660898274
0.6283278468290008,-2.1701623088726807,37.681210479261644
0.5858087686059217,-2.104531683199832,37.686144297625006
0.5427267697869332,-2.036969139977613,37.69107811598837
0.4991232491113401,-1.9675382969204416,37.69601193435174
0.45504010646387877,-1.8963041858874914,37.7009457527151
0.41051970261172743,-1.8233330481109804,37.70587957107847
0.3656048184992003,-1.748692631994887,37.71081338944183
0.32033861413790904,-1.6724526199218386,37.7157472078052
0.2747645871335002,-1.5946843667300457,37.72068102616857
0.22892653088718518,-1.5154601332305888,37.72561484453193
0.18286849251338555,-1.4348529215518357,37.7305486628953
0.13663473051400796,-1.3529371717290737,37.735482481258664
0.09026967224853978,-1.269789200784134,37.740416299622034
0.04381787124314404,-1.185486611115618,37.7453501179854
-0.0026760356225344895,-1.1001074117033784,37.750283936348765
-0.04916737100823864,-1.013729883138039,37.75521775471213
-0.09561146004442359,-0.9264330271464145,37.76015157307549
-0.14196367326222525,-0.8382967884681659,37.76508539143886
-0.1881794694787865,-0.7494018686492965,37.77001920980223
-0.23421443859816538,-0.6598295134005728,37.77495302816559
-0.2800243442867049,-0.5696614050658876,37.77988684652896
-0.3255651664803744,-0.4789795690724972,37.78482066489232
-0.37079314368555616,-0.38786641084539497,37.78975448325569
-0.4156648150303021,-0.2964049179936087,37.79468830161906
-0.46013706202715743,-0.20467862720267743,37.79962211998242
-0.5041671500073198,-0.11277113648379729,37.80455593834579
-0.5477127691851875,-0.0207657508751453,37.809489756709155
-0.5907320753154361,0.07125410927035468,37.81442357507252
-0.633183729901985,0.16320422822276182,37.81935739343589
-0.675026939921546,0.25499974101770034,37.82429121179925
-0.7162214970230218,0.34655612124782104,37.82922503016262
-0.7567278161644707,0.43778974244424324,37.83415884852598
-0.7965069736519109,0.5286173196482775,37.83909266688935
-0.8355207445418116,0.6189552507964988,37.84402648525272
-0.8737316393728878,0.7087200790438452,37.84896030361608
-0.9111029401907857,0.797829519034656,37.85389412197945
-0.9475987358310894,0.8862024388138581,37.85882794034281
-0.983183956427921,0.9737576783373492,37.86376175870618
-1.0178244071130635,1.0604135015312834,37.86869557706955
-1.0514868008751543,1.1460887912020508,37.873629395432914
-1.0841387905461204,1.2307046019295516,37.878563213796276
-1.1157489998841905,1.3141840376298493,37.88349703215964
-1.146287053724681,1.3964506603059235,37.88843085052301
-1.1757236071680521,1.4774276006394558,37.89336466888638
-1.204030373778281,1.5570385375748983,37.89829848724974
-1.2311801527643984,1.6352092759121584,37.90323230561311
-1.257146855118119,1.7118680521362049,37.90816612397647
-1.281905528683878,1.7869444616232233,37.91309994233984
-1.305432382135873,1.8603685636662162,37.91803376070321
-1.327704807839811,1.9320712907453181,37.92296757906657
-1.3487014035774683,2.0019855300711633,37.92790139742994
-1.3684019931124285,2.0700464973948645,37.932835215793304
-1.386787645578238,2.1361911884000038,37.93776903415667
-1.403840693669422,2.200357973356646,37.942702852520036
-1.4195447506186172,2.2624868754231837,37.9476366708834
-1.4338847259431686,2.3225198238481517,37.95257048924677
-1.4468468399458319,2.3804005156373513,37.95750430761013
-1.4584186369562415,2.4360746570254355,37.9624381259735
-1.4685889972998032,2.489490672872183,37.96737194433687
-1.47734814798298,2.5405995150818774,37.97230576270023
-1.4846876720844733,2.5893533812771987,37.9772395810636
-1.4906005168431704,2.635705546162798,37.98217339942696
-1.4950810004354864,2.6796121935700477,37.98710721779033
-1.498124817435081,2.721033457379954,37.9920410361537
-1.4997290429501313,2.759931682127148,37.99697485451706
-1.4998921354339245,2.796269754323477,38.00190867288043
-1.4986139381661752,2.830012582013247,38.00684249124379
-1.4958956794036171,2.8611292563416875,38.01177630960716
-1.4917399711997468,2.889592017082971,38.016710127970526
-1.4861508068948317,2.9153739394469933,38.02164394633389
-1.4791335572785536,2.938449748744866,38.02657776469726
-1.4706949654291301,2.9587983824282555,38.03151158306062
-1.4608431402336188,2.9764024821189623,38.03644540142399
-1.4495875485959013,2.99124563706473,38.04137921978736
-1.4369390063396952,3.003312557405276,38.04631303815072
-1.4229096678151913,3.0125920558235166,38.05124685651409
-1.4075130142197452,3.019077426251104,38.05618067487745
-1.390763840643242,3.022763445417151,38.06111449324082
-1.3726782418512196,3.0236453730469486,38.06604831160419
-1.353273596818907,3.021721773916109,38.07098212996755
-1.3325685520311168,3.016996218994627,38.075915948330916
-1.310583003564516,3.0094749520047195,38.08084976669428
-1.2873380779687011,2.999164525250681,38.08578358505765
-1.2628561119653305,2.986073250375146,38.09071740342102
-1.2371606309838967,2.9702139515777537,38.09565122178438
-1.2102763265555014,2.951603717311505,38.10058504014775
-1.1822290325862495,2.930261264138534,38.10551885851111
-1.1530457005323427,2.906205871987259,38.11045267687448
-1.1227543735020336,2.8794591473756106,38.11538649523785
-1.0913841593079396,2.8500468871565516,38.12032031360121
-1.0589652024964704,2.817998535849838,38.12525413196458
-1.0255286553813692,2.7833452139113217,38.13018795032794
-0.9911066481081424,2.7461190965095357,38.135121768691306
-0.9557322577795491,2.706354758230774,38.140055587054675
-0.9194394766709034,2.6640902191304825,38.14498940541804
-0.8822631795655514,2.619366132589913,38.14992322378141
-0.8442390902431923,2.5722246617856377,38.15485704214477
-0.8054037471513595,2.5227099704913782,38.15979086050814
-0.7657944682949122,2.470869278055564,38.16472467887151
-0.7254493153760819,2.4167523211056636,38.16965849723487
-0.6844070572195683,2.360409895166942,38.17459231559824
-0.642707132518849,2.301893973093959,38.1795261339616
-0.6003896119380125,2.2412593563653367,38.18445995232497
-0.5574951596071002,2.178564159581127,38.18939377068834
-0.514064994046564,2.113868207891892,38.194327589051696
-0.47014084855900506,2.04723172942512,38.199261407415065
-0.42576493112682173,1.978716225305029,38.20419522577843
-0.38097988385295095,1.9083860551629201,38.2091290441418
-0.3358287419852673,1.8363083090175822,38.214062862505166
-0.2903548925624219,1.7625511161819134,38.21899668086853
-0.24460203272195835,1.687182633553977,38.2239304992319
-0.19861412771090425,1.610271797681867,38.22886431759526
-0.1524353686376507,1.531889568126772,38.23379813595863
-0.10611013000807629,1.4521090841163522,38.238731954322
-0.059682927084377724,1.3710048688343561,38.24366577268536
-0.013198373109064047,1.2886522990888583,38.24859959104873
0.033298863564773296,1.2051277449719582,38.25353340941209
0.07976410239716804,1.1205086523179046,38.258467227775455
0.1261526935956786,1.0348731045716704,38.263401046138824
0.17242006102066612,0.9482994081584748,38.26833486450219
0.21852174502021632,0.8608663158632095,38.273268682865556
0.2644134451520796,0.7726536009538055,38.27820250122892
0.31005106275387084,0.6837422228081591,38.28313631959229
0.35539074331833503,0.5942138592433941,38.28807013795566
0.4003889186344132,0.5041503006937591,38.29300395631902
0.4450023486535722,0.4136332923680466,38.29793777468239
0.4891881630399551,0.32274488545840824,38.30287159304575
0.5329039023661442,0.23156773892707505,38.30780541140912
0.5761075589132504,0.14018478924474206,38.31273922977249
0.6187576170375446,0.048678577536799786,38.31767304813585
0.6608130930642295,-0.04286864686110138,38.322606866499214
0.7022335746694689,-0.13437362195626115,38.327540684862576
0.7429792597141172,-0.22575098464664647,38.332474503225946
0.7830109944903413,-0.3169142209857092,38.337408321589315
0.8222903113459096,-0.4077782011964554,38.34234213995268
0.8607794656488282,-0.4982605646809132,38.34727595831605
0.8984414720569256,-0.5882803234495511,38.35220977667941
0.9352401400586493,-0.6777554931781914,38.35714359504278
0.9711401087490305,-0.7666027455501383,38.36207741340614
1.0061068808095126,-0.8547392993671445,38.36701123176951
1.040106855657072,-0.9420843748345378,38.37194505013288
1.0731073617320133,-1.028558481723867,38.37687886849624
1.1050766878932867,-1.114081974085122,38.381812686859604
1.1359841138903124,-1.198575047197761,38.386746505222966
1.1657999398832393,-1.2819589505266635,38.391680323586336
1.1944955149821084,-1.3641565606053383,38.396614141949705
1.222043264778467,-1.4450918606529404,38.40154796031307
1.2484167178425347,-1.5246896620454802,38.40648177867644
1.273590531160113,-1.6028761908874622,38.4114155970398
1.2975405144856607,-1.679579452033469,38.41634941540317
1.320243653587144,-1.7547286022747854,38.42128323376654
1.3416781323613103,-1.828253328636558,38.4262170521299
1.361823353797363,-1.9000844045331686,38.43115087049327
1.3806599597690583,-1.9701548275359375,38.43608468885663
1.3981698496367587,-2.03840002756308,38.44101850722
1.4143361976406057,-2.104756988424752,38.44595232558336
1.4291434690690326,-2.169163677159324,38.450886143946725
1.442577435186533,-2.23155961487048,38.455819962310095
1.4546251869062987,-2.291886641764374,38.46075378067346
1.4652751471951464,-2.3500887133277404,38.465687599036826
1.474517082198088,-2.4061113185658103,38.470621417400196
1.4823421110723323,-2.459901881897409,38.47555523576356
1.4887427145212564,-2.5114106719457046,38.48048905412693
1.493712742019784,-2.5605904102002097,38.48542287249029
1.4972474177247048,-2.607394896111284,38.49035669085366
1.499343345063845,-2.651779201349785,38.49529050921703
1.4999985099999842,-2.693701696879596,38.50022432758039
1.4992122829661867,-2.7331246709319674,38.50515814594376
1.4969854194707495,-2.7700122340156286,38.510091964307115
1.4933200593712406,-2.8043289556161137,38.515025782670484
1.4882197248182336,-2.8360416802969723,38.519959601033854
1.481689316870784,-2.865121488452226,38.524893419397216
1.4737351107868326,-2.8915425594961963,38.529827237760585
1.4643647499931662,-2.9152801888831634,38.53476105612395
1.4535872387405773,-2.936311417296054,38.53969487448732
1.4414129334514891,-2.954616803134644,38.54462869285069
1.4278535327681252,-2.9701801755088475,38.54956251121405
1.4129220663108881,-2.982987313179486,38.55449632957742
1.3966328821579916,-2.993026111045274,38.55943014794078
1.3790016330577444,-3.000287473625942,38.56436396630415
1.3600452613876097,-3.004765101741356,38.56929778466752
1.3397819828736142,-3.006455082918945,38.574231603030874
1.3182312690863365,-3.0053563856029384,38.579165421394244
1.2954138287302894,-3.001470854603598,38.584099239757606
1.2713515877440644,-2.9948022035756647,38.589033058120975
1.246067668231249,-2.9853562328445196,38.593966876484345
1.2195863662417556,-2.9731425407854237,38.59890069484771
1.1919331284247818,-2.9581744846610345,38.603834513211076
1.163134527576788,-2.940466783255291,38.60876833157444
1.1332182371065218,-2.9200348580373903,38.61370214993781
1.1022130044431047,-2.8968974400316934,38.61863596830118
1.070148623411811,-2.8710780972768064,38.62356978666454
1.0370559056040534,-2.842603012342548,38.62850360502791
1.002966650769953,-2.8114987846837223,38.633437423391264
0.9679136162607446,-2.7777937098581003,38.63837124175463
0.9319304855515846,-2.741519876658324,38.643305060118
0.895051835873996,-2.7027125908240053,38.648238878481365
0.8573131049894172,-2.661408743939043,38.653172696844734
0.8187505571363818,-2.6176471100090386,38.6581065152081
0.7794012481827933,-2.5714695186638217,38.663040333571466
0.7393029900182883,-2.5229204330866812,38.667974151934835
0.6984943142193616,-2.4720456796344785,38.6729079702982
0.6570144350232554,-2.418892492639437,38.67784178866157
0.6149032116462361,-2.363510552298737,38.68277560702493
0.5722011099811586,-2.3059522959056036,38.6877094253883
0.5289491637131982,-2.2462724285699247,38.69264324375167
0.48518893488899306,-2.184527619013263,38.69757706211502
0.4409624739784801,-2.1207763602080174,38.70251088047839
0.3963122794677794,-2.0550785360781205,38.707444698841755
0.35128125702060875,-1.9874951822417555,38.712378517205124
0.3059126782493813,-1.9180890188990605,38.717312335568494
0.26025013913428197,-1.846925105981571,38.722246153931856
0.21433751813020063,-1.774070633071783,38.727179972295225
0.16821893400328686,-1.6995940928047122,38.73211379065859
0.12193870343531912,-1.6235649096870748,38.73704760902196
0.07554129843894432,-1.5460537962316194,38.741981427385326
0.029071303623236358,-1.4671330124212572,38.74691524574869
-0.017426626649329636,-1.386875907956359,38.75184906411206
-0.06390781117207478,-1.3053562520074273,38.75678288247542
-0.1103275848300102,-1.2226482938783336,38.76171670083878
-0.1566413415194106,-1.1388276013298693,38.76665051920215
-0.2028045770113242,-1.0539716246317858,38.771584337565514
-0.2487729317171838,-0.9681591345460953,38.77651815592888
-0.29450223331479797,-0.8814690701936647,38.781451974292246
-0.3399485391952331,-0.7939801516958045,38.786385792655615
-0.38506817868807697,-0.7057716884078543,38.791319611018984
-0.4298177950262307,-0.6169244533036154,38.79625342938235
-0.4741543870086673,-0.5275203800454843,38.801187247745716
-0.5180353503211349,-0.4376414042042179,38.80612106610908
-0.5614185184764721,-0.34736891954079285,38.81105488447245
-0.6042622033330091,-0.25678444933449396,38.81598870283582
-0.6465252351543124,-0.16597046393212392,38.82092252119918
-0.6881670021703536,-0.07501020105628642,38.82585633956254
-0.7291474896021789,0.016013082106351457,38.830790157925904
-0.769427318113776,0.10701619085362472,38.83572397628927
-0.8089677816524511,0.19791535233174856,38.84065779465264
-0.8477308846425972,0.2886260780509471,38.845591613016005
-0.8856793784971031,0.3790641046125286,38.850525431379374
-0.9227767974100671,0.4691463987367499,38.85545924974274
-0.9589874933983669,0.5587910994361026,38.860393068106106
-0.9942766705564772,0.6479167033243872,38.865326886469475
-1.0286104184929041,0.7364415978174425,38.87026070483284
-1.0619557449159212,0.8242842726853248,38.87519452319621
-1.0942806073364821,0.9113636279923278,38.88012834155957
-1.12555394385906,0.9975989791759607,38.88506215992294
-1.1557457030296556,1.0829100203207473,38.8899959782863
-1.1848268727132583,1.167217145111286,38.89492979664966
-1.2127695079725376,1.2504421377184187,38.89986361501303
-1.23954675792072,1.332508729402235,38.904797433376395
-1.2651328915236197,1.413342264308655,38.909731251739764
-1.2895033223250598,1.4928684165530575,38.91466507010313
-1.3126346320729432,1.5710123642075768,38.919598888466496
-1.334504593222504,1.6476999264957082,38.924532706829865
-1.3550921902951938,1.7228597149882408,38.92946652519323
-1.3743776400733725,1.7964234281149158,38.9344003435566
-1.3923424106102718,1.8683236885174872,38.939334161919966
-1.4089692390381001,1.9384926488216028,38.94426798028333
-1.4242421481563636,2.0068637213561105,38.94920179864669
-1.438146461784723,2.0733738344624744,38.95413561701005
-1.4506688188659376,2.137962532021823,38.95906943537342
-1.4617971863047616,2.2005693811861873,38.96400325373679
-1.4715208705308955,2.26113422951884,38.968937072100154
-1.479830527774854,2.319600267263135,38.97387089046352
-1.4867181730465304,2.3759149339982173,38.978804708826885
-1.4921771878083063,2.4300270066483876,38.983738527190255
-1.4962023263349422,2.4818845867875847,38.988672345553624
-1.4987897207543566,2.5314374005351046,38.993606163916986
-1.4999368847643852,2.578639775200246,38.998539982280356
-1.4996427160219503,2.6234496319772562,39.00347380064372
-1.4979074972022943,2.6658254937870107,39.00840761900709
-1.494732895727395,2.705726520402012,39.01334143737045
-1.4901219621636699,2.743115097317785,39.01827525573381
-1.4840791272905856,2.7779573420329076,39.02320907409718
-1.4766101978430328,2.810221096898526,39.028142892460544
-1.4677223509314075,2.839875526465793,39.03307671082391
-1.4574241271449782,2.8668930677497575,39.03801052918728
-1.4457254223449802,2.8912498111830462,39.042944347550645
-1.4326374781553026,2.912923414332226,39.047878165914014
-1.4181728711602661,2.93189260798497,39.052811984277376
-1.4023455008192045,2.9481395060738165,39.057745802640746
-1.3851705761102706,2.9616504695442405,39.062679621004115
-1.3666646009155736,2.9724138264006577,39.06761343936748
-1.3468453581620858,2.9804187318994804,39.07254725773085
-1.3257318927337005,2.985657370324708,39.0774810760942
-1.3033444931702018,2.988126353402747,39.08241489445757
-1.2797046721715908,2.9878246783600635,39.08734871282094
-1.2548351459259388,2.984752104572668,39.0922825311843
-1.2287598122805148,2.978910938078937,39.09721634954767
-1.2015037277779859,2.9703078286563813,39.102150167911034
-1.1730930835785178,2.9589523955392325,39.107083986274404
-1.143555180292167,2.9448554478344575,39.11201780463777
-1.112918401744948,2.9280299043784823,39.116951623001135
-1.0812121877037422,2.908492289796266,39.121885441364505
-1.0484670055870884,2.886262046679553,39.12681925972787
-1.0147143211878527,2.8613603105422403,39.131753078091236
-0.979986568437146,2.8338104838395224,39.136686896454606
-0.9443171182374922,2.8036392628561164,39.14162071481796
-0.9077402463955583,2.770876091364325,39.14655453318133
-0.8702911006859027,2.7355520844425785,39.15148835154469
-0.8320056670761029,2.6977002531873393,39.15642216990806
-0.7929207351471902,2.657356480359912,39.16135598827143
-0.7530738627411552,2.614559716456447,39.16628980663479
-0.7125033398705368,2.5693512703367403,39.17122362499816
-0.6712481519247937,2.5217740135376965,39.176157443361525
-0.629347942207573,2.4718721271998785,39.181091261724895
-0.5868429738428627,2.419691764627507,39.186025080088264
-0.5437740910846282,2.365282276662285,39.190958898451626
-0.5001826800683652,2.308696534026048,39.195892716814996
-0.45611062904237865,2.249989457235552,39.20082653517835
-0.4116002881155796,2.189216230258201,39.20576035354172
-0.3666944285624467,2.126432425228395,39.21069417190509
-0.32143620172287535,2.0616958450451635,39.21562799026845
-0.27586909753639594,1.9950676301092534,39.22056180863182
-0.23003690275204633,1.9266112952649557,39.22549562699518
-0.1839836588518011,1.856391155411402,39.23042944535855
-0.1377536197302506,1.784472203202929,39.23536326372192
-0.09139120916975527,1.7109213328958608,39.240297082085284
-0.044940978151969624,1.635807919122891,39.245230900448654
0.0015524379520237552,1.5592026592783912,39.250164718812016
0.048044362273555644,1.481176099688745,39.255098537175385
0.09449011937723936,1.4017989569939278,39.260032355538755
0.1408450781911058,1.321143980582609,39.26496617390211
0.1870646948941011,1.2392867698409729,39.26989999226548
0.23310455571911007,1.1563041941179593,39.27483381062884
0.27892041963185243,1.0722724424033085,39.27976762899221
0.32446826084290975,0.987267342517532,39.28470144735558
0.36970431111376045,0.9013663219773497,39.28963526571894
0.41458510181494035,0.8146490035935152,39.29456908408231
0.45906750569589844,0.7271955063704486,39.299502902445674
0.5031087783278303,0.639084899788176,39.30443672080904
0.5466665991774353,0.5503959125294338,39.30937053917241
0.5896991122743368,0.46120867111084857,39.314304357535775
0.6321649664316884,0.3716049950105731,39.319238175899144
0.674023354981353,0.2816671540124751,39.32417199426251
0.7152340549867371,0.19147714173338432,39.32910581262587
0.7557574658937922,0.10111739461466174,39.33403963098924
0.7955546475843396,0.0106715415927067,39.3389734493526
0.8345873577951346,-0.07977624317869982,39.34390726771597
0.8728180888653999,-0.17014259235222426,39.34884108607933
0.9102101037795634,-0.2603452768619147,39.3537749044427
0.946727471468581,-0.3503022370770554,39.35870872280607
0.9823351013371279,-0.4399307749503088,39.36364254116943
1.0169987769834705,-0.5291479960767114,39.3685763595328
1.050685189078646,-0.6178717964161767,39.373510177896165
1.083361967374657,-0.7060210463592663,39.378443996259534
1.114997711809703,-0.7935148887395141,39.383377814622904
1.1455620226815209,-0.8802723017069768,39.388311632986266
1.1750255298595353,-0.9662126024612522,39.39324545134963
1.2033599210071173,-1.0512562391653684,39.39817926971299
1.2305379687880558,-1.1353249220896333,39.40311308807636
1.2565335570297806,-1.2183411246266398,39.40804690643973
1.2813217058193798,-1.3002278129126688,39.41298072480309
1.3048785955075175,-1.3809089012327933,39.41791454316646
1.327181589597202,-1.4603098741128395,39.42284836152982
1.3482092564961652,-1.5383576322424952,39.42778217989319
1.3679413901108024,-1.614979641671902,39.43271599825656
1.3863590292629882,-1.690103757581673,39.437649816619924
1.4034444759104006,-1.7636595179221894,39.44258363498329
1.4191813121529404,-1.8355794106063978,39.447517453346656
1.433554416009362,-1.9057980494981905,39.452451271710025
1.4465499759483,-1.974250111153616,39.45738509007339
1.4581555041601453,-2.0408702293338963,39.46231890843675
1.4683598485570828,-2.105595437920329,39.46725272680012
1.4771532034892894,-2.168366616781055,39.47218654516348
1.4845271191676082,-2.2291266905055527,39.47712036352685
1.4904745097830951,-2.287818565878771,39.48205418189022
1.4949896603160076,-2.344386271132368,39.48698800025358
1.4980682320275684,-2.3987773173868097,39.49192181861695
1.4997072666291447,-2.450942220594811,39.496855636980314
1.4999051891249635,-2.500832217341836,39.50178945534368
1.4986618093255684,-2.548399526081015,39.506723273707046
1.4959783220305787,-2.593599914376776,39.511657092070415
1.491857305880589,-2.636392933650301,39.51659091043378
1.4863027208792678,-2.6767391581965176,39.52152472879714
1.4793199045880359,-2.7145993039766876,39.52645854716051
1.4709155669971374,-2.749937121526549,39.53139236552387
1.4610977840777204,-2.782721331762389,39.53632618388724
1.4498759900214653,-2.812923254832936,39.54126000225061
1.437260968174999,-2.8405140381265612,39.54619382061397
1.4232648406777895,-2.865466107269583,39.55112763897734
1.4079010568137589,-2.8877564353022382,39.556061457340704
1.3911843800873376,-2.907366374118013,39.56099527570407
1.373130874036863,-2.9242786452479628,39.56592909406744
1.3537578867987312,-2.9384765129306936,39.570862912430805
1.3330840344368662,-2.9499460943275637,39.575796730794174
1.3111291830542353,-2.958677704268347,39.58073054915753
1.2879144297027205,-2.96466442152803,39.5856643675209
1.2634620821105536,-2.9679008497062425,39.59059818588427
1.2377956372461192,-2.9683839708224027,39.59553200424763
1.2109397587388455,-2.9661139775985066,39.600465822611
1.1829202531795062,-2.961093632996011,39.60539964097436
1.153764045321651,-2.9533279353683413,39.61033345933773
1.1234991522091036,-2.9428249008520653,39.6152672777011
1.0921546562533564,-2.9295954545249616,39.62020109606446
1.0597606772874275,-2.913652138451667,39.62513491442783
1.0263483436231224,-2.8950093644733044,39.630068732791194
0.9919497621385037,-2.8736854215461376,39.635002551154564
0.9565979874259263,-2.8497025533050735,39.63993636951793
0.9203269900285949,-2.8230842914723477,39.64487018788129
0.8831716237972904,-2.7938544274959236,39.64980400624466
0.8451675923986288,-2.762039646781186,39.65473782460802
0.8063514150059109,-2.7276715177516673,39.65967164297139
0.7667603912071143,-2.6907845197669316,39.66460546133476
0.726432565162662,-2.651413459125276,39.66953927969812
0.6854066890473197,-2.6095943206577106,39.67447309806149
0.6437221858126567,-2.5653666203997862,39.67940691642485
0.6014191113038406,-2.518773310310053,39.68434073478822
0.5585381157691798,-2.469858913311844,39.68927455315159
0.5151204047981416,-2.4186691463873067,39.694208371514954
0.47120769972535237,-2.3652521097696546,39.69914218987832
0.4268421975397842,-2.3096586352756128,39.704076008241685
0.38206653033605903,-2.251941419475019,39.70900982660505
0.3369237243484352,-2.192154613687332,39.71394364496842
0.29145715860545424,-2.1303542705003418,39.71887746333178
0.2457105232455656,-2.0665985443622397,39.72381128169515
0.19972777753442375,-2.000947404438847,39.72874510005851
0.153553107622745,-1.933462592805052,39.73367891842188
0.10723088408701355,-1.864207750923574,39.73861273678525
0.06080561929213515,-1.793247965780664,39.74354655514861
0.014321924618214688,-1.7206490098573397,39.74848037351198
-0.03217553240738402,-1.6464774180997304,39.75341419187534
-0.07864207103299492,-1.570801510270918,39.75834801023871
-0.1250330402170404,-1.4936920360370443,39.76328182860208
-0.1713038615349309,-1.415221499128113,39.76821564696544
-0.21741007201577023,-1.33546285644618,39.77314946532881
-0.26330736686767514,-1.254488973160433,39.77808328369217
-0.30895164205213654,-1.1723732672417606,39.78301710205554
-0.35429903666443585,-1.0891907235314828,39.78795092041891
-0.39930597508085974,-1.0050181967534328,39.79288473878227
-0.44392920883219955,-0.919933689660824,39.79781855714564
-0.4881258581618275,-0.834015303964556,39.802752375509
-0.531853453230717,-0.7473409330541263,39.80768619387237
-0.5750699749275318,-0.6599890329742628,39.81262001223574
-0.6177338952460064,-0.5720395567242827,39.8175538305991
-0.6598042171907679,-0.4835738169025812,39.82248764896247
-0.7012405141720977,-0.39467327879147135,39.827421467325834
-0.7420029688533991,-0.30541867864344324,39.8323552856892
-0.7820524114124566,-0.21589054699329907,39.837289104052566
-0.8213503571810321,-0.12617047740203627,39.84222292241593
-0.8598590436260778,-0.036341538411056265,39.8471567407793
-0.8975414666364928,0.053512724490824067,39.85209055914266
-0.9343614160817839,0.1433095801714371,39.85702437750603
-0.9702835106070605,0.23296732342735588,39.8619581958694
-1.0052732316323114,0.32240437118483956,39.86689201423276
-1.0392969565222827,0.4115384720897188,39.87182583259613
-1.0723219908951518,0.500287002812001,39.87675965095949
-1.1043166000399478,0.5885679266335644,39.88169346932286
-1.1352500394109017,0.6763002080038271,39.88662728768623
-1.1650925841710782,0.7634033348941897,39.89156110604959
-1.1938155577558298,0.8497968976848062,39.896494924412956
-1.2213913594286474,0.9354009570140769,39.90142874277632
-1.2477934908038826,1.0201365198504961,39.90636256113969
-1.2729965813095596,1.1039252499429066,39.91129637950306
-1.2969764125667202,1.186689090158158,39.91623019786642
-1.3197099416617406,1.268350992803545,39.92116401622979
-1.3411753232886492,1.3488360041207617,39.92609783459315
-1.361351930741211,1.428070735793733,39.93103165295652
-1.3802203757335283,1.5059815890549364,39.93596547131989
-1.3977625270308036,1.5824946114670706,39.94089928968325
-1.4139615278723292,1.6575377991051625,39.94583310804662
-1.428801812169465,1.7310426459768358,39.95076692640998
-1.4422691194636643,1.8029425591019637,39.95570074477335
-1.4543505086296589,1.8731706170902813,39.960634563136715
-1.4650343703110034,1.9416601092023447,39.96556838150008
-1.4743104380759176,2.0083467238430623,39.970502199863446
-1.4821697982824587,2.0731689704455905,39.97543601822681
-1.4886048986440295,2.136066960002675,39.98036983659018
-1.49360955548647,2.196982208026973,39.98530365495355
-1.497178959690216,2.255858368770546,39.99023747331691
-1.4993096813114994,2.3126408094827995,39.99517129168028
-1.4999996728782514,2.367275817126897,40.00010511004364
-1.4992482713576203,2.4197117555973175,40.00503892840701
-1.4970561987930657,2.469900695990525,40.00997274677038
-1.493425561610546,2.5177972814747984,40.01490656513374
-1.4883598485943679,2.5633564304505345,40.01984038349711
-1.481863927534758,2.6065342133536635,40.02477420186047
-1.4739440405502071,2.6472907576185314,40.029708020223836
-1.4646077980892662,2.6855899590155827,40.034641838587206
-1.4538641716174938,2.7213963270029775,40.03957565695057
-1.4417234849963765,2.7546747550937276,40.04450947531394
-1.4281974045630332,2.785393918086866,40.0494432936773
-1.4132989279194694,2.813527292301971,40.05437711204067
-1.3970423714429776,2.8390499354949945,40.05931093040404
-1.3794433565290942,2.8619367894210526,40.0642447487674
-1.3605187945804262,2.882165481934948,40.06917856713077
-1.3402868707561562,2.899718569347221,40.07411238549413
-1.318767026497224,2.9145814060734296,40.0790462038575
-1.2959799408446855,2.926739715254699,40.083980022220864
-1.2719475105685207,2.9361811650193292,40.088913840584226
-1.2466928291262782,2.942897952701777,40.093847658947595
-1.220240164472145,2.946885851516819,40.09878147731096
-1.1926149357368987,2.948141566674132,40.10371529567433
-1.163843688802231,2.9466629385075094,40.108649114037696
-1.1339540707918017,2.942451386103899,40.11358293240106
-1.102974803504313,2.9355124636333625,40.11851675076443
-1.0709356558141923,2.9258540102693615,40.12345056912779
-1.037867415065364,2.9134851831789046,40.12838438749116
-1.003801857487274,2.898417579690201,40.13331820585453
-0.9687717176598628,2.880666137962473,40.13825202421789
-0.9328106570579812,2.8602484523644813,40.14318584258126
-0.8959532317054016,2.837184073356738,40.148119660944616
-0.8582348589684998,2.8114950255999354,40.153053479307985
-0.819691783522993,2.7832063295039915,40.157987297671355
-0.7803610425254124,2.752345369330986,40.16292111603472
-0.7402804300226505,2.7189412155865798,40.167854934398086
-0.6994884606351222,2.6830252442160916,40.17278875276145
-0.6580243325463914,2.6446321097227594,40.17772257112482
-0.615927889836888,2.603799327545427,40.18265638948819
-0.5732395841965574,2.56056589684147,40.18759020785155
-0.5300004360533427,2.5149719930930745,40.19252402621492
-0.4862519951558758,2.4670601434688293,40.19745784457828
-0.44203630064673355,2.416876053966847,40.20239166294165
-0.39739584066620415,2.3644679139088494,40.20732548130502
-0.3523735115240174,2.3098853801673513,40.212259299668375
-0.3070125764788196,2.2531797107913634,40.217193118031744
-0.2613566241656751,2.194404427190033,40.22212693639511
-0.21544952671006712,2.133615057488978,40.227060754758476
-0.1693353975703643,2.0708683435602313,40.231994573121845
-0.12305854914754541,2.006222512555943,40.23692839148521
-0.07666345020412992,1.9397384299424578,40.24186220984858
-0.030194683133281372,1.8714795577941399,40.24679602821194
0.016303098882342867,1.8015101933170237,40.25172984657531
0.06278521477848642,1.7298943270516682,40.25666366493868
0.1092069985450495,1.6566968755099212,40.26159748330204
0.1555238421469466,1.5819855899238155,40.26653130166541
0.20169123838883848,1.505830949546644,40.27146512002877
0.24766482368397283,1.4283043296769478,40.276398938392134
0.29340042068401595,1.3494770424944853,40.2813327567555
0.3388540807303507,1.2694212011726949,40.286266575118866
0.38398212608602755,1.188210643324711,40.291200393482235
0.42874119190634014,1.105920368318399,40.2961342118456
0.4730882679099862,1.0226253278768942,40.30106803020897
0.5169807397084719,0.9384003835566577,40.306001848572336
0.5603764297555197,0.8533216810627324,40.3109356669357
0.6032336378770533,0.7674677680020793,40.31586948529907
0.6455111813416551,0.6809188625692303,40.32080330366243
0.6871684344346529,0.5937547873833312,40.3257371220258
0.7281653674961324,0.5060538899280429,40.33067094038917
0.7684625853868238,0.4178944217308703,40.335604758752524
0.8080213653441873,0.32935693136752825,40.34053857711589
0.8468036941918679,0.24052473948823994,40.345472395479256
0.8847723048680467,0.1514816778239177,40.350406213842625
0.9218907122360078,0.062309577204821574,40.355340032205994
0.9581232481441194,-0.026911697831113583,40.36027385056936
0.9934350957003499,-0.11610197501266044,40.365207668932726
1.0277923227285297,-0.20517914918540364,40.37014148729609
1.0611619143752182,-0.29406000350890205,40.37507530565946
1.093511804834178,-0.3826621360915331,40.38000912402283
1.1248109081596425,-0.47090456124146035,40.38494294238619
1.1550291481376869,-0.5587066793717895,40.38987676074956
1.1841374871870614,-0.6459874797687012,40.39481057911292
1.2121079542626199,-0.7326660743429005,40.39974439747628
1.238913671733229,-0.8186624440803209,40.40467821583965
1.2645288812092899,-0.9038972103935323,40.409612034203015
1.288928968294954,-0.9882912470957919,40.414545852566384
1.312090486240447,-1.0717663376957223,40.419479670929746
1.3339911784730694,-1.1542459657308626,40.424413489293116
1.3546099999839634,-1.2356545916511452,40.429347307656485
1.3739271375508968,-1.3159163031048748,40.43428112601985
1.3919240287775063,-1.3949553145492632,40.43921494438322
1.4085833799302352,-1.4726980799494587,40.44414876274658
1.423889182556592,-1.5490738878904005,40.44908258110995
1.437826728867921,-1.6240129218411865,40.45401639947332
1.4503826258726886,-1.6974448049218678,40.45895021783668
1.4615448082461862,-1.7692999169128691,40.46388403620004
1.4713025499243886,-1.8395114320600174,40.468817854563405
1.4796464744110014,-1.9080151956260634,40.473751672926774
1.4865685637875408,-1.9747481738973567,40.47868549129014
1.4920621664180367,-2.0396479987157274,40.483619309653506
1.4961220033407756,-2.102653779690489,40.488553128016875
1.4987441733409812,-2.163706621949474,40.49348694638024
1.4999261566996407,-2.2227496445240593,40.49842076474361
1.4996668176147248,-2.279728258924529,40.503354583106976
1.4979664052926862,-2.3345902337405224,40.50828840147034
1.4948265537089072,-2.3872848211253856,40.51322221983371
1.4902502800376403,-2.437762134358563,40.51815603819707
1.484241981752663,-2.4859742614016254,40.52308985656044
1.4768074324016331,-2.5318768515944687,40.5280236749238
1.4679537760581622,-2.575428672628989,40.532957493287164
1.457689520456768,-2.616589626844134,40.53789131165053
1.446024528817699,-2.6553203092038817,40.542825130013895
1.4329700103688863,-2.691583871684173,40.547758948377265
1.4185385095748584,-2.7253473548287928,40.552692766740634
1.4027438940823311,-2.7565806484555897,40.557626585103996
1.3856013413943051,-2.7852549934693984,40.562560403467366
1.367127324285675,-2.8113432237414657,40.56749422183073
1.3473395949739848,-2.8348209067953447,40.5724280401941
1.3262571680608948,-2.855666622428016,40.57736185855747
1.3039003022604982,-2.8738615830179652,40.58229567692083
1.2802904809319253,-2.8893894959614794,40.5872294952842
1.2554503914357296,-2.9022364458606846,40.59216331364755
1.229403903332542,-2.912390664920369,40.59709713201092
1.2021760454465245,-2.9198428594782695,40.60203095037429
1.173792981814099,-2.9245867689453995,40.606964768737654
1.144281986542296,-2.9266187661010292,40.611898587101024
1.1136714176004707,-2.9259371176746107,40.616832405464386
1.0819906895699054,-2.922542643330483,40.621766223827755
1.049270245378889,-2.916439865834399,40.626700042191125
1.0155415270490524,-2.9076361183003003,40.63163386055449
0.9808369454816424,-2.896139592213769,40.63656767891786
0.945189849313375,-2.8819599696070304,40.64150149728122
0.9086344928703195,-2.8651112019879212,40.64643531564459
0.8712060032521264,-2.845611746551619,40.65136913400795
0.8329403465775814,-2.8234813850348006,40.65630295237131
0.7938742934232382,-2.7987397169518986,40.66123677073468
0.7540453834900744,-2.7714089351460522,40.666170589098044
0.7134918895299256,-2.7415163742314106,40.671104407461414
0.6722527805686836,-2.7090926872075456,40.676038225824776
0.630367684459229,-2.6741686995611706,40.680972044188145
0.5878768498024897,-2.6367758903741687,40.685905862551515
0.544821107270863,-2.596949322520806,40.69083968091488
0.5012418303730612,-2.554728202091425,40.695773499278246
0.4571808956973621,-2.510153534069426,40.70070731764161
0.41268064267061044,-2.4632668217597566,40.70564113600498
0.3677838328736154,-2.4141115206461543,40.71057495436835
0.3225336089500593,-2.36273452740874,40.7155087727317
0.27697345314923516,-2.3091854177165057,40.72044259109507
0.2311471455432791,-2.2535148881383495,40.725376409458434
0.18509872195704843,-2.195774741303416,40.7303102278218
0.13887243165306806,-2.136019018574421,40.73524404618517
0.09251269481139505,-2.074304225874732,40.740177864548535
0.046064059844385274,-2.010688335052882,40.745111682911904
-0.0004288394104833282,-1.9452303195923963,40.75004550127527
-0.0469213265812396,-1.877991103434896,40.754979319638636
-0.09336872569155455,-1.8090343654136518,40.759913138002005
-0.1397264040917764,-1.7384255383724818,40.76484695636537
-0.1859498153474796,-1.6662299966152678,40.76978077472874
-0.23199454204516845,-1.5925129115893768,40.7747145930921
-0.2778163384748493,-1.517341136291204,40.77964841145546
-0.32337117314641534,-1.4407846763616186,40.78458222981883
-0.3686152711010424,-1.3629158238264074,40.78951604818219
-0.41350515597606063,-1.2838070444447047,40.79444986654556
-0.45799769178205935,-1.2035300782487017,40.799383684908925
-0.502050124354099,-1.1221569951764772,40.804317503272294
-0.5456201224351652,-1.0397617091659894,40.809251321635664
-0.5886658183532647,-0.9564202240031285,40.814185139999026
-0.6311458482538459,-0.8722094998346231,40.819118958362395
-0.6730193918468852,-0.7872064285416401,40.82405277672576
-0.7142462116329034,-0.7014882562320753,40.82898659508913
-0.7547866915678161,-0.6151338359578955,40.833920413452496
-0.7946018751313635,-0.5282236849609414,40.83885423181586
-0.8336535027617056,-0.4408382791032705,40.84378805017922
-0.8719040486199092,-0.3530567497648793,40.84872186854258
-0.9093167566497676,-0.26495798415778987,40.85365568690595
-0.9458556758975475,-0.17662273031640116,40.85858950526932
-0.9814856950584431,-0.08813360188984606,40.863523323632684
-1.0161725762162446,0.0004272302978167075,40.86845714199605
-1.049882987743061,0.0889794744023954,40.873390960359416
-1.0825845363291942,0.17744332388964904,40.878324778722785
-1.1142457981102885,0.26573736210238114,40.883258597086154
-1.1448363488638476,0.35377880840267567,40.88819241544952
-1.1743267932445889,0.44148570013829685,40.893126233812886
-1.202688793031111,0.5287779603829494,40.89806005217625
-1.2298950943572748,0.6155761244658592,40.90299387053961
-1.255919553900892,0.701799860029299,40.90792768890298
-1.2807371640057286,0.7873685025962225,40.91286150726634
-1.3043240767122493,0.8722028136234369,40.91779532562971
-1.3266576266734693,0.9562254781858658,40.922729143993074
-1.3477163529350689,1.0393597098690752,40.92766296235644
-1.3674800195576902,1.1215279598018906,40.93259678071981
-1.385929635062155,1.202652593293748,40.937530599083175
-1.4030474706791582,1.2826578595564542,40.942464417446544
-1.418817077385104,1.3614708408633078,40.94739823580991
-1.433223301708677,1.4390202247007324,40.952332054173276
-1.4462523002920582,1.5152342885017294,40.957265872536645
-1.4578915531934937,1.5900405734022103,40.96219969090001
-1.4681298759181347,1.663367949619109,40.96713350926337
-1.4769574301654231,1.7351488274309745,40.97206732762673
-1.4843657332830817,1.8053187448208698,40.9770011459901
-1.4903476664182633,1.8738137221723732,40.98193496435347
-1.494897481358334,1.940568843040445,40.98686878271683
-1.498010806054484,2.0055200443855905,40.9918026010802
-1.4996846488229238,2.068606757289629,40.996736419443565
-1.4999174012197076,2.129771978538694,41.001670237806934
-1.498708839586328,2.188960081627337,41.0066040561703
-1.4960601252646197,2.2461156085391423,41.011537874533666
-1.4919738034808085,2.30118436870204,41.016471692897035
-1.48645380089975,2.3541148594175083,41.0214055112604
-1.479505421851624,2.404858249024156,41.02633932962377
-1.4711353432349035,2.453367727148576,41.03127314798713
-1.461351608100346,2.4995984976519368,41.03620696635049
-1.4501636179220887,2.5435079641358187,41.04114078471386
-1.437582123563657,2.5850553394620226,41.04607460307722
-1.4236192149469948,2.624201460520045,41.05100842144059
-1.4082883094349754,2.6609096577473683,41.05594223980396
-1.39160413893835,2.6951465402616233,41.060876058167324
-1.3735827357592425,2.726881271054332,41.06580987653069
-1.3542414171854664,2.7560844081066387,41.070743694894055
-1.3335987688496085,2.782728325811292,41.075677513257425
-1.311674626869759,2.8067885375435226,41.080611331620794
-1.2884900587883663,2.828243593768916,41.085545149984156
-1.2640673433276852,2.8470738400581728,41.090478968347526
-1.2384299489816746,2.863261504651851,41.09541278671088
-1.2116025114643028,2.876792093608549,41.10034660507425
-1.183610810036566,2.8876544172588128,41.10528042343762
-1.1544817427343477,2.8958389609959356,41.11021424180098
-1.1242433005211476,2.9013375324496122,41.11514806016435
-1.0929245403911378,2.904145017304058,41.120081878527714
-1.0605555574469923,2.904260276460681,41.12501569689108
-1.02716745598113,2.901684673793164,41.12994951525445
-0.9927923195862579,2.8964208172573973,41.134883333617815
-0.9574631803254998,2.888473501422342,41.139817151981184
-0.9212139869911211,2.8778509413448585,41.144750970344546
-0.8840795724817282,2.864564253373149,41.149684788707916
-0.8460956203307483,2.848626476787516,41.154618607071285
-0.8072986304169233,2.83005291923762,41.15955242543464
-0.7677258838902872,2.8088618550606954,41.16448624379801
-0.7274154073481411,2.7850740673623715,41.16942006216137
-0.6864059362936865,2.7587121273166293,41.17435388052474
-0.6447368779141693,2.729800881088792,41.17928769888811
-0.6024482732136106,2.6983683677429493,41.18422151725147
-0.5595807585357113,2.664445535959527,41.18915533561484
-0.5161755265158372,2.6280651009301583,41.194089153978204
-0.4722742864971773,2.589261168486071,41.199022972341574
-0.4279192244516113,2.5480699348474025,41.20395679070494
-0.38315296244172714,2.5045303309241684,41.208890609068305
-0.33801851766390056,2.4586839594749477,41.213824427431675
-0.29255926111205977,2.410574715444901,41.21875824579503
-0.24681887590108068,2.3602484768896574,41.2236920641584
-0.20084131529067062,2.307752837591872,41.22862588252177
-0.15467076044924266,2.253136964072851,41.23355970088513
-0.10835157799869613,2.1964518086353904,41.2384935192485
-0.061928277381838086,2.1377505342041703,41.24342733761186
-0.015445468091295655,2.0770886634230528,41.24836115597523
0.031052183196357053,2.0145237227454267,41.2532949743386
0.07751999554269749,1.950114640347076,41.25822879270196
0.12391331668240468,1.8839213290770866,41.26316261106533
0.17018756593065917,1.8160047280910891,41.268096429428695
0.21629827702260584,1.7464272496477358,41.273030247792065
0.2622011408416824,1.6752532217483935,41.277964066155434
0.30785204799778404,1.602548882936175,41.28289788451879
0.3532071312135088,1.5283819501454774,41.28783170288216
0.39822280747690103,1.4528212241620377,41.29276552124552
0.44285581992221723,1.3759365192364,41.29769933960889
0.4870632793964469,1.2977986800457544,41.30263315797226
0.5308027056724994,1.2184793550837645,41.30756697633562
0.5740320682702484,1.1380506604587928,41.31250079469899
0.6167098268441934,1.0565852322439353,41.31743461306235
0.6587949711014222,0.974156866323281,41.32236843142572
0.700247060209024,0.8908412046905312,41.32730224978909
0.7410262616551084,0.8067156220656458,41.332236068152454
0.7810933895251582,0.7218582005859825,41.337169886515824
0.8204099421566776,0.6363467862821139,41.342103704879186
0.8589381391367117,0.5502591424592329,41.34703752324255
0.8966409576059156,0.4636739091859553,41.35197134160592
0.9334821678350426,0.3766710857637083,41.35690515996928
0.9694263680393398,0.28933139132927027,41.36183897833265
1.004439018396668,0.20173521418183132,41.36677279669601
1.0384864742383584,0.11396222086462549,41.37170661505938
1.0715360183788218,0.026091907061251307,41.37664043342275
1.10355589255488,-0.06179547986609643,41.38157425178611
1.1345153279430216,-0.1496184988541331,41.38650807014948
1.164384574725872,-0.2372950818945667,41.391441888512844
1.1931349306800494,-0.32474375747202155,41.39637570687621
1.2207387687565934,-0.4118843860491569,41.40130952523958
1.2471695636287448,-0.49863766673602816,41.40624334360294
1.2724019171810417,-0.5849240885157668,41.41117716196631
1.2964115829147749,-0.6706636240726473,41.41611098032967
1.3191754892474956,-0.7557764362920406,41.42104479869304
1.3406717616829686,-0.8401836718238613,41.42597861705641
1.3608797438309603,-0.9238075824733101,41.43091243541977
1.3797800172567796,-1.0065711584482449,41.43584625378314
1.3973544201407686,-1.0883978480805268,41.4407800721465
1.4135860647307368,-1.1692116750835269,41.44571389050987
1.4284593535697223,-1.2489376808750092,41.45064770887324
1.4419599944840984,-1.3275022588694847,41.4555815272366
1.4540750143174126,-1.4048329239810804,41.46051534559997
1.4647927713965574,-1.4808577922955788,41.465449163963335
1.474102966718659,-1.5555057065436757,41.4703829823267
1.481996653847631,-1.6287071890379365,41.47531680069007
1.4884662475110986,-1.7003950134278378,41.48025061905343
1.493505530889337,-1.7705034672379727,41.4851844374168
1.4971096615891235,-1.8389672719247452,41.49011825578016
1.4992751762970022,-1.905721796974696,41.49505207414353
1.4999999941072135,-1.9707044757926504,41.4999858925069
1.4992834185213693,-2.0338556556499436,41.50491971087026
1.4971261381176644,-2.0951178213598296,41.50985352923363
1.4935302258892762,-2.154434207650198,41.51478734759699
1.4884991372522935,-2.2117486355033282,41.51972116596036
1.4820377067253758,-2.2670069768696752,41.52465498432373
1.4741521432840725,-2.320158518599279,41.529588802687094
1.4648500243944411,-2.371155338876124,41.534522621050456
1.4541402887317076,-2.4199503826602196,41.53945643941382
1.4420332275907382,-2.4664970374191793,41.54439025777719
1.4285404749968538,-2.5107511238099542,41.54932407614056
1.4136749965264974,-2.5526725170531073,41.55425789450392
1.3974510768479897,-2.5922239364961412,41.55919171286729
1.3798843059952455,-2.6293687812446866,41.56412553123065
1.3609915643865929,-2.6640713815317127,41.56905934959402
1.3407910066041313,-2.6962991327357226,41.57399316795739
1.3193020439483585,-2.7260231449883303,41.57892698632075
1.2965453257852426,-2.753216808154552,41.58386080468412
1.2725427197037051,-2.7778549563923707,41.588794623047484
1.2473172905023915,-2.799914703310829,41.59372844141085
1.22089327802615,-2.819376053948065,41.598662259774215
1.1932960738731841,-2.8362213748991474,41.60359607813758
1.1645521969953732,-2.850435197102555,41.60852989650095
1.1346892682158083,-2.8620048973586183,41.61346371486431
1.103735983686705,-2.8709207376573023,41.61839753322768
1.0717220873149094,-2.8771749240085707,41.62333135159105
1.0386783421796804,-2.8807615372383553,41.62826516995441
1.0046365009717715,-2.8816778115817114,41.63319898831778
0.9696292754815055,-2.879924520163286,41.63813280668114
0.9336903051646357,-2.875504456322822,41.64306662504451
0.8968541248176883,-2.86842144514645,41.64800044340788
0.8591561313922543,-2.858681752355687,41.65293426177124
0.8206325499808582,-2.8462957225798173,41.65786808013461
0.7813203990076782,-2.831276911751311,41.66280189849797
0.741257454655988,-2.813640097995036,41.66773571686134
0.7004822145681417,-2.7934013844209313,41.672669535224706
0.6590338608523036,-2.770580028104849,41.67760335358807
0.6169522224306885,-2.7451988587451215,41.68253717195144
0.5742777367674209,-2.7172827960488912,41.6874709903148
0.5310514110103876,-2.6868581334109103,41.69240480867817
0.48731478258681227,-2.653953559920095,41.69733862704154
0.44310987928852796,-2.618600828428868,41.7022724454049
0.39847917888608025,-2.58083396615176,41.70720626376827
0.35346556831085246,-2.5406886438634633,41.71214008213163
0.3081123024436074,-2.4982027363133685,41.717073900495
0.2624629625498723,-2.4534167674193115,41.722007718858364
0.21656141440127674,-2.4063733426175244,41.72694153722173
0.1704517661234065,-2.35711672761247,41.731875355585096
0.12417832581161839,-2.3056933850838637,41.73680917394846
0.0777855589534371,-2.2521523280683415,41.74174299231183
0.031318045701057784,-2.196544362766956,41.7466768106752
-0.015179561967607468,-2.13892127070943,41.75161062903856
-0.061662583156050645,-2.0793361703107003,41.75654444740193
-0.10808635098407862,-2.017844455575725,41.76147826576529
-0.15440625551010845,-1.9545039241942386,41.76641208412866
-0.20057778659755243,-1.8893739935968057,41.77134590249203
-0.24655657668615633,-1.8225150922902529,41.77627972085539
-0.2922984434263183,-1.7539888777628294,41.78121353921876
-0.3377594321346036,-1.6838587820611703,41.78614735758212
-0.38289585803165527,-1.6121900180118638,41.791081175945486
-0.4276643482199134,-1.5390489310060702,41.796014994308855
-0.47202188336163664,-1.4645025270958127,41.80094881267222
-0.51592583901801,-1.3886188669261674,41.80588263103559
-0.5593340266075428,-1.3114677745579393,41.81081644939895
-0.6022047339469461,-1.2331207225658238,41.81575026776232
-0.6444967653330113,-1.153649923194737,41.82068408612569
-0.6861694811290131,-1.0731279162670047,41.82561790448905
-0.7271828368166378,-0.9916282269658357,41.83055172285242
-0.7674974214757044,-0.9092260211329175,41.83548554121578
-0.8070744956554081,-0.8259977169204352,41.84041935957915
-0.8458760285998761,-0.7420200650087301,41.84535317794251
-0.8838647347935482,-0.6573697812704633,41.850286996305876
-0.9210041097893844,-0.5721238200410589,41.855220814669245
-0.957258465287281,-0.4863597094311202,41.86015463303261
-0.9925929634281649,-0.4001558104059208,41.86508845139598
-1.0269736502702609,-0.31359160718817075,41.87002226975934
-1.0603674884168586,-0.22674766295055038,41.87495608812271
-1.0927423887627148,-0.1397048455677472,41.87988990648608
-1.1240672413292043,-0.052543285825110406,41.88482372484944
-1.1543119451592607,0.03465793207296632,41.88975754321281
-1.1834474372417283,0.12181997523470775,41.89469136157617
-1.2114457204393687,0.2088630815063696,41.89962517993954
-1.238279890391677,0.2957061512441774,41.90455899830291
-1.2639241613682655,0.38226763720360374,41.90949281666627
-1.2883538910472054,0.4684670058532965,41.914426635029635
-1.3115456041943796,0.5542253703291065,41.919360453393
-1.333477015221633,0.6394647611536489,41.92429427175637
-1.3541270496014877,0.7241070472929877,41.929228090119736
-1.3734758641183757,0.8080737343982227,41.9341619084831
-1.3915048659366491,0.8912865470059355,41.93909572684647
-1.4081967304667307,0.9736679354012422,41.94402954520983
-1.4235354180130995,1.055141369787939,41.9489633635732
-1.4375061891870007,1.135631748168649,41.95389718193657
-1.4500956190702154,1.215065464700914,41.95883100029993
-1.4612916101153217,1.293369551251869,41.9637648186633
-1.4710834037705232,1.37047084336748,41.96869863702666
-1.479461590818021,1.44629670940449,41.973632455390025
-1.4864181204154365,1.520776700072561,41.978566273753394
-1.4919463078321942,1.593842760047087,41.983500092116756
-1.4960408408730652,1.6654277233429182,41.988433910480126
-1.498697784982767,1.7354646124359094,41.99336772884349
-1.4999145870268356,1.8038878854715312,41.99830154720686
-1.4996900777449682,1.870634426525159,42.00323536557023
-1.498024472874644,1.935642700397922,42.00816918393359
-1.494919372943758,1.9988519569563825,42.01310300229696
-1.4903777617326996,2.060203182596686,42.01803682066032
-1.4844040034070647,2.1196399935261194,42.02297063902369
-1.4770038383240942,2.177107691120676,42.02790445738706
-1.4681843775165455,2.2325523943680867,42.03283827575042
-1.4579540958594825,2.2859222156252015,42.037772094113784
-1.4463228239265629,2.337168383727084,42.042705912477146
-1.4333017385435038,2.3862440253990678,42.047639730840515
-1.418903352048031,2.433102862241691,42.052573549203885
-1.4031415002663599,2.4777005933877363,42.05750736756725
-1.3860313292178816,2.519996707146616,42.062441185930616
-1.3675892805610805,2.559953383017546,42.06737500429398
-1.34783307579407,2.597533428673868,42.07230882265735
-1.3267816992257055,2.6327009870946294,42.07724264102072
-1.3044553797328151,2.6654236046219903,42.08217645938408
-1.280875571321755,2.6956719313034125,42.08711027774745
-1.2560649325127748,2.7234180803520642,42.09204409611081
-1.2300473045665115,2.7486361276608653,42.09697791447418
-1.2028476885744974,2.7713036984557515,42.10191173283754
-1.1744922214348075,2.7914011545268527,42.106845551200905
-1.1450081507361611,2.8089095737225,42.111779369564275
-1.11442380857531,2.8238114863172212,42.11671318792764
-1.0827685843315178,2.8360935305444257,42.121647006291006
-1.0500728964256316,2.845746571441522,42.126580824654376
-1.0163681630903099,2.8527631070334767,42.13151464301774
-0.9816867721789283,2.857136218012306,42.13644846138111
-0.946062050043621,2.858861342731523,42.14138227974447
-0.9095282295105417,2.857937693020831,42.14631609810784
-0.8721204169849941,2.8543676079240794,42.15124991647121
-0.8338745587164789,2.8481556202746687,42.15618373483457
-0.7948274062567634,2.8393083464454287,42.16111755319794
-0.7550164811444577,2.8278343307111413,42.166051371561295
-0.7144800388493324,2.813743970451122,42.170985189924664
-0.6732570320117668,2.797050577714373,42.175919008288034
-0.6313870730118669,2.7777714969707894,42.180852826651396
-0.5889103959045769,2.7559271391759284,42.185786645014765
-0.5458678177581214,2.7315388511404275,42.19072046337813
-0.5023006994310962,2.7046287165792813,42.1956542817415
-0.458250905828258,2.675221498454562,42.200588100104866
-0.41376076567075587,2.643345687450734,42.20552191846823
-0.368873030821483,2.6090323926998273,42.2104557368316
-0.323630835203826,2.5723142553741765,42.21538955519496
-0.2780776533524474,2.5332259487487288,42.22032337355833
-0.23225725863792832,2.4918049002601403,42.2252571919217
-0.18621368120342335,2.4480908592666255,42.230191010285054
-0.13999116565456937,2.4021252017065295,42.23512482864842
-0.0936341285441501,2.35395104930103,42.240058647011786
-0.047187115690357856,2.3036135554595427,42.244992465375155
-0.0006947593716786216,2.251159679355857,42.249926283738525
0.04579826456129826,2.196638221889206,42.25486010210189
0.09224727961679412,2.140100535406875,42.259793920465256
0.13860765159209318,2.0816005995934073,42.26472773882862
0.18483483146452215,2.0211936982369143,42.26966155719199
0.2308843981992949,1.9589353669145058,42.27459537555536
0.27671210143523345,1.8948822765499285,42.27952919391872
0.32227390400638084,1.8290937959678992,42.28446301228209
0.3675260242583398,1.7616318840537948,42.289396830645444
0.41242497811949613,1.6925595757261995,42.29433064900881
0.4569276208858711,1.621940330741293,42.29926446737218
0.5009911886802905,1.5498388069980793,42.304198285735545
0.5445733395456661,1.476321400655674,42.309132104098914
0.5876321941320432,1.4014557782769503,42.31406592246228
0.630126375940323,1.3253105578553046,42.318999740825646
0.6720150510815022,1.2479557457209376,42.323933559189015
0.7132579675156892,1.169462832528318,42.32886737755238
0.7538154937312146,1.0899039662013217,42.33380119591575
0.7936486568274759,1.0093514505247432,42.33873501427911
0.8327191799656499,0.9278785117096561,42.34366883264248
0.8709895191494899,0.8455601825422581,42.34860265100585
0.9084228993026787,0.7624728653509335,42.3535364693692
0.9449833496072462,0.6786931874423742,42.35847028773257
0.9806357380685046,0.5942977877291546,42.363404106095935
1.0153458052748652,0.509364128357692,42.368337924459304
1.049080197318492,0.42397087469250666,42.37327174282267
1.0818064978458606,0.33819709600729403,42.378205561186036
1.1134932592079891,0.25212125134600755,42.383139379549405
1.1441100326789384,0.165821281797502,42.38807319791277
1.1736273977153078,0.07937582393003169,42.39300701627614
1.202016990226908,-0.00713488012689667,42.397940834639506
1.229251529832798,-0.09362972619018438,42.40287465300287
1.255304846075919,-0.18002858875634067,42.40780847136624
1.2801519035708528,-0.2662529816423328,42.4127422897296
1.3037688260611455,-0.35222446484361586,42.41767610809296
1.3261329193626035,-0.4378629874182669,42.42260992645633
1.3472226931708244,-0.5230879116183758,42.427543744819694
1.3670178817120293,-0.6078206059664923,42.43247756318306
1.3854994632166926,-0.6919847032647937,42.437411381546426
1.4026496781984834,-0.7755033567634569,42.442345199909795
1.4184520465195087,-0.8582976855316595,42.447279018273164
1.4328913832268595,-0.9402891594952445,42.45221283663653
1.4459538131441159,-1.021402583569346,42.457146654999896
1.4576267842043764,-1.1015651962027382,42.46208047336326
1.4678990795120321,-1.180703346224336,42.46701429172663
1.4767608281212765,-1.2587419125438446,42.47194811009
1.4842035145214536,-1.3356072335116866,42.47688192845336
1.4902199868198716,-1.4112289904590187,42.48181574681672
1.4948044636142013,-1.4855385589159584,42.486749565180084
1.4979525395480477,-1.558466915487221,42.49168338354345
1.499661189544159,-1.6299453257784933,42.49661720190682
1.4999287717113157,-1.6999073363610568,42.501551020270185
1.4987550289220652,-1.7682889540722935,42.506484838633554
1.496141089059828,-1.8350271681497425,42.511418656996916
1.4920894639350306,-1.9000593455351318,42.516352475360286
1.486604046871494,-1.963324368512152,42.521286293723655
1.4796901089652124,-2.024763913842166,42.52622011208702
1.4713542940191544,-2.0843222388932423,42.53115393045039
1.461604612159097,-2.1419447056319343,42.53608774881375
1.4504504321364218,-2.1975769067333406,42.54102156717711
1.4379024723254727,-2.251165840968188,42.54595538554048
1.4239727904239152,-2.302661951560334,42.55088920390384
1.4086747718660986,-2.352019196597836,42.55582302226721
1.392023116960742,-2.3991928517443126,42.560756840630575
1.3740338267647996,-2.444138319578352,42.565690658993944
1.3547241877077871,-2.486812818905475,42.57062447735731
1.334112754980566,-2.5271771999936523,42.575558295720676
1.312219334705177,-2.5651950996539563,42.580492114084045
1.2890649649027213,-2.600831369801759,42.58542593244741
1.2646718952770184,-2.634052737799148,42.59035975081078
1.2390635658345124,-2.664829214225325,42.595293569174146
1.2122645843599722,-2.69313328143205,42.60022738753751
1.1843007027700272,-2.718938284993567,42.60516120590087
1.1551987923677092,-2.7422193706497655,42.61009502426423
1.1249868180207192,-2.7629557785718,42.6150288426276
1.0936938112893275,-2.7811305117711895,42.61996266099097
1.0613498425292633,-2.7967276981423645,42.624896479354334
1.0279859919958343,-2.809731898212635,42.6298302977177
0.9936343199785159,-2.8201303596357947,42.634764116081065
0.9583278359927725,-2.8279145982709872,42.639697934444435
0.9221004670606976,-2.833079287143381,42.644631752807804
0.8849870251093869,-2.83562070033372,42.649565571171166
0.8470231735190096,-2.835536766033224,42.654499389534536
0.8082453928530197,-2.8328277739005396,42.6594332078979
0.7686909458028022,-2.827496569891896,42.66436702626127
0.7283978413810818,-2.8195487681681017,42.66930084462463
0.6874047983978374,-2.8089931178636682,42.67423466298799
0.645751208254035,-2.795841003708869,42.67916848135136
0.6034770970898208,-2.780105330971173,42.68410229971472
0.5606230873216325,-2.761800571640057,42.68903611807809
0.5172303586075775,-2.7409441058842243,42.69396993644146
0.4733406082761444,-2.717556758332857,42.698903754804824
0.42899601125827025,-2.6916617351936054,42.703837573168194
0.3842391795604811,-2.663283793945573,42.708771391531556
0.33911312131720706,-2.6324498072186286,42.713705209894925
0.29366119946359526,-2.599189351194819,42.718639028258295
0.24792709006656707,-2.563534158299272,42.72357284662166
0.20195474035496702,-2.5255175541925823,42.72850666498503
0.15578832648998808,-2.4851750581461243,42.73344048334838
0.10947221111442992,-2.4425451887421477,42.73837430171175
0.06305090072360527,-2.397669068063708,42.74330812007512
0.01656900289801515,-2.3505893270981773,42.74824193843848
-0.02992881656196067,-2.301349825006177,42.75317575680185
-0.07639787655604181,-2.24999639771204,42.758109575165214
-0.12279352362009233,-2.1965774453569487,42.763043393528584
-0.16907117483432887,-2.14114351855842,42.76797721189195
-0.21518636066459476,-2.0837464039631786,42.772911030255315
-0.26109476769459156,-2.024438858489683,42.777844848618685
-0.3067522812076684,-1.9632754259560956,42.78277866698205
-0.3521150275780981,-1.9003133879441572,42.787712485345416
-0.3971394164302609,-1.8356124406136214,42.792646303708786
-0.44178218252606816,-1.7692330868908375,42.79758012207214
-0.48600042734002824,-1.7012355799277237,42.80251394043551
-0.5297516602811022,-1.631680936655673,42.80744775879887
-0.5729938395238036,-1.5606329369248548,42.81238157716224
-0.6156854124067462,-1.4881584651221522,42.81731539552561
-0.6577853553623645,-1.4143255162216986,42.82224921388897
-0.6992532133374145,-1.339201342268447,42.82718303225234
-0.7400491386671608,-1.262853170921946,42.832116850615705
-0.7801339293666973,-1.1853505234223685,42.837050668979074
-0.8194690668007267,-1.1067660238678987,42.841984487342444
-0.8580167526974845,-1.027173650270105,42.846918305705806
-0.895739945470369,-0.9466467014097407,42.851852124069175
-0.9326023958118127,-0.8652578650936217,42.85678594243253
-0.9685686815267485,-0.7830808717719018,42.8617197607959
-1.0036042415706408,-0.7001913991346664,42.86665357915927
-1.0376754092599654,-0.6166662734910942,42.87158739752263
-1.0707494446239958,-0.5325823276367526,42.876521215886
-1.1027945658650398,-0.44801643064953717,42.88145503424936
-1.1337799798990136,-0.3630463062368909,42.88638885261273
-1.1636759119449531,-0.27775062640965326,42.8913226709761
-1.1924536341366971,-0.19220810789987236,42.896256489339464
-1.2200854931283656,-0.10649703494402882,42.901190307702834
-1.2465449366671388,-0.02069603256794303,42.906124126066196
-1.271806539108187,0.06511522908562858,42.911057944429565
-1.2958460258467397,0.15085688744968057,42.915991762792935
-1.318640296644372,0.23645030713808313,42.92092558115629
-1.340167447826818,0.32181782432631506,42.92585939951966
-1.3604067933315616,0.40688097419258784,42.93079321788302
-1.3793388845859524,0.4915599163306153,42.93572703624639
-1.3969455291956578,0.5757752135850608,42.94066085460976
-1.4132098084264566,0.6594495492372795,42.94559467297312
-1.4281160934618709,0.7425069782025295,42.95052849133649
-1.441650060421249,0.8248710221850096,42.955462309699854
-1.4537987041241913,0.9064645517519732,42.96039612806322
-1.464550350587417,0.9872114736515155,42.96532994642659
-1.473894668242738,1.0670375451953842,42.970263764789955
-1.4818226778649803,1.1458693593744234,42.975197583153324
-1.4883267612002677,1.2236335611085492,42.98013140151669
-1.4934006682867562,1.300257692006513,42.98506521988005
-1.4970395234603178,1.3756711562929613,42.98999903824342
-1.4992398300397098,1.449804694366296,42.99493285660678
-1.4999994736866882,1.5225894060893652,42.99986667497015
-1.499317724437691,1.593957098715348,43.00480049333351
-1.497195237405293,1.663841469974621,43.00973431169688
-1.4936340521487046,1.7321783706971619,43.014668130060244
-1.488637590713864,1.798904989862088,43.01960194842361
-1.4822106543451552,1.8639593147888807,43.02453576678698
-1.47435941887169,1.927280507161347,43.029469585150345
-1.4650914287727828,1.9888096058316969,43.034403403513714
-1.45441558992832,2.0484898823664652,43.039337221877076
-1.442342161060711,2.106266607107889,43.044271040240446
-1.428882743877109,2.162086430629453,43.04920485860381
-1.4140502719209562,2.2158971809804444,43.05413867696717
-1.3978589981436655,2.2676486279153916,43.05907249533054
-1.3803244812087625,2.317293277623885,43.0640063136939
-1.3614635705408924,2.3647858848186147,43.06894013205727
-1.3412943901348056,2.410082386919627,43.07387395042064
-1.3198363211396145,2.4531401689413483,43.078807768784
-1.297109983234609,2.4939194504853344,43.08374158714737
-1.273137214815559,2.5323835488465547,43.088675405510735
-1.2479410520091678,2.568497551149115,43.093609223874104
-1.2215457065373707,2.602227615130737,43.09854304223747
-1.1939765424514204,2.6335420577877464,43.103476860600836
-1.165260051758732,2.662412445027739,43.1084106789642
-1.135423828966108,2.68881306038785,43.11334449732756
-1.1044965445632746,2.7127198528239234,43.11827831569093
-1.0725079174727241,2.7341105875946887,43.1232121340543
-1.039488686491878,2.752965802445483,43.12814595241766
-1.0054705807550448,2.7692690412198133,43.13307977078103
-0.9704862892444579,2.7830061532022876,43.13801358914439
-0.9345694293779455,2.7941647379950725,43.14294740750776
-0.8977545147055294,2.8027343904765787,43.14788122587113
-0.8600769217438686,2.808707387387613,43.152815044234494
-0.8215728559821539,2.8120791262478355,43.15774886259786
-0.7822793170914081,2.812847898925264,43.162682680961225
-0.7422340633699478,2.811014162616492,43.167616499324595
-0.701475575460833,2.806580069945554,43.17255031768796
-0.6600430193744985,2.799549847629344,43.17748413605132
-0.6179762088527668,2.7899305671176062,43.18241795441469
-0.5753155671112036,2.7777323268605842,43.18735177277805
-0.5321020879947439,2.7629677065849854,43.19228559114142
-0.4883772965857507,2.7456512827671715,43.19721940950479
-0.44418320930160143,2.725799703439523,43.20215322786815
-0.399562293519343,2.7034320216115804,43.20708704623152
-0.3545574267681949,2.678569855392202,43.212020864594884
-0.30921185552664454,2.6512372717226764,43.21695468295825
-0.2635691536662324,2.621460507233727,43.22188850132162
-0.21767318057990928,2.589267816531113,43.226822319684985
-0.17156803903610648,2.55468969840162,43.231756138048354
-0.12529803279936047,2.5177591743831074,43.23668995641171
-0.07890762405737915,2.4785115112209843,43.24162377477508
-0.032441390696289076,2.4369836277725416,43.24655759313845
0.014056016535710567,2.3932141455293614,43.25149141150181
0.06053991693480251,2.3472441091068545,43.25642522986518
0.10696564277593572,2.2991171962075394,43.26135904822854
0.1532885822360143,2.248878971639471,43.26629286659191
0.1994642222620121,2.196576298954107,43.27122668495528
0.24544819134544338,2.142257703415842,43.27616050331864
0.2911963021599782,2.0859738600583935,43.28109432168201
0.3366645940220686,2.0277772820385476,43.286028140045374
0.38180937513462987,1.967721744893756,43.290961958408744
0.42658726457116747,1.905862426847997,43.29589577677211
0.47095523396201355,1.842256576258321,43.30082959513547
0.5148706488417782,1.7769637244557848,43.30576341349884
0.5582913096174736,1.71004505298943,43.3106972318622
0.6011754921198872,1.6415624761161598,43.31563105022557
0.6434819876972994,1.5715783217440136,43.32056486858894
0.6851701428138363,1.5001560118352901,43.3254986869523
0.7261998981151707,1.4273610655459188,43.33043250531567
0.7665318269221174,1.3532611105299435,43.33536632367903
0.8061271731174405,1.2779246503684678,43.3403001420424
0.8449478883872389,1.2014201850840374,43.34523396040577
0.8829566687828855,1.1238171365691865,43.35016777876913
0.9201169905676054,1.0451874889221222,43.3551015971325
0.9563931453129736,0.9656056104874864,43.36003541549586
0.991750274212337,0.8851459211183825,43.36496923385923
1.026154401577428,0.8038812067032414,43.3699030522226
1.059572467486728,0.7218838960558773,43.37483687058596
1.0919723595538957,0.6392287386460133,43.37977068894933
1.1233229437850552,0.5559932939564198,43.38470450731269
1.1535940944968142,0.47225553653251845,43.38963832567606
1.1827567232644716,0.3880918850253512,43.39457214403943
1.2107828068742814,0.30357834763701225,43.39950596240279
1.2376454142516453,0.2187929284986161,43.40443978076616
1.2633187323397725,0.13381553847846406,43.40937359912952
1.2877780909045666,0.04872531996212543,43.41430741749289
1.310999986240606,-0.03640081893205392,43.41924123585626
1.3329621037567252,-0.12148633335202096,43.42417505421962
1.3536433394188077,-0.20645246809760054,43.42910887258299
1.3730238200290321,-0.2912185827115083,43.43404269094635
1.3910849223228567,-0.3757050100635667,43.43897650930972
1.4078092908645234,-0.4598348618895012,43.44391032767309
1.423180854724337,-0.5435327163624276,43.44884414603645
1.4371848429218699,-0.6267219446420799,43.45377796439982
1.4498077986196134,-0.7093239233462688,43.45871178276318
1.4610375920542369,-0.7912601612351277,43.46364560112655
1.4708634321922878,-0.8724549446490575,43.46857941948992
1.479275877099648,-0.9528352919844859,43.47351323785328
1.4862668430146213,-1.032328237427082,43.47844705621665
1.4918296121157824,-1.110859123495372,43.483380874580014
1.4959588389773453,-1.1883533869402247,43.488314692943376
1.4986505557057392,-1.2647392857688202,43.493248511306746
1.499902175752465,-1.3399475882552607,43.49818232967011
1.4997124963996131,-1.4139090446425673,43.50311614803348
1.4980816999155708,-1.48655395929897,43.50804996639684
1.4950113533798512,-1.557814529433199,43.51298378476021
1.4905044071772886,-1.6276259329358505,43.51791760312358
1.4845651921629013,-1.6959244012688433,43.52285142148694
1.4771994155002202,-1.7626456928465595,43.52778523985031
1.4684141551771888,-1.8277265925739876,43.53271905821367
1.458217853204632,-1.891107018075394,43.53765287657704
1.4466203075041437,-1.9527296540167753,43.54258669494041
1.4336326624929827,-2.0125381529887285,43.54752051330377
1.4192673983749844,-2.0704766245825406,43.552454331667136
1.4035383191481432,-2.126490617723442,43.5573881500305
1.3864605393397815,-2.1805280106582368,43.56232196839387
1.3680504694826123,-2.2325391139057764,43.56725578675724
1.3483258003455176,-2.2824763202522416,43.5721896051206
1.3273054859337199,-2.3302937404269657,43.57712342348397
1.3050097252756248,-2.3759472119431924,43.58205724184733
1.281459943012691,-2.419394614490159,43.5869910602107
1.256678768812125,-2.460595867991092,43.59192487857407
1.2306900156213063,-2.499512672838189,43.59685869693743
1.2035186567850937,-2.5361088889946912,43.6017925153008
1.1751908020483912,-2.5703512966050344,43.60672633366416
1.1457336724664058,-2.6022092807507193,43.61166015202753
1.115175574247331,-2.6316536839352147,43.616593970390895
1.0835458715519872,-2.65865687813761,43.62152778875426
1.050874958276766,-2.683194114527,43.626461607117626
1.0171942288476759,-2.7052437674760466,43.63139542548099
0.9825360480520309,-2.7247860773020363,43.63632924384436
0.946933719938708,-2.741802874041357,43.64126306220773
0.9104214558148517,-2.756278883638566,43.64619688057109
0.8730343413714636,-2.768202047713041,43.65113069893446
0.8348083029687191,-2.7775620607297835,43.65606451729782
0.7957800731128327,-2.7843498440945935,43.66099833566119
0.7559871551592043,-2.788559192797605,43.66593215402456
0.7154677872741595,-2.790187909282526,43.67086597238792
0.674260905690558,-2.7892364826656983,43.675799790751284
0.6324061072933613,-2.7857064047544924,43.68073360911465
0.5899436115693196,-2.779600600698958,43.685667427478016
0.5469142219591326,-2.7709250021052996,43.690601245841385
0.503359286648461,-2.7596889165539182,43.69553506420475
0.459320658834727,-2.7459041019931814,43.70046888256812
0.4148406565097932,-2.7295841638458915,43.70540270093148
0.3699620217947365,-2.710744866755869,43.71033651929485
0.3247278798682769,-2.689404510125598,43.71527033765822
0.2791816975263003,-2.665583749015384,43.72020415602158
0.23336724141319223,-2.639305267732342,43.72513797438495
0.1873285359654504,-2.610593874373886,43.73007179274831
0.14110982110716058,-2.5794768483034085,43.73500561111168
0.09475550973882817,-2.5459839763499073,43.739939429475044
0.048310145059570805,-2.5101472460642396,43.744873247838406
0.0018183577640115134,-2.472000688743734,43.749807066201775
-0.0446751768440512,-2.4315804669809222,43.75474088456514
-0.09112578178211646,-2.3889247744498636,43.75967470292851
-0.13748882131970486,-2.3440735540345417,43.764608521291876
-0.18371974387071827,-2.297068574346135,43.76954233965524
-0.2297741248040959,-2.247953750694112,43.77447615801861
-0.27560770913246907,-2.1967749202682567,43.77940997638197
-0.3211764540386532,-2.143579260361352,43.78434379474534
-0.3664365711970766,-2.088415605413986,43.78927761310871
-0.4113445688514979,-2.0313356012889336,43.79421143147207
-0.4558572936077503,-1.9723937257349982,43.79914524983544
-0.49993197190049976,-1.9116454604111812,43.804079068198796
-0.5435262510961749,-1.8491459927308167,43.809012886562165
-0.5865982401905985,-1.7849515426202394,43.813946704925534
-0.6291065500630283,-1.7191215084376614,43.8188805232889
-0.671010333248704,-1.6517181263938878,43.823814341652266
-0.7122693231897494,-1.5828039507158755,43.82874816001563
-0.7528438729290687,-1.5124408012856796,43.833681978379
-0.7926949932077408,-1.4406917136579644,43.83861579674237
-0.8317843899311442,-1.3676230378085519,43.84354961510573
-0.8700745009670121,-1.2933037254626891,43.8484834334691
-0.9075285322397473,-1.2178029736796445,43.85341725183246
-0.9441104930870484,-1.1411895335413813,43.85835107019583
-0.9797852308441872,-1.063533282050862,43.8632848885592
-1.0145184646233656,-0.984906417077682,43.868218706922555
-1.048276818255384,-0.9053824574854639,43.873152525285924
-1.0810278523613266,-0.8250344703421582,43.87808634364929
-1.1127400955250115,-0.7439348984229354,43.883020162012656
-1.1433830745342846,-0.6621571171164571,43.887953980376025
-1.1729273436640424,-0.5797767164811676,43.89288779873939
-1.2013445129712752,-0.4968709704424512,43.89782161710276
-1.2286072755756587,-0.413517115653971,43.90275543546612
-1.2546894338998804,-0.3297914302221811,43.90768925382949
-1.2795659248432656,-0.2457701488043724,43.91262307219286
-1.30321284386584,-0.16153087541326694,43.91755689055622
-1.325607467959002,-0.07715233680729944,43.92249070891959
-1.3467282774803915,0.00728738718002461,43.927424527282945
-1.366554976833059,0.09171158666205692,43.932358345646314
-1.3850685139679613,0.17604338685918328,43.93729216400968
-1.4022510986915122,0.2602042405158407,43.942225982373046
-1.4180862197609527,0.34411487918024103,43.947159800736415
-1.4325586607502023,0.4276974683240418,43.95209361909978
-1.4456545146720137,0.5108759454244591,43.95702743746315
-1.4573611973414031,0.5935743661460686,43.961961255826516
-1.4676674594682566,0.675715881556921,43.96689507418988
-1.4765633974671013,0.7572236169140646,43.97182889255325
-1.4840404629737245,0.8380219505017301,43.97676271091661
-1.4900914710595439,0.9180366701063322,43.98169652927998
-1.4947106071357914,0.9971943124335608,43.98663034764335
-1.4978934325409525,1.075421640257348,43.991564166006704
-1.4996368888060119,1.1526456763769024,43.99649798437007
-1.4999393005933996,1.2287943557660024,44.001431802733435
-1.4988003773068754,1.3037973809095882,44.006365621096805
-1.4962212133707766,1.3775862398087917,44.011299439460174
-1.492204287178368,1.4500930980690896,44.01623325782354
-1.4867534587102398,1.5212500667061082,44.021167076186906
-1.4798739658252011,1.5909901998774796,44.02610089455027
-1.4715724192269968,1.6592490715907717,44.03103471291364
-1.4618567961119622,1.7259647245418108,44.03596853127701
-1.4507364325034926,1.7910760796987,44.04090234964037
-1.4382220142806954,1.854522108176813,44.04583616800374
-1.4243255669101886,1.9162429295669596,44.0507699863671
-1.4090604438903136,1.9761813740355278,44.05570380473046
-1.3924413139194363,2.0342830884692633,44.06063762309383
-1.3744841468004736,2.090495238472664,44.065571441457195
-1.3552061980948304,2.144765554215736,44.070505259820564
-1.3346259925412758,2.1970429167389,44.075439078183926
-1.3127633062547346,2.247278659547908,44.080372896547296
-1.2896391477230795,2.2954269000002285,44.085306714910665
-1.265275737619377,2.3414437555409684,44.09024053327403
-1.239696487449297,2.385286912414574,44.0951743516374
-1.2129259770544536,2.42691608525141,44.10010817000076
-1.1849899309928162,2.4662931746777677,44.10504198836413
-1.1559151938194134,2.5033816951429984,44.1099758067275
-1.125729704290517,2.5381468547151265,44.11490962509086
-1.0944624685162976,2.570556724114792,44.11984344345422
-1.0621435320884314,2.600582655933952,44.124777261817584
-1.028803951207948,2.628198006127638,44.129711080180954
-0.9944757628428963,2.653377118224361,44.13464489854432
-0.9591919539426914,2.676096257092853,44.139578716907685
-0.9229864297401481,2.6963350400550747,44.144512535271055
-0.8858939811711974,2.7140762325154704,44.14944635363442
-0.8479502514427862,2.7293043983988547,44.154380171997786
-0.809191701782831,2.7420053559214126,44.15931399036115
-0.7696555764030123,2.752166974576957,44.16424780872452
-0.7293798667102449,2.759780275672295,44.16918162708789
-0.6884032747993934,2.764839729558783,44.17411544545125
-0.6467651762632,2.767342411964108,44.17904926381462
-0.6045055823553155,2.7672868230225047,44.183983082177974
-0.5616651015422106,2.764672841381993,44.188916900541344
-0.5182849004815416,2.7595030034409573,44.19385071890471
-0.474406664463776,2.751783307295692,44.198784537268075
-0.430072557355331,2.741522364732586,44.203718355631445
-0.3853251810826784,2.728730323740515,44.20865217399481
-0.3402075346942556,2.713419208189274,44.213585992358176
-0.2947629730420981,2.6956038542878713,44.218519810721546
-0.2490351651203315,2.6753018881612713,44.22345362908491
-0.20306805210261097,2.652533134335636,44.22838744744828
-0.15690580511803998,2.62731955889612,44.23332126581164
-0.11059278280525868,2.5996853905996504,44.23825508417501
-0.06417348868753364,2.5696567899115617,44.24318890253837
-0.017692528407787504,2.5372617564148614,44.24812272090173
0.028805433134515515,2.5025307190704527,44.2530565392651
0.07527571470256358,2.4654967367616525,44.257990357628465
0.1216736616582903,2.4261948106690365,44.262924175991834
0.16795468887205048,2.3846616216772274,44.267857994355204
0.21407432356550515,2.340936249908643,44.272791812718566
0.2599882480473997,2.2950602969991185,44.277725631081935
0.3056523422990373,2.247076715690705,44.2826594494453
0.35102272637114856,2.1970292859385947,44.28759326780867
0.39605580254882894,2.1449638992067137,44.292527086172036
0.4407082972460852,2.0909295580321174,44.2974609045354
0.48493730258885337,2.034977228843905,44.30239472289877
0.5287003176461503,1.9771583647940174,44.30732854126212
0.5719552892706331,1.917525555161329,44.31226235962549
0.61466065250842,1.856134050000319,44.31719617798886
0.6567753705402467,1.7930413615023146,44.322129996352224
0.6982589741151408,1.7283055826420206,44.32706381471559
0.7390716004379674,1.6619854542970764,44.331997633078956
0.7791740314753512,1.594142208588577,44.336931451442325
0.818527731640822,1.5248399228918559,44.341865269805695
0.8570948848252776,1.4541433418321166,44.34679908816906
0.8948384307353773,1.3821162936707108,44.351732906532426
0.9317221005056253,1.3088230433724626,44.35666672489579
0.9677104515506691,1.2343305548068662,44.36160054325916
1.0027689016226065,1.1587086519733358,44.36653436162253
1.0368637620423158,1.0820283993708237,44.37146817998588
1.0699622700720213,1.004360971710926,44.37640199834925
1.102032620397541,0.9257776398110055,44.381335816712614
1.1330439956913816,0.8463500278605607,44.38626963507598
1.1629665962257727,0.7661504587462202,44.39120345343935
1.1917716685079576,0.6852525328297355,44.396137271802715
1.2194315329106298,0.6037312228710499,44.401071090166084
1.2459196102696515,0.5216620770205047,44.40600490852945
1.2712104474251653,0.43912063498528314,44.410938726892816
1.2952797416799344,0.3561829227203521,44.415872545256185
1.3181043641526278,0.2729259451928387,44.42080636361955
1.339662382003137,0.189426969426815,44.42574018198292
1.3599330795083384,0.10576252663981514,44.43067400034627
1.3788969779685123,0.02200874865391373,44.43560781870964
1.3965358544248838,-0.061757368537878464,44.44054163707301
1.4128327591706662,-0.1454575968764907,44.44547545543637
1.4277720320385936,-0.22901354955289505,44.45040927379974
1.4413393174490639,-0.3123479270421122,44.455343092163105
1.453521578205011,-0.39538465172228854,44.460276910526474
1.46430710801954,-0.47804787990028075,44.46521072888984
1.473685542765007,-0.5602609894109264,44.470144547253206
1.481647870432113,-0.6419468145398396,44.475078365616575
1.4881864397897884,-0.7230291776340979,44.48001218397994
1.493294967737578,-0.8034339570809265,44.48494600234331
1.4969685453431396,-0.8830880885860372,44.489879820706676
1.4992036425594626,-0.9619176825921703,44.49481363907003
1.4999981116169727,-1.0398481095704524,44.4997474574334
1.49935118908735,-1.1168063539663644,44.50468127579676
1.4972634966171907,-1.1927224682258386,44.50961509416013
1.4937370403305699,-1.267528006642456,44.5145489125235
1.4887752089013966,-1.341153670236177,44.519482730886864
1.482382770297034,-1.41352953398561,44.52441654925023
1.4745658671967277,-1.4845874706428464,44.529350367613596
1.4653320110888055,-1.5542624606925273,44.534284185976965
1.454690075052807,-1.6224914404423614,44.539218004340334
1.442650285232998,-1.6892117089865402,44.5441518227037
1.4292242110117694,-1.7543608758802378,44.549085641067066
1.4144247538923187,-1.817877907423948,44.55401945943043
1.3982661351011685,-1.8797039028278346,44.55895327779379
1.3807638819226893,-1.939782167895475,44.56388709615716
1.3619348127784117,-1.998057778757665,44.56882091452052
1.3417970210656165,-2.0544769334464728,44.57375473288389
1.3203698577711125,-2.108986850212969,44.578688551247254
1.2976739128760177,-2.1615367431155645,44.58362236961062
1.273730995570549,-2.212078788039884,44.58855618797399
1.248564113296695,-2.260567491199529,44.593490006337355
1.2221974496397656,-2.3069581543153586,44.598423824700724
1.194656341089878,-2.3512068323757678,44.603357643064086
1.165967252695012,-2.393272046362446,44.608291461427456
1.1361577526303708,-2.433115757874751,44.613225279790825
1.1052564857071447,-2.470702394499759,44.61815909815419
1.073293145846719,-2.5059977751781775,44.62309291651755
1.0402984475473191,-2.538969394166006,44.62802673488091
1.0063040963691778,-2.569586940622322,44.63296055324428
0.9713427584678831,-2.59782212870948,44.63789437160765
0.9354480292047356,-2.6236489088603667,44.64282818997101
0.898654400863553,-2.647044332496178,44.64776200833438
0.8609972295065476,-2.667988281735357,44.652695826697745
0.8225127009991268,-2.686461858251978,44.657629645061114
0.7832377962383336,-2.7024471735234283,44.66256346342448
0.7432102556166256,-2.715929448947711,44.667497281787846
0.70246854275589,-2.7268981120884686,44.672431100151215
0.6610518075468599,-2.7353448233859656,44.67736491851458
0.6189998485286825,-2.7412616315172316,44.68229873687795
0.5763530746456165,-2.7446424458836574,44.68723255524131
0.5331524664167212,-2.7454853489811124,44.69216637360467
0.48943953655627337,-2.7437918154335024,44.69710019196804
0.44525629008354817,-2.7395642560062896,44.7020340103314
0.4006451839583391,-2.7328060516912167,44.70696782869477
0.3556490862834849,-2.72352375975726,44.71190164705814
0.310311235111098,-2.711727574204092,44.716835465421504
0.2646751968941142,-2.6974294887143735,44.72176928378487
0.2187848246222791,-2.6806425931458193,44.726703102148235
0.17268421568195283,-2.6613826636223172,44.731636920511605
0.1264176694822492,-2.6396691325435064,44.736570738874974
0.08002964488619478,-2.615523747559227,44.741504557238336
0.033564717488667295,-2.5889691781208954,44.746438375601706
-0.012932463216987511,-2.56002967719245,44.75137219396506
-0.05941721674454301,-2.5287324454359488,44.75630601232843
-0.10584487454940668,-2.495107591733775,44.7612398306918
-0.15217082295166454,-2.459187165502793,44.76617364905516
-0.19835054600724825,-2.4210048704341585,44.77110746741853
-0.2443396682839195,-2.380596378692054,44.77604128578189
-0.2900939975035764,-2.3379992307589883,44.78097510414526
-0.335569567007312,-2.293252608235499,44.78590892250863
-0.3807226780044956,-2.2463978708731362,44.790842740871994
-0.4255099415643706,-2.197479207216104,44.795776559235364
-0.4698883203094859,-2.1465429836248,44.800710377598726
-0.5138151697717183,-2.093636310365594,44.805644195962095
-0.5572482793703415,-2.0388069597843734,44.81057801432546
-0.6001459129735452,-1.9821049966713469,44.81551183268882
-0.6424668490041384,-1.923583775995977,44.82044565105219
-0.684170420050001,-1.8632987084673325,44.82537946941555
-0.7252165519431917,-1.8013054590217543,44.83031328777892
-0.7655658022677811,-1.7376600456630127,44.83524710614229
-0.8051793982617187,-1.6724204867358612,44.84018092450565
-0.8440192740744878,-1.6056475497112572,44.84511474286902
-0.8820481073454677,-1.5374037115790018,44.850048561232384
-0.9192293550685566,-1.4677519694738463,44.854982379595754
-0.9555272887069325,-1.3967559691115072,44.85991619795912
-0.9909070285258383,-1.3244808065654416,44.864850016322485
-1.0253345771097064,-1.2509931498653741,44.869783834685855
-1.0587768520308456,-1.176360702857555,44.87471765304921
-1.0912017176397049,-1.1006520260778454,44.87965147141258
-1.122578015944782,-1.0239369103217328,44.88458528977595
-1.152875596553063,-0.9462864651685627,44.88951910813931
-1.1820653456428127,-0.8677725579134432,44.89445292650268
-1.2101192139394328,-0.7884673205534645,44.89938674486604
-1.2370102436692465,-0.7084433450592625,44.90432056322941
-1.2627125944636648,-0.6277741974487391,44.90925438159278
-1.287201568190082,-0.5465345770090124,44.91418819995614
-1.3104536326851097,-0.4647999834023491,44.91912201831951
-1.3324464443671922,-0.38264612728451747,44.924055836682875
-1.3531588697072712,-0.3001484398597008,44.928989655046244
-1.3725710055364866,-0.2173822357686725,44.933923473409614
-1.3906641981718184,-0.1344236418898579,44.93885729177297
-1.4074210613410085,-0.051350151329879044,44.94379111013634
-1.4228254928893176,0.031760401591818054,44.9487249284997
-1.4368626902528119,0.11483149612561305,44.95365874686307
-1.449519164682341,0.19778786564578132,44.95859256522644
-1.4607827542054392,0.2805535634510845,44.9635263835898
-1.470642635313043,0.3630509354929039,44.96846020195317
-1.4790893333600679,0.4452022126369753,44.97339402031653
-1.4861147316699996,0.526931616490803,44.9783278386799
-1.4917120793343008,0.6081651176032337,44.98326165704327
-1.4958759976996396,0.6888284237818327,44.988195475406634
-1.4986024855363942,0.7688461311535552,44.993129293770004
-1.4998889228834975,0.8481430075493066,44.99806311213336
-1.4997340735660976,0.9266454770355924,45.00299693049673
-1.4981380863833667,1.0042816206176446,45.0079307488601
-1.495102494965589,1.0809802866718485,45.01286456722346
-1.4906302163003633,1.1566706649238787,45.01779838558683
-1.4847255479296961,1.2312824782768361,45.02273220395019
-1.4773941638202361,1.304746194836101,45.02766602231356
-1.4686431089111232,1.3769932892122498,45.03259984067693
-1.4584807923442358,1.4479568970794412,45.03753365904029
-1.4469169793836056,1.517572263987931,45.04246747740366
-1.4339627820316871,1.5857760026236383,45.047401295767024
-1.4196306483515162,1.6525047826930372,45.05233511413039
-1.403934350505058,1.7176954540869185,45.05726893249376
-1.386888971519114,1.781286935539081,45.06220275085712
-1.3685108907914871,1.8432214484964924,45.06713656922049
-1.3488177683517788,1.9034433149938215,45.07207038758385
-1.3278285278910722,1.961897032622251,45.07700420594722
-1.305563338577923,2.0185273454457713,45.08193802431059
-1.2820435956769283,2.0732810456346935,45.08687184267395
-1.2572918999895395,2.126108028717018,45.09180566103732
-1.2313320361364044,2.176960664687119,45.09673947940068
-1.2041889497017317,2.2257927343557777,45.10167329776405
-1.1758887232627055,2.272559008014328,45.10660711612742
-1.1464585513258205,2.3172155356098774,45.11154093449078
-1.1159267141947142,2.359720544519998,45.11647475285415
-1.0843225507952357,2.400035393770965,45.121408571217515
-1.0516764304823871,2.438124354503518,45.12634238958088
-1.0180197238577062,2.473953165109926,45.131276207944246
-0.9833847726245609,2.5074883475396295,45.13621002630761
-0.9478048585096036,2.5386984205699603,45.14114384467098
-0.911314171281926,2.567555152748538,45.14607766303434
-0.873947775898587,2.5940329472749664,45.15101148139771
-0.835741578810159,2.6181076546190845,45.15594529976108
-0.7967322934569708,2.6397569764855295,45.16087911812444
-0.756957404989963,2.6589616660816278,45.16581293648781
-0.7164551342503305,2.6757053221143483,45.17074675485117
-0.6752644010418594,2.689973142426338,45.17568057321454
-0.6334247867320002,2.7017518148053346,45.18061439157791
-0.5909764962168258,2.7110307035755676,45.185548209941274
-0.547960319286759,2.7178024078928047,45.190482028304636
-0.504417591431021,2.722062008872415,45.195415846668
-0.46039015411653117,2.7238063381168134,45.20034966503137
-0.41592031458187995,2.7230341718290525,45.20528348339474
-0.3710508051825082,2.719746724067864,45.2102173017581
-0.32582474232819053,2.7139477403192482,45.21515112012147
-0.2802855850514803,2.705643380427321,45.22008493848483
-0.23447709324609292,2.6948422058405783,45.2250187568482
-0.18844328561733054,2.681555096873162,45.22995257521157
-0.14222839738299353,2.665794958965613,45.23488639357493
-0.09587683776622137,2.6475766013002286,45.2398202119383
-0.0494331473219777,2.6269171749899813,45.244754030301664
-0.0029419551361496987,2.603836738766229,45.24968784866503
0.04355206405957774,2.5783580069399425,45.254621667028395
0.09000423281670875,2.5505052781343647,45.25955548539176
0.13636991390238506,2.5203039671644034,45.26448930375513
0.18260455319191482,2.4877816843286262,45.26942312211849
0.22866372248279754,2.4529695080948932,45.27435694048186
0.27450316218648035,2.4159014178749207,45.27929075884523
0.32007882385892555,2.3766124062995093,45.28422457720859
0.3653469125282101,2.335137938347299,45.28915839557196
0.4102639287781218,2.2915155695583267,45.29409221393532
0.4547867105481776,2.2457863122674526,45.29902603229869
0.49887247460904904,2.1979937818615705,45.30395985066206
0.542478857674368,2.148182514131014,45.30889366902542
0.5855639571090809,2.0963978249985415,45.313827487388785
0.6280863711943407,2.0426869881855882,45.31876130575215
0.670005238912239,1.9870997445609826,45.32369512411552
0.7112802792097326,1.9296876792075002,45.32862894247888
0.7518718297064086,1.8705038072354938,45.33356276084225
0.7917408848069697,1.809602963773162,45.33849657920562
0.8308491331826334,1.7470420182459563,45.34343039756898
0.8691589945860998,1.6828792391791696,45.34836421593235
0.9066336559629309,1.6171735823407112,45.35329803429571
0.9432371068268378,1.549984840902926,45.35823185265908
0.9789341738627119,1.481374382388093,45.36316567102245
1.0136905547259019,1.411405524443743,45.36809948938581
1.0474728510044438,1.340143224877425,45.37303330774918
1.080248600312373,1.267653545548579,45.37796712611254
1.1119863074838785,1.1940033673464192,45.38290094447591
1.142655474837777,1.119260438043389,45.387834762839276
1.1722266314836955,1.0434935696243652,45.39276858120264
1.2006713616416997,0.9667726825000996,45.39770239956601
1.2279623319474515,0.8891685124013435,45.40263621792937
1.2540733177180214,0.8107522977147888,45.40757003629274
1.2789792281515842,0.7315960082607138,45.41250385465611
1.3026561304382094,0.6517729261978392,45.41743767301947
1.3250812727574597,0.5713575544168679,45.42237149138284
1.3462331061411386,0.4904245457279033,45.4273053097462
1.3660913051805919,0.40904794893776514,45.43223912810957
1.3846367875577528,0.32730193711412126,45.43717294647294
1.4018517323819608,0.2452620514832851,45.442106764836296
1.4177195973147019,0.16300505090856746,45.447040583199666
1.4322251344653667,0.08060743827302405,45.45197440156303
1.4453544050436267,-0.0018552594258077926,45.4569082199264
1.4570947927535203,-0.08430752901429216,45.46184203828977
1.4674350159167489,-0.16667287033371334,45.46677585665313
1.4763651383137246,-0.24887438199656794,45.4717096750165
1.4838765787314143,-0.33083604289224583,45.47664349337986
1.4899621192094117,-0.4124827808196095,45.48157731174323
1.4946159119757687,-0.4937394008076857,45.4865111301066
1.4978334850663648,-0.574530189047771,45.49144494846996
1.4996117466221195,-0.6547798458123175,45.49637876683333
1.4999489878600516,-0.7344143451457051,45.50131258519669
1.4988448847152995,-0.8133605899571856,45.506246403560056
1.4963004981525208,-0.8915456599056267,45.511180221923425
1.492318273146384,-0.9688968945782372,45.51611404028679
1.486902036332112,-1.0453425610931442,45.52104785865016
1.4800569923284,-1.1208120481259702,45.52598167701352
1.471789718736059,-1.1952355566454196,45.53091549537689
1.4621081598175178,-1.2685441252446101,45.53584931374026
1.4510216188628657,-1.3406700674769976,45.54078313210362
1.438540749250068,-1.4115470194915334,45.54571695046699
1.4246775442078983,-1.4811094662009814,45.55065076883035
1.4094453252911692,-1.54929266750886,45.55558458719372
1.3928587295797854,-1.616033366449285,45.56051840555709
1.3749336956135334,-1.6812702859055313,45.565452223920445
1.355687448076136,-1.7449436089720558,45.570386042283815
1.3351384812437923,-1.806994300578545,45.57531986064718
1.3133065412132827,-1.867364517252835,45.580253679010546
1.29021260692744,-1.9259986122792887,45.585187497373916
1.2658788700159969,-1.982843178067038,45.59012131573728
1.2403287134707626,-2.0378460868841732,45.59505513410065
1.2135866891765337,-2.090956142240762,45.59998895246401
1.1856784943181111,-2.142123928077881,45.60492277082738
1.1566309466875007,-2.1913025012158744,45.60985658919075
1.1264719589137544,-2.238447019445358,45.61479040755411
1.0952305116408068,-2.2835142584950177,45.61972422591748
1.062936625679289,-2.326462889938221,45.62465804428084
1.0296213331585744,-2.367253766805862,45.629591862644205
0.9953166477072665,-2.405849493686903,45.634525681007574
0.9600555336902648,-2.44221415116243,45.639459499370936
0.9238718745321581,-2.476314041778968,45.644393317734306
0.8868004401581264,-2.5081185001309887,45.64932713609767
0.8488768535819661,-2.5375994279256453,45.65426095446104
0.8101375566754527,-2.5647301638765576,45.65919477282441
0.7706197751498194,-2.5894854050827023,45.66412859118777
0.7303614827846856,-2.6118423063248297,45.66906240955114
0.6894013649381837,-2.631781133858455,45.6739962279145
0.6477787813725651,-2.649284642843231,45.67893004627787
0.6055337284327763,-2.6643372710441273,45.68386386464124
0.5627068006126099,-2.6769252872342344,45.6887976830046
0.519339151546026,-2.6870374289746035,45.693731501367964
0.4754724544619881,-2.6946650375608816,45.698665319731326
0.4311488621389097,-2.6998018076478214,45.703599138094695
0.38641096639904987,-2.7024438279435516,45.708532956458065
0.34130175718105704,-2.702589763642483,45.71346677482143
0.29586458122911474,-2.700240598155235,45.718400593184796
0.25014310044046467,-2.6953991557209043,45.72333441154816
0.2041812499087559,-2.688070101209162,45.72826822991153
0.15802319570612913,-2.6782604012347178,45.7332020482749
0.11171329244251459,-2.6659796556181425,45.73813586663826
0.0652960406438246,-2.651240073769664,45.74306968500163
0.018816043990373288,-2.634056243514067,45.74800350336499
-0.02768203354426642,-2.614444799584788,45.75293732172836
-0.07415351061190759,-2.59242426797511,45.75787114009172
-0.12055373142552367,-2.5680154028788627,45.762804958455085
-0.16683810867053755,-2.5412415391469936,45.767738776818454
-0.21296216634947027,-2.512128101988689,45.77267259518182
-0.2588815825208923,-2.480701776283068,45.777606413545186
-0.30455223188898,-2.4469909212114973,45.782540231908555
-0.3499302282053837,-2.411027099580417,45.78747405027192
-0.39497196644053717,-2.3728453663321485,45.79240786863529
-0.43963416468474725,-2.3324823739810174,45.79734168699865
-0.4838739057396021,-2.2899747956451035,45.80227550536202
-0.5276486783577918,-2.24536041380427,45.80720932372539
-0.5709164180936237,-2.198680313777873,45.81214314208875
-0.6136355477242148,-2.1499790397187417,45.81707696045212
-0.6557650172016933,-2.0993027162476667,45.822010778815475
-0.6972643430999184,-2.0466979372023726,45.826944597178844
-0.7380936475159529,-1.9922126294208231,45.831878415542214
-0.7782136963896548,-1.9358971430556449,45.836812233905576
-0.8175859372053523,-1.8778039438840537,45.841746052268945
-0.8561725360374949,-1.81798662468661,45.84667987063231
-0.8939364139069151,-1.7564997919071306,45.85161368899568
-0.9308412824106246,-1.6933999223904248,45.856547507359046
-0.9668516785925806,-1.6287458732118596,45.86148132572241
-1.0019329990212258,-1.562598160676561,45.86641514408578
-1.0360515330407012,-1.4950177590345242,45.87134896244914
-1.069174495164518,-1.4260659578238537,45.87628278081251
-1.1012700565799198,-1.3558055865914684,45.88121659917587
-1.1323073757332092,-1.2843020290804097,45.886150417539234
-1.1622566279664854,-1.2116225159558556,45.8910842359026
-1.191089034176599,-1.1378344325985525,45.896018054265966
-1.2187768884702737,-1.0630048025563397,45.900951872629335
-1.245293584787091,-0.9872015844571423,45.905885690992704
-1.2706136424663557,-0.9104949838328327,45.91081950935607
-1.2947127307320698,-0.8329570080246342,45.915753327719436
-1.3175676920729311,-0.7546598694093134,45.9206871460828
-1.3391565644953836,-0.6756752690632142,45.92562096444617
-1.3594586026272,-0.5960752746409135,45.93055478280954
-1.3784542976524856,-0.5159333955706843,45.9354886011729
-1.3961253960583238,-0.43532436195560176,45.94042241953627
-1.4124549171748884,-0.3543229860275494,45.945356237899624
-1.427427169492888,-0.27300368786764545,45.95029005626299
-1.4410277657418809,-0.19144119378479538,45.95522387462636
-1.4532436367153454,-0.10971117521122846,45.960157692989725
-1.4640630438294664,-0.027889735798668172,45.965091511353094
-1.4734755904028387,0.05394755464289298,45.97002532971646
-1.4814722316471478,0.13572566303697492,45.974959148079826
-1.4880452833584288,0.21736919053728937,45.979892966443195
-1.4931884293010973,0.29880204574678015,45.98482678480656
-1.4968967272774187,0.3799483487018908,45.98976060316993
-1.4991666138765631,0.4607333619926867,45.99469442153329
-1.4999959078988234,0.5410831532134521,45.99962823989666
-1.499383812451572,0.6209235428488824,46.00456205826003
-1.4973309157150418,0.7001799635112976,46.00949587662338
-1.493839190377091,0.7787785434684266,46.01442969498675
-1.488911991737656,0.8566469425792468,46.019363513350115
-1.4825540544844418,0.933713862985317,46.024297331713484
-1.474771488143356,1.0099081237119325,46.02923115007685
-1.465571771207553,1.0851587343065001,46.034164968440216
-1.454963743951225,1.1593957912166197,46.039098786803585
-1.4429575999347182,1.2325508818928457,46.04403260516695
-1.4295648762091844,1.3045566714846293,46.04896642353032
-1.4147984422303737,1.3753465896728065,46.053900241893686
-1.3986724874919818,1.444855082606261,46.05883406025705
-1.3812025078904666,1.5130179044337146,46.06376787862042
-1.3624052908347712,1.5797721282833592,46.06870169698378
-1.342298899114613,1.645056189352653,46.07363551534714
-1.3209026535435382,1.7088100045364343,46.07856933371051
-1.298237114393072,1.7709748100134124,46.083503152073874
-1.2743240616355218,1.831492900283688,46.08843697043724
-1.2491864740152756,1.8903079590312135,46.093370788800605
-1.222848506967538,1.947365896027048,46.098304607163975
-1.19533546940696,2.002615075409277,46.103238425527344
-1.1666737994074725,2.056005379294358,46.10817224389071
-1.1368910387970204,2.1074872353215794,46.113106062254076
-1.1060158066920414,2.1570120869204787,46.11803988061744
-1.0740777719963532,2.2045339135531714,46.12297369898081
-1.0411076248916646,2.2500098055274775,46.12790751734418
-1.0071370473463628,2.2933988734160753,46.13284133570753
-0.9721986826712186,2.3346612873204675,46.1377751540709
-0.9363261041518879,2.373758967585609,46.142708972434264
-0.8995537827868968,2.4106565931496804,46.14764279079763
-0.8619170541639716,2.445320974397496,46.152576609161
-0.8234520845045755,2.47771980068195,46.157510427524365
-0.7841958359109443,2.5078222330702284,46.162444245887734
-0.7441860308483557,2.5356008622205657,46.167378064251096
-0.7034611158960139,2.5610320359578123,46.172311882614466
-0.6620602248031209,2.5840939507799003,46.177245700977835
-0.6200231408839212,2.6047653533217643,46.1821795193412
-0.5773902587885137,2.623026582155907,46.18711333770457
-0.5342025456870299,2.638861090664376,46.19204715606793
-0.4905015019025191,2.652255336204289,46.19698097443129
-0.44632912103234124,2.6631977663654647,46.20191479279466
-0.4017278495955407,2.671678636202224,46.20684861115802
-0.35674054624419427,2.677690563951723,46.21178242952139
-0.3114104405799409,2.681228705896595,46.216716247884754
-0.2657810916127506,2.682290541341862,46.221650066248124
-0.21989634590438845,2.6808759293764535,46.22658388461149
-0.17380029543474507,2.67698718906969,46.231517702974855
-0.12753723523239613,2.670628631126667,46.236451521338225
-0.0811516208104892,2.6618061655715515,46.24138533970159
-0.03468802544797933,2.650527956500886,46.246319158064956
0.011808902641863645,2.636805398689904,46.251252976428326
0.05829448321538808,2.62065275359612,46.25618679479169
0.10472404693335573,2.602085706267642,46.26112061315505
0.1510529782844028,2.581120981349313,46.26605443151841
0.19723675845806135,2.5577776041031535,46.27098824988178
0.24323100812348986,2.5320777751897707,46.27592206824515
0.2889915300754486,2.50404610380866,46.280855886608514
0.3344743517044196,2.4737087515355687,46.28578970497188
0.3796357672509131,2.4410939104625293,46.290723523335245
0.4244323798041713,2.4062323772995273,46.295657341698615
0.46882114300294186,2.3691568513676886,46.300591160061984
0.5127594024002229,2.3299012130221004,46.305524978425346
0.5562049364513887,2.288501314646945,46.310458796788716
0.5991159970855354,2.2449960227653154,46.31539261515208
0.6414513498229724,2.1994266231760626,46.32032643351545
0.6831703133983766,2.1518355259864834,46.32526025187881
0.724232798852378,2.1022662824149383,46.33019407024217
0.764599348054735,2.0507644063808517,46.33512788860554
0.8042311716201838,1.9973772883350682,46.3400617069689
0.8430901861828813,1.942153700816065,46.34499552533227
0.8811390509912936,1.885144375985044,46.34992934369564
0.9183412037902342,1.826402776714129,46.354863162059004
0.9546608959547267,1.7659842279040543,46.359796980422374
0.9900632268416711,1.703944344941451,46.364730798785736
1.0245141773270456,1.6403392175131828,46.369664617149105
1.057980642495632,1.5752270521976188,46.374598435512475
1.0904304634526587,1.5086686808173406,46.37953225387584
1.121832458226365,1.440726347697676,46.384466072239206
1.1521564517312624,1.3714627396273522,46.38939989060256
1.1813733047646944,1.3009412625735772,46.39433370896593
1.2094549420070992,1.2292265905529112,46.3992675273293
1.236374379000778,1.1563848451621486,46.40420134569266
1.262105748079861,1.0824836904317174,46.40913516405603
1.286624323227188,1.0075920903531421,46.414068982419394
1.309906543834561,0.9317793846100938,46.41900280078276
1.3319300373424907,0.8551147381169651,46.42393661914613
1.3526736407387892,0.7776680654901004,46.428870437509495
1.372117420894824,0.6995112649856438,46.433804255872865
1.3902426937195733,0.6207177765202736,46.43873807423623
1.4070320421139781,0.5413609197180306,46.443671892599596
1.4224693327073947,0.46151331437408805,46.44860571096296
1.4365397313605681,0.38124794753852237,46.45353952932632
1.4492297174203654,0.30063903907018763,46.45847334768969
1.4605270967119564,0.2197614924388841,46.46340716605305
1.470421013256737,0.138690049882447,46.46834098441642
1.4789019597040012,0.05749956161102695,46.47327480277979
1.4859617864669046,-0.02373427065581343,46.47820862114315
1.491593709553657,-0.10493541559862794,46.48314243950652
1.4957923170864091,-0.18602918682493447,46.488076257869885
1.4985535745016987,-0.26694260046702983,46.493010076233254
1.4998748284273682,-0.34760209531416847,46.49794389459662
1.4997548092322972,-0.42793132517448157,46.502877712959986
1.4981936322463982,-0.5078527404485447,46.507811531323355
1.495192797649821,-0.5872918375222134,46.51274534968671
1.490755189031338,-0.6661785007704758,46.51767916805008
1.4848850706174923,-0.7444430832199348,46.52261298641344
1.477588083174908,-0.8220121971391636,46.52754680477681
1.4688712385899405,-0.8988100164520219,46.53248062314018
1.4587429131307896,-0.9747634787168803,46.53741444150354
1.4472128393984205,-1.049804577882846,46.54234825986691
1.4342920969743416,-1.12386724085901,46.547282078230275
1.419993101773744,-1.196883518468827,46.552215896593644
1.4043295941148861,-1.2687838607165922,46.55714971495701
1.3873166255155214,-1.3395001501591686,46.562083533320376
1.3689705442294018,-1.4089672130138344,46.567017351683745
1.3493089795368858,-1.4771218204918728,46.57195117004711
1.3283508248043312,-1.543901570241993,46.57688498841047
1.3061162193290727,-1.609244990342524,46.58181880677384
1.282626528986907,-1.6730918963133528,46.5867526251372
1.2579043257008495,-1.7353832953901724,46.59168644350057
1.2319733657514609,-1.7960613952501194,46.59662026186393
1.2048585669483602,-1.855069949784623,46.6015540802273
1.1765859846863689,-1.9123544744073824,46.60648789859067
1.1471827869077809,-1.9678623340964463,46.611421716954034
1.1166772279960608,-2.0215429345981644,46.6163555353174
1.0850986216255334,-2.073347539432314,46.621289353680766
1.052477312592657,-2.1232285657662,46.626223172044135
1.0188446476572184,-2.171139523733792,46.631156990407504
0.984232945420164,-2.2170360983846047,46.63609080877087
0.9486754652675178,-2.2608767195823978,46.64102462713423
0.9122063754109306,-2.3026215543692596,46.64595844549759
0.8748607200539875,-2.3422317722604427,46.65089226386096
0.8366743857174299,-2.3796706946620225,46.65582608222433
0.7976840667549676,-2.41490493148532,46.66075990058769
0.7579272300921077,-2.4479033213828467,46.66569371895106
0.7174420792236935,-2.478635410471108,46.670627537314424
0.6762675175024614,-2.5070722066554016,46.67556135567779
0.6344431107562086,-2.53318794989258,46.68049517404116
0.5920090492676233,-2.556959874197472,46.685428992404525
0.5490061091541192,-2.5783666015342575,46.690362810767894
0.5054756131851198,-2.5973881214386005,46.695296629131256
0.46145939107365774,-2.614007234264199,46.70023044749462
0.41699973928122075,-2.6282098092034505,46.70516426585799
0.372139380373717,-2.6399836642847805,46.71009808422135
0.326921421967868,-2.649318299752132,46.71503190258472
0.28138931530843103,-2.6562057054200676,46.71996572094808
0.2355868135139759,-2.6606403351235475,46.72489953931145
0.18955792953391676,-2.662618273030995,46.72983335767482
0.1433468938546073,-2.6621375659633486,46.73476717603818
0.09699811199723918,-2.659199511189199,46.73970099440155
0.050556121847547784,-2.6538084478152326,46.744634812764914
0.004065550857472622,-2.6459699894740076,46.749568631128284
-0.04242892683805621,-2.6356906667058353,46.75450244949165
-0.08888263335004191,-2.622979838891735,46.759436267855016
-0.13525092996795304,-2.607850777169242,46.76437008621838
-0.18148926005375782,-2.5903190025866123,46.76930390458174
-0.22755319185827844,-2.5704004859350937,46.77423772294511
-0.2733984612166935,-2.548112491981878,46.77917154130848
-0.3189810140829969,-2.523475524161006,46.78410535967184
-0.3642570488634005,-2.496513411104816,46.78903917803521
-0.40918305850587716,-2.467251960573326,46.79397299639857
-0.453715872308017,-2.4357185140462523,46.79890681476194
-0.49781269740042033,-2.4019424401416347,46.80384063312531
-0.5414311598678602,-2.365955052295374,46.808774451488674
-0.5845293454677498,-2.3277892327902383,46.81370826985204
-0.6270658399065229,-2.287480010397891,46.818642088215405
-0.6689997686359841,-2.2450653109535263,46.823575906578775
-0.7102908361305963,-2.200585230726784,46.82850972494214
-0.7508993646087972,-2.1540806400320567,46.8334435433055
-0.7907863321607307,-2.10559339629529,46.83837736166887
-0.8299134102450256,-2.055168033435265,46.84331118003223
-0.868243000520367,-2.0028523819846993,46.8482449983956
-0.9057382709742786,-1.9486960833566054,46.85317881675897
-0.9423631913165414,-1.892748951932131,46.85811263512233
-0.9780825676015422,-1.835061220352009,46.8630464534857
-1.012862076046953,-1.7756851547015569,46.86798027184906
-1.046668296016908,-1.7146759744688271,46.87291409021243
-1.079468742136414,-1.6520911228767852,46.8778479085758
-1.1112318955076714,-1.5879889723866327,46.882781726939164
-1.1419272339976667,-1.522428512927267,46.887715545302534
-1.1715252615673828,-1.455470037516043,46.89264936366589
-1.1999975366157833,-1.387175468310627,46.89758318202926
-1.227316699309992,-1.3176077576305747,46.90251700039263
-1.2534564978760026,-1.2468305145962792,46.90745081875599
-1.278391813825138,-1.1749087498788953,46.91238463711936
-1.3020986860907149,-1.1019096289823422,46.91731845548272
-1.3245543340533141,-1.0279017676764264,46.92225227384609
-1.3457371794310222,-0.9529537754948891,46.92718609220946
-1.365626867014764,-0.877133997782731,46.93211991057282
-1.3842042842282851,-0.800511639541413,46.93705372893619
-1.401451579493852,-0.7231575454775923,46.941987547299554
-1.417352179386439,-0.6451437772988663,46.946921365662924
-1.4318908045594898,-0.5665429441446573,46.95185518402629
-1.445053484427402,-0.48742802597450896,46.95678900238965
-1.4568275705902638,-0.40787220210218245,46.96172282075302
-1.4672017489879747,-0.3279485093338035,46.96665663911638
-1.4761660507723744,-0.2477301174301638,46.97159045747975
-1.483711861886462,-0.16729123783066296,46.97652427584312
-1.4898319313420276,-0.08670726180136111,46.98145809420648
-1.494520378187263,-0.0060535150407569245,46.98639191256985
-1.4977726971579102,0.07459584354218757,46.99132573093321
-1.4995857630065828,0.15516729712077015,46.99625954929658
-1.4999578335058368,0.23558666880350568,47.00119336765995
-1.498888551122374,0.31577886907417346,47.00612718602331
-1.4963789433605563,0.395668859890137,47.01106100438668
-1.4924314217751213,0.4751825482383573,47.01599482275004
-1.4870497796537732,0.554246922693383,47.02092864111341
-1.4802391883721215,0.6327897077602037,47.02586245947678
-1.4720061924244205,0.7107387417481488,47.03079627784014
-1.4623587031346594,0.7880213552302261,47.03573009620351
-1.4513059910544825,0.8645646923515931,47.04066391456687
-1.4388586770546867,0.9402973340060425,47.04559773293024
-1.4250287221194742,1.0151505357828066,47.05053155129361
-1.4098294158527276,1.0890570996856512,47.05546536965697
-1.393275363707605,1.1619488988643034,47.06039918802034
-1.3753824729517978,1.2337564590755117,47.0653330063837
-1.3561679373817097,1.304411648875231,47.07026682474707
-1.3356502208005703,1.3738501292824217,47.07520064311044
-1.3138490392759476,1.442010236854841,47.0801344614738
-1.2907853421938993,1.5088298863562963,47.08506827983717
-1.2664812921283746,1.5742458487341315,47.09000209820053
-1.2409602435442089,1.6381962122190359,47.0949359165639
-1.2142467203555318,1.7006223442179722,47.09986973492727
-1.1863663923596588,1.7614679630433587,47.10480355329063
-1.1573460505704134,1.8206774570800612,47.109737371654
-1.127213581474023,1.8781960109688862,47.11467119001736
-1.095997940231787,1.9339705468211867,47.11960500838073
-1.0637291228566526,1.9879496102255012,47.1245388267441
-1.0304381373889655,2.0400830800193215,47.12947264510746
-0.9961569740998041,2.0903230516536317,47.13440646347083
-0.9609185747510051,2.138624436573058,47.139340281834194
-0.9247568009400452,2.1849436923837136,47.144274100197556
-0.8877064015616312,2.2292376043998217,47.149207918560926
-0.849802979416703,2.271464482028337,47.15414173692429
-0.8110829570001674,2.311585992885352,47.15907555528766
-0.7715835415020551,2.349566561431758,47.16400937365102
-0.7313426890534713,2.3853715015529953,47.16894319201439
-0.6903990682539479,2.4189672421571644,47.17387701037776
-0.6487920230134762,2.4503231378376036,47.17881082874112
-0.6065615347456249,2.479411566558218,47.18374464710449
-0.5637481839484972,2.5062063392078646,47.18867846546785
-0.5203931112095667,2.5306825405383266,47.19361228383122
-0.47653797767276984,2.5528180830828497,47.19854610219459
-0.43222492500492643,2.572593971227808,47.20347992055795
-0.3874965349003581,2.589992692354692,47.208413738921315
-0.3423957881634753,2.604997652307404,47.21334755728468
-0.29696602340661565,2.617594675774238,47.21828137564805
-0.2512508954053913,2.627772970266611,47.223215194011416
-0.20529433314895573,2.635524189987832,47.22814901237478
-0.15914049762762705,2.640841649542338,47.23308283073815
-0.11283373939756496,2.6437209853001082,47.23801664910151
-0.0664185559624446,2.6441605641385655,47.24295046746488
-0.019939549015112856,2.642160584283209,47.24788428582825
0.0265586184217228,2.6377225873966292,47.25281810419161
0.07303126491374254,2.6308504799566266,47.25775192255498
0.11943373355009909,2.6215513856596355,47.26268574091834
0.1657214348561343,2.6098349847233013,47.267619559281705
0.21184988964043658,2.595712590468652,47.272553377645075
0.2577747717359315,2.5791972679216,47.27748719600844
0.3034519505947691,2.5603042991010727,47.282421014371806
0.34883753369397014,2.5390512088504207,47.28735483273517
0.393887908713694,2.515457844399052,47.29228865109854
0.4385597854449915,2.489546603273925,47.29722246946191
0.48281023738886886,2.46134198677163,47.30215628782527
0.5265967430057773,2.4308697903786993,47.30709010618864
0.5698772265755276,2.39815741418319,47.312023924552
0.6126100986292332,2.3632351632041164,47.31695774291537
0.6547542959136108,2.326136492073108,47.32189156127874
0.6962693208499867,2.286896541987348,47.3268253796421
0.7371152804498421,2.2455509848098303,47.331759198005464
0.7772529246485874,2.2021368284150573,47.33669301636883
0.816643684022695,2.1566940505856182,47.341626834732196
0.8552497068515943,2.109265842853814,47.346560653095565
0.893033895490969,2.059897140335188,47.35149447145893
0.9299599420207586,2.008633301616514,47.3564282898223
0.965992363134281,1.9555205778080622,47.36136210818566
1.001096534235644,1.900607645795072,47.36629592654903
1.0352387227110438,1.8439459712757285,47.3712297449124
1.0683861203436325,1.7855884282229537,47.37616356327576
1.1005068748400393,1.7255883356122683,47.38109738163913
1.1315701204377573,1.6640005117891365,47.38603120000249
1.1615460075653479,1.6008825403737998,47.39096501836586
1.1904057315255867,1.5362938203332137,47.39589883672922
1.2181215601745767,1.470293689900342,47.400832655092586
1.2446668605707183,1.4029418328032235,47.405766473455955
1.2700161245667054,1.3343005265733112,47.41070029181932
1.2941449933213705,1.2644348890886585,47.41563411018269
1.3170302807065357,1.1934102224092318,47.420567928546056
1.3386499955873352,1.121290453494464,47.42550174690942
1.358983362954234,1.0481403627211032,47.43043556527279
1.378010843886187,0.9740284286195754,47.43536938363615
1.3957141543262455,0.899025887167152,47.44030320199952
1.4120762826511442,0.8232030978772574,47.44523702036289
1.427081506018312,0.746628232466926,47.45017083872625
1.4407154054745082,0.669369895075733,47.45510465708962
1.4529648798112005,0.5914998121401585,47.460038475452976
1.4638181581541119,0.5130920361341725,47.464972293816345
1.4732648112740108,0.43422013839300705,47.469906112179714
1.4812957616086038,0.3549561951132462,47.47483993054308
1.4879032919853445,0.2753723563315304,47.479773748906446
1.4930810530370908,0.19554235384452756,47.48470756726981
1.4968240693034596,0.11554094409545948,47.48964138563318
1.4991287440117875,0.035442336321757056,47.49457520399655
1.499992862533484,-0.044680172203363566,47.49950902235991
1.4994155945120446,-0.12475297826158936,47.50444284072328
1.497397494661027,-0.2047012248072827,47.50937665908664
1.4939405022309677,-0.2844497213476758,47.51431047745001
1.489047939145905,-0.36392477847893234,47.51924429581338
1.4827245068112924,-0.44305445875137583,47.524178114176735
1.4749762815962035,-0.5217666845341609,47.529111932540104
1.4658107089944676,-0.5999877517019553,47.534045750903466
1.455236596469961,-0.6776434942835684,47.538979569266836
1.443264104993378,-0.754661683634178,47.543913387630205
1.429904739278233,-0.8309724953066286,47.54884720599357
1.415171336725563,-0.9065066657476966,47.55378102435694
1.3990780550881792,-0.9811941084634783,47.5587148427203
1.3816403588660242,-1.0549647443840902,47.56364866108367
1.362875004445983,-1.127750052162457,47.56858247944704
1.3428000240001237,-1.1994832579190267,47.5735162978104
1.3214347081579343,-1.2700984668224258,47.57845011617377
1.298799587469684,-1.339530376186032,47.583383934537125
1.2749164126776937,-1.4077148269014637,47.588317752900494
1.2498081338157512,-1.4745890848549517,47.59325157126386
1.2234988781554816,-1.5400915304135379,47.598185389627226
1.1960139270218273,-1.604161612588018,47.603119207990595
1.167379691499705,-1.666740332582148,47.60805302635396
1.1376236870544423,-1.7277703827392108,47.61298684471733
1.1067745070917274,-1.78719560266419,47.617920663080696
1.0748617954812543,-1.8449607600835418,47.62285448144406
1.0419162180708679,-1.9010123482873431,47.62778829980743
1.0079694332192972,-1.9552994098564382,47.63272211817079
0.9730540613742693,-2.007773082298375,47.63765593653416
0.9372036537267822,-2.058385355589665,47.64258975489753
0.9004526599709907,-2.107088856769747,47.647523573260884
0.8628363952000329,-2.153838192802434,47.65245739162425
0.8243910059712661,-2.1985910840970333,47.657391209987615
0.7851534355714651,-2.241307622424651,47.662325028350985
0.7451613885174875,-2.281948727311647,47.66725884671435
0.704453294324346,-2.320476249615141,47.672192665077716
0.663068270577769,-2.356854694073507,47.677126483441086
0.62104608534446,-2.3910518678597485,47.68206030180445
0.5784271189580162,-2.4230374478806103,47.68699412016782
0.5352523252165523,-2.4527819223192804,47.69192793853118
0.49156319202845816,-2.4802576478011464,47.69686175689455
0.4474017015460154,-2.5054400426320567,47.70179557525792
0.40281028982330036,-2.5283068301432023,47.70672939362128
0.35783180603790454,-2.548836881097465,47.71166321198464
0.31250947131649126,-2.567010877789815,47.716597030348005
0.2668868372017885,-2.58281261724006,47.721530848711375
0.22100774380290267,-2.5962286893414115,47.726464667074744
0.17491627766833548,-2.6072472913401596,47.731398485438106
0.12865672942135953,-2.615858256602266,47.736332303801476
0.082273551200551,-2.62205389731417,47.74126612216484
0.03581131394376677,-2.6258290224390777,47.74619994052821
-0.01068533544076855,-2.6271804444618727,47.75113375889158
-0.057171716977218914,-2.626107153576985,47.75606757725494
-0.10360316055659169,-2.6226106762169596,47.76100139561831
-0.14993504886128192,-2.6166947189977456,47.76593521398167
-0.1961228602393123,-2.608364822602726,47.77086903234504
-0.24212221148622493,-2.597628832829498,47.7758028507084
-0.287888900494355,-2.584497269028347,47.780736669071764
-0.3333789487281669,-2.568982731615616,47.785670487435134
-0.3785486434839129,-2.5510993637177144,47.790604305798496
-0.4233545798951092,-2.5308634094686515,47.795538124161865
-0.46775370264085575,-2.5082939777831177,47.800471942525235
-0.5117033473195233,-2.4834127677389617,47.8054057608886
-0.5551612814459596,-2.456243202410867,47.810339579251966
-0.5980857450336661,-2.4268101165491593,47.81527339761533
-0.6404354907237476,-2.395140094957546,47.8202072159787
-0.6821698234201233,-2.361261913250531,47.82514103434207
-0.7232486393948616,-2.325206886734611,47.83007485270543
-0.7636324648252553,-2.287008981952754,47.83500867106879
-0.8032824937248125,-2.2467043546622385,47.839942489432154
-0.842160625233588,-2.204330577947133,47.84487630779552
-0.8802295002301588,-2.1599264672910725,47.84981012615889
-0.9174525372309053,-2.1135326966578396,47.854743944522255
-0.9537939675426795,-2.065192233471399,47.859677762885624
-0.9892188696334341,-2.014949944842908,47.86461158124899
-1.0236932026898875,-1.962852070576944,47.869545399612356
-1.0571838393278374,-1.9089464164451377,47.874479217975725
-1.0896585974254507,-1.853282890643117,47.87941303633909
-1.1210862710480851,-1.7959134649643393,47.88434685470246
-1.1514366604348214,-1.7368915850955293,47.88928067306582
-1.1806806010183672,-1.6762717998817762,47.89421449142919
-1.208789991450015,-1.6141098309946798,47.89914830979255
-1.235737820603106,-1.5504626992682495,47.90408212815591
-1.2614981935289935,-1.4853888848994048,47.90901594651928
-1.2860463563398776,-1.4189487295186698,47.913949764882645
-1.3093587199959,-1.3512045697988648,47.918883583246014
-1.3314128829722198,-1.2822198930059334,47.923817401609384
-1.3521876527855556,-1.2120581754468356,47.928751219972746
-1.3716630663585077,-1.140783010718133,47.933685038336115
-1.3898204092025983,-1.068459613171975,47.93861885669948
-1.4066422334017803,-0.9951556882897604,47.94355267506285
-1.422112374378413,-0.9209403540861021,47.948486493426216
-1.4362159664263907,-0.8458825284295411,47.95342031178958
-1.4489394569960883,-0.7700508655510678,47.95835413015295
-1.4602706197172184,-0.6935149350192895,47.9632879485163
-1.4701985661476842,-0.6163456885468733,47.96822176687967
-1.4787137562365167,-0.5386147897127674,47.97315558524304
-1.485808007491149,-0.4603942263531948,47.978089403606404
-1.491474502840305,-0.38175666962948257,47.98302322196977
-1.4957077971846249,-0.30277535403672295,47.987957040333136
-1.4985038226291068,-0.22352319094912954,47.992890858696505
-1.4998598923919817,-0.1440726517409734,47.997824677059874
-1.499774703386581,-0.06449691026417229,48.00275849542324
-1.498248337473496,0.015129615256281098,48.007692313786606
-1.4952822613818904,0.09473241314550246,48.01262613214997
-1.490879325300088,0.1742380198857932,48.01755995051334
-1.4850437601367872,0.25357357988276796,48.02249376887671
-1.4777811734553996,0.33266595760121204,48.02742758724006
-1.4690985440855868,0.41144187478513755,48.03236140560343
-1.4590042154171696,0.48982834564801125,48.037295223966794
-1.4475078873826104,0.5677524906649363,48.04222904233016
-1.4346206071361838,0.6451416915784545,48.04716286069353
-1.4203547584383598,0.7219246404670625,48.052096679056895
-1.4047240497558855,0.7980315717039701,48.057030497420264
-1.3877435010890722,0.8733927365846221,48.06196431578363
-1.3694294295383822,0.9479373916671961,48.066898134146996
-1.34979943362511,1.0215953016191834,48.071831952510365
-1.3288723763803594,1.0942987743091446,48.07676577087373
-1.3066683672188615,1.1659822024168829,48.0816995892371
-1.2832087426155707,1.2365799496292673,48.08663340760045
-1.2585160456025193,1.3060258936287719,48.09156722596382
-1.2326140041066906,1.3742551762467077,48.09650104432719
-1.2055275081493124,1.4412054217705965,48.10143486269055
-1.1772825859279832,1.5068158570800032,48.10636868105392
-1.1479063788058246,1.5710259876159705,48.111302499417285
-1.1174271152301327,1.6337757926057688,48.116236317780654
-1.0858740836072414,1.6950069953611264,48.12117013614402
-1.0532776041582668,1.7546636950414165,48.126103954507386
-1.0196689997834059,1.812691830995729,48.131037772870755
-0.9850805659630606,1.8690384317567819,48.13597159123412
-0.9495455397240231,1.9236515635381284,48.14090540959749
-0.9130980677012456,1.9764808436130503,48.145839227960856
-0.8757731733252618,2.0274777679154434,48.15077304632421
-0.8376067231669144,2.076595536527618,48.15570686468758
-0.7986353924726316,2.123788866980244,48.16064068305094
-0.7588966299215417,2.169014309860989,48.16557450141431
-0.7184286216405504,2.212230721911381,48.17050831977768
-0.6772702545096654,2.2533991444214596,48.175442138141044
-0.6354610787946822,2.2924822076900826,48.18037595650441
-0.5930412701424213,2.329444027359196,48.185309774867775
-0.5500515909742565,2.364250820331608,48.190243593231145
-0.506533351316868,2.396871204781234,48.195177411594514
-0.46252836910599604,2.4272756142296648,48.200111229957876
-0.41807893000214813,2.455435870535403,48.205045048321246
-0.37322774675764536,2.4813258692633506,48.20997886668461
-0.32801791817213205,2.5049224254266194,48.21491268504797
-0.2824928876779332,2.5262048902556247,48.21984650341134
-0.236696401594263,2.545154147497159,48.2247803217747
-0.19067246708952762,2.561752623053185,48.22971414013807
-0.14446530989424208,2.575985148194612,48.234647958501434
-0.09811933180256442,2.587839095812606,48.2395817768648
-0.051679068005924506,2.5973036967352265,48.24451559522817
-0.005189144297616188,2.6043700388544715,48.249449413591535
0.04130576580959297,2.6090319424701165,48.254383231954904
0.08776098401127459,2.6112860923608894,48.259317050318266
0.13413187014418604,2.6111309585284856,48.264250868681636
0.18037386508203923,2.6085662490144466,48.269184687045005
0.2264425335538256,2.603593926494372,48.27411850540837
0.27229360684320625,2.5962192566738223,48.27905232377173
0.3178830253270127,2.5864502661596775,48.28398614213509
0.36316698081408316,2.574296481880526,48.28891996049846
0.4081019586411571,2.559768747274047,48.29385377886183
0.4526447794879545,2.542879999016127,48.29878759722519
0.49675264086918036,2.523645610147863,48.30372141558856
0.5403831582644324,2.5020831769143306,48.308655233951924
0.5834944058472762,2.478212705386424,48.313589052315294
0.6260449567724337,2.4520569853565615,48.31852287067866
0.6679939229842643,2.4236410215148756,48.323456689042025
0.7093009945075136,2.392990943240672,48.328390507405395
0.7499264781818055,2.3601341483828957,48.33332432576876
0.7898313358044785,2.3251006662127205,48.33825814413212
0.8289772216432852,2.2879235883522786,48.34319196249549
0.8673265192837178,2.2486378501819484,48.34812578085885
0.9048423777761913,2.207279409607847,48.35305959922222
0.9414887470466472,2.1638861126059834,48.35799341758558
0.9772304125386357,2.1184985466912227,48.36292723594895
1.0120330290515611,2.0711592618462067,48.36786105431232
1.0458631537441503,2.0219116655191143,48.372794872675684
1.0786882782707992,1.9708004300822752,48.37772869103905
1.1104768600195638,1.9178726286078824,48.382662509402415
1.1411983524225215,1.8631777814335777,48.387596327765785
1.1708232343086526,1.8067670160961158,48.392530146129154
1.1993230382717115,1.7486927239769636,48.397463964492516
1.2266703780255488,1.6890087411088743,48.40239778285588
1.252838974720021,1.627770189711622,48.40733160121924
1.27780368219348,1.5650331762134284,48.41226541958261
1.301540511136085,1.500855133055673,48.41719923794598
1.3240266521421382,1.4352954997747802,48.42213305630934
1.3452404976281556,1.3684157455454216,48.42706687467271
1.3651616625961258,1.3002786240203221,48.43200069303607
1.3837710042222957,1.2309474352062526,48.43693451139944
1.4010506402517982,1.1604858198651513,48.44186832976281
1.4169839661823826,1.0889580916848136,48.446802148126174
1.43155567122018,1.0164299285072182,48.451735966489544
1.444751752992157,0.9429689271891779,48.456669784852906
1.4565595310015353,0.8686442800874322,48.461603603216275
1.4669676588127942,0.7935255545426986,48.46653742157964
1.4759661349547342,0.7176817735717411,48.471471239943
1.4835463125312864,0.6411819255289026,48.47640505830637
1.4897009075304735,0.5640963447747843,48.48133887666973
1.4944240058238858,0.48649720699432547,48.4862726950331
1.4977110688497217,0.4084574299517004,48.49120651339647
1.499558937973989,0.33004931877527605,48.49614033175983
1.4999658375257932,0.2513445924591784,48.5010741501232
1.4989313765035888,0.17241554645028057,48.506007968486564
1.4964565489508903,0.09333564920148327,48.51094178684993
1.4925437330010995,0.014178799300077956,48.5158756052133
1.4871966885922943,-0.06498167953024636,48.520809423576665
1.4804205538541426,-0.14407306292192326,48.525743241940035
1.4722218401705933,-0.22302251048009378,48.53067706030339
1.462608425922837,-0.30175673539382364,48.53561087866676
1.451589548918803,-0.38020247210733127,48.54054469703013
1.4391757975162167,-0.45828709667078643,48.54547851539349
1.4253791004479692,-0.5359386844974076,48.55041233375686
1.4102127153595163,-0.6130856083999635,48.55534615212022
1.3936912160690624,-0.6896564192098289,48.56027997048359
1.3758304785633557,-0.7655803150498568,48.56521378884696
1.356647665741878,-0.840787456503047,48.57014760721032
1.3361612109244576,-0.9152084649807891,48.57508142557369
1.3143908001383562,-0.9887739691686326,48.580015243937055
1.2913573532011895,-1.0614154533826032,48.584949062300424
1.2670830036185237,-1.1330665125522943,48.589882880663794
1.2415910773153345,-1.2036623420498325,48.59481669902715
1.2149060702211054,-1.2731378883780562,48.59975051739052
1.1870536247313757,-1.3414277063484528,48.60468433575388
1.158060505066799,-1.4084681500263938,48.60961815411725
1.127954571555019,-1.4741985283733663,48.61455197248062
1.096764753858703,-1.5385593604577514,48.61948579084398
1.064521023176083,-1.6014907459514705,48.62441960920735
1.0312543634409235,-1.662933686973676,48.62935342757071
0.996996741549065,-1.7228321355513598,48.63428724593408
0.961781076640661,-1.7811323759200053,48.63922106429745
0.925641208467137,-1.837780949911547,48.644154882660814
0.8886118648733788,-1.8927246349297073,48.64908870102418
0.8507286284272056,-1.9459124215588854,48.65402251938754
0.8120279022265134,-1.9972964240532263,48.65895633775091
0.7725468749190313,-2.046830707390966,48.66389015611428
0.7323234849662001,-2.09447000574058,48.66882397447764
0.6913963841871849,-2.140169874832499,48.67375779284101
0.649804900617482,-2.1838877379294885,48.67869161120437
0.6075890007169278,-2.2255836164747036,48.68362542956774
0.5647892509653103,-2.265219994616393,48.68855924793111
0.5214467788806308,-2.302761140911562,48.69349306629447
0.47760323349825506,-2.3381727632439824,48.69842688465784
0.433300745349684,-2.3714224057587483,48.703360703021204
0.38858188597757676,-2.4024798616876315,48.70829452138457
0.34348962702773306,-2.43131693565867,48.71322833974794
0.29806729895666684,-2.457907193819247,48.7181621581113
0.2523585493935245,-2.4822264216662457,48.72309597647467
0.2064073011984901,-2.504253039811143,48.72802979483803
0.16025771025536126,-2.5239675592337587,48.7329636132014
0.11395412304147293,-2.5413518492344274,48.73789743156477
0.06754103401363487,-2.556389423530283,48.74283124992813
0.02106304285194854,-2.5690662404344993,48.7477650682915
-0.025435188397062315,-2.5793708001096713,48.75269888665486
-0.07190897823767363,-2.5872937798660463,48.75763270501823
-0.11831366866044714,-2.5928281536332474,48.7625665233816
-0.16460466805557458,-2.5959694497636305,48.76750034174496
-0.2107374940625016,-2.596715286626542,48.77243416010833
-0.25666781631371877,-2.5950648084327157,48.777367978471695
-0.3023514990337723,-2.5910192248875314,48.78230179683506
-0.3477446434499356,-2.5845828341649724,48.787235615198426
-0.3928036299763981,-2.5757627610241314,48.79216943356179
-0.4374851601293266,-2.5645674951484505,48.79710325192516
-0.4817462981333953,-2.551006356053344,48.80203707028852
-0.5255445121805898,-2.5350907998415093,48.80697088865189
-0.5688377152995922,-2.5168357437515345,48.81190470701525
-0.6115843057990134,-2.4962590466001675,48.81683852537862
-0.6537432072431157,-2.4733799975730664,48.82177234374199
-0.6952739079235779,-2.4482190054550834,48.82670616210535
-0.7361364997885242,-2.4207987553966173,48.83163998046872
-0.7762917167910942,-2.3911449799452593,48.836573798832084
-0.8157009726214725,-2.35928580147856,48.841507617195454
-0.8543263977853717,-2.3252508143634585,48.846441435558816
-0.8921308759940741,-2.2890711887590878,48.85137525392218
-0.9290780798307557,-2.2507802396008314,48.85630907228555
-0.9651325056580621,-2.2104133604764153,48.86124289064891
-1.0002595077351375,-2.1680076686924425,48.86617670901228
-1.0344253315091727,-2.1236022728166914,48.87111052737565
-1.0675971460515978,-2.077238702280841,48.87604434573901
-1.099743075606071,-2.028960465138499,48.88097816410238
-1.1308322302186338,-1.9788122111590534,48.88591198246574
-1.1608347354211903,-1.9268397852815684,48.89084580082911
-1.1897217609383253,-1.8730909536804357,48.89577961919248
-1.2174655483913313,-1.8176155373316456,48.900713437555844
-1.2440394379722042,-1.7604649763021538,48.905647255919206
-1.2694178940614345,-1.70169234108022,48.91058107428257
-1.2935765297663584,-1.6413525794296424,48.91551489264594
-1.3164921303548172,-1.5795019713159988,48.92044871100931
-1.3381426755632015,-1.5161972859602588,48.92538252937267
-1.3585073607562026,-1.4514961433592453,48.93031634773604
-1.3775666169185028,-1.3854583096823219,48.9352501660994
-1.395302129459465,-1.3181459757905347,48.94018398446277
-1.4116968558118785,-1.2496224475573359,48.94511780282614
-1.426735041808794,-1.179950950001558,48.9500516211895
-1.4404022368222114,-1.109194973563862,48.95498543955287
-1.452685307648949,-1.0374194902861156,48.95991925791623
-1.4635724511308703,-0.964691460098248,48.9648530762796
-1.4730532054967997,-0.8910791215950897,48.969786894642965
-1.4811184604155208,-0.8166509814473437,48.97472071300633
-1.48776046575024,-0.741475598251186,48.9796545313697
-1.4929728390058299,-0.6656221379380192,48.98458834973306
-1.496750571462021,-0.5891607408024554,48.98952216809643
-1.4990900329863899,-0.5121622912417352,48.9944559864598
-1.499988975522657,-0.43469822673522635,48.99938980482316
-1.4994465352509416,-0.35684067517149876,49.00432362318653
-1.4974632334177926,-0.2786622061461822,49.00925744154989
-1.4940409758353226,-0.20023504593667085,49.01419125991326
-1.4891830510498614,-0.121630937960956,49.01912507827663
-1.4828941271819107,-0.04292214910221937,49.02405889663999
-1.475180247440364,0.03581784058325117,49.02899271500336
-1.4660488243154899,0.11451517771024268,49.03392653336672
-1.455508632455936,0.19309690192961862,49.03886035173009
-1.4435698002370898,0.2714909845594825,49.043794170093456
-1.4302438000282505,0.3496254654855566,49.04872798845682
-1.415543437168566,0.4274280972310304,49.05366180682019
-1.3994828376621187,0.5048266929582249,49.05859562518355
-1.3820774346036158,0.5817494068871737,49.06352944354692
-1.3633439533485014,0.6581248231581108,49.06846326191029
-1.3433003954409914,0.733882228373257,49.07339708027365
-1.321966021315761,0.8089518895402777,49.07833089863702
-1.299361331790283,0.8832649609287295,49.08326471700038
-1.2755080483647419,0.9567532243721355,49.08819853536375
-1.2504290923493102,1.029348951850611,49.09313235372712
-1.2241485628385675,1.100984783418791,49.098066172090476
-1.1966917135536363,1.1715938164215327,49.102999990453846
-1.1680849285755488,1.2411104038475482,49.10793380881721
-1.138355696991596,1.3094710762126411,49.11286762718058
-1.107532586480672,1.3766141542875487,49.11780144554395
-1.075645215861569,1.4424782965716585,49.12273526390731
-1.0427242266313064,1.5070021577196429,49.12766908227068
-1.0088012535209854,1.5701257579087868,49.13260290063404
-0.9739088940969508,1.6317912828278043,49.13753671899741
-0.9380806774370245,1.6919421085512365,49.14247053736078
-0.9013510319113324,1.7505222932154156,49.14740435572414
-0.8637552520988834,1.8074780882107322,49.15233817408751
-0.8253294648724483,1.8627589059237648,49.157271992450866
-0.7861105946826629,1.9163153637227324,49.162205810814235
-0.7461363280768153,1.9680971150470221,49.167139629177605
-0.7054450774842485,2.0180543281666248,49.17207344754097
-0.6640759443049622,2.066141064283229,49.17700726590434
-0.6220686813361742,2.112315556411848,49.1819410842677
-0.5794636545721782,2.1565371400700046,49.18687490263107
-0.5363018044160183,2.198764583357977,49.19180872099444
-0.49262460633845906,2.238957878876082,49.1967425393578
-0.448474031022748,2.2770801918048127,49.20167635772117
-0.4038925040343455,2.3130972703071566,49.20661017608453
-0.3589228650523929,2.346976181092719,49.2115439944479
-0.31360832670408373,2.3786858001736366,49.21647781281127
-0.2679924330406312,2.4081978926400938,49.221411631174625
-0.2221190176939628,2.435486501688015,49.226345449537995
-0.17603216175637698,2.4605264110022933,49.23127926790136
-0.12977615142107568,2.483293270253453,49.236213086264726
-0.08339543542686713,2.50376554427013,49.241146904628096
-0.036934582345837824,2.5219256180527996,49.24608072299146
0.009561762244050254,2.5377584809358638,49.25101454135483
0.05604891865993353,2.55124978167966,49.25594835971819
0.10248221604821485,2.562385840208444,49.26088217808156
0.14881703530982546,2.5711554328360564,49.26581599644493
0.19500885197617746,2.577550887777008,49.27074981480829
0.24101327899426997,2.5815673012478935,49.27568363317166
0.2867861093788972,2.5832013155923397,49.28061745153502
0.33228335869309694,2.5824510960572225,49.285551269898384
0.3774613073133986,2.5793171653505116,49.290485088261754
0.4222765424418548,2.5738028195331792,49.295418906625116
0.4666859998224051,2.5659138132085286,49.300352724988485
0.5106470051223292,2.5556578321153105,49.30528654335185
0.5541173149398015,2.5430440906255,49.31022036171522
0.5970551573962477,2.5280832907420594,49.315154180078586
0.6394192722763902,2.5107882546811124,49.32008799844195
0.6811689506766123,2.4911748394022184,49.32502181680532
0.722264074122781,2.469262020450707,49.32995563516868
0.7626651531217873,2.445070908479128,49.33488945353205
0.8023333651079083,2.418623929517323,49.33982327189542
0.8412305917483236,2.389945051330126,49.34475709025878
0.879319455572626,2.3590603705058544,49.349690908622144
0.9165633558893387,2.3259982482032844,49.354624726985506
0.9529265039571597,2.29078929696233,49.359558545348875
0.9883739573748906,2.253466471529957,49.364492363712245
1.022871653658825,2.2140647047633624,49.36942618207561
1.0563864429744956,2.172620226331006,49.374360000438976
1.088886119991116,2.1291707795042116,49.37929381880234
1.1203394548287369,2.0837566544615047,49.38422763716571
1.150716223067761,2.0364206543704957,49.38916145552908
1.1799872347926084,1.9872066725000201,49.39409527389244
1.2081243626412723,1.9361592987138563,49.39902909225581
1.2351005688333714,1.8833254482110835,49.40396291061917
1.2608899311519226,1.8287552653340111,49.40889672898254
1.285467667852387,1.772500346813519,49.4138305473459
1.3088101614764693,1.7146119064447958,49.418764365709265
1.3308949815466786,1.655141927435224,49.423698184072634
1.3517009061203256,1.5941455450673496,49.428632002436
1.3712079421825467,1.5316809347128844,49.433565820799366
1.3893973448579247,1.4678069843338488,49.438499639162735
1.4062516354231034,1.4025821515889618,49.4434334575261
1.4217546181026655,1.3360655979107625,49.44836727588947
1.435891395631927,1.2683185658203107,49.45330109425283
1.4486483835723516,1.1994045151907218,49.4582349126162
1.4600133233651313,1.1293883960261468,49.46316873097957
1.4699752941107342,1.0583356700687352,49.46810254934293
1.478524723063262,0.9863115907525888,49.47303636770629
1.4856533948290391,0.9133816303299918,49.477970186069655
1.4913544592611176,0.8396129566794357,49.482904004433024
1.4956224380417202,0.765075039340739,49.48783782279639
1.498453229946534,0.6898382075572245,49.492771641159756
1.4998441147857209,0.613971973301677,49.497705459523125
1.4997937560177967,0.5375454537129348,49.50263927788649
1.4983022020339556,0.46062909090161647,49.50757309624986
1.495370886111575,0.3832949373660727,49.512506914613226
1.4910026250369526,0.3056151185959082,49.51744073297659
1.4852016163985289,0.22766094672783402,49.52237455133996
1.477973434553376,0.1495040373745884,49.52730836970332
1.4693250252705448,0.07121749767989374,49.53224218806669
1.4592646990567844,-0.0071250103347777795,49.53717600643005
1.4478021231706304,-0.08545123672833331,49.542109824793414
1.4349483123328932,-0.16369039687261336,49.54704364315678
1.4207156181423697,-0.2417710060723005,49.551977461520146
1.4051177172066756,-0.31961959233358933,49.556911279883515
1.3881695980001505,-0.3971623283307273,49.561845098246884
1.3698875464609725,-0.47432743211055933,49.56677891661025
1.3502891303413693,-0.5510451115874091,49.571712734973616
1.3293931823265424,-0.627245494470791,49.57664655333698
1.3072197819375153,-0.7028577271399383,49.58158037170035
1.2837902362362457,-0.7778112272484166,49.58651419006372
1.2591270593512152,-0.8520368086200412,49.59144800842708
1.23325395084262,-0.9254661755280286,49.59638182679045
1.2061957729291342,-0.998031236668761,49.601315645153804
1.1779785265967349,-1.06966473758615,49.60624946351717
1.1486293266139287,-1.1403011720005956,49.61118328188054
1.1181763754762384,-1.2098763611661238,49.616117100243905
1.0866489363054936,-1.278326324457082,49.621050918607274
1.0540773047302283,-1.3455872552282344,49.625984736970636
1.0204927797736048,-1.4115967049101394,49.630918555334006
0.9859276337774634,-1.4762943037760528,49.635852373697375
0.9504150813907767,-1.5396211707018344,49.64078619206074
0.9139892476525504,-1.6015191160787061,49.64572001042411
0.8766851352005085,-1.6619308632850025,49.65065382878747
0.838538590635555,-1.7208008470902498,49.65558764715084
0.7995862700762472,-1.7780753796066064,49.66052146551421
0.7598656039344065,-1.8337021632467767,49.66545528387756
0.7194147609473531,-1.8876301561456252,49.67038910224093
0.6782726115006865,-1.939809980203897,49.675322920604295
0.6364786902760801,-1.9901940244072867,49.680256738967664
0.594073158261807,-2.038736106849318,49.68519055733103
0.5510967641606349,-2.0853916119514304,49.690124375694396
0.5075908052330024,-2.130118158532664,49.695058194057765
0.4635970876138227,-2.1728755199746246,49.69999201242113
0.41915788613921295,-2.213624559495521,49.7049258307845
0.3743159037236128,-2.2523269506112404,49.709859649147866
0.32911423032556925,-2.2889465854632904,49.71479346751123
0.28359630154077214,-2.323450712735262,49.7197272858746
0.23780585686419542,-2.3558089266342197,49.72466110423795
0.19178689765888315,-2.3859915249556485,49.72959492260132
0.14558364487435552,-2.4139698713265276,49.73452874096469
0.09924049655316498,-2.439718119023695,49.739462559328054
0.05280198516736426,-2.463213455406531,49.74439637769142
0.0063127348262180805,-2.484434687561898,49.749330196054785
-0.040182581604563755,-2.5033618169425638,49.754264014418155
-0.0866392854300191,-2.519977279416053,49.759197832781524
-0.1330127350591573,-2.5342664380992077,49.764131651144886
-0.17925836890260566,-2.5462163765400643,49.769065469508256
-0.225331748192544,-2.555815311358756,49.77399928787162
-0.2711885996858701,-2.5630539021553638,49.77893310623499
-0.31678485820697144,-2.5679262326846373,49.78386692459836
-0.36207670899181466,-2.570428721994042,49.78880074296171
-0.40702062979056824,-2.570558832080825,49.79373456132508
-0.45157343268914224,-2.568315661264403,49.79866837968844
-0.4956923056102815,-2.5637011609990163,49.80360219805181
-0.5393348534523575,-2.5567199231098647,49.80853601641518
-0.582459138828293,-2.5473783052644596,49.813469834778545
-0.625023722364654,-2.535684654363304,49.818403653141914
-0.6669877025213806,-2.521650021244505,49.823337471505276
-0.7083107548958055,-2.5052877930244146,49.828271289868646
-0.7489531709713206,-2.4866128507428567,49.833205108232015
-0.7888758962742048,-2.4656418869142636,49.83813892659538
-0.8280405679027095,-2.442394364887498,49.84307274495875
-0.8664095513905195,-2.4168922813551537,49.84800656332211
-0.9039459768713556,-2.3891589896682772,49.85294038168547
-0.9406137745078005,-2.3592191983627537,49.85787420004884
-0.9763777091520848,-2.327100397676704,49.8628080184122
-1.011203414204657,-2.292833362781327,49.86774183677557
-1.0450574246378708,-2.256450622334265,49.872675655138934
-1.0779072091536113,-2.2179851304729663,49.877609473502304
-1.1097212014433913,-2.1774712680107458,49.88254329186567
-1.1404688305214281,-2.134946612354185,49.887477110229035
-1.1701205501014007,-2.0904516304524767,49.892410928592405
-1.1986478669878844,-2.044027818599208,49.89734474695577
-1.2260233684567794,-1.9957173160717288,49.902278565319136
-1.2522207485965169,-1.945564478864061,49.907212383682506
-1.2772148335865696,-1.893616615311459,49.91214620204587
-1.3009816058875183,-1.8399225591422976,49.91708002040923
-1.3234982273201004,-1.784531396454444,49.92201383877259
-1.3447430610113438,-1.727493389429008,49.92694765713596
-1.3646956921858189,-1.668861578881698,49.93188147549933
-1.3833369477828665,-1.6086915359327412,49.93681529386269
-1.4006489148806784,-1.547039627463669,49.94174911222606
-1.4166149579091014,-1.4839622816470057,49.946682930589425
-1.4312197346354454,-1.4195171106350486,49.951616748952794
-1.4444492109071965,-1.3537640884595425,49.956550567316164
-1.4562906741377717,-1.286765079914963,49.961484385679526
-1.4667327455225658,-1.2185824637201355,49.966418204042895
-1.4757653909730126,-1.1492788177005921,49.97135202240626
-1.4833799307587858,-1.0789179729714553,49.97628584076963
-1.489569047848238,-1.0075656969176263,49.98121965913298
-1.4943267949397125,-0.9352888649241413,49.98615347749635
-1.497648600176347,-0.8621542933332492,49.99108729585972
-1.499531271539382,-0.7882289271921503,49.99602111422308


==> anc/Fig_10_def.csv <==
-0.05756618212461847,0.0,3.0,0.9999997455299676,2.5447003273397945e-07
-0.0526323637612525,-3.0657834930301104e-06,3.0,0.9999966480981703,3.351901832400751e-06
-0.04769854539788654,-3.3673179280111763e-06,3.0,0.9999877745796074,1.2225420396917233e-05
-0.042764727034520576,2.9399516194297055e-05,3.0,0.99997566628911,2.4333710895123993e-05
-0.03783090867115461,0.00011689153181452234,3.0000000000000004,0.9999667803277549,3.321967224983363e-05
-0.03289709030778864,0.00024575092272281567,3.0,0.9999631730109906,3.682698901745231e-05
-0.02796327194442268,0.00036535431897464485,3.0,0.9999583545806762,4.164541933305478e-05
-0.02302945358105671,0.0004260343204612666,3.0,0.9999436537320991,5.6346267910890364e-05
-0.018095635217690753,0.00045146255720807484,3.0,0.9999179355266208,8.206447338869809e-05
-0.013161816854324784,0.0005216816432198541,3.0,0.9998890005785424,0.00011099942146652642
-0.008227998490958824,0.0006735060450892517,3.0000000000000004,0.9998652728179088,0.0001347271820999185
-0.0032941801275928567,0.0008764371357748382,3.0000000000000004,0.9998478061418133,0.0001521938581987024
0.0016396382357731039,0.001063841140262012,2.8481936206299507,0.9988599167779185,0.0011400832220919035
0.006573456599139072,0.0012002535281143965,2.8481873770408925,0.9988193722079072,0.0011806277921046168
0.011507274962505039,0.0013244052549574376,2.848148606435127,0.9988473310897044,0.0011526689103090973
0.016441093325871008,0.0014808646733156152,2.8481140889035954,0.9989065441728492,0.0010934558271652529
0.02137491168923696,0.001647690970374121,2.8481253891733247,0.9989271282154922,0.0010728717845217347
0.026308730052602928,0.0017710755577314747,2.8481563193835546,0.9988911893165899,0.0011088106834245962
0.031242548415968897,0.001887837271345063,2.8481751964354594,0.9988519342754247,0.00114806572459029
0.03617636677933486,0.00211156366954029,2.8482407979252935,0.9988624730956737,0.0011375269043421524
0.04111018514270082,0.0024434642168979833,2.8483236288107885,0.9989075669658122,0.0010924330342035752
0.046044003506066786,0.0026990922606974182,2.8485024564625085,0.9989265642703671,0.0010734357296489556
0.050977821869432755,0.002764629643790601,2.8487878045671793,0.9988953313205083,0.0011046686795083524
0.05591164023279872,0.0028038838946932328,2.8492030453058614,0.998858137735137,0.00114186226488051
0.06084545859616467,0.003125817676904891,2.849722516610594,0.998866997435093,0.0011330025649257042
0.06577927695953066,0.0038084581390452014,2.850336508509301,0.9989122188513164,0.0010877811487031337
0.0707130953228966,0.0044404525534025106,2.851009126893089,0.9989387926352054,0.0010612073648149408
0.07564691368626256,0.0045227999421712465,2.8518022887424097,0.9989214559309584,0.00107854406906329
0.08058073204962854,0.004315333997885771,2.8527248819879922,0.99889266535798,0.0011073346420424279
0.0855145504129945,0.004650661912859785,2.853830243616567,0.9988904775473811,0.001109522452643185
0.09044836877636045,0.005729610114266104,2.8551017543811916,0.9989078598526544,0.0010921401473703203
0.09538218713972643,0.00680629392138281,2.8565188806155923,0.9989149799283082,0.001085020071715031
0.10031600550309239,0.007179842966545592,2.8580809351952148,0.9989107287295653,0.001089271270457766
0.10524982386645837,0.007060422985977802,2.859801697120846,0.9989192587815688,0.0010807412184551976
0.11018364222982432,0.007401577567082971,2.861650392171056,0.9989418497580183,0.0010581502420054817
0.11511746059319028,0.008678792868191633,2.8636791325724698,0.9989478801589707,0.0010521198410536803
0.12005127895655626,0.010074182262256766,2.8659530154545494,0.9989231071070176,0.001076892893007228
0.12498509731992222,0.010643195911985544,2.8684925295150685,0.9988973015469855,0.0011026984530403553
0.1299189156832882,0.010853279901678342,2.8713149518265966,0.9989044745906536,0.0010955254093741233
0.13485273404665413,0.01179367142242316,2.8744307601909895,0.9989368254668639,0.0010631745331657347
0.1397865524100201,0.013393663778442512,2.877837943089134,0.9989603286049398,0.0010396713950909845
0.1447203707733861,0.01467664560302533,2.881526197003765,0.9989601044785783,0.0010398955214556919
0.14965418913675202,0.01541212616127397,2.885493303357042,0.9989469220634547,0.001053077936580927
0.154588007500118,0.016297669066536232,2.889734880160926,0.9989315825112962,0.0010684174887429095
0.15952182586348398,0.01770853468423449,2.894246334017423,0.9989195361976368,0.0010804638024062836
0.1644556442268499,0.01928411752423446,2.8990256089230915,0.9989226933864407,0.001077306613604719
0.1693894625902159,0.02077631480569293,2.9040439798347797,0.9989478456995067,0.0010521543005424557
0.17432328095358188,0.022412069787781395,2.9092806420729627,0.9989756071371201,0.0010243928629272115
0.1792570993169478,0.024136183968267586,2.91476076715205,0.9989772693502963,0.0010227306497485756
0.1841909176803138,0.025422457795449823,2.920510483179326,0.9989534479366042,0.0010465520634377512
0.18912473604367977,0.02651693669530714,2.926545071726366,0.9989333004904697,0.0010666995095700712
0.19405855440704575,0.028532037634834584,2.9328725083724145,0.9989353450565713,0.0010646549434653603
0.19899237277041168,0.03145545876092803,2.9394869186313017,0.9989509600179608,0.0010490399820748438
0.20392619113377766,0.033820583449557094,2.9463632374825077,0.9989659163649995,0.0010340836350357426
0.20886000949714364,0.03510733907510062,2.9534493066793486,0.998975327935362,0.0010246720646726452
0.21379382786050963,0.03654449361194936,2.9607381231316547,0.9989759602485877,0.0010240397514476736
0.21872764622387553,0.03906199719726003,2.9682271683870027,0.998965100745063,0.001034899254972917
0.2236614645872415,0.04203910674524623,2.975897872979068,0.9989510721397252,0.0010489278603111752
0.2285952829506075,0.044593702968711034,2.9837184525059013,0.9989488053866589,0.0010511946133798778
0.23352910131397342,0.04691504670469527,2.9916298490348456,0.9989615854527105,0.001038414547331081
0.2384629196773394,0.04953840652114655,2.9996540084073753,0.9989775687252123,0.0010224312748321857
0.24339673804070538,0.05228851053665207,3.0077780741672195,0.9989841443671668,0.0010158556328803481
0.2483305564040713,0.05496015717591419,3.015969384379075,0.9989784238396237,0.0010215761604198796
0.2532643747674373,0.057896625829097055,3.02419641634321,0.9989668205776829,0.00103317942235669
0.2581981931308033,0.06112049482838023,3.032408912039059,0.998960111795832,0.0010398882042048038
0.2631320114941692,0.06420893532671718,3.040555698103985,0.998964829568253,0.0010351704317824895
0.2680658298575352,0.06737703631182985,3.0486218520622597,0.99897616603484,0.0010238339651945697
0.27299964822090117,0.07116542723793179,3.056569058357203,0.9989835845310718,0.0010164154689622502
0.27793346658426715,0.07501562592751468,3.0643762859578167,0.9989830433905652,0.0010169566094685276
0.2828672849476331,0.07794003269972374,3.072025123238762,0.9989782215537113,0.0010217784463226573
0.28780110331099906,0.08071765188877249,3.0794710430745584,0.9989730413860641,0.0010269586139698631
0.29273492167436505,0.08506580849327129,3.086649226764011,0.9989702823714821,0.0010297176285530881
0.29766874003773097,0.09047415473486238,3.093539228582331,0.9989733046419829,0.0010266953580532312
0.30260255840109695,0.0947508958606772,3.1000426380763524,0.9989812191330887,0.0010187808669488603
0.30753637676446294,0.09771929387985186,3.106127966010257,0.9989864213826425,0.001013578617397211
0.31247019512782886,0.10132510823829867,3.11182003074754,0.9989836317940572,0.0010163682059837183
0.31740401349119485,0.10641316868914318,3.117120518977651,0.9989770725497717,0.001022927450270054
0.32233783185456083,0.11191617361695493,3.1220021323685865,0.9989738129116402,0.0010261870884038053
0.32727165021792676,0.11685852870686048,3.12639486735815,0.9989752812068972,0.001024718793148108
0.33220546858129274,0.12145694475722038,3.130292915006815,0.9989789943062917,0.0010210056937558882
0.3371392869446587,0.12628679055655398,3.1336942586140095,0.998982586755329,0.001017413244720328
0.3420731053080247,0.13140685064825783,3.136560277532285,0.9989831668874612,0.001016833112590517
0.34700692367139063,0.13680375912125525,3.138843730866262,0.9989789455295002,0.0010210544705537958
0.3519407420347566,0.1427671188108874,3.1405484701728468,0.9989736692898383,0.0010263307102172385
0.3568745603981226,0.14907618623142352,3.1416794068035125,0.9989732117498652,0.0010267882501918443
0.3618083787614885,0.1549452293676538,3.142226383217153,0.9989766523842681,0.0010233476157907667
0.3667421971248545,0.16043416568433608,3.1421702675909273,0.9989775330399479,0.0010224669601113
0.3716760154882205,0.166571705541021,3.141497635346031,0.9989745236777999,0.0010254763222589671
0.3766098338515864,0.17369944769020262,3.1402139664236683,0.9989728737006968,0.0010271262993632882
0.3815436522149524,0.18093728219818705,3.1383116547185095,0.9989739490366643,0.0010260509633953068
0.3864774705783184,0.18759174513789914,3.1357568959736755,0.9989721341414307,0.0010278658586270935
0.39141128894168425,0.1941773337607911,3.132509778648106,0.9989655215104267,0.0010344784896288927
0.39634510730505024,0.20164263428812237,3.1285501812864926,0.9989613648409923,0.0010386351590629369
0.4012789256684162,0.20998618260122476,3.123847506178263,0.998965129944768,0.0010348700552856452
0.40621274403178215,0.21818231989943854,3.1184533046640643,0.9989703994728779,0.0010296005271737056
0.41114656239514813,0.22563682644300923,3.112422858514739,0.9989670091361113,0.0010329908639364282
0.4160803807585141,0.2332248625777446,3.1057554555962077,0.998955858108667,0.001044141891381544
0.4210141991218801,0.24212160201750632,3.098459263073296,0.9989480401044041,0.0010519598956475762
0.425948017485246,0.2519859226207705,3.090502834703085,0.998949761509576,0.0010502384904771955
0.430881835848612,0.261452079591515,3.0819379395206994,0.9989548496033417,0.0010451503967129144
0.435815654211978,0.2700975342574868,3.0728078961526712,0.9989540086458976,0.0010459913541580718
0.4407494725753439,0.2788063116600315,3.0630938859957126,0.9989462959082925,0.0010537040917660738
0.4456832909387099,0.2886150937111685,3.0528078745759486,0.9989380443674497,0.001061955632611882
0.4506171093020758,0.29967904089778413,3.0419855368263695,0.9989337318791235,0.0010662681209399716
0.45555092766544186,0.31098257955766717,3.030634846404753,0.9989321680793032,0.001067831920762412
0.4604847460288078,0.32142713828652314,3.018721353428001,0.998930569893291,0.0010694301067759701
0.4654185643921737,0.33133034674149614,3.0062022155236936,0.9989281953515943,0.0010718046484735624
0.47035238275553976,0.3419137832593695,2.9931284057943914,0.9989249844450854,0.0010750155549840625
0.4752862011189057,0.3537427889958722,2.9795536252702925,0.9989197671859497,0.001080232814121002
0.4802200194822716,0.36638751023487054,2.9655515049795382,0.9989121973458314,0.0010878026542396725
0.48515383784563765,0.37890853627912685,2.951211048568489,0.9989050221414693,0.001094977858602355
0.4900876562090036,0.3906376714795251,2.9365226235006734,0.9989017871526752,0.0010982128473975266
0.4950214745723695,0.40205739474302,2.921503191514668,0.9989021195831513,0.0010978804169223515
0.49995529293573554,0.4142316323440035,2.906231394083637,0.9989012743903768,0.0010987256096976965
0.5048891112991014,0.4275090734937415,2.8907295043753147,0.9988954109725499,0.0011045890275248544
0.5098229296624675,0.44139426963771766,2.875078701929761,0.9988862027650488,0.001113797235026681
0.5147567480258334,0.4550596094075929,2.859292332845784,0.9988789083373257,0.0011210916627507814
0.5196905663891993,0.4679155079639299,2.843302564693921,0.9988763432899002,0.0011236567101763244
0.5246243847525653,0.48039723389418443,2.8272328987972632,0.998876172255547,0.0011238277445289777
0.5295582031159313,0.4935234975153728,2.811188535089449,0.9988743380799988,0.0011256619200771371
0.5344920214792972,0.5076768446061013,2.7952482021762703,0.9988697580380453,0.0011302419620321323
0.5394258398426632,0.5223837824032542,2.779473663448509,0.9988645757129585,0.0011354242871198853
0.5443596582060292,0.5367446822999988,2.7638910742090683,0.9988606165228837,0.001139383477196048
0.5492934765693951,0.5500677739421963,2.748543319818774,0.9988573382779982,0.0011426617220822613
0.5542272949327611,0.5628317544952889,2.7333747171965697,0.9988536819697933,0.0011463180302882085
0.559161113296127,0.5762133257608327,2.7184147156773166,0.9988504769407183,0.001149523059365453
0.564094931659493,0.5906294467828155,2.703705993116322,0.9988495254327907,0.001150474567294428
0.569028750022859,0.6054510500844984,2.6894634650583704,0.9988505874938195,0.0011494125062663104
0.573962568386225,0.6196353163193643,2.675739901462565,0.9988507796417333,0.0011492203583540188
0.5788963867495909,0.6325389668110358,2.6626144711465987,0.9988476999337709,0.0011523000663181118
0.5838302051129569,0.6448537934431038,2.6501698369570725,0.9988424257340565,0.00115757426603421
0.5887640234763228,0.657881846006825,2.6384798409776886,0.998838579808277,0.0011614201918143433
0.5936978418396888,0.6718463406880808,2.6276003199180558,0.9988387130158479,0.001161286984242344
0.5986316602030548,0.6858239568396667,2.6176297310210845,0.9988422759508202,0.0011577240492698733
0.6035654785664207,0.6988365067041815,2.6086582968358543,0.998846734591803,0.001153265408286938
0.6084992969297867,0.7106056254598724,2.6007440377906743,0.9988495329100066,0.0011504670900831502
0.6134331152931527,0.7219725036623084,2.5939681901221205,0.99884905112582,0.0011509488742697275
0.6183669336565186,0.7340107352079634,2.5884069279531148,0.9988454379000958,0.0011545620999948792
0.6233007520198846,0.7466404656833119,2.5841008183558647,0.9988417188899281,0.001158281110162985
0.6282345703832506,0.7589116676612068,2.5811093145010022,0.9988427378455589,0.0011572621545339094
0.6331683887466165,0.7701616066117997,2.5794953364555546,0.9988506586988737,0.001149341301220288
0.6381022071099824,0.7803941546514581,2.5793066952319763,0.998861391503238,0.0011386084968578961
0.6430360254733485,0.7903175255323791,2.580563071591533,0.9988676460054883,0.0011323539946109815
0.6479698438367144,0.8007131832619884,2.583292253948079,0.9988666637862795,0.0011333362138212992
0.6529036622000804,0.8114338739646257,2.5875224797635834,0.9988634276318971,0.0011365723682067372
0.6578374805634464,0.8216052845995299,2.5932632037587786,0.9988648319101471,0.0011351680899611334
0.6627712989268123,0.8306885364531409,2.600501103066099,0.998872040850906,0.0011279591492042392
0.6677051172901783,0.8389328229281603,2.6092104263722593,0.9988805920034527,0.0011194079966612774
0.6726389356535443,0.8471824933941945,2.6193647601794483,0.9988869606972546,0.0011130393028602019
0.6775727540169102,0.8559720368715298,2.6309310750651527,0.9988919818470692,0.0011080181530425336
0.6825065723802762,0.864645234741224,2.6438698774124254,0.9988974962239872,0.0011025037761219103
0.6874403907436422,0.8721692104780804,2.658135407248088,0.9989028126994157,0.001097187300691179
0.6923742091070081,0.8787302123546746,2.673670449133876,0.9989064401489135,0.0010935598511903053
0.6973080274703741,0.8854035064530672,2.690410113473943,0.9989093086896398,0.0010906913104629045
0.70224184583374,0.8924974310294309,2.7082967290176794,0.9989138183401692,0.001086181659932339
0.707175664197106,0.8992596734528301,2.7272713313114116,0.9989205088896748,0.0010794911104256388
0.712109482560472,0.9051168437565457,2.7472620857782313,0.9989277311645829,0.0010722688355179534
0.717043300923838,0.9104347920483594,2.7681859847195085,0.9989341548333853,0.0010658451667160914
0.7219771192872038,0.9158531723282383,2.7899557754836803,0.9989396419216994,0.0010603580784038613
0.7269109376505699,0.9212983048382961,2.812483846662218,0.9989438460631456,0.0010561539369587528
0.7318447560139357,0.9262076397626388,2.8356485755713616,0.9989461505759933,0.0010538494241131794
0.7367785743773017,0.9305408212714767,2.85933052445882,0.9989476275867776,0.001052372413331946
0.7417123927406677,0.9348355621330912,2.8834465978253427,0.9989511781536686,0.0010488218464442735
0.7466462111040336,0.9392726957927324,2.9079340160710525,0.9989582400023889,0.0010417599977219575
0.7515800294673995,0.9433813967003793,2.9327180656041403,0.9989661939598743,0.0010338060402323157
0.7565138478307656,0.9468343783688041,2.957715994418763,0.9989706504157715,0.0010293495843318994
0.7614476661941315,0.9499757936257544,2.9828352276739256,0.9989704699839015,0.0010295300161999865
0.7663814845574974,0.9532481733288829,3.0079762038883033,0.9989693535975,0.0010306464026002193
0.7713153029208635,0.9565856449709407,3.0330331370375125,0.9989717602901891,0.0010282397099107188
0.7762491212842294,0.9596895023614384,3.057889727059163,0.9989779314340622,0.001022068566037618
0.7811829396475954,0.962402064530436,3.082420661708093,0.9989839338670775,0.0010160661330219864
0.7861167580109614,0.9646982229717915,3.106511212476354,0.9989863658930638,0.0010136341070370411
0.7910505763743273,0.9668146507805996,3.13010308708565,0.9989858327751662,0.0010141672249351836
0.7959843947376933,0.9691592961779075,3.153149588812547,0.9989855085577075,0.0010144914423946805
0.8009182131010593,0.9716761855299714,3.17557161435311,0.9989874266440804,0.0010125733560230458
0.8058520314644252,0.9737922517289959,3.1972387745535213,0.998990961219914,0.0010090387801909217
0.8107858498277912,0.9752932574139836,3.218050432425477,0.9989941697728725,0.0010058302272332891
0.8157196681911572,0.976679815270217,3.237937897821774,0.9989956638357669,0.0010043361643414246
0.8206534865545231,0.9784264292516304,3.256816820092682,0.9989955308761244,0.0010044691239848623
0.8255873049178891,0.9803124132684242,3.274624622894629,0.9989952021648049,0.0010047978353055207
0.830521123281255,0.9817820173837697,3.29134399853206,0.9989961866333735,0.0010038133667384275
0.835454941644621,0.9827785111901103,3.306935399254286,0.9989983927137639,0.0010016072863511575
0.840388760007987,0.9838099287998239,3.3213291944039702,0.9990000927439844,0.0009999072561327567
0.8453225783713529,0.9851252037049595,3.3344558413785017,0.9990000973759804,0.0009999026241392709
0.8502563967347189,0.9863737091461195,3.346295506822035,0.9989993570458674,0.0010006429542549447
0.8551902150980849,0.9872749684672069,3.356777835733273,0.9989995551456968,0.0010004448544263297
0.8601240334614508,0.9880509891806536,3.365866596871476,0.999000674229829,0.0009993257702964218
0.8650578518248168,0.9889323865602124,3.3735835154495772,0.999001181936539,0.000998818063587161
0.8699916701881828,0.9897842653361075,3.3798985334339964,0.9990004507907422,0.000999549209383781
0.8749254885515487,0.990453924457713,3.3847844816848744,0.9989996384479524,0.001000361552174344
0.8798593069149147,0.9910759346905585,3.3882372922931028,0.9989998109179195,0.001000189082207432
0.8847931252782807,0.9917863798706442,3.3902423019699266,0.9990003046398924,0.0009996953602329705
0.8897269436416466,0.9924416576528365,3.390758695685834,0.9989997111466973,0.0010002888534256544
0.8946607620050125,0.9928644684220373,3.3897315139095134,0.9989979023407111,0.0010020976594105316
0.8995945803683786,0.9932004684184829,3.387161828681437,0.9989962638973472,0.0010037361027733383
0.9045283987317445,0.9937072579353209,3.3830981204387234,0.9989959280937554,0.001004071906362749
0.9094622170951105,0.9943099391614035,3.377562057174271,0.9989962590416402,0.001003740958474713
0.9143960354584765,0.994707082562292,3.370570527421603,0.9989954267185905,0.0010045732815230453
0.9193298538218424,0.9948686174916581,3.362131586139093,0.998992567707035,0.0010074322930812192
0.9242636721852084,0.9950643709742476,3.3521951911213574,0.9989891113286637,0.001010888671455396
0.9291974905485744,0.9954509015918656,3.3407342633868065,0.9989873529786422,0.0010126470214785498
0.9341313089119403,0.9958813670789217,3.327848934232299,0.9989875118051066,0.0010124881950150256
0.9390651272753063,0.9961339626801569,3.313588814898934,0.9989869973171713,0.0010130026829528597
0.9439989456386723,0.9961903533468237,3.2980196219589324,0.9989834327343443,0.0010165672657828687
0.9489327640020382,0.996268554643982,3.281202517463258,0.9989779061545832,0.0010220938455455435
0.9538665823654042,0.9965288104002434,3.2631572838246528,0.9989739106464165,0.001026089353714196
0.95880040072877,0.9968460111084049,3.243891288609191,0.998972902448027,0.0010270975521057609
0.9637342190921362,0.9970039497978833,3.2233369303759356,0.9989722653422153,0.0010277346579176643
0.9686680374555021,0.9970146170997747,3.2015644825063028,0.9989685598606414,0.001031440139494029
0.973601855818868,0.9970509512798941,3.178605610214114,0.9989618635445795,0.0010381364555568909
0.978535674182234,0.9971999813089367,3.15457443298941,0.9989555324747603,0.0010444675253773225
0.9834694925455999,0.9973945820760046,3.1295127453781,0.9989518797578483,0.0010481202422888132
0.988403310908966,0.9975244508467592,3.1034365260486294,0.9989495103341045,0.001050489666033363
0.993337129272332,0.997554191214132,3.076390929892518,0.9989454438358061,0.0010545561643320045
0.9982709476356979,0.9975672692843969,3.048522340635568,0.998938800544419,0.001061199455719259
1.0032047659990637,0.9976469287590439,3.0198476754749475,0.9989313524673432,0.0010686475327954267
1.0081385843624298,0.9977727655681522,2.9904277803701125,0.9989248842074193,0.0010751157927191383
1.0130724027257956,0.997875183789991,2.9603259912376942,0.9989192191099926,0.0010807808901463596
1.0180062210891618,0.997940574821059,2.929580848952219,0.9989131018814151,0.0010868981187240883
1.0229400394525279,0.9980003527503973,2.8983147573082757,0.9989060681839094,0.001093931816229734
1.0278738578158937,0.998083897100035,2.8666108400169397,0.9988986572444913,0.001101342755648067
1.0328076761792597,0.9981891554085713,2.834462637595237,0.9988911657264302,0.0011088342737102764
1.0377414945426255,0.9983029679665993,2.8020444730804797,0.9988831095853284,0.001116890414812718
1.0426753129059916,0.9984256736427052,2.7695279075482144,0.9988741352216366,0.001125864778505854
1.0476091312693576,0.9985732782448189,2.7370165854805344,0.998864838787679,0.0011351612124646411
1.0525429496327237,0.998747395877528,2.704594052711278,0.9988561563864701,0.0011438436136744939
1.0574767679960895,0.99893947214574,2.6723369560709624,0.9988481317377906,0.0011518682623567643
1.0624105863594555,0.9991518132338076,2.6402731700695807,0.9988397781590631,0.00116022184108672
1.0673444047228213,0.999410377293964,2.6084276860380995,0.9988302396701617,0.0011697603299893429
1.0722782230861874,0.9997338629949634,2.577039230568305,0.9988197508253122,0.0011802491748399303
1.0772120414495534,1.0001052280761724,2.546187796710554,0.9988092843955078,0.0011907156046459273
1.0821458598129194,1.00049029035938,2.516084873718647,0.9987995000028035,0.001200499997352183
1.0870796781762853,1.000904786330285,2.486942203252803,0.9987902827964978,0.001209717203659175
1.0920134965396513,1.00141251626419,2.45890931757851,0.998781172105919,0.0012188278942364308
1.0969473149030171,1.0020508928028335,2.432138396876455,0.9987719478879871,0.001228052112166542
1.1018811332663832,1.0027931578467333,2.406775910217578,0.9987628186014095,0.0012371813987436023
1.1068149516297492,1.003583019820763,2.3829930853946144,0.9987543095004456,0.0012456904997077975
1.1117487699931152,1.0043908061388676,2.3609786781935984,0.9987469670892599,0.0012530329108934562
1.116682588356481,1.0052648434973348,2.3408771324572326,0.9987407976911213,0.0012592023090318089
1.121616406719847,1.0062695871906036,2.322818507935324,0.9987349025471133,0.001265097453040189
1.126550225083213,1.0074070703771487,2.306921818650346,0.9987282948416042,0.001271705158550654
1.1314840434465792,1.008650454769723,2.293334423261864,0.998721707116882,0.001278292883273547
1.136417861809945,1.0100133111803453,2.282239836242002,0.9987181280461697,0.0012818719539875606
1.141351680173311,1.011535123558345,2.273776045192994,0.9987202456562855,0.0012797543438735986
1.1462854985366768,1.013193283750674,2.2680414594657297,0.998726846274311,0.001273153725850858
1.1512193169000429,1.0148615644028738,2.265102632333151,0.9987328821909478,0.001267117809216303
1.1561531352634087,1.0164721001237147,2.2650121328593,0.9987344951715782,0.0012655048285897359
1.161086953626775,1.0181048412895433,2.2678169907731145,0.9987337051748503,0.001266294825320649
1.1660207719901408,1.0199380273836725,2.2735355614022916,0.9987366723886555,0.0012633276115184622
1.1709545903535068,1.02209121457333,2.2821563022002014,0.9987470291937735,0.0012529708064034444
1.1758884087168726,1.0244366659051678,2.2936404121168623,0.9987623226803563,0.001237677319817855
1.1808222270802387,1.026709076636919,2.3079366003696733,0.9987776446140789,0.001222355386092509
1.1857560454436045,1.0288450492517658,2.324976957038876,0.9987909888445856,0.0012090111555840273
1.1906898638069707,1.0309665044765064,2.3446706717246455,0.9988033507408294,0.001196649259336914
1.1956236821703365,1.0331981477366134,2.3669113419384713,0.9988151288462264,0.0011848711539384096
1.2005575005337026,1.0355317161289754,2.3915787805391746,0.998825559926183,0.0011744400739811158
1.2054913188970684,1.0378810070180777,2.4185364219331307,0.9988356669666781,0.001164333033485441
1.2104251372604344,1.0402740176999126,2.4476376605281134,0.9988483860151263,0.0011516139850372667
1.2153589556238003,1.042849718678739,2.4787328428646602,0.9988642987712246,0.0011357012289387209
1.2202927739871665,1.0456107150224612,2.5116639588471177,0.9988798867666152,0.001120113233549608
1.2252265923505323,1.0482865849386476,2.546263160338622,0.9988920168735591,0.001107983126606845
1.2301604107138984,1.0505457482343226,2.5823562030942924,0.9989018727600331,0.0010981272401346712
1.2350942290772642,1.0525437815520176,2.6197647827976396,0.9989120252551998,0.0010879747449705915
1.2400280474406302,1.054846063797688,2.65830682966806,0.9989218511827923,0.0010781488173806464
1.2449618658039963,1.05770415904453,2.6977788650466255,0.9989292265714353,0.0010707734287391541
1.2498956841673623,1.0608200878884366,2.7379825156171593,0.9989352635211484,0.0010647364790224137
1.2548295025307281,1.063647812359456,2.7787269572331454,0.9989434080038447,0.0010565919963217904
1.2597633208940942,1.0658418816444786,2.8198767437433245,0.9989540685670703,0.0010459314330937615
1.26469713925746,1.0677827425182747,2.8613030282164886,0.9989635997169267,0.0010364002832364686
1.269630957620826,1.070236872996561,2.9028535557867277,0.9989690373638276,0.0010309626363353593
1.274564775984192,1.0733591904039053,2.9443733506188505,0.9989713116080385,0.0010286883921236036
1.279498594347558,1.0765247653159657,2.98570950901718,0.9989735211507219,0.0010264788494400241
1.284432412710924,1.079098404260843,3.0267078757841195,0.9989779489064532,0.0010220510937098443
1.28936623107429,1.0811937132782272,3.067209366777578,0.9989846247255002,0.0010153752746631093
1.2943000494376558,1.0836547750228829,3.107045919722268,0.9989912640199735,0.0010087359801905357
1.2992338678010218,1.0868785701388637,3.1460495100477903,0.9989950699206893,0.00100493007947602
1.3041676861643878,1.0900486837297465,3.184134025908757,0.9989957158372361,0.0010042841629296132
1.3091015045277539,1.0924240977288477,3.2212085015061787,0.9989958135740301,0.0010041864261378546
1.3140353228911197,1.0947533230790674,3.2571237046043664,0.9989979138326415,0.0010020861675279365
1.3189691412544857,1.0980633518919458,3.291782204302363,0.9990021434583208,0.0009978565418495063
1.3239029596178515,1.101707243054404,3.325097943473202,0.9990066782104371,0.000993321789734902
1.3288367779812176,1.104345439965627,3.3569956355946506,0.9990091284891696,0.0009908715110045377
1.3337705963445836,1.1064365269085827,3.387411570430462,0.9990083566046389,0.000991643395536932
1.3387044147079497,1.1096145089473683,3.4162371471144617,0.9990066305189989,0.000993369481179478
1.3436382330713155,1.1138072034514588,3.443376565230236,0.9990080968861572,0.0009919031140226756
1.3485720514346815,1.1173076279429912,3.46873539849393,0.9990129683336132,0.000987031666569836
1.3535058697980473,1.1196995906393894,3.492295791736724,0.99901612152308,0.0009838784771042666
1.3584396881614134,1.1224366875815859,3.513969843881718,0.9990143584467428,0.000985641553442966
1.3633735065247794,1.126400326418656,3.5337024592517263,0.9990114989799573,0.0009885010202299034
1.3683073248881454,1.1307119942970376,3.551421047049431,0.9990124964491833,0.0009875035510032856
1.3732411432515113,1.134267943554717,3.567133607647156,0.9990160883988501,0.000983911601336953
1.3781749616148773,1.137263484882097,3.58078339491002,0.999017638377193,0.0009823616229947586
1.383108779978243,1.1407440097685555,3.5923218809574036,0.9990162085006409,0.0009837914995458467
1.3880425983416094,1.145110262567362,3.6017720167828724,0.9990145175787657,0.0009854824214182492
1.3929764167049752,1.1496652639299567,3.60912128513366,0.9990142776124467,0.000985722387736158
1.3979102350683412,1.1537046666828088,3.6143352029575357,0.9990151533507994,0.0009848466493822259
1.402844053431707,1.1574667181227023,3.6173932015759114,0.9990163038594693,0.0009836961407106092
1.407777871795073,1.1616574183936028,3.618331155600202,0.9990164018453082,0.0009835981548686268
1.412711690158439,1.166509935419517,3.6171366740100352,0.9990143605178726,0.0009856394823006024
1.4176455085218052,1.1716054079346214,3.6137925331739154,0.9990117564487926,0.0009882435513832563
1.422579326885171,1.1764008077715642,3.608255797565597,0.999011665082334,0.0009883349178444053
1.4275131452485368,1.1809058158401142,3.6005462839301265,0.9990136436018695,0.0009863563983105157
1.4324469636119028,1.1858138605791166,3.5906479875666837,0.9990134263282261,0.0009865736719556664
1.4373807819752686,1.1915767022620833,3.5786110906108717,0.9990094641131546,0.0009905358870284954
1.4423146003386347,1.1975784581017725,3.5645388395808224,0.9990058865232612,0.0009941134769257123
1.4472484187020007,1.2030108588561574,3.548382866958548,0.9990062092461417,0.0009937907540474957
1.4521822370653668,1.2082762733112724,3.5302366658486215,0.9990076480158061,0.0009923519843851327
1.4571160554287326,1.2144229371616533,3.510128513547628,0.9990054152432819,0.0009945847569115278
1.4620498737920986,1.2214257963107635,3.488081073504986,0.9990001415074883,0.0009998584927063152
1.4669836921554644,1.2282439715139013,3.4640951310821193,0.9989966699574464,0.0010033300427496506
1.4719175105188305,1.234499215094036,3.438223819354889,0.9989965194912409,0.0010034805089558663
1.4768513288821965,1.2409988665119847,3.4104529198179434,0.998995892512284,0.0010041074879133752
1.4817851472455625,1.2485185049722118,3.3808345844237606,0.9989916746005401,0.0010083253996581807
1.4867189656089284,1.2567795736058183,3.3493678136029374,0.9989857634961256,0.0010142365040732761
1.4916527839722944,1.2648383511068766,3.3161718574700685,0.9989817191792304,0.0010182808209694986
1.4965866023356602,1.272347816165474,3.281329857453615,0.9989795917696938,0.0010204082305060262
1.5015204206990262,1.2801432674111015,3.2448262483878243,0.9989764112433249,0.001023588756875941
1.5064542390623923,1.2891187981319698,3.2068681557917116,0.9989706326898228,0.001029367310379265
1.5113880574257583,1.29890032728399,3.1675396684905595,0.99896377199817,0.0010362280020325342
1.5163218757891241,1.3084755050785568,3.1268712405114347,0.9989577169693376,0.0010422830308653799
1.5212556941524902,1.3176763625500252,3.0849922591675734,0.9989522933461775,0.0010477066540257722
1.526189512515856,1.3271896739130316,3.0420035459709887,0.9989461240762421,0.001053875923961626
1.5311233308792223,1.3375722561445622,2.997980052128886,0.9989386331683804,0.0010613668318238683
1.536057149242588,1.3487411241245844,2.95296891859004,0.9989302178154251,0.0010697821847805225
1.540990967605954,1.3601567230512643,2.907014817867999,0.9989210990673283,0.001078900932878217
1.54592478596932,1.3714843798767922,2.8602093776831037,0.9989110718994307,0.001088928100777909
1.550858604332686,1.3830115996248404,2.8126704386142594,0.998900290229393,0.001099709770817439
1.5557924226960518,1.3951391001395717,2.7645559562975888,0.9988893670067867,0.0011106329934259848
1.560726241059418,1.4078244087938614,2.71598526932139,0.9988783457022475,0.0011216542979684458
1.5656600594227839,1.4208013339088377,2.6671365758091348,0.9988661546757023,0.0011338453245152724
1.57059387778615,1.434040704043096,2.6181920619428674,0.9988516140813798,0.0011483859188386757
1.5755276961495157,1.447761413570572,2.569277237245144,0.9988347773877976,0.0011652226124229455
1.5804615145128817,1.4620589989951966,2.5205357924258487,0.9988168457818415,0.0011831542183801988
1.5853953328762476,1.4767056012524946,2.472143804375038,0.998798832284449,0.001201167715774515
1.5903291512396138,1.4914257461964346,2.4243363324173557,0.9987807045606129,0.0012192954396096447
1.5952629696029796,1.5061923237835761,2.377297209690105,0.9987618041743497,0.001238195825871029
1.6001967879663457,1.5213419793702292,2.3312028463412116,0.9987415216992177,0.0012584783010010391
1.6051306063297115,1.5372513854678065,2.2862364933186985,0.9987192379784231,0.001280762021795478
1.6100644246930775,1.5538048446767465,2.242668527650804,0.9986941633461484,0.001305836654070723
1.6149982430564433,1.570496910012077,2.200833872818235,0.998666151475058,0.0013338485251602895
1.6199320614198096,1.587022577645058,2.1610799620990644,0.9986368719483889,0.001363128051829508
1.6248658797831754,1.603406115681426,2.1237269595450643,0.9986094000153365,0.0013905999848823588
1.6297996981465415,1.6199728684585666,2.0890696019872372,0.9985857853449849,0.0014142146552350385
1.6347335165099073,1.63702544880765,2.057387548215063,0.9985650251703074,0.0014349748299142225
1.6396673348732733,1.6544445896693631,2.0289553537471177,0.9985441363024695,0.0014558636977530825
1.6446011532366394,1.6717936053227058,2.004060562268746,0.9985216697183473,0.0014783302818785948
1.6495349716000054,1.6887825412109276,1.982999367844171,0.9984999057212949,0.0015000942789329915
1.6544687899633712,1.7053496269635766,1.966033489486384,0.9984831706587961,0.0015168293414346298
1.6594026083267372,1.7217379441829346,1.9533812408563802,0.9984740892575384,0.0015259107426962165
1.664336426690103,1.7381980866563982,1.945220416324517,0.9984719101403684,0.0015280898598690378
1.669270245053469,1.754560857565175,1.9416862923193106,0.9984745196464786,0.0015254803537628097
1.6742040634168351,1.7702378955407851,1.942866031803803,0.9984815473396143,0.001518452660626093
1.6791378817802012,1.7848948520158416,1.948796096868504,0.9984950479383188,0.001504952061918602
1.684071700143567,1.7987000569959484,1.9594622281479785,0.9985172268812379,0.0014827731189974369
1.689005518506933,1.81220810938248,1.9747983144604246,0.9985476848438646,0.0014523151563683803
1.6939393368702989,1.8257866679852923,1.9946852141053122,0.9985826946149647,0.0014173053852660508
1.6988731552336649,1.8389740037205748,2.0189527550585478,0.9986170306263379,0.0013829693738924478
1.703806973597031,1.8508731678075707,2.047392317239003,0.9986471250768827,0.0013528749233466125
1.708740791960397,1.861364229268802,2.079772705777514,0.9986734479450561,0.001326552055173304
1.7136746103237628,1.871109216624602,2.1158386468803956,0.998700005151909,0.0012999948483212182
1.7186084286871288,1.880678473754773,2.15531077620479,0.9987306382187345,0.0012693617814963497
1.7235422470504946,1.8900547220126251,2.1978925469334403,0.998765044854965,0.0012349551452666377
1.7284760654138607,1.8987392317959506,2.2432784133316996,0.9987985833678235,0.0012014166324106406
1.7334098837772267,1.9064463680366703,2.2911624082867674,0.9988263722509333,0.0011736277493026757
1.7383437021405928,1.913469891663888,2.341243599543476,0.998847422556949,0.001152577443289736
1.7432775205039586,1.9201324252532448,2.393226414591104,0.9988646094747256,0.0011353905255161592
1.7482113388673246,1.926337948077237,2.446819371320863,0.998881235608296,0.0011187643919408033
1.7531451572306904,1.9319336458416014,2.5017350791655177,0.9988983078675736,0.0011016921326598178
1.7580789755940565,1.9370583581831957,2.5576915696748848,0.99891475936303,0.001085240637200317
1.7630127939574225,1.9419436396658478,2.6143615926338093,0.9989292876513107,0.0010707123489179752
1.7679466123207885,1.9465344403026617,2.671540251472308,0.9989415892424676,0.0010584107577608724
1.7728804306841544,1.9506398574223873,2.7290256569759697,0.9989521460937434,0.0010478539064847803
1.7778142490475204,1.954280847199323,2.78660640089118,0.9989612292276613,0.0010387707725665674
1.7827480674108862,1.957644714213307,2.8440777883701425,0.99896860465044,0.0010313953497883151
1.7876818857742525,1.960832802584197,2.9012345801040316,0.9989745780382993,0.0010254219619295426
1.7926157041376183,1.9638642226365581,2.9578768837567195,0.9989806085007605,0.001019391499468703
1.7975495225009843,1.9666826437427634,3.013809476191392,0.9989876353839073,0.00101236461632269
1.8024833408643501,1.9691459148083117,3.068850071617399,0.998994225559803,0.001005774440429107
1.8074171592277162,1.9712252551869427,3.1228370863806685,0.9989982093018382,0.0010017906983952967
1.812350977591082,1.973172168091462,3.1756193597816798,0.9990000991223853,0.0009999008778497959
1.8172847959544483,1.9752388364046598,3.227020490614947,0.9990026813538421,0.0009973186463939064
1.822218614317814,1.9772941089010163,3.276904465290913,0.9990069367662524,0.000993063233985467
1.82715243268118,1.9789367956416573,3.3251356656066395,0.9990108409102487,0.00098915908999075
1.832086251044546,1.980098531544657,3.3715682148696335,0.9990128475227875,0.0009871524774537302
1.837020069407912,1.9812686054496862,3.4161479705204387,0.9990140062082044,0.000985993792039897
1.8419538877712778,1.9827927268115209,3.458811564371327,0.9990156834455085,0.0009843165547372594
1.846887706134644,1.984270956925534,3.499477252542971,0.9990175822424444,0.0009824177578044901
1.8518215244980099,1.9851986743707277,3.5380584148511707,0.9990190799331803,0.0009809200670704756
1.856755342861376,1.9858268613801264,3.574440491689184,0.9990204456874058,0.0009795543128465847
1.8616891612247417,1.9867151364116906,3.608479404623017,0.9990217900033084,0.0009782099969459885
1.8666229795881077,1.9878154702673243,3.6401253025457354,0.9990225663439193,0.0009774336563348196
1.8715567979514736,1.9886601133279111,3.6693268324477657,0.9990228052376341,0.0009771947626202467
1.8764906163148398,1.9891602370170245,3.696011429263345,0.9990233641205865,0.000976635879668967
1.8814244346782056,1.9896453476560572,3.7201074869373087,0.9990245133065375,0.0009754866937168496
1.8863582530415715,1.9902994644298486,3.741591358022403,0.9990254598727769,0.0009745401274757318
1.8912920714049375,1.9909573386858919,3.7603889922628833,0.9990255406872777,0.0009744593129722507
1.8962258897683033,1.9914242716175412,3.7765205941665014,0.9990250946522033,0.0009749053480461481
1.9011597081316693,1.9917427987731349,3.7900207177369976,0.9990250274686651,0.0009749725315824785
1.9060935264950354,1.992095029499321,3.8008755586432885,0.9990257677171612,0.0009742322830833403
1.9110273448584014,1.9925288191186474,3.809026265623525,0.9990265665911057,0.0009734334091357641
1.9159611632217672,1.9929131620453406,3.81445836504689,0.9990261935366764,0.0009738064635651944
1.9208949815851333,1.9931571771004661,3.8171886670514006,0.9990248003154515,0.0009751996847929214
1.925828799948499,1.9933523036590421,3.8171283530137625,0.9990241780469497,0.0009758219532974967
1.9307626183118654,1.993608482623354,3.814242672765364,0.9990251127783981,0.0009748872218507717
1.9356964366752312,1.99388418906988,3.808534835645481,0.9990257219819418,0.0009742780183077762
1.9406302550385972,1.994073050438172,3.8001003747599302,0.9990241647849522,0.0009758352153004543
1.945564073401963,1.994187542870574,3.7890323140421156,0.9990218138676148,0.000978186132641138
1.950497891765329,1.9943212150123357,3.7753486097704854,0.9990213338003064,0.0009786661999513033
1.9554317101286949,1.99449524864565,3.759046392329743,0.9990223571546043,0.000977642845655602
1.9603655284920611,1.9946361819137899,3.740175824667466,0.999021888167188,0.0009781118330734052
1.965299346855427,1.9947077120777459,3.718707045904034,0.9990189976609166,0.0009810023393460332
1.970233165218793,1.9947583474506996,3.6947526411007705,0.9990162679340863,0.000983732066177537
1.9751669835821588,1.9948431102632709,3.668234980847804,0.9990157311674872,0.0009842688327776979
1.980100801945525,1.9949389944150715,3.639204420515108,0.9990158229016491,0.0009841770986163021
1.9850346203088907,1.9949890570170263,3.60778811851608,0.9990139213137331,0.000986078686532215
1.989968438672257,1.9949873222094667,3.574000425061885,0.9990101929605629,0.0009898070397028939
1.9949022570356225,1.9949945105791835,3.5379179895018806,0.9990069734061242,0.000993026594143015
1.9998360753989888,1.9950409413502275,3.499505960517125,0.9990051839668085,0.000994816033458846
2.004769893762355,1.9950785829285553,3.4588435527554293,0.9990033372535743,0.0009966627466937005
2.0097037121257206,1.9950517809708228,3.4158792573692596,0.9990000306982519,0.0009999693020170549
2.014637530489087,1.9949956683691419,3.3707672050052757,0.9989956916713068,0.001004308328963053
2.0195713488524523,1.9949804464704977,3.3236202004722926,0.9989913061068996,0.0010086938933698926
2.0245051672158185,1.9950021091765289,3.2745595361287907,0.9989867824908211,0.0010132175094487792
2.0294389855791843,1.9949849797721861,3.2236888648722646,0.998981578356807,0.0010184216434646625
2.0343728039425506,1.994902087933168,3.1709605552049887,0.9989760443804245,0.0010239556198484204
2.0393066223059164,1.994807574347505,3.116503238306316,0.9989707706046101,0.0010292293956644031
2.0442404406692822,1.994768973125454,3.0604789030104063,0.9989648641194069,0.0010351358808690224
2.0491742590326485,1.9947833103682413,3.0029296323738417,0.9989564285052513,0.001043571495026472
2.0541080773960143,1.9947746666190718,2.943971994106443,0.9989453336646708,0.0010546663356083444
2.05904189575938,1.9946764622189077,2.88369699092954,0.9989342564213588,0.001065743578922852
2.0639757141227464,1.994541907675569,2.8222290998615143,0.9989255816201588,0.0010744183801251602
2.068909532486112,1.9944879854720883,2.759713930195821,0.9989176156682325,0.0010823843320519504
2.0738433508494785,1.9945470142409965,2.6963005060988454,0.9989054865211443,0.001094513479141402
2.078777169212844,1.994644134879463,2.6321180029727413,0.9988865657551267,0.0011134342451606268
2.08371098757621,1.9946914167391736,2.567289993955578,0.9988640159768749,0.0011359840234143506
2.0886448059395764,1.994662609519425,2.5020562187258393,0.9988435893412404,0.001156410659049507
2.093578624302942,1.9946520955584564,2.436624022176117,0.9988268429283425,0.0011731570719452514
2.098512442666308,1.9948007295688364,2.371176281972658,0.9988086442196739,0.0011913557806121323
2.103446261029674,1.9951356466680317,2.3059908846610107,0.9987821160306649,0.0012178839696194033
2.10838007939304,1.9955824357257288,2.2413585839110874,0.9987455408394448,0.001254459160839479
2.113313897756406,1.996065406402593,2.1775808491361137,0.9987035449540251,0.0012964550462583044
2.1182477161197717,1.9965712454693179,2.114973094386145,0.9986615680199452,0.0013384319803373854
2.123181534483138,1.9971866400423446,2.053864523905,0.998620069849757,0.001379930150525649
2.1281153528465038,1.9980300055072242,1.9946245900561235,0.9985745639257143,0.0014254360745695768
2.13304917120987,1.9991268680995598,1.9376682609718991,0.9985205235350589,0.0014794764652263797
2.1379829895732354,2.0004509115525413,1.8834474915470956,0.9984572140239462,0.0015427859763394078
2.1429168079366017,2.002003760248988,1.832445998179075,0.9983869212226523,0.001613078777636056
2.147850626299968,2.0038645966448154,1.785164640521738,0.9983119450830346,0.001688054917255829
2.1527844446633337,2.006113824691567,1.7421065549684733,0.9982336711287921,0.0017663288715006936
2.1577182630266996,2.0087532146282605,1.703774862884042,0.9981543997970302,0.0018456002032664245
2.1626520813900654,2.0116722946886276,1.67067925758119,0.998078775007292,0.0019212249930067827
2.1675858997534316,2.014725833214355,1.6433139423544503,0.9980124520732866,0.00198754792701607
2.172519718116798,2.0179435422355967,1.6221307103954785,0.9979594809895579,0.0020405190107456598
2.1774535364801633,2.0215106740562314,1.6075180583751183,0.9979215438782151,0.0020784561220867177
2.1823873548435295,2.0255526009993794,1.5997770419563355,0.9978998267323925,0.0021001732679075836
2.1873211732068953,2.0300119556178178,1.5991000690646322,0.9978972308960388,0.0021027691042591616
2.1922549915702616,2.0346526533150975,1.6055590115947296,0.9979183988193551,0.002081601180941475
2.197188809933627,2.0391599566542387,1.6191063545999802,0.997967265672099,0.0020327343281957362
2.2021226282969932,2.043461924487408,1.6395842684051154,0.9980438452236465,0.001956154776648438
2.2070564466603595,2.0476016190041952,1.6667318585499598,0.9981423793228152,0.001857620677478433
2.2119902650237253,2.0516369494535103,1.7001964645179786,0.9982522530405601,0.0017477469597352389
2.216924083387091,2.055573947303495,1.7395526774834769,0.9983615194589056,0.001638480541388764
2.221857901750457,2.059388326325424,1.784323275266676,0.9984608828289302,0.001539117171366065
2.226791720113823,2.0630262200064338,1.8339989971750048,0.9985454129788011,0.0014545870214961037
2.2317255384771895,2.0663975935089773,1.8880562754325132,0.9986135915881007,0.0013864084121982484
2.236659356840555,2.069381328522908,1.945972266880207,0.9986661951029866,0.0013338048973150479
2.241593175203921,2.0720696976413033,2.007236705491391,0.9987067880220816,0.0012932119782232093
2.246526993567287,2.0748233316675013,2.0713606306850054,0.9987418611961634,0.00125813880413927
2.251460811930653,2.077832625215388,2.1378818784978306,0.9987778752876948,0.0012221247126048024
2.2563946302940185,2.0808617149327557,2.2063668073896583,0.9988168823780907,0.0011831176222053767
2.261328448657385,2.083459662244989,2.2764135888845805,0.9988555884499535,0.0011444115503410626
2.266262267020751,2.085403354146088,2.3476557929741015,0.9988889827741256,0.0011110172261681783
2.271196085384117,2.087073565504201,2.4197483873881964,0.9989140893977921,0.0010859106025004465
2.2761299037474827,2.088999101378803,2.4923266214354918,0.9989305362658599,0.0010694637344324973
2.2810637221108485,2.0911559057423528,2.565077457180091,0.9989400137414394,0.001059986258853077
2.2859975404742148,2.0932312951525613,2.637752075444327,0.9989466985486452,0.001053301451647434
2.290931358837581,2.095129122528572,2.7101451910276166,0.9989559750959662,0.0010440249043276954
2.2958651772009464,2.0969164754936394,2.782032595236811,0.9989697718604336,0.0010302281398614562
2.3007989955643127,2.0986055411577667,2.8531963931327198,0.9989838726650866,0.0010161273352093144
2.3057328139276785,2.1001617626775992,2.9234244283445605,0.998992510395933,0.0010074896043641294
2.3106666322910447,2.1016807647162596,2.9925012564709674,0.9989953054815723,0.0010046945187257357
2.3156004506544106,2.1033234281769326,3.060212996550721,0.9989971170956021,0.0010028829046976975
2.3205342690177764,2.1050720806907695,3.12640011802327,0.999001426812728,0.0009985731875737703
2.3254680873811426,2.106808262510842,3.190919304349458,0.9990070359244446,0.0009929640758581059
2.330401905744508,2.1084535270113327,3.253561745633491,0.9990115560671277,0.0009884439331778207
2.3353357241078743,2.1099085946075586,3.3142683461571356,0.9990147383235356,0.0009852616767715584
2.34026954247124,2.1112638116856264,3.37295713694314,0.9990171676254039,0.000982832374905585
2.3452033608346063,2.112918530197837,3.4294870702652545,0.999018648033177,0.0009813519671344243
2.350137179197972,2.114957688351806,3.4837875577321764,0.9990195441305104,0.000980455869803398
2.355070997561338,2.116786642887159,3.535757595287092,0.9990213588181949,0.0009786411821191636
2.3600048159247042,2.1180574643339996,3.585303303602217,0.99902431587136,0.0009756841289565142
2.36493863428807,2.1194196583527734,3.63231914617345,0.999026389245017,0.0009736107553001975
2.369872452651436,2.121526037040545,3.6767126224549025,0.9990263602586472,0.0009736397416699523
2.374806271014802,2.1238258346852934,3.7183763061637176,0.9990259794977737,0.0009740205025437556
2.379740089378168,2.1254344005706174,3.757264304400456,0.9990273031977753,0.0009726968025424895
2.384673907741534,2.126728805947167,3.7932648197871663,0.9990294826567865,0.0009705173435303725
2.3896077261048996,2.1287526181878724,3.8263441107824274,0.99903026810025,0.0009697319000637845
2.394541544468266,2.1313434549130323,3.856511845906706,0.9990296000959874,0.0009703999043251235
2.3994753628316317,2.1334235545444566,3.8836574435645237,0.9990294564253728,0.0009705435749385441
2.404409181194998,2.1349717253570564,3.9077612593942606,0.9990305794204043,0.0009694205799041173
2.4093429995583637,2.137024910198752,3.9288077660039904,0.9990315661234562,0.0009684338768491916
2.4142768179217295,2.1397492372092977,3.946714465108933,0.9990313977133815,0.0009686022869218465
2.419210636285096,2.1422418494312723,3.961497965522562,0.9990309046670103,0.0009690953332961275
2.4241444546484616,2.1442709468287675,3.9731209249474437,0.9990310631924066,0.0009689368079029606
2.4290782730118274,2.1465828596615237,3.981662206432869,0.9990314698969572,0.0009685301033537617
2.4340120913751937,2.1494233051590697,3.9870814872554146,0.9990314080656063,0.000968591934705877
2.4389459097385595,2.1522394380605503,3.989372509291599,0.9990311020992855,0.0009688979010290572
2.4438797281019258,2.154841274963128,3.988402159635665,0.999030949962376,0.0009690500379417804
2.448813546465291,2.157620198747423,3.984216957491057,0.9990306583521688,0.0009693416481509252
2.4537473648286574,2.160691172530576,3.976881717511799,0.9990300654632187,0.0009699345371035661
2.4586811831920237,2.163825187013471,3.966490953665271,0.9990297119486335,0.0009702880516901677
2.4636150015553895,2.1670215207041967,3.953013307694823,0.9990296888554334,0.0009703111448915918
2.4685488199187553,2.170403205298142,3.93646404095188,0.9990291063456628,0.0009708936546634682
2.473482638282121,2.173868198751348,3.9167921148620293,0.9990276877185025,0.0009723122818249043
2.4784164566454874,2.177395869793865,3.894063851342064,0.9990265993747712,0.0009734006255567122
2.483350275008853,2.1812263671283114,3.8683248787326736,0.9990265072288785,0.0009734927714500149
2.488284093372219,2.185345168338019,3.8396313758999288,0.9990261222381871,0.000973877762141917
2.4932179117355853,2.1893855131245705,3.807961466948121,0.9990241936991449,0.0009758063011847498
2.498151730098951,2.1933756134744313,3.773317743932671,0.9990217753697553,0.0009782246305745032
2.5030855484623173,2.1978517659027927,3.735685724444682,0.9990206434184189,0.0009793565819109793
2.5080193668256827,2.202894710165709,3.695177395765052,0.9990202715168448,0.0009797284834854
2.512953185189049,2.207863795988978,3.6518338190790147,0.9990185102496046,0.0009814897507262484
2.5178870035524152,2.21248938257611,3.6057263946165774,0.9990150163594516,0.000984983640879726
2.522820821915781,2.217431134104741,3.5568248633095134,0.9990117995843397,0.000988200415991964
2.527754640279147,2.2232964305574834,3.5051811828142125,0.9990099759646235,0.0009900240357092053
2.5326884586425127,2.2297062329483066,3.4510397153981573,0.9990080021873624,0.0009919978129713871
2.537622277005879,2.23576667803262,3.394465633796314,0.9990041459429524,0.000995854057382551
2.5425560953692448,2.241307592699773,3.335479133461192,0.9989990936880311,0.001000906312305334
2.5474899137326106,2.247331000068726,3.2741835166943742,0.998994577046004,0.0010054229543339128
2.552423732095977,2.2547824498969025,3.210647889355729,0.9989904211044905,0.001009578895849814
2.5573575504593427,2.263058476310321,3.144949949671153,0.9989848230669007,0.0010151769334424785
2.562291368822709,2.2707664474017095,3.0771919013429825,0.9989773468022501,0.0010226531980957335
2.5672251871860743,2.277742199023929,3.007470667867862,0.998969707189289,0.001030292811058514
2.5721590055494405,2.2851431052857265,2.935893686404619,0.9989628415591583,0.0010371584411907656
2.577092823912807,2.29395449469922,2.8626043964525802,0.9989547008994056,0.0010452991009451632
2.5820266422761726,2.3041205728122405,2.7877322783180407,0.9989424983490091,0.0010575016513444055
2.5869604606395384,2.314560996313696,2.7113985606316366,0.9989266427889985,0.0010733572113573375
2.5918942790029043,2.3242871113139913,2.6337238810596855,0.9989106798405928,0.0010893201597600925
2.5968280973662705,2.3337290620177757,2.554830109634579,0.9988966506830279,0.0011033493173226655
2.6017619157296368,2.3440988934793494,2.474976963471709,0.9988816027333681,0.0011183972669810615
2.606695734093002,2.355885057856784,2.3943893896848896,0.9988599676985855,0.0011400323017627442
2.6116295524563684,2.3687537992737857,2.3132677798334162,0.9988292701213165,0.001170729879031244
2.6165633708197342,2.3820571399357773,2.2318192213461603,0.9987923372749765,0.0012076627253704497
2.6214971891831005,2.3954368826207504,2.1503126796020857,0.9987532350239996,0.0012467649763468
2.626431007546466,2.4092155583020816,2.069067759133986,0.998711563439187,0.001288436561160487
2.631364825909832,2.4238742873424166,1.9884320249342968,0.9986616007045958,0.0013383992957522251
2.6362986442731984,2.439466686394215,1.908796333338245,0.9985970828224409,0.001402917177908229
2.641232462636564,2.4558352012533926,1.830601256185999,0.9985160367173072,0.00148396328304307
2.64616628099993,2.4729657444771487,1.7543433344472081,0.9984202969499065,0.0015797030504462056
2.651100099363296,2.4910963188475437,1.680581142138999,0.9983104854099694,0.0016895145903848968
2.656033917726662,2.510414083270368,1.609938241707444,0.9981821391803233,0.0018178608200347716
2.6609677360900283,2.5308718763431863,1.543114782250284,0.9980271441412212,0.0019728558591394466
2.6659015544533937,2.552223379446626,1.4809003124849056,0.9978389563867607,0.0021610436136029992
2.67083537281676,2.5742390840851463,1.424162099075615,0.9976167337446961,0.002383266255670319
2.675769191180126,2.5969918897655275,1.3738273688364062,0.9973656123194793,0.002634387680885465
2.680703009543492,2.620679194048285,1.3308551549324283,0.9970948398962106,0.0029051601041531878
2.6856368279068574,2.64532299288513,1.2961912657324357,0.9968171967247712,0.0031828032755916104
2.6905706462702237,2.670675514655339,1.2707071973558415,0.9965507268230235,0.0034492731773377223
2.69550446463359,2.696394189018926,1.2551264503272197,0.9963204383702096,0.0036795616301505485
2.7004382829969558,2.7220140358942477,1.2499527993894615,0.9961568925539369,0.0038431074464231395
2.7053721013603216,2.747258900448368,1.2554150467035279,0.9960907778431745,0.00390922215718514
2.7103059197236874,2.771745190035097,1.2714400128313976,0.9961452026366472,0.003854797363712303
2.7152397380870537,2.7951401285486606,1.2976611611883837,0.9963284989848996,0.0036715010154607843
2.72017355645042,2.8168604887041284,1.3334629235243063,0.9966298424207022,0.0033701575796593764
2.7251073748137853,2.8364456005234926,1.3780504699951124,0.9970189854690392,0.002981014531322924
2.7300411931771515,2.8534243461843016,1.4305219199924428,0.9974504165027892,0.0025495834975747243
2.7349750115405174,2.86780631424976,1.4899289156528956,0.9978712840974191,0.002128715902946862
2.7399088299038836,2.8799825790640425,1.5553269279435755,0.9982315958196599,0.0017684041807095167
2.7448426482672494,2.8904047745279295,1.6258127973028005,0.9984947118316657,0.001505288168703549
2.7497764666306153,2.8995767804003973,1.7005481186312905,0.9986458216789111,0.0013541783214541172
2.7547102849939815,2.907791539313556,1.7787706239514522,0.9986957346624865,0.0013042653378750066
2.7596441033573473,2.9155771187860693,1.8597957120126063,0.9986775810176156,0.0013224189827437355
2.764577921720713,2.9233337541822886,1.9430126036785906,0.9986360070058042,0.0013639929945541216
2.769511740084079,2.93116734131413,2.027881727906949,0.9986119867852962,0.0013880132150617302
2.7744455584474452,2.9385715400016763,2.113929435509037,0.998629271649477,0.0013707283508808854
2.7793793768108115,2.9447292929987903,2.200736040805476,0.9986882569012322,0.0013117430991255513
2.784313195174177,2.9495226008700537,2.2879120860356683,0.998769473271709,0.0012305267286496617
2.789247013537543,2.953427448838297,2.375053429010516,0.9988444761231889,0.0011555238771704883
2.794180831900909,2.956900832418808,2.4619154881542578,0.9988893231166159,0.0011106768837441663
2.7991146502642748,2.9601562529399725,2.54825066049513,0.9988955503683605,0.0011044496320003524
2.804048468627641,2.9631790760521532,2.6338107264206925,0.998874179818904,0.0011258201814582898
2.808982286991007,2.966152038073285,2.718384118819604,0.9988496855947328,0.001150314405630454
2.813916105354373,2.969190482293176,2.801765069002857,0.9988451130693402,0.0011548869310252286
2.8188499237177385,2.9720154261378626,2.8837491524616325,0.9988666533009294,0.0011333466994371706
2.8237837420811047,2.9742418729734044,2.9641353474963723,0.9988997012571739,0.001100298743193952
2.8287175604444705,2.975819607203519,3.042707399987606,0.9989214321947955,0.0010785678055734945
2.833651378807837,2.9771812525490464,3.119316971527445,0.9989202634431554,0.001079736557215909
2.8385851971712026,2.9787462588171456,3.1938576696699004,0.9989048276210556,0.0010951723793185817
2.8435190155345684,2.980398631782235,3.2662123021669176,0.9988943810001367,0.001105619000239518
2.8484528338979347,2.981863860797197,3.336220953948611,0.998900400846013,0.001099599154365989
2.8533866522613005,2.983105044863006,3.4037866427759025,0.9989170322183125,0.0010829677820689324
2.8583204706246663,2.98413953813344,3.468819908861375,0.9989286463222211,0.0010713536781617556
2.8632542889880326,2.984951754737334,3.5312658802729464,0.9989262439196435,0.001073756080740216
2.8681881073513984,2.9856594755622634,3.591038542976811,0.9989161899300305,0.0010838100703533856
2.8731219257147647,2.986485691546528,3.6480483807717827,0.9989122826572999,0.0010877173430848652
2.87805574407813,2.9874557944728797,3.702141079915596,0.9989197162700375,0.0010802837303468481
2.8829895624414963,2.9882451237669523,3.753247669275315,0.9989295392586913,0.001070460741692558
2.8879233808048625,2.988611389666049,3.801340296817265,0.9989306272414872,0.0010693727588941377
2.8928571991682284,2.988871270701263,3.8463396619772476,0.998923902047142,0.0010760979532376661
2.897791017531594,2.9894609129925387,3.8881213630203826,0.9989200327399456,0.001079967260433077
2.90272483589496,2.9902003911747563,3.926643168155187,0.9989244163167532,0.0010755836836233048
2.9076586542583263,2.990589627129706,3.9617726999130944,0.9989307024306168,0.0010692975697568063
2.912592472621692,2.9906598980463963,3.9935568795346863,0.9989308851841767,0.0010691148161924879
2.917526290985058,2.9908840367500615,4.022006366333198,0.9989262479527864,0.0010737520475859355
2.922460109348424,2.991379235784726,4.047074009786266,0.9989241944610312,0.0010758055393439972
2.92739392771179,2.9917729852420227,4.068816160515661,0.9989274081331954,0.0010725918671819032
2.9323277460751562,2.9918602123916007,4.08712018195391,0.9989310339015642,0.001068966098814974
2.9372615644385216,2.991896628571149,4.101869188162225,0.9989302717214105,0.0010697282789700556
2.942195382801888,2.992144462589415,4.113042008865875,0.9989268171557808,0.0010731828446023926
2.947129201165254,2.9924642303304263,4.12066075861772,0.9989258445370364,0.0010741554633495627
2.95206301952862,2.9925870546123976,4.12475092806311,0.9989285260201359,0.0010714739802521877
2.9569968378919858,2.9925564778455724,4.1253857585823965,0.9989306213020527,0.0010693786983377478
2.9619306562553516,2.9926343347218824,4.122501734105938,0.9989289157041048,0.001071084296286305
2.966864474618718,2.9928502438200923,4.116079446396468,0.9989259512897317,0.0010740487106608563
2.971798292982084,2.9929758495198597,4.106227131115175,0.9989259408817118,0.0010740591186821698
2.9767321113454495,2.9929287219729175,4.092925615918374,0.9989282696520161,0.0010717303483789879
2.9816659297088157,2.9929055035477465,4.076206151529854,0.9989287551469562,0.001071244853439698
2.9865997480721815,2.993019540359686,4.056089907255967,0.9989262961290758,0.0010737038713203523
2.991533566435548,2.9931171454286387,4.032683409037231,0.9989241571298006,0.0010758428705960345
2.996467384798913,2.9930644073975325,4.005940251674889,0.9989245212326856,0.0010754787677119378
3.0014012031622794,2.992980987696699,3.975818235922935,0.9989255595676145,0.0010744404327833199
3.0063350215256457,2.9930053867753927,3.942262995972041,0.9989248579206651,0.0010751420797335807
3.0112688398890115,2.9930558326614625,3.9053697416372186,0.9989227100396407,0.0010772899607585091
3.0162026582523773,2.9929879025187565,3.8651455596086417,0.9989207780310694,0.0010792219693305908
3.021136476615743,2.992854360846422,3.8216344599650682,0.9989197355421803,0.001080264458220167
3.0260702949791094,2.9927960451381876,3.7749495663607684,0.9989192880955826,0.0010807119048178635
3.0310041133424757,2.99279502850471,3.725064734890287,0.9989187739519175,0.0010812260484842347
3.035937931705841,2.992705540370397,3.671955217968878,0.9989170533821874,0.0010829466182157603
3.0408717500692073,2.9925084131823207,3.6159178302154356,0.9989134940931611,0.0010865059072433713
3.045805568432573,2.992336908787104,3.5569679176284104,0.9989095979523555,0.001090402048050876
3.0507393867959394,2.9922637202997926,3.4950744576612855,0.9989077850151259,0.0010922149852823026
3.0556732051593047,2.9921821174178223,3.430221704904943,0.998907753533874,0.001092246466536481
3.060607023522671,2.991961005862504,3.3625573773389634,0.9989059170334071,0.0010940829670064958
3.0655408418860373,2.9916217960704325,3.2922234608477856,0.9988998324777857,0.0011001675226293712
3.070474660249403,2.9913399528330857,3.219313740209371,0.9988917716478071,0.0011082283526092722
3.075408478612769,2.991219047143032,3.143883796126501,0.9988861127469315,0.0011138872534864493
3.0803422969761347,2.991106519748027,3.0659966982855913,0.99888380341076,0.0011161965896602953
3.085276115339501,2.9907619646163033,2.9857811732875588,0.9988811058283612,0.0011188941720619199
3.0902099337028672,2.990224588231305,2.9033122242279443,0.9988738381284734,0.001126161871949137
3.0951437520662326,2.9897631602591654,2.8186063001048978,0.9988615125447717,0.0011384874556471527
3.100077570429599,2.9895137683784214,2.7318685845757824,0.9988470035958825,0.0011529964045353027
3.1050113887929647,2.989348128420716,2.6432410453702864,0.9988332769718573,0.0011667230285589889
3.109945207156331,2.9890359896532277,2.552875967951411,0.9988209894600761,0.0011790105403395026
3.1148790255196968,2.9884768333450453,2.460947192405858,0.9988082590332438,0.0011917409671698964
3.1198128438830626,2.9878540932629694,2.3676239803214374,0.9987916575550811,0.0012083424453317635
3.124746662246429,2.987417004472696,2.2730861644326184,0.9987677733888606,0.001232226611552536
3.1296804806097946,2.987163125775284,2.1775709960375944,0.9987349719481712,0.001265028052242649
3.1346142989731605,2.986928277496923,2.081338801519987,0.9986939503607418,0.0013060496396730995
3.1395481173365263,2.9866390064638493,1.9846590953766061,0.9986458102955217,0.0013541897048932657
3.1444819356998925,2.9863733077944676,1.8878258026815251,0.9985890044591076,0.0014109955413107585
3.149415754063259,2.986264424216775,1.7911718952855042,0.9985184564051304,0.001481543595289084
3.154349572426624,2.986404188539842,1.6950844395973266,0.9984279520416866,0.0015720479587359843
3.1592833907899904,2.9867964645651957,1.6000194660883829,0.9983125770863908,0.0016874229140345794
3.1642172091533562,2.9874947016494087,1.5065200211381085,0.9981672140061291,0.0018327859942988045
3.1691510275167225,2.9886019498220975,1.4152406954177588,0.9979816134777795,0.0020183865226514456
3.1740848458800883,2.9902285754932496,1.3269755671702108,0.9977370542307727,0.0022629457696588967
3.179018664243454,2.992397913517695,1.2426910753147515,0.9974082564258728,0.0025917435745574763
3.1839524826068204,2.9951862265560676,1.1635630920459559,0.9969683782562635,0.0030316217441661675
3.188886300970186,2.9987938149043227,1.0910083460987663,0.9963920093297499,0.0036079906706794917
3.193820119333552,3.0035931760328562,1.0266963166607888,0.9956553620359031,0.004344637964525367
3.198753937696918,3.0097769665147416,0.9725164042819696,0.9947397116952481,0.005260288305180037
3.203687756060284,3.01740887970204,0.9304675996355077,0.9936448493621061,0.006355150638322657
3.2086215744236504,3.0264865999420305,0.9024474632000704,0.9924109361917326,0.0075890638086959904
3.2135553927870157,3.037193022689188,0.8899554690581652,0.9911361188766942,0.008863881123735446
3.218489211150382,3.049747848565496,0.893788411322489,0.9899737507872592,0.010026249213170364
3.223423029513748,3.0640923814030945,0.913850303455557,0.9891023760203304,0.010897623980100158
3.228356847877114,3.079610870389487,0.9491730410667998,0.988678565972829,0.011321434027603161
3.23329066624048,3.095046595107714,0.9981392455814995,0.9887932402670585,0.011206759733375829
3.2382244846038457,3.109539798582462,1.05879804109472,0.9894471560674839,0.0105528439329526
3.243158302967212,3.122216345408006,1.129150723782465,0.9905486701281737,0.00945132987226485
3.2480921213305773,3.1324710071984443,1.2073405743781283,0.9919302517821784,0.008069748218256446
3.2530259396939436,3.139031200365102,1.2917434480086403,0.9933802555696565,0.0066197444307744165
3.25795975805731,3.1408853691282235,1.3809872879387977,0.9946849624483854,0.005315037552043354
3.2628935764206757,3.1376170259833596,1.4739328694749032,0.9956715326490988,0.004328467351328994
3.2678273947840415,3.1305101490049556,1.5696400352416222,0.9962414453814854,0.0037585546189418794
3.2727612131474073,3.122707811200572,1.667333794801887,0.9963881530710289,0.003611846929397981
3.2776950315107736,3.116782025642978,1.7663756042149075,0.9961964317149513,0.0038035682854759014
3.2826288498741394,3.1151972941393917,1.8662366100621395,0.9958208939980967,0.004179106002330925
3.287562668237505,3.1182417439189494,1.9664717338895996,0.9954427370120724,0.004557262988355947
3.2924964866008715,3.124783580879959,2.0666963722348326,0.9952129612261202,0.004787038774308033
3.2974303049642373,3.132694624568129,2.1665436630568884,0.995202255835367,0.004797744165062356
3.3023641233276035,3.1383440218290293,2.2657236143872312,0.9953805787461735,0.0046194212542576465
3.307297941690969,3.139490124122582,2.364016720091584,0.9956382971058304,0.004361702894602163
3.312231760054335,3.135228301145204,2.4611912956590536,0.995842261877684,0.004157738122748997
3.3171655784177014,3.127798314161063,2.556995900695031,0.9959032603477452,0.0040967396526888945
3.3220993967810672,3.1223043169214053,2.6512790117849647,0.9958214162721768,0.0041785837282594844
3.327033215144433,3.1219353209504006,2.743878115339639,0.9956806597231029,0.004319340277333813
3.331967033507799,3.127006610595716,2.834624576852371,0.9955898830131467,0.00441011698729129
3.336900851871165,3.1335637391392606,2.923364026785647,0.9956072386939958,0.004392761306445756
3.341834670234531,3.135552489131305,3.0099352312861116,0.9957032194939832,0.0042967805064603685
3.3467684885978968,3.1318753752697224,3.0942460705911623,0.9957922179864389,0.004207782014007174
3.351702306961263,3.126275711076557,3.17620501064486,0.9958066618183227,0.004193338182125027
3.356636125324629,3.1234308708280674,3.2556791761253283,0.9957510553043015,0.0042489446961472
3.361569943687995,3.1259905932052443,3.3324939795195014,0.9956902030277403,0.004309796972710079
3.3665037620513605,3.1310834712725284,3.406635326893732,0.9956841300393765,0.004315869961073752
3.3714375804147267,3.1331416525904894,3.4780471017877037,0.995731592503844,0.0042684074966067645
3.376371398778093,3.1306109459178284,3.5466463366172274,0.9957773010223991,0.004222698978052348
3.381305217141459,3.1265733773034636,3.612334509148634,0.9957746902505491,0.004225309749901612
3.3862390355048246,3.1254755748053094,3.6749874976505033,0.995735767627729,0.004264232372720178
3.3911728538681905,3.1290704571013275,3.734513136434418,0.9957119640393541,0.0042880359610926125
3.3961066722315567,3.1331908494012763,3.7909231318992034,0.9957301703705227,0.004269829629923447
3.401040490594923,3.1324542358288183,3.8441081234349457,0.9957629393413194,0.004237060659125337
3.4059743089582883,3.1285666606407574,3.894016486156438,0.9957682413218774,0.004231758678564469
3.4109081273216546,3.1278573555371247,3.9405951182702235,0.9957442901126438,0.004255709887794478
3.4158419456850204,3.1315256866718526,3.983723392892115,0.9957273640627691,0.004272635937668725
3.4207757640483867,3.1345515895612004,4.023426382259167,0.9957396101764274,0.004260389824013317
3.425709582411752,3.1336680769679734,4.059653297136265,0.9957608503138947,0.004239149686548267
3.4306434007751183,3.1315190703618883,4.092319598162435,0.9957609982812362,0.004239001719208299
3.4355772191384846,3.1321909094844202,4.121437138673354,0.995743100207296,0.004256899793150231
3.4405110375018504,3.1354188050122587,4.1469393873888585,0.9957353880304238,0.004264611970024699
3.445444855865216,3.137422230943459,4.168885659875196,0.9957479969014623,0.004252003098989394
3.450378674228582,3.1367073117658943,4.187220397837893,0.995760179475972,0.004239820524482832
3.4553124925919483,3.136037403049025,4.201922159990267,0.9957541378317127,0.004245862168743925
3.4602463109553145,3.1378335839800218,4.212866322165668,0.9957411385556127,0.004258861444845101
3.46518012931868,3.140685713669762,4.2201086788897575,0.9957415629984187,0.0042584370020406345
3.470113947682046,3.1420452305540967,4.223675788484921,0.9957532684187939,0.004246731581666697
3.475047766045412,3.141980753481542,4.223569169298152,0.9957571991979458,0.004242800802515185
3.4799815844087783,3.1425297185161933,4.2198448846377605,0.9957480341576512,0.004251965842810006
3.4849154027721436,3.1447570991398823,4.212416043641212,0.9957408696980307,0.004259130302431216
3.48984922113551,3.14759477557008,4.201187336363789,0.9957462426195459,0.004253757380916247
3.494783039498876,3.1492381445642716,4.186289983283281,0.9957545319056341,0.004245468094828543
3.499716857862242,3.1495471417691827,4.167493638085297,0.99575239933409,0.004247600666372817
3.5046506762256078,3.150604967916806,4.145030038567995,0.9957433840035773,0.004256615996886063
3.5095844945889736,3.1537921391210695,4.118932372818359,0.9957411948577645,0.004258805142698817
3.51451831295234,3.157297459647345,4.089240927026413,0.9957481535004854,0.0042518464999791675
3.519452131315706,3.158749088368349,4.055947471046002,0.995752425814359,0.004247574186105088
3.5243859496790715,3.1591995813729774,4.019071747725264,0.9957467903456901,0.004253209654774654
3.5293197680424377,3.1615051935532277,3.9784859581544483,0.9957392286002019,0.00426077140026342
3.5342535864058036,3.165758871260327,3.9341765377444258,0.9957400337839895,0.004259966216477358
3.53918740476917,3.1694128123498846,3.8862461394436787,0.9957463574930988,0.004253642507369504
3.5441212231325356,3.171204478559655,3.834801434313367,0.9957472914720888,0.004252708528380846
3.5490550414959015,3.1725360304342742,3.7798227840959835,0.9957403007090708,0.004259699291401015
3.5539888598592677,3.175447456570761,3.7212868209737517,0.9957340053886221,0.004265994611851827
3.5589226782226335,3.180291875922247,3.659412093789041,0.995734845797028,0.004265154203448968
3.5638564965859993,3.1851783588203757,3.5942042190806656,0.9957386388559035,0.004261361144576753
3.568790314949365,3.1881896899308773,3.5257541808820467,0.9957379082767186,0.004262091723762529
3.5737241333127314,3.190063442278212,3.4541180869836774,0.9957319786544331,0.004268021346049865
3.5786579516760977,3.193148625623284,3.37936845091195,0.9957258220142439,0.004274177986241006
3.583591770039463,3.198384807739539,3.301587338014636,0.9957223676127522,0.004277632387735364
3.5885255884028293,3.204744937790762,3.220885768114263,0.9957203591406647,0.0042796408598237915
3.593459406766195,3.2103777453147986,3.1374035477543525,0.9957181488670152,0.004281851133469832
3.5983932251295614,3.214121578294213,3.051242635701491,0.9957153269341328,0.004284673066349741
3.603327043492927,3.2171078096890837,2.9624683228174336,0.9957106099595354,0.004289390040945595
3.608260861856293,3.221615683141168,2.871099433055341,0.9957017045297212,0.004298295470759469
3.6131946802196593,3.2283811751754232,2.777311084746354,0.9956886530794989,0.004311346920980119
3.618128498583025,3.2365235396074907,2.6811938107550897,0.9956751859010405,0.004324814099437034
3.623062316946391,3.244488278667863,2.5828503178790627,0.9956650838733931,0.0043349161270840155
3.6279961353097567,3.250987232542914,2.482421111994734,0.99565801476139,0.004341985239088024
3.632929953673123,3.2564424935075875,2.380061158880039,0.9956497722385629,0.004350227761914739
3.6378637720364893,3.2623072036627216,2.275920287019069,0.9956354842006867,0.00436451579979262
3.6427975903998546,3.2696039168436504,2.170141814399548,0.995611409044137,0.0043885909563437285
3.647731408763221,3.2788042103344996,2.0629099434947435,0.9955747912744636,0.004425208726018976
3.6526652271265867,3.289367460112229,1.9544193774109173,0.9955244681095102,0.004475531890973835
3.657599045489953,3.300272032025437,1.8448809216932858,0.9954623227045342,0.004537677295953243
3.6625328638533188,3.311088038784464,1.734528397997393,0.9953922934976225,0.004607706502866565
3.6674666822166846,3.321988102725,1.623624819153228,0.9953157454706689,0.004684254529823543
3.672400500580051,3.3336366704514155,1.5124763576620188,0.9952268428010036,0.004773157199490236
3.6773343189434167,3.3467857957235445,1.4014494303998013,0.9951117668932575,0.00488823310723664
3.6822681373067825,3.361422697162475,1.2909928345272943,0.9949504155962585,0.0050495844042357345
3.6872019556701487,3.376981421977132,1.1816724330917017,0.9947155135235961,0.005284486476898268
3.6921357740335146,3.393039076054515,1.074226227509092,0.9943665644036535,0.005633435596840755
3.697069592396881,3.409705967577259,0.969650388878888,0.9938408064641832,0.006159193536311125
3.702003410760246,3.427763145219909,0.8693328786079302,0.9930435809901514,0.00695641901034345
3.7069372291236125,3.4484436514262597,0.7752561397500702,0.9918369420705959,0.008163057929898618
3.7118710474869783,3.472265847613506,0.6902757098596922,0.9900268140130359,0.009973185987459507
3.716804865850344,3.4992477241135527,0.6184068542318267,0.987364493274856,0.01263550672563978
3.7217386842137103,3.5289814257252137,0.5648638038527786,0.9836085393191659,0.016391460681331214
3.726672502577076,3.561023944509822,0.5353189277892533,0.9787090116402727,0.02129098836022524
3.7316063209404424,3.595349218062468,0.5339578803375824,0.9730707086891636,0.02692929131133515
3.736540139303808,3.6320516396339584,0.5612194925495213,0.9675897841039093,0.03241021589659106
3.741473957667174,3.6709927930046358,0.613440013334865,0.9632299119682475,0.03677008803225419
3.7464077760305403,3.7113344618067385,0.6849051402163245,0.9605432761286948,0.039456723871805495
3.751341594393906,3.751785362943305,0.7701312194515572,0.9595928255057394,0.04040717449475592
3.756275412757272,3.7899912730728897,0.8648591917190331,0.9601308816688546,0.039869118331637296
3.7612092311206378,3.823977767242188,0.9660628870583752,0.9617664397958233,0.03823356020466817
3.766143049484004,3.8511052079086987,1.071642653477644,0.9640572156974142,0.035942784303077686
3.7710768678473703,3.8699007112168085,1.180128087784202,0.966559506334074,0.03344049366641772
3.7760106862107357,3.879190999635824,1.2904648187913856,0.9688697975561289,0.031130202444363216
3.780944504574102,3.8793678364144877,1.4018759859184937,0.9706694787226249,0.029330521277867366
3.7858783229374677,3.872582539269287,1.5137744255983037,0.9717656803415476,0.028234319658945517
3.790812141300834,3.861906946119414,1.6257056311076667,0.9721167342167223,0.027883265783771233
3.7957459596641994,3.8524740295329587,1.7373077996349124,0.9718353150883982,0.028164684912096408
3.8006797780275656,3.8478398013298185,1.8482811950965883,0.9711641985433944,0.028835801457101268
3.805613596390932,3.851167971138295,1.9583611374635088,0.9704177028955416,0.02958229710495487
3.8105474147542977,3.862026342939956,2.0672974927399816,0.9698893426979031,0.03011065730259387
3.8154812331176635,3.8766626916642846,2.1749043834095256,0.9697500510511493,0.030249948949349306
3.8204150514810293,3.8902897282185336,2.281039584728658,0.9699847693497722,0.0300152306507277
3.8253488698443956,3.897022477159624,2.3855296626009976,0.970410271797427,0.029589728203072773
3.830282688207762,3.895684105831363,2.488196231721675,0.9707764415370194,0.02922355846348209
3.8352165065711272,3.889314796804365,2.588886157208981,0.9709019363138607,0.029098063686643715
3.8401503249344935,3.8831662372899616,2.687429191723634,0.9707688314226889,0.029231168577818187
3.8450841432978593,3.883162592458615,2.783692735212934,0.970518371567248,0.029481628433261076
3.8500179616612256,3.8894461132849276,2.8776035942874163,0.9703462417843215,0.029653758216190217
3.854951780024591,3.897408263173067,2.969083472360053,0.9703635865737964,0.02963641342671622
3.859885598387957,3.902153861260372,3.0580448321408564,0.9705235852171613,0.02947641478335364
3.8648194167513235,3.900836258613804,3.1443600942843553,0.9706733732326798,0.029326626767836136
3.8697532351146893,3.8964361110913934,3.2279528551960994,0.9706911336054663,0.029308866395049607
3.874687053478055,3.8948785937818218,3.308785688953232,0.9705888598388842,0.02941114016163271
3.879620871841421,3.8978663463942462,3.386802321390113,0.9704865205811383,0.029513479419378603
3.884554690204787,3.902513118232796,3.461854344952127,0.9704851478243975,0.029514852176117802
3.8894885085681534,3.9048653324628555,3.5338238212889093,0.9705688158535318,0.029431184146981468
3.894422326931519,3.903418662227119,3.6026794624392733,0.9706355103171858,0.02936448968332686
3.899356145294885,3.9011867505822084,3.6684007745334126,0.9706172641190176,0.029382735881493333
3.904289963658251,3.90187468793091,3.7309640993628763,0.9705514445742849,0.029448555426224085
3.909223782021617,3.904744152730148,3.7903170300159394,0.9705243280703328,0.029475671930172545
3.914157600384983,3.906424059288873,3.8463942517829666,0.9705623520772423,0.029437647923261215
3.9190914187483488,3.905848896432306,3.8991485444694405,0.9706078020499828,0.029392197950523925
3.924025237111715,3.90485336288114,3.9484609133643573,0.970602695352977,0.02939730464753205
3.928959055475081,3.9052671120269764,3.994269447509723,0.9705634368192761,0.02943656318123517
3.9338928738384467,3.9067907026601643,4.036559432323019,0.970548657246744,0.029451342753768754
3.9388266922018125,3.907687960678207,4.07520774887169,0.9705743903262123,0.02942560967430202
3.9437605105651787,3.907282864363649,4.110240202849053,0.9705985808607258,0.029401419139792197
3.948694328928545,3.906830711539908,4.141649884290535,0.9705882578793138,0.029411742121206626
3.9536281472919104,3.9073983466283657,4.1694295215403505,0.970564477163701,0.02943552283682144
3.9585619656552766,3.9082830932340165,4.193599061533123,0.9705638331727368,0.029436166827787366
3.9634957840186424,3.9084333923710504,4.214102343844586,0.9705833865364356,0.029416613464089792
3.9684296023820087,3.9081258135555372,4.23080343489564,0.9705913665387821,0.029408633461744188
3.9733634207453745,3.9081926897185015,4.243501055171701,0.970578273332942,0.02942172666758556
3.9782972391087403,3.908631056073097,4.252380730581037,0.9705671030552894,0.029432896945238828
3.9832310574721066,3.90888561446875,4.257463051782931,0.9705739924482717,0.029426007552256418
3.9881648758354724,3.9088443637466015,4.258848385382081,0.9705856165808227,0.02941438341970653
3.9930986941988382,3.908806712857707,4.256462269256579,0.9705839980456488,0.029416001954880828
3.998032512562204,3.9088950454009375,4.250312986852487,0.9705737821947286,0.02942621780580136
4.00296633092557,3.9089958229972552,4.2403998424937335,0.970571243424071,0.02942875657645966
4.007900149288936,3.9090604511336204,4.226760731049648,0.9705783885767629,0.029421611423769013
4.012833967652303,3.909094524876896,4.20939522728784,0.9705829293959957,0.029417070604536688
4.017767786015668,3.9090355364610754,4.1883084513948186,0.9705787808193717,0.029421219181161293
4.022701604379034,3.9088860442470756,4.1634362857591025,0.9705731674373372,0.029426832563196045
4.0276354227424,3.908838176951456,4.134740016154976,0.9705734343047271,0.02942656569580705
4.032569241105766,3.9089673182908213,4.102232941687364,0.9705772257602443,0.0294227742402913
4.037503059469133,3.908978588426755,4.0659998990508015,0.970578512543527,0.029421487457009877
4.042436877832498,3.9086219734278007,4.025978116499776,0.970576257635652,0.02942374236488539
4.0473706961958635,3.9082349857000738,3.9822252994454503,0.9705733380169156,0.029426661983624217
4.05230451455923,3.908288978508957,3.9347484467630784,0.9705715690646,0.02942843093594201
4.057238332922596,3.908518865519509,3.8836110254138947,0.9705714166301591,0.029428583370385657
4.062172151285962,3.9082331136503377,3.828903781799586,0.9705731518417618,0.029426848158785542
4.067105969649328,3.907484998743011,3.7705135065690207,0.9705748585219641,0.029425141478584913
4.0720397880126935,3.907049348352395,3.7084835538675547,0.970572366930879,0.029427633069671274
4.076973606376059,3.907211121251202,3.642907279641167,0.9705652948775232,0.029434705123029432
4.081907424739425,3.9073594129328613,3.573873399891312,0.970560401908548,0.029439598092006965
4.086841243102792,3.906873685954782,3.501440424202157,0.9705636469532511,0.029436353047307212
4.091775061466157,3.9058848572522105,3.4256431535015577,0.9705702516400011,0.02942974836055416
4.0967088798295235,3.905137560747703,3.346582103624865,0.9705688614678794,0.029431138532672537
4.101642698192889,3.905100468927016,3.264321785581381,0.9705566739867373,0.029443326013813186
4.106576516556255,3.9053037844529115,3.1789688239327996,0.9705444198771624,0.029455580123386657
4.111510334919621,3.9049630464413387,3.090568539588092,0.9705430112449354,0.029456988755612916
4.116444153282987,3.9039916329424584,2.999153438306326,0.9705496237475912,0.029450376252954758
4.121377971646353,3.9028219035558043,2.9048619919713277,0.9705517217707075,0.029448278229837595
4.126311790009719,3.901868460091292,2.807801447028692,0.9705426308180891,0.029457369182455694
4.131245608373085,3.901355507842252,2.7080901059627704,0.9705277124720447,0.02947228752850198
4.13617942673645,3.9011273194135647,2.605849353481497,0.9705151595916175,0.029484840408929066
4.141113245099817,3.900803566891795,2.501214230314355,0.9705058662066461,0.029494133793901894
4.1460470634631825,3.9000931540161208,2.3943179296205743,0.9704947459965914,0.029505254003959064
4.150980881826549,3.898772802592744,2.285286008002345,0.9704786591097685,0.029521340890782698
4.155914700189915,3.896929571293935,2.174242215757718,0.9704594134945899,0.029540586505964795
4.16084851855328,3.8948389376329113,2.0613114040579257,0.9704400022020634,0.02955999779849353
4.165782336916647,3.892715575891552,1.9466239428393408,0.9704209236326318,0.029579076367928083
4.1707161552800125,3.890761887990369,1.830317076709394,0.9703997371155003,0.029600262885061887
4.175649973643378,3.889069839706074,1.71253228442291,0.970370295478568,0.029629704521994597
4.180583792006745,3.887709922106092,1.5934136802369745,0.9703201421840749,0.029679857816488266
4.18551761037011,3.8865966860693244,1.4731116921343392,0.9702310406221543,0.02976895937840964
4.190451428733477,3.885406785092381,1.3517898116963294,0.9700863708211258,0.029913629179437688
4.1953852470968425,3.8838333478781073,1.2296303285173058,0.9698797717684207,0.03012022823214365
4.200319065460208,3.881609439755069,1.1068416843455005,0.9696144732681575,0.030385526732407363
4.205252883823575,3.87875204292489,0.98367411499792,0.9692896384125439,0.03071036158802147
4.21018670218694,3.875375934866483,0.860450501747857,0.9688802602896263,0.03111973971093964
4.215120520550306,3.8715980615086556,0.7376274628803438,0.9683176713638042,0.03168232863676269
4.220054338913672,3.867696266097574,0.6159274152283113,0.9674670948478599,0.03253290515270803
4.224988157277038,3.86408535411134,0.4966562572920725,0.9660846420457782,0.03391535795478979
4.229921975640405,3.8614287149748874,0.3825597282150541,0.9637079679022084,0.03629203209836013
4.23485579400377,3.8599821008493085,0.2803626940896414,0.9593076175864826,0.04069238241408695
4.239789612367136,3.8595938505293566,0.20766877596216587,0.950417020122368,0.04958297987820257
4.244723430730502,3.859903595361685,0.19809929643455265,0.9351186582075272,0.06488134179304252
4.249657249093868,3.8608077935599856,0.26193966363203025,0.9214600342464653,0.07853996575410034
4.254591067457233,3.862859208024166,0.36247680776333674,0.9140900808380152,0.08590991916254645
4.2595248858206,3.8671085147132778,0.47610173168523046,0.9102721503315374,0.08972784966902328
4.264458704183966,3.8739248466659273,0.595032810608915,0.9086542620077954,0.0913457379927657
4.269392522547332,3.882702590273525,0.7163595997749106,0.9085917708375182,0.09140822916304302
4.274326340910698,3.8920133048887213,0.8387413006908571,0.9096134122528635,0.09038658774769867
4.279260159274063,3.8994914556009066,0.9614425813704048,0.9113042155034169,0.08869578449714555
4.28419397763743,3.9035819924821253,1.0839983489931324,0.9132805877891811,0.08671941221138219
4.289127796000796,3.9027668982318016,1.206077468486558,0.9151950666855874,0.08480493331497652
4.2940616143641614,3.8967604722405134,1.3274202909649042,0.9167607085237244,0.08323929147684007
4.298995432727528,3.8860490036582753,1.447808392212054,0.9177852412599864,0.08221475874057842
4.303929251090893,3.8717990599455607,1.5670502655461271,0.91820101992111,0.08179898007945594
4.30886306945426,3.856265413067285,1.6849734872787652,0.9180769836487096,0.08192301635185695
4.313796887817626,3.8416491275963036,1.8014141964797619,0.9176009170310246,0.08239908296954201
4.318730706180991,3.831486789639592,1.9162208624971768,0.9170260045768726,0.08297399542369463
4.323664524544358,3.8281376205085804,2.029280291541315,0.9165899587143431,0.08341004128622505
4.328598342907723,3.832756444205811,2.1404717274135296,0.9164344087691597,0.08356559123140872
4.333532161271089,3.8426413078142034,2.2496845120324376,0.9165613901907939,0.08343860980977706
4.338465979634456,3.8505544603654807,2.356824758747294,0.9168501179603291,0.08314988204024422
4.343399797997821,3.8508495820495092,2.4617896986188357,0.9171270009098562,0.08287299909071953
4.348333616361188,3.840810150851872,2.5644765102403473,0.9172551631913113,0.08274483680926718
4.353267434724553,3.8251973845076175,2.6647856778026355,0.9172005038446583,0.08279949615592187
4.358201253087919,3.8143799563199114,2.7626185205068747,0.9170402451198549,0.08295975488072643
4.3631350714512855,3.8137512646163345,2.857891660905238,0.9169055461896661,0.08309445381091725
4.368068889814651,3.821998476341082,2.95053614810597,0.9168892052491624,0.08311079475142112
4.373002708178017,3.8307799462512246,3.0405067451188295,0.916981958184888,0.08301804181569616
4.377936526541383,3.829581630544746,3.127663719884424,0.9170900070186053,0.08290999298197958
4.382870344904749,3.8186358826304843,3.2119329376498285,0.9171222068453879,0.08287779315519604
4.3878041632681155,3.8077733941628935,3.2932864036159653,0.9170691514587603,0.08293084854182238
4.392737981631481,3.8053905580133973,3.371658777649582,0.9170004255306307,0.08299957446995057
4.397671799994846,3.812201044469909,3.4469724548444485,0.9169868974378566,0.08301310256272425
4.402605618358213,3.81892647721359,3.5191826926446317,0.9170310250405761,0.08296897496000233
4.407539436721579,3.815543935574936,3.588218223680693,0.917075863696517,0.08292413630405912
4.412473255084945,3.805500371693022,3.654034077462613,0.9170750980389554,0.08292490196161767
4.417407073448311,3.800652232075539,3.7165751517068855,0.917041362020722,0.08295863797985287
4.422340891811676,3.8045937022632965,3.775764587532416,0.9170215160903561,0.08297848391022146
4.427274710175043,3.809873117995163,3.831559741810255,0.9170363224792717,0.08296367752130754
4.432208528538409,3.808686242530826,3.8839349338179,0.917060638107977,0.08293936189260348
4.437142346901775,3.802086055606822,3.9327046874806975,0.9170630651224825,0.08293693487809976
4.442076165265141,3.7984668984181305,3.977982300148647,0.9170467141798291,0.08295328582075644
4.447009983628506,3.801806572713978,4.01975819811735,0.9170380109384538,0.08296198906213437
4.451943801991872,3.8054886875056892,4.0579889465804255,0.9170468328492061,0.08295316715138389
4.456877620355239,3.8030322927093625,4.092698085701447,0.9170570508007688,0.08294294919982374
4.4618114387186045,3.798569922496179,4.123866096547383,0.917054874601297,0.08294512539929681
4.466745257081971,3.798903877718451,4.15141826239157,0.9170473599090839,0.08295264009151067
4.471679075445336,3.8019422120932838,4.17534706757634,0.9170468697463634,0.08295313025423255
4.476612893808702,3.8017546118898555,4.19557879557501,0.9170520169688487,0.08294798303174844
4.481546712172069,3.7993239267874985,4.212138699304052,0.9170537603941622,0.08294623960643437
4.4864805305354345,3.799410612725418,4.225035031487604,0.9170509532389971,0.08294904676159989
4.4914143488988,3.801232625666479,4.234209038043181,0.9170495064802924,0.08295049352030548
4.496348167262166,3.800865677070932,4.239636670703637,0.9170512026923636,0.08294879730823451
4.501281985625532,3.7995432343985085,4.2413748774012285,0.9170522492992674,0.08294775070133134
4.506215803988899,3.800974360074879,4.239427848083368,0.9170510168380065,0.08294898316259243
4.5111496223522645,3.8031894105244555,4.233810155307616,0.9170501888220568,0.08294981117854289
4.51608344071563,3.801997322495303,4.224533023598931,0.9170512445887516,0.0829487554118486
4.521017259078996,3.8000546553772954,4.211562206397682,0.9170519585337321,0.08294804146686867
4.525951077442362,3.8026210704488377,4.194807995701757,0.9170506456069316,0.08294935439366923
4.530884895805728,3.80672830506864,4.174292554436693,0.9170492294439018,0.08295077055669964
4.535818714169094,3.8056773506297152,4.150016530165082,0.9170499486412872,0.08295005135931578
4.540752532532459,3.80214029190367,4.122047413378363,0.9170514317079504,0.08294856829265314
4.545686350895826,3.8042806027877236,4.0902732538964175,0.9170508223535349,0.08294917764707119
4.550620169259192,3.8105066008528725,4.054656023487513,0.9170484354673297,0.08295156453327764
4.555553987622558,3.8116006996683596,4.0153888050079365,0.9170472791887928,0.0829527208118169
4.560487805985924,3.807296098791281,3.9724501925166114,0.9170484273382559,0.08295157266235723
4.565421624349289,3.806935536849409,3.925797307057815,0.917049687499869,0.08295031250074687
4.570355442712655,3.813216151856991,3.875429561284791,0.9170488215507792,0.08295117844983782
4.575289261076022,3.8180380250110972,3.8213753958593513,0.9170459887666871,0.08295401123393174
4.580223079439388,3.816234255117816,3.7637065315929568,0.9170432254903474,0.08295677451027311
4.585156897802754,3.8131179994948083,3.7024524913872607,0.9170429200848572,0.08295707991576667
4.590090716166119,3.815598101823195,3.6376231759650257,0.9170455101156475,0.08295448988497489
4.595024534529485,3.822262829166631,3.569244031588773,0.9170472315120385,0.08295276848858098
4.599958352892852,3.8259881706364536,3.497337583066517,0.917043000011082,0.08295699998953512
4.604892171256218,3.824270854791193,3.4218814555435926,0.9170341056837514,0.08296589431686462
4.6098259896195835,3.822607949104223,3.343033927843925,0.9170296240350753,0.08297037596554023
4.614759807982949,3.825906301817012,3.26092870921001,0.9170353166238553,0.08296468337675814
4.619693626346315,3.831548853462075,3.175650261029442,0.917043388151209,0.08295661184940294
4.624627444709681,3.8347070915622354,3.087263309738108,0.9170398869255268,0.08296011307508518
4.629561263073048,3.8353198792830603,2.995840933376564,0.9170226840553863,0.08297731594522721
4.634495081436413,3.8361305107486645,2.9014546632094267,0.9170059866711304,0.08299401332948333
4.639428899799779,3.838345267340803,2.804188588890264,0.9170041932780023,0.08299580672261203
4.644362718163145,3.8414490277664157,2.704168907043905,0.917015360276117,0.08298463972449904
4.649296536526511,3.844729474894279,2.6014967014731845,0.9170239678191979,0.08297603218141933
4.654230354889878,3.847986909448525,2.4962877277753326,0.9170170839775253,0.08298291602309447
4.659164173253243,3.8510628958942776,2.388665274216545,0.9169940542638325,0.08300594573679039
4.664097991616608,3.8534448610806185,2.2787488283436814,0.9169626992305788,0.08303730077004574
4.669031809979975,3.855327505298126,2.1666540602587054,0.9169320170443669,0.08306798295626044
4.673965628343341,3.857853635086847,2.0524959656690744,0.9169098681777279,0.08309013182290087
4.6788994467067075,3.8616378471692583,1.9363967285254449,0.9169021146103311,0.08309788539029758
4.6838332650700725,3.8661829161315207,1.8184904234685981,0.9169079076839118,0.08309209231671724
4.688767083433438,3.8704655387727924,1.6989166884764362,0.9169149680541905,0.08308503194643993
4.693700901796805,3.8738475747537717,1.5778157204883712,0.916902240121471,0.08309775987915921
4.698634720160171,3.876722460979813,1.4553305074023992,0.9168488722585549,0.08315112774207668
4.703568538523537,3.8795402377712254,1.331609581762809,0.9167404117792836,0.08325958822134838
4.708502356886902,3.882119165491649,1.2068086039945807,0.9165672214598376,0.08343277854079506
4.713436175250268,3.8842008822850285,1.0810931825040182,0.916320479624217,0.08367952037641656
4.718369993613635,3.886247045420893,0.9546453030404823,0.9159926326803592,0.08400736732027456
4.723303811977001,3.8895103269175872,0.8276760917336116,0.9155789990661208,0.08442100093451327
4.728237630340367,3.8946842961119574,0.7004520875419716,0.9150686268450512,0.08493137315558397
4.733171448703732,3.901706257267522,0.5733559068654563,0.9144167501077664,0.08558324989286913
4.738105267067098,3.9098214342670734,0.4470478545007965,0.9135018075491055,0.08649819245153051
4.743039085430464,3.9180932056187716,0.32299107400396443,0.912057863932356,0.08794213606828022
4.747972903793831,3.926224231414775,0.20579789966306897,0.9093550037458189,0.09064499625481388
4.752906722157197,3.9340236953151537,0.1212100052590205,0.9005187020297564,0.09948129797087278
4.757840540520562,3.9413940892300676,0.14866759178983327,0.8864790291231273,0.11352097087749873
4.762774358883928,3.948238003927288,0.2483255508430698,0.8801475015764723,0.11985249842415509
4.767708177247294,3.954602896908943,0.3668489750708307,0.8770274471708349,0.12297255282979308
4.772641995610661,3.960476956889193,0.490704210442412,0.8754210829036684,0.12457891709696017
4.7775758139740265,3.965578733109589,0.6163579207987051,0.8749032271418578,0.12509677285877183
4.7825096323373915,3.9693861592532476,0.7425512984534328,0.8752180455460961,0.12478195445453462
4.787443450700758,3.9719168164300664,0.8686893047124873,0.876108510450811,0.12389148954982035
4.792377269064124,3.974047713408648,0.9944174552789515,0.8773136803532395,0.12268631964739268
4.797311087427491,3.9768242633764657,1.1194826136569116,0.8785912281575452,0.12140877184308724
4.8022449057908565,3.9810291179457566,1.2436788529263785,0.8797393586018962,0.12026064139873686
4.807178724154221,3.98625471611703,1.3668244802999545,0.8806120431896787,0.1193879568109553
4.812112542517588,3.9915230475624126,1.4887526500629238,0.8811292754948138,0.11887072450582008
4.817046360880954,3.9964760467083353,1.609307787711318,0.8812845591544917,0.11871544084614223
4.82198017924432,4.001200917206338,1.7283431663163755,0.8811450825556281,0.11885491744500574
4.826913997607686,4.005651795801416,1.845717535357917,0.880835713520799,0.11916428647983489
4.831847815971051,4.008942838285147,1.9612972718296569,0.8805043471181838,0.11949565288245158
4.836781634334418,4.01023546455842,2.0749657940025275,0.880278142552967,0.11972185744767185
4.841715452697784,4.009604618591535,2.1866152202642364,0.8802258856582523,0.1197741143423885
4.84664927106115,4.008543796908639,2.2961344286208933,0.8803387260641793,0.11966127393646482
4.8515830894245155,4.009234932745345,2.403406382071733,0.8805373992193725,0.11946260078127352
4.856516907787881,4.01195171709545,2.5083123026210683,0.8807099149392279,0.11929008506142003
4.861450726151247,4.015212510382281,2.610737835007943,0.880770509558225,0.11922949044242444
4.866384544514614,4.01739198593036,2.7105854770547553,0.8807091864977714,0.11929081350287907
4.87131836287798,4.017641415129031,2.8077748673696177,0.8805943232926259,0.11940567670802521
4.8762521812413455,4.016888073592102,2.902232528657613,0.880519549362861,0.11948045063779077
4.881185999604711,4.016791184721507,2.993863684176171,0.880533458475537,0.11946654152511423
4.886119817968077,4.017873323023832,3.0825926074817804,0.8806091282646427,0.1193908717360076
4.891053636331444,4.019627461167855,3.1683706829066067,0.8806763196426347,0.11932368035801373
4.89598745469481,4.021095795850233,3.251171991509661,0.8806844399677587,0.11931556003288907
4.900921273058175,4.02154263540637,3.33094253983066,0.8806411206876206,0.11935887931302654
4.905855091421541,4.021399306520658,3.4076221776713864,0.8805971043877818,0.11940289561286271
4.910788909784907,4.0217351819363625,3.4811381280638884,0.8805952846956444,0.11940471530499734
4.915722728148274,4.022870123271104,3.551403995232544,0.8806314395000193,0.1193685605006225
4.92065654651164,4.0241727919870645,3.618412730088865,0.880663522830184,0.11933647717046053
4.925590364875005,4.024912579479169,3.682062662493714,0.8806594544912852,0.11934054550936159
4.930524183238371,4.0250796372908955,3.7423161089964565,0.8806312641490902,0.11936873585155805
4.935458001601737,4.025426763291282,3.7991614987604096,0.8806165768711,0.11938342312954926
4.940391819965103,4.026422548642341,3.8525622582856975,0.8806311165778945,0.1193688834227574
4.94532563832847,4.027526728296387,3.90249271627145,0.8806526336011439,0.11934736639951042
4.9502594566918345,4.028072779290948,3.94894044948273,0.8806542309925384,0.11934576900811805
4.955193275055201,4.028344682232282,3.991890634903902,0.8806389177975685,0.11936108220309011
4.960127093418567,4.02899997420026,4.031344097650089,0.8806302214311101,0.11936977856954982
4.965060911781933,4.029966795530747,4.06721167624894,0.880638047270771,0.1193619527298899
4.9699947301453,4.0306884334066515,4.099496173000837,0.8806489852686903,0.11935101473197218
4.9749285485086645,4.031113941009954,4.128205935112578,0.8806488315911877,0.1193511684094756
4.97986236687203,4.0316758008410964,4.153255064717869,0.8806409622772969,0.11935903772336717
4.984796185235397,4.032482649935266,4.174697440022175,0.8806376681422979,0.11936233185836582
4.989730003598763,4.033191858203732,4.1924701245343705,0.8806421287711089,0.11935787122955585
4.994663821962129,4.033691436764619,4.206554455792984,0.8806466663437971,0.11935333365686819
4.9995976403254945,4.03427462194092,4.216929218105477,0.880645694969522,0.11935430503114407
5.00453145868886,4.035041838007647,4.223648524892038,0.8806424792186889,0.11935752078197769
5.009465277052227,4.035690946050013,4.226654273506952,0.8806418533338666,0.11935814666680127
5.014399095415593,4.0361344227170965,4.225950789014293,0.8806431306553555,0.11935686934531313
5.019332913778958,4.036714089432426,4.221534272443052,0.880643792027218,0.11935620797345049
5.024266732142324,4.037529904480124,4.213330907782196,0.8806443816120034,0.11935561838866572
5.02920055050569,4.038157966972459,4.201402328663151,0.8806450665992379,0.11935493340143218
5.034134368869057,4.038443503209714,4.1857593056941225,0.8806433773382604,0.11935662266241158
5.039068187232423,4.038877120240939,4.166461558390398,0.8806402450126197,0.11935975498805246
5.044002005595788,4.039718385818407,4.1435251201695005,0.8806412099265265,0.119358790074147
5.048935823959154,4.040411573473628,4.116881866111255,0.8806462416841104,0.11935375831656538
5.05386964232252,4.040519494319838,4.086600693667698,0.880646894241651,0.11935310575902637
5.058803460685886,4.040557033567659,4.052735549647997,0.8806402283859589,0.11935977161472149
5.063737279049253,4.041176751255029,4.015314939025865,0.8806358924466727,0.11936410755400986
5.068671097412618,4.0419855397893825,3.974346408855671,0.8806411223440239,0.11935887765666023
5.0736049157759835,4.042075713614615,3.9298060106785875,0.880647916041749,0.11935208395893664
5.07853873413935,4.04150601948764,3.881728348684281,0.8806450616553663,0.11935493834532124
5.083472552502716,4.041358748179195,3.8301494997356422,0.8806356838431529,0.11936431615753784
5.088406370866083,4.0420143692478065,3.775068088724394,0.8806323196474792,0.11936768035321287
5.093340189229448,4.042341356435365,3.7164387053311536,0.8806386624714523,0.11936133752923647
5.0982740075928135,4.041389305333461,3.6543139276191345,0.8806453543514666,0.11935464564921949
5.10320782595618,4.040069021709379,3.5887864314238995,0.8806429646271464,0.11935703537353815
5.108141644319546,4.039743727612618,3.519899335707632,0.8806330617099282,0.11936693829075595
5.113075462682912,4.039943766498716,3.4476988813337903,0.8806256378024861,0.11937436219819558
5.118009281046278,4.039156288629632,3.372198931505338,0.8806280250217303,0.11937197497895045
5.122943099409643,4.037299599616281,3.293458433114545,0.8806366251499419,0.1193633748507382
5.12787691777301,4.035662588519967,3.2115439259101755,0.8806399506254314,0.11936004937524931
5.132810736136376,4.034789085746001,3.12652557385502,0.8806314184415024,0.11936858155917901
5.137744554499741,4.033809144357287,3.0385205885561843,0.8806176289103779,0.119382371090304
5.142678372863108,4.03190185593568,2.9476226704101136,0.880610586121398,0.1193894138792854
5.147612191226473,4.029527874334503,2.8539429746288345,0.880613023708971,0.11938697629171438
5.152546009589839,4.02780455988438,2.757604074599225,0.8806164626727272,0.11938353732795996
5.157479827953206,4.026987115311731,2.6587157139321396,0.8806139194984658,0.11938608050222424
5.162413646316571,4.025896003565239,2.5573810270140673,0.8806080420038511,0.11939195799684128
5.1673474646799376,4.023209989825589,2.4536938774968373,0.8806030406010845,0.11939695939961087
5.172281283043303,4.019343686569513,2.347762194174125,0.8805940557482198,0.11940594425247758
5.177215101406669,4.015910309680991,2.2397279431989014,0.8805719844774046,0.1194280155232934
5.182148919770036,4.013853713678373,2.1297259186841844,0.8805384346239742,0.11946156537672475
5.187082738133401,4.0131743780795155,2.017904354463727,0.8805091973241376,0.1194908026765614
5.192016556496767,4.0128775231053995,1.9044201743898785,0.8804990403021955,0.1195009596985041
5.196950374860133,4.011375398805724,1.789440300014188,0.8805053475637734,0.11949465243692645
5.201884193223499,4.007808612675356,1.6731550933946473,0.8805097910708776,0.11949020892982355
5.206818011586866,4.00182365831295,1.5557868186662418,0.8804946565324111,0.11950534346829013
5.211751829950231,3.9941572394679805,1.4375954685435754,0.8804532821324714,0.11954671786823001
5.216685648313597,3.986429568992593,1.3188917818632995,0.8803825848262786,0.11961741517442331
5.221619466676963,3.9795869537618502,1.2000623328832056,0.8802675038645009,0.11973249613620236
5.226553285040329,3.97371999562403,1.0816108427108275,0.8800759661353069,0.11992403386539661
5.231487103403695,3.9678675285292657,0.9642264386621042,0.8797700657052396,0.12022993429546436
5.236420921767061,3.9607434511799857,0.8489019553008138,0.8793203821529585,0.12067961784774567
5.241354740130427,3.952128437571513,0.7371483733252429,0.8787044830576133,0.12129551694309168
5.246288558493793,3.942345506278075,0.6313940917855664,0.8778796274656238,0.12212037253507947
5.251222376857159,3.9315164218305743,0.5357150453552243,0.8767325644697164,0.1232674355309832
5.256156195220525,3.9190770485209585,0.45697939578483554,0.8750282476800829,0.12497175232061192
5.261090013583891,3.904412303849837,0.4056110824075036,0.8724646645309905,0.12753533546970514
5.2660238319472565,3.8875094493226605,0.39259997871570174,0.8690753894582778,0.1309246105424192
5.270957650310622,3.869297189144885,0.4211213832122827,0.8656057151345297,0.1343942848661681
5.275891468673989,3.8510877337189733,0.48349708124905205,0.862877441632997,0.1371225583677022
5.280825287037354,3.832994541736918,0.5684954282265625,0.8611745938768988,0.1388254061238012
5.285759105400721,3.8141409815517613,0.6673301750831548,0.860427698118754,0.13957230188194644
5.2906929237640865,3.7938464786235313,0.7744593245372161,0.8604592396996965,0.13954076030100546
5.295626742127452,3.7725283043205997,0.8865719340820152,0.8610610116198072,0.13893898838089447
5.300560560490819,3.751827194301751,1.0016586693474343,0.8620155877258678,0.13798441227483463
5.305494378854184,3.7342183645432896,1.118444892136594,0.863116037476316,0.13688396252438687
5.31042819721755,3.7207005807079576,1.2360767358564333,0.8641840131792322,0.13581598682147
5.3153620155809165,3.7114391070213895,1.3539493094716062,0.8650784210454535,0.13492157895524898
5.320295833944282,3.705951750797344,1.4716108498273597,0.8656985676452096,0.1343014323554926
5.325229652307649,3.703767622411127,1.5887070621046746,0.8659928990995689,0.1340071009011332
5.330163470671014,3.7045299946652896,1.7049471201928463,0.8659748830698962,0.13402511693080665
5.33509728903438,3.7067626745633153,1.8200823721939015,0.865730467567881,0.13426953243282452
5.3400311073977464,3.7080624936450226,1.9338931655360923,0.8653982217764724,0.13460177822423597
5.344964925761112,3.7044594359390692,2.046180748784299,0.8651218975701854,0.13487810243052564
5.349898744124478,3.6941764960116075,2.1567635730255628,0.8649985142997079,0.13500148570100545
5.354832562487844,3.678230667314799,2.2654802865127115,0.865049138112235,0.13495086188847927
5.35976638085121,3.661038369732412,2.3721898135766013,0.865222157731681,0.1347778422690356
5.364700199214576,3.6501065505707793,2.4767626981611306,0.8654211440834955,0.13457885591722282
5.369634017577942,3.648672382546356,2.579074062709777,0.8655465828912223,0.13445341710949582
5.374567835941308,3.6547867285639954,2.678995333558996,0.8655428041346438,0.13445719586607638
5.379501654304674,3.661366987133097,2.7763833248814285,0.8654319936130807,0.13456800638763913
5.38443547266804,3.658840657106042,2.871119481013661,0.865305905288174,0.13469409471254484
5.3893692910314055,3.6462873226280497,2.963115576713786,0.865263424969133,0.13473657503158454
5.394303109394772,3.631457958121713,3.0522733550116676,0.8653320371839658,0.1346679628167512
5.399236927758138,3.623278183269753,3.1385145886362147,0.8654434540198167,0.13455654598089903
5.404170746121504,3.6262795793964404,3.2217657171056775,0.8654962368541758,0.1345037631465386
5.40910456448487,3.6337024110576475,3.3019364650960497,0.8654524799023393,0.13454752009837181
5.4140383828482355,3.6336947164329234,3.378992592981412,0.8653713532109515,0.13462864678975842
5.418972201211602,3.624387213874743,3.452900116730942,0.8653420527040268,0.13465794729668573
5.423906019574967,3.6137030316192447,3.5236117241583624,0.8653883446362448,0.13461165536446965
5.428839837938333,3.6095065167456077,3.591080857950161,0.8654501405069303,0.13454985949378634
5.4337736563017,3.6131090641832033,3.6552630410269438,0.8654591097396477,0.1345408902610707
5.438707474665065,3.617353056321302,3.7160995912034105,0.8654161675135518,0.13458383248716774
5.443641293028432,3.6144639623036032,3.773499110765183,0.8653808484468223,0.13461915155390006
5.448575111391797,3.6062922960989727,3.827445541562916,0.8653937491271296,0.13460625087359512
5.453508929755163,3.600802420165718,3.877939371455913,0.8654318524130883,0.13456814758763808
5.45844274811853,3.601797025156365,3.9249546683978647,0.8654460862074116,0.13455391379331685
5.463376566481895,3.605977370287403,3.9684190969119353,0.8654244425316634,0.1345755574690662
5.468310384845261,3.606433728294567,4.008308480205822,0.8654003572887625,0.13459964271196845
5.473244203208627,3.6001002655784977,4.044652603138686,0.8654046540447573,0.13459534595597486
5.478178021571993,3.5937150274236696,4.077402269811271,0.8654281425787917,0.13457185742194025
5.4831118399353596,3.5956469757936667,4.106554348839697,0.8654387197085769,0.13456128029215506
5.488045658298725,3.601798335012215,4.132142005561585,0.8654247093674993,0.13457529063323387
5.492979476662091,3.600845817767849,4.154177486225478,0.8654076900757747,0.13459230992495846
5.497913295025457,3.5930779938183766,4.17265854599824,0.8654113083658787,0.1345886916348552
5.502847113388823,3.5902035709608993,4.187562019622432,0.8654292441924335,0.13457075580830113
5.507780931752189,3.595706361865135,4.198868801427924,0.8654355215456255,0.13456447845510933
5.512714750115555,3.5995074437309365,4.206520673442263,0.8654221312122857,0.13457786878844924
5.517648568478921,3.5952055882632434,4.210488809062458,0.8654098029512458,0.1345901970494897
5.522582386842286,3.5899522771133054,4.210850573055273,0.8654165246292449,0.13458347537149085
5.527516205205653,3.591749686475831,4.207581391682544,0.8654312724397394,0.13456872756099703
5.532450023569019,3.59684829705621,4.200693623218425,0.865432021482816,0.13456797851792113
5.537383841932385,3.597115253356281,4.190190799772496,0.8654187914933054,0.1345812085074332
5.542317660295751,3.5930994839809967,4.176088567131156,0.8654116898088069,0.13458831019193268
5.547251478659116,3.5916550376620644,4.158398209423712,0.8654201471246469,0.1345798528760943
5.552185297022483,3.5945554554179,4.137130800753457,0.8654308240435459,0.13456917595719686
5.557119115385849,3.5973568352408707,4.11227801696909,0.865428672221914,0.13457132777883218
5.562052933749214,3.597326616967759,4.083839302116694,0.8654174159125878,0.13458258408816115
5.56698675211258,3.5958396720899497,4.05184534669142,0.8654125147236803,0.13458748527707012
5.571920570475946,3.594816563259814,4.016244303626366,0.8654198626561658,0.13458013734458646
5.576854388839313,3.5958747742458668,3.9771101451120865,0.8654288839843933,0.13457111601636085
5.5817882072026785,3.5996251798813153,3.9344668993202263,0.865427162224263,0.13457283777649343
5.586722025566044,3.602398487799556,3.88837216904913,0.8654167607509354,0.13458323924982377
5.59165584392941,3.5997935862782793,3.8388605370293067,0.8654110083143675,0.13458899168638797
5.596589662292776,3.595693068996588,3.785912532583707,0.8654163025687897,0.13458369743196347
5.601523480656142,3.598242302175163,3.7296027009329706,0.8654242857609113,0.1345757142398403
5.6064572990195085,3.605567283306267,3.66996322974226,0.8654246072046082,0.1345753927961424
5.611391117382874,3.607428182334667,3.607012526561931,0.8654179502492005,0.13458204975154886
5.61632493574624,3.6019106684805915,3.5407548311613657,0.8654114399955222,0.1345885600052252
5.621258754109606,3.5981521144308455,3.471298054445368,0.8654082360268229,0.1345917639739239
5.626192572472972,3.602003893443543,3.398727985959518,0.8654085882174063,0.13459141178334108
5.6311263908363385,3.608624169628527,3.32310157180518,0.8654142167347484,0.1345857832659999
5.636060209199704,3.6101186533055487,3.2444930335866293,0.865422271102485,0.13457772889826336
5.640994027563069,3.6057351944132945,3.1629929183970145,0.8654208547332061,0.13457914526754347
5.645927845926436,3.6024323741483943,3.078683204020745,0.8654026809073497,0.13459731909340186
5.650861664289802,3.604925899508192,2.9916310911932156,0.8653808480564306,0.13461915194432197
5.6557954826531684,3.6092471498892436,2.901955378865686,0.8653780568660173,0.13462194313473821
5.660729301016534,3.6098160482224215,2.8097580017384542,0.865398065575199,0.13460193442555887
5.665663119379899,3.6077421435669375,2.7151469685697,0.8654186373454249,0.13458136265533568
5.670596937743266,3.6077994760107344,2.6182342555681095,0.8654168410580312,0.1345831589427319
5.675530756106632,3.611013482071763,2.5191475348360615,0.8653921306575628,0.13460786934320101
5.6804645744699975,3.61393525358467,2.418014064668825,0.8653593611702022,0.134640638830562
5.685398392833364,3.6135707009633706,2.3149960975002166,0.8653290344697482,0.13467096553101618
5.690332211196729,3.610523564025834,2.2102848317060664,0.8653048939484003,0.13469510605236498
5.695266029560096,3.6085756483318887,2.1040824624717964,0.8652950967176012,0.13470490328316448
5.700199847923462,3.6110884564409904,1.9966031215763556,0.8653102340742703,0.13468976592649662
5.7051336662868275,3.6166175260841396,1.888082566012094,0.8653448313600621,0.13465516864070534
5.710067484650193,3.620997476764205,1.7787911419716205,0.8653695236350731,0.13463047636569508
5.715001303013559,3.6222866881494054,1.6690480744074523,0.8653501332667277,0.13464986673404072
5.719935121376925,3.6209084600818873,1.5592359234037028,0.8652731153945499,0.1347268846062201
5.724868939740292,3.618630539143439,1.4498198571998129,0.8651473952930587,0.1348526047077117
5.7298027581036575,3.6166714106550057,1.3413778977119133,0.8649833782084718,0.13501662179229865
5.734736576467023,3.614529460903295,1.2346458532934688,0.8647778626235035,0.13522213737726763
5.739670394830389,3.611378331165586,1.1305819135343116,0.8645220622663188,0.13547793773445188
5.744604213193755,3.607232692698416,1.030458129128364,0.8642173628202349,0.13578263718053496
5.749538031557122,3.60258389051317,0.9359857616170458,0.8638734094602784,0.13612659054048762
5.754471849920487,3.5977270399846835,0.8494720069925197,0.8634861377413633,0.13651386225939882
5.759405668283852,3.592910830493429,0.7739713281700279,0.8630187035163367,0.13698129648442448
5.764339486647219,3.5884963531170597,0.7133124973951578,0.8624076253386526,0.13759237466211066
5.769273305010585,3.5851022142740083,0.671760901612397,0.8615974766770349,0.13840252332373004
5.774207123373952,3.582676666406219,0.6530750809474983,0.8605909990695138,0.13940900093125205
5.779140941737317,3.5801126426765553,0.6591564342979729,0.859484178298883,0.14051582170188387
5.784074760100682,3.57618749940689,0.6891970507619749,0.8584470705631392,0.14155292943762907
5.789008578464049,3.5701646461435983,0.7400877173403164,0.85765600178788,0.14234399821288846
5.793942396827415,3.5629015053310313,0.8076824314191119,0.8572341324013376,0.14276586759943105
5.798876215190781,3.5563299420305987,0.8879403563469903,0.8572297798428177,0.14277022015795116
5.803810033554147,3.5515357526187152,0.9774874591211506,0.8576168141201618,0.14238318588060783
5.808743851917512,3.548926151352108,1.073716999083508,0.8583044311473251,0.14169556885344411
5.813677670280879,3.5481922333176037,1.1746809307148836,0.8591593095385897,0.14084069046217929
5.818611488644245,3.5492521530999666,1.2789336212517028,0.8600383389111258,0.13996166108964256
5.823545307007611,3.5524077569802928,1.3853930191762596,0.8608174846154846,0.1391825153852831
5.828479125370977,3.5576311530047615,1.4932344543309528,0.8614043984281978,0.13859560157257003
5.833412943734342,3.563926354754281,1.601814414513391,0.8617394760813417,0.1382605239194282
5.838346762097708,3.5691909965090853,1.7106174963121412,0.8618018158329681,0.13819818416780544
5.843280580461075,3.572255178256845,1.819220255076396,0.8616263653593782,0.13837363464139718
5.848214398824441,3.5729937691589106,1.927267176835362,0.8613150129689765,0.13868498703180232
5.853148217187806,3.572532955578511,2.0344543504735295,0.8610151190221947,0.13898488097858627
5.858082035551172,3.572394941824062,2.1405169841488534,0.8608603729508607,0.1391396270499224
5.863015853914538,3.572967602558256,2.2452205436821187,0.8609047923197786,0.13909520768100583
5.867949672277905,3.5741260869913765,2.3483555024855427,0.8610962087191435,0.13890379128164196
5.872883490641271,3.5757449480733148,2.4497301117464834,0.8613121577400719,0.13868784226071387
5.8778173090046355,3.5779850763810344,2.5491660853052367,0.8614361350243703,0.13856386497641604
5.882751127368002,3.580822588207935,2.6465121910429876,0.8614234733774556,0.13857652662333092
5.887684945731368,3.5834640891756124,2.741629293936276,0.8613164585079974,0.13868354149278725
5.892618764094735,3.584960384415773,2.834373875836752,0.8612056222418889,0.1387943777588944
5.8975525824581005,3.5847848425054925,2.92464378291118,0.8611674512175065,0.13883254878327642
5.9024864008214655,3.5837953969850687,3.0123477347714487,0.861218148421631,0.13878185157915013
5.907420219184832,3.5837451795800517,3.0973960457894134,0.8613097182094507,0.13869028179132897
5.912354037548198,3.585207558252354,3.1797047313067885,0.8613693616552941,0.13863063834548203
5.917287855911564,3.5872485356668267,3.259181659299394,0.8613560605981914,0.13864393940258693
5.9222216742749305,3.5883279690821026,3.335745356575926,0.8612925902525476,0.13870740974823367
5.927155492638295,3.587513199953845,3.4093238899749094,0.8612441658745823,0.1387558341262007
5.932089311001662,3.5859164257862037,3.479819218570376,0.8612576804161862,0.1387423195845975
5.937023129365028,3.585562284644462,3.5471500523987918,0.8613162156556595,0.1386837843451257
5.941956947728394,3.586641115377642,3.6112498947760976,0.8613568088856066,0.13864319111518134
5.9468907660917605,3.5875433021462295,3.6720691442510387,0.8613383005415781,0.1386616994592124
5.951824584455125,3.587074516945001,3.729576429158302,0.8612875259152399,0.13871247408555243
5.956758402818491,3.585681497297811,3.7837487655367186,0.8612678877071415,0.13873211229365287
5.961692221181858,3.584839197270658,3.8345614682068225,0.8613025557516185,0.13869744424917718
5.966626039545224,3.585202924020055,3.882024273547978,0.8613458289454595,0.13865417105533692
5.9715598579085905,3.585693816755348,3.9261101779142216,0.861342593356272,0.1386574066445255
5.976493676271955,3.5851666011306498,3.9667467457538343,0.8613011614641153,0.13869883853668286
5.981427494635321,3.5840889782352314,4.003848407704164,0.861280725971952,0.1387192740288464
5.986361312998688,3.5835287325622978,4.037409021128532,0.8613086137567335,0.13869138624406582
5.991295131362054,3.583560935636975,4.067471069357072,0.8613432855988522,0.13865671440194802
5.996228949725419,3.5835694798486446,4.094054922279446,0.861336011911487,0.13866398808931404
6.001162768088785,3.58321261092751,4.117148080942739,0.8613009484971724,0.13869905150362943
6.006096586452151,3.582562340732254,4.13672597690813,0.8612911392581988,0.13870886074260322
6.011030404815517,3.581969231528205,4.1527721542591784,0.8613190879453408,0.13868091205546246
6.015964223178884,3.581824621607416,4.165251662621327,0.8613414153740991,0.13865858462670455
6.020898041542249,3.581991542843174,4.174149189205141,0.8613264403114642,0.13867355968933992
6.025831859905615,3.5818001475162355,4.179507084760291,0.8612994209518341,0.13870057904897043
6.030765678268981,3.581067753529148,4.181294735157813,0.8613008077687604,0.13869919223204485
6.035699496632347,3.5805276685928993,4.179458123946743,0.8613262982119178,0.13867370178888824
6.040633314995714,3.5807214112866164,4.173996384803889,0.8613372826475526,0.1386627173532551
6.045567133359079,3.581056598375554,4.164893413691902,0.8613192146155585,0.1386807853852503
6.050500951722444,3.580693935353819,4.152205848349561,0.8612998188918187,0.13870018110899263
6.055434770085811,3.5799131020126493,4.135985042351285,0.8613065250032941,0.13869347499751933
6.060368588449177,3.5797432317308746,4.116210133501756,0.8613286643351651,0.1386713356656509
6.065302406812544,3.580329742519821,4.092906727263736,0.861334716878352,0.13866528312246626
6.0702362251759086,3.5806389629964817,4.066108739501618,0.8613161097501717,0.13868389025064723
6.075170043539274,3.5800657949038532,4.035865850777429,0.8612981739777994,0.1387018260230219
6.080103861902641,3.579440917143555,4.002163347105493,0.8613058597196236,0.13869414028119892
6.085037680266007,3.5797397165643887,3.965045359827451,0.861329646700716,0.13867035330011024
6.089971498629373,3.580561108850501,3.9245507522360157,0.8613367849168876,0.138663215083938
6.0949053169927385,3.580775133119316,3.880701384422473,0.8613150484790961,0.138684951521726
6.099839135356104,3.580192542028277,3.833515043507524,0.8612915416301705,0.1387084583706495
6.104772953719471,3.579714275934951,3.7829707895203133,0.8612983809192996,0.13870161908151923
6.109706772082837,3.5801148709756587,3.729201972929628,0.8613286955127495,0.13867130448806894
6.114640590446203,3.5810937390282565,3.672268087803648,0.8613429555061358,0.13865704449468053
6.1195744088095685,3.5815090247964894,3.61216047190614,0.8613194809834854,0.13868051901732997
6.124508227172934,3.580757870460378,3.5489180810980696,0.8612837085218297,0.1387162914789853
6.1294420455363,3.5798397979296737,3.4826427806979985,0.8612784189993866,0.13872158100142917
6.134375863899667,3.580014431431741,3.4134534818658864,0.8613121668410435,0.13868783315977273
6.139309682263032,3.5808534906134524,3.3414374388796113,0.8613474437648361,0.13865255623598047
6.1442435006263985,3.580996160023881,3.266677805295558,0.8613414387392585,0.1386585612615609
6.149177318989764,3.580133747753992,3.189270683210193,0.8612939424798354,0.13870605752098508
6.15411113735313,3.578871952297871,3.1093191105957287,0.8612504101797666,0.13874958982105615
6.159044955716497,3.577681001808743,3.026923583545978,0.8612556263633984,0.13874437363742717
6.163978774079862,3.576674544380716,2.942170371475374,0.8613060221954139,0.13869397780541426
6.1689125924432275,3.5758620275029607,2.855147224148156,0.8613518172563169,0.13864818274451396
6.173846410806594,3.5752306934959552,2.7659819639812486,0.8613468447265895,0.13865315527424335
6.17878022916996,3.5743223184523782,2.674806604852248,0.8612919311259468,0.13870806887488565
6.183714047533327,3.572287764866871,2.5817496724576405,0.8612282081604983,0.13877179184033547
6.188647865896692,3.5691687249923194,2.4869649177237205,0.8611955127212596,0.1388044872795743
6.1935816842600575,3.5660166853634063,2.390654464663361,0.8612039214395825,0.1387960785612519
6.198515502623424,3.563631550225247,2.293033582968739,0.8612392883604483,0.13876071164038725
6.20344932098679,3.5619844624807926,2.194333629440621,0.8612816879784739,0.13871831202236212
6.208383139350156,3.5602507213223227,2.0948178082533984,0.8613122353696079,0.13868776463122917
6.213316957713522,3.5575962919188004,1.9947719012749996,0.8613107085178748,0.13868929148296336
6.2182507760768875,3.5541356885872557,1.8945188332050167,0.8612594002111921,0.13874059978964606
6.223184594440254,3.550443173169332,1.794441291983441,0.8611547788468613,0.13884522115397743
6.22811841280362,3.546707760179063,1.6949970854589822,0.8610138270337915,0.13898617296704768
6.233052231166986,3.5422776651874113,1.5967342212621434,0.8608663293127506,0.13913367068808813
6.237986049530352,3.5359852553482414,1.5003110485366462,0.8607387194502274,0.13926128055061204
6.2429198678937174,3.526615827577644,1.4065233408402775,0.8606415799666978,0.13935842003414162
6.247853686257083,3.514689334815689,1.3163385993609906,0.8605681732814671,0.13943182671936843
6.25278750462045,3.5025794283189504,1.230935159166528,0.8605026763325209,0.1394973236683107
6.257721322983816,3.4922062826367353,1.1517397247011028,0.8604299365813649,0.1395700634194641
6.262655141347182,3.48397554894399,1.0804498260385413,0.8603372203024491,0.13966277969838206
6.267588959710547,3.475731198740144,1.0190168841154488,0.8602059076434861,0.13979409235734702
6.272522778073913,3.4641285622240794,0.969554642989262,0.8600037473971511,0.13999625260368304
6.27745659643728,3.448593816763161,0.9341388205639279,0.8596928693949656,0.14030713060586966
6.282390414800645,3.4311406148334544,0.914497048853055,0.8592560459483225,0.140743954052514
6.287324233164011,3.4141186292656136,0.9116604923767959,0.8587229911670708,0.14127700883376562
6.292258051527377,3.398626112039226,0.9257174862741998,0.8581723936076942,0.14182760639314332
6.297191869890743,3.3831859572204213,0.9557949668343845,0.8577046398360733,0.14229536016476413
6.30212568825411,3.3657080837079665,1.0002761945364762,0.8574062042107928,0.14259379579004483
6.307059506617475,3.346427046012999,1.0571400556198234,0.857330079216849,0.1426699207839885
6.311993324980841,3.327496291211616,1.1242803350642663,0.8574946786778022,0.14250532132303437
6.316927143344207,3.3102599639822863,1.1997239800771295,0.8578851001757571,0.14211489982507852
6.321860961707573,3.2942751707247435,1.2817395518143377,0.8584474662302978,0.14155253377053761
6.326794780070939,3.278038041596416,1.368865004150376,0.8590869419905529,0.14091305801028178
6.331728598434305,3.2614119680344604,1.4598900379005502,0.8596854238290196,0.14031457617181625
6.336662416797671,3.2470196577591492,1.5538199168812143,0.8601378985841148,0.13986210141672445
6.341596235161037,3.2387800930195225,1.6498361302512095,0.8603866175945402,0.13961338240630078
6.346530053524403,3.2364973933033463,1.747260364704378,0.8604326855285754,0.1395673144722696
6.351463871887769,3.235082755781752,1.8455248598622525,0.8603244412348141,0.13967555876603185
6.356397690251135,3.2292886646973837,1.944150103048856,0.8601374573882036,0.13986254261264475
6.361331508614501,3.2162412433524175,2.0427277023946666,0.85995632999264,0.1400436700082109
6.366265326977866,3.1993729523713417,2.14090600220533,0.8598551381664133,0.1401448618344379
6.371199145341233,3.18532438861319,2.238377807930511,0.8598727494003228,0.14012725060052925
6.376132963704599,3.1764437300276875,2.334870576508381,0.859993154307567,0.14000684569328606
6.381066782067965,3.171224003375124,2.4301407476471915,0.8601500931299054,0.13984990687094745
6.3860006004313306,3.166715046388235,2.5239724187128414,0.8602625674991958,0.1397374325016567
6.390934418794696,3.1612333573813576,2.616175071071554,0.860281961672728,0.13971803832812302
6.395868237158063,3.155718726709282,2.7065690794577626,0.8602187955538292,0.1397812044470207
6.400802055521429,3.1508043313718868,2.79496315477673,0.8601311825275441,0.13986881747330523
6.405735873884794,3.1454185137193775,2.8811670043247757,0.8600843302364128,0.13991566976443423
6.4106696922481605,3.1382886054378383,2.965088618618624,0.8601083039393744,0.1398916960614702
6.415603510611526,3.1303930483013493,3.046655190488747,0.8601804850695939,0.139819514931251
6.420537328974893,3.1244993978950806,3.1257698189883367,0.8602440832655935,0.13975591673525428
6.425471147338259,3.1217063613357614,3.202336894075943,0.860252055603284,0.13974794439756544
6.430404965701624,3.120675017544644,3.2762599684395894,0.8602057586876757,0.13979424131317597
6.4353387840649905,3.1186827549925336,3.347457884814696,0.860154665346878,0.13984533465397428
6.440272602428356,3.113152089720826,3.41587303931392,0.8601510088872528,0.13984899111360158
6.445206420791722,3.105233143501303,3.481415994535823,0.8601977900614662,0.13980220993939166
6.450140239155088,3.0994996049297923,3.544059834257205,0.8602446557616122,0.13975534423924774
6.455074057518454,3.0986159008560925,3.6037076115712843,0.860242431343651,0.13975756865721073
6.46000787588182,3.1002521813853248,3.6602711806388983,0.8601992172210646,0.13980078277979943
6.464941694245186,3.0986628647583982,3.7137210032259493,0.860170613283254,0.13982938671761114
6.469875512608552,3.0909181526999965,3.7639858289880475,0.8601915563522265,0.13980844364863923
6.474809330971918,3.082855053530575,3.811027193021181,0.860233479277179,0.1397665207236881
6.479743149335284,3.0823842026800836,3.854837314626646,0.8602430821011033,0.139756917899764
6.4846769676986495,3.0865873741183183,3.8953547410004234,0.8602124736172405,0.13978752638362685
6.489610786062016,3.085312173808297,3.932561607757651,0.8601867056484735,0.13981329435239478
6.494544604425382,3.0770443900920146,3.9664681166958218,0.8602000698424659,0.13979993015840303
6.499478422788747,3.0706229870369515,3.997047496568213,0.8602311924541263,0.13976880754674295
6.504412241152114,3.071583832005185,4.024254232325542,0.8602372007983174,0.13976279920255175
6.5093460595154795,3.075094639055292,4.048070115380421,0.8602138884254118,0.13978611157545823
6.514279877878846,3.0733928472178733,4.068491137564573,0.8601968959586611,0.13980310404220966
6.519213696242212,3.066110421290396,4.08549764637507,0.8602086885023964,0.1397913114984747
6.524147514605577,3.0608337014161124,4.099108817830041,0.8602301519336298,0.1397698480672414
6.529081332968944,3.062674636160732,4.109250840938902,0.8602317608517032,0.13976823914916855
6.5340151513323095,3.066486291611461,4.115946673517036,0.8602141659373648,0.13978583406350853
6.538948969695675,3.0640785774077948,4.119215321073316,0.860203161123468,0.13979683887740602
6.543882788059042,3.0565272614738257,4.119077436992795,0.8602127377352263,0.13978726226564958
6.548816606422407,3.0526581737061567,4.115527108938822,0.8602285509380587,0.13977144906281908
6.553750424785774,3.056186693263177,4.108555266258964,0.8602295311378847,0.13977046886299518
6.5586842431491394,3.060304960975281,4.098077302928568,0.86021519224311,0.1397848077577722
6.563618061512505,3.056836828434962,4.084123999141394,0.8602047399999073,0.13979526000097803
6.568551879875872,3.048182614157757,4.066777427468091,0.8602120569408511,0.13978794306003559
6.573485698239237,3.0456437695312997,4.046003111834244,0.8602280404999368,0.13977195950095114
6.578419516602603,3.0528541045161712,4.0218620036321,0.8602312561484297,0.13976874385246016
6.583353334965969,3.05762348418856,3.994385342985641,0.8602154740116204,0.1397845259892721
6.588287153329335,3.0499188086505358,3.963596351646808,0.8602004802545905,0.139799519746303
6.593220971692701,3.040106722111091,3.929541866016676,0.8602080093000928,0.13979199070079745
6.598154790056067,3.0433863624730084,3.892242659424247,0.8602300704938804,0.1397699295070079
6.603088608419433,3.053856205273953,3.851701111938005,0.8602356167474564,0.1397643832534298
6.608022426782799,3.0540827848124206,3.8079934912458917,0.8602135651825417,0.1397864348183439
6.612956245146165,3.0438576896258143,3.76117204562045,0.8601920856769254,0.13980791432395848
6.61789006350953,3.0387740956513305,3.71130728943871,0.8602012277238722,0.1397987722770102
6.622823881872897,3.044992621947015,3.6584245722433333,0.8602296367657347,0.13977036323514663
6.627757700236263,3.0526712980724966,3.602532112170536,0.8602389622040586,0.1397610377968242
6.632691518599629,3.052044103677886,3.5437504835125835,0.8602155925328909,0.1397844074679923
6.637625336962995,3.0451958154575443,3.482168149693613,0.8601871556954579,0.1398128443054252
6.64255915532636,3.0416177307321495,3.417856190623358,0.8601858340373296,0.13981416596355548
6.647492973689727,3.0455466983150425,3.3508935624306035,0.86021114366127,0.13978885633961677
6.652426792053093,3.0511585380971264,3.281384184918496,0.860234266676698,0.13976573332419026
6.657360610416458,3.052056395181587,3.2093963881461285,0.8602298920116026,0.13977010798928846
6.662294428779825,3.0494590978300753,3.135047729650907,0.8601998586070184,0.1398001413938748
6.66722824714319,3.0475056119622836,3.0584479039973296,0.8601701252259066,0.13982987477498895
6.672162065506557,3.047402060807615,2.9797105060752163,0.8601659476472947,0.13983405235360286
6.677095883869923,3.048267100923064,2.8989710307442027,0.8601879560311119,0.13981204396978622
6.682029702233288,3.0492041969778114,2.816371459372856,0.8602135859661126,0.1397864140347865
6.686963520596655,3.0499846022965302,2.732054942913678,0.8602210003390823,0.13977899966181753
6.69189733896002,3.0506024523524156,2.6461831592930194,0.8602051385198561,0.13979486148104425
6.696831157323386,3.0505923383055595,2.5589440698599493,0.8601712388061347,0.1398287611947671
6.701764975686753,3.0496428454178472,2.470547811798842,0.8601269364490229,0.13987306355187973
6.706698794050118,3.0478362071308323,2.381226005251337,0.8600889363502887,0.13991106365061445
6.711632612413485,3.045642573017048,2.291231188111997,0.8600833232634975,0.1399166767374068
6.71656643077685,3.0439409185684694,2.2008432390700663,0.8601204465660903,0.13987955343481356
6.721500249140216,3.043442738890467,2.1103768216030288,0.8601717463752603,0.13982825362564458
6.7264340675035825,3.0445756159668464,2.020187820447605,0.8601879092245109,0.1398120907763946
6.731367885866948,3.046568603278343,1.9306797129312223,0.8601440247964459,0.13985597520445953
6.736301704230313,3.0474287467410073,1.842316690226429,0.8600560241143776,0.13994397588652735
6.74123552259368,3.04593689247562,1.7556433961747084,0.8599503944933098,0.14004960550759502
6.746169340957046,3.0420096990726124,1.6712956308473863,0.8598330891416495,0.14016691085925304
6.7511031593204125,3.0369399758971074,1.5900039329261084,0.8597000326066494,0.1402999673942493
6.756036977683778,3.0324999179282783,1.5126035155127326,0.8595676118083975,0.14043238819249712
6.760970796047143,3.029178275443454,1.4400436330425697,0.8594720188624475,0.14052798113844867
6.76590461441051,3.0267748110838983,1.3733889420151535,0.8594318972733592,0.14056810272753922
6.770838432773876,3.0247930240846155,1.3138069290497563,0.8594216346008702,0.14057836540002985
6.775772251137242,3.0226589833588413,1.2625332263607176,0.8593898162291993,0.14061018377170278
6.780706069500608,3.02007361363664,1.2208072694844747,0.8593004533514129,0.14069954664948903
6.785639887863973,3.0167662865692995,1.1897768656789767,0.8591514771808957,0.1408485228200074
6.79057370622734,3.012780815707218,1.1703810669594756,0.8589601871503413,0.14103981285056255
6.795507524590706,3.008310690998999,1.1632331606190227,0.8587451629117142,0.14125483708918968
6.8004413429540715,3.003378863046025,1.168533859755823,0.8585282759068794,0.14147172409402511
6.805375161317438,2.997767000597285,1.1860416946311354,0.8583458007499191,0.1416541992509853
6.810308979680803,2.991418555014347,1.2151107125668215,0.8582446597819623,0.14175534021894104
6.815242798044169,2.9848661280147275,1.2547826109445266,0.8582618261452788,0.1417381738556232
6.820176616407536,2.9789512955503885,1.303904632513944,0.858407138736014,0.14159286126488735
6.8251104347709015,2.9745410569956863,1.3612434293933364,0.8586629255680842,0.14133707443281585
6.830044253134268,2.971572123848893,1.425575359019075,0.8589921874845001,0.14100781251639938
6.834978071497633,2.969508304003231,1.4957466895950808,0.8593427992110005,0.14065720078990254
6.839911889860999,2.9681614831026515,1.5707066698526302,0.8596514914278173,0.1403485085730885
6.844845708224366,2.967868543228274,1.649520763357115,0.859860455564671,0.1401395444362378
6.8497795265877315,2.968933473277149,1.7313705421610603,0.8599442041044877,0.14005579589642353
6.854713344951097,2.970920050485364,1.815543660380443,0.859924432889662,0.14007556711125038
6.859647163314463,2.9727566878430878,1.901419506476237,0.8598557226217828,0.14014427737913246
6.864580981677829,2.9732088600729636,1.9884566746001124,0.8597926650815405,0.14020733491937562
6.869514800041196,2.972378818037882,2.0761846522331453,0.8597662347748897,0.14023376522602723
6.8744486184045615,2.971382417152563,2.1641997552821284,0.8597832950868798,0.14021670491403843
6.879382436767926,2.971101128578374,2.2521517597827203,0.8598369699309374,0.14016303006998118
6.884316255131293,2.971787761307528,2.339726725803987,0.859910492415279,0.14008950758563912
6.889250073494659,2.9728536947080197,2.4266450886730957,0.8599766716056749,0.1400233283952421
6.894183891858025,2.973562414057089,2.5126609528702453,0.8600081436472204,0.13999185635369557
6.899117710221391,2.9738264037077586,2.5975550808927887,0.8599980327824475,0.1400019672184681
6.904051528584756,2.9737770820726523,2.681127799029396,0.8599685473577351,0.14003145264317857
6.908985346948122,2.9734242728500537,2.7631958203103375,0.8599524139958047,0.1400475860051073
6.913919165311489,2.972670263257702,2.843591155217157,0.8599638572503717,0.14003614275053836
6.918852983674855,2.97165231786054,2.9221426705731797,0.8599902035104541,0.14000979649045908
6.923786802038221,2.9708555003967745,2.998678190054508,0.8600110036157749,0.13998899638514023
6.928720620401586,2.9705226646544247,3.073091950144294,0.8600189528310048,0.13998104716991247
6.933654438764952,2.9704051343208233,3.145292030636239,0.8600193531787371,0.13998064682218103
6.938588257128319,2.969991591406557,3.2151745687093993,0.860017035520697,0.13998296448022274
6.943522075491685,2.9689616590198074,3.282654114950326,0.8600131412916935,0.13998685870922917
6.9484558938550505,2.9676900232481085,3.3476394804961176,0.8600120875122118,0.13998791248871295
6.953389712218416,2.9668737415439033,3.410060501011634,0.8600202698784115,0.13997973012251488
6.958323530581782,2.9666264333583765,3.4698457667172313,0.860034427891302,0.13996557210962568
6.963257348945149,2.9664628176204335,3.5268997063987992,0.8600409400113881,0.1399590599895397
6.968191167308515,2.9659277837178344,3.5811618307763875,0.8600334367140641,0.139966563286865
6.97312498567188,2.9650365477598717,3.632535406063821,0.8600239399190938,0.13997606008183675
6.978058804035246,2.9643061293050654,3.681036205272667,0.8600274697958635,0.13997253020506684
6.982992622398612,2.9641360998261335,3.726582668301814,0.860040579729949,0.13995942027098163
6.987926440761978,2.9642007252179146,3.7691589807991606,0.860046597290399,0.13995340271053217
6.992860259125345,2.963936000754068,3.808739487891681,0.8600400564871784,0.13995994351375354
6.99779407748871,2.9634294916636685,3.8452974548274614,0.8600333045519301,0.13996669544900212
7.002727895852076,2.963198560154688,3.878795695159972,0.8600367673338277,0.13996323266710545
7.007661714215442,2.9633257676848648,3.9092055247190927,0.8600446981949271,0.13995530180600657
7.012595532578808,2.963407165315462,3.936505977328794,0.8600464183727519,0.13995358162818325
7.017529350942175,2.963306300844229,3.9606723170102818,0.8600421672694013,0.1399578327315343
7.0224631693055395,2.9633477987528933,3.9816137652983263,0.8600400407081524,0.1399599592927834
7.027396987668905,2.9636466400391948,3.9993309886192536,0.8600428771854509,0.13995712281548608
7.032330806032272,2.9638358657685586,4.013785072476008,0.8600459932197956,0.13995400678114234
7.037264624395638,2.9638306664445575,4.02500207797445,0.8600456339627149,0.1399543660382238
7.0421984427590045,2.9641257455581145,4.032971967373595,0.8600436874180682,0.13995631258287186
7.0471322611223695,2.9648277625587265,4.037674348610382,0.8600437885580773,0.13995621144286402
7.052066079485735,2.965239072661949,4.039108921294433,0.8600458361684541,0.1399541638324894
7.056999897849102,2.9651305967790464,4.037281319879019,0.8600463841573653,0.13995361584358032
7.061933716212468,2.9653581698629363,4.032194171675604,0.8600443832707544,0.13995561673019405
7.066867534575834,2.9663638027339476,4.023856321259349,0.8600436547629903,0.13995634523796013
7.071801352939199,2.967193071480099,4.0122823142975905,0.8600464683534647,0.13995353164748706
7.076735171302565,2.967106449160403,3.9974908089642422,0.8600481271994408,0.1399518728015128
7.081668989665932,2.9669714996594734,3.9794868523335367,0.8600444228317505,0.13995557716920579
7.086602808029298,2.967809754551191,3.9582785759619297,0.8600407909137582,0.13995920908720086
7.091536626392664,2.968945217846934,3.9339166446120775,0.8600443749975974,0.1399556250033589
7.096470444756029,2.969118512180208,3.9064470237408737,0.8600500903388114,0.13994990966214238
7.101404263119395,2.9686414797961502,3.8758787440716396,0.8600473205308786,0.139952679470073
7.106338081482761,2.9688257484983236,3.842222213018409,0.8600387407538896,0.13996125924706154
7.111271899846128,2.96965232523927,3.8055477271610454,0.8600376860641943,0.13996231393675468
7.1162057182094935,2.969881130693048,3.7659123398086534,0.8600461809648686,0.13995381903607892
7.121139536572859,2.969276478288191,3.7233232058976906,0.8600507266438485,0.1399492733570979
7.126073354936225,2.968830562967197,3.677884245561449,0.8600433638060246,0.1399566361949223
7.131007173299591,2.9687156869459015,3.6296796178559845,0.8600335629206355,0.13996643708031273
7.135940991662958,2.9681156875027415,3.5787733439581295,0.8600337649289368,0.13996623507201122
7.1408748100263235,2.9670200998794627,3.525221061170484,0.8600424888098676,0.13995751119108182
7.145808628389688,2.9661856214392315,3.4690609627253854,0.8600475195145515,0.13995248048639983
7.150742446753055,2.965374355175653,3.410380837286299,0.8600411719702508,0.13995882803070178
7.155676265116421,2.963624316496373,3.349280323728988,0.8600288812919349,0.13997111870902082
7.160610083479788,2.9611190037049755,3.2858775675179532,0.8600234484882249,0.13997655151273303
7.165543901843153,2.9591351366100893,3.2202867731558946,0.8600302757779171,0.13996972422304377
7.170477720206518,2.95797153359767,3.1526040495017016,0.8600392601648609,0.13996073983610255
7.175411538569885,2.956285882127292,3.0829206255215458,0.8600359692776557,0.13996403072330846
7.180345356933251,2.953176642080538,3.011381144826945,0.8600207812013639,0.1399792187996013
7.185279175296617,2.949737711199595,2.93813820000978,0.8600092882776729,0.13999071172329328
7.190212993659983,2.9473871470998074,2.863338775761225,0.8600112210942182,0.13998877890674863
7.195146812023348,2.9457701582169253,2.787135274786384,0.8600173641576342,0.13998263584333298
7.200080630386715,2.9438079284648517,2.7097111923639288,0.8600127661787313,0.139987233822237
7.205014448750081,2.941411869749337,2.6312699785602347,0.8599965193008612,0.14000348070010774
7.209948267113447,2.9390490015373785,2.552028388357862,0.8599811527998287,0.14001884720114144
7.2148820854768125,2.936725895808749,2.4722246346590686,0.8599754834180223,0.14002451658294854
7.219815903840178,2.9341368240469627,2.3921165798945205,0.8599748829544541,0.1400251170465176
7.224749722203544,2.931548647761878,2.311985344917234,0.8599680779728114,0.1400319220281608
7.229683540566911,2.9297684374463477,2.2321443035776176,0.8599488238441224,0.1400511761568496
7.234617358930277,2.928743452321038,2.1529479455819938,0.8599197971200635,0.14008020288090875
7.2395511772936425,2.92702156561174,2.074791289899047,0.8598873800433193,0.14011261995765206
7.244484995657008,2.9231540291277707,1.9981093130192595,0.8598541667592176,0.14014583324175234
7.249418814020374,2.916465436144609,1.9233824596488447,0.8598170679937767,0.14018293200718912
7.254352632383741,2.908107056865829,1.8511480838165273,0.8597736651630629,0.14022633483789917
7.259286450747107,2.9003999441313484,1.7820078523099687,0.8597293528335282,0.14027064716743287
7.264220269110472,2.8944330615474843,1.7166218169733503,0.8596936254241311,0.14030637457683245
7.269154087473838,2.889691007215288,1.655700760626797,0.859665896237857,0.14033410376310912
7.274087905837204,2.884031101313508,1.5999982152610963,0.8596275596278717,0.14037244037309526
7.279021724200571,2.874535970938147,1.5502961849425183,0.8595538931765297,0.14044610682443812
7.283955542563937,2.8609292885027653,1.507380869168773,0.859436457417686,0.14056354258328316
7.2888893609273016,2.8455995826570746,1.4720071816666556,0.8592923029552131,0.14070769704575695
7.293823179290668,2.831326234307434,1.4448542741343464,0.8591502093069208,0.14084979069404924
7.298756997654034,2.819640509119612,1.4264773349833617,0.8590300992931352,0.14096990070783486
7.3036908160174,2.8085752115942633,1.4172624840635581,0.8589378759387251,0.14106212406224444
7.308624634380766,2.794362840521617,1.4173920261266044,0.8588775308878637,0.14112246911310525
7.3135584527441315,2.7761411894304913,1.4268268316824422,0.8588619269367773,0.14113807306419018
7.318492271107498,2.756628136582839,1.445310166743715,0.858907218111232,0.141092781889734
7.323426089470864,2.739776996894706,1.4723924743635823,0.8590163287333701,0.14098367126759442
7.32835990783423,2.7287750416135763,1.5074713284375578,0.8591693302879997,0.14083066971296343
7.333293726197596,2.722017411383785,1.5498379926467307,0.8593310786510985,0.14066892134986678
7.3382275445609615,2.714428672070793,1.5987228839713559,0.859469883574105,0.14053011642686403
7.343161362924327,2.702556239431985,1.6533352695290298,0.8595721043604894,0.14042789564048117
7.348095181287694,2.6854500116440043,1.7128953462024983,0.8596424580380437,0.1403575419629308
7.35302899965106,2.6662922159298614,1.776658014278846,0.8596921894199276,0.1403078105810486
7.357962818014425,2.6508528964189293,1.8439277542233596,0.8597265852658412,0.14027341473513755
7.3628966363777915,2.6418184453592706,1.9140658856037687,0.8597430833503846,0.14025691665059584
7.367830454741157,2.638572169536816,1.9864932243274342,0.8597414063318304,0.14025859366915058
7.372764273104524,2.6368823492617395,2.0606876494891435,0.8597345963327231,0.14026540366825907
7.37769809146789,2.6304627772745546,2.1361774323690885,0.8597464495534815,0.14025355044750162
7.382631909831255,2.617647796298393,2.2125339932685124,0.8597931630986855,0.14020683690229774
7.387565728194621,2.6014457501443173,2.289369672572432,0.8598652342770201,0.1401347657239622
7.392499546557987,2.5871928459539073,2.3663458135951547,0.859929896535333,0.1400701034656488
7.397433364921353,2.5798509922818034,2.443165614729569,0.8599563134134347,0.1400436865875471
7.40236718328472,2.577903047062028,2.519566483603205,0.8599416245676034,0.14005837543337724
7.407301001648085,2.5752337235804634,2.595316844017694,0.8599125419055424,0.14008745809543668
7.412234820011451,2.567971320925381,2.670207161201014,0.859901155825149,0.14009884417582757
7.417168638374817,2.5562461594376873,2.744043611923693,0.8599192066927006,0.14008079330827802
7.422102456738183,2.5442742967066265,2.8166469491166275,0.8599537095224068,0.14004629047857398
7.42703627510155,2.5366063409080204,2.887831355331171,0.8599827926912772,0.1400172073097052
7.431970093464915,2.5326614586705016,2.957455054826302,0.8599931608935514,0.14000683910743242
7.4369039118282805,2.5288521967362816,3.025382981759391,0.8599860496073043,0.14001395039368053
7.441837730191647,2.523210002872158,3.091490975694881,0.859973345392712,0.14002665460827596
7.446771548555013,2.516078418521731,3.155632344848064,0.8599696277552684,0.14003037224572168
7.451705366918379,2.5091022112710357,3.217683837845103,0.8599819148667642,0.14001808513422775
7.456639185281745,2.5032600700015126,3.2775752401458402,0.8600021872624148,0.1399978127385798
7.4615730036451104,2.4981374042918563,3.3351628856029913,0.8600132998779,0.1399867001230957
7.466506822008477,2.4935522880132166,3.3904147588434137,0.8600074261686275,0.1399925738323696
7.471440640371843,2.4898313222073103,3.443276144148233,0.8599962287229802,0.14000377127801836
7.476374458735208,2.4865183919524094,3.4936875038058077,0.8599967749293623,0.14000322507163687
7.481308277098575,2.4822663190661083,3.5415999004585195,0.8600095048424459,0.13999049515855388
7.48624209546194,2.4763387409207045,3.5869443270485535,0.8600189918801762,0.13998100812082367
7.491175913825307,2.4706310210622076,3.6297123744394297,0.8600165963869522,0.1399834036140486
7.496109732188673,2.468181935323615,3.6698650811815736,0.8600111343458786,0.1399888656551232
7.501043550552038,2.4681488831963514,3.707346795958322,0.8600128174698941,0.13998718253110828
7.505977368915405,2.465770269990243,3.7420676296794095,0.8600181495051709,0.13998185049583228
7.51091118727877,2.4592264783541067,3.774017727785119,0.8600192816104654,0.1399807183905386
7.515845005642136,2.4528143683170156,3.803134522531506,0.8600183347435936,0.1399816652574113
7.520778824005503,2.451483717696925,3.8294617855522457,0.8600210288146977,0.13997897118630712
7.525712642368868,2.453792722696374,3.852969266754739,0.8600238906920843,0.1399761093089204
7.5306464607322345,2.4524777119785846,3.8736227397340777,0.8600210598175917,0.13997894018341417
7.5355802790956,2.4443997753870415,3.8913831873646827,0.8600176485968319,0.13998235140417548
7.540514097458966,2.4372820237408432,3.9061932240184483,0.8600219236535365,0.13997807634747167
7.545447915822333,2.4390745849680195,3.9180118444731122,0.860028899374793,0.13997110062621693
7.550381734185698,2.4436979158116516,3.926807907002533,0.8600271633088065,0.13997283669220564
7.555315552549064,2.4394470339345857,3.9325219102424045,0.8600192049136263,0.1399807950873876
7.56024937091243,2.428933915291242,3.935226086491044,0.8600185843328556,0.13998141566816116
7.565183189275796,2.4254119392858833,3.934897122391115,0.8600272296930696,0.13997277030794936
7.570117007639163,2.4306907194004164,3.931530865047198,0.8600317484292188,0.1399682515718015
7.575050826002528,2.4325240312202134,3.925156579751649,0.8600251263995168,0.13997487360150515
7.579984644365894,2.42472306992353,3.915794187034266,0.8600178495974504,0.1399821504035737
7.58491846272926,2.4160534327682313,3.9034022403902147,0.8600212223847897,0.1399787776162368
7.589852281092626,2.4159647767492145,3.8880110335299594,0.8600300478616313,0.1399699521393953
7.594786099455991,2.4208047771089793,3.86969270677341,0.8600307872619826,0.13996921273904017
7.599719917819358,2.4197571544069385,3.848482438135903,0.8600220485197184,0.13997795148130232
7.6046537361827236,2.410895824843793,3.8243755283272547,0.8600168892787334,0.1399831107222861
7.60958755454609,2.4041946385020996,3.797405288253945,0.8600230014510839,0.13997699854993548
7.614521372909456,2.406264015024796,3.7676307603157397,0.8600304063389439,0.13996959366207293
7.619455191272821,2.4099590494669045,3.735066141669741,0.8600268957745004,0.13997310422651538
7.624389009636188,2.4060944424782607,3.6997974180475057,0.8600178752322404,0.13998212476877547
7.6293228279995535,2.3979847561687175,3.6619145681659764,0.8600172585568759,0.1399827414441403
7.634256646362919,2.39494919658498,3.621492323476028,0.8600238828642708,0.13997611713674618
7.639190464726286,2.397426827936348,3.5786008676285666,0.8600245753301096,0.13997542467090773
7.644124283089651,2.3981236347204913,3.533309144732889,0.8600182630199315,0.1399817369810879
7.649058101453018,2.394175462670934,3.4856852197819963,0.8600166711028114,0.13998332889820872
7.6539919198163835,2.390233936721707,3.43579057206023,0.8600206513167322,0.1399793486842903
7.658925738179749,2.3901228733005135,3.3836673742119343,0.8600181216559887,0.13998187834503645
7.663859556543116,2.39126078236902,3.3294173008574357,0.8600086197116096,0.13999138028941782
7.668793374906481,2.3898530653723524,3.2731735137725426,0.860007019683395,0.1399929803176345
7.673727193269847,2.3876565653671364,3.2150434707258553,0.8600166867296112,0.1399833132714205
7.6786610116332135,2.3886181267890665,3.155132306789883,0.8600206553025912,0.1399793446984406
7.683594829996579,2.391403924301814,3.0935615731046857,0.8600082532845117,0.13999174671652165
7.688528648359946,2.3912018826144434,3.0304616183689315,0.8599915130254449,0.14000848697558904
7.693462466723311,2.3877729673702355,2.96595664945952,0.8599860803165739,0.1400139196844597
7.698396285086677,2.386508382578897,2.9001899331196666,0.8599918372747024,0.14000816272633326
7.703330103450043,2.3901210810908875,2.833330409278355,0.8600001970277341,0.13999980297330172
7.708263921813409,2.3938392358671394,2.7655557706131457,0.8600047995325137,0.13999520046852326
7.713197740176775,2.3926740799337107,2.697055944173446,0.8599972212146945,0.14000277878634346
7.718131558540141,2.3891853583699443,2.6280510630667933,0.8599691643931127,0.14003083560792548
7.723065376903507,2.388319972564082,2.5587737366184085,0.85993049161692,0.14006950838411872
7.727999195266873,2.389505608397599,2.4894698001856326,0.8599108763676306,0.14008912363340756
7.732933013630239,2.3891288944317015,2.4204118175432736,0.8599282949649785,0.14007170503605992
7.737866831993604,2.3868909551349664,2.351897330520013,0.8599630459247947,0.14003695407624345
7.742800650356971,2.385424261085243,2.284246781735643,0.8599755540922487,0.14002444590878932
7.747734468720337,2.385510391096551,2.217801907390211,0.8599454811900742,0.14005451881096026
7.7526682870837025,2.385355450848384,2.1529295718881767,0.8598838185945141,0.14011618140651644
7.757602105447069,2.38401551109873,2.090029247349932,0.8598133682157041,0.1401866317853233
7.762535923810434,2.3827172701340884,2.029534927243446,0.859751773674577,0.14024822632645337
7.767469742173801,2.382412558857066,1.9719094760439313,0.8597120224057833,0.1402879775952493
7.772403560537167,2.3820221825253074,1.9176384530902937,0.8597028433903086,0.14029715661072548
7.7773373789005324,2.3803346726750676,1.8672269356448856,0.8597195029744862,0.14028049702654927
7.782271197263899,2.378263224832621,1.821193561656558,0.8597409675563576,0.14025903244467874
7.787205015627264,2.377876612140413,1.7800575159525485,0.8597435213982854,0.1402564786027513
7.79213883399063,2.379854388697241,1.7443235471002927,0.8597149507307644,0.14028504927027266
7.797072652353997,2.382139547455424,1.7144654256773169,0.8596529871124542,0.14034701288858234
7.802006470717362,2.382056889380436,1.6909053317817782,0.8595577366930456,0.14044226330799128
7.806940289080729,2.379674881749295,1.6739908455121773,0.8594368261643126,0.14056317383672368
7.811874107444094,2.3765297567891706,1.6639744774140974,0.8593180995791339,0.14068190042190046
7.81680792580746,2.373313107360097,1.6609985891062775,0.8592456511710744,0.14075434882995885
7.821741744170827,2.36976888587178,1.6650870752881068,0.8592524679430804,0.14074753205795157
7.826675562534192,2.3657818113107383,1.6761446874819421,0.8593342921525735,0.14066570784845647
7.831609380897558,2.3623406853032476,1.6939637260159983,0.8594516258429465,0.14054837415808408
7.836543199260924,2.3603422130036056,1.7182368353837558,0.8595572111575084,0.14044278884352585
7.84147701762429,2.3596053414138236,1.7485743049784344,0.8596226618345447,0.14037733816649126
7.846410835987656,2.358878212411912,1.7845239960664319,0.8596456016209121,0.14035439838012717
7.851344654351022,2.357001744678995,1.8255914696343583,0.8596413843855569,0.14035861561548554
7.856278472714388,2.354458381966673,1.8712577299389161,0.8596320820553417,0.14036791794570289
7.861212291077754,2.3525740590699358,1.92099343609254,0.8596371955448435,0.14036280445620317
7.86614610944112,2.3517794420293656,1.9742733273044488,0.8596649893669138,0.14033501063413378
7.871079927804486,2.3515429089586575,2.030593975383843,0.8597083630309831,0.1402916369700656
7.876013746167852,2.351188909963136,2.0894805415088302,0.8597516397691054,0.1402483602319449
7.880947564531217,2.3505719509012017,2.150483829303563,0.8597847425693275,0.14021525743172286
7.885881382894583,2.3501875838302517,2.2131790901792376,0.8598104266410442,0.140189573360006
7.89081520125795,2.3504366867739224,2.2771642725607397,0.8598364268713863,0.14016357312966335
7.895749019621316,2.351061449209391,2.3420631863467842,0.859862839907517,0.14013716009353205
7.900682837984682,2.3515447786028574,2.4075316119395676,0.8598813240152005,0.14011867598584757
7.905616656348047,2.3517872291739486,2.473252739264863,0.8598872284745019,0.14011277152654492
7.910550474711413,2.3519247646053967,2.5389599689621005,0.8598880685816996,0.14011193141934483
7.91548429307478,2.352000271407568,2.6044458160158235,0.8598959163379045,0.14010408366313945
7.920418111438146,2.3519318432244103,2.6695017602295086,0.8599133167154821,0.14008668328556373
7.925351929801511,2.3518474241168064,2.7339269197973106,0.8599316211773339,0.14006837882371323
7.930285748164877,2.352212543951279,2.7975099165686266,0.8599432297522002,0.1400567702488478
7.935219566528243,2.353155238068329,2.860072379695071,0.8599501327154665,0.14004986728558222
7.94015338489161,2.354081181735398,2.9215109162918678,0.8599575578477687,0.14004244215328104
7.9450872032549755,2.354277019370305,2.981699798438932,0.8599641371203326,0.14003586288071923
7.950021021618341,2.3536508718549563,3.0404996344194344,0.8599651700051467,0.14003482999590708
7.954954839981707,2.353139428177603,3.0977711228759905,0.859963837671956,0.14003616232909888
7.959888658345073,2.3538168518475184,3.153391263138445,0.8599701431368562,0.1400298568642004
7.964822476708439,2.3552613836504133,3.2072558367178043,0.859985645691034,0.14001435431002324
7.9697562950718055,2.3559770531463613,3.2592698473446404,0.8599973838651488,0.14000261613590992
7.974690113435171,2.3554700677283984,3.309343664758101,0.8599943090704214,0.14000569093063864
7.979623931798537,2.354724286248364,3.3573863449143686,0.8599844187068687,0.14001558129419206
7.984557750161903,2.354917451692408,3.4033314826496435,0.8599852641242736,0.14001473587678825
7.989491568525269,2.3561070243094933,3.4471202013504967,0.859999152630721,0.14000084737034213
7.9944253868886355,2.3570516359277063,3.4886633738871713,0.860009971867441,0.1399900281336227
7.999359205252001,2.356764048867127,3.5279276488808016,0.8600071986238911,0.13999280137717351
8.004293023615366,2.356006359282527,3.5648791821829997,0.8600002959121107,0.13999970408895498
8.009226841978732,2.3561257849547568,3.59946943720621,0.860002088841206,0.1399979111598601
8.0141606603421,2.3570427470843813,3.631644083336916,0.8600094090193678,0.13999059098169864
8.019094478705465,2.3576467541973174,3.661374787705985,0.8600117876583593,0.1399882123427073
8.024028297068831,2.357514198355963,3.6886475175596405,0.8600102502006921,0.13998974980037512
8.028962115432197,2.357183057450548,3.7134337737766066,0.8600126617482405,0.13998733825282708
8.033895933795563,2.3572188772044993,3.735699717970436,0.8600166249118968,0.13998337508917208
8.038829752158929,2.357617618804624,3.7554071085144733,0.8600139323352053,0.1399860676658643
8.043763570522295,2.3580328248104774,3.7725028158508076,0.8600088024473982,0.1399911975536727
8.04869738888566,2.3582455005116283,3.7869531639039637,0.8600130590937043,0.139986940907369
8.053631207249026,2.3582115071945284,3.7987629442922066,0.86002347410336,0.1399765258977152
8.058565025612392,2.357945327125741,3.807903919967629,0.8600237749916201,0.13997622500945764
8.063498843975758,2.3578202924923555,3.814321961143564,0.8600123630083703,0.1399876369927102
8.068432662339125,2.3583341873334565,3.8179910713470635,0.8600075943641775,0.13999240563690346
8.07336648070249,2.3590479820700856,3.8189674781681866,0.860018379065952,0.13998162093513097
8.078300299065857,2.35884067254054,3.8172457931950463,0.8600288964408608,0.13997110356022405
8.083234117429223,2.3578402711866797,3.8128286126221247,0.8600234828878193,0.1399765171132686
8.088167935792587,2.357534313781039,3.8057090318057543,0.8600108405189607,0.13998915948212795
8.093101754155954,2.3583878473225393,3.795867133708739,0.8600096842310542,0.13999031577003157
8.09803557251932,2.358963023601722,3.783341164529782,0.8600209409991344,0.1399790590019488
8.102969390882686,2.3580691589141445,3.7681274390350508,0.8600282480941273,0.1399717519069545
8.107903209246052,2.3564481766268512,3.750265720133417,0.8600219236369384,0.13997807636414283
8.112837027609418,2.355757678127925,3.729793703314124,0.8600111366782387,0.13998886332284033
8.117770845972785,2.3563125560176448,3.7067679860751532,0.8600103164880685,0.1399896835130091
8.12270466433615,2.356458967841214,3.681253895912633,0.8600196833767612,0.13998031662431637
8.127638482699517,2.354679971659828,3.65330541249715,0.8600253600951159,0.13997463990596196
8.132572301062883,2.3518980929545075,3.622969513843894,0.8600191345672034,0.1399808654338749
8.137506119426247,2.350279126960846,3.590283471657337,0.860010261568525,0.13998973843255358
8.142439937789614,2.350167920201353,3.5553326485997045,0.8600108414781316,0.13998915852294852
8.14737375615298,2.3496984261006486,3.518205996988662,0.8600170144884091,0.1399829855126734
8.152307574516348,2.3471740132081704,3.4789739718384682,0.8600168022826975,0.13998319771838674
8.157241392879714,2.343069980217494,3.4377079585068797,0.8600109657806431,0.1399890342204441
8.162175211243078,2.33990319401538,3.3944972440017676,0.8600102734639333,0.13998972653715597
8.167109029606445,2.339347668470857,3.3494353217536603,0.8600143801652631,0.13998561983582924
8.172042847969811,2.3393581943383692,3.302623852056962,0.8600112402148906,0.13998875978620373
8.176976666333177,2.336682203374003,3.2541592567714175,0.8599996103488873,0.14000038965220749
8.181910484696543,2.3318681322623904,3.2041298480842304,0.859994837059571,0.14000516294152485
8.186844303059909,2.3284555584415134,3.1526245683280996,0.8600052838156619,0.1399947161854345
8.191778121423274,2.3279379831654783,3.0997794311536113,0.8600164192481128,0.13998358075298445
8.19671193978664,2.328524024748695,3.0457141878690037,0.8600086938367761,0.13999130616432273
8.201645758150008,2.3277109217261343,2.9905617829035442,0.8599843369651667,0.140015663035933
8.206579576513372,2.3249147956560137,2.9344722094839413,0.8599664875343954,0.14003351246670467
8.211513394876738,2.3220657302074197,2.8776060301316666,0.8599723959960134,0.14002760400508746
8.216447213240105,2.320946706504977,2.820125050752398,0.8599937133168121,0.1400062866842895
8.22138103160347,2.3209393153175983,2.762199301370523,0.8600050949214036,0.13999490507969825
8.226314849966837,2.320665681999795,2.704023881612602,0.8599896333092719,0.14001036669183045
8.231248668330203,2.3199216744235756,2.645813098015495,0.859954504226457,0.14004549577464545
8.236182486693568,2.3188849596443837,2.58778725902072,0.8599232639944486,0.14007673600665338
8.241116305056934,2.3171270358776708,2.530172924247003,0.8599147546719395,0.1400852453291623
8.2460501234203,2.3137027593587454,2.473207244338548,0.8599284338600226,0.140071566141077
8.250983941783666,2.308778894159914,2.41714915761898,0.8599464324466873,0.14005356755440826
8.255917760147032,2.3038315407690426,2.362278059550355,0.8599480561857973,0.14005194381529354
8.260851578510398,2.2999877721336475,2.3088949532981315,0.8599246593347648,0.14007534066632735
8.265785396873765,2.297400886730098,2.257326983325951,0.8598839917604971,0.14011600824059736
8.27071921523713,2.2947883407630294,2.207906666961742,0.8598419107390172,0.1401580892620793
8.275653033600495,2.289706458132034,2.1609761227857747,0.8598103781419166,0.14018962185918155
8.280586851963863,2.280843174398829,2.116887279786814,0.8597929921967834,0.14020700780431533
8.285520670327227,2.2687695165978874,2.075996236435295,0.8597882674559253,0.1402117325451744
8.290454488690594,2.2565498632442185,2.0386582868188077,0.859791061516285,0.14020893848481555
8.29538830705396,2.2486069632982306,2.0052186166654433,0.8597896448890323,0.14021035511206828
8.300322125417324,2.245190560827175,1.9760018745722652,0.8597689181790075,0.140231081822093
8.305255943780692,2.2422193942174515,1.951302431529665,0.8597250619200506,0.14027493808104993
8.310189762144057,2.2356348617555963,1.9313784094330728,0.8596760546642471,0.14032394533685116
8.315123580507425,2.2240159751273385,1.9164496955790125,0.8596487830786179,0.1403512169224791
8.320057398870789,2.2105112547753016,1.9066857537911845,0.8596509504158049,0.14034904958529007
8.324991217234155,2.1993582236446234,1.902192037379789,0.8596607884548538,0.14033921154623957
8.329925035597523,2.1905865262476625,1.9030056885349924,0.859651512814201,0.14034848718689094
8.334858853960887,2.1815192661303175,1.9090951720819163,0.8596246281066616,0.14037537189443403
8.339792672324254,2.170708806481673,1.92036208587241,0.859611024550741,0.14038897545035753
8.34472649068762,2.15923078813597,1.9366460626452533,0.8596353320074356,0.140364667993666
8.349660309050984,2.1492205271631346,1.9577326256742764,0.8596845897386628,0.14031541026244207
8.354594127414352,2.141520803045557,1.9833621997384052,0.8597197766619656,0.14028022333914056
8.359527945777717,2.134174047232178,2.013238473890782,0.85971873464766,0.14028126535344962
8.364461764141083,2.1239932637219914,2.047035599194543,0.8597008346936974,0.1402991653074136
8.369395582504449,2.11036505448233,2.084404815546946,0.8597042593306691,0.1402957406704425
8.374329400867815,2.095205295843749,2.1249820391003937,0.8597420666624658,0.14025793333864808
8.37926321923118,2.0812264438306243,2.168398702927828,0.8597876611564413,0.14021233884467246
8.384197037594546,2.0708580623291772,2.214293083032446,0.8598060829493275,0.14019391705178683
8.389130855957914,2.063546449729995,2.2623144759176808,0.8597947813564666,0.1402052186446467
8.394064674321278,2.056596452456203,2.3121262005156273,0.8597868242323102,0.140213175768803
8.398998492684644,2.0478423520816014,2.3634073862194116,0.8598129159006953,0.1401870841004181
8.403932311048012,2.036364978259554,2.415846775633897,0.8598655279099924,0.14013447209111932
8.408866129411377,2.0236622193559506,2.4691351084237776,0.8599055076121,0.14009449238901042
8.413799947774743,2.012170900203924,2.52296027563197,0.8599038487767382,0.14009615122437102
8.418733766138109,2.0023998570950856,2.5770684963337427,0.859872974598411,0.14012702540270017
8.423667584501475,1.9934290732342106,2.6312594206718747,0.85985422645264,0.1401457735484729
8.42860140286484,1.9845736531170959,2.685346439256167,0.859875732555819,0.14012426744529516
8.433535221228206,1.9764014875434859,2.7391118243370376,0.8599249735375813,0.14007502646353365
8.438469039591574,1.9696013440578801,2.792362022960301,0.859962972882638,0.1400370271184791
8.443402857954938,1.962906924166072,2.8449776201858787,0.8599634794093951,0.14003652059172433
8.448336676318304,1.9538822916142629,2.896801873033681,0.8599368629709682,0.14006313703015416
8.453270494681671,1.9416929190297554,2.9476778774696144,0.859916965785674,0.14008303421544924
8.458204313045036,1.929933332010569,2.997504347008452,0.8599272240152529,0.14007277598587298
8.463138131408403,1.9241615510501489,3.0461853506341305,0.8599601777813146,0.14003982221981176
8.468071949771769,1.923528583867823,3.093594584859579,0.8599879191407169,0.1400120808604115
8.473005768135133,1.920382044646982,3.1395405503865472,0.8599903918254341,0.1400096081756951
8.4779395864985,1.9098927947189954,3.1840187896555863,0.8599731687914038,0.14002683120972545
8.482873404861866,1.8953972212468417,3.2270136842777517,0.8599591359359411,0.14004086406518879
8.487807223225234,1.8856277528487662,3.2684070110483585,0.8599649277431556,0.14003507225797565
8.492741041588598,1.885575805423242,3.3081191698507415,0.8599859573610736,0.14001404264005837
8.497674859951964,1.8878920937573094,3.3461026880400566,0.8600032842731639,0.13999671572796918
8.502608678315331,1.8811439959465417,3.382277458842475,0.8600036566034784,0.13999634339765435
8.507542496678695,1.8667449575285866,3.416569490565257,0.85999176825,0.14000823175113364
8.512476315042063,1.8565070299169923,3.4489643886948587,0.8599834741901867,0.14001652581094828
8.517410133405429,1.8556575977991157,3.4793964129201855,0.8599888591148428,0.14001114088629193
8.522343951768793,1.8575674617444948,3.5078204578389216,0.8600030160568747,0.13999698394426205
8.52727777013216,1.8532536627338114,3.5342077397720995,0.860012830278857,0.13998716972227943
8.532211588495526,1.8421840294878857,3.5585046627018313,0.86001090643579,0.13998909356534772
8.53714540685889,1.833004226083098,3.5806743786680606,0.8600019074850931,0.13999809251604603
8.542079225222258,1.8315135037443813,3.6006945543034123,0.8599966908351777,0.14000330916596274
8.547013043585624,1.8322025922998728,3.618532542845833,0.860001663449602,0.13999833655154104
8.55194686194899,1.8276127686027863,3.6341662033922066,0.8600131171631776,0.1399868828379665
8.556880680312355,1.8195952542237028,3.647542091346142,0.8600203995312363,0.13997960046991076
8.561814498675721,1.8141515172323315,3.6586461053681556,0.860015773625443,0.13998422637570695
8.566748317039089,1.8117409497826782,3.6674729139520834,0.8600038389892727,0.13999616101187853
8.571682135402453,1.8089813156952317,3.673958786561104,0.8599994166597843,0.1400005833413682
8.57661595376582,1.8050481523773103,3.678089593722257,0.8600108714294653,0.1399891285716896
8.581549772129186,1.801388451243276,3.6799064736947233,0.860026331090474,0.13997366891068272
8.58648359049255,1.7977712871185991,3.679398352981359,0.860025342427746,0.1399746575734134
8.591417408855918,1.792955728003692,3.6765840487187553,0.8600071080316546,0.13999289196950251
8.596351227219284,1.7885376320933941,3.671433557235956,0.8599958402874087,0.14000415971374597
8.60128504558265,1.7871372072084,3.6639804052007707,0.8600089555763961,0.13999104442475618
8.606218863946015,1.7865053344724282,3.654247886003644,0.860030213083789,0.13996978691736278
8.611152682309381,1.7819515872323388,3.6422660872346966,0.8600300981999213,0.139969901801229
8.616086500672747,1.775228548990025,3.6280643948753295,0.8600077123766655,0.13999228762448315
8.621020319036113,1.7727171584611852,3.6116778692367517,0.8599932814444503,0.1400067185566977
8.62595413739948,1.7741801809203375,3.5931136193876454,0.8600062036326385,0.13999379636850962
8.630887955762844,1.772690273460132,3.5724471213843993,0.8600286517525255,0.1399713482486235
8.63582177412621,1.766581459937413,3.5497155121086115,0.8600307498639654,0.1399692501371836
8.640755592489578,1.7620793904177825,3.5249612055623665,0.8600101572580817,0.1399898427430683
8.645689410852944,1.7625505508266932,3.498244246698262,0.8599931014917046,0.14000689850944734
8.65062322921631,1.763398497638161,3.469632016497843,0.8599994080260722,0.14000059197508125
8.655557047579675,1.7602070361761044,3.4391823712066696,0.8600189314887853,0.13998106851237113
8.660490865943041,1.7555650630962192,3.406951885323301,0.8600267448661054,0.13997325513505193
8.665424684306407,1.7541890245022531,3.3729922396696437,0.8600143943472871,0.13998560565387355
8.670358502669773,1.75537718981081,3.3373835423495986,0.8599973307273516,0.14000266927381144
8.67529232103314,1.7547259110715279,3.3002482954863916,0.859992703559201,0.1400072964419633
8.680226139396504,1.7513285785994475,3.2616818344798837,0.8600001162858055,0.13999988371535949
8.68515995775987,1.748748277095305,3.2217751569748585,0.8600085521170655,0.13999144788410034
8.690093776123238,1.7489263028211282,3.180633083878021,0.8600118742031804,0.13998812579798653
8.695027594486602,1.7493899210459447,3.1383713528374013,0.8600087571551195,0.139991242846048
8.69996141284997,1.7475816147348398,3.095106416905239,0.8599967455964204,0.14000325440474778
8.704895231213335,1.7446057681418765,3.0509494665097128,0.8599792330923612,0.1400207669088079
8.7098290495767,1.7428717119506618,3.006017004579275,0.8599716772601963,0.14002832274097368
8.714762867940067,1.7426048967817291,2.9604389724559077,0.8599851133047143,0.14001488669645668
8.719696686303433,1.7421979563818335,2.914349035575662,0.8600058861975216,0.1399941138036498
8.7246305046668,1.7403348214784697,2.867885366670531,0.8600068379022464,0.13999316209892504
8.729564323030164,1.7370764742501492,2.8211985629707175,0.8599799161625564,0.14002008383861544
8.73449814139353,1.734085156512796,2.7744499984323903,0.8599464142838907,0.14005358571728072
8.739431959756898,1.7330168447554752,2.727795722246057,0.859933465001944,0.14006653499922725
8.744365778120262,1.7329385348021824,2.681401737975415,0.8599484934893321,0.1400515065118376
8.74929959648363,1.731328438524232,2.6354552870346906,0.8599750147499944,0.14002498525117146
8.754233414846995,1.7278137752096756,2.5901606801191916,0.8599849130392948,0.1400150869618671
8.75916723321036,1.7246211182940436,2.5457336919898963,0.8599590981587854,0.14004090184237544
8.764101051573727,1.7233775435406318,2.5023971384942554,0.8599083651752008,0.1400916348259627
8.769034869937093,1.723035448942574,2.4603761847998076,0.8598713755059232,0.14012862449524258
8.773968688300458,1.721203772489104,2.4198992127942622,0.8598777555778571,0.14012224442331006
8.778902506663824,1.7172818814722417,2.381199678557104,0.8599125620093576,0.14008743799181136
8.78383632502719,1.713788658613746,2.344516352200536,0.8599308139140256,0.14006918608714433
8.788770143390556,1.7132954352864462,2.3100904478006514,0.8599086582962996,0.1400913417048703
8.793703961753922,1.7143441603339675,2.278161629109477,0.8598651837210092,0.14013481628016128
8.79863778011729,1.7130428806450453,2.2489633376554594,0.8598299669579231,0.1401700330432464
8.803571598480653,1.7083443016243922,2.2227135345454405,0.8598082420826333,0.1401917579185362
8.808505416844019,1.7025328077404174,2.199609529703513,0.8597915138079177,0.1402084861932504
8.813439235207387,1.6982835397440994,2.17983035385248,0.8597858048433702,0.1402141951577964
8.818373053570753,1.696496640652762,2.1635382791067124,0.859804270183249,0.14019572981791512
8.823306871934118,1.695460620458386,2.150871182820497,0.859834384984762,0.14016561501640046
8.828240690297484,1.693299601190619,2.1419360758554293,0.8598382682505726,0.14016173175058844
8.83317450866085,1.6902576717211304,2.1368057814604704,0.8597980674603076,0.14020193254085517
8.838108327024216,1.6872948506783843,2.135517099246288,0.8597454552964977,0.1402545447046683
8.843042145387582,1.6844381852427608,2.1380685435998545,0.8597280702100847,0.14027192979108383
8.847975963750947,1.6810795905647935,2.14441941805459,0.8597522501511399,0.1402477498500329
8.852909782114313,1.6773732542532864,2.1544916855843668,0.8597774709037942,0.14022252909738042
8.857843600477679,1.6746701357615452,2.1681729744935425,0.8597703708272174,0.1402296291739596
8.862777418841047,1.6738243124971623,2.1853195371001437,0.859747548308672,0.140252451692507
8.86771123720441,1.6743057160374903,2.205758945411042,0.8597521570283122,0.14024784297286783
8.872645055567776,1.674609665856238,2.2292930738515158,0.859796276421079,0.14020372358010202
8.877578873931144,1.6735419713942727,2.2557018082107105,0.8598435446882645,0.14015645531291837
8.882512692294508,1.6718263893732888,2.28474800151929,0.8598520248491741,0.1401479751520083
8.887446510657876,1.6710672695840676,2.3161916607217874,0.8598215829150945,0.1401784170860873
8.892380329021242,1.6715855980107457,2.34980440518365,0.8597897761112236,0.14021022388995807
8.897314147384607,1.6723464525201779,2.385361309367624,0.8597878013814075,0.1402121986197742
8.902247965747973,1.6723265224506574,2.4226298334461176,0.8598130067806419,0.14018699322053835
8.907181784111339,1.6714589450674393,2.461362494208326,0.859844566904579,0.14015543309660086
8.912115602474707,1.6707951766761986,2.501306499355468,0.8598716074907233,0.140128392510455
8.91704942083807,1.6713518257002595,2.542226349893892,0.8598951571573977,0.14010484284378152
8.921983239201436,1.67267117080911,2.583891650322988,0.8599099983530734,0.14009000164810778
8.926917057564804,1.673365819969667,2.626094247908731,0.8599024481229995,0.1400975518781833
8.931850875928168,1.6728689055735817,2.6686348391066774,0.8598734168087442,0.14012658319243998
8.936784694291536,1.6717021457970997,2.7113232856464005,0.859852277579705,0.14014772242148021
8.941718512654901,1.6708803752732495,2.7539826484117396,0.8598717701105392,0.14012822989064797
8.946652331018266,1.6710999640383002,2.7964361599648377,0.8599270532530926,0.14007294674809687
8.951586149381633,1.6719014411484017,2.8384754277292537,0.8599721794575405,0.14002782054365023
8.956519967744999,1.6722985424301209,2.8800128042267557,0.8599671769481781,0.1400328230530143
8.961453786108365,1.6719408037522936,2.92094891121028,0.8599240652158155,0.14007593478537753
8.96638760447173,1.6710714713084167,2.9611337365765937,0.85989525755942,0.14010474244177426
8.971321422835096,1.6702300682237605,3.0004285421629073,0.8599150662497315,0.14008493375146316
8.976255241198464,1.6699201194532063,3.0388194248205114,0.8599627913274369,0.14003720867375766
8.981189059561828,1.670089065603963,3.076248848045407,0.8599902542224329,0.14000974577876102
8.986122877925196,1.6702800903233266,3.1126359564646036,0.8599780355878706,0.1400219644133232
8.991056696288561,1.6700689553851293,3.1479046700119153,0.8599523238264709,0.14004767617472344
8.995990514651925,1.6692863803923916,3.181998155272163,0.8599474438786819,0.14005255612251225
9.000924333015293,1.6683621955819976,3.2148381466846785,0.8599660740969641,0.1400339259042305
9.005858151378659,1.6679969366739937,3.2463286798641002,0.8599845593119991,0.14001544068919597
9.010791969742025,1.6681895754539218,3.276440010876091,0.859987566330387,0.1400124336708088
9.01572578810539,1.6682152888471544,3.305104752016158,0.8599828789640614,0.14001712103713593
9.020659606468756,1.6676064444487633,3.332256878606445,0.8599830868069164,0.14001691319428106
9.025593424832122,1.6667119251307543,3.3578491040597735,0.859987341319866,0.14001265868133278
9.030527243195488,1.6662785715277102,3.381825704951843,0.8599882920660025,0.1400117079351969
9.035461061558856,1.6664436689933924,3.4041317307271406,0.859987407145372,0.14001259285582862
9.04039487992222,1.6664057372777723,3.4247362842086404,0.8599921668095633,0.1400078331916382
9.045328698285585,1.6656003482488695,3.4436208709806095,0.8600014190020372,0.13999858099916576
9.050262516648953,1.6647847739057366,3.460727953322624,0.8600048013501701,0.13999519865103405
9.055196335012319,1.6649300934145588,3.4760528173486374,0.8599982882639435,0.1400017117372634
9.060130153375685,1.6654148660939792,3.4895875555735127,0.8599916292758462,0.14000837072536312
9.06506397173905,1.6648035983869307,3.5012559103546796,0.8599956207833251,0.1400043792178859
9.069997790102416,1.6634128613068433,3.5110740239946687,0.8600071862433422,0.1399928137578703
9.074931608465782,1.6631258768343355,3.5190431799106054,0.8600131947588799,0.13998680524233406
9.079865426829148,1.6642257587095863,3.5251445027690926,0.8600072721325008,0.13999272786871514
9.084799245192515,1.6646176447452823,3.5293610323657743,0.8599977229786923,0.14000227702252657
9.08973306355588,1.6631432955951269,3.5316947287549785,0.8599974526012581,0.14000254739996024
9.094666881919245,1.6615750743452367,3.532156668928971,0.8600081077867933,0.13999189221442213
9.099600700282613,1.6620056965842607,3.530761431085852,0.8600171798033664,0.13998282019784639
9.104534518645977,1.6635801273346633,3.5275268270365285,0.8600128191800903,0.13998718082112194
9.109468337009345,1.66354891882665,3.522453986848208,0.8600001338481478,0.13999986615306337
9.11440215537271,1.66142359623685,3.5154819785646665,0.8599968764559087,0.14000312354530034
9.119335973736074,1.6600284547073563,3.50668974811705,0.8600095350248698,0.13999046497633852
9.124269792099442,1.6610969204201385,3.4960936118131882,0.8600213191001816,0.13997868090102603
9.129203610462808,1.662344740016774,3.483666984867182,0.8600138820848283,0.13998611791638071
9.134137428826174,1.6613588104204124,3.4695214209733454,0.8599959334480612,0.1400040665531483
9.13907124718954,1.6595434387959924,3.453700993755386,0.8599939455823389,0.1400060544188709
9.144005065552905,1.6591571877904305,3.4362348856838696,0.8600128044130884,0.13998719558812364
9.148938883916273,1.659528417892109,3.417154831486514,0.8600252452286399,0.13997475477257343
9.153872702279637,1.659114515865992,3.3964984285463418,0.8600109829854549,0.13998901701576055
9.158806520643003,1.6583959720093933,3.374329684372752,0.8599886208149615,0.1400113791862564
9.16374033900637,1.6582410948522799,3.350719449476539,0.8599895961619134,0.14001040383930732
9.168674157369734,1.6578578550979188,3.3257359754876097,0.8600118966155453,0.13998810338567821
9.173607975733102,1.6564701845049088,3.2994505307774373,0.8600233140202164,0.1399766859810086
9.178541794096468,1.6552365723050821,3.2719340120454468,0.8600081111815446,0.13999188881968108
9.183475612459832,1.6553599970845487,3.2432536447777416,0.8599869409283802,0.14001305907284597
9.1884094308232,1.655789929757944,3.213483363106534,0.8599849005576781,0.14001509944354917
9.193343249186565,1.6550588518431246,3.1827054860680084,0.8599990458779723,0.14000095412325564
9.198277067549931,1.653632114346496,3.151017376129317,0.8600083808886023,0.13999161911262678
9.203210885913297,1.6523228245029038,3.1185217323532197,0.8600033755483072,0.13999662445292282
9.208144704276663,1.6509777454886174,3.0853196979902164,0.8599924504334736,0.14000754956775727
9.21307852264003,1.6499918233550945,3.051512302265954,0.8599852759964631,0.14001472400476872
9.218012341003394,1.6501451697375173,3.017197601758848,0.8599823198639857,0.1400176801372462
9.222946159366762,1.6504316654119178,2.9824700364103784,0.8599810572099703,0.14001894279126262
9.227879977730128,1.6486631920611503,2.9474220183931474,0.8599823883604487,0.14001761164078394
9.232813796093492,1.6446765495431026,2.9121588300440946,0.8599860987672021,0.1400139012340305
9.23774761445686,1.6414031093589565,2.876792381999256,0.8599859425200203,0.14001405748121168
9.242681432820225,1.640974451011764,2.8414480256257586,0.8599763368723417,0.14002366312888945
9.247615251183591,1.6412538672202044,2.806259587058345,0.8599621536172394,0.14003784638398883
9.252549069546957,1.6392665314293122,2.7713697188007593,0.8599544992473946,0.1400455007538297
9.257482887910323,1.6355389540053815,2.7369303580621906,0.8599560202723936,0.14004397972882762
9.262416706273688,1.6318306960328146,2.7030800479149235,0.8599577247043445,0.14004227529687932
9.267350524637054,1.6282207189333036,2.6699471683468947,0.8599530312684646,0.14004696873276168
9.272284343000422,1.62444015261974,2.637679488821352,0.8599466870582202,0.14005331294300757
9.277218161363786,1.6212077399350977,2.606449557363476,0.8599439736064239,0.1400560263948055
9.282151979727152,1.6189717202575848,2.576430940193484,0.8599390044992639,0.14006099550196646
9.28708579809052,1.6163692320779324,2.5477892685008707,0.8599238284589292,0.14007617154230162
9.292019616453883,1.6117371564439928,2.5206828268894474,0.8599049381713652,0.1400950618298663
9.296953434817251,1.6058295996761607,2.4952630254113277,0.8598982492566237,0.14010175074460707
9.301887253180617,1.6003948536571004,2.471676179589599,0.8599066340431775,0.1400933659580534
9.306821071543983,1.5955104054745828,2.4500635450920907,0.8599134436219582,0.14008655637927186
9.311754889907348,1.5906124859961894,2.430557334700916,0.8599032246923448,0.14009677530888326
9.316688708270714,1.5860492497871497,2.413276983602753,0.8598811497252222,0.14011885027600368
9.321622526634082,1.582003501080068,2.3983243674663854,0.8598653250057867,0.14013467499543733
9.326556344997446,1.5767591196984727,2.3857843213189973,0.8598644458827063,0.14013555411851536
9.331490163360812,1.5679862302060295,2.3757370463212713,0.85987028789403,0.1401297121071922
9.33642398172418,1.5573650287093341,2.3682404064755196,0.8598705257492999,0.1401294742519256
9.341357800087543,1.5501671105695334,2.3633398392461307,0.859861842308532,0.14013815769269622
9.34629161845091,1.5477504081769835,2.361068912267924,0.8598493828515423,0.14015061714969027
9.351225436814277,1.5451624758700064,2.361437117913201,0.8598391714733354,0.14016082852789993
9.35615925517764,1.5367473871584492,2.3644296707337586,0.8598346681969484,0.14016533180428842
9.361093073541008,1.521600734406676,2.370009816796481,0.859837723459546,0.1401622765416932
9.366026891904374,1.5060617718494784,2.3781224494753825,0.859847953703716,0.14015204629752465
9.37096071026774,1.4979541845780298,2.388694819688185,0.8598600497222619,0.14013995027898013
9.375894528631106,1.496321066500683,2.4016344285941558,0.8598647635223636,0.14013523647888013
9.380828346994472,1.4936749594372654,2.4168293100254874,0.8598560248893224,0.14014397511192164
9.38576216535784,1.4849703107743204,2.434148905428356,0.8598383076710665,0.14016169233017833
9.390695983721203,1.4700015954893808,2.453449190583643,0.8598260543017918,0.14017394569945194
9.39562980208457,1.4534812639824957,2.474582550248685,0.8598329692114962,0.1401670307897473
9.400563620447937,1.4409731043353218,2.497405389595278,0.8598586640630689,0.14014133593817488
9.4054974388113,1.4331417611687465,2.521780112262189,0.8598858008901528,0.14011419911109002
9.410431257174668,1.4278326365589908,2.5475592789552675,0.8598937146276395,0.1401062853736017
9.415365075538034,1.4223185369859295,2.5745795054576086,0.8598779559237041,0.1401220440775378
9.420298893901398,1.413584298721094,2.602663796092121,0.8598564237501026,0.14014357625114104
9.425232712264766,1.4009286893533213,2.6316306298478707,0.8598534231532163,0.1401465768480289
9.430166530628131,1.3858143436088233,2.6612725189217787,0.8598756343281551,0.1401243656730921
9.435100348991497,1.3714497142540836,2.6914871659367803,0.8599050571150744,0.1400949428861735
9.440034167354863,1.3618933103056223,2.7221314333273643,0.8599174983194766,0.14008250168177258
9.444967985718229,1.357071125407311,2.7530179414612137,0.8599073082856913,0.14009269171555996
9.449901804081595,1.3527027388450088,2.7840079180340846,0.8598919872932155,0.1401080127080365
9.45483562244496,1.3445425763917345,2.8149506623028935,0.8598923664414911,0.14010763355976213
9.459769440808328,1.33093238871085,2.845751207980678,0.8599107917354081,0.14008920826584656
9.464703259171694,1.3155924777342307,2.876241296482358,0.8599309451483731,0.14006905485288226
9.469637077535058,1.3045986283430173,2.9063311021027523,0.8599373239781513,0.14006267602310468
9.474570895898426,1.2989478399334147,2.9359956264829283,0.8599309964954358,0.14006900350582105
9.479504714261791,1.2948049079718695,2.965180132027665,0.8599254094456529,0.14007459055560476
9.484438532625157,1.288018475089029,2.9937720742809204,0.8599300555575907,0.14006994444366722
9.489372350988523,1.2771493428428027,3.021612711332749,0.859941800684221,0.1400581993170377
9.494306169351889,1.2652700550516,3.0486443393290665,0.8599516560357812,0.1400483439654785
9.499239987715255,1.2562631621654696,3.074773402938248,0.8599556011213727,0.1400443988798882
9.50417380607862,1.2498639395842144,3.099943721408624,0.859956350300794,0.1400436497004675
9.509107624441988,1.2434702711253258,3.1241289689554232,0.8599574022225057,0.14004259777875674
9.514041442805352,1.2361002787969746,3.1472855345205684,0.8599592718623509,0.14004072813891316
9.518975261168718,1.2287890289373757,3.169424261287818,0.8599617769800559,0.14003822302120805
9.523909079532086,1.2222527121739868,3.190530866827594,0.8599663592879715,0.14003364071329333
9.52884289789545,1.2151703644811682,3.2105465356806353,0.8599733322066035,0.14002666779466239
9.533776716258817,1.206425440680663,3.229449377163768,0.859979201306961,0.1400207986943061
9.538710534622183,1.1977942967729218,3.2472253519913115,0.8599801192862568,0.14001988071501115
9.543644352985549,1.1922126739467063,3.263827817343268,0.8599773117997396,0.14002268820153002
9.548578171348915,1.189819548481338,3.2792111394233334,0.8599762686166085,0.14002373138466334
9.55351198971228,1.1862660083065701,3.293380104669233,0.8599800416590966,0.14001995834217718
9.558445808075648,1.177243833764947,3.306317236572099,0.859986229840751,0.1400137701605261
9.563379626439012,1.165807540302992,3.3180036775260557,0.8599913364010761,0.1400086636002033
9.568313444802378,1.1594985086799978,3.3284102972915006,0.859994150393156,0.1400058496081245
9.573247263165745,1.1593433906073745,3.3375068848275267,0.8599935279767302,0.1400064720245516
9.57818108152911,1.1585331321323729,3.3452810335651537,0.8599882516618564,0.14001174833942748
9.583114899892477,1.15159705941035,3.351728904990679,0.8599830088527947,0.14001699114849206
9.588048718255843,1.1404641102763988,3.356843575241695,0.8599880183892687,0.14001198161201928
9.592982536619207,1.1324538988656887,3.3606102757176286,0.8600041977754111,0.13999580222587388
9.597916354982575,1.1316718367549863,3.363020502102407,0.8600140449515333,0.13998595504974912
9.60285017334594,1.1326453183076062,3.3640813328033135,0.8600011473926291,0.13999885260865189
9.607783991709306,1.1276609723603679,3.3637881946700303,0.8599781817403465,0.14002181826093374
9.612717810072672,1.1180371711104073,3.362120889652886,0.8599774007899202,0.1400225992113592
9.617651628436038,1.1109806408146747,3.3591358480064395,0.8600058950874864,0.13999410491379166
9.622585446799405,1.1090093807835508,3.354852585661715,0.8600287855317064,0.13997121446957128
9.62751926516277,1.1083572068601724,3.3492527311756315,0.8600135812190861,0.139986418782192
9.632453083526137,1.1048740761792593,3.3423617316183845,0.85997792605602,0.14002207394525823
9.637386901889503,1.0985633717004837,3.334229452284602,0.859969156624469,0.14003084337680988
9.642320720252867,1.0929456583877257,3.3248891731344576,0.8600000320576895,0.13999996794359143
9.647254538616234,1.0900803624467466,3.3143664518329956,0.8600307321342615,0.13996926786702102
9.6521883569796,1.0880508666898192,3.3026919979014435,0.8600222078591614,0.1399777921421224
9.657122175342966,1.0846449171035228,3.2899054923111493,0.8599863701139138,0.14001362988737318
9.662055993706332,1.0805789273408994,3.2760292923810606,0.8599676153373078,0.14003238466398069
9.666989812069698,1.0774641943667107,3.2610711137858748,0.8599862035999034,0.140013796401388
9.671923630433064,1.07501555952103,3.245091161658516,0.8600175229161809,0.13998247708511294
9.67685744879643,1.0718367994354632,3.2281376425552533,0.8600254637631398,0.13997453623815398
9.681791267159797,1.0679982494635418,3.2102596973802138,0.8600026890535375,0.1399973109477578
9.686725085523161,1.0651001654322172,3.191534815871992,0.859974342130043,0.14002565787125282
9.691658903886527,1.0636588906667899,3.1720384780005686,0.8599693230669299,0.14003067693436738
9.696592722249894,1.0621068964227656,3.1518357665232135,0.8599916690162523,0.14000833098504592
9.701526540613258,1.0589180368617197,3.1309805347102935,0.8600171398698309,0.1399828601314685
9.706460358976624,1.0545622296011805,3.109522351788688,0.8600172087505606,0.13998279125073926
9.711394177339992,1.0511703579506422,3.0875259161247697,0.8599892102116761,0.14001078978962492
9.716327995703358,1.0499264454406556,3.0650720741106006,0.859961391867772,0.1400386081335288
9.721261814066724,1.0489946396417138,3.042240635101195,0.8599630942690242,0.14003690573227762
9.72619563243009,1.0457840936348928,3.019103686832351,0.8599911739929292,0.14000882600837286
9.731129450793455,1.0408991592927104,2.995733906251788,0.8600130587072258,0.1399869412940761
9.736063269156821,1.0371333240431515,2.972205990852612,0.8600036983956297,0.1399963016056719
9.740997087520187,1.0353502980349598,2.948593087886985,0.8599721122255641,0.1400278877757366
9.745930905883554,1.0338414875132702,2.92498232449993,0.8599489201775506,0.14005107982374787
9.750864724246918,1.0309879288382973,2.9014614578492934,0.859953949556717,0.14004605044457805
9.755798542610284,1.0271744290622573,2.878116141295298,0.8599790536532612,0.14002094634802995
9.760732360973652,1.0240722662415136,2.8550284891312883,0.8599977255611477,0.14000227444014451
9.765666179337016,1.022377856784857,2.832276208870326,0.8599893173883446,0.14001068261295008
9.770599997700383,1.0210233063576495,2.8099365616463308,0.8599586106747735,0.1400413893265233
9.77553381606375,1.0191582868720241,2.7881111965022547,0.859933054106915,0.1400669458943838
9.780467634427113,1.0174279236830954,2.7669132678942443,0.8599357055450237,0.1400642944562756
9.785401452790481,1.016553517981686,2.746441207103793,0.8599597918596971,0.14004020814160342
9.790335271153847,1.0159554150761974,2.726797908708729,0.8599757438077732,0.14002425619352754
9.795269089517214,1.0146347541401561,2.70808695949756,0.8599646685502402,0.1400353314510601
9.800202907880578,1.012950173097707,2.6903985261433125,0.859938013184982,0.14006198681631787
9.805136726243944,1.0122380572051186,2.673810445244956,0.8599212793740248,0.14007872062727503
9.810070544607312,1.0127409338904028,2.658390737435777,0.859925028313247,0.14007497168805055
9.815004362970676,1.0131837022912549,2.644196824537314,0.85993738371636,0.14006261628493571
9.819938181334043,1.0123797324349804,2.6312778473957024,0.8599409136176545,0.140059086383639
9.82487199969741,1.0102857663627878,2.6196829271358952,0.8599304971526281,0.1400695028486635
9.829805818060773,1.0081695069313308,2.609490280456384,0.8599153020689103,0.14008469793237988
9.83473963642414,1.0074190792947801,2.600762616950003,0.8599077333140208,0.14009226668727254
9.839673454787507,1.0078828622778044,2.593547119157528,0.8599114467211758,0.14008855328012035
9.844607273150872,1.00843273635169,2.587878464308631,0.8599185803557705,0.14008141964552887
9.849541091514238,1.0082472590033875,2.5837775842443325,0.8599184726211686,0.14008152738013413
9.854474909877604,1.0070728071755772,2.5812551950135783,0.8599090480478533,0.1400909519534514
9.85940872824097,1.0055582136677428,2.580312138395397,0.8598980192982278,0.1401019807030796
9.864342546604336,1.0048388597819906,2.5809336710140003,0.8598926996033026,0.14010730039800606
9.869276364967703,1.005348876157811,2.583095761987676,0.8598922105840687,0.14010778941724172
9.87421018333107,1.0067334527548433,2.586780682575366,0.859892248294437,0.14010775170687456
9.879144001694433,1.0081184552693978,2.591970081921786,0.8598937482226944,0.14010625177861802
9.8840778200578,1.008673162554663,2.598629501921204,0.8599006187587335,0.14009938124257945
9.889011638421167,1.0086377681321808,2.6067116547963427,0.8599092531985306,0.14009074680278213
9.893945456784532,1.0088789411367167,2.616157924338635,0.8599078178936977,0.14009218210761515
9.898879275147898,1.009796126770176,2.6268982474031755,0.8598907724901999,0.14010922751111338
9.903813093511264,1.0111304199039826,2.638853326117836,0.859870331124436,0.14012966887687628
9.90874691187463,1.0123203834671834,2.6519427602021337,0.8598667171207584,0.14013328288055324
9.913680730237996,1.0130158257644677,2.6660907394258904,0.8598857916475989,0.1401142083537116
9.918614548601363,1.0134650487820154,2.6812155372890767,0.8599111229662658,0.14008887703504627
9.923548366964727,1.0140273653940337,2.6972035747845253,0.8599211142247484,0.14007888577656435
9.928482185328093,1.0146594084559721,2.713962030431993,0.8599107355619915,0.1400892644393226
9.93341600369146,1.0150661994126675,2.7314232540479653,0.8598930779787896,0.14010692202252534
9.938349822054825,1.0151520389458282,2.749511345620036,0.8598825750231824,0.14011742497813293
9.943283640418192,1.0150857183044186,2.7681337966573896,0.8598826940258375,0.14011730597547975
9.948217458781558,1.015052970937846,2.787124201765733,0.859890455957116,0.14010954404420273
9.953151277144924,1.0150558518875583,2.8063279588508316,0.8599051479828864,0.14009485201843414
9.95808509550829,1.01493217542279,2.82569830538605,0.8599249748962765,0.140075025105045
9.963018913871656,1.014577804149878,2.845187827903481,0.8599382725869996,0.1400617274143228
9.967952732235023,1.014098591903464,2.8646991254864087,0.85992944515864,0.14007055484268385
9.972886550598387,1.0136346706307653,2.884053578252158,0.8599000500567717,0.1400999499445535
9.977820368961753,1.0131554779423764,2.903114777382525,0.8598778007998894,0.14012219920143645
9.98275418732512,1.0125522878835849,2.921910356586368,0.8598925777344956,0.14010742226683126
9.987688005688485,1.0118558190254634,2.940361248648305,0.8599398002612929,0.14006019974003409
9.99262182405185,1.0112407564231995,2.958315683143913,0.8599766417860317,0.14002335821529624
9.997555642415218,1.0107742034009335,2.9757714635236057,0.8599648135791285,0.1400351864222004
10.002489460778582,1.010310505660113,2.9925885287284335,0.8599160836528955,0.14008391634843412
10.00742327914195,1.0096748210043422,3.0087322653227915,0.8598848037485856,0.14011519625274507
10.012357097505316,1.0088658294308808,3.0241865352846484,0.8599091105920342,0.14009088940929648
10.01729091586868,1.0081133952892882,3.039012708712807,0.8599663285401905,0.14003367146113993
10.022224734232047,1.0076431763591132,3.0532269245270878,0.859996941554152,0.14000305844717797
10.027158552595413,1.007354777738875,3.0667807597360515,0.8599719769010278,0.14002802310030185
10.03209237095878,1.0069669708698943,3.079715668402452,0.8599253246930537,0.14007467530827694
10.037026189322145,1.0064221604317207,3.092007570570745,0.8599127280344814,0.14008727196684984
10.04196000768551,1.0059034396269093,3.103638523764287,0.8599473307809599,0.14005266922037213
10.046893826048878,1.005566202228296,3.114590481880228,0.8599886385793709,0.14001136142196197
10.051827644412242,1.0053604133665137,3.1248479716317887,0.8599939679748719,0.140006032026463
10.05676146277561,1.005127493705062,3.1343922091249863,0.8599664497822055,0.140033550219132
10.061695281138975,1.0048553484114096,3.1432048615251555,0.8599441210807719,0.14005587892056842
10.06662909950234,1.0047310505062113,3.1512701233866887,0.8599514978231081,0.14004850217823386
10.071562917865707,1.0048427253282466,3.158569242747146,0.8599760335761758,0.14002396642516732
10.076496736229073,1.0049474121288586,3.165078841284676,0.859990710987585,0.1400092890137598
10.081430554592439,1.0047213723163793,3.170783059994954,0.859986018286634,0.14001398171471247
10.086364372955805,1.004336375919148,3.175671996044786,0.8599737191717675,0.14002628082958216
10.09129819131917,1.0043416064346156,3.1797600059480176,0.8599682103548885,0.14003178964645882
10.096232009682536,1.0048206396610786,3.1830581780676077,0.8599733310523712,0.14002666894897325
10.101165828045902,1.0051616389731306,3.185573399608533,0.8599837586701908,0.14001624133115248
10.10609964640927,1.0048881501264733,3.1873138914095533,0.8599913747555206,0.140008625245822
10.111033464772635,1.004264562811454,3.188285959273908,0.8599906896097181,0.14000931039162315
10.115967283136,1.0039524371147082,3.1884924976470144,0.8599833007455411,0.14001669925579807
10.120901101499367,1.0040470324776467,3.187937932053957,0.8599775536634482,0.14002244633789052
10.125834919862733,1.0039086108871604,3.1866318294292726,0.8599804250298072,0.14001957497153172
10.130768738226099,1.003261184456273,3.1845688315111693,0.859989666750291,0.1400103332510488
10.135702556589465,1.0026644906097177,3.181782268471655,0.8599963822242924,0.14000361777704728
10.14063637495283,1.00226754875614,3.178316952669275,0.8599945867029923,0.14000541329834854
10.145570193316196,1.0012970871638154,3.174188411447192,0.8599865115780816,0.1400134884232616
10.150504011679562,0.9995378906637655,3.1694084989084916,0.8599800317458332,0.14001996825551133
10.15543783004293,0.9982397705667254,3.1639939475026817,0.8599821519035341,0.14001784809781392
10.160371648406294,0.9982901896254497,3.1579547770917236,0.8599924182788796,0.14000758172247013
10.16530546676966,0.9982402278875583,3.1513054814825625,0.8600012491342048,0.13999875086714805
10.170239285133027,0.9962906082471836,3.1441078420235686,0.8599983100819518,0.14000168991940357
10.175173103496391,0.9935519704624467,3.136399391229402,0.8599850084069277,0.14001499159442876
10.180106921859759,0.9923330494863051,3.1281991891489764,0.8599752725875324,0.14002472741382474
10.185040740223124,0.992270353041712,3.119515677027836,0.8599805190591955,0.14001948094216224
10.189974558586488,0.9915573063764203,3.110367252416229,0.8599958572206671,0.14000414278069162
10.194908376949856,0.9903288297302612,3.100790541746566,0.8600046136105212,0.13999538639083833
10.199842195313222,0.9896418639744793,3.090801143294371,0.8599965117554713,0.14000348824588923
10.20477601367659,0.9887023536956376,3.0804089482770776,0.859979287140101,0.1400207128612602
10.209709832039954,0.9862258423428584,3.069649223830979,0.8599708053964972,0.14002919460486463
10.21464365040332,0.9838982412779141,3.0585754256974953,0.8599793791711696,0.14002062083019315
10.219577468766687,0.9844638153537154,3.0472422948900713,0.8599943520027109,0.14000564799865278
10.224511287130051,0.9861482282827089,3.035699268099899,0.8599991395715888,0.14000086042977472
10.229445105493419,0.9843295131147936,3.0239945413532725,0.8599905747531181,0.1400094252482456
10.234378923856784,0.9793274833018423,3.0121707743271986,0.8599792471599027,0.14002075284146095
10.239312742220148,0.9760264396371244,3.000260247658639,0.8599733176189579,0.14002668238240493
10.244246560583516,0.9760354378652528,2.9883161450592635,0.8599720176202945,0.14002798238106706
10.249180378946882,0.9759728222935677,2.9763816148233677,0.859975016494629,0.1400249835067287
10.254114197310248,0.9729406825952022,2.964489229601009,0.8599849274946705,0.14001507250668274
10.259048015673613,0.9677407367299345,2.95267225632418,0.859995711710829,0.14000428829052347
10.26398183403698,0.9631350810452188,2.9409757803222676,0.859991812747397,0.14000818725395825
10.268915652400345,0.9605610490595936,2.9294501472632146,0.8599691031510289,0.14003089685032852
10.273849470763711,0.9587263559571357,2.9181354793137833,0.8599476096398802,0.14005239036147898
10.278783289127079,0.9553400737033345,2.9070673249119743,0.8599510945080364,0.14004890549332424
10.283717107490444,0.9496992340880169,2.8962918099328916,0.8599774492888892,0.14002255071247272
10.288650925853808,0.9435602314014685,2.885857638091739,0.8599993612102338,0.1400006387911279
10.293584744217176,0.9397945114258858,2.8758057139232984,0.8599937613055448,0.1400062386958173
10.298518562580542,0.9391942784744707,2.866173618053659,0.8599641210763277,0.14003587892503347
10.303452380943906,0.9379827489827156,2.856992284542214,0.8599349849955038,0.14006501500585727
10.308386199307273,0.9319478789972016,2.848302542893068,0.8599300436289642,0.14006995637239567
10.31332001767064,0.9235918794125061,2.840144596945736,0.859953479614525,0.14004652038683246
10.318253836034005,0.9192796632855856,2.8325332268105026,0.8599856247692719,0.1400143752320836
10.32318765439737,0.9195484294046942,2.825472123296125,0.8599966854820259,0.14000331451932752
10.328121472760737,0.9188049669531858,2.819000665453749,0.8599722588404901,0.14002774116086072
10.333055291124102,0.9134575366658124,2.813135168394774,0.8599297250168705,0.14007027498448238
10.337989109487468,0.9053853892604272,2.807875419383835,0.8599059962508434,0.14009400375051223
10.342922927850836,0.898822535998523,2.8032271774777877,0.8599233420311405,0.14007665797021868
10.3478567462142,0.8951869257934212,2.799194500467201,0.8599657372759103,0.1400342627254524
10.352790564577566,0.8915917883277473,2.7958169694667028,0.8599917425586459,0.14000825744271977
10.357724382940933,0.885346110294163,2.7931237617921805,0.8599741810424125,0.140025818958955
10.3626582013043,0.8775017864756762,2.79113046053507,0.8599278837421717,0.14007211625919855
10.367592019667665,0.8702036878653004,2.7898416935089227,0.8598959952291727,0.14010400477219884
10.37252583803103,0.8634144006177423,2.7892542921838146,0.8599069060620782,0.14009309393929528
10.377459656394397,0.8556584772021247,2.7893627484036285,0.8599458542586343,0.14005414574274014
10.382393474757762,0.8465037685860455,2.7901575604357123,0.8599712919274866,0.14002870807388837
10.387327293121128,0.8371793534757814,2.791619665256227,0.8599582180027622,0.1400417819986134
10.392261111484496,0.8289621598485233,2.793708815207877,0.8599219353952092,0.14007806460616687
10.39719492984786,0.82179366543315,2.7964007594467626,0.8598987601757117,0.14010123982566372
10.402128748211226,0.8140020723524674,2.7996937186131596,0.8599075760413898,0.1400924239599848
10.407062566574593,0.803832956128596,2.803554130202991,0.8599338057560729,0.14006619424530115
10.411996384937957,0.7920664528965418,2.807950905570481,0.8599484788535835,0.1400515211477899
10.416930203301325,0.7814128343460728,2.812869649766306,0.8599377510227855,0.1400622489785888
10.42186402166469,0.7731251860736087,2.8182870672227605,0.8599133344455449,0.14008666555583116
10.426797840028055,0.766011383021646,2.824165747048537,0.8598982383130331,0.14010176168834457
10.431731658391422,0.7576566221251411,2.8304520409380376,0.8599049071001557,0.1400950929012231
10.436665476754788,0.7465725196518044,2.8371108220474763,0.8599253241876943,0.14007467581368616
10.441599295118156,0.7343264526200352,2.8440558105239133,0.8599392034687738,0.14006079653260836
10.44653311348152,0.7236995572829018,2.851233392806293,0.8599322394533797,0.14006776054800474
10.451466931844886,0.715063346700903,2.8586164926493813,0.8599096186866906,0.14009038131469517
10.456400750208253,0.7067094513124684,2.8661349959164695,0.8598923930713976,0.14010760692999039
10.461334568571617,0.6972070300375711,2.8737670682521834,0.8598977714879199,0.14010222851346912
10.466268386934985,0.6865255387436606,2.8814409920965325,0.8599211200894072,0.14007887991198217
10.47120220529835,0.6758120228507661,2.8891545229880604,0.8599390816565975,0.14006091834479298
10.476136023661715,0.665764028079952,2.896877898710617,0.8599331584689988,0.14006684153239146
10.481069842025082,0.6558133986370488,2.9045335358590796,0.8599099796948952,0.1400900203064953
10.486003660388448,0.6454972303131119,2.9120410356186848,0.8598950087791104,0.1401049912222798
10.490937478751814,0.6354882050330253,2.919355808363792,0.8599046890279367,0.14009531097345382
10.49587129711518,0.6266922846837367,2.926424090806173,0.8599280006438392,0.1400719993575515
10.500805115478546,0.6184358365883328,2.933202608049963,0.8599393232981101,0.14006067670328104
10.505738933841911,0.6087151141928321,2.9396180801763307,0.8599282890858356,0.14007171091555573
10.510672752205277,0.5971018879558421,2.94557060145065,0.8599115023493537,0.14008849765203815
10.515606570568645,0.5857001031840282,2.9511276529343173,0.8599117569603467,0.140088243041047
10.52054038893201,0.5768557300507939,2.95634369040291,0.859929883697646,0.14007011630374666
10.525474207295375,0.5708408803708146,2.961212950545915,0.8599441654791335,0.14005583452226003
10.530408025658742,0.5647169205016831,2.965710494210516,0.8599381398938138,0.1400618601075807
10.535341844022108,0.554930907612341,2.969861281303707,0.8599217537043552,0.14007824629704094
10.540275662385474,0.5424181094914492,2.9736650886171465,0.8599188349682998,0.1400811650330965
10.54520948074884,0.5317242719670516,2.9771066221924967,0.8599365828531682,0.14006341714823003
10.550143299112205,0.5253322497343264,2.980179483687243,0.8599562484235495,0.1400437515778505
10.555077117475571,0.5217299501246562,2.9828819037737855,0.8599567751673763,0.140043224834026
10.560010935838937,0.5168221635250309,2.9852590788447064,0.8599405397603042,0.14005946024110097
10.564944754202305,0.5074611557644739,2.987350411860273,0.8599289994791035,0.1400710005223035
10.569878572565669,0.4957546340479929,2.989169446819117,0.8599359232743311,0.14006407672707724
10.574812390929035,0.4867274516980799,2.990709345593923,0.8599532082775114,0.1400467917238985
10.579746209292402,0.48224063473758494,2.991984751660303,0.8599643871995165,0.14003561280189541
10.584680027655766,0.4802605036979341,2.993059542042626,0.8599638044962116,0.14003619550520302
10.589613846019132,0.47679838850329853,2.993969336375705,0.8599574506913045,0.1400425493101093
10.5945476643825,0.4686673500813866,2.994730743109009,0.8599516435822155,0.14004835641919564
10.599481482745864,0.4579008403708098,2.9953420332857816,0.8599489962801238,0.14005100372128548
10.604415301109231,0.4500858206805674,2.995838184615707,0.8599525553216856,0.1400474446797227
10.609349119472597,0.4475178581969183,2.996238393399746,0.8599641326505738,0.14003586735083437
10.614282937835963,0.44726618282347985,2.9965512214392866,0.8599767492031424,0.140023250798264
10.619216756199329,0.4441145874277346,2.9967844996153574,0.8599779234934847,0.14002207650792126
10.624150574562695,0.43555991405134675,2.9969471630410722,0.8599656621347859,0.14003433786661973
10.629084392926062,0.4259866873810303,2.9970487506797343,0.8599543423894633,0.14004565761194296
10.634018211289426,0.4215383061767084,2.9970977225975246,0.8599580832654016,0.1400419167360052
10.638952029652792,0.42120325532400604,2.997099577312596,0.8599726780212302,0.14002732198017692
10.64388584801616,0.41900754650150096,2.9970605115832587,0.8599817133437143,0.1400182866576955
10.648819666379524,0.41276157329028584,2.9969846061916847,0.8599781937686671,0.14002180623274346
10.653753484742891,0.40566082320841135,2.996873530478169,0.8599710948528666,0.1400289051485459
10.658687303106257,0.4012469369736781,2.9967537854921034,0.8599702948981829,0.14002970510323276
10.663621121469621,0.3992323760975493,2.996642046258856,0.8599742024370793,0.14002579756433856
10.668554939832989,0.39628411431641597,2.996545877018442,0.8599761121008801,0.1400238879005402
10.673488758196354,0.39067402998383927,2.9964682181338156,0.8599754461504122,0.1400245538510094
10.67842257655972,0.38479970989507556,2.9964061183137045,0.8599761922955323,0.1400238077058899
10.683356394923086,0.3817248200371178,2.9963552013182295,0.8599786942469844,0.14002130575443886
10.688290213286452,0.3805336825424975,2.996319432642233,0.859979830995493,0.14002016900593145
10.69322403164982,0.37749477954599897,2.996307262728952,0.85997933288373,0.140020667117695
10.698157850013184,0.3714049519396976,2.996324043434583,0.8599798204637823,0.140020179537644
10.703091668376551,0.36526838347212826,2.9963703455952997,0.8599811279756889,0.14001887202573815
10.708025486739917,0.36253286911619975,2.99644504604817,0.8599800845021587,0.14001991549926937
10.712959305103281,0.3626898407622203,2.996549855898475,0.8599764682402338,0.14002353176119503
10.717893123466649,0.36106504266709477,2.9966886729560462,0.8599749278857912,0.14002507211563808
10.722826941830014,0.35467732644550864,2.996864794877943,0.8599796948565289,0.14002030514490027
10.72776076019338,0.3474517781340687,2.997077679778697,0.859988644966335,0.14001135503509465
10.732694578556746,0.3448878125637423,2.997316308787487,0.8599928245168517,0.14000717548457803
10.737628396920112,0.34544280498928315,2.997557801746882,0.8599840498926272,0.1400159501088014
10.742562215283478,0.34344748386470914,2.9977788034046053,0.8599673167194547,0.1400326832819732
10.747496033646843,0.33783427100210445,2.9979596010990552,0.8599622155484801,0.14003778445294454
10.752429852010211,0.3322148504343187,2.9980841279675654,0.8599809258330775,0.14001907416834394
10.757363670373575,0.32909390338245603,2.998168017662527,0.8600055594302429,0.13999444057117486
10.762297488736941,0.3277496809946701,2.9982290884793144,0.8600038857428612,0.13999611425855985
10.767231307100309,0.3260785093769485,2.9982592751493966,0.8599731108164478,0.14002688918497452
10.772165125463674,0.3230390473498459,2.9982470081492822,0.8599497091669557,0.1400502908344687
10.77709894382704,0.3194251063886357,2.9982052441367855,0.859963213717649,0.14003678628377714
10.782032762190406,0.3166250026953012,2.998139795032825,0.859996430594271,0.14000356940715614
10.786966580553772,0.3152736448156695,2.9980498258749377,0.8600090264683287,0.1399909735330991
10.791900398917138,0.3148829021470074,2.997926638188572,0.8599894226935034,0.14001057730792513
10.796834217280503,0.3141111618897019,2.997759450704558,0.8599635883894642,0.14003641161196317
10.801768035643871,0.3123625046254004,2.9975463784998277,0.8599578821644407,0.1400421178369867
10.806701854007235,0.3111059615500308,2.997286001157004,0.8599720354341,0.14002796456732677
10.8116356723706,0.31189311928278385,2.996971085621847,0.8599883540493545,0.1400116459520693
10.816569490733968,0.31353250579238506,2.996598575361753,0.8599924546808788,0.1400075453205435
10.821503309097332,0.3135473537507593,2.99614290134469,0.8599825660708228,0.1400174339305976
10.8264371274607,0.3122041551771067,2.9956372426894866,0.8599687816440635,0.14003121835735452
10.831370945824066,0.31219598905965507,2.995075766341193,0.8599647308604531,0.14003526914096437
10.83630476418743,0.3145367044406185,2.9944212563249493,0.8599728763572396,0.14002712364418124
10.841238582550798,0.31722019326326395,2.993664070045059,0.8599797453848618,0.14002025461656153
10.846172400914163,0.31788799204420376,2.99282031489367,0.8599736784025986,0.14002632159882877
10.851106219277531,0.31640587299559364,2.991896763685852,0.8599635716544998,0.14003642834693064
10.856040037640895,0.31528202062812477,2.9908801961040425,0.8599673480863439,0.1400326519150882
10.86097385600426,0.31680224264865503,2.989789894263153,0.8599825485995213,0.1400174514019135
10.865907674367628,0.3197268320891517,2.9886324502003885,0.8599846358217756,0.14001536417966012
10.870841492730992,0.3209343099751236,2.987384483704619,0.8599618470380982,0.14003815296333935
10.875775311094358,0.3196511344793844,2.9859983168733364,0.8599377532587766,0.14006224674266254
10.880709129457726,0.31778907051339894,2.9845010212133376,0.8599439888503697,0.14005601115106975
10.88564294782109,0.3174658159126331,2.9829226077959556,0.8599764999779385,0.14002350002350264
10.890576766184457,0.31904246329571917,2.981281520193982,0.8599961949729823,0.1400038050284578
10.895510584547823,0.3205919987233576,2.979578014730992,0.8599766969383508,0.14002330306308958
10.900444402911187,0.32016915821118075,2.9778211896305176,0.8599378654502309,0.1400621345512098
10.905378221274555,0.31850206647667445,2.9760184849005626,0.8599215520420954,0.14007844795934518
10.91031203963792,0.3177219911735346,2.9741608847875876,0.859941484147264,0.14005851585417578
10.915245858001287,0.31840180753343367,2.972231901342721,0.859970177440127,0.14002982256131274
10.920179676364652,0.3193605226683156,2.9701991283274767,0.8599750230178015,0.14002497698363978
10.925113494728018,0.3193934135110539,2.9680567569995038,0.8599549676469224,0.14004503235452082
10.930047313091386,0.3185354655001912,2.965815437281762,0.8599347624547427,0.14006523754670122
10.93498113145475,0.3179949504177763,2.9634847396701804,0.8599312613359709,0.14006873866547376
10.939914949818117,0.318643420981059,2.96102256108785,0.8599374510180878,0.14006254898335788
10.944848768181483,0.31975353344995644,2.9584948246359533,0.8599393215992938,0.1400606784021536
10.949782586544847,0.32001359610541613,2.9559212392152108,0.859936540333365,0.14006345966808312
10.954716404908215,0.3193936852111346,2.9533048142912666,0.8599383251071191,0.14006167489432989
10.95965022327158,0.31898284351833756,2.950650722270914,0.8599444830452349,0.14005551695621482
10.964584041634946,0.3195268778608138,2.9479140416653964,0.8599422385442046,0.14005776145724458
10.969517859998312,0.3207865462618137,2.9450420919064526,0.8599250863090796,0.14007491369237104
10.974451678361678,0.3218070400573367,2.942057455471192,0.8599068184291955,0.14009318157225525
10.979385496725044,0.3218441843348376,2.93897219360572,0.8599081206581157,0.14009187934333478
10.98431931508841,0.32134304675619974,2.935776448534424,0.859929934582759,0.1400700654186914
10.989253133451777,0.32130793910759875,2.9324612986260057,0.8599482548514193,0.14005174515003171
10.994186951815141,0.3220424863153449,2.9289797148718777,0.8599401930991886,0.14005980690226355
10.999120770178507,0.3231299202426501,2.925225802226968,0.8599115733804813,0.14008842662097212
11.004054588541875,0.3239695159326408,2.9212127514204336,0.8598921259031402,0.14010787409831385
11.00898840690524,0.32419727482964444,2.9168892828227304,0.8599020868854332,0.14009791311602257
11.013922225268606,0.32405207720636686,2.9122551997467503,0.8599287962366381,0.140071203764819
11.018856043631972,0.32396988485563355,2.9073191445453492,0.8599411676845671,0.14005883231689045
11.023789861995338,0.3241228497093729,2.9020259841666602,0.8599256335960979,0.14007436640535947
11.028723680358704,0.32454930989617764,2.896457094848359,0.8599015846726512,0.14009841532880732
11.03365749872207,0.3251696757125015,2.8906199572626408,0.8598980038423408,0.14010199615911798
11.038591317085437,0.325746368389936,2.88451735947072,0.8599186973951817,0.140081302606278
11.043525135448801,0.3259734466207052,2.878233988753939,0.8599374554485419,0.14006254455291856
11.048458953812167,0.32554182041530416,2.8718353214811954,0.8599297033388774,0.14007029666258428
11.053392772175535,0.32466681695680294,2.8653666226927084,0.8599036353749281,0.14009636462653485
11.058326590538899,0.3241328226705157,2.858862959199098,0.8598926170432045,0.1401073829582604
11.063260408902266,0.32444181621608403,2.8524581466835235,0.8599153874833698,0.1400846125180973
11.068194227265632,0.32536886905410556,2.8462078570806773,0.8599503888750647,0.14004961112640313
11.073128045628996,0.3259569334543018,2.8401382670583324,0.859957170631141,0.14004282937032694
11.078061863992364,0.3251689355339619,2.834279408983838,0.8599234779816349,0.1400765220198355
11.08299568235573,0.3233443496584848,2.82867174737364,0.8598836199128986,0.14011638008857394
11.087929500719097,0.32195186664556424,2.823331384184456,0.8598835796078554,0.14011642039361882
11.092863319082461,0.3218922679180791,2.818317232742581,0.8599295709800652,0.14007042902140626
11.097797137445827,0.3229261404208678,2.8137054036590063,0.8599781702170661,0.14002182978440364
11.102730955809195,0.3237921670437254,2.809544233760629,0.859980858572479,0.14001914142898922
11.107664774172559,0.32315292646806043,2.8058755952355465,0.8599347979491455,0.14006520205232223
11.112598592535926,0.32120365340196316,2.802740880410829,0.8598854326207479,0.14011456738071829
11.117532410899292,0.31921948138228157,2.8001814530561386,0.8598804777834081,0.1401195222180569
11.122466229262656,0.3182648554863843,2.7982358116474977,0.8599248235966148,0.14007517640484962
11.127400047626024,0.31888653319292476,2.7969384938555892,0.8599791149226658,0.14002088507879906
11.13233386598939,0.32029085406225133,2.7963182072236434,0.8599976559675888,0.1400023440338767
11.137267684352755,0.3205126461707396,2.796397032733893,0.8599677164470453,0.14003228355442118
11.142201502716121,0.31847514539394534,2.7971867083653312,0.8599179645004341,0.1400820355010342
11.147135321079487,0.31494338124952526,2.7986807692315403,0.8598924310564392,0.1401075689450306
11.152069139442853,0.31239824271080147,2.800894882481839,0.859912735755293,0.1400872642461783
11.157002957806219,0.3130845477675646,2.8038536691181974,0.8599602499543118,0.14003975004716276
11.161936776169584,0.3153190002924899,2.8075611174288224,0.8599944130865305,0.14000558691494652
11.16687059453295,0.31473659146289085,2.8120082441918455,0.8599902857077173,0.1400097142937625
11.171804412896316,0.3102890231295229,2.817170985758799,0.8599584623810034,0.14004153762047883
11.176738231259684,0.30536781848293787,2.823038252782577,0.8599298581034369,0.14007014189804592
11.18167204962305,0.30344734532700096,2.8296054696160104,0.8599258563612675,0.1400741436402162
11.186605867986414,0.30433116758038364,2.8368490828899566,0.8599450158924214,0.1400549841090624
11.191539686349781,0.30419310762017543,2.8447351955026132,0.8599717909313916,0.1400282090700929
11.196473504713147,0.300496858052411,2.8532287144672055,0.859989758851338,0.14001024115014762
11.201407323076513,0.2957863232823616,2.8623000184775753,0.8599887404097275,0.14001125959175956
11.206341141439879,0.2934688744232408,2.8719192075461133,0.8599697562472081,0.14003024375427914
11.211274959803244,0.29250264546831545,2.882048949722585,0.8599479122676237,0.14005208773386438
11.21620877816661,0.29005469452568233,2.892643777292633,0.8599436722629012,0.1400563277385878
11.221142596529976,0.2866495379332422,2.903655597014739,0.8599634390063834,0.14003656099510534
11.226076414893344,0.28491115902856345,2.915032783646087,0.8599902272060658,0.14000977279542354
11.231010233256708,0.28439510587198824,2.9267252670194055,0.8599997100394404,0.1400002899620488
11.235944051620073,0.28190043263407394,2.9386845811510485,0.8599857004658429,0.14001429953564645
11.240877869983441,0.27740014589686957,2.9508492526066745,0.8599649602913192,0.14003503971016973
11.245811688346805,0.27471981817637364,2.9631424020754262,0.8599574529906255,0.14004254701086072
11.250745506710173,0.27494111911972796,2.975491020212649,0.8599679437400137,0.1400320562614687
11.255679325073539,0.27421453126389145,2.9878539686861325,0.8599867874934243,0.14001321250805351
11.260613143436904,0.27012824344342434,3.0001964927498146,0.8600003887947412,0.13999961120673846
11.26554696180027,0.26564448899906085,3.012473540006052,0.8599988140391394,0.14000118596234226
11.270480780163636,0.26415855961547935,3.024628835087116,0.8599822822448681,0.14001771775661567
11.275414598527004,0.26388033696428215,3.036596579016848,0.8599650473089159,0.14003495269256974
11.280348416890368,0.260770910555349,3.0483206242741265,0.8599652636681141,0.14003473633337205
11.285282235253733,0.25525449617797064,3.059764326115878,0.8599850302198415,0.14001496978164577
11.290216053617101,0.2516546906839032,3.070877064680277,0.8600059089736463,0.13999409102784152
11.295149871980465,0.2510328281273147,3.0816123434593177,0.8600084031214889,0.13999159687999935
11.300083690343833,0.24929620826187063,3.091947499892762,0.8599912856353648,0.14000871436612233
11.305017508707198,0.24406093477503238,3.1018548622981275,0.8599702234556648,0.14002977654582258
11.309951327070562,0.23868832269810963,3.111309426059598,0.8599635672370064,0.14003643276447858
11.31488514543393,0.23644414369959368,3.120272093312334,0.8599792660558228,0.14002073394566045
11.319818963797296,0.23514233440582571,3.1286983449517525,0.8600063572769271,0.13999364272455347
11.324752782160662,0.23146361924127232,3.136557880749285,0.8600189251196814,0.13998107488179667
11.329686600524028,0.22645486254664995,3.1438327103198187,0.8600003476543949,0.139999652347081
11.334620418887393,0.22282104300528544,3.150474738716605,0.8599667799257493,0.14003322007573052
11.339554237250761,0.22025267881414795,3.1563974890171242,0.8599545238782281,0.14004547612325427
11.344488055614125,0.21682043579104537,3.161622823434505,0.8599783109054373,0.14002168909604895
11.349421873977493,0.21254078060235365,3.1661484843631267,0.8600124398143428,0.13998756018714684
11.354355692340858,0.20873079533706068,3.169945311845581,0.86002044106943,0.1399795589320615
11.359289510704222,0.20533879287204584,3.1730008119518915,0.859995275632112,0.14000472436938224
11.36422332906759,0.20115029903376744,3.1753355557466056,0.8599631537032113,0.14003684629828467
11.369157147430956,0.19611584418033054,3.1769260895121425,0.8599540246742862,0.14004597532721186
11.374090965794322,0.1914586366227694,3.177704799724436,0.8599747495140826,0.14002525048741712
11.379024784157687,0.18762212974151912,3.177676383797821,0.8600057378546775,0.13999426214682334
11.383958602521053,0.18365091607710549,3.1768801596579355,0.8600174006842548,0.13998259931724694
11.388892420884419,0.17850385790757467,3.175337484811048,0.8599954788005018,0.14000452120099954
11.393826239247785,0.17210796396557895,3.1730585236166986,0.8599577748666676,0.14004222513483433
11.398760057611153,0.16570081474403722,3.1700326143530755,0.8599414773098535,0.14005852269164862
11.403693875974517,0.16081104831631474,3.1662183085859317,0.8599649926771469,0.14003500732435484
11.408627694337882,0.15698529448845272,3.1615837661752333,0.8600039960650221,0.13999600393647862
11.41356151270125,0.15180322073395758,3.156187961853906,0.8600149342654434,0.13998506573605674
11.418495331064616,0.14400551640407908,3.1500917284304295,0.8599837036780648,0.1400162963234375
11.423429149427982,0.13526075328741002,3.143322042146721,0.8599422779171039,0.14005772208439926
11.428362967791347,0.12857373704398148,3.135906654475946,0.859932565970532,0.14006743403097283
11.433296786154713,0.12481366527368604,3.1278592099206186,0.8599603290897417,0.14003967091176453
11.438230604518079,0.12050362594756248,3.1191665293572517,0.8599921446828188,0.14000785531868876
11.443164422881445,0.1116008566670703,3.1098597422495646,0.8599945491298334,0.14000545087167535
11.44809824124481,0.10000904670753208,3.099950153887305,0.859967492509413,0.14003250749209745
11.453032059608176,0.09163300848343951,3.0894887353030054,0.8599381428450559,0.14006185715645547
11.457965877971542,0.08783238642951108,3.078509487666598,0.8599296569749891,0.14007034302652382
11.46289969633491,0.08378107024638994,3.0670454166282104,0.8599420737151066,0.14005792628640706
11.467833514698274,0.0747815706554738,3.055143222467062,0.859959573443452,0.14004042655806273
11.47276733306164,0.061449483505786946,3.042826919484968,0.8599675421935971,0.1400324578079193
11.477701151425007,0.04973840438917994,3.030084567575045,0.8599607669524922,0.14003923304902344
11.482634969788371,0.04444304983183299,3.016932323050845,0.8599422228197529,0.14005777718176332
11.487568788151739,0.041875286979752825,3.0034294231377463,0.8599211495576904,0.14007885044382667
11.492502606515105,0.034154523535792396,2.9895897041047785,0.8599108787981286,0.14008912120338962
11.497436424878469,0.02008205529877206,2.9754200277651006,0.8599202853221887,0.14007971467933047
11.502370243241836,0.00565413155811623,2.9609219796407378,0.8599425446864173,0.14005745531510339
11.507304061605202,-0.0035434569804107374,2.9460774606249602,0.8599560011567648,0.14004399884475632
11.51223787996857,-0.0073581065790088605,2.9308796854354773,0.8599430129676827,0.14005698703383918
11.517171698331934,-0.01184330568228923,2.915337640677959,0.859910005204809,0.1400899947967133
11.5221055166953,-0.023040841451535524,2.8994037186173283,0.8598847707607906,0.14011522924073072
11.527039335058667,-0.0387053916164126,2.8830758602136477,0.8598897102096756,0.14011028979184592
11.531973153422031,-0.05160165715697678,2.8664305822023923,0.859918204077704,0.14008179592381775
11.536906971785399,-0.05891933525761438,2.8495269821345475,0.8599405847256779,0.14005941527584517
11.541840790148765,-0.06375302988564062,2.8324055412238014,0.8599342664899772,0.1400657335115462
11.546774608512129,-0.07114549102759839,2.815117206704187,0.8599054916448051,0.1400945083567197
11.551708426875496,-0.08339047839816977,2.797796710286741,0.859880345567872,0.14011965443365418
11.556642245238862,-0.09701815942283702,2.7805779131902697,0.8598775267271818,0.14012247327434646
11.561576063602228,-0.10726911635354706,2.7635101131677744,0.8598930891388489,0.14010691086268218
11.566509881965594,-0.11443840685361074,2.7466589140505944,0.8599099284739586,0.14009007152757375
11.57144370032896,-0.12209253617218732,2.730144481104895,0.8599160942532366,0.140083905748297
11.576377518692325,-0.13183830292163334,2.714061045973011,0.8599109060719671,0.14008909392956873
11.581311337055691,-0.14220345364321485,2.6984815586210686,0.8598985369633843,0.1401014630381531
11.586245155419059,-0.15124741192917507,2.683482416941226,0.8598836186116801,0.14011638138985918
11.591178973782425,-0.15939225350155206,2.6691622858768693,0.8598736951518748,0.14012630484966324
11.596112792145789,-0.1687475765683616,2.6556281062476885,0.859877921019864,0.14012207898167234
11.601046610509156,-0.17969985264057725,2.642974625135786,0.8598966168034806,0.14010338319805338
11.605980428872522,-0.1896322528329401,2.63129172263307,0.8599152184370749,0.14008478156445828
11.610914247235888,-0.19618487602325302,2.6206837570371464,0.8599164780991739,0.14008352190235873
11.615848065599254,-0.20146146642128776,2.6112870495079568,0.8598999579615085,0.14010004204002302
11.62078188396262,-0.20991662116825027,2.603194000082483,0.8598830205112662,0.14011697949026436
11.625715702325985,-0.2218053882817394,2.5964802146907817,0.8598797561530498,0.14012024384848115
11.630649520689351,-0.2330243381418688,2.591212104776637,0.8598862621150195,0.14011373788651246
11.635583339052719,-0.2406679591443793,2.5874426850802905,0.859892807421856,0.14010719257967633
11.640517157416083,-0.2457004231880292,2.5852043576534642,0.859902182838098,0.14009781716343525
11.645450975779449,-0.25150627887292815,2.5845108451605707,0.8599219770575459,0.14007802294398994
11.650384794142816,-0.25997000673766785,2.5854015155877947,0.8599409296075544,0.14005907039398266
11.65531861250618,-0.26926091869989055,2.587911865478153,0.859932753780768,0.1400672462207716
11.660252430869548,-0.27712774679765667,2.5920411668432877,0.8598938947785101,0.14010610522303144
11.665186249232914,-0.2838210396863091,2.5977816690118543,0.8598619808672958,0.14013801913424906
11.67012006759628,-0.29023293788050425,2.605136490900481,0.8598772334852686,0.1401227665162791
11.675053885959645,-0.29621438172794834,2.6140901267706687,0.859931214038455,0.14006878596309325
11.679987704323011,-0.3015073335860969,2.6246108978963383,0.8599741347471178,0.1400258652544306
11.684921522686379,-0.3067927952380073,2.6366548508871985,0.8599731694856478,0.1400268305159016
11.689855341049743,-0.31288444956540995,2.65016751782173,0.8599435709509592,0.1400564290505906
11.694789159413109,-0.31910641265091977,2.6650850554292203,0.8599184905698025,0.1400815094317482
11.699722977776476,-0.3241195877372985,2.6813344892256095,0.8599107256549883,0.14008927434656432
11.70465679613984,-0.328129973230798,2.6988340798284685,0.8599162166615791,0.14008378333997346
11.709590614503208,-0.3325990893608012,2.7174945123042558,0.8599343752933671,0.14006562470818612
11.714524432866574,-0.33802544291193565,2.7372197635636546,0.8599636694889099,0.14003633051264455
11.719458251229938,-0.3433965937264181,2.7579075565805136,0.8599879448098315,0.1400120551917232
11.724392069593305,-0.34748374614752725,2.779451681581374,0.8599883278319791,0.14001167216957625
11.729325887956671,-0.35011418989467424,2.8017460960904828,0.8599668002965727,0.1400331997049821
11.734259706320035,-0.3527640858829322,2.824687876637426,0.8599445494880711,0.14005545051348395
11.739193524683403,-0.3572159823544584,2.848174597392673,0.8599392148847135,0.14006078511684034
11.744127343046769,-0.3626583570580239,2.8720979259691948,0.859952908904922,0.1400470910966308
11.749061161410136,-0.36603857803294704,2.896338746144292,0.8599771209669019,0.14002287903464708
11.7539949797735,-0.36641354886200944,2.9207887695494894,0.8599986705312639,0.14000132947028102
11.758928798136866,-0.36650370831367773,2.945359369681091,0.860004285583201,0.1399957144183439
11.763862616500234,-0.3690978751481748,2.9699503011019677,0.859989691241714,0.14001030875983322
11.768796434863598,-0.3734258347510025,2.994444233360829,0.8599661983899398,0.1400338016116098
11.773730253226965,-0.3759401750061319,3.0187235102415415,0.8599547272445923,0.14004527275695852
11.778664071590331,-0.37523737994046436,3.042684943165575,0.859969448809659,0.14003055119189325
11.783597889953695,-0.3744324334592431,3.066255720411621,0.8600019128141624,0.1399980871873916
11.788531708317063,-0.37647370990749707,3.089360095060962,0.8600221398303813,0.1399778601711721
11.793465526680428,-0.37964030183200187,3.1119109932875286,0.860007437193543,0.1399925628080114
11.798399345043794,-0.3809948237737721,3.133833245767876,0.8599737157649667,0.140026284236586
11.80333316340716,-0.38099787668064244,3.155044739400676,0.859961933873153,0.1400380661284003
11.808266981770526,-0.38167621128053475,3.1754662110023055,0.8599860865625787,0.1400139134389732
11.813200800133892,-0.3831837893551753,3.195038169121645,0.8600146736782281,0.139985326323321
11.818134618497258,-0.38456252471780666,3.2137278373902562,0.860015601033659,0.13998439896788795
11.823068436860625,-0.3857051339428586,3.2314710455457334,0.8599968748400582,0.1400031251614867
11.828002255223991,-0.3869140242281533,3.2482246143219493,0.8599854102915766,0.14001458970996541
11.832936073587355,-0.3878329308250409,3.2639731991565917,0.8599876381936782,0.14001236180786572
11.837869891950723,-0.3880849614616503,3.2786743927500543,0.8599934778592601,0.14000652214228737
11.842803710314088,-0.38832367887694724,3.2922787300137433,0.8600004669074411,0.13999953309410892
11.847737528677454,-0.3893181920009821,3.30469343877457,0.860009319275003,0.13999068072655096
11.85267134704082,-0.3904442920989486,3.3158903825643273,0.8600097926296298,0.13999020737192674
11.857605165404186,-0.3905928256367289,3.3257759867197922,0.8599954061310017,0.14000459387055705
11.862538983767552,-0.39005809887564824,3.334315083667383,0.8599818916453771,0.14001810835618367
11.867472802130917,-0.3900178472884375,3.3414911895884205,0.8599882187696417,0.14001178123192093
11.872406620494285,-0.3906560954386484,3.347262698287046,0.8600068004118541,0.13999319958970965
11.87734043885765,-0.3911690829995196,3.351586876982297,0.8600134001079399,0.13998659989362536
11.882274257221015,-0.39106339026771897,3.354488977149046,0.8600016714598749,0.139998328541691
11.887208075584383,-0.3906348828502109,3.3560337019824886,0.8599882512066706,0.14001174879489572
11.892141893947747,-0.3904674498924776,3.3562109860149354,0.859986192158231,0.14001380784333642
11.897075712311114,-0.39082251191282597,3.355047078612082,0.8599917346682395,0.14000826533332775
11.90200953067448,-0.3913250943862967,3.352573721171082,0.8599975628338674,0.1400024371676992
11.906943349037846,-0.3914055707962192,3.3487891584298985,0.8600020222084888,0.1399979777930782
11.911877167401212,-0.391037103556496,3.3436647943638267,0.8600019016719549,0.13999809832961096
11.916810985764577,-0.39074603224633025,3.3372269964004784,0.8599915885496933,0.14000841145187343
11.921744804127945,-0.3909584655906562,3.329467309757405,0.8599762938467186,0.14002370615484963
11.926678622491309,-0.39152323299600733,3.3204074806197177,0.8599733836259253,0.1400266163756438
11.931612440854675,-0.3917739877403625,3.3100639471555993,0.8599897299726271,0.14001027002894278
11.936546259218042,-0.39127150112428594,3.298444245468107,0.860006418218563,0.13999358178300755
11.941480077581407,-0.3905486952676751,3.28561455017705,0.8599992201364447,0.1400007798651272
11.946413895944774,-0.39048041595405175,3.27161979830425,0.8599714613381312,0.14002853866344248
11.95134771430814,-0.3909533295979148,3.256483677525235,0.8599532923764124,0.1400467076251616
11.956281532671504,-0.3910357062344967,3.2402666685211052,0.8599646297439125,0.14003537025766274
11.961215351034872,-0.39029547522545316,3.2230202376780737,0.8599896833343534,0.14001031666722263
11.966149169398237,-0.38922855103182735,3.204780615075324,0.8599964921457448,0.14000350785583224
11.971082987761603,-0.38858325310563396,3.18563498516003,0.859975559581284,0.1400244404202941
11.976016806124969,-0.3885242547121742,3.1656341386534788,0.8599489915051673,0.14005100849641094
11.980950624488335,-0.38836394160479787,3.14480641354081,0.859941901231648,0.14005809876993003
11.985884442851702,-0.38743197266357216,3.123175160370754,0.8599545704341719,0.14004542956740557
11.990818261215066,-0.38603699183731693,3.100752325234008,0.8599674338489774,0.14003256615260104
11.995752079578434,-0.3849608178099509,3.0775557917223284,0.8599663426925825,0.1400336573089962
12.0006858979418,-0.3843275288444838,3.0536102830734553,0.8599544853342538,0.1400455146673257
12.005619716305164,-0.38360775811836595,3.028958160659921,0.8599416170612844,0.14005838294029563
12.010553534668531,-0.3823995277486313,3.003656635448523,0.8599313400934236,0.14006865990815706
12.015487353031897,-0.3808731534898637,2.977834870236947,0.8599233239944556,0.14007667600712556
12.020421171395263,-0.379534470293565,2.9514964763301026,0.8599213117680872,0.14007868823349445
12.025354989758629,-0.37860688249803814,2.924689775549725,0.8599297840754206,0.14007021592616037
12.030288808121995,-0.3776577811184091,2.897415859298293,0.8599423897917312,0.1400576102098509
12.03522262648536,-0.37614454023797994,2.8696834094403294,0.859941880576068,0.14005811942551438
12.040156444848726,-0.37424614846618437,2.841552531864209,0.8599180744182731,0.14008192558331028
12.045090263212092,-0.3726965704118086,2.813039021274564,0.8598839416418739,0.14011605835971122
12.050024081575458,-0.3718134910149197,2.784265020754368,0.8598671639414147,0.1401328360601719
12.054957899938824,-0.37123189608573187,2.7553713416000067,0.8598824942436255,0.1401175057579627
12.059891718302191,-0.3702994176493175,2.7264980307065754,0.8599148183961189,0.14008518160547126
12.064825536665555,-0.36868308182315745,2.6977335086362006,0.8599324403661464,0.14006755963544573
12.069759355028921,-0.36689873844184867,2.6691604504502875,0.8599166167497307,0.1400833832518632
12.074693173392289,-0.36584727277762275,2.6409454116135818,0.8598767463028477,0.14012325369874748
12.079626991755655,-0.3656955924501185,2.613262747851771,0.8598390468991507,0.14016095310244567
12.08456081011902,-0.36593125764825835,2.586275437571649,0.859824904356174,0.14017509564542446
12.089494628482386,-0.3659869629590096,2.560121865848201,0.8598395932450997,0.14016040675649843
12.094428446845752,-0.3656596136794567,2.5349173212176783,0.8598736581767327,0.14012634182486314
12.099362265209118,-0.36532855166686795,2.5108421392604665,0.8599070146098245,0.14009298539176968
12.104296083572484,-0.3654681821651821,2.488037305651026,0.8599144576632236,0.14008554233836956
12.109229901935851,-0.36605685869798216,2.46662892963693,0.8598805814746524,0.14011941852693985
12.114163720299215,-0.3668610405566309,2.446765710573826,0.8598191558502526,0.14018084415133822
12.119097538662581,-0.3678727985120597,2.428632013970817,0.8597728619446368,0.1402271380569534
12.124031357025949,-0.3693147031329137,2.412410723823351,0.8597803997837876,0.14021960021780214
12.128965175389313,-0.37112327333406836,2.3982544913263477,0.8598374589945067,0.14016254100708475
12.13389899375268,-0.37258978128917536,2.3862942756563985,0.8598960673892262,0.14010393261236564
12.138832812116046,-0.37307277491434,2.376645546825008,0.8599094540448715,0.1400905459567209
12.14376663047941,-0.37263520691204377,2.3694092869104217,0.859875473889057,0.14012452611253778
12.148700448842778,-0.37230913230085816,2.3646714917622025,0.8598313181325515,0.14016868186904455
12.153634267206144,-0.3732807092517779,2.3625011174615933,0.8598106539189309,0.1401893460826681
12.158568085569511,-0.37511203126529963,2.362946924378714,0.8598163374016977,0.1401836625999047
12.163501903932875,-0.3760602958249728,2.366034055867292,0.859833553336684,0.14016644666492037
12.168435722296241,-0.3752706152242497,2.371760562577833,0.8598536645533642,0.14014633544824306
12.173369540659609,-0.3733543518961232,2.3800969804662304,0.8598751997554078,0.14012480024620072
12.178303359022973,-0.3715626857744619,2.3910029123023655,0.8598921095125936,0.14010789048901534
12.18323717738634,-0.3705495968092396,2.4044383984991744,0.8598966499349902,0.1401033500666195
12.188170995749706,-0.36984044746243133,2.420343855650712,0.8598917940723225,0.1401082059292879
12.19310481411307,-0.369297685908732,2.438635014315835,0.8598882747821617,0.14011172521944876
12.198038632476438,-0.369467855319342,2.4592075343643676,0.8598895559870477,0.1401104440145641
12.202972450839804,-0.370400440043368,2.481940604984917,0.8598913854864524,0.14010861451516016
12.20790626920317,-0.3711257427113852,2.50670004584112,0.8598956957484334,0.14010430425317996
12.212840087566535,-0.3709436952778771,2.5333415014430654,0.859910277592729,0.14008972240888534
12.217773905929901,-0.37086209561863553,2.561712987060606,0.8599322449932025,0.14006775500841281
12.222707724293267,-0.3724236184726927,2.591656131720046,0.8599472478571372,0.14005275214447782
12.227641542656633,-0.37538343245055067,2.62300705806502,0.8599501737066438,0.14004982629497126
12.23257536102,-0.37857112580880553,2.655598324156111,0.8599510588554341,0.14004894114618094
12.237509179383366,-0.38182907487158685,2.689261293976079,0.8599541889560445,0.14004581104557043
12.24244299774673,-0.3854718198181085,2.7238274502354733,0.8599503970166171,0.140049602984997
12.247376816110098,-0.38888407927797936,2.7591295268205482,0.8599408472241012,0.14005915277751005
12.252310634473464,-0.3908468492337194,2.7950011052242743,0.8599468899745419,0.1400531100270654
12.25724445283683,-0.3920124239761473,2.8312744948676207,0.8599772972410799,0.14002270276052375
12.262178271200195,-0.394739087603203,2.8677840008325135,0.8600039873928157,0.13999601260879127
12.267112089563561,-0.3993964610277208,2.9043747637186863,0.8599959758411386,0.14000402416046973
12.272045907926927,-0.4034930621759533,2.9409073646362414,0.8599659809722827,0.14003401902932772
12.276979726290293,-0.4050505405411414,2.9772446741143854,0.8599555314796694,0.14004446852194305
12.28191354465366,-0.4048392536493528,3.013238702804642,0.8599783664020378,0.14002163359957484
12.286847363017024,-0.40539788731219906,3.0487401674279835,0.8600056489215112,0.13999435108010247
12.29178118138039,-0.40795309824208414,3.0836165587084072,0.860008873709699,0.13999112629191487
12.296714999743758,-0.4108246005293814,3.117747979366541,0.8599934055364035,0.14000659446521094
12.301648818107122,-0.41236856319271165,3.1510307604067407,0.8599827100198795,0.14001728998173354
12.30658263647049,-0.4133306581376079,3.1833588286037293,0.8599875831048576,0.14001241689675578
12.311516454833855,-0.41462932597462815,3.214638819620175,0.8600002561344285,0.13999974386718184
12.316450273197221,-0.41562971622402295,3.2447743472586486,0.86000815912101,0.13999184088059843
12.321384091560587,-0.41631041339990327,3.2736652120952,0.8600059320036589,0.13999406799794717
12.326317909923953,-0.41843552378371807,3.301233671391054,0.8599987623977003,0.14000123760390315
12.331251728287318,-0.42265576297107865,3.327432056704832,0.8599966048931239,0.14000339510847984
12.336185546650684,-0.4259490557645004,3.3521991821984938,0.8600023972495814,0.13999760275202586
12.34111936501405,-0.4256350885114525,3.375474012985269,0.8600083469822849,0.13999165301932406
12.346053183377418,-0.4251503473885226,3.397216646259436,0.860007567698249,0.1399924323033649
12.350987001740782,-0.429832137636183,3.417388740257895,0.8600039683602384,0.13999603164137842
12.355920820104147,-0.43726717025566914,3.435933649896819,0.8600044358572709,0.1399955641443475
12.360854638467515,-0.4401475068480418,3.4527112560644198,0.8600072996374669,0.1399927003641549
12.36578845683088,-0.4386060756247641,3.4677122479955056,0.8600069015490506,0.13999309845257263
12.370722275194247,-0.44029527924475675,3.48094664406498,0.8600045688914768,0.13999543111014792
12.375656093557613,-0.44781748993964576,3.4923914014047024,0.8600056694682627,0.13999433053336405
12.380589911920977,-0.45496130075997665,3.5020355820888103,0.8600091173084868,0.1399908826931404
12.385523730284344,-0.45675878777825785,3.5098397255767577,0.8600090039171019,0.1399909960845256
12.39045754864771,-0.45655002900892794,3.5157472093405233,0.8600049242264605,0.13999507577516748
12.395391367011078,-0.46047129827380023,3.519772583126116,0.8600025654582535,0.1399974345433748
12.400325185374442,-0.46845740289038496,3.52186440418999,0.8600044642970398,0.13999553570458906
12.405259003737807,-0.4746378314303565,3.5219653943522498,0.8600070174879048,0.1399929825137237
12.410192822101175,-0.47646726276477663,3.520038181949902,0.8600068089547329,0.13999319104689428
12.415126640464539,-0.47839165157564506,3.5161634581796464,0.8600043531971373,0.13999564680449017
12.420060458827907,-0.4841258095477159,3.5104481607553573,0.860001579349907,0.1399984206517228
12.424994277191272,-0.4909634710970059,3.5028828276565314,0.859999610756984,0.14000038924464664
12.429928095554637,-0.49543688279760933,3.493513914104683,0.859999361367597,0.1400006386340351
12.434861913918004,-0.49909769956579075,3.4822690140398023,0.8600008635488002,0.13999913645283268
12.43979573228137,-0.5047144823060309,3.4691839613996303,0.8600017132645099,0.13999828673712464
12.444729550644736,-0.5110074598173355,3.454327343229912,0.8599991241079117,0.14000087589372437
12.449663369008102,-0.5152704196727287,3.4377252613485836,0.8599937115604084,0.14000628844122862
12.454597187371467,-0.518852205652615,3.4194490711759364,0.8599894107405409,0.14001058926109763
12.459531005734833,-0.5255224226950562,3.3995733690166685,0.8599892047505361,0.1400107952511036
12.464464824098199,-0.5346619933328663,3.378177083932213,0.8599918561097248,0.14000814389191485
12.469398642461567,-0.5413622184185543,3.3552856135180686,0.8599928449851748,0.14000715501646646
12.47433246082493,-0.5441432276448779,3.33095502670562,0.8599882775607126,0.14001172244092994
12.479266279188296,-0.5474120510832734,3.3052293211209873,0.8599791193657906,0.14002088063585266
12.484200097551664,-0.5553846921793779,3.2781651159010794,0.8599718251977505,0.14002817480389193
12.48913391591503,-0.5669087373866026,3.2498360747835977,0.8599724283663275,0.14002757163531634
12.494067734278396,-0.5763822941398532,3.2202755200660054,0.8599785366022923,0.14002146339935295
12.499001552641761,-0.5801942399954891,3.189571838124262,0.8599796658046465,0.14002033419699988
12.503935371005127,-0.5823465383179885,3.157771191569602,0.8599688343107664,0.14003116569088048
12.508869189368493,-0.589624819544751,3.1248750163892764,0.8599526229276907,0.14004737707395756
12.513803007731859,-0.6021959172422136,3.0909422665721245,0.8599453097476858,0.14005469025396355
12.518736826095227,-0.614466454046381,3.056072616366695,0.8599518099189885,0.14004819008266128
12.52367064445859,-0.6223257611158887,3.0203534821469917,0.8599602649703865,0.14003973503126294
12.528604462821956,-0.6262558782093476,2.983859373755526,0.8599549483771,0.14004505162455044
12.533538281185324,-0.6308944152928823,2.946663725442095,0.8599349297472574,0.1400650702543941
12.538472099548688,-0.6407139295452333,2.9088325494075087,0.8599160583424825,0.14008394165917015
12.543405917912056,-0.6544401559104998,2.870410741843199,0.8599133376412753,0.14008666236037792
12.548339736275421,-0.6672236729906248,2.8314695872341304,0.8599238769951498,0.1400761230065056
12.553273554638785,-0.6762340468406574,2.792083260999618,0.8599297118878881,0.1400702881137687
12.558207373002153,-0.6817381823422488,2.7523053319183544,0.8599169592743017,0.14008304072735756
12.563141191365519,-0.68710341942393,2.712216994143761,0.8598905126185027,0.14010948738315798
12.568075009728886,-0.6965409683426483,2.671995408195512,0.8598694004950371,0.14013059950662418
12.57300882809225,-0.7102481881022057,2.631812986000023,0.8598680680188272,0.1401319319828353
12.577942646455616,-0.7248759517682738,2.591819347504432,0.8598818471115858,0.14011815289007815
12.582876464818984,-0.7367641677096439,2.5521342311257618,0.8598900877254855,0.140109912276181
12.587810283182348,-0.7438426155490955,2.512876648139307,0.8598747002936978,0.1401252997079693
12.592744101545716,-0.748600777890165,2.4742546714247085,0.859838310733796,0.14016168926786893
12.597677919909081,-0.7561387401831307,2.4365291276615735,0.8598051139599414,0.14019488604172267
12.602611738272445,-0.7682331847160494,2.399948275864996,0.8598006468021652,0.14019935319949758
12.607545556635813,-0.7828805395730545,2.364763572679116,0.8598258966168676,0.1401741033847948
12.612479374999179,-0.7964762543111444,2.331230994977889,0.8598511316987921,0.14014886830286902
12.617413193362543,-0.8065359197201856,2.2996027402867414,0.8598407753260373,0.14015922467562286
12.62234701172591,-0.814499452506908,2.2701185676617768,0.8597894652968467,0.14021053470481315
12.627280830089276,-0.8229076243088781,2.243001868345955,0.8597326831030686,0.14026731689859212
12.632214648452642,-0.8319511052832259,2.2184759961873204,0.8597160649936576,0.14028393500800443
12.637148466816008,-0.8408095471258916,2.1967598895673763,0.8597508482667852,0.14024915173487784
12.642082285179374,-0.8501546476902404,2.178057621207947,0.8598019132590039,0.14019808674266035
12.647016103542741,-0.8624231819631314,2.162562797731952,0.8598220999344615,0.14017790006720446
12.651949921906105,-0.877609145114451,2.1504432387346286,0.8597962647484665,0.14020373525320065
12.656883740269473,-0.8913767538811014,2.141842130155071,0.8597494966759507,0.14025050332572025
12.661817558632839,-0.8998549874134864,2.1368949671107766,0.8597165857959874,0.1402834142056855
12.666751376996203,-0.9034715554618377,2.1357120505339453,0.8597118144237073,0.14028818557796816
12.67168519535957,-0.9076160466179016,2.1383612307628135,0.8597288845272151,0.14027111547446264
12.676619013722936,-0.917591563552051,2.144866191789858,0.8597583194216739,0.1402416805800045
12.681552832086302,-0.9312921020079462,2.155207638270834,0.8597937125379405,0.14020628746373853
12.686486650449668,-0.9427355681070003,2.169324404157685,0.8598246964952275,0.14017530350645158
12.691420468813034,-0.9501529116043453,2.1871130290049057,0.8598374745960282,0.14016252540565163
12.6963542871764,-0.9556770108385132,2.2084296402352597,0.8598291126015144,0.1401708874001663
12.701288105539765,-0.9612248377544348,2.2331102201254374,0.85981572461202,0.1401842753896618
12.706221923903133,-0.9664978497265504,2.2609790979525215,0.8598191259463616,0.14018087405532034
12.711155742266497,-0.9708692724074743,2.2918378478172308,0.8598451541484465,0.14015484585323637
12.716089560629863,-0.975665186259672,2.3254686497079713,0.8598779940193307,0.14012200598235278
12.72102337899323,-0.9817117891043465,2.3616399601371505,0.8598963667615525,0.14010363324013153
12.725957197356596,-0.9872015294079823,2.4001103502933048,0.859895168567714,0.14010483143397004
12.730891015719962,-0.9902273665080205,2.440632330442565,0.859891447257779,0.14010855274390516
12.735824834083328,-0.9915416409180016,2.482957268488576,0.8599066835214412,0.14009331648024267
12.740758652446694,-0.9935737766312743,2.5268405712599527,0.8599403479506499,0.14005965205103357
12.74569247081006,-0.9972528602563364,2.5720431699181683,0.8599655681746708,0.1400344318270108
12.750626289173425,-1.0009990796645507,2.6183298474585586,0.859959361783738,0.14004063821793974
12.755560107536793,-1.0036845475994147,2.6654693402783867,0.8599347155180106,0.1400652844836625
12.760493925900157,-1.0060271673036005,2.7132367773177863,0.8599293496051734,0.14007065039650102
12.765427744263523,-1.0085359957355324,2.7614088089785387,0.8599590034043367,0.14004099659734048
12.77036156262689,-1.0108034437908748,2.8097709431551756,0.8599958260777001,0.14000417392397974
12.775295380990254,-1.0130265233591758,2.8581503737303313,0.8600029934010465,0.13999700660063477
12.780229199353622,-1.0159357330743042,2.9063639851941256,0.8599802509869653,0.14001974901471656
12.785163017716988,-1.0193774246505676,2.9542227563781887,0.8599612915721192,0.14003870842956417
12.790096836080352,-1.0223054210132225,3.001532506180721,0.8599706007247172,0.14002939927696617
12.79503065444372,-1.0242259559294682,3.048124117372297,0.859997255447026,0.14000274455465708
12.799964472807085,-1.0257905847450186,3.093860323309402,0.8600132625480628,0.13998673745361978
12.804898291170453,-1.0275923619707572,3.1386115365462373,0.8600069982915031,0.13999300171017912
12.809832109533817,-1.0296192700783993,3.1822450982021917,0.8599921257482738,0.14000787425340624
12.814765927897183,-1.0318807119645426,3.2246394271003864,0.8599878508095365,0.14001214919214167
12.81969974626055,-1.0339732241894304,3.2656641273059446,0.8599977057986571,0.1400022942030186
12.824633564623914,-1.034807836030347,3.305214275170113,0.860009925763431,0.1399900742382425
12.829567382987282,-1.0344683030209696,3.3431727650009937,0.8600139159193441,0.13998608408232718
12.834501201350648,-1.034741347418079,3.379412725839623,0.8600101371061206,0.13998986289555437
12.839435019714012,-1.036422762586794,3.4138511132984193,0.8600048224700666,0.1399951775316108
12.84436883807738,-1.0379875282193693,3.446428435768817,0.8600026448137723,0.13999735518790873
12.849302656440745,-1.0378561334479155,3.47705670068935,0.8600060503578743,0.13999394964381015
12.854236474804111,-1.036705481919568,3.5056466739679446,0.8600139014062361,0.13998609859545
12.859170293167477,-1.0365038950524212,3.5321894349408027,0.8600186846449286,0.13998131535676073
12.864104111530843,-1.0377199822001564,3.5566399619996774,0.8600136611552043,0.1399863388464866
12.869037929894208,-1.03864432016336,3.5789034465063083,0.8600050074934452,0.13999499250824765
12.873971748257574,-1.0380944616023575,3.5989700683203125,0.8600060413186158,0.13999395868307815
12.878905566620942,-1.037217051094752,3.6167359433576314,0.8600164515877702,0.1399835484139253
12.883839384984308,-1.037478453886076,3.63217917362091,0.8600206398619299,0.13997936013976564
12.888773203347672,-1.0383816157360954,3.6453396199067662,0.8600123287380499,0.13998767126364578
12.89370702171104,-1.0386313632765123,3.6561957253042565,0.860005438428897,0.13999456157279927
12.898640840074405,-1.0382484809140318,3.66470394273763,0.8600109907388699,0.13998900926282712
12.903574658437769,-1.038206409124686,3.6708522982800655,0.8600186531082931,0.1399813468934038
12.908508476801137,-1.038741360487402,3.6746688901199445,0.8600150090777692,0.13998499092392697
12.913442295164502,-1.0391790438781994,3.676174459224199,0.8600068274826973,0.1399931725189984
12.918376113527868,-1.0391587244412737,3.6752789134715873,0.8600084431485405,0.13999155685315665
12.923309931891234,-1.039142390623599,3.6719190346221153,0.8600159625362859,0.13998403746541274
12.9282437502546,-1.03954770208571,3.6661722137238932,0.8600143543187696,0.13998564568293007
12.933177568617966,-1.0400562596088865,3.658057679565482,0.8600048204045389,0.13999517959716046
12.938111386981332,-1.0401658181337587,3.6476100712565587,0.8600034613867212,0.13999653861497943
12.9430452053447,-1.0400091432330953,3.6348870913139866,0.8600125864469617,0.13998741355474065
12.947979023708063,-1.040138940965673,3.619955210370156,0.8600151134791654,0.13998488652253774
12.952912842071429,-1.040660506380806,3.602830144878867,0.8600034575263212,0.1399965424753825
12.957846660434797,-1.0410338356984716,3.58343827199499,0.8599940843162364,0.14000591568546866
12.96278047879816,-1.0408971884338911,3.5618638750621705,0.8600014222360264,0.13999857776567903
12.967714297161528,-1.0406367109658148,3.5381885933029995,0.8600130316133848,0.13998696838832092
12.972648115524894,-1.040760754167463,3.512485828243498,0.8600077854266971,0.13999221457500932
12.97758193388826,-1.0411217806865545,3.4848707578298943,0.8599895042237163,0.14001049577799032
12.982515752251626,-1.04127102938116,3.455370559813153,0.8599825502464467,0.14001744975525957
12.987449570614992,-1.0411373490254676,3.4240456759891544,0.8599950925967463,0.14000490740496027
12.992383388978359,-1.0409451649521004,3.390972673316629,0.8600061008152483,0.13999389918646032
12.997317207341723,-1.0408192618426064,3.3562250307527046,0.8599959080251367,0.1400040919765728
13.002251025705089,-1.0407574283442067,3.319825715785568,0.8599748473612565,0.14002515264045437
13.007184844068457,-1.0407647409506462,3.281860193360864,0.8599681144713187,0.1400318855303936
13.01211866243182,-1.0408748421782792,3.2424124138211448,0.8599798979070808,0.14002010209463298
13.017052480795188,-1.0409448631539469,3.2015482496845498,0.8599884358300968,0.14001156417161756
13.021986299158554,-1.0406796750502247,3.159288062876762,0.8599772480467169,0.14002275195499686
13.026920117521918,-1.0401261703570182,3.1156645982452744,0.8599573235280152,0.1400426764736984
13.031853935885286,-1.0397987285793553,3.0707514729756054,0.8599502219264988,0.14004977807521518
13.036787754248651,-1.0400431036991298,3.0246805844805316,0.8599576968334898,0.14004230316822477
13.041721572612017,-1.0406480205399788,2.9775616210139844,0.8599603422233604,0.14003965777835423
13.046655390975383,-1.0409669524201568,2.9293991314025862,0.8599454703592175,0.140054529642498
13.051589209338749,-1.0405031641934386,2.8803202448026246,0.8599249359966753,0.14007506400504033
13.056523027702116,-1.039669341603486,2.830445408858481,0.8599189065518522,0.1400810934498647
13.06145684606548,-1.0394246012728525,2.779888512183394,0.8599279671040417,0.14007203289767645
13.066390664428848,-1.040085648070189,2.7287664693877587,0.8599309735916174,0.14006902641010252
13.071324482792214,-1.041212106276698,2.67719113081137,0.8599114655664922,0.14008853443522767
13.076258301155578,-1.0420769134633219,2.625304345097088,0.8598787265981858,0.14012127340353575
13.081192119518946,-1.0421572304221614,2.573303502580085,0.8598573268560802,0.1401426731456431
13.086125937882311,-1.041728373055115,2.521423341841075,0.8598586778480337,0.14014132215369188
13.091059756245677,-1.0414751091420411,2.469862407268122,0.8598691042721524,0.14013089572957202
13.095993574609043,-1.0417601695496064,2.4188199307335965,0.8598668312404999,0.1401331687612223
13.100927392972409,-1.0426644203442708,2.368502623390753,0.8598452309512824,0.14015476905043933
13.105861211335775,-1.0439197609207975,2.319154209685815,0.8598152681470537,0.14018473185466798
13.11079502969914,-1.0450428696021195,2.271036122495435,0.8597885127766242,0.14021148722509674
13.115728848062508,-1.045703211097784,2.2243982024044318,0.8597650450917067,0.14023495491001323
13.120662666425872,-1.0456680151009692,2.179499350449225,0.8597403799000644,0.1402596201016555
13.125596484789238,-1.0450671005639418,2.1366862258228503,0.8597185632643164,0.1402814367374037
13.130530303152605,-1.0443060829263862,2.0963265419446624,0.8597107483702884,0.14028925163143297
13.135464121515971,-1.0437074542003975,2.0587705923848425,0.8597191810638267,0.14028081893789543
13.140397939879337,-1.0435637220086331,2.024364902872736,0.8597278199573555,0.14027218004436715
13.145331758242703,-1.0439036218918454,1.9934582952679951,0.8597141933319742,0.14028580666975127
13.150265576606069,-1.044508021999879,1.9663905900325533,0.859670984268582,0.1403290157331447
13.155199394969435,-1.0448873569109514,1.9434795976002746,0.8596136822531407,0.1403863177485889
13.1601332133328,-1.0443205368237265,1.9250192599552898,0.8595669174459825,0.14043308255574982
13.165067031696168,-1.0428446434021874,1.9112754037037771,0.8595456828602471,0.1404543171414881
13.170000850059532,-1.041538274182487,1.9024725663597544,0.8595502452443717,0.14044975475736546
13.174934668422898,-1.0414137459013144,1.898780329977419,0.8595747101858927,0.1404252898158463
13.179868486786265,-1.0425229809739323,1.900305579495965,0.8596141460422918,0.14038585395944703
13.18480230514963,-1.0436407791670428,1.9070895710304407,0.8596616206419924,0.14033837935974636
13.189736123512995,-1.0438078290333672,1.9191069187353347,0.8597030679716644,0.14029693203007507
13.194669941876363,-1.0441762810490476,1.9362661918240256,0.859721576406406,0.1402784235953336
13.199603760239727,-1.0468644849533646,1.958412437469037,0.8597104328893721,0.14028956711236878
13.204537578603095,-1.0515113366253286,1.9853315196680879,0.8596824850020426,0.14031751499969913
13.20947139696646,-1.055205839479947,2.016756834811952,0.8596653554097574,0.1403346445919849
13.214405215329826,-1.0565128711462934,2.0523822561343206,0.8596841358012962,0.1403158642004468
13.219339033693192,-1.0572887832566031,2.091879858980869,0.8597428745839035,0.14025712541784002
13.224272852056558,-1.0604622765420797,2.134907400980168,0.8598185894070747,0.14018141059466932
13.229206670419925,-1.0666784220016579,2.181110446963216,0.8598759235167032,0.1401240764850412
13.23414048878329,-1.0729245588745993,2.230127470069607,0.859894824383156,0.14010517561858762
13.239074307146655,-1.0760188340671861,2.281597540472921,0.8598870056693576,0.14011299433238625
13.244008125510023,-1.0772041101683434,2.3351705597652423,0.8598820777087649,0.14011792229297756
13.248941943873387,-1.0801431262613848,2.3905123210376265,0.8598963289526391,0.1401036710490992
13.253875762236754,-1.085748236126203,2.447303036141044,0.8599201765692149,0.1400798234325198
13.25880958060012,-1.0916127673876752,2.5052356236316897,0.8599373274420077,0.14006267255972552
13.263743398963484,-1.0949714713080816,2.564016591477273,0.8599462948443855,0.14005370515735005
13.268677217326852,-1.0950654395796418,2.623368666245905,0.8599554588499708,0.14004454115176748
13.273611035690218,-1.094560705904392,2.683023637809362,0.8599655830033729,0.14003441699836647
13.278544854053584,-1.0971885946240394,2.742732636699445,0.8599702940567489,0.14002970594499212
13.28347867241695,-1.1025916408689933,2.802275209092436,0.8599705956582906,0.14002940434345143
13.288412490780315,-1.1064670582081986,2.861432607022369,0.8599754785913669,0.14002452141037547
13.293346309143683,-1.105888431527745,2.9200120597028754,0.8599872226225037,0.14001277737923962
13.298280127507047,-1.1024090358355272,2.9778375514707687,0.8599970284692122,0.14000297153252997
13.303213945870414,-1.1010001449413005,3.0347323868333196,0.8599978936817362,0.1400021063200056
13.30814776423378,-1.1049763399187542,3.0905339354092707,0.8599937395916102,0.1400062604101303
13.313081582597144,-1.110606470001152,3.1450877817256946,0.8599930459633889,0.1400069540383494
13.318015400960512,-1.1116515972528649,3.198227992808195,0.8599988171437118,0.14000118285802426
13.322949219323878,-1.1086764298396603,3.249795597151339,0.8600067718212108,0.13999322818052307
13.327883037687243,-1.107666005581661,3.299686407014035,0.8600106763132489,0.13998932368848224
13.33281685605061,-1.111116162316829,3.3478083806766907,0.8600089352114162,0.13999106479031662
13.337750674413975,-1.1159786578272128,3.3940529335566616,0.8600061951410441,0.13999380486069252
13.342684492777341,-1.1187901987482223,3.438283642916635,0.8600073625446433,0.13999263745709645
13.347618311140707,-1.119589965588636,3.4803705980842348,0.8600114336765672,0.1399885663251764
13.352552129504074,-1.1205595063770943,3.520215881192046,0.8600140743952186,0.13998592560652745
13.357485947867438,-1.1226705706058526,3.5577230601259284,0.8600140962551276,0.13998590374662104
13.362419766230804,-1.1259817541806882,3.5928426299431186,0.8600135298298051,0.13998647017194596
13.367353584594172,-1.1308710615247357,3.6255313718163853,0.860013819485391,0.13998618051636152
13.372287402957536,-1.135384932089508,3.655729072926718,0.8600150586175488,0.1399849413842045
13.377221221320903,-1.135954717974468,3.68337262368913,0.8600163643210956,0.13998363568065963
13.38215503968427,-1.1348488413713909,3.7084400526246744,0.8600159113252285,0.13998408867652762
13.387088858047635,-1.1390342917636627,3.7308634134902223,0.8600141462783816,0.13998585372337577
13.392022676411,-1.1476147337020182,3.750683281585732,0.86001530595755,0.1399846940442074
13.396956494774367,-1.1511985532253726,3.767854392706033,0.8600198435461439,0.13998015645561282
13.401890313137734,-1.147961907635168,3.782258587784662,0.8600202305200626,0.13997976948169433
13.406824131501098,-1.1478778615997307,3.793985879068745,0.8600132430630358,0.139986756938721
13.411757949864464,-1.1559697886600446,3.802983804978214,0.8600094587404038,0.1399905412613522
13.416691768227832,-1.1636395702035067,3.8092342874452805,0.8600173479724448,0.13998265202931243
13.421625586591196,-1.1630683535802175,3.8126817931997636,0.8600256190878625,0.13997438091389636
13.426559404954563,-1.16007645068923,3.8132253113234555,0.8600192293045726,0.13998077069718737
13.43149322331793,-1.1643047945596379,3.810809524211025,0.8600062539326814,0.1399937460690791
13.436427041681293,-1.1734415592148635,3.8055299665571094,0.8600071670277677,0.13999283297399462
13.44136086004466,-1.177298435328353,3.7974528858244336,0.8600207459164108,0.13997925408535225
13.446294678408027,-1.1748562923071073,3.786699422646322,0.860024824163915,0.13997517583784944
13.451228496771392,-1.175791751989695,3.7732730042956906,0.8600123503165307,0.13998764968523442
13.456162315134758,-1.183913628514508,3.757223626359985,0.8600022188988814,0.1399977811028854
13.461096133498124,-1.1908631308977826,3.73845055081256,0.8600079206366715,0.1399920793650964
13.466029951861492,-1.1909037765813124,3.717032744498817,0.8600175799657214,0.13998242003604688
13.470963770224856,-1.190696884171681,3.6930557433754005,0.8600157077522093,0.1399842922495597
13.475897588588223,-1.1972542305730003,3.666607488408723,0.8600064473680792,0.13999355263369062
13.480831406951589,-1.205851207641798,3.6377994644747047,0.8600022836225247,0.13999771637924435
13.485765225314953,-1.2088518036472198,3.6067093508784445,0.8600037994659067,0.13999620053586245
13.49069904367832,-1.2089354424683494,3.5733896664257454,0.8600042278215024,0.1399957721802679
13.495632862041687,-1.2138562354771658,3.5378985859001846,0.8600034492195795,0.13999655078219267
13.50056668040505,-1.2231470248152587,3.5002785713447766,0.8600038094265728,0.13999619057519994
13.505500498768418,-1.22968872575067,3.4605151827607044,0.86000034502026,0.13999965498151407
13.510434317131784,-1.2316972313254153,3.418676359933696,0.8599895883866883,0.14001041161508695
13.51536813549515,-1.2347651995290359,3.3748192739317413,0.8599818663506974,0.14001813365107935
13.520301953858516,-1.242723220709365,3.329028463698321,0.8599887269035481,0.14001127309822808
13.525235772221881,-1.2526119889717382,3.281372751720538,0.8600003970466775,0.13999960295509825
13.530169590585247,-1.259346759772121,3.2319466266433508,0.8599936692416277,0.1400063307601494
13.535103408948613,-1.2625181356655284,3.1808329624635796,0.8599666188174954,0.14003338118428307
13.54003722731198,-1.2670298379904958,3.1281074368502093,0.8599481509679427,0.14005184903383616
13.544971045675346,-1.27641037722327,3.073822946326646,0.8599609324494574,0.14003906755232282
13.54990486403871,-1.2876155394489834,3.0180523687900624,0.8599863059724189,0.14001369402936326
13.554838682402078,-1.295787372228355,2.960891962111161,0.8599838485605678,0.14001615144121515
13.559772500765444,-1.301283660183354,2.9024615667470424,0.8599444970282153,0.14005550297357014
13.56470631912881,-1.307819064505,2.8428716204151954,0.8599059717260283,0.14009402827575818
13.569640137492176,-1.3167882039479257,2.782237948356276,0.8599066471107115,0.140093352891076
13.574573955855541,-1.3266191498513311,2.720754813384026,0.8599363827384962,0.14006361726329317
13.579507774218907,-1.3358935165237318,2.65857769986238,0.8599482549615888,0.1400517450402019
13.584441592582273,-1.345520497993809,2.5958837121881646,0.8599169266937454,0.14008307330804717
13.58937541094564,-1.356812900187573,2.5328410286640675,0.8598692989034147,0.14013070109837855
13.594309229309005,-1.3683835551472094,2.469639857905601,0.8598486966301276,0.14015130337166332
13.59924304767237,-1.37729260114037,2.406469744620567,0.8598590853815236,0.14014091462026643
13.604176866035738,-1.3827821660281756,2.3435773037475167,0.8598607685422712,0.14013923145951845
13.609110684399102,-1.3889650830695357,2.2812262450107723,0.8598229330752938,0.14017706692649606
13.61404450276247,-1.401821242656519,2.21967634098239,0.8597659660490862,0.14023403395270226
13.618978321125836,-1.4208364311071586,2.159221727022426,0.8597385783839182,0.14026142161787003
13.623912139489201,-1.439125704509384,2.1002085830827197,0.8597561794004908,0.14024382060129778
13.628845957852567,-1.451193259689995,2.0430192167968686,0.8597765557998582,0.1402234442019314
13.633779776215933,-1.4565143619012733,1.9880575749406537,0.8597449095429103,0.14025509045888038
13.6387135945793,-1.460909555953607,1.9357439611265916,0.859655942712994,0.14034405728879787
13.643647412942665,-1.471716241937275,1.88651488570746,0.8595594923942371,0.14044050760755714
13.64858123130603,-1.4891304706608484,1.8408186892281642,0.859504565207,0.14049543479479482
13.653515049669398,-1.508326309527053,1.7991241350483946,0.859489889662818,0.14051011033897962
13.658448868032762,-1.5251536085782156,1.7619297798746691,0.8594772535975855,0.14052274640421591
13.66338268639613,-1.537841797107182,1.7297436280525362,0.8594442521696358,0.14055574783216798
13.668316504759495,-1.5483167334561005,1.7030487310482514,0.8594071677812276,0.14059283222057803
13.67325032312286,-1.559424909599984,1.6822814154344476,0.8593893173983065,0.14061068260350112
13.678184141486227,-1.5720386208903607,1.6678200763823674,0.8593843383400736,0.1406156616617339
13.683117959849593,-1.5858627155381402,1.659972604023081,0.8593676930656667,0.14063230693614148
13.688051778212959,-1.5996004696288169,1.6589578902585382,0.8593387958404739,0.14066120416133443
13.692985596576325,-1.6111461065752304,1.6648878822301978,0.859330003256115,0.14066999674569317
13.69791941493969,-1.6198208485227366,1.6777571013812511,0.859364432767409,0.1406355672343999
13.702853233303058,-1.627109082125668,1.6974420661192549,0.8594201008394208,0.1405798991623894
13.707787051666422,-1.6357445817126242,1.7237098196660532,0.8594543776077543,0.14054562239405632
13.71272087002979,-1.6480188622125937,1.7562284061749276,0.8594598405387345,0.14054015946307685
13.717654688393155,-1.6624935101486773,1.7945814732688705,0.8594753786985465,0.1405246213032647
13.72258850675652,-1.6752568773168477,1.8382944141770938,0.8595356126155221,0.1404643873862906
13.727522325119887,-1.6843330865871773,1.88685878789979,0.8596268101800533,0.14037318982175895
13.732456143483253,-1.6898338135562954,1.9397466378750492,0.859707014173982,0.14029298582783054
13.737389961846619,-1.693580192093094,1.9964260835584124,0.8597579332308541,0.1402420667709577
13.742323780209984,-1.698166442301834,2.0563777389703186,0.8597966125651828,0.1402033874366286
13.74725759857335,-1.7049739620137725,2.119106096793955,0.8598388921238859,0.14016110787792255
13.752191416936716,-1.7140319804388868,2.1841447430209087,0.8598744819462294,0.14012551805557613
13.757125235300082,-1.7227463746807405,2.2510582213844135,0.8598874328634807,0.1401125671383213
13.76205905366345,-1.7272556122164695,2.3194430989149466,0.8598848934032091,0.14011510659859502
13.766992872026814,-1.7281964239184506,2.3889276893036744,0.8598903111948074,0.14010968880699912
13.77192669039018,-1.7304762253181027,2.4591689233480527,0.859914507465968,0.14008549253584013
13.776860508753547,-1.7362247648375078,2.529849560759756,0.8599454467161526,0.1400545532856572
13.781794327116913,-1.7420736922716333,2.600678949117098,0.8599641123691338,0.14003588763267696
13.786728145480277,-1.7441409414944087,2.6713913607636623,0.8599626614115788,0.1400373385902323
13.791661963843644,-1.7436068537065998,2.7417398139245948,0.8599497500328485,0.14005024996896315
13.79659578220701,-1.7450902134195285,2.811491517720616,0.8599440382628211,0.1400559617389902
13.801529600570376,-1.7497072770913342,2.880430249375786,0.8599585988125117,0.1400414011892993
13.806463418933742,-1.753210919017284,2.948358472454022,0.8599860999028676,0.140013900098943
13.811397237297108,-1.7529896222425676,3.0150886626030267,0.8600037268519664,0.1399962731498416
13.816331055660473,-1.752311954236774,3.080434920488526,0.8599977251045919,0.140002274897214
13.82126487402384,-1.7543297625942387,3.14423267264965,0.8599786620826834,0.14002133791912025
13.826198692387207,-1.756848594451308,3.2063385847647203,0.8599687710056029,0.14003122899619855
13.831132510750571,-1.7570165077826396,3.266609364973606,0.859978992272911,0.14002100772889034
13.836066329113937,-1.7563448352702653,3.324924649746714,0.8600007403849029,0.1399992596169014
13.841000147477304,-1.7572274645418693,3.381161475731657,0.8600146799012757,0.1399853201005315
13.845933965840668,-1.7585218938630367,3.43518148014392,0.8600075915761781,0.13999240842563282
13.850867784204036,-1.7582810902081052,3.486853513535363,0.859987562566533,0.14001243743528075
13.855801602567402,-1.757508399613698,3.5360926592841087,0.859979491242619,0.14002050875919697
13.860735420930766,-1.7579089541333917,3.5828098341739976,0.8599958174169544,0.14000418258486438
13.865669239294133,-1.7585996253994762,3.6269059128264076,0.8600170668891102,0.13998293311270987
13.8706030576575,-1.7580913756390708,3.6683050265753536,0.8600160152565247,0.1399839847452972
13.875536876020867,-1.7571661236206355,3.7069259673078796,0.8599961120551854,0.1400038879466381
13.88047069438423,-1.7571777317196111,3.742784615841095,0.8599864301824929,0.1400135698193309
13.885404512747597,-1.7574919764006283,3.775755193741741,0.8599994762008,0.14000052380102523
13.890338331110964,-1.7569323571794127,3.8057544916478325,0.860015378016508,0.13998462198531708
13.895272149474328,-1.7559765367537314,3.8327242978183205,0.8600132311400569,0.13998676886176814
13.900205967837696,-1.7556367529528918,3.8566310957496706,0.8599994331815175,0.14000056682030823
13.905139786201062,-1.755620789194713,3.8774151107178807,0.8599943267235468,0.14000567327827912
13.910073604564426,-1.755152171419363,3.8950643350654857,0.8600029145071519,0.1399970854946727
13.915007422927793,-1.75435240772258,3.9096321373351532,0.8600115595701371,0.1399884404316879
13.91994124129116,-1.7537405282067582,3.921078483231418,0.860009340381703,0.13999065962012344
13.924875059654525,-1.7533365984755311,3.929444442963182,0.8600014208698841,0.13999857913194336
13.92980887801789,-1.7529427315611743,3.9346273991608154,0.8599990524154525,0.14000094758637593
13.934742696381257,-1.7524761354756728,3.9364997356122613,0.860003695600522,0.13999630440130753
13.939676514744622,-1.7518301800176004,3.935201705893066,0.8600073560848316,0.13999264391699864
13.944610333107988,-1.751053396327396,3.93082311555268,0.8600055456225726,0.13999445437925856
13.949544151471356,-1.750529938373357,3.9233010831429507,0.8600022154439242,0.1399977845579079
13.954477969834722,-1.7503617241816791,3.912776140891426,0.8600013958270776,0.13999860417475565
13.959411788198086,-1.750021739990544,3.899286554773119,0.8600016634185593,0.13999833658327515
13.964345606561453,-1.7491672749007825,3.882825528079156,0.8600013118887615,0.13999868811307237
13.969279424924819,-1.7483064947615532,3.8634679681268778,0.86000179070052,0.13999820930131487
13.974213243288185,-1.74805901352181,3.8412016823959574,0.8600027372784127,0.13999726272342297
13.97914706165155,-1.7481662218698946,3.8160254568827074,0.8600004725775092,0.13999952742432578
13.984080880014917,-1.7477936727823455,3.7880446209253757,0.8599954555631768,0.14000454443865787
13.989014698378282,-1.746780215311108,3.757303125833145,0.8599940462735352,0.14000595372830124
13.993948516741648,-1.7460011813345062,3.7237549537025116,0.8599981649260804,0.1400018350757569
13.998882335105016,-1.746117484832835,3.687373132064303,0.8600001271744371,0.1399998728274009
14.00381615346838,-1.746465082030453,3.648346042378192,0.8599941400922259,0.1400058599096134
14.008749971831746,-1.7460299519368305,3.606744430202184,0.8599865551718798,0.14001344482996028
14.013683790195113,-1.7450278152491716,3.562653000636823,0.8599864717105307,0.1400135282913107
14.018617608558477,-1.7444966387395644,3.5161635617824807,0.8599910833182999,0.1400089166835416
14.023551426921845,-1.7447396255275402,3.4673363261532244,0.8599898207384881,0.14001017926335274
14.02848524528521,-1.7451138467639695,3.416223529108563,0.8599812831141892,0.1400187168876524
14.033419063648576,-1.7449708041034517,3.3628545515757624,0.8599754604785711,0.1400245395232712
14.038352882011942,-1.7443282517009857,3.3072332202116983,0.8599772399002379,0.1400227601016054
14.043286700375308,-1.7437980949309175,3.249462536010088,0.8599778756967654,0.1400221243050783
14.048220518738676,-1.7438369889209104,3.1895937523921116,0.8599687217481172,0.1400312782537279
14.05315433710204,-1.7441570480710313,3.1277759357637693,0.8599562725660447,0.1400437274358011
14.058088155465406,-1.7442414168774016,3.064087127876941,0.8599540491848765,0.140045950816971
14.063021973828773,-1.7440316461437235,2.9986472121368086,0.8599614487377645,0.14003855126408468
14.067955792192137,-1.7437578822899236,2.9315914720005303,0.8599610443350207,0.14003895566682922
14.072889610555503,-1.7435206119834787,2.863057053379211,0.8599410738955069,0.1400589261063438
14.07782342891887,-1.7432112277242189,2.793184039842616,0.8599135746252914,0.14008642537656077
14.082757247282235,-1.7427593339345597,2.72214652267822,0.8599021028850338,0.1400978971168202
14.087691065645602,-1.74233178020173,2.650105381298763,0.8599125072415034,0.14008749276035112
14.092624884008968,-1.742090722635043,2.577228973804892,0.8599233678480556,0.1400766321537977
14.097558702372332,-1.7418928116953618,2.5037048846899186,0.8599089922457981,0.1400910077560541
14.1024925207357,-1.741310615086727,2.429738018871526,0.8598682256688115,0.14013177433304022
14.107426339099066,-1.7399318886837285,2.3555404493369734,0.8598258764771888,0.1401741235246623
14.112360157462433,-1.7379534027844736,2.281333917259923,0.8598059393276573,0.14019406067419343
14.117293975825797,-1.736054472436532,2.2073625572143483,0.8598070130370636,0.1401929869647858
14.122227794189163,-1.7346302782795604,2.1339226016963,0.8598048187352171,0.14019518126663313
14.12716161255253,-1.7336229525308,2.061369372017583,0.8597755263686772,0.14022447363317417
14.132095430915895,-1.7325508861473953,1.9900797608727436,0.8597150827642907,0.14028491723756167
14.137029249279262,-1.7309126888284112,1.9204415650034992,0.8596395669929103,0.14036043300894255
14.141963067642628,-1.7287901121358968,1.8528755219704882,0.8595719119514851,0.14042808805036955
14.146896886005992,-1.7266515351472658,1.7878512523915404,0.8595281067458242,0.14047189325603232
14.15183070436936,-1.7248251827947254,1.7258857802134806,0.8595088808756353,0.140491119126223
14.156764522732725,-1.7234854137709283,1.6675485747232772,0.8594964733117118,0.14050352669015032
14.161698341096091,-1.72263636030204,1.6134821095213383,0.8594586974277163,0.14054130257414818
14.166632159459457,-1.7224456364193514,1.5643869505766275,0.8593643498929124,0.14063565010895535
14.171565977822823,-1.723112449511851,1.5209894323925033,0.8592052987044496,0.1407947012974201
14.176499796186189,-1.7246874557854226,1.484010026144077,0.8590088561384457,0.1409911438634243
14.181433614549555,-1.726897775846034,1.4541453780721276,0.8588263099253339,0.14117369007653577
14.186367432912922,-1.7292552335106461,1.432044358053373,0.858703091112588,0.14129690888928143
14.191301251276288,-1.731453625198143,1.4182683333681276,0.8586541220831415,0.14134587791872788
14.196235069639652,-1.733130581837453,1.4132485117419,0.8586637626780502,0.14133623732382
14.20116888800302,-1.7341841591772007,1.4172492102020398,0.858706180959667,0.14129381904220448
14.206102706366385,-1.735202785143005,1.4303420572809435,0.8587636805528072,0.1412363194490644
14.211036524729751,-1.737494710148198,1.452393865249732,0.85882776636236,0.14117223363951215
14.215970343093117,-1.7426261038238107,1.4830688979584634,0.858891399330696,0.1411086006711767
14.220904161456483,-1.7498423970721322,1.5218476518799315,0.8589502691278981,0.14104973087397496
14.225837979819849,-1.7555948030022248,1.5680627414192017,0.8590132156967156,0.14098678430515824
14.230771798183214,-1.7573105345449356,1.6209477328788529,0.8591022801743007,0.14089771982757296
14.235705616546582,-1.7554997232306122,1.679691122737995,0.8592318279055232,0.14076817209635092
14.240639434909946,-1.7541462090613889,1.7434845666302505,0.8593863386789583,0.14061366132291572
14.245573253273312,-1.7575394092205938,1.8115556928043934,0.8595265012817066,0.14047349872016548
14.25050707163668,-1.7644143078561518,1.8831862629271712,0.8596223697666058,0.1403776302352618
14.255440890000044,-1.7697107104430416,1.9577209717250357,0.859677051848507,0.14032294815335689
14.260374708363411,-1.7709349506079013,2.034568962764598,0.8597139386786042,0.1402860613232599
14.265308526726777,-1.7694507283441856,2.113199839584063,0.8597461206459818,0.14025387935588485
14.270242345090141,-1.7688598470565835,2.193137429286866,0.8597679015152866,0.14023209848658236
14.275176163453509,-1.7722552381792662,2.273953836024612,0.8597750907927596,0.14022490920911085
14.280109981816874,-1.7785857774078886,2.355267181898304,0.8597803443548662,0.1402196556470052
14.285043800180242,-1.7837311317972644,2.436741292326343,0.8597994911983423,0.14020050880352994
14.289977618543606,-1.7846210981523762,2.5180751209416794,0.8598288662693059,0.1401711337325665
14.294911436906972,-1.7814119016471492,2.5989941290127296,0.8598479389138496,0.14015206108802336
14.29984525527034,-1.7789351671292777,2.679247957653958,0.8598454489257389,0.14015455107613362
14.304779073633703,-1.782787054086941,2.758607624090366,0.8598339920836786,0.14016600791819367
14.309712891997071,-1.7906026840909224,2.8368619498571506,0.8598343092847895,0.14016569071708063
14.314646710360437,-1.7942434705646688,2.9138149653386165,0.8598508558718375,0.14014914413003066
14.319580528723801,-1.7913440754835446,2.9892850459401865,0.8598692152009351,0.140130784800931
14.324514347087169,-1.7872697253791918,3.0631043379237552,0.8598751142335501,0.14012488576831353
14.329448165450534,-1.7872766623131147,3.135116384787622,0.8598691767153855,0.1401308232864756
14.3343819838139,-1.7911308632042588,3.205173004585286,0.8598624895257462,0.14013751047611844
14.339315802177266,-1.7945323574891472,3.2731323962586134,0.8598635208905773,0.14013647911129032
14.344249620540632,-1.7948586260505803,3.3388528561440087,0.8598717348963109,0.1401282651055606
14.349183438903998,-1.7932900885313128,3.4021662861119273,0.8598801125681963,0.14011988743367831
14.354117257267363,-1.7917247151929205,3.462919806803169,0.8598817552221257,0.14011824477975096
14.35905107563073,-1.7918818777174865,3.5210672120339694,0.8598768365215217,0.14012316348035825
14.363984893994097,-1.795180009589778,3.5765037960045087,0.8598733679110688,0.14012663209081277
14.36891871235746,-1.7989011989971007,3.6290978553302518,0.859877190441637,0.14012280956024664
14.373852530720828,-1.798065963189935,3.678788184831223,0.8598833718240124,0.14011662817787232
14.378786349084194,-1.7944874081967104,3.7255208582496993,0.8598838242142705,0.14011617578761626
14.383720167447558,-1.7955653216126777,3.7692355957994863,0.8598803705002651,0.14011962950162177
14.388653985810926,-1.8016362414204565,3.8098172769313563,0.8598804778466773,0.1401195221552094
14.393587804174292,-1.8046690349468886,3.8472852998015457,0.859883406863827,0.14011659313806027
14.398521622537658,-1.8017958017517746,3.8816321708867703,0.8598831006831348,0.14011689931875268
14.403455440901023,-1.7999716136705493,3.912771540161906,0.8598814509683658,0.14011854903352164
14.40838925926439,-1.804209068693138,3.94063646551835,0.8598841957823571,0.14011580421952968
14.413323077627755,-1.8098365164699082,3.9650808893646894,0.8598872385745174,0.14011276142736956
14.41825689599112,-1.8105031176166895,3.9861924052143105,0.8598834052831198,0.14011659471876825
14.423190714354488,-1.8079615478428501,4.003968957498042,0.8598785515939967,0.14012144840789237
14.428124532717852,-1.8088297158563345,4.018296486932536,0.8598828381534906,0.14011716184839978
14.433058351081218,-1.8142392887547703,4.029244248598051,0.8598903508209375,0.14010964918095353
14.437992169444586,-1.8183083317384967,4.0368749447520536,0.8598874385366492,0.1401125614652432
14.442925987807952,-1.8175720271200317,4.041149616277725,0.859877702851488,0.14012229715040533
14.447859806171317,-1.8163601272739893,4.04197150285085,0.8598774527783906,0.14012254722350467
14.452793624534683,-1.8195371459820948,4.039274525693468,0.8598876007016204,0.14011239930027533
14.45772744289805,-1.8247761930104696,4.033148102790466,0.8598914081008661,0.14010859190103114
14.462661261261415,-1.826933551777475,4.023650183531263,0.859882211252332,0.1401177887495646
14.46759507962478,-1.8262997302011064,4.01082748010706,0.859874016707214,0.14012598329468406
14.472528897988148,-1.8272690946089731,3.994771094729993,0.8598787562230623,0.1401212437788368
14.477462716351512,-1.8312209918715385,3.975351944306671,0.859888316537004,0.14011168346489472
14.482396534714878,-1.835313446351845,3.9526101683231354,0.859887973517823,0.140112026484075
14.487330353078246,-1.8372072483323516,3.926721475393192,0.8598779196085597,0.14012208039333932
14.49226417144161,-1.837889703039036,3.8977520391564,0.8598716373516255,0.14012836265027434
14.497197989804977,-1.8398023117964235,3.865683671350425,0.8598763943821882,0.14012360561971268
14.502131808168343,-1.8436506003511663,3.8305282096591884,0.859884159731413,0.14011584027048868
14.507065626531707,-1.8477502369225616,3.7923435608826956,0.8598834555907569,0.14011654441114602
14.511999444895075,-1.8504665699916627,3.7512502618004904,0.8598744395851493,0.1401255604167545
14.51693326325844,-1.8521664508907087,3.707191802033785,0.8598675491697118,0.1401324508321932
14.521867081621808,-1.8543307568023217,3.6603075259150866,0.8598691923232257,0.14013080767867853
14.526800899985172,-1.8579897642408276,3.6106151717139188,0.8598744568305777,0.1401255431713263
14.531734718348538,-1.8630718742296322,3.5581256272566204,0.8598750182614523,0.14012498174045335
14.536668536711906,-1.8678429019565204,3.502963940765473,0.8598694931714178,0.14013050683048855
14.54160235507527,-1.8702959581637848,3.4452151425746673,0.8598627306419186,0.14013726935998827
14.546536173438637,-1.8715367214468517,3.3848928907062388,0.8598582467503914,0.14014175325151726
14.551469991802003,-1.8751860656654484,3.32204525118657,0.8598558431126629,0.14014415688924653
14.556403810165367,-1.882236730372411,3.256762417301825,0.8598549243250843,0.14014507567682652
14.561337628528735,-1.8895790919588078,3.189159846241718,0.8598552460508535,0.1401447539510589
14.5662714468921,-1.8938079716683325,3.1193396846603276,0.8598539965306545,0.14014600347125916
14.571205265255466,-1.8949232154279816,3.0474139868981003,0.8598467521478799,0.14015324785403527
14.576139083618832,-1.8970656131561159,2.973507346365051,0.8598336027726203,0.14016639722929636
14.581072901982198,-1.9042807795292942,2.8977443511333933,0.8598210541858896,0.14017894581602822
14.586006720345564,-1.9147370820874954,2.820242300579394,0.8598149130883657,0.14018508691355402
14.59094053870893,-1.9230825911965552,2.7411291663310022,0.85981334214791,0.14018665785400933
14.595874357072297,-1.9273075438082237,2.6605982313579664,0.8598100558398187,0.14018994416209926
14.600808175435663,-1.9295820318947758,2.5788383829471524,0.8598024583335233,0.14019754166839368
14.605741993799027,-1.9336682657808129,2.496036119978685,0.8597917090486342,0.1402082909532835
14.610675812162395,-1.9422199406297656,2.412385147775899,0.8597747851109802,0.14022521489093723
14.61560963052576,-1.9538690748201553,2.3280908852347895,0.8597436116789509,0.14025638832296602
14.620543448889126,-1.965271515630655,2.243377057194633,0.8596981027787516,0.14030189722316588
14.625477267252492,-1.974477991353403,2.1584858044179356,0.8596563997862157,0.1403436002157026
14.630411085615858,-1.9807581014520497,2.0737076588299788,0.8596417513024285,0.1403582486994909
14.635344903979224,-1.9855753952179345,1.9893925387990046,0.8596535356099677,0.140346464391953
14.64027872234259,-1.99242189919302,1.9059137901396337,0.8596562453813223,0.14034375462060006
14.645212540705955,-2.0038897598354812,1.8236782400960445,0.8596066697876122,0.1403933302143132
14.650146359069321,-2.0208595715012434,1.743143418750493,0.8594956647445948,0.14050433525733175
14.655080177432687,-2.0403269373787305,1.6648306087375486,0.8593584814470157,0.14064151855491402
14.660013995796055,-2.056379963628172,1.5893335443828898,0.8592385730165413,0.140761426985391
14.664947814159419,-2.0666847887213717,1.5173201479603307,0.8591424532101689,0.14085754679176687
14.669881632522785,-2.073603883983901,1.4495328465966018,0.8590355000621757,0.14096449993976262
14.674815450886152,-2.0826589918760905,1.386792624318888,0.8588830759408651,0.14111692406107282
14.679749269249518,-2.099461275614872,1.3300043927497753,0.8586893622914615,0.14131063771047597
14.684683087612884,-2.1228340642062986,1.280155402400865,0.8584894340214678,0.14151056598046896
14.68961690597625,-2.146577750919939,1.2382970906097146,0.8583058488790419,0.14169415112289538
14.694550724339615,-2.1662170208932925,1.205500731363698,0.8581231201275723,0.14187687987436384
14.699484542702981,-2.1807917227409668,1.1827830347390513,0.8579111426325241,0.1420888573694135
14.704418361066347,-2.193866763534183,1.1710090730240623,0.8576692056795902,0.14233079432234788
14.709352179429715,-2.2097106164509883,1.1707945072209618,0.8574379270117319,0.14256207299020615
14.714285997793079,-2.228050084450661,1.1824293056225401,0.8572664284267921,0.14273357157514766
14.719219816156444,-2.2457307992182574,1.2058370002237606,0.8571758124137105,0.14282418758822935
14.724153634519812,-2.2608749660428287,1.2405726012571359,0.8571600488525317,0.14283995114940873
14.729087452883176,-2.273879329565197,1.2858509592135332,0.8572143941228204,0.14278560587911987
14.734021271246544,-2.2864372949157636,1.3406013233666993,0.8573472587762953,0.14265274122564534
14.73895508960991,-2.299230857910836,1.4035631642756348,0.8575577306085397,0.1424422693934007
14.743888907973274,-2.310948577090221,1.4734219212103523,0.8578133562758059,0.14218664372613385
14.748822726336641,-2.320011413039019,1.5489328890696625,0.8580650760026106,0.1419349239993252
14.753756544700007,-2.3267413383472437,1.6289886513659768,0.8582814752503336,0.14171852475159818
14.758690363063375,-2.332629268210894,1.7126348258737383,0.858459034567303,0.14154096543462794
14.763624181426739,-2.3384260118851325,1.7990586267833524,0.858603493243378,0.14139650675855545
14.768557999790104,-2.343971139587037,1.887568259061021,0.8587149896654351,0.1412850103365002
14.773491818153472,-2.3485346202220874,1.977571763055246,0.8587928433478134,0.1412071566541233
14.778425636516836,-2.3516004886699133,2.068558181727886,0.8588408781945966,0.1411591218073418
14.783359454880204,-2.3538273571482455,2.1600823784940992,0.8588607104365762,0.1411392895653627
14.78829327324357,-2.35721384911225,2.251754862904084,0.8588515203930904,0.1411484796088487
14.793227091606933,-2.3629789646852832,2.343234314559939,0.8588262540419468,0.141173745959993
14.798160909970301,-2.370224414130366,2.434219410581157,0.8588152186602406,0.14118478134169832
14.803094728333667,-2.376039690587598,2.5244415140884255,0.8588367604792552,0.14116323952268384
14.808028546697033,-2.377825968760916,2.6136600372915466,0.8588717905219257,0.14112820948001206
14.812962365060399,-2.3774524527941527,2.701660348701278,0.8588865653659696,0.1411134346359662
14.817896183423764,-2.379483853164766,2.788248174114279,0.8588774803274255,0.14112251967450837
14.82283000178713,-2.384827220531169,2.8732411663701565,0.8588723535370224,0.14112764646490875
14.827763820150496,-2.3901950923274815,2.9564647653715745,0.8588870450509174,0.14111295495101112
14.832697638513864,-2.392642766429159,3.0377595695489576,0.8589045744594462,0.1410954255424847
14.837631456877228,-2.392417737232489,3.116986125405615,0.8589049040746534,0.14109509592727998
14.842565275240593,-2.3922689153959014,3.1940166607456835,0.8588942966164365,0.14110570338550038
14.847499093603961,-2.3938539454721117,3.2687263451108377,0.8588916357923647,0.14110836420957606
14.852432911967327,-2.395881310203979,3.340980302103333,0.8589002582834498,0.14109974171849307
14.857366730330693,-2.396859393829559,3.4106164538314556,0.8589082352873935,0.14109176471455176
14.862300548694058,-2.397040807577913,3.4775021442944034,0.8589085250989086,0.14109147490303922
14.867234367057424,-2.397040923296409,3.5414969687826705,0.8589058650871177,0.14109413491483097
14.87216818542079,-2.3969291007385496,3.602563569982097,0.858906252604099,0.14109374739785138
14.877102003784156,-2.3969473649365396,3.6606736520658534,0.8589088810148259,0.14109111898712626
14.882035822147524,-2.3973675569075463,3.7157423730425205,0.8589098903305791,0.1410901096713732
14.886969640510888,-2.397840321263098,3.7677019491042056,0.8589091703394688,0.1410908296624844
14.891903458874253,-2.3977819394318622,3.816484747033787,0.8589099026125271,0.14109009738942646
14.896837277237621,-2.3973869693726098,3.8619873449874564,0.8589123804941017,0.14108761950785204
14.901771095600985,-2.397421410774238,3.9041043406141007,0.8589130202281322,0.1410869797738214
14.906704913964353,-2.3980009265987676,3.942779956609006,0.8589109950442924,0.14108900495766144
14.911638732327718,-2.3983966024527223,3.9780113337707537,0.8589103783848173,0.14108962161713567
14.916572550691082,-2.3983036838805827,4.009763171567756,0.8589128525401,0.14108714746185355
14.92150636905445,-2.398300033744895,4.038044548631205,0.858914449391975,0.14108555060998018
14.926440187417816,-2.3987508013451877,4.062777447531783,0.8589129488742968,0.14108705112765957
14.931374005781182,-2.39924048062614,4.083846749167301,0.8589116755636872,0.1410883244382696
14.936307824144547,-2.3994340986071125,4.101126854312588,0.8589127697135259,0.14108723028843181
14.941241642507913,-2.3995839475839755,4.1147138233378415,0.858913743670443,0.1410862563315151
14.946175460871281,-2.3999108050532025,4.124688655350613,0.8589131814095772,0.1410868185923832
14.951109279234645,-2.4002514876202103,4.130863962701366,0.858912895238343,0.1410871047636176
14.95604309759801,-2.4005039669173733,4.133482310557704,0.858913186771982,0.14108681322997976
14.960976915961378,-2.4007728030285174,4.132542757830638,0.8589125694480835,0.14108743055387868
14.965910734324742,-2.4010227073528605,4.128090564767351,0.8589119443419978,0.14108805565996474
14.97084455268811,-2.4011271072788007,4.120091712257278,0.8589128618017456,0.14108713820021782
14.975778371051476,-2.4012172946632657,4.10855028378978,0.8589134159230679,0.14108658407889604
14.98071218941484,-2.4014763046732845,4.093311682053702,0.858911608254505,0.1410883917474587
14.985646007778207,-2.4017155782334605,4.074414922432371,0.858909937351664,0.14109006265029872
14.990579826141573,-2.4016338814157487,4.0520031556006115,0.8589110847297705,0.14108891527219367
14.995513644504939,-2.4013922316321707,4.026122552293579,0.8589125429763942,0.1410874570255712
15.000447462868305,-2.4014160999164513,3.9966991222288937,0.858910849485357,0.14108915051660953
15.00538128123167,-2.4016608329063716,3.9639391401269988,0.8589077848240305,0.14109221517793694
15.010315099595038,-2.4015786694145205,3.9277489568247255,0.8589073553327851,0.141092644669184
15.015248917958402,-2.4009974529520557,3.8882583207259747,0.8589091934587969,0.14109080654317324
15.02018273632177,-2.4005052975789485,3.8455355879811397,0.8589093147641417,0.141090685237828
15.025116554685136,-2.4005458781024536,3.799521668390698,0.8589061083616855,0.14109389164028374
15.0300503730485,-2.4005965890917884,3.750378187362514,0.8589025091162911,0.14109749088567872
15.034984191411867,-2.399963460741867,3.6981704447322845,0.8589020893288283,0.1410979106731427
15.039918009775233,-2.398953512856893,3.642924615406167,0.8589041980238133,0.14109580197815763
15.044851828138599,-2.3983729815098522,3.5846233591708034,0.8589038463329323,0.1410961536690398
15.049785646501965,-2.3982126765640874,3.5233840722673397,0.8588980509543159,0.14110194904765644
15.05471946486533,-2.397782461571582,3.4591971590212016,0.8588915168069768,0.1411084831949967
15.059653283228696,-2.3968220578016637,3.392228187290539,0.8588915924629912,0.14110840753898368
15.064587101592062,-2.3957219912812464,3.32255491019248,0.8588965691800944,0.14110343082188181
15.06952091995543,-2.3948356877250796,3.25016779111526,0.858895146212785,0.14110485378919196
15.074454738318794,-2.3940987194871313,3.175265872732642,0.8588821496901516,0.1411178503118261
15.07938855668216,-2.3932908028038775,3.097931483431265,0.8588688169777144,0.14113118302426494
15.084322375045527,-2.39243402427685,3.0182136130962505,0.8588690956420006,0.1411309043599801
15.089256193408893,-2.3916065100448387,2.9362287058659224,0.8588788696630365,0.1411211303389443
15.094190011772259,-2.3906229791352827,2.852130098756961,0.8588790331256443,0.14112096687633627
15.099123830135625,-2.3893573889134787,2.7660608812267227,0.8588605359037481,0.1411394640982319
15.10405764849899,-2.388143569002749,2.67818175621004,0.8588365632673708,0.1411634367346094
15.108991466862356,-2.3874274785704075,2.588661651370037,0.8588240790565745,0.14117592094540543
15.113925285225722,-2.387275380223744,2.49767270524427,0.858821037945277,0.14117896205670258
15.11885910358909,-2.387195414970251,2.405394162287878,0.8588117284252174,0.1411882715767629
15.123792921952454,-2.3867057170474197,2.3120333986957387,0.8587918586872874,0.14120814131469298
15.12872674031582,-2.385987579916961,2.21782080569015,0.8587759715560352,0.14122402844594664
15.133660558679187,-2.385491934115274,2.1230046055659146,0.8587737925821736,0.1412262074198095
15.138594377042551,-2.385299247699091,2.0278570350618796,0.8587667819368181,0.1412332180651664
15.143528195405919,-2.385310944022138,1.9326800522369185,0.8587198974239582,0.14128010257802864
15.148462013769285,-2.3856078911391343,1.837810152159587,0.8586199219095454,0.1413800780924427
15.153395832132649,-2.3864558681861148,1.7436228578339321,0.858496237064586,0.14150376293740483
15.158329650496016,-2.387728343771715,1.6505416639856483,0.8583967882237057,0.1416032117782896
15.163263468859382,-2.3887418814512866,1.5590511159088358,0.8583419745852112,0.1416580254167852
15.16819728722275,-2.3891098140138896,1.469715684686129,0.8583040563394266,0.1416959436625736
15.173131105586114,-2.3891907611203558,1.3832130644458887,0.8582310179195125,0.14176898208248895
15.17806492394948,-2.3897382575748605,1.3003748312009298,0.8580861601377313,0.1419138398642689
15.182998742312847,-2.3910894042551942,1.2221945913386953,0.8578620999754806,0.14213790002651908
15.187932560676211,-2.392529965764291,1.1498208622779902,0.857561445120609,0.14243855488139015
15.192866379039579,-2.3931375552901946,1.084562758560093,0.8571747922879476,0.14282520771405033
15.197800197402945,-2.3933307028903363,1.027900725362267,0.8566854358852963,0.1433145641167018
15.202734015766309,-2.3947621184468892,0.9814758076645081,0.8560938526239259,0.14390614737807353
15.207667834129676,-2.398257029914423,0.9469887998495691,0.8554300906265848,0.14456990937541458
15.212601652493042,-2.4031301552383915,0.9260213288583492,0.8547390680673062,0.14526093193469453
15.217535470856408,-2.4079263164475035,0.9198252716179864,0.854059703475968,0.14594029652603294
15.222469289219774,-2.4120011801112797,0.9291186327099987,0.8534262997585867,0.1465737002434148
15.22740310758314,-2.416699167855733,0.9539527275168672,0.852888779169331,0.14711122083267086
15.232336925946505,-2.4238081450699016,0.9937074223143785,0.8525192350253029,0.14748076497670007
15.237270744309871,-2.4325788472891334,1.047200342133082,0.8523840048948091,0.14761599510719345
15.242204562673237,-2.4398440591335633,1.1127754508738565,0.852504616945853,0.14749538305615015
15.247138381036603,-2.4438697939086644,1.1882998640288565,0.8528490169107765,0.14715098309122365
15.252072199399969,-2.4456946475653236,1.2714711868234827,0.8533453693526118,0.14665463064938483
15.257006017763336,-2.447895985988848,1.3603288427283342,0.8539054060939528,0.14609459390804005
15.261939836126702,-2.451422626633713,1.4533782437259242,0.8544472161495585,0.14555278385243645
15.266873654490066,-2.4535997814408756,1.549482874361653,0.8548961223678602,0.1451038776341367
15.271807472853434,-2.451311076306231,1.6477573197818844,0.8551919131052513,0.14480808689674746
15.2767412912168,-2.446449666551626,1.7474952710241314,0.8553169981147184,0.1446830018872815
15.281675109580165,-2.4448634962181734,1.8481218225936933,0.8553129411181739,0.14468705888382705
15.286608927943531,-2.448378880624601,1.9491605241774699,0.8552551297917199,0.14474487021028185
15.291542746306897,-2.452955673084034,2.05020962957363,0.8552043255749854,0.14479567442701685
15.296476564670263,-2.4540436763188764,2.1509244966788703,0.8551820263497614,0.14481797365224014
15.301410383033629,-2.452003833277705,2.2510045779444896,0.8551852446025037,0.1448147553994978
15.306344201396996,-2.451820460604414,2.350184855228991,0.8552094215286911,0.1447905784733096
15.31127801976036,-2.455424424381959,2.4482321697056766,0.85524916543643,0.1447508345655695
15.316211838123726,-2.45736257947779,2.5449405959858105,0.8552876331365272,0.14471236686547048
15.321145656487094,-2.4524922362121817,2.6401224745075726,0.8553032030193234,0.14469679698267152
15.326079474850458,-2.4458722831778577,2.7336017767189413,0.8552917547386124,0.1447082452633803
15.331013293213825,-2.4468331465993134,2.8252108381932444,0.855273704582314,0.14472629541967838
15.335947111577191,-2.4532767704687215,2.914791903003837,0.8552726105891608,0.14472738941283556
15.340880929940557,-2.453804026933992,3.0021978390764015,0.8552903129270634,0.1447096870749356
15.345814748303923,-2.4460533976918057,3.0872950712904026,0.8553081520872697,0.14469184791473302
15.350748566667288,-2.4404133941188815,3.1699672752586197,0.8553104203991769,0.14468957960282855
15.355682385030656,-2.443479021452335,3.250100704394561,0.8553009661138308,0.14469903388817673
15.36061620339402,-2.4482762882719338,3.327558045695473,0.85529534870068,0.14470465130133092
15.365550021757386,-2.445456357189763,3.402248536854945,0.8553009576079481,0.1446990423940643
15.370483840120754,-2.43778703839517,3.474064426305658,0.8553101064616757,0.1446898935403386
15.375417658484118,-2.4358223643769876,3.542898346879813,0.8553126385339601,0.14468736146805525
15.380351476847485,-2.441178829323803,3.608674092267714,0.8553091958537545,0.14469080414826158
15.385285295210851,-2.4438559946018557,3.6713131410376434,0.8553073310647883,0.1446926689372283
15.390219113574215,-2.4387543044548936,3.7307796621958986,0.8553094054685908,0.14469059453342634
15.395152931937583,-2.433855681686637,3.7870156686003043,0.8553116473128646,0.14468835268915267
15.400086750300948,-2.4361153136025977,3.8398147502325934,0.8553123343329504,0.14468766566906766
15.405020568664314,-2.4403857838406773,3.889187884442411,0.855312981049285,0.14468701895273303
15.40995438702768,-2.4398362462135013,3.935054211047801,0.8553132057925207,0.1446867942094961
15.414888205391046,-2.4368669950582653,3.9774419732654356,0.8553121271659626,0.14468787283605442
15.419822023754413,-2.4366208662274844,4.016319618857259,0.8553121949207454,0.14468780508127344
15.424755842117778,-2.4386204020751934,4.051684633012241,0.855314627335695,0.14468537266632492
15.429689660481145,-2.4401398386909268,4.083445355323965,0.8553153899382947,0.1446846100637259
15.434623478844511,-2.4408062731199927,4.111565583638641,0.855312839858689,0.14468716014333288
15.439557297207875,-2.440984592597579,4.136091183496777,0.8553123644692989,0.14468763553272357
15.444491115571243,-2.4408692042802875,4.15697647732691,0.8553158554341255,0.14468414456789905
15.449424933934608,-2.4417888412828144,4.174148699670846,0.8553164674964197,0.1446835325056056
15.454358752297974,-2.4443925075933786,4.18748713366636,0.8553121271127295,0.1446878728892969
15.45929257066134,-2.4465509097593188,4.196997583584946,0.8553115107890222,0.14468848921300445
15.464226389024706,-2.4464434410710107,4.20246788081353,0.8553170649603026,0.14468293504172447
15.469160207388072,-2.446066977921885,4.204049545691834,0.85531801941549,0.14468198058653758
15.474094025751437,-2.4483538094701855,4.201730949054721,0.8553110096807467,0.14468899032128202
15.479027844114805,-2.452195618409494,4.195600129558192,0.855308970144778,0.1446910298572505
15.483961662478169,-2.4538590210077706,4.185763463064853,0.8553169012932209,0.14468309870880694
15.488895480841535,-2.4530618545182383,4.172193331118192,0.8553200102855348,0.14467998971649426
15.493829299204902,-2.4538088087045113,4.154762325493432,0.8553108402148328,0.14468915978719732
15.498763117568268,-2.4579538972589847,4.133464802589991,0.8553052926336459,0.1446947073683851
15.503696935931634,-2.4618460105807602,4.108433202191791,0.8553140387864062,0.14468596121562516
15.508630754295,-2.4622648450450013,4.079724115288448,0.8553212403110484,0.14467875969098384
15.513564572658366,-2.461881910566658,4.04740475516498,0.8553124560968692,0.14468754390516442
15.518498391021732,-2.464719851892648,4.011412885092537,0.8553017869169375,0.14469821308509684
15.523432209385097,-2.4695546448846586,3.9718526681210284,0.8553075030595592,0.1446924969424745
15.528366027748463,-2.472488890454929,3.9287229738365763,0.8553192803477805,0.1446807196542532
15.533299846111829,-2.473191181512437,3.8821102918499637,0.8553156636973479,0.1446843363046863
15.538233664475195,-2.4744203976748342,3.832082551388215,0.8553009123488292,0.14469908765320583
15.543167482838562,-2.477655697723935,3.77873242510032,0.8552977847669061,0.14470221523512986
15.548101301201926,-2.4820852914345135,3.7220257682037836,0.8553099893323407,0.14469001066969658
15.553035119565292,-2.486066995070497,3.662066500226564,0.8553167291593842,0.1446832708426536
15.55796893792866,-2.4884890539100275,3.5989130859131655,0.8553054990204365,0.14469450098160355
15.562902756292024,-2.4899462614910686,3.5325135922521658,0.8552903195563631,0.14470968044567784
15.567836574655392,-2.49241558383186,3.4629748088083203,0.8552905125562953,0.14470948744574727
15.572770393018757,-2.4971789289552873,3.3904391613319977,0.8553038934936873,0.14469610650835588
15.577704211382123,-2.5033761712323876,3.3149598042368553,0.8553102416365573,0.14468975836548717
15.582638029745489,-2.5082437722289472,3.2366204461970183,0.8552970228673409,0.14470297713470548
15.587571848108855,-2.509958638152641,3.155471755265351,0.8552748706200011,0.14472512938204626
15.592505666472222,-2.511132083081075,3.0716611582774487,0.8552661474720008,0.14473385253004564
15.597439484835586,-2.51627718985852,2.9852916023458516,0.8552795437434915,0.14472045625855462
15.602373303198952,-2.5250331720330266,2.896449312987926,0.8552979381420882,0.14470206185995704
15.60730712156232,-2.532476733853486,2.8052984805488275,0.8552943267545854,0.14470567324746045
15.612240939925684,-2.5358888847925836,2.711976635644586,0.8552612514125076,0.14473874858953872
15.617174758289051,-2.5376615547340937,2.6166652224298663,0.8552218109716171,0.1447781890304285
15.622108576652417,-2.5425105865694193,2.519529749890359,0.8552075548700935,0.14479244513195264
15.627042395015781,-2.5525138520683273,2.4207308709327187,0.8552254920278131,0.14477450797423444
15.631976213379149,-2.5637672122509616,2.3204375926738634,0.8552499588899555,0.1447500411120931
15.636910031742515,-2.5707620948342265,2.2188334256141435,0.8552471169173573,0.14475288308469256
15.64184385010588,-2.573897274308753,2.1161228210052467,0.855204877700627,0.14479512230142574
15.646777668469246,-2.578243384496912,2.0125327435600924,0.8551392438100603,0.1448607561919944
15.651711486832612,-2.5871947445828467,1.9083109927954245,0.855076338878034,0.14492366112402227
15.65664530519598,-2.6004210086755624,1.803741755966518,0.8550316262422898,0.14496837375977029
15.661579123559344,-2.6142918696059088,1.6991595753371687,0.8550016202074066,0.14499837979465632
15.666512941922711,-2.6251401242199095,1.5949511034593242,0.8549660998298113,0.1450339001722551
15.671446760286077,-2.6333705698727856,1.4915615727584588,0.8548950598998336,0.1451049401022346
15.676380578649441,-2.641592220761875,1.3895092688830266,0.8547605474409995,0.14523945256106777
15.681314397012809,-2.651627424575596,1.2894126908182109,0.8545516067975082,0.1454483932045586
15.686248215376175,-2.664451183962639,1.1920265799273355,0.8542804774934635,0.14571952250860165
15.69118203373954,-2.6797560944175105,1.098285585043138,0.8539684402177844,0.14603155978428006
15.696115852102906,-2.696952354673231,1.0093551572271213,0.8536179659992291,0.1463820340028353
15.701049670466272,-2.715475179387036,0.9266878961061326,0.8531940855338719,0.1468059144681927
15.705983488829638,-2.734414057436015,0.8520854736215152,0.8526302258575977,0.14736977414446684
15.710917307193004,-2.7533808172740013,0.7877567252031299,0.8518501964758289,0.1481498035262363
15.715851125556371,-2.7727330755478987,0.7363244268329829,0.850788740678174,0.14921125932389157
15.720784943919735,-2.7933988091541364,0.7006870744029711,0.8494097354595601,0.1505902645425066
15.725718762283101,-2.816261495024144,0.6836414189743347,0.8477368502552843,0.15226314974678284
15.730652580646469,-2.8408622626813655,0.6872550645840708,0.845893794791869,0.15410620521019855
15.735586399009833,-2.8654551829626564,0.7121758528300579,0.8441139746745673,0.15588602532750107
15.7405202173732,-2.888467577721431,0.7573487823798817,0.842667662234512,0.15733233776755673
15.745454035736566,-2.9084334832412395,0.8205126891695858,0.841724906449329,0.15827509355273842
15.750387854099932,-2.9251734716641487,0.8994148831212871,0.8411492000862352,0.15885079991582793
15.755321672463298,-2.9391278908260556,0.9911298400569492,0.8413956796244659,0.15860432037759364
15.760255490826664,-2.9510089994867807,1.089344765441866,0.8420595676427436,0.15794043235931635
15.765189309190031,-2.9616322407818796,1.1919398318915622,0.8429467588688309,0.15705324113323077
15.770123127553395,-2.970893088549401,1.2975151465865054,0.8438887225615817,0.1561112774404817
15.775056945916761,-2.9775935318741813,1.405064010114515,0.844735176561654,0.15526482344041104
15.779990764280129,-2.9805126661306782,1.5138319248690701,0.8453738230858764,0.154626176916189
15.784924582643493,-2.9794033807248326,1.6232350321966325,0.8457521487151601,0.15424785128690682
15.78985840100686,-2.9762705710226522,1.7328080679943831,0.8458782464976282,0.15412175350443927
15.794792219370226,-2.975172047490977,1.842169454420462,0.845804882588212,0.15419511741385564
15.79972603773359,-2.9780743048408738,1.9509983615068944,0.8456160434047932,0.15438395659727389
15.804659856096958,-2.9844348738951614,2.0590188981388406,0.8454153521030443,0.15458464789902274
15.809593674460324,-2.991532047208905,2.1659889255426266,0.8452973266860547,0.15470267331601056
15.814527492823688,-2.996477080314234,2.271692978185959,0.8453035948805584,0.1546964051215052
15.819461311187055,-2.9993900469682226,2.375937836626583,0.8454014101012656,0.15459858990079675
15.824395129550421,-3.001550939142657,2.478548554443543,0.8455130349492808,0.15448696505277895
15.829328947913789,-3.0031127878414994,2.5793650918274476,0.8455741191902747,0.1544258808117829
15.834262766277153,-3.0032841279151374,2.6782396221128404,0.8455707875473728,0.15442921245468846
15.839196584640518,-3.0023770831339713,2.775033572462931,0.8455316311156422,0.15446836888642185
15.844130403003886,-3.002588076942258,2.869615263444642,0.845495269827496,0.15450473017457128
15.84906422136725,-3.005008955168985,2.9618556779256755,0.8454853808345999,0.154514619167471
15.853998039730618,-3.008198364219863,3.051617614180267,0.845503558688915,0.15449644131315754
15.858931858093984,-3.009842353881999,3.138777199925895,0.8455336627326191,0.15446633726945586
15.863865676457348,-3.0091404314790493,3.223238340033279,0.8455529099856963,0.15444709001638013
15.868799494820715,-3.00794447557544,3.3049007250159685,0.8455479194955109,0.15445208050656817
15.873733313184081,-3.0084706037591475,3.3836600420133833,0.8455269819188433,0.15447301808323663
15.878667131547447,-3.0105050967301805,3.4594247480063727,0.8455141442373204,0.1544858557647605
15.883600949910813,-3.0124435479659777,3.5321237965908843,0.8455244712923902,0.15447552870969158
15.888534768274178,-3.013264674766957,3.6016632426579736,0.8455456425247937,0.15445435747728797
15.893468586637544,-3.013000914977273,3.6679827560779286,0.8455521752238117,0.15444782477827046
15.89840240500091,-3.012872766820447,3.7310155127261324,0.84553855347862,0.15446144652346253
15.903336223364278,-3.014170725889752,3.79060155370685,0.8455261870138838,0.154473812988199
15.908270041727643,-3.0162115944753127,3.846653725184154,0.8455321772945242,0.15446782270755752
15.913203860091008,-3.017134286321765,3.8991956569563184,0.8455456508229386,0.15445434917914294
15.918137678454375,-3.016847022986462,3.9481936539465226,0.8455471429710951,0.15445285703098766
15.923071496817741,-3.0170830827103767,3.99365522529761,0.8455382646341715,0.15446173536791297
15.928005315181107,-3.018495325074737,4.035554099324707,0.845534928181645,0.15446507182043998
15.932939133544473,-3.019770086233446,4.073792333442224,0.8455403222342511,0.1544596777678344
15.937872951907838,-3.0199729175140657,4.108271013138842,0.8455438669035189,0.15445613309856807
15.942806770271204,-3.0199597088099157,4.138915849753675,0.8455417393789477,0.15445826062314028
15.94774058863457,-3.0206747848752618,4.165766770728195,0.8455401757550777,0.15445982424701138
15.952674406997938,-3.02158321206381,4.188795591654682,0.8455413540833879,0.15445864591870173
15.957608225361302,-3.0218608405514136,4.2080364872310385,0.8455414799645233,0.15445852003756716
15.962542043724667,-3.021880932143339,4.223443188750845,0.8455406002621312,0.15445939973995942
15.967475862088035,-3.022297511662886,4.234940086368331,0.8455416414860919,0.15445835851599943
15.972409680451399,-3.0227833945235245,4.2424665543578355,0.8455429555061457,0.15445704449594685
15.977343498814767,-3.022831743632657,4.246114362467516,0.8455416284761504,0.1544583715259422
15.982277317178132,-3.0228027925188004,4.245883450944455,0.8455399132865173,0.15446008671557482
15.987211135541498,-3.023101520620881,4.2417905506362,0.8455407495778137,0.1544592504242787
15.992144953904864,-3.0233310916685237,4.233827558279006,0.8455422399753264,0.1544577600267672
15.99707877226823,-3.0231416101478623,4.221988825901317,0.8455419125700574,0.15445808743203732
16.002012590631598,-3.0229637684565787,4.206186590454055,0.8455407492816669,0.15445925072042857
16.006946408994963,-3.023121792177814,4.186443659678654,0.8455399762518099,0.1544600237502865
16.011880227358326,-3.0231985907480294,4.162808819608979,0.845539540336853,0.15446045966524477
16.016814045721695,-3.0228950271173343,4.1353707177105585,0.8455401599518477,0.15445984005025049
16.02174786408506,-3.022609124957472,4.103991184935167,0.8455414480971184,0.1544585519049798
16.026681682448427,-3.022589436033296,4.068818156598489,0.845540406105852,0.1544595938962458
16.031615500811792,-3.022456005546362,4.0299078137628745,0.8455370277427154,0.15446297225938277
16.03654931917516,-3.0220524605610057,3.9873132451626474,0.8455362766036291,0.15446372339847056
16.041483137538524,-3.0218428384290945,3.940992070834075,0.8455391971961685,0.15446080280593075
16.04641695590189,-3.0218866965650237,3.8909660425655903,0.8455397033751837,0.15446029662691704
16.051350774265256,-3.0215187688406724,3.8373878454196317,0.8455356423577615,0.15446435764433986
16.05628459262862,-3.0207029729695396,3.7802905430057026,0.8455333985966724,0.15446660140543003
16.061218410991987,-3.02046449698708,3.7196219943957645,0.845535301281302,0.15446469872080187
16.066152229355353,-3.0210548753553796,3.6555348292223266,0.845534363285813,0.15446563671629154
16.07108604771872,-3.0211673793138236,3.5880868435368827,0.8455288060804672,0.1544711939216376
16.076019866082085,-3.020029410024245,3.517365738823725,0.8455281666560404,0.15447183334606596
16.08095368444545,-3.0188948667130635,3.443377344199709,0.8455349334280245,0.15446506657408285
16.085887502808816,-3.0192971991862163,3.3662400986071215,0.8455347237668158,0.1544652762352934
16.090821321172182,-3.020785046943548,3.2859699763359447,0.8455191038223221,0.15448089617978705
16.095755139535548,-3.0213074747493027,3.2026837753866353,0.8455051192393924,0.15449488076271553
16.100688957898914,-3.0199785683549987,3.116449323382203,0.8455128501133848,0.15448714988872334
16.105622776262283,-3.0186387209354093,3.027360315297465,0.8455317833108346,0.15446821669127395
16.110556594625645,-3.019364740682589,2.9355532252540826,0.8455317159629364,0.1544682840391715
16.115490412989015,-3.0213511898715733,2.841175696928389,0.8455057333919953,0.15449426661011284
16.12042423135238,-3.0224333005421546,2.7443501301632405,0.8454803624721653,0.15451963752994305
16.125358049715743,-3.0222876159192595,2.645226609636911,0.8454770121861445,0.15452298781596496
16.130291868079112,-3.0221272599498987,2.543957055363147,0.8454834460395175,0.1545165539625935
16.135225686442478,-3.0225813704119595,2.440682768588725,0.8454770079534769,0.15452299204863518
16.140159504805844,-3.0230668021314298,2.3355513381411854,0.8454611048171518,0.15453889518496136
16.14509332316921,-3.0230036580577395,2.22872436382438,0.8454578808066694,0.15454211919544736
16.150027141532576,-3.022885240856761,2.1203732083415274,0.8454678737753842,0.15453212622673373
16.15496095989594,-3.023524759662166,2.0106734561220194,0.8454575860500959,0.1545424139520254
16.159894778259307,-3.0247911770744107,1.899825681255796,0.8453963436732012,0.15460365632892326
16.164828596622673,-3.0254392892747872,1.788066141140008,0.8452950456973172,0.15470495430481013
16.16976241498604,-3.0241249844213236,1.6756482446969807,0.8451973507078958,0.15480264929423507
16.174696233349405,-3.0210696299036384,1.56285202292727,0.8451356989561297,0.15486430104600063
16.17963005171277,-3.017557505847273,1.449995253037879,0.8451034938723869,0.15489650612974143
16.184563870076136,-3.0146860668739577,1.3374466147565023,0.8450655257843325,0.15493447421779494
16.189497688439502,-3.013507748000832,1.225647841371629,0.8449811671872888,0.15501883281483814
16.194431506802868,-3.014223530940427,1.1151561989072358,0.8448112107096288,0.1551887892924965
16.199365325166234,-3.0162828064648477,1.0067156431503503,0.8445119954848771,0.1554880045172486
16.2042991435296,-3.0183961691013055,0.9013467547238383,0.8440368571008355,0.15596314290129054
16.209232961892965,-3.0186814727500706,0.8004541888791834,0.8433451100686294,0.15665488993349694
16.214166780256335,-3.0168378291520965,0.7059733256266089,0.8423985989382166,0.1576014010639106
16.219100598619697,-3.0143808672646264,0.6205743601472452,0.8411385121516335,0.15886148785049448
16.224034416983063,-3.0133876342582524,0.5479217614289879,0.8394639358628007,0.16053606413932733
16.228968235346432,-3.0156415463318997,0.4929158942346183,0.8372424237969802,0.1627575762051492
16.233902053709794,-3.020729809469073,0.46159067469967247,0.8343773272886991,0.165622672713431
16.238835872073164,-3.0273492035938854,0.4598347945035057,0.8309585764763046,0.16904142352582638
16.24376969043653,-3.03517165906908,0.49062768677637536,0.8274070297024205,0.17259297029971002
16.248703508799892,-3.0449303629974294,0.5516051868950784,0.8244476083350892,0.17555239166703782
16.253637327163258,-3.05708477556733,0.6358648555235004,0.8225835243381742,0.17741647566394925
16.258571145526627,-3.070433037935299,0.7352790178908565,0.8219922716780141,0.17800772832410747
16.263504963889993,-3.082551566738822,0.8424870389228356,0.8222376531002678,0.17776234690185555
16.26843878225336,-3.090316496819372,0.9543050369250737,0.8230326185655601,0.1769673814365649
16.273372600616725,-3.0928164741293607,1.0687542467263282,0.8241352825797883,0.17586471742233742
16.27830641898009,-3.09024665706194,1.1846626271014287,0.825304274453707,0.17469572554841967
16.283240237343456,-3.083649169220416,1.3012819017500719,0.8263345045896493,0.17366549541247894
16.288174055706822,-3.0753381247159286,1.4180842999774623,0.8270957611154824,0.17290423888664613
16.293107874070188,-3.067929836188407,1.5346710242119863,0.8275403367400301,0.17245966326209897
16.298041692433554,-3.0644997379832795,1.6507257635054478,0.8276811949226922,0.17231880507943653
16.30297551079692,-3.0647075863834035,1.7659869840170581,0.8275735606425111,0.17242643935961768
16.30790932916029,-3.0652230327718515,1.880229813395629,0.8273164347411474,0.17268356526098075
16.31284314752365,-3.0639804174987257,1.993254577332411,0.8270464827549003,0.17295351724722607
16.317776965887017,-3.0622982806819903,2.104880051910649,0.8268907369912621,0.17310926301086257
16.322710784250383,-3.063187399583671,2.2149388503703764,0.8268979798656918,0.1731020201364313
16.32764460261375,-3.0670249731123023,2.323273628181175,0.827015287142211,0.1729847128599097
16.332578420977118,-3.069839576966826,2.429735846678932,0.8271424993514132,0.17285750065070904
16.337512239340484,-3.0673979853757034,2.534187705022436,0.8272128060994309,0.17278719390269515
16.342446057703846,-3.06140397514144,2.636502821709578,0.827221356161073,0.17277864384105576
16.34737987606721,-3.056839806670677,2.7365629039610413,0.8271935402367514,0.17280645976538142
16.352313694430578,-3.055397724992129,2.8342540547286648,0.8271528564061758,0.17284714359595932
16.357247512793947,-3.0561849302198967,2.929470517929782,0.8271219920199762,0.17287800798216074
16.362181331157313,-3.057983685315895,3.022104094372454,0.8271243925347248,0.17287560746741534
16.36711514952068,-3.0593431379445604,3.112039430772534,0.827160497747855,0.17283950225428646
16.372048967884044,-3.0582743455786328,3.1991652792525542,0.8271957682600193,0.17280423174212337
16.376982786247407,-3.05351987474682,3.283386245417124,0.8271960382740877,0.1728039617280567
16.381916604610776,-3.0485161946613095,3.3646185220284703,0.8271697047515515,0.1728302952505935
16.386850422974142,-3.0490199985323163,3.4427695268200647,0.8271542817991011,0.1728457182030449
16.391784241337508,-3.053649566469934,3.5177344314416628,0.8271654490525114,0.17283455094963437
16.396718059700873,-3.0547484418838566,3.589481640603724,0.8271826353788542,0.17281736462329156
16.40165187806424,-3.0500208573254786,3.6579309660384456,0.8271849273272103,0.1728150726749355
16.406585696427605,-3.0455576617302182,3.7229616632475,0.8271773004991693,0.17282269950297657
16.41151951479097,-3.0465980625624405,3.784517512842959,0.8271742313332127,0.17282576866893215
16.416453333154337,-3.050510294505279,3.8425222185053145,0.8271772348207297,0.1728227651814154
16.421387151517703,-3.050829430087883,3.896963868945295,0.8271795670064996,0.17282043299564795
16.42632096988107,-3.0466584527269505,3.9478304856965076,0.8271798198430649,0.1728201801590836
16.431254788244438,-3.044221726847628,3.995032503500687,0.8271805247617254,0.1728194752404239
16.436188606607804,-3.0471729708258177,4.038405598532958,0.8271811292943037,0.17281887070784688
16.441122424971166,-3.0503287050657177,4.078011372850471,0.8271801802838,0.17281981971835148
16.44605624333453,-3.0480666171915494,4.113898829368384,0.8271794351561487,0.17282056484600494
16.450990061697897,-3.0441438729080903,4.1461051027061435,0.8271807144049612,0.17281928559719273
16.455923880061267,-3.045607901179095,4.174556402731742,0.8271822923156147,0.17281770768654087
16.460857698424633,-3.050342017892788,4.1992987156472035,0.8271818968402568,0.17281810316189927
16.465791516788,-3.050235665172209,4.2203086840780335,0.8271806091364811,0.1728193908656757
16.47072533515136,-3.0455007185085083,4.237407245404398,0.8271807682953336,0.172819231706824
16.475659153514727,-3.044926905179868,4.2506485112811685,0.827181948593595,0.1728180514085637
16.480592971878096,-3.050480975017175,4.259949702413581,0.8271820263493126,0.17281797365284504
16.48552679024146,-3.053223894450744,4.265384819576951,0.8271811451979627,0.17281885480419468
16.490460608604828,-3.0487641745783005,4.266907160551779,0.8271812250576002,0.17281877494455816
16.495394426968193,-3.045464957853868,4.26447372485028,0.8271820217301432,0.1728179782720164
16.500328245331556,-3.050205181357688,4.258059975930172,0.827181555340602,0.17281844466155882
16.505262063694925,-3.0560868467825326,4.247567779389585,0.827180356271433,0.17281964373072817
16.51019588205829,-3.053947520642742,4.233009336618544,0.8271808307962445,0.17281916920591822
16.515129700421657,-3.048293050848287,4.214563062626265,0.8271822716825121,0.17281772831965164
16.520063518785022,-3.0499784777599537,4.1922945053791905,0.8271815522172185,0.17281844778494468
16.52499733714839,-3.057687749045664,4.166160413961648,0.8271791128565665,0.17282088714559626
16.529931155511758,-3.059866242415588,4.136087648366753,0.8271788592501196,0.1728211407520438
16.53486497387512,-3.0542595968651995,4.102165126271171,0.8271812250831166,0.1728187749190479
16.539798792238486,-3.051774081269658,4.06438914948003,0.8271818560444781,0.17281814395768655
16.54473261060185,-3.057947353553626,4.022769610138602,0.8271787792619985,0.17282122074016645
16.549666428965217,-3.0639813124527895,3.9773584529289576,0.8271759746932106,0.1728240253089561
16.554600247328583,-3.0622485081908524,3.928235798040119,0.8271772726904113,0.17282272731175602
16.559534065691953,-3.058278298535133,3.875396841497349,0.8271802543643108,0.1728197456378586
16.564467884055315,-3.0598205629411477,3.8187649960028462,0.8271795491487235,0.1728204508534463
16.56940170241868,-3.0649462520444386,3.758447669445358,0.8271746274815679,0.17282537252060343
16.574335520782046,-3.068042439220771,3.6945547543107526,0.8271710073523386,0.1728289926498333
16.579269339145412,-3.0683212760016065,3.6271751195034607,0.8271729095729918,0.17282709042918212
16.58420315750878,-3.0677616945747777,3.556296480308309,0.8271770002891795,0.17282299971299633
16.589136975872147,-3.0679440452394853,3.4819865598640884,0.8271760654905742,0.17282393451160158
16.59407079423551,-3.0703938426126327,3.404329547554273,0.8271684821186241,0.17283151788355078
16.599004612598875,-3.07483669043531,3.323422640848564,0.8271610672078608,0.17283893279431364
16.60393843096224,-3.0782198602532462,3.2393484194067166,0.8271610586520262,0.17283894135014896
16.60887224932561,-3.0785381076080904,3.1522026862091796,0.8271671885314384,0.17283281147073631
16.613806067688976,-3.0779611643188023,3.062030136642097,0.8271707138942658,0.17282928610790912
16.618739886052342,-3.080203304700167,2.96895946737871,0.8271641126085509,0.17283588739362418
16.623673704415708,-3.085242366328265,2.873130886740753,0.8271479322612086,0.17285206774096754
16.62860752277907,-3.0888768053290003,2.774670973972493,0.8271311957389765,0.17286880426320117
16.63354134114244,-3.0892242677142776,2.673706375762022,0.8271261873789474,0.1728738126232316
16.638475159505806,-3.0904661666883344,2.5703660376973607,0.8271386599579764,0.1728613400442037
16.64340897786917,-3.0966508331218434,2.4647796058632157,0.8271578451174613,0.17284215488472207
16.648342796232537,-3.104270699827859,2.3570758933715563,0.82715839429331,0.1728416057088753
16.653276614595903,-3.106396889491381,2.2473814310188582,0.8271212255307171,0.17287877447147046
16.65821043295927,-3.103497137873846,2.1358264406859053,0.8270572555980837,0.17294274440410767
16.663144251322635,-3.1030716986249525,2.022569036828036,0.8270049772966169,0.17299502270557746
16.668078069686,-3.1094562334835114,1.9077897140629565,0.8269963253494924,0.17300367465270505
16.673011888049366,-3.12012854394763,1.7916728786896468,0.8270238953889368,0.1729761046132614
16.677945706412732,-3.129061124849631,1.6744118390861507,0.827046565561198,0.17295343444099856
16.6828795247761,-3.13283172537878,1.5562155479925286,0.827028274288386,0.17297172571380892
16.687813343139467,-3.134630508643763,1.4373155656888843,0.8269645394157399,0.1730354605864539
16.69274716150283,-3.1388874883001985,1.3179760580944824,0.8268655220828387,0.1731344779193535
16.697680979866195,-3.1452636945602426,1.1985091492441757,0.82671857637637,0.17328142362582238
16.70261479822956,-3.1510388730187318,1.0793001781298246,0.8264786980337537,0.17352130196843935
16.70754861659293,-3.155828156472193,0.9608512991597259,0.8260982209940423,0.17390177900814974
16.712482434956296,-3.1622218284904737,0.8438580165470604,0.8255541052066246,0.17444589479556835
16.717416253319662,-3.172087378064992,0.7293432693024455,0.8248301914969224,0.1751698085052711
16.722350071683024,-3.1846315633272195,0.6188816926153224,0.8238668162139656,0.17613318378822845
16.72728389004639,-3.1974213752430147,0.5149364911229785,0.8225347163080375,0.17746528369415793
16.73221770840976,-3.209177609708038,0.42130728988875427,0.820667142997578,0.1793328570046182
16.737151526773125,-3.2216349861188616,0.3437914765389793,0.818108382304583,0.18189161769761392
16.74208534513649,-3.2370758331582397,0.29172809663267235,0.8146386437973229,0.18536135620487543
16.747019163499857,-3.254624484178948,0.28177847878646817,0.8095673825096832,0.19043261749251195
16.75195298186322,-3.270642402454211,0.3324654006812721,0.8036071800868989,0.19639281991529245
16.75688680022659,-3.283012237696424,0.4250255538564183,0.800999169937159,0.19900083006502933
16.761820618589955,-3.292249675347344,0.5315198206533435,0.80006272852446,0.19993727147772905
16.76675443695332,-3.300911324984132,0.644788626860565,0.7999318745489878,0.20006812545320302
16.771688255316686,-3.3111430282703056,0.7621079483532966,0.8003847824586365,0.1996152175435553
16.776622073680052,-3.32192109406038,0.8817772288067789,0.8012005987465786,0.1987994012556147
16.78155589204342,-3.3306649285573657,1.0026975134773257,0.8021511896158171,0.19784881038637642
16.786489710406784,-3.336545216196396,1.124134286319617,0.8030540322615923,0.19694596774060216
16.79142352877015,-3.3405523365497056,1.2455762562944976,0.8038042364662147,0.19619576353598053
16.796357347133515,-3.3439662737606866,1.366649592810691,0.80435632645552,0.19564367354667556
16.80129116549688,-3.3470494054608095,1.487064306250829,0.8046858745450481,0.19531412545714666
16.80622498386025,-3.3489929301434307,1.6065817701701632,0.8047849685964595,0.1952150314057352
16.811158802223616,-3.3498075418717037,1.7249966217065218,0.8046935546482058,0.19530644535398714
16.81609262058698,-3.351126136602108,1.8421274363305529,0.8045115563653187,0.19548844363687348
16.821026438950344,-3.355085526489896,1.9578107894537768,0.8043547250564987,0.19564527494569187
16.82596025731371,-3.3611541396905693,2.0718956338711774,0.8042886667187875,0.1957113332834012
16.83089407567708,-3.366281206476955,2.184238544747401,0.8043060329838713,0.19569396701831734
16.835827894040445,-3.3683872206280396,2.2947018745203582,0.8043620578159295,0.19563794218626293
16.84076171240381,-3.3675966639469554,2.4031548584623006,0.8044206013554768,0.1955793986467177
16.845695530767177,-3.3661269691620617,2.509474676571918,0.8044656779549281,0.19553432204727023
16.85062934913054,-3.3660560851466848,2.613544554819837,0.8044877073258846,0.1955122926763166
16.85556316749391,-3.366860224047959,2.71524940180129,0.8044806299124585,0.19551937008974415
16.860496985857274,-3.3671117701957898,2.814473193695054,0.804454765424903,0.19554523457730263
16.86543080422064,-3.3666679220459126,2.9111114811083816,0.8044362545274746,0.19556374547473246
16.870364622584006,-3.3664221910391245,3.0050706984704307,0.8044425176320433,0.19555748237016513
16.875298440947372,-3.366813934160874,3.0962544514254278,0.8044638889895317,0.19553611101267834
16.880232259310738,-3.3674177154472758,3.1845669377235817,0.8044777319932166,0.1955222680089941
16.885166077674103,-3.3676313414041323,3.2699034528844106,0.8044760593001977,0.19552394070201282
16.89009989603747,-3.36734760066181,3.352154281619546,0.8044694206258933,0.19553057937631782
16.895033714400835,-3.367159739552715,3.4312744938759874,0.8044675368497868,0.19553246315242437
16.8999675327642,-3.367845300960003,3.507193469686913,0.8044694606891851,0.19553053931302636
16.90490135112757,-3.369205443940437,3.5798089187056354,0.8044723002539743,0.19552769974823672
16.909835169490933,-3.3700569424319813,3.6490887378594006,0.804476336216144,0.19552366378606625
16.9147689878543,-3.3698981281945164,3.714997625889904,0.8044791935599506,0.19552080644225936
16.919702806217664,-3.369822960467362,3.7774683087942695,0.8044769279939888,0.19552307200822244
16.92463662458103,-3.371012721483807,3.836433445433794,0.804473048319688,0.19552695168252485
16.9295704429444,-3.3727899882817383,3.8917788006303455,0.8044748890823112,0.19552511091990277
16.934504261307765,-3.3734208017638543,3.943478439903413,0.804480421384038,0.19551957861817687
16.93943807967113,-3.3729619422550585,3.9915299581406476,0.8044809912215234,0.19551900878069214
16.944371898034493,-3.3734463978163856,4.03585064373948,0.8044768345855432,0.19552316541667394
16.94930571639786,-3.3754191623150938,4.076405379013654,0.8044762195416186,0.1955237804605998
16.95423953476123,-3.376727513135354,4.113195390157768,0.8044800883748541,0.1955199116273651
16.959173353124594,-3.376306130516955,4.146177013427955,0.8044813897836649,0.195518610218555
16.96410717148796,-3.3762633413785896,4.175358385103951,0.8044788268964465,0.19552117310577352
16.969040989851326,-3.378047374287625,4.20072332373501,0.8044779919328122,0.19552200806940864
16.973974808214688,-3.3796716798756665,4.222250756611478,0.8044801283195661,0.19551987168265486
16.978908626578058,-3.3794279148115463,4.239912314840719,0.804481094393573,0.19551890560864837
16.983842444941423,-3.379122261772082,4.25372146305622,0.8044798586908659,0.1955201413113549
16.98877626330479,-3.38062927999397,4.263552791816657,0.8044791047137259,0.19552089528849614
16.993710081668155,-3.382342560050465,4.269357907481057,0.80447965567618,0.19552034432604237
16.99864390003152,-3.3822925027371737,4.271178524762144,0.8044803970288608,0.19551960297336343
17.00357771839489,-3.381856141166155,4.269108038233165,0.8044807624660948,0.19551923753613074
17.008511536758252,-3.3830568155366314,4.263075988596739,0.8044801878125816,0.19551981218964432
17.01344535512162,-3.3847661364403763,4.253154793018524,0.8044787040145955,0.1955212959876319
17.018379173484984,-3.384947815263986,4.239332797323127,0.8044785886867898,0.1955214113154375
17.02331299184835,-3.384435477735057,4.22167806499616,0.8044808679739228,0.19551913202830426
17.02824681021172,-3.3852317655529895,4.200113394411165,0.8044818340078121,0.19551816599441493
17.033180628575085,-3.3868266369968207,4.1745923246723216,0.8044785944309432,0.19552140557128495
17.038114446938447,-3.38731432608108,4.145154842357724,0.8044755585839561,0.19552444141827277
17.043048265301813,-3.3868292888641154,4.111672474629189,0.8044782245756393,0.1955217754265896
17.04798208366518,-3.387071392137265,4.074326188080849,0.8044829642828017,0.19551703571942838
17.05291590202855,-3.388270850825611,4.03314798402349,0.8044811923042263,0.19551880769800434
17.057849720391914,-3.3890382195479676,3.9881151151721745,0.8044736701758436,0.1955263298263886
17.06278353875528,-3.3887900142092087,3.9393705785641333,0.8044713914867171,0.19552860851551634
17.067717357118642,-3.3884600660990403,3.8869224292166096,0.804478935181313,0.19552106482092127
17.072651175482008,-3.3888525109610494,3.8306803527976165,0.8044851144348396,0.19551488556739532
17.077584993845377,-3.389530048572,3.7706929459785954,0.8044781819070136,0.19552181809522287
17.082518812208743,-3.3895905551535748,3.707091601693767,0.8044653306705348,0.19553466933170305
17.08745263057211,-3.388966779752094,3.639972568515621,0.8044649708714517,0.1955350291307871
17.092386448935475,-3.388459136467388,3.569380929134835,0.804479051514784,0.19552094848745358
17.09732026729884,-3.3884783231691658,3.495317724669093,0.8044866263635005,0.19551337363873705
17.102254085662207,-3.3884035116592774,3.4178934375984613,0.8044729758446596,0.1955270241575769
17.107187904025572,-3.387633586573327,3.3371803385788015,0.8044534081571274,0.19554659184511017
17.112121722388938,-3.38658275017156,3.2532141404976476,0.8044537245059543,0.19554627549628356
17.117055540752304,-3.3859438027519992,3.1660476216325883,0.8044727354823172,0.19552726451992047
17.12198935911567,-3.3854890671606843,3.075794754732075,0.8044822102473265,0.19551778975491152
17.126923177479036,-3.3844832973846453,2.98256823045041,0.8044661399766848,0.19553386002555445
17.1318569958424,-3.382958909276683,2.8865028510869934,0.8044426818161864,0.19555731818605387
17.136790814205767,-3.3816970771633534,2.787709253291948,0.8044375900100975,0.19556240999214394
17.141724632569133,-3.380975241005434,2.686277306506637,0.8044488689627236,0.19555113103952013
17.1466584509325,-3.380246377465097,2.582290657527486,0.8044529641300945,0.19554703587215166
17.151592269295865,-3.379014480207399,2.4759321960853926,0.8044400526395558,0.1955599473626922
17.156526087659234,-3.3774559943540456,2.367338624314435,0.8044254688689514,0.19557453113330026
17.161459906022596,-3.3760358441810268,2.256638806850187,0.8044230224370245,0.19557697756523004
17.166393724385962,-3.3747490659693637,2.143963533384433,0.8044219773018929,0.19557802270036512
17.171327542749328,-3.373176353725255,2.0294494990386696,0.8044012062668052,0.1955987937354551
17.176261361112694,-3.371213593987918,1.913240336789059,0.8043591253140525,0.1956408746882062
17.181195179476063,-3.369134372228807,1.795486566827951,0.8043171737355657,0.19568282626669145
17.18612899783943,-3.3666587741747698,1.6763465396443364,0.8042936378644042,0.19570636213785186
17.191062816202795,-3.3628361659688966,1.555988616570154,0.8042839697523025,0.19571603024995163
17.195996634566157,-3.3569252113917623,1.434594078067943,0.8042692126687665,0.1957307873334863
17.200930452929523,-3.349881613045613,1.3123605383324617,0.8042327225778844,0.19576727742436945
17.205864271292892,-3.3439514827338717,1.189506943401395,0.8041579102733237,0.19584208972892903
17.210798089656258,-3.3400081738820107,1.0662832219522105,0.8040129808455638,0.1959870191566899
17.215731908019624,-3.3373193715480527,0.9429909618895028,0.8037510687139136,0.1962489312883404
17.22066572638299,-3.3344965515523897,0.8200300774554214,0.8033314541513384,0.19666854585091664
17.225599544746352,-3.3307112120406073,0.6980099840604113,0.8027304499841924,0.19726955001806368
17.23053336310972,-3.326535934407997,0.5780218124484728,0.8019094212551274,0.1980905787471297
17.235467181473087,-3.3227160368422233,0.46228105627573063,0.8007429066844852,0.19925709331777341
17.240400999836453,-3.319073830662583,0.35536463513354727,0.7989596511200613,0.20104034888219963
17.24533481819982,-3.3150755876413456,0.2659364387233595,0.7961021353726645,0.203897864629595
17.250268636563185,-3.3107909647788483,0.2159240510804115,0.7905519285545437,0.2094480714477117
17.255202454926554,-3.3066579443320734,0.24411744854924414,0.7857323685126252,0.2142676314896265
17.260136273289916,-3.302346446324126,0.32190914644400204,0.7832895839843994,0.2167104160178516
17.265070091653282,-3.2963300177087875,0.42107620549263247,0.7820397878693504,0.21796021213290195
17.270003910016648,-3.28780765764408,0.5303235375147779,0.7814603284930698,0.21853967150918382
17.274937728380014,-3.278041792109684,0.6450733124012512,0.7814163881029066,0.2185836118993475
17.279871546743383,-3.2697635961979894,0.7630684908515054,0.7817992688883347,0.21820073111392027
17.28480536510675,-3.2655760351766308,0.8830007380300782,0.7824658056961278,0.21753419430612822
17.28973918347011,-3.2643838930339046,1.0040092605031095,0.7832476604439934,0.21675233955826304
17.294673001833477,-3.2624950165981095,1.1254814442106524,0.7839949331510101,0.21600506685124665
17.299606820196843,-3.258069934370336,1.2469586030994595,0.7846123523671709,0.21538764763508578
17.304540638560212,-3.2520169908002914,1.368083341181864,0.7850554286745506,0.21494457132770606
17.309474456923578,-3.246624967593762,1.4885667778270906,0.7853043214599276,0.2146956785423286
17.314408275286944,-3.2426866274208477,1.6081668924469197,0.7853585318509235,0.2146414681513317
17.319342093650306,-3.2381251615824804,1.7266737072849991,0.7852586502421544,0.21474134976009931
17.324275912013672,-3.231055097083994,1.8438992714096967,0.7850933499960255,0.2149066500062267
17.32920973037704,-3.223742948647932,1.95967178230781,0.7849607198390864,0.21503928016316415
17.334143548740407,-3.2214455750449598,2.0738331198752165,0.7849127263066865,0.2150872736955673
17.339077367103773,-3.2249442749243515,2.1862375119380624,0.7849383275364873,0.21506167246576954
17.34401118546714,-3.228456089643983,2.2967490757210878,0.7849960153819149,0.21500398462034478
17.348945003830504,-3.2257208620060025,2.405238903773556,0.7850526895022515,0.2149473105000122
17.35387882219387,-3.2156367024463464,2.5115834011525253,0.7850925500156241,0.21490744998664055
17.358812640557236,-3.205546712068535,2.615663984653637,0.7851074925019558,0.21489250750031186
17.363746458920602,-3.204586835798621,2.7173669047251834,0.7850969244903162,0.21490307551195337
17.368680277283968,-3.2108193636614044,2.816582154673319,0.7850744668337019,0.21492553316856897
17.373614095647333,-3.214036935896723,2.9132020851500777,0.7850609732010522,0.21493902680122026
17.378547914010703,-3.2092852924568116,3.007121330927376,0.7850663209483347,0.21493367905393904
17.383481732374065,-3.200441223085103,3.098238217864128,0.785083077354772,0.21491692264750223
17.38841555073743,-3.19498708537568,3.1864558560156295,0.7850980536426349,0.21490194635963905
17.393349369100797,-3.1966190470051536,3.2716801548691694,0.7851034522582423,0.2148965477440321
17.398283187464163,-3.200824611273057,3.353815536511453,0.7850980336964483,0.21490196630582634
17.403217005827532,-3.2007825619870824,3.432769750465036,0.7850872131801978,0.21491278682207615
17.408150824190898,-3.1954523311353036,3.5084550946481987,0.7850829951524618,0.21491700484981152
17.413084642554264,-3.1889034855128098,3.5807761060814447,0.7850931119220261,0.21490688808024622
17.418018460917626,-3.1864726694004513,3.649638519567296,0.7851076759910345,0.21489232401123995
17.42295227928099,-3.190343132368253,3.714978461324017,0.7851083042418575,0.2148916957604181
17.42788609764436,-3.1941772906580503,3.7767847358281266,0.7850946592500695,0.2149053407522073
17.432819916007727,-3.1894277292930435,3.8350679653109068,0.7850876698822438,0.21491233012003386
17.437753734371093,-3.180236710434424,3.889793011150215,0.785098582664907,0.21490141733737197
17.44268755273446,-3.1793008281018245,3.9409090731005687,0.7851108810380175,0.214889118964263
17.44762137109782,-3.186467538059476,3.9884114399063613,0.7851064489233736,0.21489355107890865
17.45255518946119,-3.1878102016621277,4.032272135519167,0.7850944811034077,0.21490551889887513
17.457489007824556,-3.1792666349883403,4.07247669285672,0.7850950585503509,0.2149049414519338
17.46242282618792,-3.173614917603716,4.108967781034124,0.7851059546355716,0.21489404536671322
17.467356644551288,-3.1782376002911685,4.1416329342817635,0.7851087948643692,0.21489120513791587
17.472290462914653,-3.1828989121605242,4.170427206197645,0.7851010097862384,0.21489899021604786
17.47722428127802,-3.178294086438389,4.195410197279953,0.7850974519628383,0.21490254803944858
17.482158099641385,-3.1717208085513318,4.216576331395964,0.7851030454798393,0.21489695452244653
17.48709191800475,-3.1729726940481418,4.233882140010553,0.7851067955470173,0.21489320445526908
17.492025736368117,-3.177404379575668,4.247351342607557,0.7851034141787123,0.21489658582357518
17.496959554731482,-3.1759089656563173,4.256963925775739,0.7851006274054373,0.21489937259685093
17.501893373094852,-3.171184385607189,4.2627419180118435,0.7851028952387904,0.21489710476349838
17.506827191458218,-3.170842483423302,4.264574318966178,0.7851047860037914,0.2148952139984983
17.51176100982158,-3.17330158943156,4.262371893032645,0.785103123217207,0.21489687678508368
17.516694828184946,-3.172851738227964,4.256088819272592,0.7851020659693083,0.21489793403298332
17.52162864654831,-3.170783648015743,4.245786227026006,0.7851036483707351,0.21489635163155607
17.52656246491168,-3.170866415886295,4.231610030343473,0.7851041812480151,0.21489581875427624
17.531496283275047,-3.171460257966466,4.213584004055675,0.785102174107433,0.21489782589485887
17.536430101638413,-3.170467074094117,4.191716661810721,0.7851013474880546,0.21489865251423834
17.541363920001775,-3.170296971520184,4.165878733481684,0.7851034357463236,0.21489656425596915
17.54629773836514,-3.171870934244348,4.1361291136673,0.7851046350566077,0.21489536494568592
17.55123155672851,-3.1719511933812456,4.102544880619636,0.7851021497555286,0.21489785024676664
17.556165375091876,-3.1702372521202404,4.065199337341599,0.785099432393658,0.21490056760863827
17.56109919345524,-3.170577637854763,4.0240991093787795,0.7851008792447222,0.21489912075757583
17.566033011818607,-3.1731185719074637,3.97924093008709,0.7851041707746985,0.21489582922760028
17.57096683018197,-3.1738823348591216,3.930603266004889,0.7851033777362032,0.21489662226609726
17.57590064854534,-3.1727189199804346,3.8783043757612705,0.7850986705074867,0.21490132949481527
17.580834466908705,-3.173405563618612,3.8224008437737065,0.7850967022605114,0.21490329774179165
17.58576828527207,-3.175976498719554,3.7629356314791442,0.7850998838094128,0.21490011619289143
17.590702103635437,-3.176805537113133,3.699911902516036,0.78510231999848,0.21489768000382412
17.595635921998802,-3.176144420832507,3.6333965354665816,0.7850995261223247,0.21490047387997865
17.60056974036217,-3.178124632746534,3.5634367599066326,0.78509538661752,0.21490461338478264
17.605503558725534,-3.182585749164985,3.490067639565582,0.7850947162840349,0.2149052837182678
17.6104373770889,-3.1843647640946,3.413319715978264,0.7850951519267987,0.21490484807550433
17.615371195452266,-3.1823306264054696,3.3332572264648155,0.785092770546413,0.2149072294558899
17.62030501381563,-3.1818690769542304,3.249946810263964,0.7850904344247325,0.2149095655775708
17.625238832179,-3.1865773580653554,3.163475285487396,0.7850928596457376,0.21490714035656616
17.630172650542367,-3.193444503852435,3.073958589083487,0.7850963002372241,0.2149036997650809
17.63510646890573,-3.197015573189251,2.9815052827950144,0.7850911133474416,0.21490888665486607
17.640040287269095,-3.1956015819850347,2.8862181343152504,0.7850752336734516,0.21492476632885726
17.64497410563246,-3.1933033842077254,2.7882065008877506,0.7850600281471779,0.21493997185513408
17.64990792399583,-3.19461029132125,2.6875606015575118,0.7850604571610452,0.21493954284126826
17.654841742359196,-3.1991596086221845,2.584313791287806,0.7850798247435736,0.21492017525874324
17.65977556072256,-3.204678220291685,2.4786582134851187,0.7851027672451947,0.21489723275712566
17.664709379085927,-3.209748188430477,2.370760115140426,0.785103151308818,0.21489684869350548
17.66964319744929,-3.2128180301513707,2.2607552929586934,0.7850644734777227,0.21493552652460376
17.67457701581266,-3.213007877771428,2.1487807375999624,0.7849987132469718,0.21500128675535396
17.679510834176025,-3.2108297160762245,2.0349778384902235,0.7849436952536236,0.2150563047487008
17.68444465253939,-3.208791317833268,1.9194935437519607,0.7849339555051208,0.21506604449720168
17.689378470902756,-3.21015718934879,1.8024820842642166,0.7849699671792917,0.2150300328230299
17.694312289266122,-3.214734426594358,1.684107601253144,0.785018546673538,0.2149814533287814
17.699246107629484,-3.219573663999782,1.5645467973158638,0.7850450842318439,0.21495491577047612
17.704179925992854,-3.2224971459219005,1.4439914959506672,0.7850409735192629,0.21495902648305723
17.70911374435622,-3.223195369907516,1.3226528842115377,0.7850139744485283,0.21498602555379157
17.714047562719585,-3.2233975644451425,1.2007698177256905,0.7849536306265661,0.21504636937575447
17.71898138108295,-3.225191789277704,1.0786228962787816,0.7848148359392261,0.21518516406309504
17.723915199446317,-3.22894318646856,0.9565570640343997,0.7845411359181358,0.21545886408418594
17.728849017809683,-3.2341332469625725,0.8350217820711352,0.7841007812991957,0.21589921870312742
17.73378283617305,-3.2398514947748476,0.7146555048672808,0.7834913609648675,0.21650863903745698
17.738716654536415,-3.2448066798924744,0.5965034485362609,0.7827021734983235,0.21729782650400264
17.74365047289978,-3.248457240929288,0.48282013267730706,0.7816287309138299,0.2183712690884969
17.748584291263146,-3.2511213042197435,0.3823782684272075,0.7793710760824623,0.22062892391986033
17.753518109626516,-3.2539369691233286,0.3263534819250618,0.7761957914611763,0.22380420854114266
17.75845192798988,-3.2582096352983165,0.3185427666027648,0.7738025268565165,0.22619747314580074
17.763385746353244,-3.263701149652746,0.35252740513208086,0.7718767299897769,0.22812327001254096
17.76831956471661,-3.268863948811031,0.41765488638946763,0.7706065620277829,0.22939343797453585
17.773253383079975,-3.2725071496954734,0.5030962831291486,0.7699898899852569,0.23001011001706226
17.778187201443345,-3.2743314837929343,0.6010936956257882,0.7698754622909146,0.23012453771140565
17.78312101980671,-3.275281827442639,0.7069094112171017,0.7701129452181106,0.2298870547842107
17.788054838170076,-3.2766455750179078,0.8177018954483192,0.7705880487075818,0.22941195129473935
17.79298865653344,-3.278632411427482,0.9316937466587493,0.7712022709282931,0.22879772907402893
17.797922474896804,-3.28079109244408,1.0477061682877549,0.7718542438441466,0.22814575615817503
17.802856293260174,-3.2826154672085655,1.164912007426016,0.7724497027848588,0.2275502972174638
17.80779011162354,-3.283806407995767,1.2827015232059145,0.7729245568611341,0.22707544314118824
17.812723929986905,-3.284592810517542,1.400605380991546,0.7732495088805516,0.22675049112176943
17.81765774835027,-3.285770687758942,1.5182479619647018,0.7734140010733891,0.22658599892893083
17.822591566713633,-3.288221382049341,1.6353175705792862,0.7734195891487703,0.2265804108535492
17.827525385077003,-3.292630295911009,1.7515472350346994,0.7732988903858078,0.22670110961650983
17.83245920344037,-3.2981142294681938,1.8667036872928264,0.773130948816706,0.22686905118561299
17.837393021803734,-3.3020710579355654,1.980582578523303,0.7730131526105088,0.22698684739181396
17.8423268401671,-3.302973991755788,2.0930043790944906,0.7729994864815537,0.22700051352077097
17.847260658530466,-3.301560891995382,2.203806970039796,0.7730659521788784,0.22693404782344997
17.852194476893835,-3.3006073937046874,2.312839053502881,0.7731441030911154,0.22685589691121527
17.857128295257198,-3.3027446336115047,2.419957351795356,0.7731877778417116,0.22681222216062147
17.862062113620564,-3.3068096165296192,2.5250264084299676,0.7732009059198408,0.22679909408249418
17.86699593198393,-3.309472024444227,2.6279184455871625,0.7732060828509546,0.22679391715138159
17.871929750347295,-3.309733342737178,2.7285116460903818,0.7732067016326265,0.22679329836971057
17.876863568710665,-3.3092316569838918,2.8266880400401173,0.773192823259939,0.22680717674240017
17.88179738707403,-3.30963675463225,2.9223336579145793,0.7731711409971619,0.2268288590051772
17.886731205437393,-3.3108032128222993,3.015341007448414,0.7731659807861081,0.2268340192162315
17.89166502380076,-3.311470168237827,3.1056103973203277,0.7731874872177302,0.2268125127846092
17.896598842164124,-3.311589083360394,3.193047620014294,0.7732153763547975,0.22678462364754168
17.901532660527494,-3.3122646928998978,3.277558648010212,0.7732233107687884,0.22677668923355057
17.90646647889086,-3.313541132476002,3.3590457127452664,0.773209617632239,0.22679038237009927
17.911400297254225,-3.314069384229158,3.4373800086462136,0.7731943691234484,0.22680563087888878
17.91633411561759,-3.313337989593212,3.5124935306829586,0.7731932500917245,0.22680674991061367
17.921267933980953,-3.3128468737785903,3.5843222056521937,0.7732042718091214,0.22679572819321822
17.926201752344323,-3.313930116287913,3.6527735238872743,0.7732159282381192,0.22678407176422163
17.93113557070769,-3.315435940059219,3.7177153667775,0.7732191666590527,0.22678083334328847
17.936069389071054,-3.31553840389286,3.779178876971561,0.77321272384775,0.22678727615459215
17.94100320743442,-3.3147087409561466,3.8370974605576524,0.7732040443450866,0.22679595565725702
17.945937025797786,-3.3146868346437093,3.8914298041122732,0.7732037413312328,0.22679625867111233
17.95087084416115,-3.3156390403975227,3.942057841305277,0.7732133848958348,0.22678661510651096
17.955804662524518,-3.3163573806607967,3.9890083898606856,0.7732214657526033,0.22677853424974403
17.960738480887883,-3.316323050313366,4.0322753155422415,0.7732175833212571,0.22678241668109045
17.96567229925125,-3.31610264681039,4.0718664583648385,0.7732076925469314,0.2267923074554165
17.970606117614615,-3.3162364574238254,4.1077645768000295,0.7732064675362019,0.22679353246614692
17.975539935977984,-3.3166809239632458,4.139903156474758,0.7732159252398503,0.22678407476249915
17.98047375434135,-3.31709418591449,4.168272834182339,0.7732222450592522,0.22677775494309707
17.985407572704712,-3.317216420270236,4.192874099342101,0.7732165367143153,0.22678346328803353
17.99034139106808,-3.31707640871024,4.213638221644602,0.7732082155038563,0.22679178449849424
17.995275209431444,-3.3170389603731536,4.230576392398615,0.7732101976253601,0.22678980237699087
18.000209027794813,-3.3174014576509823,4.243537348216964,0.7732191220388915,0.22678087796346044
18.00514284615818,-3.317850974026927,4.252520522922644,0.7732211877881444,0.22677881221420873
18.010076664521545,-3.3177817567754833,4.2575858937248,0.7732137840516584,0.22678621595069542
18.015010482884907,-3.3173564256029358,4.258718517599625,0.7732087794555241,0.22679122054683132
18.019944301248273,-3.3174382227167136,4.255888847407947,0.7732137212040741,0.22678627879828067
18.024878119611643,-3.318088387759129,4.24913384688253,0.7732207708016259,0.22677922920072824
18.02981193797501,-3.31822903238001,4.238545014753046,0.7732191577318711,0.22678084227048362
18.034745756338374,-3.317529913608396,4.224033078431794,0.7732112425951461,0.2267887574072101
18.03967957470174,-3.317218184223707,4.20558798281661,0.773208970816782,0.2267910291855741
18.044613393065102,-3.3179322921130803,4.183252139764579,0.7732161846283825,0.22678381537397435
18.04954721142847,-3.3183580740843777,4.157000884188925,0.7732220426414917,0.22677795736086614
18.054481029791837,-3.317536461877725,4.1268668516781855,0.7732166181919823,0.22678338181037588
18.059414848155203,-3.316775483602921,4.092888237446495,0.7732072522821511,0.22679274772020921
18.06434866651857,-3.3173464229422454,4.055055784459239,0.7732087904273622,0.22679120957499882
18.069282484881935,-3.3180377265541323,4.0133702498681005,0.7732194840119029,0.22678051599045956
18.074216303245304,-3.3173274190265847,3.967965588015034,0.7732219392251752,0.22677806077718768
18.079150121608667,-3.316230379043667,3.918821890051296,0.7732111814425652,0.22678881855979913
18.084083939972032,-3.3164195068893023,3.8659606131212776,0.7732037069065828,0.22679629309578342
18.089017758335398,-3.317126930166239,3.809528776082082,0.77321046185252,0.22678953814984656
18.093951576698764,-3.31666155763805,3.749570717738612,0.7732191876883614,0.22678081231400363
18.098885395062133,-3.315542709219575,3.6861001331411414,0.7732160823682634,0.22678391763410147
18.1038192134255,-3.3153871180812704,3.619127320568716,0.7732077791132193,0.22679222088914566
18.10875303178886,-3.315832775419019,3.5487294039029713,0.7732064236005468,0.226793576401818
18.113686850152227,-3.3152909438567737,3.474964575840218,0.7732084916483941,0.22679150835397066
18.118620668515593,-3.314014522016075,3.397957512645513,0.7732057433915336,0.22679425661083205
18.123554486878962,-3.3137452750045417,3.317818292199276,0.7732037027006423,0.22679629730172368
18.12848830524233,-3.3144074181736642,3.2346404804421143,0.7732102900812337,0.22678970992113395
18.133422123605694,-3.3138595559634547,3.1485128083857403,0.7732160612305953,0.2267839387717735
18.138355941969056,-3.311545555921662,3.0595251656738465,0.7732059984972706,0.22679400150509937
18.143289760332422,-3.3097512488651626,2.9677693753065735,0.7731854676687498,0.2268145323336231
18.14822357869579,-3.310163117967262,2.873338383849725,0.773175675975299,0.22682432402707597
18.153157397059157,-3.3112383917188506,2.7763280701308934,0.7731854133902663,0.22681458661211074
18.158091215422523,-3.310001804757015,2.676841187069513,0.7732025494349202,0.22679745056746092
18.16302503378589,-3.305835635437016,2.5749865267832273,0.7732123111696733,0.22678768883270994
18.167958852149255,-3.30198708718935,2.4708621562283377,0.7732092287934264,0.22679077120896068
18.17289267051262,-3.301661734243536,2.364587092014516,0.7731905960828841,0.22680940391950347
18.177826488875986,-3.302990343891287,2.2562803807552014,0.7731538683831736,0.22684613161921238
18.182760307239352,-3.301501639870157,2.146131703829439,0.773107113587884,0.2268928864145005
18.187694125602718,-3.296659239388029,2.0343370933147598,0.7730722268715856,0.2269277731307972
18.192627943966084,-3.2920132832639455,1.9210777723922572,0.7730699874764455,0.2269300125259358
18.197561762329453,-3.290129304001151,1.8065457191213985,0.7731042374360428,0.22689576256633814
18.202495580692815,-3.2898436238787245,1.6909511560070536,0.7731608152203231,0.2268391847820579
18.20742939905618,-3.287690914965917,1.5745303027457274,0.77321437485085,0.22678562515152997
18.212363217419547,-3.281824802207688,1.4575553601834264,0.7732332771846901,0.22676672281769125
18.217297035782913,-3.2748943035883458,1.3403489924990015,0.773187044432959,0.22681295556942274
18.222230854146282,-3.271181603501966,1.2233064161664913,0.7730583936218526,0.22694160638052996
18.227164672509648,-3.2710576961269813,1.106930835178848,0.772845231506819,0.2271547684955646
18.232098490873014,-3.2714079561887344,0.9918943500271064,0.7725433815160375,0.22745661848634746
18.237032309236376,-3.269035296044741,0.879150283628361,0.7721286102100262,0.22787138979236013
18.241966127599742,-3.261931373510342,0.7701601054748762,0.7715606150080268,0.22843938499436114
18.24689994596311,-3.251161743096313,0.6674359575293287,0.7707886279907656,0.2292113720116199
18.251833764326477,-3.2392063007785055,0.5764614927543446,0.7696299658266789,0.23037003417570381
18.256767582689843,-3.227542255743147,0.5112985034229109,0.7679840451729346,0.2320159548294437
18.26170140105321,-3.2168066519576786,0.48077166516374736,0.766519394352002,0.23348060565037695
18.26663521941657,-3.2061662282481893,0.48254851430787915,0.7653076888155481,0.2346923111868315
18.27156903777994,-3.1941561743614586,0.5128161260415999,0.7643303767242525,0.2356696232781277
18.276502856143306,-3.1804994011476357,0.5664169677322094,0.7636623267053763,0.23633767329700475
18.281436674506672,-3.166538188767068,0.6378100528186269,0.7633645940282893,0.23663540597409255
18.286370492870038,-3.154158678643343,0.7221306875981803,0.7634236953244321,0.23657630467794966
18.291304311233404,-3.14476086336545,0.8156256951703986,0.7637463637900049,0.23625363621237838
18.296238129596766,-3.137272833320053,0.9155764413814456,0.7642079822395073,0.2357920177628764
18.301171947960135,-3.129072805816597,1.0200474895518672,0.7647105273759309,0.23528947262645267
18.3061057663235,-3.1192028073232496,1.127649894519796,0.7652001419844534,0.2347998580179304
18.311039584686867,-3.1091548946848127,1.2373678721461479,0.7656430538855187,0.23435694611686425
18.315973403050233,-3.101725275850851,1.3484399231663478,0.7660022141441373,0.23399778585824474
18.3209072214136,-3.09947489127017,1.460276898240899,0.7662445198363231,0.2337554801660579
18.325841039776968,-3.10142776223317,1.5724069104124552,0.7663626707935937,0.23363732920878616
18.33077485814033,-3.103584236464081,1.6844404173472456,0.7663788694045572,0.23362113059782255
18.335708676503696,-3.102446301857637,1.7960482170086842,0.7663271928950894,0.2336728071072934
18.340642494867062,-3.095631187928754,1.9069466173697003,0.766240625302652,0.23375937469973304
18.345576313230428,-3.084846542693388,2.0168868046929624,0.7661554147944181,0.23384458520797072
18.350510131593797,-3.0750045055616564,2.1256470863224153,0.7661124613638824,0.2338875386385095
18.355443949957163,-3.0694051221495524,2.233027067504968,0.7661361255465929,0.2338638744558002
18.360377768320525,-3.06847645028375,2.3388430011875734,0.7662087504031276,0.23379124959926847
18.36531158668389,-3.06868759016657,2.442924245634694,0.7662784530418653,0.23372154696053232
18.370245405047257,-3.0657463459794974,2.5451115161872706,0.7663027374696658,0.23369726253273299
18.375179223410626,-3.0602749563009026,2.6452571397192894,0.7662833135208901,0.23371668648150978
18.380113041773992,-3.055849740610442,2.743224931412113,0.7662547130840031,0.23374528691839774
18.385046860137358,-3.0533218672497724,2.838886731463313,0.7662449130602138,0.23375508694218755
18.38998067850072,-3.0500513643669405,2.932118805609158,0.7662551206635956,0.23374487933880483
18.394914496864086,-3.0448289602982173,3.0228030844212954,0.7662724548378783,0.23372754516452252
18.399848315227455,-3.040945065403848,3.110831389210172,0.7662871601296536,0.23371283987274744
18.40478213359082,-3.0410740929057734,3.196104914435115,0.7662934908601987,0.23370650914220156
18.409715951954187,-3.0419508112004854,3.2785249887473635,0.7662874451402166,0.23371255486218268
18.414649770317553,-3.0382872661497693,3.3579842587747084,0.7662744428790884,0.23372555712331114
18.41958358868092,-3.0308641799870513,3.4343974255550744,0.766270574110026,0.23372942589237586
18.424517407044284,-3.0269498252227502,3.507685966948649,0.7662839796662275,0.23371602033617553
18.42945122540765,-3.0300009649004056,3.577771213560171,0.7663004246651393,0.23369957533726485
18.434385043771016,-3.032809937759243,3.644590105298623,0.7663000668787758,0.23369993312362933
18.43931886213438,-3.0280586910707536,3.7080710615381838,0.76628552546813,0.23371447453427707
18.444252680497748,-3.0208388885648345,3.7681425120953844,0.7662785239333492,0.23372147606905933
18.449186498861117,-3.0201670857069156,3.8247390045710006,0.7662886102861709,0.23371138971623864
18.45412031722448,-3.0238504652648253,3.877788259021052,0.7663009766091399,0.23369902339327123
18.459054135587845,-3.023603371799453,3.927212584348561,0.7662997644596792,0.23370023554273292
18.46398795395121,-3.0192744598890364,3.9730024052221466,0.7662899083416426,0.23371009166077006
18.468921772314577,-3.016806066963197,4.015163862608041,0.7662867417843043,0.23371325821810937
18.473855590677946,-3.0172570399783427,4.053678051923393,0.7662936017262436,0.23370639827617118
18.478789409041312,-3.017364846982671,4.088463842595169,0.7662999762748935,0.23370002372752074
18.483723227404678,-3.0166647037072467,4.119551458574979,0.7662980093006196,0.23370199070179445
18.48865704576804,-3.0163319326687774,4.146911186929092,0.7662922118962352,0.23370778810617984
18.493590864131406,-3.015049154358169,4.170480929723452,0.7662914309499217,0.23370856905249401
18.498524682494775,-3.0126321339763074,4.190282558798516,0.7662964789607442,0.23370352104167236
18.50345850085814,-3.0128186991275947,4.2062188356257275,0.766299669710004,0.2337003302924133
18.508392319221507,-3.0159444772119004,4.21821528565322,0.7662965705595909,0.23370342944282713
18.513326137584873,-3.015637981531502,4.2263420590046055,0.7662926343976912,0.23370736560472818
18.518259955948235,-3.0103923095831244,4.230644468345139,0.7662943825498972,0.23370561745252183
18.523193774311604,-3.0090396528962584,4.231082655393495,0.7662987878567351,0.23370121214568415
18.52812759267497,-3.01504181418108,4.227700105617313,0.7662985234659955,0.2337014765364237
18.533061411038336,-3.0175083971222283,4.220436249083582,0.7662942930821517,0.2337057069202686
18.5379952294017,-3.0104425740119027,4.209298484805516,0.766293326013308,0.23370667398911252
18.542929047765067,-3.0061372107930002,4.194397039186676,0.7662971439071175,0.23370285609530367
18.547862866128433,-3.013449479148755,4.175636983252036,0.7662992784641329,0.2337007215382899
18.5527966844918,-3.019507881005446,4.153074100940781,0.7662960165492501,0.23370398345317317
18.557730502855165,-3.0125404516911845,4.126759187462145,0.7662923143170367,0.23370768568538886
18.56266432121853,-3.004974340394295,4.096585091787166,0.7662942153447354,0.2337057846576914
18.567598139581897,-3.0111482813259527,4.062471032657001,0.7662991583122252,0.23370084169020278
18.572531957945266,-3.020134503651148,4.024667512655486,0.7662988188075027,0.23370118119492608
18.57746577630863,-3.015829366856891,3.9831979085075577,0.7662920256776516,0.23370797432477844
18.582399594671994,-3.006717008160126,3.938103839645284,0.7662888290102764,0.2337111709921555
18.58733341303536,-3.0094153859011668,3.889402589353364,0.7662957279529745,0.23370427204945862
18.592267231398726,-3.0183878448037036,3.837141210005797,0.7663025716931255,0.23369742830930684
18.597201049762095,-3.0179373924682933,3.781339190678998,0.766296169856613,0.23370383014581908
18.60213486812546,-3.0107850078911955,3.7219507394368434,0.7662834664856235,0.23371653351680713
18.607068686488827,-3.0106316086785365,3.6591071351750686,0.7662842335883616,0.23371576641406938
18.61200250485219,-3.0168657105869645,3.5928638163742024,0.7662992944711807,0.23370070553125102
18.616936323215555,-3.018041801415019,3.5233221585245142,0.7663056137422515,0.23369438626017947
18.621870141578924,-3.0134514900923706,3.450573459752986,0.7662905748400962,0.23370942516233498
18.62680395994229,-3.0129574925077005,3.3746898495238535,0.7662727825422837,0.23372721746014954
18.631737778305656,-3.0185452612631978,3.295697689568306,0.7662758437902649,0.23372415621216935
18.63667159666902,-3.0215222660586942,3.2137324445585147,0.7662949685582134,0.23370503144422233
18.641605415032387,-3.0179162843273444,3.1289147464998184,0.7663047527204341,0.2336952472820036
18.646539233395753,-3.0143357091947456,3.041345498688183,0.7662925571545404,0.23370744284790007
18.65147305175912,-3.0172112411994814,2.951132491196424,0.7662704395357726,0.2337295604666699
18.656406870122485,-3.024428195845658,2.8583798500894546,0.7662575829078357,0.23374241709461024
18.66134068848585,-3.028640007959093,2.7631608779471026,0.7662620697579681,0.23373793024448086
18.666274506849216,-3.026299101890213,2.66562444383953,0.7662779697290868,0.2337220302733652
18.671208325212586,-3.0224072065420544,2.5659111249426743,0.7662906606778327,0.23370933932462173
18.676142143575948,-3.0238971019842773,2.464158714615076,0.7662856188062735,0.2337143811961792
18.681075961939314,-3.0306015133370026,2.36051361805335,0.7662609256958597,0.23373907430659166
18.68600978030268,-3.03704337057093,2.2551350771349292,0.7662326804493368,0.23376731955311286
18.690943598666045,-3.0389618203839723,2.148200592168594,0.7662201474619157,0.23377985254053246
18.695877417029415,-3.035812091281607,2.0399048097425294,0.766222636617792,0.23377736338465518
18.70081123539278,-3.0319219973883147,1.9304519534759217,0.7662182183542049,0.2337817816482427
18.705745053756143,-3.0330376878108853,1.820051072673737,0.7661903835813348,0.2338096164211121
18.71067887211951,-3.0393765472358614,1.7090070226162104,0.7661505389863366,0.2338494610161113
18.715612690482875,-3.0467081751880905,1.5976660754094516,0.7661261661149884,0.23387383388745941
18.720546508846244,-3.0512607579334463,1.4864181217721444,0.7661274616134033,0.23387253838904598
18.72548032720961,-3.051652045109218,1.3757386140270842,0.7661321182979393,0.23386788170451098
18.730414145572976,-3.0499383624748257,1.2662310675443573,0.7661041110711057,0.23389588893134555
18.73534796393634,-3.0484957072705416,1.1586916644846692,0.7660206650752522,0.2339793349272005
18.740281782299704,-3.0473731927404013,1.054217344246307,0.7658761633394936,0.2341238366629613
18.745215600663073,-3.046180900046938,0.9543969305034758,0.7656644440081222,0.234335555994332
18.75014941902644,-3.0454782228003303,0.8616595150776465,0.7653632663052085,0.23463673369724097
18.755083237389805,-3.0464432357881446,0.7798318116085775,0.7649314876524193,0.23506851235002657
18.76001705575317,-3.0488175357196416,0.714385298317688,0.7643283825856946,0.23567161741675033
18.764950874116536,-3.05084474570253,0.6706709750922234,0.7635889355536253,0.23641106444882062
18.769884692479902,-3.0516333912512805,0.6512310687687953,0.7628019958131026,0.23719800418934395
18.774818510843268,-3.0521384115818866,0.6557923128812735,0.7620440849133313,0.2379559150891158
18.779752329206634,-3.0540969430380343,0.6822916380495019,0.7613927955213521,0.23860720448109607
18.78468614757,-3.0581765228699287,0.7276396090691516,0.7609117547643096,0.2390882452381386
18.789619965933365,-3.062586354908367,0.7884043551055611,0.7606358617772457,0.2393641382252036
18.794553784296735,-3.0644092376682983,0.8613316285567543,0.7605721129789977,0.2394278870234522
18.7994876026601,-3.063055444158366,0.9436205289433327,0.7607077138368891,0.23929228616556084
18.804421421023463,-3.0598863558292155,1.0329961612297145,0.7610133964649858,0.23898660353746462
18.80935523938683,-3.0564930619232484,1.127668385453472,0.7614376888455238,0.23856231115692567
18.814289057750194,-3.053808712276991,1.2262495585474242,0.7619041774582256,0.23809582254422348
18.819222876113564,-3.051544526319235,1.3276691442622064,0.7623280064018217,0.23767199360062674
18.82415669447693,-3.0496715948033386,1.4310949106469195,0.762647810354969,0.2373521896474785
18.829090512840295,-3.0487928159272495,1.5358664868501721,0.7628463272035718,0.23715367279887395
18.834024331203658,-3.049575955470089,1.6414466907224203,0.7629391865999593,0.23706081340248952
18.838958149567024,-3.0516906159790893,1.7473872399590085,0.7629458634055757,0.23705413659687644
18.843891967930393,-3.054049260236752,1.853305264991195,0.7628786194144059,0.237121380588049
18.84882578629376,-3.055959031827448,1.9588681034801223,0.7627617901627477,0.23723820983971097
18.853759604657125,-3.0570354278062366,2.0637837369018963,0.7626502108037214,0.23734978919873848
18.85869342302049,-3.0573456652517037,2.1677948415791892,0.7626090957187505,0.23739090428371232
18.863627241383853,-3.0572057730763826,2.2706749724709026,0.7626636692704349,0.2373363307320293
18.86856105974722,-3.057204898033577,2.3722239292842424,0.7627721352516518,0.23722786475081406
18.873494878110588,-3.058238989845228,2.472260130790045,0.762858533461411,0.23714146654105542
18.878428696473954,-3.0603232377875633,2.570614169544117,0.7628764606296962,0.23712353937277159
18.88336251483732,-3.06244546762173,2.6671259873716013,0.7628398880456708,0.2371601119567972
18.888296333200685,-3.0636647804100248,2.761644685696414,0.7627961799734987,0.23720382002896861
18.89323015156405,-3.0637332621405657,2.8540297462838606,0.7627792661848002,0.2372207338176676
18.898163969927417,-3.063332741836825,2.9441517302025746,0.7627915894129869,0.23720841058948067
18.903097788290783,-3.063236851845348,3.03189036742681,0.7628182722087448,0.23718172779372218
18.90803160665415,-3.0635494325758903,3.117130952502561,0.76284306848521,0.23715693151725625
18.912965425017514,-3.0642551568044802,3.1997613715496898,0.7628524405346004,0.23714755946786442
18.91789924338088,-3.065156934414814,3.279674438157953,0.7628409346619094,0.23715906534055695
18.92283306174425,-3.0655200126758846,3.356769404753434,0.7628206412460008,0.23717935875646737
18.92776688010761,-3.064906719224946,3.430957700030388,0.7628148111240756,0.2371851888783934
18.932700698470978,-3.0640058564739174,3.502149346955883,0.7628318662342365,0.23716813376823317
18.937634516834343,-3.064020388597749,3.5702314066677086,0.762852391021413,0.23714760898105816
18.94256833519771,-3.065114865334546,3.635140037597745,0.762852824159535,0.23714717584293768
18.94750215356108,-3.06579955286971,3.696806672051001,0.7628367697067169,0.23716323029575712
18.952435971924444,-3.0649665252545675,3.7551848877988037,0.7628285651705253,0.2371714348319493
18.957369790287807,-3.063872677700822,3.810228484328084,0.7628383311636375,0.23716166883883844
18.962303608651172,-3.0642266294572402,3.86184537220621,0.7628503473045433,0.23714965269793267
18.96723742701454,-3.065274367142337,3.9099540235443984,0.7628493341531605,0.2371506658493164
18.972171245377908,-3.065197568004801,3.954509215394022,0.7628414311116087,0.23715856889086928
18.977105063741273,-3.0642847316969704,3.995497825079845,0.7628401562564671,0.23715984374601143
18.98203888210464,-3.0641818114494637,4.0328948021171955,0.7628452586013273,0.23715474140115098
18.986972700468005,-3.064869558818449,4.0666739327338055,0.7628475547983993,0.23715244520407913
18.991906518831367,-3.064943847578908,4.096768118648945,0.7628458049083077,0.23715419509417138
18.996840337194737,-3.0643476615982093,4.123130548641546,0.7628456673684432,0.23715433263403693
19.001774155558103,-3.0643501232221313,4.145787500751336,0.7628473700558023,0.23715262994667932
19.00670797392147,-3.0649636292214706,4.164708506431182,0.7628464613637828,0.23715353863869976
19.011641792284834,-3.06491097013925,4.179883504362684,0.7628443524324254,0.2371556475700577
19.0165756106482,-3.064236718838308,4.191319951375147,0.762846444520937,0.23715355548154748
19.021509429011566,-3.064349225972998,4.198979008772019,0.762850519849021,0.23714948015346246
19.02644324737493,-3.0651902663196555,4.202852019653808,0.7628488749449805,0.23715112505750277
19.031377065738297,-3.0651710524446467,4.202816304399262,0.7628431757160883,0.23715682428639576
19.036310884101663,-3.064269149998771,4.198770200987014,0.7628439095119287,0.2371560904905566
19.04124470246503,-3.064236172569725,4.190891425760073,0.7628512461572111,0.23714875384527415
19.0461785208284,-3.0652585673730117,4.179185973169021,0.7628521878462918,0.2371478121561943
19.051112339191764,-3.0655127095931785,4.163728241013755,0.762843801254464,0.23715619874802304
19.056046157555127,-3.064567710047379,4.1444964149968095,0.7628409619661994,0.23715903803628813
19.060979975918492,-3.0641816655638423,4.121480378650778,0.7628497024547055,0.23715029754778463
19.065913794281858,-3.065058798358121,4.094793161417571,0.7628541243551561,0.2371458756473349
19.070847612645228,-3.065696381092764,4.064481993650112,0.7628451706356852,0.23715482936680632
19.075781431008593,-3.065139481338939,4.030500331643856,0.7628390760833422,0.2371609239191505
19.08071524937196,-3.0644528490210856,3.9928585035875033,0.7628474367208176,0.23715256328167617
19.08564906773532,-3.064732870975837,3.9515762596982382,0.7628541601090865,0.23714583989340887
19.090582886098687,-3.0655242577245763,3.906699559456406,0.7628455171396985,0.23715448286279675
19.095516704462057,-3.0657940772545813,3.8582238188595026,0.7628372621571091,0.2371627378453851
19.100450522825422,-3.065363501303921,3.8061493175672747,0.7628451925546628,0.2371548074478309
19.10538434118879,-3.0649329491532398,3.7506197214166264,0.7628541510873035,0.2371458489151912
19.110318159552154,-3.0651855808955,3.6916858273393136,0.7628456804594898,0.23715431954300492
19.115251977915516,-3.0660133165675654,3.6294265417156164,0.7628331967736554,0.23716680322883896
19.120185796278886,-3.0666032116926045,3.563901991038062,0.7628385410469336,0.23716145895556073
19.12511961464225,-3.066355526848172,3.495219314703236,0.7628526299395476,0.23714737006294778
19.130053433005617,-3.065739122550408,3.423489368200543,0.7628508612456514,0.23714913875684535
19.134987251368983,-3.0658768291733782,3.348764045308236,0.7628340922199206,0.23716590778257773
19.13992106973235,-3.0669259933858917,3.2710669741412435,0.7628255472853251,0.23717445271717402
19.14485488809572,-3.067572986807263,3.1905379734350965,0.7628345398223463,0.237165460180156
19.14978870645908,-3.0670434700892004,3.107289334958495,0.7628468829231069,0.23715311707939712
19.154722524822446,-3.0664467522255676,3.0214149194120705,0.7628475086413143,0.23715249136119268
19.159656343185812,-3.0666954192551783,2.9330468257415436,0.7628349673740956,0.23716503262841446
19.164590161549178,-3.066735334707816,2.842339673481102,0.7628173138471722,0.23718268615534144
19.169523979912547,-3.0654726365008247,2.749422228953732,0.7628070163263504,0.23719298367616626
19.174457798275913,-3.0640241203903464,2.6544280396566,0.762814791460793,0.23718520854172312
19.179391616639275,-3.064078420241647,2.557497702349257,0.7628353354106047,0.23716466459190977
19.18432543500264,-3.0647250490580507,2.4587846299205154,0.7628439730221755,0.23715602698033764
19.189259253366007,-3.0633583173712338,2.358461257530941,0.7628217638687047,0.2371782361338067
19.194193071729376,-3.0596265183658433,2.256721391487851,0.7627818132288795,0.23721818677363019
19.199126890092742,-3.055621669496257,2.15378144048979,0.7627563480756189,0.23724365192689098
19.204060708456108,-3.052941486549439,2.049883089181832,0.7627567909856414,0.23724320901686846
19.208994526819474,-3.0515680182000025,1.9452989406812322,0.7627619537683386,0.23723804623417075
19.213928345182836,-3.050450039367358,1.840340887064934,0.7627517562629217,0.23724824373958847
19.218862163546206,-3.0490565537374987,1.735370257063193,0.7627370510456458,0.23726294895686478
19.22379598190957,-3.047460907989883,1.6308097519062923,0.762739998658682,0.23726000134382916
19.228729800272937,-3.044803132120021,1.5271656156677085,0.7627500155927835,0.23724998440972933
19.233663618636303,-3.0399000494456203,1.4250846128892498,0.7627173556278315,0.23728264437468283
19.23859743699967,-3.032594192844221,1.325399485697718,0.76259751625517,0.23740248374734596
19.243531255363035,-3.0248503665719215,1.2291779827601175,0.7623918715776825,0.23760812842483425
19.2484650737264,-3.0197625505749084,1.137827913145844,0.7621349375113823,0.23786506249113132
19.253398892089766,-3.0176064777150526,1.0532389491737078,0.7618474362668447,0.23815256373566507
19.258332710453132,-3.0154963513391078,0.9779217360458767,0.7615148492098969,0.2384851507926108
19.263266528816498,-3.0100308415841557,0.91497293231982,0.7611153437972992,0.23888465620520902
19.268200347179867,-2.998897456607328,0.867540742355591,0.7606599307636853,0.23934006923882334
19.27313416554323,-2.983766975020424,0.8379038138387119,0.7601992625509575,0.23980073745155145
19.278067983906595,-2.9686568212254643,0.8269659530816833,0.7597973851637999,0.24020261483870972
19.28300180226996,-2.9556017059971618,0.8343622589680565,0.7595068733941309,0.24049312660838001
19.287935620633327,-2.9445700794642464,0.8587842559374032,0.7593651887949474,0.24063481120756383
19.292869438996696,-2.9338418229452157,0.898331722975655,0.7593944381754991,0.2406055618270124
19.297803257360062,-2.921967296504588,0.9508411115171025,0.759586136200453,0.24041386380205856
19.302737075723428,-2.9095414094467076,1.0141484212526641,0.7598867243875722,0.24011327561493978
19.30767089408679,-2.898098528054804,1.0862601825019222,0.7602140761233218,0.2397859238791905
19.312604712450156,-2.888127372689276,1.165435754291167,0.7605032440072448,0.23949675599526649
19.317538530813525,-2.8791419071987203,1.250204211754997,0.7607399082205023,0.2392600917820079
19.32247234917689,-2.8705886640158127,1.3393438691420148,0.7609461199535926,0.23905388004891748
19.327406167540257,-2.862576924360863,1.4318474619910848,0.7611340765169016,0.23886592348560776
19.332339985903623,-2.8555163347076165,1.5268849411306022,0.7612807552768359,0.2387192447256745
19.337273804266985,-2.848976556316573,1.6237649011856692,0.761352641591192,0.23864735841132173
19.342207622630355,-2.841741694554281,1.7219013472056721,0.7613505552652984,0.23864944473721827
19.34714144099372,-2.832989326466335,1.8207998294572627,0.761319638956008,0.23868036104651233
19.352075259357086,-2.8240911664897457,1.9200460955108694,0.7613100923206683,0.23868990768185364
19.357009077720452,-2.8179909113723265,2.019282889047898,0.7613326913618499,0.23866730864067445
19.361942896083818,-2.815325344704779,2.118195062722418,0.7613594201608685,0.238640579841658
19.366876714447187,-2.813509370543611,2.2165024785432896,0.7613654681586636,0.23863453184386407
19.37181053281055,-2.809281069997263,2.313955156548066,0.7613599416817958,0.2386400583207328
19.376744351173915,-2.8011442171975416,2.4103287785553444,0.7613694400417402,0.23863055996078975
19.38167816953728,-2.791801189785888,2.5054199803097377,0.7613994385037777,0.23860056149875242
19.386611987900647,-2.7858397767835306,2.5990427259668034,0.761425597265173,0.2385744027373573
19.391545806264016,-2.7842324462801993,2.6910255480771856,0.7614258067152407,0.23857419328728915
19.396479624627382,-2.784598805776416,2.7812087541420216,0.7614091284366836,0.23859087156584596
19.401413442990744,-2.7836879431073323,2.8694408230878823,0.761403584796652,0.23859641520587746
19.40634726135411,-2.7789298334240464,2.955573416086116,0.7614206786295356,0.23857932137299323
19.411281079717476,-2.771479548027317,3.0394621674602513,0.7614432559687694,0.23855674403375782
19.416214898080845,-2.765447588697153,3.120989185969807,0.7614492284105873,0.23855077159194096
19.42114871644421,-2.76357722081778,3.2000492181767517,0.7614373716598288,0.2385626283427009
19.426082534807577,-2.7649880408460086,3.276538796832067,0.761425066924819,0.2385749330777123
19.43101635317094,-2.7649686967867444,3.350362115926091,0.7614271810171777,0.23857281898535518
19.435950171534305,-2.7595315106937797,3.421427378025545,0.7614424463074971,0.23855755369503684
19.44088398989767,-2.7521179588875397,3.4896454973216304,0.7614569753045695,0.23854302469796573
19.44581780826104,-2.7496536901762845,3.5549281378403568,0.7614575486770256,0.2385424513255115
19.450751626624406,-2.751761569016077,3.617183200550815,0.7614447781884198,0.23855522181411906
19.455685444987772,-2.751539755256954,3.676329338002905,0.7614346601231419,0.23856533987939854
19.460619263351138,-2.7464656518875143,3.732285798711589,0.7614413705949556,0.23855862940758535
19.4655530817145,-2.741470211983589,3.785016256036122,0.761457879032654,0.2385421209698884
19.47048690007787,-2.7406376813063122,3.8344728382779323,0.7614632705174168,0.23853672948512597
19.475420718441235,-2.7412636701366675,3.880594264793946,0.7614519729849282,0.2385480270176155
19.4803545368046,-2.7389814907658536,3.9233618718944068,0.7614422063349379,0.23855779366760554
19.485288355167967,-2.735120079837779,3.962746886272403,0.7614482644062357,0.23855173559630752
19.490222173531333,-2.733735357075525,3.9986711469760428,0.7614595699969791,0.2385404300055654
19.4951559918947,-2.7338127217673174,4.031115824705909,0.7614596311133868,0.23854036888915828
19.500089810258064,-2.7313886788175363,4.06005190887446,0.7614520614651186,0.2385479385374267
19.50502362862143,-2.727731623937864,4.085433396358185,0.7614508944332712,0.23854910556927578
19.509957446984796,-2.7273611430339217,4.107167681626911,0.7614560485998993,0.23854395140264817
19.51489126534816,-2.7288969470881805,4.1251805079328125,0.7614571123290997,0.23854288767344936
19.51982508371153,-2.7265421883480614,4.139416501412005,0.7614540292613394,0.2385459707412092
19.524758902074893,-2.7210297014204885,4.149974914509066,0.7614550548664064,0.23854494513614175
19.52969272043826,-2.7198651771559095,4.1568119760910385,0.7614588690225408,0.23854113098000773
19.534626538801625,-2.72406077069318,4.159898912608887,0.7614571378198522,0.23854286218269727
19.53956035716499,-2.724375250526305,4.159301682627134,0.7614519739086117,0.23854802609393885
19.54449417552836,-2.716874859686109,4.1549557457013915,0.7614534180022988,0.2385465820002517
19.549427993891726,-2.712044583163969,4.146837443472947,0.7614603553293117,0.23853964467324087
19.55436181225509,-2.7177269884281947,4.134989891468254,0.7614609736948809,0.23853902630767215
19.559295630618454,-2.7231503514708986,4.119367951263687,0.761453467212271,0.23854653279028362
19.56422944898182,-2.7159845654667,4.100078308426647,0.7614499996388546,0.23855000036370172
19.56916326734519,-2.705864178922523,4.077089198848581,0.7614562523620984,0.23854374764045858
19.574097085708555,-2.709507161670822,4.050319731843461,0.7614620355196315,0.23853796448292694
19.57903090407192,-2.72011416386009,4.019868885509442,0.7614584692474108,0.2385415307551485
19.583964722435287,-2.717585061951624,3.9858578588182376,0.7614515835912101,0.2385484164113515
19.58889854079865,-2.7041319981636125,3.9483331328997333,0.7614509951186244,0.23854900488393752
19.59383235916202,-2.701146096563126,3.90724818095725,0.7614557564234675,0.23854424357909335
19.598766177525384,-2.71230025079897,3.86269345360539,0.7614589607842407,0.23854103921831965
19.60369999588875,-2.718001258488278,3.814730118081274,0.7614578612795093,0.23854213872305102
19.608633814252116,-2.708416747116384,3.7634234013956602,0.7614534921107861,0.23854650789177434
19.61356763261548,-2.6978116029202375,3.708816297012782,0.7614483640836955,0.23855163591886483
19.61850145097885,-2.700845709354815,3.6509392031865993,0.7614482483949883,0.23855175160757272
19.623435269342213,-2.7114950635076274,3.589894156740238,0.7614561346371451,0.2385438653654162
19.62836908770558,-2.7133570687324506,3.5258087579730164,0.7614624538613068,0.23853754614125627
19.633302906068945,-2.7034758624818225,3.4587703298487065,0.761454323074989,0.23854567692757514
19.63823672443231,-2.695970739620346,3.388859240993564,0.7614378416674933,0.23856215833507202
19.64317054279568,-2.7005193830228267,3.316155925235752,0.7614354428939591,0.23856455710860863
19.648104361159046,-2.708671965640209,3.2407465554862416,0.7614534755045185,0.23854652449805167
19.653038179522408,-2.7089915287602837,3.162723832123307,0.7614680599839339,0.23853194001863848
19.657971997885774,-2.7034962974812387,3.082165325576087,0.7614554738513479,0.23854452615122837
19.66290581624914,-2.7003791944690425,2.999179927842751,0.7614257914462546,0.23857420855632444
19.66783963461251,-2.7017904602046583,2.9139043542071112,0.7614118464294577,0.23858815357312455
19.672773452975875,-2.705162028414597,2.8265057890397793,0.76142896714897,0.23857103285361358
19.67770727133924,-2.708107480775636,2.73711910939462,0.7614575941006754,0.23854240590190628
19.682641089702603,-2.709232242797853,2.6458796146745374,0.7614661027431976,0.2385338972593823
19.68757490806597,-2.708146142357486,2.552962081138436,0.7614429769948322,0.23855702300774656
19.692508726429338,-2.705738218556471,2.4585648751523523,0.7614047336426549,0.23859526635992193
19.697442544792704,-2.7048448788206554,2.362892639450711,0.7613768683451164,0.23862313165745952
19.70237636315607,-2.708373493121816,2.266168086808649,0.7613700105963284,0.2386299894062477
19.707310181519436,-2.7142211813508355,2.168639121762228,0.761375279647258,0.23862472035531732
19.7122439998828,-2.7165845101461605,2.070586456766753,0.7613817845442948,0.23861821545828113
19.717177818246167,-2.7134781537737074,1.9723325204434488,0.7613925799415113,0.23860742006106514
19.722111636609533,-2.7077547210698794,1.8742513499876146,0.7614142284576454,0.2385857715449319
19.7270454549729,-2.7034971851794,1.7767805182287093,0.7614302831869805,0.23856971681559866
19.731979273336265,-2.7029060974228987,1.6804377029864106,0.7613991676668393,0.23860083233574092
19.73691309169963,-2.704299072254187,1.585844555541499,0.7612924188098102,0.23870758119277136
19.741846910063,-2.7052546478390282,1.4937595860836064,0.7611320219790985,0.23886797802348508
19.746780728426362,-2.7052236658731688,1.4051208441810474,0.7609742882939139,0.2390257117086675
19.751714546789728,-2.704112665638238,1.321097037343571,0.7608497221234954,0.23915027787908202
19.756648365153094,-2.701825380579056,1.24313777580614,0.7607287352841057,0.23927126471846819
19.76158218351646,-2.6985149104264115,1.172993656756521,0.7605580647764104,0.23944193522616358
19.76651600187983,-2.694904078954488,1.1126490438844114,0.7603265950825785,0.23967340491999614
19.771449820243195,-2.691898765721054,1.064111970897747,0.7600808726486242,0.23991912735395018
19.776383638606557,-2.6893641966270234,1.0290870897686721,0.7598719605254094,0.24012803947716616
19.781317456969923,-2.6867332601248206,1.008673682138298,0.7597006275781775,0.24029937242439822
19.78625127533329,-2.684255379938958,1.0032300227086528,0.7595295185210211,0.24047048148155536
19.791185093696658,-2.6832499506931566,1.0124157176814836,0.7593454218346746,0.24065457816790287
19.796118912060024,-2.6843425138375094,1.0353353270437546,0.7591917606000966,0.24080823940248147
19.80105273042339,-2.6864765376879696,1.0707190896058143,0.7591328879071105,0.24086711209546824
19.805986548786755,-2.687544300634457,1.1171061649063871,0.7591988852564557,0.2408011147461232
19.810920367150118,-2.6854666177645843,1.1729934883477937,0.7593767520847703,0.24062324791780754
19.815854185513487,-2.6806928600422237,1.236929480724815,0.7596445787466094,0.2403554212559686
19.820788003876853,-2.675500847770598,1.3075677465741185,0.7599877597953608,0.24001224020721687
19.82572182224022,-2.671717305571917,1.3836962085438784,0.7603691955915843,0.2396308044109924
19.830655640603585,-2.670480391910348,1.4642465321844562,0.7607021724991202,0.23929782750345654
19.83558945896695,-2.6712733342944195,1.5482911479153945,0.760886094121236,0.23911390588134396
19.840523277330316,-2.6728534712097254,1.6350401650021285,0.7608869738916896,0.23911302611089322
19.845457095693682,-2.674371414452604,1.7238303650976023,0.7607749773037669,0.23922502269881932
19.850390914057048,-2.675163963115813,1.8141023307284079,0.7606673676683835,0.23933263233420513
19.855324732420414,-2.675259645533528,1.9053923074216927,0.7606314984870279,0.2393685015155618
19.86025855078378,-2.674998289133701,1.9973117864866297,0.7606493567238924,0.23935064327870031
19.86519236914715,-2.674678624179632,2.0895162567347554,0.7606726085127774,0.2393273914898162
19.870126187510515,-2.674603411730725,2.181690387044367,0.7606921126534678,0.23930788734912686
19.875060005873877,-2.6750193117372953,2.273544724306271,0.7607370065151783,0.23926299348741786
19.879993824237243,-2.676383860922012,2.3648167190597,0.7608146024065442,0.23918539759605217
19.88492764260061,-2.6787217526542424,2.4552701972287347,0.7608789376600188,0.2391210623425778
19.889861460963978,-2.681128074878608,2.5446907361533433,0.7608758349452807,0.23912416505731546
19.894795279327344,-2.682408879072089,2.632880983293953,0.7608099843579894,0.23919001564460665
19.89972909769071,-2.6819137848868757,2.719656095955345,0.7607480171326518,0.2392519828699435
19.904662916054072,-2.6807674760240467,2.804841894994935,0.7607504741296025,0.23924952587299272
19.909596734417438,-2.6809730858884535,2.8882884285784542,0.7608115097510015,0.23918849025159214
19.914530552780807,-2.6826754472264565,2.9698542261479206,0.7608720396206329,0.23912796038196085
19.919464371144173,-2.6841832610261145,3.049398337981093,0.7608840037486198,0.2391159962539761
19.92439818950754,-2.684237805551632,3.126785506759164,0.7608518050594106,0.23914819494318582
19.929332007870904,-2.6832516901916934,3.2018979247415484,0.7608157127024319,0.239184287300166
19.934265826234267,-2.682730820675575,3.2746200288460603,0.7608084760253156,0.23919152397728274
19.939199644597636,-2.6833961008237277,3.3448392608736595,0.7608312787217176,0.2391687212808824
19.944133462961002,-2.684145724395461,3.4124582990201238,0.7608613324051864,0.23913866759741503
19.949067281324368,-2.683774122927127,3.477370790714985,0.7608739996150503,0.23912600038755266
19.954001099687734,-2.682847779394063,3.5394789989350532,0.7608617733134561,0.23913822668914783
19.9589349180511,-2.682711865085671,3.5987003994237483,0.7608399247501881,0.2391600752524164
19.96386873641447,-2.6833467778892643,3.654953071457171,0.7608327131223946,0.23916728688021036
19.96880255477783,-2.683536908553429,3.708149149618372,0.7608485123676709,0.23915148763493524
19.973736373141197,-2.6827817726110474,3.7582193919528577,0.7608694980362779,0.23913050196632898
19.978670191504563,-2.681953519180342,3.805125755669704,0.7608720398037686,0.23912796019883814
19.98360400986793,-2.6820039991055196,3.848817799921674,0.7608558028014103,0.2391441972011959
19.988537828231298,-2.682658231226126,3.889248489284758,0.7608435506364322,0.23915644936617514
19.993471646594664,-2.6826974214820023,3.9263632871261054,0.7608509006817712,0.23914909932083733
19.998405464958026,-2.681687814838792,3.960112198697292,0.7608668454845787,0.2391331545180311
20.00333928332139,-2.6808531042764874,3.990523170676117,0.7608707996626631,0.23912920033994728
20.008273101684757,-2.681300005069622,4.017577959823086,0.7608603356608467,0.23913966434176537
20.013206920048127,-2.6820440672512635,4.041246913168894,0.760851621831709,0.23914837817090434
20.018140738411493,-2.6814941737046896,4.061503798680642,0.7608558083680959,0.23914419163451733
20.02307455677486,-2.6802132107370102,4.0782770353615225,0.760865879534412,0.23913412046820098
20.028008375138224,-2.680033583216039,4.091530187586659,0.7608686030075659,0.23913139699504726
20.032942193501587,-2.6808918155273096,4.101242477792359,0.7608619533176224,0.2391380466849914
20.037876011864952,-2.6809800003207855,4.107367581500284,0.7608558805269565,0.23914411947565786
20.04280983022832,-2.6798614967171455,4.109898345235679,0.7608584041446743,0.23914159585794018
20.047743648591688,-2.6790967566242223,4.108771901360097,0.7608656844000931,0.23913431560252285
20.052677466955053,-2.6795411231680037,4.103953053642056,0.7608677929969154,0.23913220700570154
20.05761128531842,-2.6800755130964,4.095518239007642,0.7608622252009729,0.23913777480164494
20.06254510368178,-2.6795668041546565,4.0834222300929035,0.7608570784387464,0.23914292156387298
20.06747892204515,-2.6785953900659734,4.0676859784009345,0.7608595157047537,0.23914048429786647
20.072412740408517,-2.678377392677208,4.048381809713568,0.7608658305587561,0.23913416944386479
20.077346558771882,-2.678893506295818,4.025517664097601,0.7608671056670019,0.23913289433562052
20.08228037713525,-2.6790682631925065,3.999154149124317,0.7608616978665882,0.23913830213603554
20.087214195498614,-2.6785054365001173,3.9692595338261554,0.7608569474386561,0.23914305256396864
20.09214801386198,-2.6779440064605904,3.935878881647984,0.7608589744365537,0.23914102556607095
20.097081832225346,-2.6779407466704384,3.899071977482977,0.7608649589262148,0.23913504107640912
20.10201565058871,-2.6781891173777823,3.858812775294737,0.7608668480641937,0.23913315193842966
20.106949468952077,-2.6783550083356005,3.815211090250722,0.760861419667356,0.23913858033526764
20.111883287315443,-2.6784090212785454,3.768313102476873,0.7608547988341919,0.23914520116843171
20.116817105678813,-2.678138997671907,3.718155347414292,0.7608554740258962,0.23914452597672706
20.12175092404218,-2.677557461253897,3.664781178322424,0.7608630220143132,0.23913697798831088
20.12668474240554,-2.6774984998117795,3.60832489712533,0.760867317932067,0.23913268207055885
20.131618560768906,-2.6784782270404603,3.5488525448782697,0.7608612094282452,0.23913879057438103
20.136552379132272,-2.6794210571307184,3.4864426330853373,0.7608506222796444,0.23914937772298317
20.14148619749564,-2.678771656475648,3.4212096110492896,0.7608479476816532,0.23915205232097658
20.146420015859007,-2.676853946461096,3.353252209104554,0.7608564364260941,0.23914356357653832
20.151353834222373,-2.6762083082428143,3.2826833759594125,0.7608656144076421,0.23913438559499248
20.156287652585736,-2.678331874302635,3.2096116491118165,0.7608631193588746,0.2391368806437631
20.1612214709491,-2.680477906882686,3.1341566941283645,0.7608489875261694,0.23915101247647183
20.16615528931247,-2.6787580887768727,3.056450633207904,0.7608362639387297,0.23916373606391467
20.171089107675837,-2.674433110625395,2.9766129152991967,0.7608369964751156,0.23916300352753125
20.176022926039202,-2.67239556650706,2.894747915287758,0.7608487926309876,0.23915120737165715
20.180956744402568,-2.6739489935897054,2.8110122491095866,0.7608573395845868,0.2391426604180565
20.18589056276593,-2.675857922608287,2.725583082950237,0.7608522017690078,0.23914779823363336
20.1908243811293,-2.6750089204135943,2.638645419460569,0.7608366951660347,0.23916330483660508
20.195758199492666,-2.671038660178133,2.55038453880858,0.7608210786276248,0.23917892137501362
20.20069201785603,-2.665945536985194,2.46097558509082,0.7608105534402538,0.23918944656238458
20.205625836219397,-2.6615416523641438,2.370653483522654,0.7608041741185652,0.2391958258840729
20.210559654582763,-2.6584779918669827,2.2796925965339967,0.7608016294288127,0.2391983705738256
20.215493472946132,-2.6577363417137345,2.188379300991571,0.7608039182522675,0.2391960817503713
20.220427291309495,-2.6586855577035027,2.0970350438555685,0.7608069828092474,0.2391930171933923
20.22536110967286,-2.6579841883638555,2.00602757970306,0.7607996626271794,0.2392003373754613
20.230294928036226,-2.65337726511947,1.915783408855353,0.7607704479570779,0.2392295520455642
20.235228746399592,-2.6458697211752917,1.826799731445484,0.7607160370493979,0.23928396295324625
20.24016256476296,-2.638984199895506,1.7396574574818597,0.7606456543267112,0.2393543456759346
20.245096383126327,-2.6354730601555088,1.655038125306691,0.7605799339091093,0.23942006609353605
20.25003020148969,-2.6337458129435545,1.5737444691543176,0.7605412597139609,0.23945874028868017
20.254964019853055,-2.6302854373570703,1.496721708747054,0.7605353207137725,0.2394646792888647
20.25989783821642,-2.6238394085910826,1.4250736159909478,0.7605385947703728,0.23946140523226273
20.26483165657979,-2.6150157603441517,1.3600614667998538,0.7605100516986445,0.23948994830399165
20.269765474943156,-2.605358807272071,1.3030605611643364,0.7604209824264595,0.23957901757617744
20.274699293306522,-2.5966026193722835,1.2554489575122019,0.7602725274797336,0.23972747252290355
20.279633111669888,-2.5891078692670395,1.218447389731899,0.7600831988379193,0.2399168011647183
20.28456693003325,-2.5821662827481267,1.1929660314003212,0.7598668106497993,0.24013318935283873
20.28950074839662,-2.5745212761330163,1.1795079483026518,0.7596326349665097,0.24036736503612985
20.294434566759985,-2.5649165528972078,1.1781443285368995,0.7594051207426936,0.2405948792599459
20.29936838512335,-2.553277369478925,1.188548874115874,0.7592282434065077,0.2407717565961327
20.304302203486717,-2.5397129110728143,1.2100722365662049,0.7591387834601258,0.2408612165425149
20.309236021850083,-2.5240815957044043,1.2418370894893855,0.7591392890878645,0.2408607109147763
20.31416984021345,-2.506687412141971,1.2828330953595783,0.7592078150785659,0.24079218492407428
20.319103658576815,-2.4891097300469154,1.3319953089276253,0.7593335862823306,0.24066641372030909
20.32403747694018,-2.4743922864981522,1.3882627324768853,0.7595294196764992,0.24047058032613997
20.328971295303546,-2.463652625721581,1.4506206522390082,0.7597990607871771,0.24020093921546185
20.333905113666912,-2.455804538006009,1.5181272639492065,0.7600988408059018,0.23990115919673952
20.33883893203028,-2.4489108274895766,1.5899249893772693,0.7603468512682768,0.23965314873436788
20.343772750393644,-2.4421541800198803,1.6652418512344322,0.7604773357032024,0.23952266429944455
20.34870656875701,-2.436862981671369,1.7433907525766992,0.7604832875352499,0.23951671246740058
20.353640387120375,-2.433934798025945,1.823766859800702,0.7604063870645639,0.23959361293808804
20.35857420548374,-2.4311213858291056,1.905842372137608,0.7602975659868594,0.2397024340157953
20.36350802384711,-2.4235572697128216,1.9891690791611518,0.7601983737500586,0.23980162625259813
20.368441842210476,-2.409966853288839,2.073368703410874,0.7601498912391017,0.23985010876355597
20.373375660573842,-2.3946088086795614,2.158107341811174,0.7601884052953658,0.23981159470729246
20.378309478937204,-2.3839571321198267,2.2430773301951223,0.7603093419614786,0.2396906580411807
20.38324329730057,-2.3829595009329934,2.3279903997353104,0.7604443502443325,0.23955564975832708
20.38817711566394,-2.387864774559388,2.4125776415008477,0.7605031833776477,0.2394968166250116
20.393110934027305,-2.3887027051259206,2.4965912084864645,0.7604555917227881,0.2395444082798709
20.39804475239067,-2.3805317420390937,2.579804155585959,0.7603639848668727,0.23963601513578628
20.402978570754037,-2.365905076570134,2.662008373168655,0.7603212960651416,0.23967870393751675
20.4079123891174,-2.3531120380809782,2.7430109188613407,0.7603585681482113,0.23964143185444572
20.41284620748077,-2.350108678686468,2.8226299005955053,0.7604249180136765,0.23957508198897914
20.417780025844134,-2.354213720415473,2.9006964484918383,0.7604555625662752,0.239544437436382
20.4227138442075,-2.355685144221715,2.9770622699700793,0.7604407477553033,0.2395592522473557
20.427647662570866,-2.3495736742810114,3.0515759905511395,0.760418933023895,0.23958106697876588
20.432581480934232,-2.3385156529530007,3.1240920135181396,0.7604189614279435,0.23958103857471805
20.4375152992976,-2.329784655774034,3.1945047567554106,0.7604314141659618,0.23956858583670138
20.442449117660964,-2.328497901643064,3.262705697845388,0.7604355746025359,0.23956442540012926
20.44738293602433,-2.3308320538992957,3.3285929841828397,0.7604320862486977,0.23956791375396885
20.452316754387695,-2.3295001775464574,3.3920694513573966,0.7604358995910601,0.23956410041160814
20.45725057275106,-2.3234919487906667,3.4530376352624885,0.7604484892127757,0.23955151078989445
20.46218439111443,-2.31695768363883,3.5113875122365563,0.7604546725277026,0.23954532747496807
20.467118209477796,-2.3130601519967304,3.5670466402934355,0.7604467371697559,0.23955326283291614
20.47205202784116,-2.3117939520053805,3.619965502799326,0.7604370276602979,0.239562972342375
20.476985846204524,-2.3111752548458515,3.670088241665399,0.76044006571312,0.23955993428955355
20.48191966456789,-2.3096559414710036,3.717359540181997,0.7604521780883822,0.23954782191429116
20.48685348293126,-2.306556476550938,3.7617129092474424,0.7604585662072603,0.23954143379541393
20.491787301294625,-2.3015105253428683,3.8030680735757216,0.7604546611792494,0.23954533882342596
20.49672111965799,-2.296919783281195,3.841363471903162,0.7604491958138686,0.23955080418880761
20.501654938021353,-2.2969989687803136,3.876517138284177,0.7604488124492894,0.23955118755338756
20.50658875638472,-2.299834331302732,3.9084713677390788,0.760451515154115,0.23954848484856278
20.51152257474809,-2.2976064416821216,3.9371792673352286,0.7604548438425244,0.23954515616015506
20.516456393111454,-2.2895707478358704,3.962603569909539,0.7604585642202065,0.2395414357824734
20.52139021147482,-2.2852794375659093,3.9847268456776614,0.7604590080978819,0.239540991904798
20.526324029838186,-2.2892817493986892,4.0035148092172195,0.7604533984656254,0.23954660153705384
20.53125784820155,-2.2926381069199864,4.018978143767912,0.7604492424073626,0.23955075759531774
20.536191666564918,-2.2869978260696144,4.031068529196534,0.7604551816434494,0.2395448183592321
20.541125484928283,-2.278745828381639,4.039793109354277,0.760463762293198,0.23953623770948376
20.54605930329165,-2.27911154181846,4.045088383848446,0.7604608224699203,0.2395391775327622
20.550993121655015,-2.285328297279502,4.046938482066984,0.7604507375531772,0.23954926244950633
20.55592694001838,-2.284595331472471,4.045282036272344,0.7604509996575487,0.23954900034513632
20.56086075838175,-2.2758564244096284,4.040071066189811,0.760461602045599,0.23953839795708748
20.565794576745112,-2.272127368673495,4.031384030887041,0.7604641336157403,0.23953586638694777
20.57072839510848,-2.277813403699106,4.019247188679749,0.7604544729890336,0.23954552701365509
20.575662213471844,-2.280783602909107,4.003674115504271,0.7604501398877542,0.23954986011493581
20.58059603183521,-2.2741478355913802,3.984722510124556,0.7604586258079746,0.23954137419471627
20.58552985019858,-2.268360599619727,3.9623784854735953,0.7604642189840846,0.2395357810186087
20.590463668561945,-2.271728667327084,3.9367122643043957,0.7604568629607652,0.2395431370419279
20.59539748692531,-2.2758328475872407,3.9077541388701262,0.7604499776493978,0.23955002235329398
20.600331305288673,-2.2719625163286183,3.875506247011977,0.7604557201252358,0.23954427987745577
20.60526512365204,-2.2665043784385985,3.839918622911297,0.7604632771593441,0.23953672284334743
20.610198942015405,-2.2677998604531497,3.801076324513667,0.7604585745045731,0.2395414254981188
20.615132760378774,-2.2711412092777628,3.7590706598023576,0.7604493758776676,0.23955062412502368
20.62006657874214,-2.2688120999043524,3.7139634891549917,0.760451440131306,0.23954855987138646
20.625000397105506,-2.2642004672905416,3.6658315048699928,0.7604608473907212,0.2395391526119717
20.629934215468868,-2.26460669474219,3.6147519620757556,0.7604606432043284,0.2395393567983662
20.634868033832234,-2.267887442784152,3.5608144629556135,0.7604499063632316,0.23955009363946408
20.639801852195603,-2.266808582755475,3.5040975959106,0.7604452981530224,0.23955470184967503
20.64473567055897,-2.2617398184099415,3.444683857103703,0.7604530555888771,0.23954694441382338
20.649669488922335,-2.2595188419386276,3.3826530016063363,0.7604592585669627,0.23954074143573906
20.6546033072857,-2.262287285160272,3.3180747988330905,0.7604534581299205,0.2395465418727848
20.659537125649063,-2.2651153821042707,3.251029453000539,0.7604445459923223,0.23955545401038614
20.664470944012432,-2.2633551807164256,3.181616595791407,0.760443703072664,0.23955629693004776
20.669404762375798,-2.2580060365551704,3.109984509897319,0.7604465785497788,0.23955342145293598
20.674338580739164,-2.2545454069930457,3.0362766424972505,0.7604444076507881,0.23955559235192625
20.67927239910253,-2.2563949165811907,2.9606233845832697,0.7604403408850894,0.23955965911762292
20.684206217465896,-2.2598740738818446,2.883170972012856,0.7604411770220969,0.23955882298061326
20.689140035829265,-2.2596361180254187,2.804090973345464,0.7604425908919872,0.2395574091107215
20.694073854192627,-2.2565139550242,2.723587688301497,0.7604366577810269,0.2395633422216801
20.699007672555993,-2.254579044268264,2.6418581348385737,0.7604261714589277,0.23957382854377926
20.70394149091936,-2.254177814128728,2.5591106742577163,0.7604173913288993,0.23958260867380768
20.708875309282725,-2.2524743913414347,2.4755684288890176,0.7604066649679967,0.23959333503470964
20.713809127646094,-2.249332725572758,2.391457675606807,0.7603911442308715,0.23960885577183555
20.71874294600946,-2.248570425904461,2.307070328670262,0.7603859224045929,0.2396140775981147
20.723676764372822,-2.251680176586716,2.2227344648943226,0.760407508673104,0.23959249132960467
20.728610582736188,-2.255205754706137,2.1388012566019547,0.7604383067912067,0.23956169321150345
20.733544401099554,-2.255454371692054,2.0556683332350665,0.7604305124924181,0.23956948751029367
20.738478219462923,-2.2522927650850137,1.9737904817992244,0.7603583114191291,0.23964168858358412
20.74341203782629,-2.2488142119068457,1.893686976909456,0.7602532779420094,0.2397467220607059
20.748345856189655,-2.247134083487557,1.8159503000476844,0.7601739834728508,0.23982601652986002
20.753279674553017,-2.246270661798479,1.7412579403456436,0.760146298088147,0.23985370191455962
20.758213492916383,-2.2454589398895366,1.6703826397927646,0.7601446170177687,0.23985538298493622
20.763147311279752,-2.245576240769916,1.6041932680497513,0.7601271308610287,0.23987286914167621
20.768081129643118,-2.247334575976235,1.5436400073702732,0.7600774721527879,0.2399225278499171
20.773014948006484,-2.249670635392863,1.4897218442598161,0.760012818661947,0.23998718134075842
20.77794876636985,-2.2507687294496668,1.4434383809542786,0.7599628536499892,0.240037146352717
20.782882584733215,-2.2504272822575437,1.4057141974667329,0.7599436701666644,0.2400563298360423
20.78781640309658,-2.249560789271425,1.3773043278083952,0.7599419575010969,0.24005804250161006
20.792750221459947,-2.2489451294837592,1.3587218557109741,0.7599185974288551,0.24008140257385294
20.797684039823313,-2.2490325206506565,1.350200667053716,0.7598374249325333,0.240162575070175
20.80261785818668,-2.249691106643662,1.3516925390837975,0.7597040376043934,0.2402959623983158
20.807551676550045,-2.2503262073140884,1.3628934835809117,0.7595764105147793,0.24042358948793022
20.812485494913414,-2.2501699702330806,1.3832921562957003,0.7595248369289884,0.24047516307372088
20.817419313276776,-2.248617008671533,1.4122303889603915,0.7595722503067995,0.2404277496959093
20.822353131640142,-2.2463088320034608,1.4489598083190642,0.7596761342682457,0.24032386573446324
20.827286950003508,-2.244903660659536,1.492688684069694,0.7597737206582289,0.2402262793444796
20.832220768366874,-2.245130742635771,1.5426235613071437,0.7598421451282918,0.24015785487441865
20.837154586730243,-2.246508251640452,1.5979893263167504,0.7599086059172655,0.2400913940854479
20.84208840509361,-2.248006439194066,1.658035624140499,0.7600044998093003,0.23999550019341492
20.847022223456975,-2.249158200306952,1.722049402926197,0.7601210139066009,0.23987898609611766
20.851956041820337,-2.250631087340222,1.7893721916782406,0.7602162305675639,0.23978376943515706
20.856889860183703,-2.253060702867283,1.8594132643951216,0.7602592393352334,0.23974076066748984
20.861823678547072,-2.2558342802042777,1.9316436421439693,0.7602566396759391,0.23974336032678598
20.866757496910438,-2.257562529004058,2.0056029597993708,0.7602360733264395,0.23976392667628693
20.871691315273804,-2.257982526548988,2.0808921328552694,0.7602159127499881,0.23978408725273948
20.87662513363717,-2.258180352341634,2.157161824798426,0.7601998338958416,0.23980016610688723
20.881558952000532,-2.2592719660905543,2.234103257074788,0.7601940497849834,0.23980595021774484
20.8864927703639,-2.2614287115203493,2.3114261419697417,0.7602132992349975,0.23978670076773023
20.891426588727267,-2.2635376367242688,2.3888544576149497,0.7602620178278137,0.2397379821749136
20.896360407090633,-2.264356338576083,2.466127523647699,0.7603178658432783,0.23968213415944853
20.901294225454,-2.2641437902098596,2.5429999916022994,0.7603462350525073,0.23965376495021906
20.906228043817364,-2.264069410669253,2.619250528963923,0.7603338535842447,0.23966614641848075
20.91116186218073,-2.2646349829121535,2.6946841386758784,0.7603025412262358,0.2396974587764884
20.916095680544096,-2.2654239566444203,2.769120545517529,0.7602866849840271,0.2397133150186973
20.921029498907462,-2.2657310845615912,2.842386243533565,0.7603003984036711,0.239699601599055
20.925963317270828,-2.265350748917749,2.9143101877163526,0.760329235765572,0.2396707642371555
20.930897135634194,-2.264869031137486,2.9847281162546353,0.7603497548575961,0.23965024514513228
20.935830953997563,-2.264962007969833,3.0535216929477684,0.7603513614855066,0.23964863851722262
20.94076477236093,-2.265444892976866,3.120565521343499,0.7603409855682838,0.239659014434447
20.94569859072429,-2.2655598982750216,3.1857193796923617,0.760333375034996,0.23966662496773675
20.950632409087657,-2.265002410449058,3.2488668946392307,0.7603381624315433,0.23966183757119044
20.955566227451023,-2.2642594780616183,3.3099211536051194,0.7603519078143836,0.23964809218835217
20.960500045814392,-2.264073477893919,3.368784555466411,0.7603611727489843,0.2396388272537517
20.965433864177758,-2.2646310910948304,3.4253646718130875,0.7603571852738777,0.2396428147288588
20.970367682541124,-2.26507051389381,3.4795881387188468,0.760348093958219,0.23965190604451844
20.975301500904486,-2.2644495920308274,3.5313790515402768,0.760350119166693,0.23964988083604477
20.98023531926785,-2.263332746377639,3.5806633921130704,0.760364475896328,0.23963552410640968
20.98516913763122,-2.2631901369434666,3.627361954020518,0.7603728463902191,0.2396271536125187
20.990102955994587,-2.264073309177441,3.671405558762523,0.7603630916010519,0.23963690840168653
20.995036774357953,-2.264451003117677,3.7127167871852076,0.7603498286033008,0.23965017139943887
20.99997059272132,-2.2635580331181835,3.751237129570344,0.760355181093554,0.23964481890918646
21.004904411084684,-2.262529825270321,3.7868984373299828,0.7603746200354891,0.23962537996725264
21.00983822944805,-2.2626995243032044,3.8196522775079846,0.7603813056507762,0.239618694351967
21.014772047811416,-2.2636298839397644,3.8494592702046777,0.7603659632428248,0.23963403675991946
21.01970586617478,-2.26368444801298,3.876281044806536,0.7603518770082387,0.23964812299450478
21.024639684538148,-2.262512907023386,3.9000829166605993,0.7603602285881208,0.2396397714146223
21.029573502901513,-2.2617432087500946,3.9207816164751472,0.7603789305156138,0.23962106948713008
21.034507321264883,-2.2624321042647635,3.9382957469635627,0.7603820481217596,0.23961795188098553
21.039441139628245,-2.2632098000224823,3.9525565666997653,0.7603676841232325,0.2396323158795125
21.04437495799161,-2.2625011767755683,3.9635525910671783,0.7603575642650243,0.2396424357377214
21.049308776354977,-2.2612208595207273,3.9713111909861554,0.7603644245392981,0.23963557546344927
21.054242594718342,-2.261222267675478,3.9757835943962805,0.7603776057564652,0.23962239424628293
21.059176413081712,-2.262145104514981,3.9769806679888955,0.7603806464493198,0.23961935355342948
21.064110231445078,-2.2621146430298826,3.9749367741114106,0.7603711480782606,0.23962885192448968
21.06904404980844,-2.2608932250891134,3.9696199795870393,0.7603612705616054,0.23963872944114617
21.073977868171806,-2.260122096709005,3.9610231102332873,0.7603637903057796,0.23963620969697255
21.07891168653517,-2.2605811365547734,3.9491809195291308,0.7603768020674642,0.23962319793528908
21.08384550489854,-2.2610931737215343,3.9340704166950196,0.7603831146597357,0.23961688534301925
21.088779323261907,-2.2604616984946357,3.915748236863796,0.7603720299259273,0.23962797007682807
21.093713141625273,-2.259237758462619,3.894178154612003,0.7603579615550333,0.23964203844772086
21.09864695998864,-2.2588054977273755,3.869424047570328,0.7603626439548853,0.2396373560478688
21.103580778352,-2.2592944618982838,3.841502338997691,0.7603808620756944,0.23961913792705977
21.10851459671537,-2.2594227189318046,3.8104201976418706,0.7603851006734587,0.23961489932929544
21.113448415078736,-2.2585339653519534,3.776273857144617,0.7603673764666401,0.23963262353611406
21.1183822334421,-2.257520760463153,3.7391160332258533,0.7603530268268379,0.2396469731759168
21.123316051805467,-2.2572333773169846,3.6989253636631423,0.7603630268384992,0.23963697316425553
21.128249870168833,-2.2573504141170946,3.655811128497847,0.7603828107062388,0.2396171892965175
21.1331836885322,-2.2573748541856973,3.6098381564750808,0.7603840577084476,0.23961594229431016
21.138117506895565,-2.257158972965384,3.5610146752086886,0.7603644913770532,0.23963550862570615
21.14305132525893,-2.2564077322038174,3.509482478370285,0.7603496318385683,0.23965036816419347
21.147985143622297,-2.2553486112845835,3.455333858592072,0.760357988196898,0.2396420118058654
21.152918961985662,-2.255249452268801,3.398691855569077,0.7603774397755791,0.23962256022718711
21.15785278034903,-2.2564269839161226,3.339678952235555,0.7603816286385922,0.2396183713641775
21.162786598712398,-2.257089153997401,3.278383867173324,0.7603643952492339,0.2396356047535381
21.16772041707576,-2.2559048942717728,3.2149031696622155,0.7603476866319965,0.23965231337077963
21.172654235439126,-2.25432127042346,3.149274244181502,0.7603511867643342,0.23964881323844275
21.17758805380249,-2.2546183664864152,3.081676419842008,0.7603652794828271,0.2396347205199474
21.18252187216586,-2.256422926024557,3.012278682272137,0.7603667382860226,0.23963326171675042
21.187455690529227,-2.2570085653431047,2.9412484557211904,0.7603533283132842,0.239646671689487
21.192389508892592,-2.2554526449159784,2.8687562127878805,0.7603444668097817,0.2396555331929872
21.197323327255955,-2.254171565675549,2.7949788649052234,0.760349454493857,0.23965054550891188
21.20225714561932,-2.254691070247506,2.720114691108138,0.7603546763691882,0.23964532363358068
21.207190963982686,-2.2548954368197185,2.644378285141447,0.760346239355454,0.2396537606473137
21.212124782346056,-2.252765327864875,2.5679958325243213,0.7603284919679774,0.23967150803479131
21.21705860070942,-2.250140360719104,2.491206713526405,0.7603137479711249,0.23968625203164365
21.221992419072787,-2.249745868600243,2.414259250360176,0.7603074848674457,0.2396925151353242
21.22692623743615,-2.2502523558166634,2.3374152999327795,0.7603098976960097,0.2396901023067614
21.231860055799515,-2.247928531874217,2.2610207491177348,0.7603185746028035,0.23968142539996865
21.236793874162885,-2.2425057613338377,2.1854427415587043,0.7603214999964146,0.23967850000635932
21.24172769252625,-2.237383224393262,2.111084061240374,0.7602998040664894,0.23970019593628691
21.246661510889616,-2.2348875928864484,2.03839787110424,0.7602491328185056,0.23975086718426813
21.251595329252982,-2.2343799925377525,1.9678918230339002,0.7601912205377062,0.23980877946506432
21.256529147616348,-2.23331744646333,1.90012994911,0.7601531798636897,0.239846820139077
21.261462965979714,-2.2298377218165375,1.8357341670776008,0.7601388445668285,0.2398611554359383
21.26639678434308,-2.2247534982143464,1.775382039014836,0.7601300851055961,0.2398699148971703
21.271330602706445,-2.219774999859887,1.719795847198655,0.7601132410376479,0.23988675896511896
21.27626442106981,-2.215377942881965,1.6697200915766535,0.7600916821213178,0.23990831788144937
21.281198239433177,-2.2110143807667044,1.6258873891415653,0.7600695027881836,0.239930497214584
21.286132057796546,-2.2059784162922242,1.588975750345175,0.7600329070022533,0.2399670930005146
21.29106587615991,-2.2002295540290286,1.5595637067414223,0.7599568479703305,0.24004315203243898
21.295999694523275,-2.194482217778934,1.5380907204046104,0.7598311808070264,0.2401688191957433
21.30093351288664,-2.1890736001692646,1.5248270712816725,0.7596787765286439,0.24032122347412613
21.305867331250006,-2.182906712690341,1.5198590028799936,0.7595495989612544,0.24045040104151638
21.310801149613376,-2.1740959019175037,1.5230935160098493,0.7594967692630026,0.24050323073976798
21.31573496797674,-2.162693118872389,1.5342787156307411,0.7595491858378444,0.24045081416492614
21.320668786340104,-2.1510954082598186,1.5530325090814607,0.7596941480382364,0.24030585196453416
21.32560260470347,-2.141527453232563,1.5788740627653493,0.7598803882031193,0.24011961179965055
21.330536423066835,-2.1346778110716604,1.6112574590931095,0.7600440049398614,0.23995599506290893
21.335470241430205,-2.1287258860587333,1.6496066862266638,0.7601440036663615,0.23985599633641222
21.34040405979357,-2.1213196767819875,1.693335256129251,0.7601812384568309,0.23981876154594556
21.345337878156936,-2.1126121267760523,1.7418517481774953,0.7601837429816166,0.23981625702116297
21.350271696520302,-2.1044923172476544,1.794573740684018,0.7601725837593076,0.23982741624347503
21.355205514883664,-2.097961809757648,1.8509442633291613,0.7601446453212694,0.23985535468151373
21.360139333247034,-2.0921181102162105,1.9104391285315514,0.7600923298566513,0.23990767014613418
21.3650731516104,-2.085021378161724,1.9725689664976889,0.7600366584707481,0.23996334153203897
21.370006969973765,-2.07545533490563,2.0368792926706765,0.7600282548322826,0.23997174517050537
21.37494078833713,-2.0650337528067784,2.10294464054604,0.760102588828042,0.23989741117474728
21.379874606700497,-2.0573995143251964,2.170369755982252,0.7602328501485145,0.2397671498542754
21.384808425063863,-2.054096337997369,2.238817051962161,0.7603384676035558,0.23966153239923416
21.38974224342723,-2.053596506130441,2.307998244596904,0.7603525547548248,0.23964744524796436
21.394676061790594,-2.05204893874097,2.377639087013058,0.760283635975914,0.23971636402687424
21.39960988015396,-2.0452525380262414,2.4474717096281053,0.7602063182597586,0.23979368174302987
21.404543698517326,-2.0340846185362516,2.5172478618666947,0.7601892171335541,0.23981078286923357
21.409477516880695,-2.024004442451052,2.5867509062847125,0.7602354088403426,0.23976459116244314
21.41441133524406,-2.0192069799382826,2.6557807007821697,0.7602939204552152,0.23970607954756964
21.419345153607424,-2.019781424105339,2.7241278247450866,0.7603202537603911,0.239679746242396
21.42427897197079,-2.0204132306099707,2.7915976504086397,0.7603149190038476,0.23968508099894115
21.429212790334155,-2.014783423805241,2.8580507404551385,0.7603050969445255,0.23969490305826466
21.434146608697525,-2.0042862820747382,2.923341702219665,0.7603046152687947,0.23969538473399674
21.43908042706089,-1.9962773018128268,2.98733598436391,0.7603049525307577,0.23969504747203518
21.444014245424256,-1.994415354251176,3.0499088076498837,0.7603001460610145,0.23969985394178084
21.44894806378762,-1.995265827455637,3.1109432453745183,0.7603020006100063,0.2396979993927906
21.453881882150984,-1.9923442927390846,3.170330470061838,0.7603211717854883,0.2396788282173101
21.458815700514354,-1.9834055569604003,3.2279725791985885,0.7603440700838136,0.23965592991898643
21.46374951887772,-1.9746124533452123,3.2837740280062127,0.7603450744288609,0.23965492557393925
21.468683337241085,-1.9730592328269958,3.3376376199817788,0.7603223944898899,0.23967760551291137
21.47361715560445,-1.9756104783215647,3.389462960848544,0.7603062027753933,0.23969379722740963
21.478550973967813,-1.972823816145028,3.4391549497810576,0.7603210065007224,0.23967899350208113
21.483484792331183,-1.9631044326493943,3.486630314585205,0.760351006183042,0.23964899381976107
21.48841861069455,-1.9546900481207594,3.531803508174826,0.7603594177235686,0.23964058227923524
21.493352429057914,-1.9539190598240814,3.5746282308050406,0.7603380613987609,0.23966193860404403
21.49828624742128,-1.9571770700981075,3.615046744133864,0.760318363832233,0.23968163617057336
21.503220065784646,-1.9552239294667515,3.6529843482571933,0.7603278404085928,0.23967215959421473
21.508153884148015,-1.9453002890834268,3.688365326215585,0.7603535090045749,0.23964649099823362
21.513087702511378,-1.9366370152971348,3.7211375041749055,0.7603622713477077,0.23963772865510216
21.518021520874743,-1.9378608996857885,3.751227518562845,0.7603458731746112,0.23965412682819923
21.52295533923811,-1.942435478718765,3.778572041187623,0.7603287074812001,0.2396712925216101
21.527889157601475,-1.9380119569192404,3.8031152834641637,0.7603335026538244,0.23966649734898535
21.532822975964844,-1.9267607272736236,3.8248027639161597,0.7603535713159847,0.23964642868682653
21.53775679432821,-1.9220604687607992,3.8435845954968446,0.7603636289890713,0.239636371013741
21.542690612691572,-1.9266106026509804,3.859423324815474,0.7603516811574252,0.23964831884538731
21.54762443105494,-1.928484910248723,3.8722897581393676,0.7603341948343431,0.2396658051684711
21.552558249418304,-1.9204980694278182,3.882080475992961,0.7603355837362236,0.23966441626659152
21.557492067781673,-1.911171309322924,3.888719372757558,0.7603550083749455,0.23964499162787095
21.56242588614504,-1.911106874367319,3.8922667449661557,0.7603655348924143,0.23963446511040418
21.567359704508405,-1.9164499654694376,3.892770073503129,0.7603523293394443,0.23964767066337572
21.572293522871767,-1.9147004740389806,3.8902355545638767,0.7603355728789883,0.23966442712383212
21.577227341235133,-1.9046531289504849,3.884656362714346,0.760340064989238,0.23965993501358349
21.582161159598503,-1.898981740142908,3.876080313019748,0.7603575989909152,0.23964240101190815
21.58709497796187,-1.9034060065956484,3.8644988924968375,0.7603618971186211,0.23963810288420423
21.592028796325234,-1.9065670416063103,3.849923194134183,0.760349574679145,0.23965042532367925
21.5969626146886,-1.899484415554761,3.8323734017689803,0.7603406841049637,0.23965931589785996
21.601896433051966,-1.8912360530168877,3.811879443842165,0.7603452400934023,0.2396547599094202
21.60683025141533,-1.8925473513094828,3.7884606606955433,0.7603533200984529,0.23964667990437008
21.611764069778697,-1.8968934101082084,3.762089572515293,0.7603553227887371,0.23964467721408653
21.616697888142063,-1.8930407322750171,3.7327956146610903,0.7603519913987512,0.23964800860407232
21.62163170650543,-1.8851222394384664,3.700659024004564,0.7603467078258329,0.23965329217699063
21.626565524868795,-1.884122544681277,3.6657257498637024,0.7603429990128662,0.23965700098995898
21.631499343232164,-1.8879606333409686,3.628092244996684,0.760345555916239,0.23965444408658715
21.636433161595527,-1.886193542995933,3.5878149603385663,0.7603527802304442,0.23964721977238349
21.641366979958892,-1.8790023390242967,3.5449265623616255,0.7603546361685173,0.23964536383431245
21.646300798322258,-1.8760914246745344,3.4995268474408454,0.760346886026904,0.2396531139759279
21.651234616685624,-1.8792320914695415,3.451702217787105,0.7603390748802261,0.23966092512260825
21.656168435048993,-1.879889244875577,3.401509436784445,0.7603404001587564,0.23965959984408208
21.66110225341236,-1.8742192272961347,3.3490331965340805,0.7603468211910318,0.23965317881180923
21.666036071775725,-1.8688131982224587,3.29438951109452,0.7603491088534033,0.239650891149441
21.670969890139087,-1.8694714965693626,3.2376917596665993,0.7603452814061137,0.2396547185967335
21.675903708502453,-1.8725944184544934,3.179048303503147,0.7603392265958772,0.23966077340696765
21.680837526865822,-1.871107267409394,3.118538422145909,0.7603343728333587,0.2396656271694848
21.68577134522919,-1.8648904311836183,3.0562292377598057,0.7603330999348503,0.23966690006799118
21.690705163592554,-1.8610669476000894,2.9923064303374223,0.760335786983317,0.2396642130195229
21.69563898195592,-1.8635397390609663,2.926978483588299,0.7603377506473628,0.23966224935547537
21.700572800319282,-1.86676131034882,2.860442484235927,0.7603331247310944,0.2396668752717446
21.70550661868265,-1.8642509130458833,2.792895025067572,0.7603233719003835,0.2396766281024548
21.710440437046017,-1.858635911209733,2.7245395892305417,0.7603162822464254,0.23968371775641306
21.715374255409383,-1.8565788048663572,2.6555892146936615,0.760315714675627,0.23968428532721234
21.72030807377275,-1.8583558179455713,2.5862719322147547,0.7603172833316846,0.23968271667115468
21.725241892136115,-1.8593039807495115,2.5168379564575707,0.7603144119406076,0.23968558806223317
21.73017571049948,-1.857845624370123,2.4475609925572943,0.7603044858451008,0.23969551415774115
21.735109528862846,-1.8567346482806493,2.3787386987196033,0.7602890250638084,0.23971097493903554
21.740043347226212,-1.8573638000234967,2.31069821713987,0.760271284549208,0.2397287154536379
21.744977165589578,-1.8567727850415578,2.2438012489160264,0.7602533703716184,0.23974662963122748
21.749910983952944,-1.8525603602345637,2.178444134281372,0.760234381019885,0.2397656189829562
21.754844802316313,-1.8469468112488492,2.115056635999874,0.7602148144552942,0.23978518554754366
21.75977862067968,-1.843982475525265,2.054102075315868,0.7602043766957702,0.23979562330706577
21.76471243904304,-1.8449344564235206,1.9960767430854633,0.7602168534340964,0.23978314656874006
21.769646257406407,-1.8467801370169952,1.9415063551173675,0.7602476728093974,0.2397523271934391
21.774580075769773,-1.8466064809057914,1.8909426539143446,0.7602614615120022,0.23973853849083457
21.77951389413314,-1.844938566411593,1.8449552537787084,0.7602167195520765,0.2397832804507608
21.784447712496508,-1.8424162310969523,1.8041043813772228,0.7601079352674611,0.239892064735377
21.789381530859874,-1.838201567369851,1.7689099007930797,0.7599744508213613,0.24002554918147734
21.794315349223236,-1.8323654453241494,1.7398225189457377,0.7598624257436458,0.24013757425919355
21.799249167586602,-1.8277693356832392,1.7172065174164424,0.7597867467089126,0.24021325329392718
21.804182985949968,-1.8284134481499954,1.7013325008488953,0.759739392089049,0.2402606079137917
21.809116804313337,-1.8335184444139796,1.6923489158355118,0.7597261538293573,0.24027384617348324
21.814050622676703,-1.838081778271195,1.690271847643193,0.7597738686468112,0.24022613135602966
21.81898444104007,-1.838995982719959,1.6949921713605354,0.7598920225715485,0.24010797743129214
21.823918259403435,-1.8368541259577436,1.7062922189299643,0.7600389559803885,0.23996104402245197
21.828852077766797,-1.834963005780538,1.723872172256242,0.7601436614930418,0.23985633850979848
21.833785896130166,-1.835840352575227,1.7473704390059404,0.7601661211313799,0.23983387887146246
21.838719714493532,-1.8382317670017414,1.7763748088544637,0.760129214064788,0.23987078593805802
21.843653532856898,-1.8395869338900577,1.810437028044268,0.760087415789259,0.23991258421358944
21.848587351220264,-1.839378785059622,1.8490914069539905,0.7600711520178904,0.23992884798496128
21.85352116958363,-1.8385456614359976,1.8918688197235898,0.760069611858926,0.23993038814392784
21.858454987946995,-1.8378646263977472,1.9382964478195368,0.7600639311777019,0.23993606882515425
21.86338880631036,-1.8372801173961824,1.987891413514178,0.7600628192489657,0.23993718075389167
21.868322624673727,-1.8363141199929052,2.040181679312297,0.7600943530225541,0.23990564698030384
21.873256443037093,-1.8350071577893263,2.094742279381462,0.7601650324490643,0.23983496755379438
21.87819026140046,-1.833964538202978,2.151171156278416,0.7602393932790567,0.2397606067238032
21.883124079763828,-1.8337653247959735,2.2091810473637232,0.760269554180235,0.23973044582262482
21.88805789812719,-1.8342183755366657,2.268507620691152,0.7602437837700982,0.2397562162327607
21.892991716490556,-1.8347134155441902,2.328884393924417,0.760199316614569,0.2398006833882895
21.897925534853922,-1.8349228743336135,2.3900497861407577,0.7601845773480709,0.2398154226547875
21.902859353217288,-1.8348171714440145,2.4517525726332834,0.7602123462103869,0.2397876537924703
21.907793171580657,-1.8346453011254702,2.513745922905048,0.7602537995324502,0.23974620047040596
21.912726989944023,-1.834751878120822,2.5757834526682006,0.7602753021527329,0.2397246978501208
21.91766080830739,-1.83522805147772,2.6376308539090507,0.7602729408874299,0.23972705911542555
21.92259462667075,-1.8359038216672934,2.699071586676669,0.7602681518838219,0.23973184811903533
21.927528445034117,-1.8364402836537779,2.75991505231681,0.760276335445196,0.23972366455766256
21.932462263397486,-1.8365167500530777,2.8200405891948446,0.7602893831384595,0.23971061686439962
21.937396081760852,-1.8362638858363598,2.8793403027938056,0.7602911643954693,0.23970883560739048
21.942329900124218,-1.836108532014182,2.937674492035955,0.7602822934496922,0.23971770655316932
21.947263718487584,-1.8362005422711067,2.9948933269301268,0.7602807571903193,0.23971924281254342
21.952197536850946,-1.8363244116972546,3.05083682188104,0.7602979604400573,0.23970203956280642
21.957131355214315,-1.8362086480962585,3.1054100541701373,0.7603213118787844,0.23967868812408064
21.96206517357768,-1.8358263224875992,3.1585215991982114,0.7603266923496615,0.23967330765320358
21.966998991941047,-1.8353863782169983,3.2100779974097087,0.7603080713601978,0.2396919286426683
21.971932810304413,-1.8350160558140827,3.2599865129540824,0.7602887075025205,0.23971129250034656
21.97686662866778,-1.834636388593141,3.308178594848576,0.7602964830994113,0.23970351690345626
21.981800447031148,-1.8342519225162925,3.354564297692269,0.7603287395210674,0.23967126048179968
21.98673426539451,-1.8339535924641663,3.399054398424374,0.7603504190661128,0.23964958093675473
21.991668083757876,-1.8336440347223473,3.441568219861558,0.7603350358822218,0.23966496412064686
21.996601902121242,-1.8330894742966362,3.482030447701208,0.7603016900993153,0.23969830990355476
22.001535720484608,-1.832346560208407,3.520374154572995,0.7602953045393422,0.23970469546352866
22.006469538847977,-1.831864465009334,3.5565287503475718,0.7603279148888268,0.23967208511404553
22.011403357211343,-1.8319165855860797,3.5903946018520863,0.7603592137801225,0.23964078622275076
22.016337175574705,-1.8319806680147934,3.6218517870421127,0.7603494502341355,0.23965054976873876
22.02127099393807,-1.8313612506601742,3.6508975219234077,0.7603148115251315,0.23968518847774192
22.026204812301437,-1.830431785883227,3.6775001572023367,0.7603044880721848,0.23969551193068855
22.031138630664806,-1.8302773515029909,3.7016158617398984,0.76033089834753,0.23966910165534344
22.036072449028172,-1.8309335588743918,3.7232088940689967,0.7603554086508271,0.23964459135204833
22.041006267391538,-1.8312246484179246,3.7422205063900043,0.7603475854661365,0.2396524145367391
22.0459400857549,-1.830597685917407,3.7585748426924788,0.7603256449387752,0.23967435506410062
22.050873904118266,-1.830036911496754,3.772255075007789,0.7603220881590418,0.23967791184383563
22.055807722481635,-1.8306026802232263,3.783249783497587,0.7603363546635329,0.23966364533934517
22.060741540845,-1.8317975469605552,3.79153371057828,0.7603451488310625,0.23965485117181687
22.065675359208367,-1.8322186544242998,3.797090358105223,0.7603410290534279,0.23965897094945324
22.070609177571733,-1.8317993485486221,3.799869083506617,0.7603355518046626,0.23966444819821903
22.0755429959351,-1.8321082982580768,3.7998936065524815,0.760335310666455,0.23966468933642812
22.080476814298464,-1.833767245559808,3.797161157732429,0.7603368340566168,0.2396631659462673
22.08541063266183,-1.8351813227319946,3.7916760812225077,0.7603386676723717,0.23966133233051373
22.090344451025196,-1.835272334710796,3.783444041496151,0.7603411669671738,0.23965883303571225
22.09527826938856,-1.8355828546850514,3.772409672429816,0.760340572171321,0.23965942783156344
22.100212087751927,-1.8375691277554163,3.7585252100957645,0.7603362073455611,0.2396637926573232
22.105145906115297,-1.839723618363785,3.7418695604102954,0.7603354535529647,0.23966454644992005
22.11007972447866,-1.8401215181122637,3.722450181828574,0.7603408231071785,0.23965917689570598
22.115013542842025,-1.8400887859828061,3.7003364444890976,0.7603430434366345,0.2396569565662498
22.11994736120539,-1.8419874518600785,3.6755885712146763,0.7603373279497623,0.23966267205312278
22.124881179568757,-1.8448002148694471,3.6482508841174437,0.7603332943857574,0.23966670561712838
22.129814997932126,-1.8456757458187285,3.6183687459643057,0.7603377871226854,0.23966221288020179
22.13474881629549,-1.8448788069581772,3.5859731773518173,0.7603420278838442,0.23965797211904408
22.139682634658854,-1.8452191981745154,3.5510733169069835,0.7603381146038342,0.23966188539905584
22.14461645302222,-1.8473303812241628,3.5136939035260046,0.7603335338189353,0.23966646618395793
22.149550271385586,-1.8489670071521178,3.4738985563672724,0.7603361248986134,0.23966387510428092
22.154484089748955,-1.8485012406102832,3.431755391532856,0.760338729996056,0.23966127000684156
22.15941790811232,-1.8467012343478841,3.3873966889774803,0.7603334187556916,0.23966658124720921
22.164351726475687,-1.8456120801657128,3.3409502034205434,0.7603280747358129,0.239671925267091
22.169285544839052,-1.8463278001308823,3.2925074890049175,0.7603329534596903,0.23966704654321666
22.174219363202415,-1.8472638611401921,3.2421426655408494,0.7603409477886538,0.23965905221425265
22.179153181565784,-1.8456855741170932,3.1899743613313825,0.7603371340327609,0.23966286597014416
22.18408699992915,-1.841648008950565,3.1361515553412698,0.760322227732106,0.2396777722707965
22.189020818292516,-1.8383559197868349,3.0808211454803756,0.7603127063333133,0.23968729366958785
22.19395463665588,-1.8379501082050167,3.0241041699447533,0.7603194071525707,0.2396805928503283
22.198888455019247,-1.838755604908875,2.9661246828049963,0.7603345693899073,0.23966543061299173
22.203822273382613,-1.8370108980792832,2.907063246847475,0.7603397971065678,0.239660202896331
22.20875609174598,-1.83151347065096,2.8470996940338376,0.7603247943161793,0.23967520568671907
22.213689910109345,-1.8261083257146118,2.7864190546819128,0.7603001956094977,0.23969980439340144
22.21862372847271,-1.8248160571018668,2.7252235777345044,0.7602888878811038,0.2397111121217963
22.223557546836076,-1.8253699582013077,2.663724615912999,0.7602989537520193,0.2397010462508811
22.228491365199446,-1.8224593722469888,2.602160053312409,0.7603115750122957,0.23968842499060639
22.23342518356281,-1.8160921217930435,2.540781660708377,0.7603059298383491,0.23969407016455466
22.238359001926174,-1.8115199404828417,2.479852867382404,0.7602879127193214,0.23971208728358412
22.24329282028954,-1.8112457151445098,2.419662230118233,0.7602778671436531,0.2397221328592541
22.248226638652906,-1.8113534677548744,2.360526258015262,0.7602768034706631,0.23972319653224056
22.253160457016275,-1.806452937784972,2.302783572710545,0.7602675463752465,0.23973245362765339
22.25809427537964,-1.7963145321840797,2.246791786463599,0.760248039725265,0.2397519602776316
22.263028093743007,-1.787671229464977,2.192927416470729,0.7602368510529142,0.239763148949983
22.26796191210637,-1.7872307693536122,2.1415852509039457,0.7602376132507136,0.23976238675218364
22.272895730469735,-1.7917248704616506,2.0931761192264386,0.7602229118245415,0.23977708817835544
22.277829548833104,-1.7919755504422854,2.048128232620825,0.7601712799345726,0.23982872006832534
22.28276336719647,-1.7851155020392704,2.006878462184345,0.7601038146713492,0.239896185331549
22.287697185559836,-1.775396826615078,1.9698490044086785,0.7600623184839784,0.23993768151892014
22.2926310039232,-1.7677538880289507,1.9374308272048617,0.7600586547829354,0.23994134521996424
22.297564822286564,-1.7627374573525427,1.9099695613515935,0.7600673463884229,0.23993265361447655
22.302498640649933,-1.7568148306848659,1.8877508430218666,0.7600675225948614,0.23993247740803916
22.3074324590133,-1.748823386391419,1.8709877833746524,0.760070029163887,0.23992997083901446
22.312366277376665,-1.7424931734551026,1.8598139369532205,0.7600921331297079,0.23990786687319343
22.31730009574003,-1.7415127710549203,1.8542825437052053,0.7601200783772538,0.23987992162564775
22.322233914103396,-1.7430063452254547,1.854369512178909,0.7601168232556924,0.23988317674720938
22.327167732466766,-1.739671462648036,1.8599776878419152,0.7600693984713045,0.23993060153159715
22.332101550830128,-1.7291143015370145,1.8709421415883134,0.7600153909217423,0.2399846090811607
22.337035369193494,-1.7149290790567033,1.88703702335002,0.7600112327320542,0.2399887672708512
22.34196918755686,-1.7024398179640594,1.9079837173954004,0.7600740215051388,0.2399259784977695
22.346903005920225,-1.6947603415469805,1.9334607195914726,0.7601603684902736,0.2398396315126373
22.35183682428359,-1.6895681652691419,1.9631206037950404,0.7602061854806945,0.23979381452221915
22.35677064264696,-1.683466565389,1.9966054720236643,0.7601863307848427,0.23981366921807254
22.361704461010323,-1.67660053269298,2.0335446045315053,0.7601340134602852,0.2398659865426328
22.36663827937369,-1.670909526154634,2.073557741011383,0.7601045053937632,0.23989549460915505
22.371572097737054,-1.6662737432761048,2.116284646179673,0.7601242468865879,0.2398757531163307
22.37650591610042,-1.6595180884161571,2.1614096972927013,0.7601751400353493,0.23982485996757102
22.38143973446379,-1.6486081059055104,2.2086328925556176,0.7602209815538589,0.23977901844906108
22.386373552827155,-1.6354608475945591,2.257642276447304,0.7602409006942357,0.23975909930868386
22.39130737119052,-1.6248109632076453,2.308104638412225,0.7602380067278393,0.2397619932750796
22.396241189553884,-1.6205629477423824,2.359705814958466,0.7602261451883292,0.23977385481458957
22.40117500791725,-1.6200906456199728,2.412200108821393,0.7602174118434797,0.23978258815943806
22.40610882628062,-1.6168028772477894,2.465387463647317,0.760220161354247,0.2397798386486693
22.411042644643985,-1.6084020023781023,2.519066659446188,0.760238278292665,0.23976172171024962
22.41597646300735,-1.5978343144019505,2.5730488179723725,0.7602658791681498,0.23973412083476514
22.420910281370716,-1.5895414954893912,2.627156723225207,0.7602869524832532,0.23971304751966435
22.42584409973408,-1.5853803957267294,2.6811778974123786,0.760288132207862,0.2397118677950568
22.430777918097448,-1.5824190190581726,2.734926950923701,0.7602737019028865,0.23972629810003349
22.435711736460814,-1.5773889343862073,2.788277859219995,0.7602632324545433,0.23973676754837747
22.44064555482418,-1.5713476726134206,2.841010891441862,0.7602713090836695,0.2397286909192536
22.445579373187545,-1.567033688386106,2.8929869002624065,0.760292433185713,0.23970756681721198
22.45051319155091,-1.564034355870584,2.944141742336711,0.7603086922136736,0.23969130778925266
22.455447009914277,-1.5593288134283474,2.9943763969222656,0.7603098919640321,0.2396901080388961
22.460380828277643,-1.5524951195946477,3.043598055183979,0.7603022496116941,0.23969775039123495
22.46531464664101,-1.5470555345979975,3.091687447023755,0.7602982543503649,0.23970174565256555
22.470248465004374,-1.5452698611493778,3.1385255326991937,0.7603031728455661,0.23969682715736507
22.47518228336774,-1.54473592853943,3.183977747029334,0.7603130463560099,0.23968695364692272
22.48011610173111,-1.5413988942254742,3.227981092437973,0.7603211849141256,0.23967881508880687
22.485049920094475,-1.534802884117255,3.270475883965125,0.7603232987096632,0.23967670129326912
22.489983738457838,-1.5291802687730078,3.3114004517427724,0.7603195757864429,0.23968042421649066
22.494917556821203,-1.5275180120718153,3.350649568209383,0.760315651183152,0.23968434881978337
22.49985137518457,-1.5268949387503126,3.3881171324374337,0.7603190427347468,0.2396809572681894
22.50478519354794,-1.5236658865500692,3.423754451395063,0.7603301046056427,0.23966989539729447
22.509719011911304,-1.5193791185237837,3.4574971783372654,0.7603382937058973,0.23966170629704087
22.51465283027467,-1.5168557919541046,3.4892628175293527,0.76033367939945,0.23966632060348964
22.519586648638033,-1.51461858766275,3.5189587076065187,0.7603220838020966,0.2396779162008428
22.5245204670014,-1.5101491481213827,3.546551491080639,0.7603205047552319,0.23967949524770782
22.529454285364768,-1.5058858319786095,3.571992382905915,0.7603345083165154,0.23966549168642523
22.534388103728134,-1.50595479954578,3.595211011110731,0.7603484694600149,0.23965153054292704
22.5393219220915,-1.5073967635365626,3.6161156906230776,0.7603454386218905,0.2396545613810519
22.544255740454865,-1.503033290545375,3.6347027795823745,0.760330590363182,0.23966940963976147
22.549189558818227,-1.494444453283326,3.650956964612792,0.7603242834001205,0.239675716602825
22.554123377181597,-1.4912123550194079,3.6648576492768785,0.7603343878423614,0.23966561216058474
22.559057195544963,-1.4950327513467918,3.676379985537671,0.7603473030838656,0.2396526969190825
22.56399101390833,-1.49643897907851,3.6855024248906862,0.7603484845756044,0.2396515154273449
22.568924832271694,-1.4898737882086073,3.6921948167789873,0.7603406502755579,0.23965934972739228
22.57385865063506,-1.4817901003097074,3.696435772634457,0.7603356908288933,0.239664309174058
22.57879246899843,-1.480464750036671,3.698175819709491,0.7603374899288232,0.23966251007412953
22.58372628736179,-1.4841784258346586,3.6974005277476776,0.7603408472456118,0.23965915275734317
22.588660105725157,-1.4840901827625788,3.694119588710708,0.7603424207574899,0.23965757924546552
22.593593924088523,-1.4772044303494534,3.6883583937665168,0.7603438877144663,0.23965611228848827
22.59852774245189,-1.4706518294962123,3.6801625578183432,0.7603457622903568,0.23965423771259725
22.60346156081526,-1.4706353910143284,3.669570950893024,0.7603450705323012,0.2396549294706525
22.608395379178624,-1.4733909812371675,3.656605532209314,0.760340625897605,0.2396593741053485
22.613329197541987,-1.4719862874635685,3.641281975176147,0.7603365942187074,0.23966340578424672
22.618263015905352,-1.4662565229742774,3.623610820379795,0.7603383062985517,0.2396616937044019
22.623196834268718,-1.4611778358046,3.603598436942737,0.7603453529349327,0.23965464706802173
22.628130652632088,-1.4599851759152402,3.5812462044906113,0.7603505078118645,0.23964949219109155
22.633064470995453,-1.4615137551847759,3.556523128918367,0.7603470857197422,0.23965291428321536
22.63799828935882,-1.4615228109357354,3.529431442181157,0.7603373485787401,0.2396626514242184
22.642932107722185,-1.4574766873766987,3.5000145944280323,0.7603313111621914,0.2396686888407698
22.647865926085547,-1.4524132640289151,3.468310732426555,0.7603359564513774,0.23966404355158638
22.652799744448917,-1.450478499132823,3.434368832389424,0.7603469732872984,0.239653026715668
22.657733562812282,-1.4507796518824612,3.3984148116292103,0.760352274347196,0.23964772565577416
22.66266738117565,-1.450287822616897,3.360540050961394,0.7603442011894862,0.23965579881348634
22.667601199539014,-1.4487798216462664,3.32080140723964,0.7603288845090745,0.2396711154939009
22.67253501790238,-1.4470582562136627,3.279266962640026,0.7603224801392037,0.23967751986377325
22.677468836265746,-1.444404533506862,3.2360577345492,0.7603336045441454,0.2396663954588296
22.68240265462911,-1.4407991969460001,3.1912862697298228,0.7603498634243745,0.23965013657859907
22.687336472992477,-1.4390239777159366,3.145045148017864,0.7603499469336,0.23965005306937118
22.692270291355843,-1.4410059714917458,3.097439806086655,0.7603310322166706,0.23966896778629834
22.69720410971921,-1.4429030232169096,3.048577002372452,0.760313950693476,0.23968604930949314
22.70213792808258,-1.4395662043412918,2.9985689049955475,0.760315806845124,0.23968419315784473
22.70707174644594,-1.4334681284423956,2.947518801604802,0.7603291596916699,0.23967084031129782
22.712005564809306,-1.4312812194847258,2.8956011337596026,0.7603365058692809,0.23966349413368757
22.716939383172672,-1.4332409896118454,2.8430363556559386,0.7603331071170979,0.2396668928858712
22.721873201536038,-1.434036774810834,2.7900072135445897,0.760324156669484,0.23967584333348582
22.726807019899407,-1.431576731666762,2.736712260655665,0.7603105489545022,0.23968945104846864
22.731740838262773,-1.4285489980499029,2.683368897723204,0.7602929572750802,0.23970704272789203
22.73667465662614,-1.427007264749524,2.6301932429725348,0.7602825319496421,0.23971746805333238
22.7416084749895,-1.4256537448647064,2.577407996655085,0.7602904660771591,0.2397095339258174
22.746542293352867,-1.4232346005950975,2.5252516533913503,0.7603092714048146,0.23969072859815987
22.751476111716237,-1.4214278020020077,2.4739838431700893,0.7603185214690312,0.23968147853393884
22.756409930079602,-1.4217071763474232,2.423884420892995,0.7603083554680795,0.23969164453488723
22.761343748442968,-1.4224770676860075,2.3752503467250623,0.7602851145418978,0.23971488546106856
22.766277566806334,-1.4214817492355203,2.328393336447666,0.760255194751397,0.23974480525156885
22.771211385169696,-1.4190695089671246,2.283637620672907,0.7602182675930491,0.23978173240991765
22.776145203533066,-1.417645208663516,2.241315853454003,0.7601804139472412,0.23981958605572576
22.78107902189643,-1.418134101727145,2.201763009646039,0.7601602540575582,0.2398397459454096
22.786012840259797,-1.4186195024958004,2.165309994007548,0.7601717314522298,0.2398282685507379
22.790946658623163,-1.4175843796613057,2.1322770128341184,0.7602059862819724,0.23979401372099626
22.79588047698653,-1.4165107059507926,2.1029655578925217,0.7602372092665587,0.2397627907364106
22.8008142953499,-1.4175229216092067,2.0776483301014874,0.7602438836937426,0.23975611630922739
22.80574811371326,-1.41954656884373,2.0565581414343557,0.7602213599502441,0.23977864005272642
22.810681932076626,-1.4189855209598468,2.0398777718453913,0.7601793415964038,0.23982065840656655
22.815615750439992,-1.4146583239086417,2.027733168689244,0.7601340847329451,0.23986591527002565
22.820549568803358,-1.4090460205928426,2.0201952134022405,0.7601011624458635,0.2398988375571075
22.825483387166727,-1.4055479854622306,2.0172815349981628,0.7600886566753283,0.23991134332764225
22.830417205530093,-1.4056714177988354,2.0189489377395895,0.760095069057626,0.23990493094534565
22.835351023893455,-1.4068558969630067,2.025097276377804,0.7601157785534676,0.23988422144950705
22.84028484225682,-1.405307254105803,2.035579526402111,0.7601494836854523,0.2398505163175253
22.845218660620187,-1.4008659634388092,2.0502069657290956,0.7601926394828118,0.23980736052016816
22.850152478983556,-1.3961614674456262,2.068755693669439,0.7602279658827225,0.23977203412026032
22.855086297346922,-1.3931737715452663,2.0909954222440255,0.7602284449814098,0.2397715550215741
22.860020115710288,-1.392060261295696,2.1166902898471136,0.7601830005484248,0.23981699945456203
22.86495393407365,-1.3913694314714837,2.1455748449598033,0.760118893714034,0.23988110628895348
22.869887752437016,-1.3899851449176124,2.1773605010671107,0.7600895133190232,0.23991048668396522
22.874821570800385,-1.3883587343773038,2.211750247750978,0.7601291930022355,0.23987080700075356
22.87975538916375,-1.3872481542693933,2.24844074616335,0.7602166634400263,0.23978333656296363
22.884689207527117,-1.386588602633165,2.2871420549329695,0.7602884115831127,0.23971158841987739
22.889623025890483,-1.3859629687083852,2.327586707009549,0.7602949136028476,0.23970508640014088
22.89455684425385,-1.3853916213555897,2.3694996397738177,0.7602456082710777,0.2397543917319106
22.899490662617215,-1.3852721211127197,2.4125866093637978,0.760196469082646,0.23980353092034146
22.90442448098058,-1.385674382259509,2.4565630665135108,0.760192982027396,0.23980701797558976
22.909358299343946,-1.3861907334860297,2.501228995612326,0.7602291310195923,0.2397708689833916
22.914292117707312,-1.3864901802740786,2.546503480529269,0.760264097272437,0.2397359027305467
22.919225936070678,-1.3866032580725607,2.5922595022216717,0.7602722703219031,0.23972772968108252
22.924159754434047,-1.3867981565883576,2.6383193720133296,0.7602664932966573,0.2397335067063299
22.92909357279741,-1.3871826596603918,2.6845050539157125,0.7602714346930628,0.2397285653099257
22.934027391160775,-1.3875930355062616,2.730650095568353,0.7602872093908474,0.23971279061214187
22.93896120952414,-1.3879352142479036,2.776608171694931,0.760292106129388,0.23970789387360256
22.943895027887507,-1.3883121454285305,2.822208931972456,0.7602774778471906,0.23972252215580153
22.948828846250873,-1.388719736928017,2.867331530204575,0.7602640831060044,0.23973591689698928
22.953762664614242,-1.3889163733046845,2.911819974819649,0.760275792439553,0.23972420756344143
22.958696482977608,-1.3887312769206712,2.955551790134075,0.7603062936089916,0.2396937063940044
22.96363030134097,-1.3884661383931012,2.9984696138077966,0.760325182644615,0.23967481735838095
22.968564119704336,-1.3886295608383707,3.040512353409918,0.7603159861722384,0.23968401383075844
22.973497938067702,-1.3891092309085296,3.0815660376123315,0.7602953529388964,0.239704647064101
22.97843175643107,-1.3892286507014902,3.1214605258518278,0.7602899328137815,0.23971006718921484
22.983365574794437,-1.3887156818441813,3.1601268449371354,0.7603045304366912,0.23969546956630533
22.988299393157803,-1.3880504591835887,3.1975174595485543,0.7603221102722105,0.23967788973078677
22.993233211521165,-1.3878284945708372,3.233595613856557,0.7603285902613046,0.23967140974169304
22.99816702988453,-1.3880685188326414,3.26827246162874,0.7603254687432641,0.2396745312597352
23.0031008482479,-1.3881416270318447,3.3015001753421185,0.7603199709783407,0.23968002902465912
23.008034666611266,-1.3875960956294586,3.3331959964696343,0.76031569354327,0.23968430645973135
23.012968484974632,-1.3868353969225171,3.3633138783870766,0.7603160279947738,0.23968397200822905
23.017902303337998,-1.3865039057277249,3.391763365960853,0.7603253141516721,0.23967468585133112
23.02283612170136,-1.3865322148099133,3.4185289788404543,0.7603392653140177,0.23966073468898486
23.02776994006473,-1.3863954596526287,3.4435648359382633,0.7603434576575873,0.23965654234541586
23.032703758428095,-1.3859084045675945,3.466829114805604,0.7603314429597734,0.23966855704323073
23.03763757679146,-1.3853460885832858,3.4882768968053197,0.7603179660954672,0.23968203390753698
23.042571395154827,-1.3850133256883816,3.507842088525925,0.7603222917529127,0.23967770825009235
23.047505213518193,-1.3849365637033018,3.525450899644469,0.7603413542133617,0.23965864578964433
23.052439031881562,-1.384847496204821,3.5410481395612305,0.7603525635663282,0.23964743643667885
23.057372850244924,-1.3845196458144482,3.5545930670615222,0.7603440165777172,0.23965598342529176
23.06230666860829,-1.384088623680451,3.5660781241311184,0.7603290283196784,0.23967097168333099
23.067240486971656,-1.3838826529943704,3.5754859394550467,0.7603262585367196,0.2396737414662916
23.07217430533502,-1.38395684420363,3.582800957217538,0.7603368668556871,0.23966313314732407
23.07710812369839,-1.384046113985268,3.587997587186178,0.7603481972450621,0.23965180275795114
23.082041942061757,-1.38392183017712,3.5910411321795057,0.7603506473908791,0.23964935261213544
23.08697576042512,-1.3836909870092629,3.591954936393513,0.7603439064049884,0.23965609359802806
23.091909578788485,-1.383705551939873,3.590714641547658,0.7603342102649536,0.23966578973806105
23.09684339715185,-1.3841139027700264,3.587306623486849,0.7603314368693483,0.23966856313366608
23.10177721551522,-1.3845125105704381,3.581725269402221,0.7603408599442512,0.2396591400587627
23.106711033878586,-1.384429185460465,3.573998586408751,0.760353011320244,0.2396469886827699
23.11164485224195,-1.3841733758687798,3.5641561371386246,0.760352263446282,0.23964773655673233
23.116578670605314,-1.3845192894333707,3.552188854143602,0.760339415688671,0.23966058431434262
23.12151248896868,-1.385387795146621,3.5381231841889815,0.7603323108025414,0.23966768920047263
23.12644630733205,-1.3858079672160861,3.5220084439639,0.7603391506248462,0.23966084937816987
23.131380125695415,-1.385449317907277,3.503881008965064,0.7603476231952413,0.2396523768077754
23.13631394405878,-1.3851205877171215,3.483777866469911,0.7603472677233205,0.23965273227969774
23.141247762422147,-1.3854572582819846,3.461744861197581,0.7603439679727131,0.23965603203030686
23.146181580785512,-1.3860241681427734,3.437820851336254,0.7603438315096838,0.23965616849333865
23.15111539914888,-1.386096791090122,3.411998196686532,0.7603414751063059,0.23965852489671902
23.156049217512244,-1.3856724305073331,3.384323825750499,0.7603348643808058,0.23966513562222277
23.16098303587561,-1.385184745467344,3.3547975318572587,0.7603338801000146,0.2396661199030165
23.165916854238976,-1.3847056590711646,3.3234190398183245,0.7603431714431851,0.23965682855984874
23.17085067260234,-1.384205863097558,3.2903811215940424,0.7603515877516673,0.23964841225137026
23.17578449096571,-1.3839770226530055,3.255751623771461,0.7603478374579775,0.23965216254505758
23.180718309329073,-1.3838649449860179,3.219598683782406,0.760334778154027,0.23966522184900604
23.18565212769244,-1.3831638215150162,3.1819791242663653,0.7603233320740732,0.23967666792895834
23.190585946055805,-1.3818922951087043,3.142970502585007,0.760322811872161,0.23967718813086913
23.19551976441917,-1.380793800840947,3.1027123617837793,0.7603363341042617,0.2396636658987669
23.20045358278254,-1.3800287218143523,3.0613762211239037,0.76035360211089,0.23964639789213824
23.205387401145906,-1.379412467046214,3.019103107513592,0.7603528447743618,0.23964715522866617
23.21032121950927,-1.379239340973925,2.9760032355652846,0.7603258906540732,0.2396741093489549
23.215255037872634,-1.3793851257053076,2.9321729880559584,0.7602970279834839,0.2397029720195446
23.220188856236,-1.378226875073019,2.8877787035745377,0.7602990982533072,0.2397009017497221
23.22512267459937,-1.3744815148965626,2.8429933928978874,0.760331738268388,0.23966826173464248
23.230056492962735,-1.3706430918340202,2.7979851235393,0.7603586851418263,0.23964131486120543
23.2349903113261,-1.370757988726459,2.752925687917527,0.7603477704822421,0.23965222952079165
23.239924129689467,-1.3733067357708586,2.7079998834839234,0.7603038373624226,0.23969616264061325
23.24485794805283,-1.3721834228201728,2.663411623911492,0.7602628746705358,0.23973712533250005
23.249791766416198,-1.3658903114802101,2.619375964489451,0.7602598392529191,0.23974016075011284
23.254725584779564,-1.359172196922818,2.576112953602053,0.7602975215458929,0.239702478457135
23.25965940314293,-1.3559310964394597,2.5338479504276976,0.7603402641765966,0.2396597358264291
23.264593221506296,-1.354891851391826,2.492814268914112,0.7603440574802596,0.23965594252276604
23.26952703986966,-1.3520526504607815,2.4532548446792513,0.7602998467047061,0.23970015329831987
23.274460858233027,-1.3461701337593623,2.4154221357684342,0.7602422208965933,0.2397577791064327
23.279394676596393,-1.340072969815571,2.379575355245269,0.760211135342945,0.2397888646600817
23.28432849495976,-1.3363160272703194,2.3459752785570958,0.7602134945201507,0.23978650548287653
23.289262313323125,-1.333994259441421,2.3148776724528553,0.7602284751029326,0.2397715249000951
23.29419613168649,-1.330841592523805,2.2865263915948772,0.7602388859789871,0.23976111402404168
23.29912995004986,-1.3256902089124836,2.2611465413286,0.7602436786779133,0.23975632132511598
23.304063768413226,-1.3185528944635403,2.2389310725081795,0.7602462009823436,0.23975379902068605
23.308997586776588,-1.3115957606005173,2.2200409888598944,0.7602467892395361,0.2397532107634945
23.313931405139954,-1.3085867140166711,2.2046408279939884,0.7602474450794418,0.2397525549235892
23.31886522350332,-1.309469909223467,2.192846034735961,0.7602486746024022,0.23975132540062918
23.32379904186669,-1.3091870493683428,2.184720772019591,0.7602375508912153,0.23976244911181563
23.328732860230055,-1.3037620630945055,2.180284978191207,0.7601949193085042,0.23980508069452713
23.33366667859342,-1.2945508820527587,2.179517978884073,0.7601267982241176,0.23987320177891636
23.338600496956783,-1.287299455442792,2.182363947622978,0.7600777197620707,0.23992228024096587
23.34353431532015,-1.2858081507931394,2.1887378031264406,0.7600932773860936,0.2399067226169457
23.348468133683518,-1.286134568973267,2.1985276165836027,0.7601673173134091,0.2398326826896328
23.353401952046884,-1.2818806180917226,2.211592991080655,0.7602414464553298,0.23975855354771386
23.35833577041025,-1.2733019127362148,2.2277645572360174,0.7602648554436254,0.2397351445594205
23.363269588773615,-1.265401667686605,2.246847918755235,0.7602440356187574,0.23975596438428945
23.368203407136978,-1.2603118233035828,2.2686373105906426,0.760223269794563,0.239776730208485
23.373137225500347,-1.2554610233018204,2.292933234442186,0.7602254760955693,0.23977452390747953
23.378071043863713,-1.2478837224886536,2.3195337906496816,0.7602302319488704,0.2397697680541788
23.38300486222708,-1.2385941400272953,2.3482233080450996,0.7602118556426319,0.2397881443604175
23.387938680590445,-1.2314832520757195,2.3787826536779964,0.7601813186646622,0.2398186813383861
23.39287249895381,-1.2280203608607776,2.4110087498743824,0.7601757795816368,0.239824220421411
23.39780631731718,-1.2239178675079698,2.4446747701929907,0.7602116680377214,0.2397883319653257
23.402740135680542,-1.2137613638004812,2.479529588289748,0.7602626923217808,0.23973730768126536
23.407673954043908,-1.1997198769289217,2.5153461939716384,0.7602889465967455,0.23971105340629928
23.412607772407274,-1.190177542074789,2.5519412129312435,0.760279057072806,0.23972094293023655
23.41754159077064,-1.1885417333286015,2.589107206473333,0.7602559963141303,0.23974400368891402
23.42247540913401,-1.189518895145477,2.6266714150836736,0.7602457968695151,0.2397542031335309
23.427409227497375,-1.184754453559072,2.6645193706306607,0.7602507792063071,0.23974922079674027
23.432343045860737,-1.1708344656798761,2.7025654747229004,0.7602568397713343,0.23974316023171405
23.437276864224103,-1.1553542185448717,2.7406866366138196,0.7602585863996619,0.23974141360338777
23.44221068258747,-1.149236016080948,2.7787138400675575,0.7602659730396557,0.23973402696339596
23.447144500950838,-1.1516003052528179,2.8165241437945805,0.7602854872874484,0.23971451271560562
23.452078319314204,-1.1518321622971734,2.8539632536205612,0.7603049613143084,0.2396950386887461
23.45701213767757,-1.143530789695202,2.890961774391162,0.7603057127779081,0.2396942872251487
23.461945956040935,-1.1299155200024733,2.927467344731868,0.7602875951308015,0.23971240487225592
23.466879774404298,-1.1199295373165357,2.9633800673840103,0.7602720683080176,0.23972793169504114
23.471813592767667,-1.1185665862142742,2.998581171795874,0.7602768395826243,0.23972316042043526
23.476747411131033,-1.1195770391978643,3.032970241064823,0.7602957922700334,0.23970420773302656
23.4816812294944,-1.1138786705643662,3.066520015228362,0.7603102692803215,0.23968973072273905
23.486615047857764,-1.102774966826839,3.099129470971239,0.7603134985061487,0.23968650149691165
23.49154886622113,-1.0948709628679807,3.1307017267645976,0.7603134578481823,0.23968654215487992
23.496482684584496,-1.0932935896970837,3.1612445504835165,0.7603142212521529,0.2396857787509099
23.501416502947862,-1.0926842403657593,3.1906728694543305,0.76030940888496,0.2396905911181038
23.506350321311228,-1.087120510131935,3.218968488030608,0.7602990235389823,0.23970097646408248
23.511284139674594,-1.077485277079514,3.24606151491182,0.7602982626305159,0.23970173737254974
23.51621795803796,-1.0704346847689679,3.271897192049209,0.7603171065883165,0.23968289341475027
23.521151776401325,-1.0695699315378762,3.296445237665939,0.760339738173448,0.23966026182961875
23.52608559476469,-1.0697676404656433,3.3196502999728232,0.7603407124903941,0.23965928751267335
23.531019413128057,-1.0646108198462467,3.3414574070378222,0.7603196376840929,0.23968036231897535
23.535953231491423,-1.0561094409163851,3.3618321938216247,0.7603032729340778,0.2396967270689924
23.54088704985479,-1.0506997758554077,3.3807196612237727,0.7603104906416881,0.23968950936138214
23.545820868218154,-1.0494134673838678,3.3980537604784926,0.7603301911073899,0.23966980889568198
23.550754686581524,-1.0480134091905138,3.413781739244007,0.7603409579538928,0.2396590420491804
23.55568850494489,-1.043850251053832,3.4278570363012784,0.7603386038094768,0.23966139619359772
23.56062232330825,-1.0385998209969574,3.4402544125711314,0.7603325686731008,0.23966743132997612
23.565556141671617,-1.0350971284176198,3.4509694747471595,0.7603269217604927,0.23967307824258555
23.570489960034983,-1.0333343251401774,3.4599721622394615,0.7603208117483377,0.23967918825474122
23.575423778398353,-1.0307583002984329,3.467212455519606,0.7603212520907854,0.2396787479122954
23.58035759676172,-1.0263548954522945,3.472645902973623,0.7603360913401085,0.23966390866297366
23.585291415125084,-1.0224896984312186,3.47627141397816,0.7603536279827787,0.23964637202030495
23.590225233488447,-1.0213928836151331,3.478082573994929,0.7603497731193959,0.23965022688368784
23.595159051851812,-1.0210876810766345,3.4780314387038653,0.7603239376675239,0.23967606233555852
23.60009287021518,-1.0177791964647358,3.47612867446431,0.7603091006204223,0.23969089938265903
23.605026688578548,-1.012146473000401,3.472381139989386,0.7603292984694028,0.23967070153367917
23.609960506941913,-1.0089570376730244,3.4668375203059334,0.7603609734910066,0.23963902651207533
23.61489432530528,-1.0097950863997243,3.4595146443343485,0.760361078428295,0.23963892157478647
23.619828143668645,-1.0106795588844626,3.450421025613563,0.760328126497748,0.23967187350533442
23.62476196203201,-1.0076633489998423,3.439570912408477,0.7603064906829492,0.23969350932013406
23.629695780395377,-1.0018654184742581,3.426988194418898,0.7603249707655604,0.23967502923752448
23.634629598758742,-0.9981879365534772,3.412709849615136,0.7603584226597239,0.23964157734336283
23.63956341712211,-0.9991379148461444,3.3967695741938626,0.7603646665979754,0.23963533340511156
23.644497235485474,-1.0011777248952316,3.3792018822426253,0.7603388228742253,0.23966117712886523
23.649431053848843,-0.9998175202785063,3.36003626905166,0.7603130492092308,0.2396869507938613
23.654364872212206,-0.9956209585213555,3.3393161309130464,0.7603147959407249,0.2396852040623704
23.65929869057557,-0.9918137402553474,3.3171133916392335,0.760340269716433,0.23965973028666546
23.664232508938937,-0.9901878778607087,3.2934736997102623,0.7603621370680085,0.23963786293509323
23.669166327302303,-0.9911057158439663,3.26843314857637,0.7603558095932621,0.2396441904098429
23.674100145665673,-0.9929351490738288,3.2420271462262655,0.760325659543104,0.2396743404600005
23.67903396402904,-0.9923598618580391,3.2143146295724234,0.7603056374387829,0.23969436256431972
23.6839677823924,-0.9884202446429176,3.1853439759043365,0.7603211495334857,0.23967885046961496
23.688901600755766,-0.9841874013621569,3.1551141300729206,0.7603529506774933,0.23964704932560543
23.693835419119132,-0.9834050763406594,3.123741477621629,0.7603590575734108,0.23964094242968617
23.6987692374825,-0.9861447785839128,3.0913854085360843,0.7603317834996861,0.2396682165034111
23.703703055845867,-0.9878279083368983,3.0580895505681607,0.7603071960052372,0.23969280399785944
23.708636874209233,-0.9848032532552636,3.0239173830545174,0.7603131784230327,0.2396868215800641
23.7135706925726,-0.980027649949735,2.9890449024894212,0.7603347255892622,0.23966527441383523
23.71850451093596,-0.9785957699250056,2.9535793419870844,0.7603421746904654,0.23965782531263222
23.72343832929933,-0.9800869236670233,2.9176784654390424,0.7603310010043483,0.23966899899875002
23.728372147662697,-0.9804289627906564,2.881483666813726,0.7603175596152363,0.23968244038786388
23.733305966026062,-0.9783673422053673,2.8451160192284237,0.7603118577529977,0.23968814225010351
23.738239784389428,-0.9761781323989751,2.8086957253608933,0.760311203950648,0.23968879605245483
23.743173602752794,-0.975569697374091,2.772358921950982,0.7603116098017569,0.23968839020134813
23.74810742111616,-0.9754721831077986,2.736263424726582,0.7603121499035724,0.23968785009952845
23.753041239479526,-0.9741869358959003,2.7005780196409592,0.7603121473483142,0.23968785265478282
23.75797505784289,-0.9721416969537188,2.6654870504309,0.7603115717405765,0.23968842826251793
23.762908876206257,-0.9711711064066649,2.631184524637993,0.7603101567282883,0.2396898432748062
23.767842694569623,-0.9719730308818056,2.597865567759554,0.7603031656260035,0.239696834377091
23.772776512932992,-0.9732543870662715,2.5657249495363237,0.7602854759004954,0.23971452410259897
23.77771033129636,-0.97364346003935,2.5349564230250836,0.760263489229324,0.23973651077377128
23.78264414965972,-0.9730466252224669,2.505752098858917,0.7602537044481861,0.23974629555490978
23.787577968023086,-0.9714761428444428,2.478302146565608,0.7602625910349506,0.2397374089681454
23.792511786386452,-0.9693821788095545,2.4527931219471872,0.7602757199248612,0.23972428007823576
23.79744560474982,-0.9687549681834892,2.429403809460778,0.7602752976216585,0.23972470238143867
23.802379423113187,-0.97097973391988,2.408300990278138,0.7602633158452997,0.2397366841577985
23.807313241476553,-0.9748237714679788,2.389637806858335,0.7602578176414955,0.23974218236160344
23.812247059839915,-0.977095617415279,2.373550023299485,0.7602675139023098,0.23973248610078915
23.81718087820328,-0.9758435161743325,2.360150693621438,0.7602784303939284,0.2397215696091704
23.82211469656665,-0.9736351401695411,2.3495260912291394,0.7602682761022538,0.23973172390084552
23.827048514930016,-0.9744366326261013,2.3417284464676342,0.760230675362347,0.23976932464075248
23.831982333293382,-0.9777553407134072,2.336769354266527,0.7601841225713725,0.2398158774317286
23.836916151656748,-0.9797452647217404,2.334661423902866,0.7601588737210477,0.23984112628205645
23.84184997002011,-0.9786761061586069,2.3353984114140975,0.7601735348348525,0.23982646516825415
23.84678378838348,-0.976273238432984,2.338935033154713,0.760219811570706,0.23978018843240373
23.851717606746845,-0.9752336670009334,2.345193660032323,0.7602678819913793,0.23973211801173253
23.85665142511021,-0.976530755798782,2.3540674491024856,0.7602884453614186,0.23971155464169464
23.861585243473577,-0.9783501194582683,2.365439784536366,0.7602731484772006,0.23972685152591489
23.866519061836943,-0.9784676306832826,2.3791924198346224,0.7602370547456542,0.23976294525746258
23.871452880200312,-0.9768220514121481,2.3951939246852865,0.760204206790626,0.2397957932124912
23.876386698563675,-0.9744468894406931,2.413315520871189,0.7601915483367079,0.23980845166641024
23.88132051692704,-0.9721665350199111,2.433418985513626,0.7602028119582203,0.2397971880448976
23.886254335290406,-0.9706259175897921,2.4553492356431885,0.7602310051816795,0.2397689948214377
23.891188153653772,-0.9699038104113724,2.478934987428576,0.7602625340278919,0.23973746597522383
23.89612197201714,-0.969692077979122,2.503988925384493,0.7602812074238642,0.23971879257925083
23.901055790380507,-0.9694023610615113,2.530326020736813,0.7602757670956467,0.23972423290746808
23.90598960874387,-0.9684133386156956,2.557781992683839,0.7602499978093655,0.2397500021937474
23.910923427107235,-0.9668521217688025,2.5861822950376707,0.7602248001523557,0.239775199850755
23.9158572454706,-0.965346517610224,2.6153376580116285,0.7602235709657124,0.23977642903739857
23.92079106383397,-0.9642623083560288,2.6449868638385525,0.7602503593640567,0.2397496406390565
23.925724882197336,-0.9636434353178183,2.6748922984349845,0.7602834051064897,0.2397165948966249
23.930658700560702,-0.9633143140665612,2.7049527097993473,0.7602945827409452,0.2397054172621709
23.935592518924064,-0.9631640630932905,2.735152145653404,0.7602774230513275,0.23972257695179028
23.94052633728743,-0.9631085220457406,2.7654543790572097,0.760253737189669,0.23974626281345007
23.9454601556508,-0.9628039669901282,2.7957528450121294,0.7602504735526386,0.23974952645048297
23.950393974014165,-0.961989006878783,2.8259304839106516,0.7602717868765648,0.23972821312655873
23.95532779237753,-0.9608419704335645,2.8558955655374696,0.7602962899214716,0.23970371008165287
23.960261610740897,-0.9600044472564313,2.8855499527526316,0.7603011500006162,0.23969885000250957
23.965195429104263,-0.9601205823480182,2.9148139914331805,0.760285769141816,0.23971423086130994
23.97012924746763,-0.9608197841076673,2.9435439684401348,0.7602702616033951,0.23972973839973144
23.975063065830994,-0.9609339195677221,2.9715953678008,0.7602730681398856,0.23972693186324168
23.97999688419436,-0.95996889003339,2.9990068905040026,0.7602927330618158,0.23970726694131123
23.984930702557726,-0.9585605207467692,3.0257884494218388,0.7603113856586111,0.23968861434451533
23.989864520921092,-0.9578043366634722,3.051900688817093,0.7603136747658112,0.2396863252373164
23.99479833928446,-0.9581904239452177,3.077270229031188,0.760300635182242,0.23969936482088616
23.999732157647824,-0.9587677599268264,3.101839578585815,0.7602867149049544,0.23971328509817458
24.00466597601119,-0.9582449673292078,3.1255122589880866,0.760285889983662,0.23971411001946774
24.009599794374555,-0.9568928644729214,3.148258419731869,0.7603004789541117,0.23969952104901843
24.01453361273792,-0.9560852894926061,3.1700207452396647,0.7603202979986955,0.23967970200443642
24.01946743110129,-0.9562483611231479,3.1907632742713776,0.7603302511151746,0.23966974888795672
24.024401249464656,-0.9564256542016519,3.21044146841535,0.7603216788402696,0.23967832116286153
24.029335067828022,-0.9557325243514628,3.2290387848483415,0.7603015577978444,0.23969844220528722
24.034268886191384,-0.9545781111449668,3.246500207959187,0.7602900848297044,0.23970991517342832
24.03920270455475,-0.9541009896219376,3.262832171616486,0.7603025062898664,0.2396974937132667
24.04413652291812,-0.9545313257967141,3.277979781417797,0.7603302016485871,0.2396697983545462
24.049070341281485,-0.9546904452824054,3.2919087469077306,0.7603458846640424,0.239654115339093
24.05400415964485,-0.9536830064570012,3.3045685963694917,0.7603334760952302,0.23966652390790594
24.058937978008217,-0.9524159213708036,3.315938945392365,0.7603082359880798,0.23969176401505854
24.06387179637158,-0.9522814261543776,3.3259965973341696,0.7602990755401292,0.23970092446300992
24.06880561473495,-0.9529553447503867,3.334710167081397,0.7603141547976096,0.23968584520553032
24.073739433098314,-0.9530477045546002,3.3420450196416205,0.7603344919837857,0.23966550801935538
24.07867325146168,-0.9522457838738441,3.348000798979242,0.760340760640045,0.23965923936309722
24.083607069825046,-0.9514442982549408,3.35257401366976,0.7603339825426951,0.23966601746044855
24.08854088818841,-0.9513118131008934,3.35574928009964,0.7603259528825622,0.23967404712058238
24.093474706551774,-0.9515973979381794,3.357513432302193,0.7603216628541712,0.23967833714897227
24.098408524915143,-0.9515789350771553,3.357859888717509,0.7603198548067368,0.23968014519640626
24.10334234327851,-0.9509305559820979,3.3567838784925232,0.76032224560022,0.2396777544029226
24.108276161641875,-0.9501583838557538,3.3543151349771074,0.7603311332898831,0.23966886671325976
24.11320998000524,-0.9499548390462006,3.350480533999987,0.7603405760048199,0.23965942399832238
24.118143798368607,-0.9501188140709944,3.3452996485931554,0.7603401497942825,0.23965985020885988
24.123077616731976,-0.949635791746444,3.3387870128764128,0.7603292857007083,0.23967071430243464
24.12801143509534,-0.9481327659742272,3.330941726832469,0.7603209909609998,0.23967900904214495
24.132945253458704,-0.9465767384311187,3.3217445513110953,0.7603263126165859,0.2396736873865597
24.13787907182207,-0.9459941323737487,3.3112236864356803,0.7603380077433408,0.2396619922598061
24.142812890185436,-0.9458643118197595,3.299420883655592,0.7603383997427053,0.23966160026044442
24.147746708548805,-0.9445529654933964,3.2863749090241696,0.7603255560972869,0.2396744439058649
24.15268052691217,-0.9417030744952065,3.2721247664047017,0.760319869288365,0.23968013071478908
24.157614345275533,-0.9392333202958854,3.2566996737424114,0.7603341043357658,0.23966589566739202
24.1625481636389,-0.9385890345126293,3.240126035052445,0.760349381810315,0.23965061819284528
24.167481982002265,-0.9380712500049048,3.2224305314009434,0.7603409824440118,0.2396590175591519
24.172415800365634,-0.9354084536029513,3.203628470237628,0.7603188680876527,0.23968113191551219
24.177349618729,-0.9317453098468812,3.1837136591679998,0.7603146761847581,0.23968532381840493
24.182283437092366,-0.9299420182318301,3.1627100298093094,0.7603318566794586,0.2396681433237025
24.18721725545573,-0.9298723502636314,3.1407072703929013,0.7603417776626977,0.23965822234046208
24.192151073819094,-0.9290240834201904,3.11774707435912,0.7603321181718397,0.2396678818313186
24.197084892182463,-0.9267098546546158,3.0939028828946302,0.7603237852923561,0.2396762147108003
24.20201871054583,-0.9246318614757685,3.0691998869368833,0.7603302623935875,0.23966973760956967
24.206952528909195,-0.9238340336635766,3.043825677092946,0.7603351664506809,0.2396648335524754
24.21188634727256,-0.9235237169328403,3.0178788593016015,0.760325322472378,0.2396746775307789
24.216820165635927,-0.9229671725594908,2.991436945078263,0.760314733950453,0.23968526605270374
24.221753983999292,-0.9229236847715385,2.964544366766899,0.7603181476865127,0.23968185231664582
24.226687802362658,-0.9238713620843833,2.937261503387845,0.7603272996883231,0.2396727003148359
24.231621620726024,-0.9242227687051309,2.9096866276366824,0.760329755596958,0.23967024440620274
24.23655543908939,-0.9224816846575584,2.881926187432556,0.7603274944626938,0.23967250554046887
24.241489257452756,-0.9197837648199123,2.85410915374831,0.7603226223872988,0.23967737761586655
24.246423075816125,-0.919054693518264,2.8263495100651346,0.7603089062912598,0.2396910937119035
24.251356894179487,-0.9215479194625317,2.7987554531800627,0.7602922340519828,0.2397077659511765
24.256290712542853,-0.9240875819878929,2.7714458797724486,0.7602952801784985,0.23970471982465785
24.26122453090622,-0.9221936583969788,2.74455631720134,0.7603231459701526,0.2396768540330023
24.266158349269585,-0.9165265015410377,2.7182375189924857,0.7603439824939946,0.23965601750916032
24.271092167632954,-0.9115821111735712,2.6926479215399355,0.7603251959364512,0.23967480406670383
24.27602598599632,-0.9095288260113813,2.6679467506882513,0.7602777774676253,0.23972222253553035
24.280959804359686,-0.909098287675365,2.64428534320501,0.7602460676065188,0.2397539323966368
24.285893622723048,-0.9080293274134986,2.6218053813495965,0.7602585417554997,0.2397414582476564
24.290827441086414,-0.905458671232148,2.6006440750274953,0.7603010389714606,0.2396989610316963
24.295761259449783,-0.9017962080456356,2.5809373391840107,0.7603340746106939,0.23966592539246356
24.30069507781315,-0.8966545621845935,2.5628170132095245,0.7603270893805089,0.2396729106226496
24.305628896176515,-0.8902199510151704,2.546405511489979,0.7602813457116647,0.23971865429149472
24.31056271453988,-0.8849579527753703,2.5318057966032583,0.7602301868572985,0.23976981314586115
24.315496532903243,-0.8823224301773979,2.5190711590467356,0.7602138885298118,0.23978611147334838
24.320430351266612,-0.8801716395515053,2.5083066601140462,0.7602436393211609,0.2397563606819998
24.325364169629978,-0.8752409928322855,2.4995874237261617,0.7602891064339022,0.23971089356925823
24.330297987993344,-0.8675941966332172,2.492956553981369,0.7603078893515862,0.2396921106515747
24.33523180635671,-0.8613275515214147,2.4884435616242304,0.7602872964251169,0.23971270357804667
24.340165624720075,-0.8591382491115056,2.486064085425811,0.760251607467998,0.23974839253516872
24.345099443083445,-0.8574845864866302,2.48581434698934,0.7602299404231527,0.2397700595800164
24.350033261446807,-0.8510226979315918,2.4876676535331295,0.76022682330713,0.23977317669604264
24.354967079810173,-0.8406180778977317,2.4915731908026864,0.7602289489836696,0.23977105101950383
24.35990089817354,-0.8314584351800994,2.4974480398658994,0.7602323050105403,0.23976769499263562
24.364834716536905,-0.825763824030038,2.505205319111451,0.7602494250483194,0.23975057495485752
24.369768534900274,-0.8220695563016948,2.5147628919291467,0.760286137190401,0.23971386281277668
24.37470235326364,-0.8181037084702519,2.5260237857232273,0.7603198598450348,0.23968014015814387
24.379636171627002,-0.8127952151401233,2.538889913124625,0.7603131847352874,0.23968681526789143
24.384569989990368,-0.806162780742775,2.55325923849953,0.7602548460535323,0.23974515394964666
24.389503808353734,-0.7977102851539658,2.5690261653138395,0.760183052756787,0.23981694724638977
24.394437626717103,-0.7879977057390174,2.586083293951175,0.7601590186236413,0.23984098137953566
24.39937144508047,-0.7798752958383273,2.6043171502268114,0.7602109668293501,0.2397890331738256
24.404305263443835,-0.7751564685396396,2.623607855871924,0.7603035745591755,0.23969642544399902
24.409239081807197,-0.772603293554647,2.64382241113376,0.760365136576809,0.23963486342636334
24.414172900170563,-0.7685895774679453,2.6648330968806264,0.7603482653535228,0.23965173464964884
24.419106718533932,-0.7598469816924591,2.686500869173992,0.7602689603491214,0.2397310396540525
24.424040536897298,-0.7478766067966751,2.7086982989410924,0.7601914592818362,0.23980854072133945
24.428974355260664,-0.7375103945816293,2.731300681012132,0.7601752236591099,0.23982477634406807
24.43390817362403,-0.731518924165921,2.7541905610756667,0.760229546366812,0.23977045363636626
24.438841991987395,-0.7292663645917586,2.7772832587041103,0.7603101350943777,0.2396898649088024
24.44377581035076,-0.7266083046581273,2.8003469935471923,0.7603562024909816,0.2396437975122007
24.448709628714127,-0.718579802248763,2.8232179606441843,0.7603370182472888,0.23966298175589507
24.453643447077493,-0.7057880151165696,2.845964812743727,0.7602730070208988,0.23972699298228645
24.45857726544086,-0.6938025831984591,2.868521261858682,0.7602174503733748,0.2397825496298122
24.463511083804224,-0.6868905191080098,2.8908045409485204,0.7602142997681959,0.2397857002349912
24.468444902167594,-0.6850231091705026,2.9127023876376876,0.7602644581219115,0.23973554188127771
24.473378720530956,-0.6830658401190233,2.9341825509190147,0.7603262228641587,0.23967377713903107
24.478312538894322,-0.6752253319607733,2.95520638575345,0.7603499049759237,0.23965009502726572
24.483246357257688,-0.6626405329573989,2.9757266615319873,0.7603193528513154,0.23968064715187407
24.488180175621054,-0.6514309289879664,2.9956431030471347,0.7602652697762616,0.23973473022692807
24.493113993984423,-0.6452368616953658,3.014951370834093,0.7602372038241378,0.23976279617905308
24.49804781234779,-0.6431018072078629,3.0335765147810347,0.760258817291026,0.2397411827121656
24.50298163071115,-0.6403675357953509,3.0515268694515436,0.760308230809337,0.23969176919385582
24.507915449074517,-0.6327816935061932,3.0688002993414023,0.7603413197072196,0.23965868029597384
24.512849267437883,-0.6220129577899379,3.085313948113696,0.7603334683326071,0.23966653167058743
24.517783085801252,-0.6132912125937814,3.101054071850906,0.7602985433087681,0.2397014566944275
24.522716904164618,-0.6087065825107573,3.115994027012954,0.7602707229812444,0.23972927702195126
24.527650722527984,-0.6058814675313637,3.130093464029601,0.7602723271278549,0.23972767287534066
24.53258454089135,-0.6010440688730009,3.1433444348028035,0.7602983892843699,0.23970161071882706
24.53751835925471,-0.5933212618243284,3.1557373214571185,0.7603263316551991,0.23967366834799889
24.54245217761808,-0.5862143826767494,3.1672490641929354,0.7603362569655251,0.239663743037674
24.547385995981447,-0.5824289600388561,3.1778630629374924,0.7603248300800822,0.2396751699231185
24.552319814344813,-0.5791210141779254,3.1875596659554044,0.7603045503800273,0.23969544962317488
24.55725363270818,-0.5723775012381465,3.196329415333125,0.7602912495724283,0.23970875043077533
24.562187451071544,-0.5645032417979615,3.2041610471209423,0.7602924810557385,0.23970751894746684
24.56712126943491,-0.5611777171645408,3.2110313962190586,0.760306233108013,0.239693766895194
24.572055087798276,-0.5614855864579819,3.2169254347453737,0.7603261297536642,0.23967387024954362
24.576988906161642,-0.5582412507325579,3.2218484177885016,0.7603427216453307,0.23965727835787903
24.581922724525008,-0.5495511516283413,3.225802122741612,0.760342811257244,0.23965718874596667
24.586856542888373,-0.5420142336705698,3.228784565357283,0.7603198240153856,0.23968017598782737
24.591790361251743,-0.5406408191542493,3.230787950365339,0.7602890782437645,0.23971092175944717
24.59672417961511,-0.541974884435283,3.2318127319739034,0.7602812552889218,0.23971874471428944
24.60165799797847,-0.5393975258728891,3.231866265454867,0.7603098278993563,0.23969017210385388
24.606591816341837,-0.5324355034262962,3.2309535656925386,0.7603504726882107,0.23964952731500003
24.611525634705202,-0.5271317194271159,3.2290758465331413,0.7603642229455033,0.23963577705770803
24.616459453068572,-0.5264489650604197,3.2262441313845325,0.7603394985546015,0.2396605014486088
24.621393271431938,-0.5259453597219682,3.222470291623773,0.7603022876661315,0.23969771233707884
24.626327089795303,-0.5219280753992769,3.2177494606208983,0.760286209163795,0.23971379083941705
24.631260908158666,-0.5175271229713142,3.21210248423323,0.7603017185571603,0.23969828144605285
24.63619472652203,-0.5166796349244185,3.2055604723522277,0.7603332635742324,0.23966673642898276
24.6411285448854,-0.5171207691158038,3.1981403175761485,0.7603549855298124,0.23964501447340453
24.646062363248767,-0.5141542006522816,3.189863908706377,0.7603485958577978,0.2396514041454217
24.650996181612133,-0.5086441920689093,3.180765209786391,0.7603188489795233,0.23968115102369808
24.6559299999755,-0.5057429069496648,3.1708649728749894,0.760295537250197,0.23970446275302784
24.66086381833886,-0.5067988687499912,3.160180108432179,0.7603067747021034,0.23969322530112444
24.66579763670223,-0.5077765649423117,3.1487292394603354,0.7603424131102119,0.23965758689301933
24.670731455065596,-0.5052168736625279,3.136527897246654,0.76035815816352,0.23964184183971418
24.67566527342896,-0.5004711139080915,3.123588310836104,0.7603300138474666,0.23966998615576557
24.680599091792327,-0.49782335573517983,3.1099306592620883,0.7602915044161316,0.23970849558709859
24.685532910155693,-0.4988537755686899,3.09557661574574,0.7602944995076346,0.23970550049559386
24.69046672851906,-0.49999965416561354,3.0805922725223156,0.7603389399283297,0.23966106007489693
24.695400546882425,-0.4978408589297583,3.065044626001385,0.7603693959913048,0.23963060401192046
24.70033436524579,-0.4942703200097111,3.0489739057121334,0.7603473936964329,0.2396526063067922
24.705268183609157,-0.49296385458417163,3.0323934920183366,0.7603009160067026,0.23969908399652215
24.710202001972522,-0.49370279962622154,3.0152760523713824,0.7602854382157349,0.23971456178748998
24.715135820335888,-0.4936864587837229,2.9976899779350923,0.760313617685368,0.23968638231785788
24.720069638699258,-0.4918918713405057,2.97968845654962,0.7603463228946495,0.23965367710857652
24.72500345706262,-0.48942265113109906,2.961301918178409,0.7603468881043689,0.23965311189885846
24.729937275425986,-0.48745310220194554,2.942581550100653,0.7603222167559377,0.23967778324729114
24.73487109378935,-0.4861568472556723,2.9236071733590383,0.7603053569027733,0.2396946431004573
24.739804912152717,-0.4849872006923572,2.9044811549983507,0.7603123741362142,0.23968762586701847
24.744738730516087,-0.4836245085964117,2.8852637060416986,0.7603278019354035,0.23967219806782938
24.749672548879452,-0.48206168950132877,2.86604640691906,0.7603285032823079,0.23967149672092014
24.75460636724282,-0.479927669253304,2.8469471886328512,0.7603115718841422,0.23968842811908225
24.75954018560618,-0.4768153657689166,2.8280536902199493,0.7602951111459895,0.23970488885723298
24.764474003969546,-0.4731078244450929,2.8094505373872956,0.7602963348453098,0.23970366515791244
24.769407822332916,-0.47022201763516414,2.791253633879157,0.7603145627757496,0.239685437227473
24.77434164069628,-0.4696634794298784,2.7735787201588704,0.7603340765278053,0.23966592347541757
24.779275459059647,-0.47052031727930343,2.75652747315016,0.7603377000593201,0.2396622999439032
24.784209277423013,-0.47005421337670755,2.740199110836216,0.7603179964259489,0.23968200357727537
24.789143095786375,-0.4673586728359112,2.7246896037079393,0.7602835077582307,0.23971649224499436
24.794076914149745,-0.464012993547737,2.710087508225592,0.7602575441284142,0.23974245587481136
24.79901073251311,-0.4620629403768886,2.6964806918906365,0.7602620732160572,0.2397379267871685
24.803944550876476,-0.4624223412618705,2.6839603883610517,0.7602947619091549,0.23970523809407177
24.808878369239842,-0.46406771298484434,2.6726159067679927,0.7603262695556829,0.23967373044754445
24.813812187603208,-0.4654453467792601,2.66252838343815,0.7603278843924648,0.23967211561076263
24.818746005966574,-0.4658426976443071,2.6537658381772617,0.7602997422033867,0.23970025779984072
24.82367982432994,-0.4649946054723662,2.6463812182608746,0.7602670395943679,0.23973296040886038
24.828613642693306,-0.46360238115996727,2.640413395736782,0.7602532492950909,0.2397467507081369
24.83354746105667,-0.4629537089353799,2.635889043033846,0.7602634885823683,0.23973651142086205
24.838481279420037,-0.4631544998167986,2.6328236543593597,0.7602874862905241,0.23971251371270974
24.843415097783407,-0.46320767022945036,2.6312019284603303,0.7603066846986641,0.2396933153045716
24.848348916146772,-0.46264505525295263,2.631000645172952,0.760302223568834,0.23969777643440535
24.853282734510135,-0.46208506203256244,2.6322438893399775,0.7602717270458459,0.23972827295739468
24.8582165528735,-0.4618539383861887,2.6349071919058193,0.760240092393724,0.23975990760951882
24.863150371236866,-0.46085702686336055,2.63894968391708,0.7602393922190316,0.23976060778421288
24.868084189600236,-0.4582470769332362,2.6443165191636653,0.7602716577476301,0.23972834225561468
24.8730180079636,-0.45518913935095745,2.650941187068117,0.7603031225433444,0.23969687745990165
24.877951826326967,-0.45372043175514903,2.6587579092204465,0.7603035519501549,0.23969644805309204
24.88288564469033,-0.45443960594384125,2.6677108532447624,0.7602801485492918,0.2397198514539543
24.887819463053695,-0.4553028894068032,2.6777384527596633,0.7602618194084514,0.23973818059479335
24.892753281417065,-0.4540630014154792,2.6887608065170405,0.7602604041214169,0.23973959588182706
24.89768709978043,-0.451504755568968,2.7006941010679264,0.7602640445269244,0.2397359554763196
24.902620918143796,-0.45000393346770273,2.7134708785595985,0.7602642627375686,0.23973573726567352
24.907554736507162,-0.45015451032850445,2.727011349089967,0.7602690892761136,0.23973091072712674
24.912488554870524,-0.45078320153683094,2.741197110365671,0.7602837393205039,0.23971626068273374
24.917422373233894,-0.4508581162835301,2.7558860390335065,0.7602947761384107,0.23970522386482887
24.92235619159726,-0.4505490149265292,2.7710462939849823,0.7602868120734949,0.23971318792974686
24.927290009960625,-0.45073087896964614,2.7866133871297847,0.7602672513301658,0.23973274867307773
24.93222382832399,-0.4516556774871806,2.802438123026124,0.760259405726213,0.2397405942770311
24.937157646687357,-0.4525531846794918,2.8183498323107603,0.7602715006098569,0.2397284993933882
24.942091465050726,-0.4526708429066692,2.8343142049743295,0.7602860486299025,0.23971395137334522
24.94702528341409,-0.4524206643463124,2.8501303306388586,0.7602848027082898,0.23971519729495974
24.951959101777454,-0.45287313375688754,2.865714700266892,0.7602737772003262,0.23972622280292402
24.95689292014082,-0.45428452961315435,2.8810999706446796,0.7602734336815101,0.23972656632174158
24.961826738504186,-0.4559032587430059,2.8962174294954606,0.7602882527521512,0.23971174725110167
24.966760556867555,-0.45683749449674943,2.911021467151798,0.7602987844603054,0.23970121554294826
24.97169437523092,-0.4567930075672681,2.925464428968865,0.7602881709744653,0.23971182902878915
24.976628193594284,-0.4565359567608832,2.939528243182975,0.760267189046306,0.2397328109569493
24.98156201195765,-0.4571144399919263,2.9531216597906957,0.7602630266608352,0.23973697334242047
24.986495830321015,-0.45847755034863263,2.9661176414394532,0.7602848761764607,0.23971512382679458
24.991429648684385,-0.4597160551274579,2.9786211603340154,0.7603103075078995,0.23968969249535654
24.99636346704775,-0.46020791694351915,2.9906488477816064,0.7603110568807611,0.23968894312249592
25.001297285411116,-0.46005116532683277,3.0021831837965154,0.760287100982618,0.23971289902064008
25.006231103774482,-0.4599303413719165,3.013199136775489,0.7602670111487433,0.2397329888545155
25.011164922137844,-0.4604040894032827,3.0235081648732467,0.7602743020195345,0.23972569798372528
25.016098740501214,-0.4611856124846741,3.0332268335857817,0.7603003832907533,0.2396996167125069
25.02103255886458,-0.4616496606674977,3.0423648438122752,0.7603160461765321,0.23968395382672786
25.025966377227945,-0.4616804706360584,3.0509419360975816,0.7603066452634367,0.23969335473982284
25.03090019559131,-0.4615992161820393,3.0589429373169033,0.7602877130829812,0.23971228692027832
25.035834013954677,-0.4616408798563616,3.0663392922933883,0.7602833987552744,0.2397166012479865
25.040767832318043,-0.46174611563887125,3.073104694807965,0.7602966438680595,0.2397033561352017
25.04570165068141,-0.46176330717469716,3.0792660361816395,0.7603086582403481,0.2396913417629141
25.050635469044774,-0.46176789741088325,3.0847596574519156,0.7603062308484195,0.23969376915484425
25.05556928740814,-0.46188811523774476,3.0895946653875783,0.760298671920137,0.2397013280831279
25.060503105771506,-0.4619748845614879,3.0937848698369037,0.7603016851314623,0.23969831487180393
25.065436924134875,-0.46180543597405427,3.0973355976796624,0.7603126569709734,0.23968734303229414
25.070370742498238,-0.4615562994188832,3.1002350478642877,0.7603138308644682,0.23968616913880025
25.075304560861603,-0.461664427885653,3.1025173781782094,0.7602997120039905,0.2397002879992796
25.08023837922497,-0.46216859531707377,3.1042146672266218,0.7602886116574339,0.23971138834583708
25.085172197588335,-0.4624555798768551,3.1053408739585775,0.7602990031011785,0.23970099690209462
25.090106015951704,-0.4621209700187238,3.1059080772123497,0.7603227394997361,0.2396772605035368
25.09503983431507,-0.4618551870837317,3.1059104170299223,0.7603333703181724,0.239666629685099
25.099973652678436,-0.46266403563780195,3.1053604998397777,0.760319462422021,0.23968053758125
25.1049074710418,-0.4641453591140632,3.104284211639499,0.7602984373019788,0.23970156270129228
25.109841289405164,-0.4648424340975991,3.10269446588536,0.7602931268997317,0.23970687310353958
25.114775107768534,-0.4644266557934248,3.1006076182866273,0.7603043572075164,0.23969564279575453
25.1197089261319,-0.464147375965512,3.0980414328494215,0.7603152638177303,0.2396847361855402
25.124642744495265,-0.46511099225151914,3.0950071426642216,0.7603169014684336,0.23968309853483835
25.12957656285863,-0.466992128370389,3.0914980255016506,0.7603174104059518,0.2396825895973216
25.134510381221993,-0.4683525662155848,3.0875585207123977,0.7603242610131552,0.2396757389901195
25.139444199585363,-0.4684011412686464,3.0832169602776958,0.7603292386303144,0.2396707613729609
25.14437801794873,-0.46824832432616753,3.0784886661643354,0.7603198729235454,0.23968012707973338
25.149311836312094,-0.46920483001288277,3.07335836876633,0.760300431036907,0.23969956896637296
25.15424565467546,-0.470481619806881,3.067827966993795,0.7602907142791316,0.2397092857241514
25.159179473038826,-0.4703432589924812,3.061929843261156,0.7603027191092994,0.2396972808939868
25.164113291402195,-0.4693008020340258,3.05565983274641,0.7603257302029381,0.239674269800351
25.169047109765557,-0.4698163236345549,3.0490324169537386,0.7603384170343666,0.23966158296892653
25.173980928128923,-0.4720419548419671,3.0420808510585,0.760332204089942,0.23966779591335036
25.17891474649229,-0.4728744720481703,3.0348182763825027,0.7603182649094693,0.23968173509382038
25.183848564855655,-0.4708549828486061,3.027243747297011,0.7603120010553569,0.239687998947932
25.188782383219024,-0.4688403554878478,3.019355862649037,0.7603148416904033,0.23968515831288378
25.19371620158239,-0.4697326498012431,3.01116437347272,0.7603160893073637,0.2396839106959213
25.198650019945752,-0.47193540187297905,3.0026895097335635,0.7603119764138981,0.2396880235893872
25.203583838309118,-0.4716421448404961,2.9939533276126014,0.7603132549253919,0.23968674507789267
25.208517656672484,-0.4688715169854425,2.984970738539839,0.7603265130756874,0.23967348692759735
25.213451475035853,-0.4675975052581298,2.9757205509783633,0.7603372320234488,0.2396627679798363
25.21838529339922,-0.4689700354189952,2.9662044183501104,0.7603276901421154,0.2396723098611705
25.223319111762585,-0.46908308071592936,2.9564522816721497,0.7603074348216543,0.23969256518163198
25.228252930125947,-0.46569584379498785,2.9464999600413604,0.7603046931303603,0.23969530687292803
25.233186748489313,-0.46221749362669245,2.9364082731083863,0.7603244612397897,0.2396755387635
25.238120566852682,-0.46143151186010667,2.9261760990230137,0.7603380968642868,0.23966190313900423
25.24305438521605,-0.4604174055009068,2.9158314515168082,0.760325326447874,0.23967467355541955
25.247988203579414,-0.4560000018775895,2.905424278157664,0.7603051726062674,0.23969482739702247
25.25292202194278,-0.45045181661052774,2.8949837625497437,0.7603066991131073,0.23969330089017865
25.257855840306146,-0.4469040845152597,2.8845609490277804,0.7603245638356406,0.2396754361676425
25.262789658669508,-0.4436163282257554,2.8742612524853923,0.7603280040500366,0.23967199595324676
25.267723477032877,-0.4378542412626233,2.8641460753517163,0.7603087734379251,0.23969122656535774
25.272657295396243,-0.43137910178395883,2.8542441667014073,0.76029521164809,0.23970478835519327
25.27759111375961,-0.42736522568359875,2.844606738800278,0.7603115022603949,0.23968849774288883
25.282524932122975,-0.4245737476716724,2.835325442604918,0.7603409212003865,0.23965907880289689
25.28745875048634,-0.41987352400677236,2.826482445791493,0.760344928083139,0.2396550719201451
25.292392568849706,-0.4139021759376284,2.818145069483342,0.7603120221704763,0.23968797783280896
25.297326387213072,-0.409397159403595,2.8103718204887764,0.7602719652312462,0.23972803477203938
25.302260205576438,-0.4061282968296698,2.803213169694307,0.7602604928875959,0.23973950711569025
25.307194023939804,-0.40182096136090545,2.796711899058079,0.7602834141187208,0.239716585884567
25.31212784230317,-0.3965635511446993,2.7909051772999844,0.7603203726563108,0.2396796273469767
25.31706166066654,-0.39267981155415066,2.7858310941560114,0.7603485555085203,0.23965144449476697
25.3219954790299,-0.3907276939400408,2.7815337608842,0.7603512221238045,0.23964877787948347
25.326929297393267,-0.38896311493848457,2.778055244443875,0.760318686838006,0.2396813131652824
25.331863115756633,-0.38599324604541446,2.775420131393566,0.7602637942873922,0.2397362057158977
25.33679693412,-0.3814508808625836,2.7735987008473275,0.760230013013456,0.2397699869898369
25.341730752483368,-0.37557382862416944,2.772647609592444,0.7602551490316702,0.23974485097162454
25.346664570846734,-0.3687592167593475,2.772577392838299,0.7603201603912909,0.23967983961200762
25.3515983892101,-0.36220916376533596,2.7733768682097435,0.760357997746331,0.2396420022569695
25.356532207573462,-0.3580718103451466,2.7750273222272637,0.7603278451059581,0.239672154897344
25.361466025936828,-0.35650577265647976,2.777503114618968,0.7602642604890516,0.23973573951425206
25.366399844300197,-0.355267488194722,2.7807746334597403,0.7602355949380452,0.23976440506525964
25.371333662663563,-0.35188611245475676,2.7848084426608097,0.7602656050430506,0.2397343949602545
25.37626748102693,-0.3445438982035457,2.7895646596050323,0.7603154518422202,0.2396845481610861
25.381201299390295,-0.334204806354767,2.794990043476866,0.7603362742107422,0.23966372579256373
25.386135117753657,-0.3246702948670059,2.8010101538115864,0.760317183437448,0.23968281656585752
25.391068936117026,-0.3196216622301572,2.807593726098582,0.7602800587275419,0.2397199412757622
25.396002754480392,-0.3203646753763882,2.8146828415483616,0.7602500200995265,0.23974997990377753
25.400936572843758,-0.3218914893265257,2.8221682790250195,0.7602433297699095,0.23975667023339356
25.405870391207124,-0.31572016283966203,2.8300104232216317,0.7602675078527048,0.23973249215059642
25.41080420957049,-0.3019003202921677,2.838180700916888,0.7603120113163496,0.23968798868694896
25.41573802793386,-0.2899388982480114,2.846618363315254,0.7603429966683839,0.2396570033349152
25.42067184629722,-0.286841695556862,2.8552719218188902,0.7603282155281811,0.23967178447512066
25.425605664660587,-0.2899405333140413,2.864093985579514,0.7602748289151424,0.2397251710881616
25.430539483023953,-0.2891772875857049,2.8730272290476857,0.7602306236346168,0.23976937636868834
25.43547330138732,-0.2779885896070739,2.8820047980419194,0.7602368131022239,0.2397631869010822
25.440407119750688,-0.2631806806255852,2.8908710407771565,0.7602845406805235,0.23971545932278493
25.445340938114054,-0.2561979077996732,2.8996067296857517,0.7603265568265932,0.23967344317671802
25.450274756477416,-0.25720189355947365,2.908215747609911,0.7603280663053849,0.23967193369792741
25.455208574840782,-0.2572326076327222,2.9166102713387487,0.7602969900356754,0.23970300996763888
25.460142393204148,-0.25041610281131843,2.9247433821398836,0.7602658313173235,0.23973416868599215
25.465076211567517,-0.23828123858182493,2.932551604287914,0.760256014789589,0.23974398521372772
25.470010029930883,-0.22746073735604078,2.9400131065554778,0.7602659502530041,0.23973404975031365
25.47494384829425,-0.22307290285920195,2.947077946232809,0.7602842832211547,0.23971571678216358
25.47987766665761,-0.22240957864740907,2.9537378334494826,0.7603018928989436,0.23969810710437453
25.484811485020977,-0.2189923336559655,2.9600349644147768,0.7603110205479421,0.23968897945537584
25.489745303384346,-0.21056359438893352,2.965910404365476,0.76030406120068,0.23969593880263948
25.494679121747712,-0.19988410294400386,2.97129388338464,0.7602817477533125,0.2397182522500073
25.499612940111078,-0.1916669373898532,2.976240780479441,0.760259985769367,0.23974001423395364
25.504546758474444,-0.18843178948488895,2.980757775451737,0.76025973145439,0.23974026854893132
25.50948057683781,-0.18652818421459633,2.9847900050092657,0.7602852346266347,0.2397147653766871
25.514414395201175,-0.1800747137210346,2.988186877498054,0.7603152676232752,0.23968473238004823
25.51934821356454,-0.16942981809690053,2.9910044381571907,0.7603213612470412,0.23967863875628248
25.524282031927907,-0.16065810782134698,2.993319735627072,0.7602968409910078,0.239703159012315
25.529215850291273,-0.15713081958867478,2.995180983162776,0.760265539113125,0.23973446089019895
25.53414966865464,-0.15561635871970228,2.996549283861009,0.7602585217248259,0.23974147827849912
25.539083487018008,-0.15018086498592817,2.9974716206004444,0.7602823137819119,0.23971768622141437
25.54401730538137,-0.13937352077220577,2.997973595686594,0.760312799397558,0.23968720060576923
25.548951123744736,-0.12938070361399753,2.998051128033106,0.7603211178557612,0.23967888214756833
25.553884942108102,-0.1263849118769556,2.997711883894163,0.7603026512960721,0.2396973487072585
25.558818760471468,-0.12662607455359337,2.9969852197878346,0.7602785447365463,0.23972145526678695
25.563752578834837,-0.12137013832885575,2.9958851828293045,0.7602717763776374,0.2397282236256965
25.568686397198203,-0.11026056935993728,2.994439309106795,0.7602856331302033,0.23971436687313308
25.57362021556157,-0.10126377050141121,2.992707550760638,0.7603049001260378,0.23969509987729912
25.57855403392493,-0.09871412069939987,2.9907160712614105,0.7603133872145591,0.23968661278877934
25.583487852288297,-0.09828418775811765,2.988476904337546,0.7603073963823006,0.23969260362104003
25.588421670651666,-0.09358459672849709,2.985995181553307,0.7602949902889216,0.23970500971442063
25.593355489015032,-0.08455786600274585,2.983302757411004,0.7602864595044077,0.23971354049893245
25.598289307378398,-0.07718272584321195,2.9804443547585118,0.7602866070518232,0.23971339295151625
25.603223125741764,-0.07432315072409038,2.977454682598014,0.7602938677343515,0.2397061322689874
25.608156944105126,-0.07178671364597324,2.9743706544915955,0.7603036660556697,0.2396963339476696
25.613090762468495,-0.06644034078278932,2.9712124462195355,0.7603113200337254,0.23968867996961343
25.61802458083186,-0.06128053994068029,2.96798458203895,0.7603127174134418,0.23968728258989722
25.622958399195227,-0.05868785191293994,2.9647370289520554,0.7603057819508097,0.23969421805252986
25.627892217558593,-0.05542675327782892,2.961502492829493,0.76029362414313,0.23970637586021076
25.63282603592196,-0.04876738324700674,2.95831737356989,0.7602845386509725,0.23971546135236999
25.637759854285324,-0.0425692987497401,2.9552141721945264,0.7602860046808021,0.23971399532254156
25.64269367264869,-0.041246629608907986,2.9522177679199983,0.7602979914051713,0.2397020085981743
25.647627491012056,-0.041122750641241906,2.949345630519504,0.7603131590256627,0.23968684097768544
25.65256130937542,-0.03597625923956293,2.946609727647963,0.7603224536650341,0.23967754633831626
25.657495127738787,-0.028318567613147792,2.9440185329901167,0.7603194885853906,0.23968051141796337
25.662428946102157,-0.02546831191650695,2.9415784996968224,0.7603035594834282,0.23969644051992836
25.667362764465523,-0.026728221250181275,2.9392906652451853,0.7602842160566549,0.2397157839467055
25.672296582828885,-0.02478152986245774,2.9371462478880908,0.760279750763373,0.23972024923998908
25.67723040119225,-0.01822830764468678,2.9351264075487196,0.7603005586055386,0.23969944139782104
25.682164219555617,-0.012882407135198335,2.933214871853117,0.7603314779888731,0.23966852201448535
25.687098037918986,-0.011629101044288577,2.9314093700869917,0.7603410507768712,0.23965894922648542
25.69203185628235,-0.011298914674585119,2.9297091778564788,0.7603162811454311,0.23968371885792283
25.696965674645718,-0.009194785146300889,2.9281045909338594,0.7602816347904262,0.23971836521292772
25.70189949300908,-0.006499712102761535,2.926559587431178,0.7602743714834526,0.2397256285199009
25.706833311372446,-0.004105458175666761,2.9250716884487944,0.7603035309306931,0.2396964690726599
25.711767129735815,-0.00032886855079182096,2.9236449053167637,0.7603407697955028,0.23965923020785124
25.71670094809918,0.004048442219249857,2.9222427686295815,0.7603512335883255,0.2396487664150282
25.721634766462547,0.004701781021289058,2.9207699729538597,0.760327841190882,0.23967215881247317
25.726568584825912,0.0022231410859595833,2.9192389171601376,0.760295458081611,0.23970454192174506
25.731502403189275,0.003647197607476582,2.917662775560005,0.7602855285148138,0.2397144714885442
25.736436221552644,0.011174482349672608,2.9160279696197593,0.7603065449604187,0.23969345504294076
25.74137003991601,0.018255087378250448,2.9143895121608177,0.7603368141661581,0.23966318583720356
25.746303858279376,0.01942187304234834,2.912791647508046,0.7603462011232561,0.23965379888010382
25.75123767664274,0.017136611416031275,2.911242866845177,0.7603265433072578,0.23967345669609785
25.756171495006107,0.017722666264056483,2.909736593335317,0.7602997205734009,0.23970027942995148
25.761105313369477,0.023359998555245846,2.9082638381123744,0.760294035648724,0.23970596435462718
25.76603913173284,0.030108091630774027,2.90678862959721,0.7603138957980914,0.23968610420526
25.770972950096205,0.03408160354078595,2.9053036811182498,0.7603363491321866,0.23966365087116506
25.77590676845957,0.03544686752582575,2.90378518783191,0.7603384180494976,0.23966158195385445
25.780840586822936,0.03566600476752505,2.9022533931980585,0.76032259871813,0.2396774012852222
25.785774405186306,0.03645368636602643,2.9007543545539307,0.760309366136565,0.23969063386678713
25.79070822354967,0.03967756350535855,2.899353115915263,0.7603083085280136,0.23969169147534017
25.795642041913034,0.04424348715033511,2.8980930820515978,0.7603093489086815,0.23969065109467302
25.8005758602764,0.046831852999455,2.8970109771152157,0.7603052755452593,0.23969472445809525
25.805509678639766,0.04705501167682436,2.8961556537790285,0.7603069600932141,0.23969303991014163
25.810443497003135,0.04765875007553182,2.895555291859604,0.7603237767040949,0.23967622329926122
25.8153773153665,0.04970689943458282,2.895223346097694,0.7603408242972212,0.23965917570613532
25.820311133729867,0.0511408671518244,2.8951656694775765,0.7603347514768402,0.23966524852651652
25.825244952093232,0.0508728774014065,2.8953990253916246,0.7603075957836885,0.2396924042196681
25.830178770456595,0.05106195545520872,2.8959153783436657,0.7602857952329523,0.23971420477040561
25.835112588819964,0.05331869762988299,2.8967154199186433,0.7602856393397245,0.23971436066363627
25.84004640718333,0.05584374225511052,2.8978520873475633,0.7602982010647727,0.2397017989385904
25.844980225546696,0.05629148733000347,2.899331971071012,0.7603110916099375,0.23968890839342866
25.84991404391006,0.05517534311697036,2.901160213258875,0.7603243203806082,0.23967567962276098
25.854847862273427,0.05490649869130268,2.9033358654977146,0.760335453610642,0.23966454639272755
25.85978168063679,0.05616156695426363,2.9058518919770773,0.7603289599959256,0.23967104000744702
25.86471549900016,0.057128277105706025,2.9086964753960007,0.7602986510411611,0.23970134896221246
25.869649317363525,0.05677164609785027,2.911851401575726,0.7602689761131047,0.23973102389026898
25.87458313572689,0.05645424210262561,2.9152900499818104,0.7602718769279508,0.23972812307542427
25.879516954090256,0.05743434704919895,2.9189775569075236,0.7603047126871568,0.23969528731621842
25.884450772453622,0.058666024451408096,2.9228721305313434,0.7603311840240575,0.23966881597931747
25.889384590816988,0.05839934310378164,2.9269253457204787,0.7603268179397973,0.23967318206357555
25.894318409180354,0.056993797606842575,2.931085444696602,0.7603050299915023,0.23969497001187043
25.89925222754372,0.05636783135522243,2.93532725966318,0.760290899529418,0.23970910047395386
25.904186045907085,0.057316744846831226,2.939631008259775,0.7602879486455449,0.23971205135782495
25.90911986427045,0.05897741191892094,2.9439664379175734,0.7602863335373791,0.23971366646598874
25.91405368263382,0.059956531753238826,2.9482918886020872,0.7602888827518527,0.23971111725151403
25.918987500997186,0.05951745072353686,2.9525043224328194,0.7603048517475242,0.23969514825584493
25.92392131936055,0.05850808538597656,2.956587457096607,0.7603225098171348,0.23967749018623621
25.928855137723914,0.05843635214611227,2.960529148719878,0.7603151101636416,0.2396848898397306
25.93378895608728,0.05968587956305964,2.9642427158505096,0.7602818932586534,0.23971810674471986
25.93872277445065,0.06147733352537955,2.9676014483365667,0.7602603291131187,0.2397396708902564
25.943656592814015,0.06268078317809589,2.9706776931186805,0.7602800752188486,0.23971992478452883
25.94859041117738,0.06262340954294364,2.9734633280638736,0.760318840340413,0.23968115966296571
25.953524229540744,0.06205120154145218,2.975947006061454,0.7603269846209393,0.23967301538244082
25.95845804790411,0.06236573792117858,2.978074313192358,0.7602925110561572,0.23970748894722413
25.96339186626748,0.06384327125556631,2.979812442075793,0.7602582917309129,0.23974170827246855
25.968325684630845,0.06559947186108098,2.981182729144716,0.7602666445713622,0.23973335543202076
25.97325950299421,0.0666542304219512,2.9820956912303753,0.7603045332786319,0.23969546672475153
25.978193321357576,0.06667997635445193,2.9825164653760488,0.7603217269371612,0.2396782730662226
25.983127139720942,0.0664510373846723,2.982488220501998,0.7602967026434438,0.2397032973599402
25.988060958084308,0.06701433879743743,2.9819695758447695,0.7602632531840194,0.23973674681936552
25.992994776447674,0.06837355981772245,2.980941864961922,0.7602648643878765,0.23973513561550866
25.99792859481104,0.06971946664652162,2.97932367191254,0.7602979241502432,0.23970207585314313
26.002862413174405,0.07042285189221176,2.977055851196836,0.7603171998143264,0.23968280018906082
26.00779623153777,0.07044135415318792,2.9742112912149317,0.760295609537645,0.23970439046574316
26.01273004990114,0.07039655159030908,2.9708483554572767,0.7602602783258763,0.23973972167751306
26.017663868264503,0.07093835240484152,2.967062345963935,0.7602578369427568,0.23974216306063273
26.02259768662787,0.07189921745403445,2.9628524423214055,0.7602934612916961,0.23970653871169342
26.027531504991234,0.07261636162740126,2.9581078230385214,0.7603224900950135,0.23967750990837605
26.0324653233546,0.07282653054562618,2.9529429665641835,0.7603067084458869,0.23969329155750324
26.03739914171797,0.07280918964527677,2.9473561096478194,0.7602639948582108,0.23973600514518023
26.042332960081335,0.07296346151787288,2.9413523640220007,0.7602470055489812,0.23975299445441003
26.047266778444698,0.07330688533161528,2.9349896302188228,0.760276654871789,0.23972334513160312
26.052200596808063,0.07345350693676263,2.928292336262142,0.7603154205206566,0.239684579482737
26.05713441517143,0.07321474532946783,2.9212713174661236,0.7603156295365675,0.23968437046682767
26.0620682335348,0.07300764071996992,2.914052161624734,0.7602801633275217,0.23971983667587515
26.067002051898164,0.07330803938270232,2.90668543872433,0.7602565317570226,0.23974346824637535
26.07193587026153,0.07375655112688131,2.8992397496772777,0.7602731495299038,0.23972685047349468
26.076869688624896,0.07342727233905046,2.891769289801802,0.7603031911857535,0.23969680881764635
26.08180350698826,0.07226875649181559,2.884341837426319,0.760303901943147,0.2396960980602544
26.086737325351628,0.07137155621068705,2.877033797099965,0.7602759379651697,0.23972406203823354
26.091671143714994,0.07153071190121968,2.869897481168855,0.7602608244502048,0.23973917555319735
26.09660496207836,0.07226460529843017,2.862983496868919,0.7602819680836264,0.23971803191977428
26.101538780441725,0.07231585586704654,2.8563389537861776,0.7603123016643347,0.23968769833906542
26.10647259880509,0.07117305820972439,2.8500026633539153,0.760312086030525,0.23968791397287553
26.111406417168457,0.06995882210554386,2.8440072193580086,0.7602816270720382,0.23971837293136194
26.116340235531823,0.0698412952108738,2.8383919072974226,0.760256918814685,0.2397430811887145
26.12127405389519,0.07020497504149738,2.8332012094536445,0.7602608046800603,0.23973919532333948
26.126207872258554,0.06988275757918483,2.828480767943634,0.7602805115143124,0.2397194884890892
26.13114169062192,0.0692729033631521,2.8242789288648082,0.760295261832546,0.2397047381708567
26.13607550898529,0.06965729756999217,2.8206359587787393,0.7603036750379373,0.23969632496546653
26.141009327348655,0.07078681117166058,2.8175741030663124,0.7603112944373607,0.23968870556604444
26.145943145712017,0.07096370262653014,2.8151353176379423,0.7603083713214797,0.2396916286819283
26.150876964075383,0.06989377638508842,2.813344191601358,0.7602823146329376,0.23971768537047258
26.15581078243875,0.06933819603470788,2.812223165219906,0.7602475318225378,0.23975246818087592
26.16074460080212,0.0704519074551711,2.8117875305563014,0.7602392433132056,0.2397607566902107
26.165678419165484,0.07226000536280389,2.812048769709585,0.7602708303016331,0.23972916970178632
26.17061223752885,0.07308467400637066,2.8130134987905624,0.7603136183291557,0.23968638167426665
26.175546055892212,0.0726175067803748,2.8146768366889727,0.7603290461454932,0.23967095385792717
26.180479874255578,0.07226217036202998,2.817019620345417,0.7603098618981045,0.23969013810531434
26.185413692618948,0.07321767042555118,2.820008326630431,0.7602799730533434,0.23972002695007377
26.190347510982313,0.074959329932807,2.823599921416116,0.7602643488102716,0.2397356511931445
26.19528132934568,0.07613990397196284,2.8277549760072818,0.7602713651058128,0.23972863489760132
26.200215147709045,0.07603366932482829,2.8324401776397705,0.7602960912204669,0.23970390878294723
26.205148966072407,0.07478434547184146,2.8376237592131672,0.7603245420909664,0.23967545791244682
26.210082784435777,0.07375297856126935,2.8432700675000113,0.7603367046442893,0.23966329535912478
26.215016602799142,0.07461059731574901,2.8493332929311954,0.7603205668499342,0.23967943315347986
26.21995042116251,0.0766270735515048,2.855760054606309,0.7602881515406651,0.23971184846274987
26.224884239525874,0.07721327413668021,2.862487695365477,0.7602696699482272,0.2397303300551888
26.22981805788924,0.07584631296344307,2.8694282343273794,0.760285376307582,0.23971462369583554
26.23475187625261,0.07462574529456395,2.876506495686476,0.7603238512954401,0.23967614870797924
26.23968569461597,0.07473796620534466,2.8836828677746342,0.7603509609933081,0.23964903901011303
26.244619512979337,0.0747275333032423,2.8908815951868756,0.7603426157717861,0.23965738423163546
26.249553331342703,0.07357199617577537,2.8981242305374586,0.7603092070046097,0.239690792998808
26.25448714970607,0.07347990698125888,2.905409534892982,0.7602851005323775,0.23971489947103572
26.25942096806944,0.07615805053281095,2.9127089065366807,0.7602931766690628,0.239706823334349
26.264354786432804,0.0787330144337887,2.9199272454848915,0.760323629054151,0.23967637094926095
26.269288604796166,0.07761802996629713,2.9270388214079377,0.7603482002287066,0.2396517997747055
26.274222423159532,0.0745946501484789,2.934083393581162,0.7603479767053993,0.23965202329801294
26.279156241522898,0.07533248321309714,2.941062171557078,0.7603250660371212,0.2396749339662913
26.284090059886267,0.08145807706085204,2.947951470888883,0.7602971900120373,0.23970280999137564
26.289023878249633,0.08705297596957948,2.954673708140948,0.7602867760648269,0.2397132239385867
26.293957696613,0.08704769194942116,2.961138369835648,0.7603053252622174,0.23969467474119724
26.29889151497636,0.08557173163592602,2.9673539556407182,0.7603391889262476,0.23966081107716689
26.303825333339727,0.08919214146425375,2.9733714538516707,0.7603577862997739,0.23964221370364225
26.308759151703097,0.0962283774608312,2.979242677817504,0.760344674122528,0.23965532588088817
26.313692970066462,0.10022736336220454,2.985014924997579,0.7603149768756019,0.23968502312781492
26.318626788429828,0.10043889498672048,2.9907062943955665,0.7602954306288011,0.23970456937461573
26.323560606793194,0.10186462181639355,2.996307542118783,0.7602955951062641,0.23970440489715308
26.32849442515656,0.10722329623725786,3.0017914799799432,0.7603077002329528,0.2396922997704648
26.333428243519926,0.1140277789399321,3.007138064008947,0.7603244367409426,0.23967556326247708
26.33836206188329,0.11851367225487412,3.0122939791775263,0.760340937181593,0.2396590628218293
26.343295880246657,0.11976740421231621,3.0173093952627204,0.7603450086674423,0.2396549913359821
26.348229698610023,0.12049917849275847,3.0221929238107608,0.7603259484569587,0.23967405154646926
26.35316351697339,0.1234194967043918,3.026936193937644,0.7602962720150245,0.23970372798840478
26.35809733533676,0.12810688335258355,3.031521234669149,0.7602865129059786,0.2397134870974526
26.36303115370012,0.13289381556176902,3.0359128928813504,0.760308621003398,0.2396913790000351
26.367964972063486,0.13705506713108817,3.040088356958081,0.7603376906495586,0.23966230935387434
26.372898790426852,0.14057138327930538,3.0440486874248167,0.7603412029023205,0.23965879710111337
26.377832608790218,0.14368981065440597,3.047783650056309,0.760317659750398,0.23968234025303745
26.382766427153587,0.14643726149413736,3.051273677587623,0.7602944332834702,0.2397055667199645
26.387700245516953,0.1488681892877735,3.0544903634470217,0.7602931105544322,0.23970688944900126
26.39263406388032,0.15165225792137477,3.057391306917199,0.7603096693839815,0.23969033061945091
26.39756788224368,0.1556544126792716,3.059928848169445,0.7603259354802653,0.2396740645231664
26.402501700607047,0.16133999157995604,3.062094374835577,0.7603288492168195,0.23967115078661083
26.407435518970416,0.16762398690359487,3.063873863682888,0.7603175654613359,0.23968243454209223
26.412369337333782,0.17212544394923282,3.065245600323393,0.7603009030942374,0.23969909690918853
26.417303155697148,0.1741092069312809,3.0662048276440275,0.7602916125010002,0.23970838750242773
26.422236974060514,0.17547714654197524,3.066703462627264,0.7602970710335447,0.23970292896988574
26.427170792423876,0.17922531078775208,3.0666939730304774,0.7603116607471477,0.2396883392562846
26.432104610787242,0.1870850246796856,3.0662099649234507,0.7603211623026168,0.2396788377008164
26.43703842915061,0.19631350948417992,3.0651897862813597,0.7603167070364492,0.23968329296698562
26.441972247513977,0.201666733740211,3.063692185353625,0.7603028990088038,0.23969710099463384
26.446906065877343,0.20258078610076663,3.0616883982641205,0.7602915542476564,0.23970844575578368
26.45183988424071,0.20414738447621292,3.0591405214643634,0.7602898177409955,0.23971018226244603
26.45677370260407,0.21098554005775713,3.056039310117579,0.7602962152901263,0.23970378471331708
26.46170752096744,0.22228961970789513,3.05236012185688,0.7603052171856465,0.23969478281779819
26.466641339330806,0.2315681994849928,3.048008776627666,0.7603112058999882,0.23968879410345761
26.471575157694172,0.2335908697385619,3.042985680437905,0.7603090495004058,0.2396909505030412
26.476508976057538,0.2329288082992862,3.0372210126962016,0.7602966711752747,0.23970332882817313
26.481442794420904,0.2389097826996952,3.030824273219105,0.7602804314477035,0.23971956855574456
26.486376612784273,0.2520597824261071,3.023836250349323,0.7602741054070137,0.23972589459643423
26.491310431147635,0.26374345343133404,3.0161262642065583,0.7602861466846892,0.23971385331875894
26.496244249511,0.267787704993217,3.0077249008299805,0.7603074179944486,0.23969258200900093
26.501178067874367,0.2668000877397843,2.998705622505926,0.7603167304006938,0.2396832696027563
26.506111886237733,0.2694131304524664,2.98908699646357,0.760302063821902,0.2396979361815489
26.511045704601102,0.28093312992531244,2.978884022419876,0.7602746343710507,0.23972536563240077
26.515979522964468,0.29540729307329305,2.9682108054889578,0.7602586611132004,0.23974133889025137
26.52091334132783,0.3029867604745368,2.957104486178494,0.7602673962492338,0.23973260375421837
26.525847159691196,0.30350760857573833,2.9455481352291333,0.7602915964793742,0.2397084035240783
26.530780978054562,0.30482716487901923,2.9335566600604186,0.7603102512012933,0.23968974880216018
26.53571479641793,0.3121520255834265,2.921213373547545,0.7603091540823257,0.2396908459211291
26.540648614781297,0.3238584572417589,2.9085360531689695,0.7602896326149805,0.23971036738847473
26.545582433144663,0.33391736702999175,2.89539730259491,0.7602643982259829,0.23973560177747344
26.55051625150803,0.338591553488551,2.881887824767903,0.7602493570719255,0.23975064293153273
26.55545006987139,0.34119533147277503,2.8681377640256653,0.760256128047414,0.23974387195604596
26.56038388823476,0.346731949960086,2.8542309072154137,0.76028332307309,0.2397166769303724
26.565317706598126,0.3549434972655988,2.8402985325572896,0.760311805262883,0.2396881947405814
26.570251524961492,0.36240029004342533,2.826423167700669,0.7603155707463205,0.23968442925714487
26.575185343324858,0.3679503101708187,2.8127016634827373,0.7602860219597067,0.23971397804376007
26.580119161688224,0.3734634936848834,2.799219491947952,0.7602456106031471,0.2397543894003212
26.58505298005159,0.3804939978625859,2.7860456250727967,0.7602301357686025,0.23976986423486799
26.589986798414955,0.38796202542698255,2.773215994272506,0.7602534199919231,0.2397465800115474
26.59492061677832,0.39380042469394005,2.7607951817500247,0.7602929935774964,0.23970700642597254
26.599854435141687,0.39783228817238586,2.7488560315375548,0.7603135261360048,0.2396864738674633
26.604788253505053,0.40228947742512744,2.7374779387360313,0.7603005495387966,0.23969945046467167
26.609722071868422,0.4090625946990603,2.7267530550388313,0.760268357007973,0.23973164299549501
26.614655890231784,0.41704092049532115,2.716750775912455,0.760240881338502,0.2397591186649651
26.61958970859515,0.42411853170417935,2.7075755418728154,0.7602329688792931,0.23976703112417483
26.624523526958516,0.43009591501406974,2.6993141876059976,0.7602472645114651,0.23975273549200327
26.62945734532188,0.4354471904490465,2.6920355473538806,0.7602764784954746,0.23972352150799517
26.63439116368525,0.4397777668939322,2.6858069632823796,0.76030339571979,0.23969660428368145
26.639324982048617,0.4428370113743547,2.6806858950605483,0.7603080802156438,0.23969191978782894
26.644258800411983,0.4467111315328379,2.676716643929562,0.7602853643216437,0.2397146356818316
26.649192618775345,0.45477110783458186,2.67393547192314,0.760252589906512,0.23974741009696524
26.65412643713871,0.46552472706704795,2.6723762974295355,0.760232323978637,0.23976767602484306
26.65906025550208,0.47244920164901616,2.672070869273191,0.7602305013027708,0.23976949870071326
26.663994073865446,0.4733018554265512,2.6730409682568177,0.7602393182597581,0.23976068174372805
26.66892789222881,0.47351651915381315,2.6752907251604574,0.7602558123232463,0.23974418768024375
26.673861710592178,0.4789648677741505,2.678815720208307,0.7602814983083667,0.23971850169512315
26.67879552895554,0.4885980238093419,2.6836129067098913,0.7603034850140911,0.23969651498939726
26.68372934731891,0.49576859806180684,2.6896694909113164,0.7602972995579633,0.239702700445523
26.688663165682275,0.4980473561364925,2.696954118958134,0.7602604845379617,0.23973951546552336
26.69359698404564,0.5012133375082332,2.7054168468372835,0.7602276547925848,0.23977234521089794
26.698530802409007,0.5092885492567243,2.714990172820029,0.7602352615395611,0.23976473846392157
26.703464620772372,0.5171192994325512,2.725589550440619,0.760279932219673,0.2397200677838095
26.708398439135742,0.5188684975113121,2.7371203706833547,0.7603248579377585,0.2396751420657238
26.713332257499104,0.5184524267012578,2.7494924738210726,0.7603384124778271,0.2396615875256557
26.71826607586247,0.5229488448342018,2.76262786901959,0.7603157138505046,0.23968428615297874
26.723199894225836,0.5302391811818309,2.7764492372683867,0.7602757260685437,0.23972427393494056
26.7281337125892,0.5330388057649762,2.7908540256881844,0.7602507609250356,0.2397492390784498
26.73306753095257,0.5316408193529211,2.8056987442355052,0.7602641227275239,0.23973587727596346
26.738001349315937,0.5327611021658035,2.8209051668618366,0.7603032557049373,0.2396967442985518
26.7429351676793,0.537797964930754,2.8364425632032284,0.7603301554563668,0.23966984454712448
26.747868986042665,0.5412802192387196,2.8522359157892447,0.7603295986858407,0.23967040131764705
26.75280280440603,0.5404120347466611,2.8682132980274533,0.760324193238395,0.23967580676508898
26.7577366227694,0.5386986232286529,2.8843051128836477,0.7603290215762268,0.23967097842725416
26.762670441132766,0.5396370625975165,2.9004475505026504,0.760324891386157,0.23967510861732313
26.76760425949613,0.5420327992245586,2.9165679866873533,0.7603003057962896,0.23969969420719095
26.772538077859494,0.5430159532441704,2.932590490775944,0.7602856988408513,0.23971430116262965
26.77747189622286,0.54296727520646,2.948442511281205,0.7603107439550848,0.23968925604839605
26.78240571458623,0.5442200167416643,2.964048614336761,0.7603527328491562,0.2396472671543256
26.787339532949595,0.5463619257081472,2.9793258417483743,0.760363766560205,0.23963623344327672
26.79227335131296,0.546545032909398,2.9942415567985763,0.7603335182444116,0.23966648175907085
26.797207169676327,0.5440919225193973,3.0087613635839214,0.7602957096608752,0.23970429034260807
26.802140988039692,0.5425868103403849,3.0228553463106658,0.760284705020652,0.23971529498283242
26.807074806403058,0.5455470602972676,3.0364177343156036,0.7603075208902779,0.23969247911320707
26.812008624766424,0.5502859824309918,3.0494746032950424,0.7603456076398633,0.23965439236362193
26.81694244312979,0.5506306111212179,3.06204750089797,0.760367697708629,0.23963230229485633
26.821876261493156,0.5460901603240886,3.074142754230169,0.7603542768734277,0.23964572313005855
26.82681007985652,0.5422672568744114,3.085744238081461,0.7603199316324709,0.2396800683710157
26.83174389821989,0.5429632519480433,3.0967559954472916,0.7602977604278501,0.23970223957563797
26.836677716583253,0.546291999533508,3.107188903839669,0.7602995876283073,0.23970041237518372
26.84161153494662,0.5475162256054804,3.117047617609761,0.760311474092328,0.23968852591116532
26.846545353309985,0.5446442524067592,3.126306914528342,0.7603256653144156,0.23967433468908048
26.85147917167335,0.5406909289783474,3.134963502357016,0.7603464442828272,0.23965355572067126
26.85641299003672,0.5389155619443837,3.1430050414980975,0.7603623502501041,0.2396376497533962
26.861346808400086,0.5387957440576708,3.15042697753867,0.7603485781489745,0.2396514218545277
26.866280626763448,0.5385071183375204,3.1572050648233425,0.7603090152817673,0.2396909847217353
26.871214445126814,0.5374369702060313,3.1632835142649465,0.7602842241957941,0.2397157758077093
26.87614826349018,0.5356623579188166,3.1686890143441837,0.7602998034231696,0.23970019658033487
26.88108208185355,0.5335999579548363,3.1734021011216527,0.7603317227243204,0.239668277279184
26.886015900216915,0.5318627275370438,3.1774065540829355,0.7603424806817433,0.23965751932175958
26.89094971858028,0.5305842625832891,3.180687254869426,0.760331487346982,0.23966851265651956
26.895883536943646,0.5293759813685126,3.1832290819837255,0.7603254898446982,0.23967451015880298
26.90081735530701,0.5280285577154179,3.1850177880675163,0.7603313271628417,0.2396686728406582
26.905751173670378,0.5268706881138452,3.1860273033912923,0.7603272634390812,0.23967273656441745
26.910684992033744,0.5260182735753641,3.1862291853665647,0.760303456911972,0.23969654309152397
26.91561881039711,0.5248248495677865,3.185638858990531,0.7602860018432164,0.2397139981602793
26.920552628760475,0.5229717992862946,3.1842530410237884,0.7603034244287709,0.23969657557472787
26.92548644712384,0.5212806952855435,3.1820527277569113,0.760341516904913,0.23965848309858737
26.930420265487207,0.5206271522513912,3.1790083035507797,0.7603547186455661,0.23964528135793547
26.935354083850573,0.520700091396185,3.175087099370263,0.7603246131975713,0.23967538680593153
26.94028790221394,0.5202527842416977,3.1701988861283272,0.7602863719712396,0.23971362803226465
26.945221720577305,0.5185916214526993,3.164358522757957,0.7602837411541427,0.23971625884936437
26.95015553894067,0.516682306736048,3.1575934242162798,0.7603127278827903,0.2396872721207185
26.95508935730404,0.5159455368897973,3.149939527171698,0.7603309037560788,0.2396690962474315
26.960023175667406,0.5163143827754515,3.141443342284346,0.7603168299821625,0.23968317002134903
26.964956994030768,0.516597297846836,3.1321231154367872,0.7602954748178761,0.239704525185636
26.969890812394134,0.5160116651404079,3.1219844765506775,0.7602979061422712,0.23970209386124197
26.9748246307575,0.5146882359745077,3.111003972577782,0.7603166916456897,0.2396833083578239
26.97975844912087,0.5135665606400582,3.099184371305508,0.7603190542877204,0.2396809457157932
26.984692267484235,0.5135542378128921,3.086576276569369,0.7602953397021511,0.239704660301362
26.9896260858476,0.5143466373095099,3.0730812344062635,0.7602738796398169,0.2397261203636975
26.994559904210963,0.5148710674009256,3.058797537207312,0.7602830034082513,0.23971699659526366
26.99949372257433,0.51464703076777,3.04375637811712,0.7603125684675183,0.23968743153599667
27.004427540937694,0.5140331411545983,3.0280312341694122,0.7603257714238483,0.23967422857966852
27.009361359301064,0.5137674898809681,3.0116753241970327,0.7603049140949022,0.23969508590861488
27.01429517766443,0.5142924128384935,2.9946484487659486,0.7602726010348196,0.23972739896869905
27.019228996027795,0.5152593836141514,2.9770328602279545,0.7602630905929406,0.23973690941057782
27.024162814391158,0.5160919477647943,2.9588734641022745,0.7602815173733174,0.23971848263020124
27.029096632754523,0.5166715058292786,2.9401214494278123,0.7603017185986289,0.23969828140489
27.034030451117893,0.5171160175488692,2.920872985323015,0.760301346235378,0.23969865376814276
27.03896426948126,0.5175684432366565,2.9011925486716716,0.7602863743958649,0.23971362560765633
27.043898087844624,0.5182051785023836,2.881116319116332,0.7602765253471216,0.23972347465640034
27.04883190620799,0.5191881846829258,2.8607076038527803,0.7602769139283433,0.2397230860751802
27.053765724571356,0.5205972306814913,2.840074789543372,0.76027589127671,0.23972410872681493
27.058699542934722,0.5221647817690227,2.8193055764337926,0.7602680668542032,0.2397319331493234
27.063633361298088,0.523341566238187,2.7984472277423857,0.76026474907179,0.23973525093173825
27.068567179661454,0.5240188709828921,2.7775032577870307,0.7602751193292735,0.23972488067425565
27.07350099802482,0.5246438514518244,2.7566426486763045,0.7602878000965823,0.23971219990694753
27.078434816388185,0.5256897952401371,2.735926228715672,0.7602835047028569,0.23971649530067435
27.083368634751555,0.5271885585366528,2.715455212018526,0.760262741292883,0.23973725871065038
27.088302453114917,0.5286520871339102,2.695365617674405,0.7602475222728574,0.23975247773067726
27.093236271478283,0.5296670931569857,2.6758366587505082,0.7602521470527808,0.23974785295075116
27.09817008984165,0.5304513458190326,2.657005557103084,0.7602643186469058,0.23973568135662598
27.103103908205014,0.5312685115316772,2.6389937691649465,0.7602644275830744,0.23973557242045623
27.108037726568384,0.5318322630354207,2.6218854497714124,0.7602543131194852,0.23974568688404566
27.11297154493175,0.5316765174508948,2.605791749482653,0.7602520852129458,0.23974791479058477
27.11790536329511,0.5311453949133671,2.5908475221143927,0.7602617852300447,0.2397382147734856
27.122839181658478,0.5313291029441485,2.5771589733879297,0.7602657184582856,0.23973428154524506
27.127773000021843,0.5325192866414231,2.564825395689704,0.7602519189651263,0.2397480810384051
27.132706818385213,0.533726258356856,2.553941175290389,0.7602340179598482,0.2397659820436844
27.13764063674858,0.5337531081781133,2.544597400467809,0.7602317406695687,0.23976825933396595
27.142574455111944,0.5321209054264371,2.536880935636239,0.7602417687097497,0.2397582312937864
27.14750827347531,0.5297907994324806,2.530872053372322,0.7602442120837858,0.23975578791975302
27.152442091838672,0.5284651681112195,2.5266416080892755,0.7602342622790403,0.2397657377245005
27.157375910202042,0.528993339817839,2.524249644615333,0.7602297933653202,0.23977020663822432
27.162309728565408,0.5314672141912853,2.5237449137276973,0.7602430861197336,0.2397569138838138
27.167243546928773,0.5345747754386951,2.5251626467119634,0.7602595298430204,0.23974047016053013
27.17217736529214,0.5356043594379978,2.5285210757472694,0.7602557384483256,0.2397442615552263
27.177111183655505,0.5337090810609094,2.5338181473289456,0.7602312239175274,0.2397687760860225
27.18204500201887,0.5314196525439098,2.5410333877804567,0.7602085682017471,0.23979143180180096
27.186978820382237,0.5325375890797359,2.550140926120104,0.7602034958567039,0.23979650414684295
27.191912638745602,0.5385896144851364,2.561108736233095,0.7602090056827838,0.23979099432076117
27.19684645710897,0.5456061549587387,2.573883051663894,0.7602147430324154,0.2397852569711288
27.201780275472334,0.5481420387939172,2.5883834489789375,0.7602280117303823,0.2397719882731624
27.206714093835703,0.5470470491777683,2.6045074144858473,0.7602588385074853,0.23974116149605826
27.21164791219907,0.5469277094569451,2.6221334645008962,0.7602903338222218,0.2397096661813228
27.21658173056243,0.5488582615757565,2.6411237991977923,0.7602885432525184,0.23971145675102565
27.221515548925797,0.5505336251344574,2.661334773535226,0.7602505311882786,0.23974946881526676
27.226449367289163,0.551520646939611,2.682614920005824,0.7602204505122985,0.23977954949124833
27.231383185652533,0.5542139921528304,2.7047812599832683,0.7602378446571352,0.2397621553464125
27.2363170040159,0.5580616204482186,2.7277163706562004,0.7602851820405613,0.23971481796298832
27.241250822379264,0.55811047319755,2.75126436118593,0.7603125877448876,0.23968741225866416
27.246184640742626,0.5535756192918967,2.775348191678103,0.7603055925396869,0.23969440746386286
27.251118459105992,0.5505986658730849,2.7998494788864656,0.7602968012300674,0.23970319877347887
27.25605227746936,0.5527496376712943,2.8246375150024337,0.7603104734159163,0.23968952658762682
27.260986095832727,0.5557347741283833,2.8495840522091442,0.7603292976746069,0.23967070232893517
27.265919914196093,0.5544316264583269,2.8745748060713514,0.7603279618808737,0.2396720381226682
27.27085373255946,0.5507928373572423,2.8995056899956513,0.7603118477222265,0.23968815228131565
27.27578755092282,0.5504582266203041,2.9242709845705015,0.7603036666846558,0.23969633331888676
27.28072136928619,0.5540905686343485,2.9487730687336735,0.7603105344356484,0.23968946556789397
27.285655187649557,0.5571094900913933,2.972928479430937,0.760322564134224,0.23967743586931867
27.290589006012922,0.5573295125357245,2.9966420081133536,0.7603312154988189,0.23966878450472484
27.295522824376288,0.5570219776065762,3.019799681337229,0.7603331156047101,0.23966688439883474
27.300456642739654,0.5577252119385591,3.042320841999455,0.7603256569341578,0.2396743430693872
27.305390461103023,0.5597392790755266,3.0641483944074857,0.7603137031191991,0.23968629688434726
27.310324279466386,0.5647150643889487,3.0852541958873934,0.7603126415796438,0.23968735842390193
27.31525809782975,0.5711124002083399,3.1055529423167254,0.7603301255055226,0.23966987449802413
27.320191916193117,0.5725208411182612,3.124990513668319,0.7603497913445946,0.23965020865895248
27.325125734556483,0.5688135864707903,3.14357132394254,0.7603479314398277,0.23965206856371915
27.330059552919852,0.56963321343082,3.1612811145563513,0.760324984161254,0.2396750158422942
27.33499337128322,0.5790383507577058,3.1780951168746996,0.7603059649622381,0.239694035041312
27.33992718964658,0.5875382806335753,3.1939481122352054,0.7603084852026909,0.23969151480086243
27.344861008009946,0.5868316967900202,3.2088254830081353,0.7603250372904966,0.2396749627130591
27.349794826373312,0.5830045758230694,3.2226847043862086,0.7603405433551598,0.23965945664839822
27.35472864473668,0.586903360888447,3.2355186510183747,0.7603499264869717,0.23965007351658785
27.359662463100047,0.5969518452347825,3.2473335698229278,0.7603499452680345,0.23965005473552697
27.364596281463413,0.6018678640927355,3.258116595000368,0.7603332678352995,0.23966673216826323
27.36953009982678,0.5992772711082361,3.267850020487291,0.7603067896893944,0.23969321031416907
27.37446391819014,0.5995205384406224,3.276517659179732,0.7602977339818321,0.2397022660217322
27.37939773655351,0.6082419646525407,3.2840707019547897,0.7603196272765038,0.23968037272706133
27.384331554916876,0.6172680316597295,3.2905058710288904,0.760347042360003,0.23965295764356168
27.389265373280242,0.6186975233088421,3.295823201280493,0.7603483123621573,0.2396516876414052
27.394199191643608,0.6172581457944694,3.3000007534966276,0.7603303080757129,0.23966969192784937
27.399133010006974,0.6208351107044675,3.303018870966082,0.7603226151154401,0.23967738488812113
27.40406682837034,0.6284038537250204,3.304867487430274,0.7603283854072752,0.23967161459628417
27.409000646733706,0.6346870124746334,3.3055328662838126,0.76032469431783,0.23967530568572692
27.41393446509707,0.6384856772921434,3.3049675613308547,0.7603079896526609,0.23969201035089463
27.418868283460437,0.6415112875376409,3.3031943628015643,0.7603040585271255,0.23969594147643275
27.423802101823803,0.6449629035222373,3.300196917394903,0.7603257977112671,0.239674202292293
27.428735920187172,0.6493716874467197,3.2959902855513703,0.7603492304727026,0.23965076953085948
27.433669738550535,0.6547629354630863,3.2905879700566727,0.7603450117110703,0.23965498829249277
27.4386035569139,0.6601649444742199,3.283955416141475,0.7603163301183409,0.2396836698852244
27.443537375277266,0.6642961733480673,3.276127978314571,0.7602926494767815,0.23970735052678627
27.448471193640632,0.6674870043749421,3.267085592374522,0.7602951850476677,0.23970481495590182
27.453405012004,0.6719715041787673,3.256854102187816,0.7603176936203423,0.23968230638322965
27.458338830367367,0.6787777222384765,3.2453969028472955,0.7603361873268664,0.23966381267670703
27.463272648730733,0.6851754313764665,3.2327754144131675,0.7603325105329022,0.2396674894706715
27.468206467094095,0.6879575750414783,3.2189604922698694,0.7603111116465574,0.23968888835701815
27.47314028545746,0.6891881593239116,3.2040532404541806,0.7602940135504943,0.2397059864530825
27.47807410382083,0.6942785236359402,3.188020435343201,0.7602970737449575,0.2397029262586199
27.483007922184196,0.7037328359422225,3.170928661650035,0.7603119789671973,0.2396880210363803
27.487941740547562,0.7120937812733641,3.1527504236319173,0.7603168519234993,0.2396831480800791
27.492875558910928,0.7153056353889207,3.133498155817205,0.7603047092394426,0.2396952907641365
27.49780937727429,0.7152405328194706,3.113123006874412,0.7602926914825193,0.23970730852106062
27.50274319563766,0.7179197634347932,3.0917579985228762,0.7602978472346906,0.23970215276889037
27.507677014001025,0.7271905545589138,3.069418920187121,0.7603110396888164,0.23968896031476497
27.51261083236439,0.7389266572842604,3.046195387025644,0.7603071567638463,0.23969284323973616
27.517544650727757,0.7457255268849414,3.022138929931757,0.7602822570032308,0.23971774300035253
27.522478469091123,0.7467335522544787,2.997318913568445,0.7602655051760021,0.23973449482758075
27.527412287454492,0.7473594963121742,2.9717246409800584,0.7602822969926354,0.23971770301094822
27.532346105817854,0.7527136119490997,2.9454937063325644,0.7603148704932804,0.23968512951030443
27.53727992418122,0.7636896431374549,2.9186482546065395,0.7603183980933537,0.23968160191023152
27.542213742544586,0.7752604994287212,2.8913321831728145,0.7602791261479263,0.2397208738556592
27.547147560907952,0.7811559773952435,2.863615889231073,0.7602383666714259,0.23976163333216216
27.55208137927132,0.7821057121274968,2.8355275181784076,0.7602442691905247,0.2397557308130644
27.557015197634687,0.784368770990621,2.8072304824858594,0.7602898923075503,0.23971010769604084
27.56194901599805,0.7919888605799482,2.778772062632084,0.7603185652740895,0.23968143472950362
27.566882834361415,0.8036723729301982,2.75021756237035,0.7602925850300254,0.23970741497356948
27.57181665272478,0.8138450657903933,2.7216815907041694,0.7602397804319914,0.23976021957160448
27.57675047108815,0.8179870967293457,2.693294959235696,0.7602193948007077,0.2397806052028904
27.581684289451516,0.8190471467373522,2.665195894846328,0.7602503987031806,0.23974960130041928
27.586618107814882,0.8238629124196284,2.63754134903862,0.760290580979433,0.23970941902416867
27.591551926178244,0.8340630771344224,2.610472524692675,0.7602887543171519,0.23971124568644797
27.59648574454161,0.845291150916584,2.5841027447147638,0.7602443820965571,0.2397556179070413
27.601419562904976,0.8526579439371136,2.5585205996322573,0.7602051679837435,0.23979483201985408
27.606353381268345,0.8551214173879083,2.53386609002796,0.7602106306553421,0.2397893693482554
27.61128719963171,0.8570789659897167,2.5103363902712594,0.7602505812478664,0.23974941875573158
27.616221017995077,0.8632406627918587,2.4880882227068675,0.7602813973004422,0.23971860270315457
27.621154836358443,0.8722027458000698,2.467269430605012,0.7602728265874501,0.23972717341614713
27.626088654721805,0.879334471433306,2.4480417786130233,0.7602321272840764,0.23976787271952188
27.631022473085174,0.8834385339707022,2.4305641161472975,0.7601889461879401,0.23981105381565979
27.63595629144854,0.8870419515996769,2.414980554334741,0.7601677193750982,0.23983228062850298
27.640890109811906,0.8922757993909479,2.4014203662740528,0.7601756173945968,0.2398243826090059
27.645823928175272,0.8982915591634556,2.3900122943954343,0.760206054088019,0.23979394591558648
27.650757746538638,0.9027171741986824,2.3808820099150143,0.7602435784871497,0.2397564215164575
27.655691564902003,0.9047881787535219,2.3741363343697093,0.7602667625170642,0.2397332374865468
27.66062538326537,0.9063478092872592,2.3698624040399854,0.7602577384757021,0.2397422615279114
27.665559201628735,0.9093742485529571,2.368128272257701,0.7602176135702056,0.2397823864334112
27.6704930199921,0.9137567488218477,2.368982923958039,0.760170470384153,0.2398295296194673
27.675426838355467,0.9188770812742574,2.372456648987213,0.7601450824697514,0.23985491753386648
27.680360656718836,0.924399933339803,2.3785610247966806,0.7601504977153206,0.23984950228829616
27.6852944750822,0.9292345041876815,2.3872967152589215,0.7601734071757247,0.2398265928278904
27.690228293445564,0.9320695218371088,2.3986490722609357,0.7601978887238187,0.23980211127979487
27.69516211180893,0.9325030133537924,2.4125786771587996,0.7602176722297067,0.23978232777390557
27.700095930172296,0.9325087638120574,2.4290193631275674,0.7602264998959979,0.2397735001076146
27.705029748535665,0.9355372843151182,2.4478761576994845,0.7602112927717931,0.239788707231819
27.70996356689903,0.9424175083965222,2.4690226375317024,0.7601690888681704,0.23983091113544142
27.714897385262397,0.9509103502083298,2.4923009641763323,0.760123556438763,0.23987644356484997
27.71983120362576,0.9574590807120059,2.517497638958052,0.7601080020702508,0.23989199793336305
27.724765021989125,0.9591206703843406,2.544401248229408,0.7601315779445137,0.23986842205910044
27.729698840352494,0.9579328891696945,2.57285570072549,0.7601737449817783,0.23982625502183771
27.73463265871586,0.9594788164312683,2.6026410319931386,0.7602109016027812,0.23978909840083637
27.739566477079226,0.9655456428696881,2.633548524335162,0.7602354230012438,0.23976457700237622
27.74450029544259,0.9722605360539182,2.6653930922242455,0.760248611261892,0.2397513887417283
27.749434113805954,0.9750273880359492,2.697982238341203,0.7602516390406088,0.23974836096300706
27.754367932169323,0.9737759716730935,2.7311132368549558,0.7602509621340309,0.23974903786958102
27.75930175053269,0.9732389321573662,2.764581000921153,0.7602602735747402,0.23973972642887037
27.764235568896055,0.9763028110019745,2.79820312494217,0.7602854350683758,0.2397145649352342
27.76916938725942,0.9797318153266452,2.8318103332353526,0.7603120411847528,0.23968795881885768
27.774103205622787,0.9799381822151447,2.865299232730444,0.7603179726253143,0.2396820273782969
27.779037023986156,0.9786341117977377,2.898556806674257,0.7602986766633939,0.23970132334021754
27.783970842349518,0.9789230086976363,2.9314686457681933,0.760273446399761,0.2397265536038507
27.788904660712884,0.9801771756252272,2.963923422118435,0.7602652439449611,0.23973475605865144
27.79383847907625,0.9804405907608014,2.995805914814769,0.7602790942187834,0.2397209057848294
27.798772297439616,0.9800759491258318,3.0269467030121286,0.7603015457970216,0.23969845420659205
27.803706115802985,0.98012009594508,3.0572467321896464,0.7603157679754875,0.23968423202812708
27.80863993416635,0.9800149275427853,3.0866693831452574,0.7603138905978883,0.2396861094057269
27.813573752529713,0.9793678181171329,3.115142636967536,0.7603004434373872,0.23969955656622866
27.81850757089308,0.979425833289678,3.1426273323182574,0.7602892787621074,0.2397107212415085
27.823441389256445,0.9808551093928952,3.169067606577993,0.7602923847704883,0.23970761523312822
27.828375207619814,0.982021601492656,3.1943401512502048,0.7603058691651745,0.2396941308384421
27.83330902598318,0.9817096206678383,3.21838633731099,0.760312394573321,0.23968760543029796
27.838242844346546,0.9814901262726423,3.241175129620405,0.7603040155011976,0.23969598450242433
27.843176662709908,0.9828693980150705,3.2626416468201573,0.7602952000941505,0.2397047999094737
27.848110481073274,0.9845527525000523,3.2827999704227318,0.7603022606410298,0.2396977393625974
27.853044299436643,0.9850469352716883,3.301652982548904,0.7603167330737373,0.23968326692989161
27.85797811780001,0.985380532558172,3.3191534848560287,0.7603155534999455,0.23968444650368528
27.862911936163375,0.9867503434394242,3.3352050276448106,0.7602963561504126,0.23970364385322004
27.86784575452674,0.9880659358050198,3.3498078308092207,0.7602845014123377,0.23971549859129532
27.872779572890106,0.9881117514402795,3.362975512833289,0.7602983145891145,0.23970168541451975
27.877713391253472,0.9881677699082873,3.3746903222165114,0.7603221906647254,0.23967780933890917
27.882647209616838,0.9899554065240675,3.3849303373953874,0.760326196511115,0.23967380349251893
27.887581027980204,0.9922684827246293,3.3936542071371334,0.7603045405071017,0.23969545949653065
27.89251484634357,0.9925654621978593,3.4008479307214183,0.7602820611989602,0.23971793880467096
27.897448664706936,0.9913202193682816,3.406439351135583,0.7602840322390558,0.23971596776457507
27.902382483070305,0.9914392457681386,3.4104571945070377,0.7603078517415923,0.23969214826203725
27.907316301433667,0.9937171206914579,3.4128862010238703,0.7603263213802209,0.23967367862340655
27.912250119797033,0.9959301535704056,3.4137087214123056,0.7603174830383407,0.2396825169652842
27.9171839381604,0.9961607534130877,3.41292486866771,0.7602905796363804,0.23970942036724618
27.922117756523765,0.9950431878962047,3.410550460853085,0.7602775356609892,0.23972246434263983
27.927051574887134,0.9947736410083814,3.406564662831949,0.7602936105917222,0.23970638941190858
27.9319853932505,0.9962471783524307,3.4009593246748517,0.7603152771325657,0.23968472287106657
27.936919211613866,0.9978878564702591,3.3937982689482893,0.7603117505664536,0.2396882494371791
27.941853029977228,0.9981653545779325,3.385115047307682,0.7602901691843489,0.23970983081928668
27.946786848340594,0.9977593701728807,3.3749560363762106,0.7602846499410354,0.2397153500626024
27.951720666703963,0.9978996105495388,3.3633541526876702,0.7603016590521807,0.23969834095145873
27.95665448506733,0.9984279915094989,3.350330631522038,0.7603079823210207,0.23969201768262074
27.961588303430695,0.9986574613673223,3.3358540494481574,0.7602851646000821,0.2397148354035602
27.96652212179406,0.9987390052343568,3.3200011088329187,0.7602647620378556,0.23973523796578738
27.971455940157423,0.9991883909062128,3.3027890813965604,0.7602826576709826,0.2397173423326619
27.976389758520792,0.9997474821529571,3.2842559575297297,0.7603193789463364,0.23968062105730809
27.981323576884158,0.9997235491557701,3.2644523072505285,0.7603212761117412,0.23967872389190398
27.986257395247524,0.999284321030253,3.243386155153424,0.7602766585472323,0.23972334145641297
27.99119121361089,0.999271957656469,3.221067112880827,0.7602366640129428,0.23976333599070274
27.996125031974255,0.9998487732596179,3.197521269280056,0.760249333338318,0.2397506666653284
28.00105885033762,1.0003748436602764,3.1727779376170506,0.7602981290597447,0.2397018709439024
28.005992668700987,1.0004197267103807,3.146877503627759,0.7603251658005823,0.23967483420306535
28.010926487064353,1.0001772069055694,3.1198216179207354,0.7603016904301593,0.23969830957348934
28.01586030542772,1.0001089017754028,3.091678926450436,0.7602546705129825,0.2397453294906666
28.020794123791084,1.0004493635179919,3.0624596359563814,0.7602282063173657,0.2397717936862832
28.025727942154454,1.0010005366024435,3.0322473212515875,0.7602387471759934,0.2397612528276557
28.03066176051782,1.00140655869776,3.0010084025144903,0.7602707063192949,0.23972929368435406
28.035595578881182,1.0015055322320732,2.968834026839781,0.7602975513449871,0.23970244865866355
28.040529397244548,1.0013919100249447,2.9359484724304705,0.7602978408309313,0.23970215917271923
28.045463215607914,1.0014471153127462,2.9023482176760296,0.7602651477938709,0.23973485220978116
28.050397033971283,1.002042932108288,2.868068058561465,0.7602186293970762,0.23978137060657698
28.05533085233465,1.002910668084522,2.833284930418044,0.7601975605175416,0.23980243948611346
28.060264670698015,1.003334019322504,2.797933441894257,0.7602261721695279,0.23977382783412898
28.065198489061377,1.0031693189472248,2.762156200192138,0.7602797696312651,0.2397202303723929
28.070132307424743,1.002993496260676,2.7261824673041057,0.7603005095679362,0.23969949043572275
28.075066125788112,1.0033078800136996,2.6901633167474266,0.7602583557196603,0.23974164428400024
28.079999944151478,1.0039437795060513,2.654189902023224,0.7601899465960565,0.2398100534076051
28.084933762514844,1.0042840552617136,2.6184169842624976,0.7601630048899769,0.23983699511368722
28.08986758087821,1.0041015058426501,2.5829805792588814,0.7602010059976868,0.23979899400597643
28.09480139924157,1.003943563408181,2.5480308212257046,0.7602560190572213,0.23974398094644056
28.09973521760494,1.0042061630675774,2.513781829034655,0.7602638636901219,0.2397361363135387
28.104669035968307,1.0042794699445983,2.4804731405349427,0.7602172110528223,0.2397827889508385
28.109602854331673,1.0032850332649341,2.448284105844158,0.7601696863450443,0.2398303136586161
28.11453667269504,1.0017210422666942,2.4173951783654695,0.7601675137090976,0.2398324862945617
28.119470491058404,1.001209912879319,2.3880042822953635,0.7601946967018363,0.23980530330182329
28.124404309421774,1.0020937150830858,2.3603180046240047,0.7601999666830065,0.2398000333206537
28.129338127785136,1.0028419049949906,2.334542502010705,0.7601683450898956,0.23983165491376518
28.134271946148502,1.0021180994575705,2.310874552944013,0.7601416371586529,0.2398583628450093
28.139205764511868,1.0003846344203986,2.289504262496296,0.7601591356439695,0.23984086435969382
28.144139582875233,0.9993568540243729,2.2706150848489948,0.7601979310643676,0.2398020689392983
28.149073401238603,0.9997652692778363,2.254376656943506,0.7601969863868936,0.23980301361677409
28.15400721960197,1.0003553174833097,2.2409435638376114,0.7601382650246862,0.23986173497898403
28.15894103796533,1.0002772071910842,2.230457433530171,0.760076876381678,0.23992312362199628
28.163874856328697,1.000732685886037,2.2230465886329642,0.7600753457309349,0.23992465427274165
28.168808674692063,1.0028934631117603,2.2188220767937876,0.7601256394575074,0.23987436054617256
28.17374249305543,1.0054168523555418,2.2178721356413558,0.760161276219142,0.23983872378453847
28.178676311418798,1.0060024472017643,2.2202586042064096,0.7601416703941558,0.23985832960952286
28.183610129782164,1.0052594317973493,2.2260172898930852,0.7600951705720721,0.23990482943160493
28.18854394814553,1.0059787950920431,2.23516075262859,0.7600704899252585,0.23992951007841698
28.19347776650889,1.0087903630609814,2.247678891766067,0.7600753141943997,0.23992468580927398
28.198411584872257,1.0113369663478395,2.2635353518588586,0.7600861932318332,0.23991380677184085
28.203345403235627,1.0115903316096273,2.2826654958897237,0.7600967634994737,0.23990323650419984
28.208279221598993,1.010113568867281,2.304977619246173,0.7601191209371889,0.23988087906648467
28.21321303996236,1.0096365762094461,2.330351469150991,0.760143093421251,0.23985690658242298
28.218146858325724,1.0124648075069316,2.3586302379610693,0.76013421289607,0.23986578710760423
28.223080676689086,1.0173109212718274,2.389610035232755,0.7600834108252262,0.23991658917844905
28.228014495052456,1.0207846747738145,2.4230354867361887,0.7600276400984604,0.23997235990521673
28.23294831341582,1.0218680765347894,2.4585928122767537,0.7600056013852261,0.23999439861845212
28.237882131779187,1.0228808313788558,2.4958998531620322,0.7600184624670147,0.2399815375366657
28.242815950142553,1.0266065456426574,2.534713615236458,0.7600493188361023,0.2399506811675802
28.24774976850592,1.0327633502625617,2.5747439717315697,0.760093311391159,0.2399066886125194
28.252683586869285,1.0374098135550187,2.615707278194453,0.7601453866417998,0.23985461336187563
28.25761740523265,1.0374371195326126,2.657327923051154,0.7601828838212609,0.23981711618241086
28.262551223596017,1.035933577610531,2.6993286826706475,0.7601894661991921,0.23981053380447956
28.267485041959382,1.038548374343434,2.7414920019967557,0.7601807348215638,0.23981926518210805
28.272418860322748,1.044840882921799,2.783662049057992,0.7601816248155392,0.2398183751881323
28.277352678686118,1.0491032633136752,2.825675824244504,0.7601935692689024,0.23980643073477004
28.282286497049483,1.048839462033992,2.867359436401143,0.7602059020186062,0.23979409798506668
28.287220315412846,1.0473412034952692,2.9085358130868624,0.7602201198409217,0.23977988016275126
28.29215413377621,1.048567267348127,2.949043530852103,0.760236323862251,0.23976367614142294
28.297087952139577,1.0519480028776482,2.9887519321249716,0.7602358115365573,0.2397641884671169
28.302021770502947,1.0534546905810287,3.027613188549044,0.7602094338319685,0.2397905661717065
28.306955588866312,1.051660552722996,3.0655423538384357,0.7601865181559054,0.2398134818477708
28.31188940722968,1.0499972204817383,3.1024369645448076,0.7602000366957795,0.23979996330789688
28.31682322559304,1.0513451898497461,3.1381703386555886,0.7602344602267235,0.2397655397769534
28.321757043956406,1.0535288953933764,3.1726470683777324,0.7602451917284361,0.23975480827524137
28.326690862319776,1.0533272184763058,3.2057610977658495,0.7602240134746097,0.23977598652906815
28.33162468068314,1.0517384869354158,3.237443148014532,0.7602072794727079,0.23979272053097125
28.336558499046507,1.0517858191097784,3.26759795189521,0.7602178944935573,0.23978210551012502
28.341492317409873,1.0535539828629015,3.2962458401736887,0.7602355459652262,0.23976445403845767
28.346426135773235,1.0548217641540407,3.323344863599861,0.7602348909156901,0.23976510908799661
28.351359954136605,1.0549775501097687,3.34886360652471,0.7602226420048882,0.23977735799880093
28.35629377249997,1.0555876907333948,3.372700520383093,0.7602192247645102,0.23978077523918054
28.361227590863336,1.0574300043541631,3.394770174818435,0.7602253975639982,0.23977460243969437
28.366161409226702,1.0590607212686278,3.415096758726481,0.7602278564170234,0.2397721435866699
28.371095227590068,1.0594366645916422,3.433690043000382,0.7602254444264374,0.23977455557725666
28.376029045953437,1.0603203201578453,3.4505390760101675,0.7602283629073221,0.23977163709637275
28.3809628643168,1.063754969057577,3.4655991577712304,0.7602355912833036,0.23976440872039068
28.385896682680166,1.0681130413261366,3.478848409215573,0.7602332503890855,0.2397667496146081
28.39083050104353,1.069508086400931,3.490287905325532,0.7602188542502772,0.2397811457534152
28.395764319406897,1.0676450967952829,3.499850884270367,0.7602105432708797,0.23978945673281196
28.400698137770267,1.0680018896555754,3.507524776829212,0.7602224426565161,0.23977755734717424
28.405631956133632,1.0746079917608948,3.51329672566863,0.7602414766999159,0.23975852330377298
28.410565774496995,1.0821365802922092,3.5171327966591046,0.7602425165616066,0.23975748344207962
28.41549959286036,1.08251702607597,3.5190191179077006,0.7602226115900715,0.2397773884136142
28.420433411223726,1.078406259812637,3.5189473205712027,0.7602059650939583,0.2397940349097302
28.425367229587096,1.0797939904677116,3.5169387792607596,0.7602123293939891,0.2397876706097016
28.43030104795046,1.0883892968145938,3.513012820131899,0.7602319038296396,0.2397680961740526
28.435234866313827,1.0958799931705894,3.507155131177201,0.7602392932538765,0.23976070674981628
28.440168684677193,1.0965260984096699,3.499369105712308,0.7602261496450162,0.2397738503586789
28.445102503040555,1.0938625140456082,3.4897421691167136,0.7602097406569264,0.23979025934677234
28.450036321403925,1.0954004499488963,3.4783029038118274,0.7602092739975923,0.23979072600610796
28.45497013976729,1.103359507906643,3.465064004883169,0.7602222011480471,0.2397777988556548
28.459903958130656,1.1116013860760396,3.450060179195487,0.7602293563408,0.2397706436629037
28.464837776494022,1.1138628771395505,3.433342070664811,0.7602203338849715,0.2397796661187332
28.469771594857388,1.112473455288855,3.4149454296659925,0.7602061602505564,0.2397938397531498
28.474705413220754,1.1141212301456853,3.3948750101685032,0.7602045041146165,0.23979549588909074
28.47963923158412,1.1208086872109448,3.373153668874118,0.760216844676663,0.23978315532704422
28.484573049947485,1.1292918705292856,3.349845439466269,0.7602259454560434,0.23977405454766437
28.48950686831085,1.135207491797935,3.324962213890743,0.7602168658798607,0.23978313412384786
28.494440686674217,1.1364624262413985,3.298510118547511,0.7601960271420981,0.23980397286161137
28.499374505037586,1.1361263992360298,3.2705407404285283,0.7601855729842312,0.23981442701947878
28.504308323400952,1.1398848733536935,3.241120331324776,0.7601982930197474,0.23980170698396341
28.509242141764314,1.1491898290018583,3.210211317518705,0.7602205447683112,0.2397794552354005
28.51417596012768,1.159869679073179,3.177965095918434,0.7602245227200397,0.23977547728367304
28.519109778491046,1.1658685565419062,3.1443733207658124,0.7601996722354696,0.23980032776824298
28.524043596854415,1.1645157500912808,3.1094386044225075,0.7601683264563068,0.2398316735474063
28.52897741521778,1.1622682607268637,3.073233734765274,0.7601635054873154,0.23983649451639877
28.533911233581147,1.1693716053689704,3.0359039353743333,0.7601899657476587,0.23981003425605643
28.53884505194451,1.185071331282069,2.9975560057638173,0.7602154105506529,0.2397845894530633
28.543778870307875,1.1977620694523197,2.9582703108874098,0.7602072642354281,0.2397927357682895
28.548712688671245,1.1998004914640463,2.918072712502059,0.7601723892919614,0.2398276107117578
28.55364650703461,1.1947603404709808,2.877026894821845,0.7601487733322538,0.23985122667146672
28.558580325397976,1.1941920805264825,2.835214884759016,0.7601578103642602,0.2398421896394634
28.563514143761342,1.2063551351508002,2.7928841688988446,0.7601784120053472,0.2398215879983784
28.568447962124704,1.2244734514090245,2.750173418543383,0.7601772268518292,0.2398227731518975
28.573381780488074,1.2348864336712917,2.707186409768655,0.7601540027949707,0.23984599720875693
28.57831559885144,1.2346918078134337,2.6640202514257156,0.7601399084970042,0.23986009150672552
28.583249417214805,1.2316650574997805,2.6208648134121284,0.7601516972843153,0.23984830271941615
28.58818323557817,1.2345960453672284,2.577909208023712,0.7601661038459221,0.2398338961578105
28.593117053941537,1.2465122837618274,2.5353154029242124,0.760151361383898,0.23984863861983222
28.598050872304906,1.2606586061055143,2.4932296899526185,0.7601131375228001,0.23988686248092908
28.60298469066827,1.267752358830427,2.4518036263805727,0.7600902925068993,0.23990970749682913
28.607918509031634,1.267945085613814,2.4112416260182594,0.760104073385241,0.23989592661848758
28.612852327395,1.2689519818778134,2.3717104859567812,0.7601290670224381,0.2398709329812901
28.617786145758366,1.2762326146885956,2.333429299860594,0.7601257658920842,0.23987423411164394
28.622719964121735,1.2883811736612172,2.296650769273333,0.7600917972658553,0.2399082027378721
28.6276537824851,1.2981949253599399,2.2616442511091206,0.7600641251456339,0.23993587485809542
28.632587600848463,1.299853909801058,2.2286720502153567,0.7600698659067447,0.23993013409698538
28.63752141921183,1.2973131144022503,2.1979882855038606,0.7600898396996233,0.23991016030410808
28.642455237575195,1.299757679356416,2.169851155034777,0.7600809448188406,0.23991905518489312
28.647389055938564,1.3099551976748827,2.1445102442858484,0.7600292289022782,0.23997077110145734
28.65232287430193,1.3237045988330685,2.122211241995731,0.7599702307789101,0.24002976922482777
28.657256692665296,1.3348892123739744,2.103197979622942,0.7599543050634534,0.24004569494028796
28.66219051102866,1.3395553686510318,2.087695650629386,0.7599956401402039,0.24000435986354055
28.667124329392024,1.3402882884816913,2.075903220339235,0.7600566466142682,0.23994335338947922
28.672058147755394,1.342947924385966,2.0679904334135464,0.7600812979595258,0.23991870204422291
28.67699196611876,1.3501288693971103,2.0640966539407337,0.7600446128230474,0.23995538718070036
28.681925784482125,1.3601910613269734,2.0643301825037663,0.7599711398558036,0.24002886014794242
28.68685960284549,1.368774804100871,2.068765160911445,0.7599066208405273,0.24009337916321732
28.691793421208857,1.3732507506874811,2.0774361394606955,0.7598761420376222,0.24012385796612076
28.696727239572223,1.3772725253869986,2.0903328056998363,0.7598741287701577,0.2401258712335851
28.70166105793559,1.3864799105862646,2.107400127072201,0.7598874793932296,0.24011252061051314
28.706594876298954,1.3996010549579312,2.128546877967061,0.7599106129275028,0.24008938707623922
28.71152869466232,1.4097803060141232,2.1536520727199537,0.7599327661421106,0.24006723386163237
28.716462513025686,1.4144057799221499,2.182569149999443,0.7599300078847329,0.24006999211901028
28.721396331389055,1.4172004871687074,2.2151348385306915,0.7598889467391912,0.24011105326455315
28.726330149752417,1.4224490409975976,2.2511692823757334,0.7598302522638452,0.2401697477399005
28.731263968115783,1.4301429873631522,2.2904463911086586,0.7597902689467069,0.24020973105703963
28.73619778647915,1.4367958784513621,2.3326389031225756,0.7597826037193225,0.24021739628442565
28.741131604842515,1.4404723633862835,2.377236875766221,0.7597934014238784,0.2402065985798722
28.74606542320588,1.442770321396112,2.4237889264841113,0.7598108792027766,0.24018912080097238
28.75099924156925,1.4454987529217187,2.4718993415934953,0.7598370326972288,0.24016296730651632
28.755933059932616,1.4487438014782565,2.521185559715502,0.7598657147733238,0.24013428523041694
28.760866878295978,1.4519544682407242,2.5713166905726728,0.7598750956983443,0.24012490430539604
28.765800696659344,1.4537881182612424,2.6220055385811953,0.7598576152600606,0.24014238474367994
28.77073451502271,1.4522389814314767,2.6729853566035144,0.7598409250484994,0.24015907495524122
28.77566833338608,1.4485336655208827,2.7239987041285083,0.7598614851394543,0.24013851486428678
28.780602151749445,1.4476251207713022,2.7747956411244643,0.7599230836238695,0.24007691637987147
28.78553597011281,1.450934461219193,2.8251273400452477,0.7599903394973431,0.24000966050639916
28.790469788476173,1.4534876365394556,2.874767539506207,0.7600195701333986,0.23998042987034432
28.79540360683954,1.4507853662125563,2.9236112869662363,0.7599951451347031,0.2400048548690402
28.80033742520291,1.4452061811825547,2.971521560945111,0.7599440642775661,0.2400559357261773
28.805271243566274,1.4432868133067118,3.0183305951402803,0.7599154630754306,0.24008453692831444
28.81020506192964,1.446982014226346,3.063942244851121,0.7599347732707716,0.24006522673297329
28.815138880293006,1.4503215854038363,3.1082650938819576,0.759977062694692,0.24002293730905347
28.820072698656368,1.4482483235831385,3.1512100956728744,0.7599957001114089,0.2400042998923371
28.825006517019737,1.444429858840401,3.1926997242314514,0.7599759469717994,0.24002405303194604
28.829940335383103,1.4446508491669041,3.232634036969114,0.7599478450547756,0.24005215494897136
28.83487415374647,1.447780290121311,3.270833483930968,0.7599461909325355,0.2400538090712141
28.839807972109835,1.4491611741448682,3.307234228327204,0.7599713293694782,0.2400286706342743
28.8447417904732,1.448156548165108,3.341815159044208,0.7599934306649385,0.24000656933881637
28.84967560883657,1.4474389414863145,3.3744508703016205,0.7599874780525934,0.24001252195116454
28.854609427199932,1.4482999637408633,3.4051419516016375,0.7599608447032397,0.24003915530051942
28.859543245563298,1.4499227772454797,3.4338692061732585,0.7599464040550014,0.2400535959487602
28.864477063926664,1.4512831307741119,3.460653894757942,0.7599642786242947,0.24003572137946758
28.86941088229003,1.4519062371088896,3.485468834985263,0.7599933449141344,0.24000665508962837
28.8743447006534,1.4518351726769254,3.5082571135692633,0.7599953371957523,0.24000466280801153
28.879278519016765,1.451657477738195,3.528980455891481,0.7599675399815211,0.2400324600222431
28.884212337380127,1.4522920142463351,3.5475160790760754,0.759948626340865,0.24005137366289858
28.889146155743493,1.453956247174988,3.5638273093706476,0.7599634132518257,0.24003658675193618
28.89407997410686,1.4554276217915456,3.5779841350637462,0.759987871965187,0.2400121280385739
28.899013792470228,1.4555338324562603,3.589987909865506,0.7599877570770007,0.24001224292676
28.903947610833594,1.4549867320781127,3.5998468461548545,0.7599687218984665,0.2400312781052924
28.90888142919696,1.4551391726002085,3.6075576575629045,0.7599613784004791,0.24003862160327696
28.913815247560322,1.4560604972049962,3.6130828312463903,0.7599720484943093,0.24002795150944514
28.918749065923688,1.4571177660878396,3.616392503401258,0.7599787268798259,0.24002127312393096
28.923682884287057,1.4579163512055624,3.6174551675441684,0.7599707480388637,0.24002925196489536
28.928616702650423,1.4581116060484616,3.6162950795064095,0.7599632319650066,0.24003676803875462
28.93355052101379,1.4577161987223182,3.612911460311425,0.7599687759790913,0.24003122402467067
28.938484339377155,1.457477009148579,3.6072625741387787,0.7599780511810266,0.2400219488227372
28.94341815774052,1.4581130833670748,3.5993680676153894,0.7599768594879514,0.24002314051581447
28.948351976103886,1.4592908819323183,3.5893155777992765,0.7599666303919415,0.24003336961182678
28.953285794467252,1.459795214100556,3.5770779695346944,0.7599585744004966,0.24004142560327313
28.958219612830618,1.4590942225829795,3.5627493289344354,0.7599583933376423,0.2400416066661295
28.963153431193984,1.4583508967710046,3.546390492921371,0.7599646928401937,0.24003530716357876
28.96808724955735,1.458783843532496,3.5280141329077814,0.7599736016679017,0.2400263983358716
28.97302106792072,1.4597215063963913,3.507671260968366,0.7599773518164082,0.240022648187366
28.97795488628408,1.4597592866692342,3.485341158158995,0.7599671169127342,0.2400328830910407
28.982888704647447,1.4589811881605934,3.461067965055646,0.7599469362393145,0.24005306376446037
28.987822523010813,1.4585053567192259,3.4349516631807377,0.7599377746486995,0.24006222535507657
28.99275634137418,1.4586529128834709,3.4070384159540112,0.7599541478461289,0.24004585215764743
28.997690159737548,1.4587703964634287,3.3773515026774525,0.7599792219958572,0.24002077800792004
29.002623978100914,1.458413161264815,3.345935319854263,0.7599793270198664,0.24002067298391094
29.00755779646428,1.457851396186105,3.3129026146070464,0.7599477651981797,0.240052234805599
29.012491614827642,1.4574811112554358,3.278274094010099,0.7599191777108277,0.24008082229295147
29.017425433191008,1.4572335325828458,3.241978408707985,0.759927914339265,0.24007208566451488
29.022359251554377,1.4568073212970583,3.204124530519021,0.7599619515087522,0.24003804849502777
29.027293069917743,1.4561766930096243,3.164750141608142,0.7599761715481462,0.24002382845563416
29.03222688828111,1.4555997836133088,3.1238147900554383,0.7599499349773166,0.2400500650264643
29.037160706644475,1.4552550731768086,3.0815421006836834,0.7599127527212347,0.24008724728254735
29.042094525007837,1.4550198964079772,3.0380127615754104,0.7599053445131877,0.24009465549059505
29.047028343371206,1.4546023722496466,2.9933232534537537,0.7599299534137738,0.24007004659001005
29.051962161734572,1.4538498558773807,2.947492580895985,0.7599527504019368,0.24004724960184853
29.056895980097938,1.452903929208842,2.9006643062364885,0.7599474253806339,0.24005257462315352
29.061829798461304,1.4522467445679388,2.852931241499105,0.7599208390116624,0.240079160992127
29.06676361682467,1.4523733902317708,2.8042998386790017,0.7598963413532865,0.24010365865050393
29.071697435188035,1.4529325175565841,2.754932385307258,0.7598869192598099,0.24011308074398205
29.0766312535514,1.452875661879929,2.7049977510983,0.7598909950483573,0.24010900495543608
29.081565071914767,1.4518834707962094,2.654675219928817,0.759903069480713,0.24009693052308217
29.086498890278133,1.4507632739259924,2.604181101020252,0.7599164007366003,0.24008359926719713
29.0914327086415,1.4505236649886746,2.5537053416614315,0.7599183861257549,0.24008161387804108
29.096366527004868,1.4514294293326466,2.5033520524812953,0.759896341815992,0.24010365818780244
29.101300345368234,1.4525860558883923,2.453320404414035,0.7598543046612756,0.24014569534251756
29.106234163731596,1.4529526459397806,2.403808377120942,0.7598179853208953,0.24018201468289788
29.111167982094962,1.452641326952025,2.35502157991304,0.7598142231705246,0.24018577683326842
29.116101800458328,1.4522847822677738,2.3072345639667717,0.759843413554734,0.24015658644905788
29.121035618821697,1.4521307570898199,2.2607091851232948,0.7598753701834269,0.24012462982036462
29.125969437185063,1.4521752790240288,2.2157277955746557,0.7598750050810295,0.24012499492276335
29.13090325554843,1.452434602421578,2.1726122426381207,0.7598331671981859,0.240166832805608
29.13583707391179,1.4528573042490824,2.131673978621333,0.7597743055824053,0.24022569442138939
29.140770892275157,1.453043531858167,2.0932187027543456,0.7597355393857336,0.24026446061806261
29.145704710638526,1.452537722582434,2.0575570646256716,0.7597356210556451,0.24026437894815392
29.150638529001892,1.4518539434971058,2.0250024429500812,0.759759197103385,0.24024080290041527
29.155572347365258,1.4522001484513778,1.9958678309108768,0.7597702882347225,0.24022971176908092
29.160506165728624,1.4534043373055956,1.970454513232117,0.7597451087163409,0.24025489128746563
29.16543998409199,1.453327338184398,1.949045094999922,0.7596933720605292,0.24030662794328003
29.170373802455355,1.4506195536869892,1.931901127607844,0.7596447965699937,0.24035520343381914
29.17530762081872,1.4467408881409076,1.9192593006272225,0.7596163867617062,0.24038361324210494
29.180241439182087,1.4449699675236005,1.911326294810709,0.7596011195157553,0.24039888048805527
29.185175257545453,1.4473665914917613,1.9082725667396303,0.7595893122637786,0.24041068774003052
29.19010907590882,1.4512792381307174,1.9102249642416498,0.7595864907218902,0.24041350928191743
29.195042894272188,1.4520178094721314,1.9172602041695983,0.7595989846722934,0.24040101533151342
29.19997671263555,1.4493705289721948,1.929401094992074,0.7596127843301352,0.24038721567367155
29.204910530998916,1.447183599317966,1.9466135594933889,0.7596048140405022,0.24039518596330434
29.20984434936228,1.448021790065882,1.9688036506750777,0.7595721120551602,0.24042788794864609
29.214778167725648,1.45075278041294,1.9958170927736325,0.7595324494049264,0.2404675505988803
29.219711986089017,1.452154596647677,2.027443967979479,0.759497514921305,0.24050248508250277
29.224645804452383,1.4505433772099505,2.0634339199444067,0.7594661903163203,0.2405338096874881
29.229579622815745,1.4479612500526113,2.1035386234035562,0.7594454354808895,0.24055456452292068
29.23451344117911,1.447456436706809,2.147584471608306,0.7594480445071577,0.24055195549665417
29.239447259542477,1.4494833048449525,2.1954067125580297,0.7594589320008948,0.24054106800291886
29.244381077905846,1.4525934527454132,2.2467539953454585,0.7594456593585224,0.24055434064529166
29.24931489626921,1.4545307188918601,2.3009027748640047,0.7594008089928672,0.24059919101094315
29.254248714632578,1.45260776421106,2.3570438864946666,0.759357545203679,0.24064245480012708
29.259182532995943,1.4473947836740206,2.4145579038465668,0.7593680238988395,0.24063197610496453
29.264116351359306,1.4433954584287787,2.4729889127739715,0.7594373910366786,0.24056260896712583
29.269050169722675,1.4439184583612399,2.531970210306328,0.7595091142393554,0.2404908857644499
29.27398398808604,1.4475341984483159,2.5911968127779947,0.7595334617342517,0.2404665382695531
29.278917806449407,1.4490489260360375,2.6504097631846473,0.7595246571962383,0.24047534280756713
29.283851624812772,1.445633769951408,2.7093515665201635,0.7595306771541087,0.24046932284969708
29.28878544317614,1.4417465941894523,2.76777296624755,0.759565745539124,0.24043425446468222
29.293719261539504,1.4430705869510803,2.8254288280541795,0.7596003120292718,0.24039968797453537
29.29865307990287,1.4474487029870113,2.8821549813707863,0.7596094187171755,0.24039058128663215
29.303586898266236,1.4485727618950421,2.9378179753057445,0.7596006930769338,0.2403993069268748
29.3085207166296,1.4462692537083273,2.992307465143996,0.7595915894948192,0.2404084105089906
29.313454534992967,1.4460803696417033,3.0454859248878394,0.7595858659708113,0.24041413403299788
29.318388353356337,1.4497813901584808,3.097203914400901,0.759582769866058,0.24041723013775124
29.323322171719703,1.452483143561871,3.1473151128281684,0.7595874237997596,0.24041257620405093
29.328255990083065,1.4506412312338428,3.195716136531041,0.7595990712899576,0.24040092871385332
29.33318980844643,1.4477018633861403,3.2423414920424567,0.7596054288609068,0.24039457114290588
29.338123626809796,1.4489686674423665,3.2870994441830947,0.7596006352100292,0.24039936479378632
29.343057445173162,1.4537188086708297,3.3298807369131005,0.7595952253296191,0.24040477467419855
29.34799126353653,1.4557987782410025,3.37054945054894,0.7595985158002789,0.2404014842035419
29.352925081899897,1.452541764402352,3.409047461366808,0.7596048394053383,0.24039516059848373
29.35785890026326,1.4493198408525296,3.445332175956896,0.7596060656526024,0.24039393435122197
29.362792718626626,1.451194879973191,3.4794229949135134,0.759604365024283,0.2403956349795427
29.36772653698999,1.4546674157946782,3.5113363978799526,0.7596037698713612,0.24039623013246486
29.37266035535336,1.4540938437205997,3.5410217225337277,0.7596019130750946,0.24039808692873202
29.377594173716727,1.4514239447247974,3.568388567536728,0.7595988239093852,0.2404011760944423
29.382527992080092,1.4522500471240565,3.5934206345072215,0.7596015469759908,0.24039845302783658
29.387461810443455,1.4556513546029624,3.616105264580052,0.7596108113053449,0.24038918869848086
29.39239562880682,1.4559426401454285,3.6364032045643824,0.7596142847060138,0.24038571529781108
29.39732944717019,1.453188782501804,3.654219402972355,0.7596044599600644,0.24039554004375993
29.402263265533556,1.4534293502598947,3.6695462118752435,0.7595937564608961,0.24040624354292603
29.40719708389692,1.4578208688746193,3.6823361493587474,0.7595980522690803,0.24040194773474038
29.412130902260287,1.4604649550226776,3.6925454960793944,0.7596112182875318,0.24038878171628575
29.417064720623653,1.4589721580074226,3.7001799819036747,0.7596128178954595,0.24038718210836016
29.42199853898702,1.458638495633977,3.7053117805812907,0.7596005961444995,0.24039940385932201
29.426932357350385,1.4627527271550094,3.707970313029987,0.7595956600008968,0.24040434000292712
29.43186617571375,1.4663932057597124,3.7081638761298064,0.7596076806729829,0.24039231933084232
29.436799994077116,1.4653307051946343,3.7058294014959223,0.7596152323644305,0.24038476763939567
29.441733812440482,1.4644317336749983,3.700944535718905,0.7595993320071481,0.24040066799668108
29.44666763080385,1.4697927637176653,3.6935483157669076,0.7595803379695312,0.24041966203430096
29.451601449167214,1.4776618427697148,3.6836913657593446,0.7595920337423736,0.24040796626145983
29.45653526753058,1.479189806582649,3.6714020719852183,0.7596243775863795,0.24037562241745625
29.461469085893945,1.474119737671999,3.6567419850046172,0.7596288484399222,0.24037115156391436
29.46640290425731,1.4730637750964342,3.639756574951828,0.7595905180502956,0.24040948195354211
29.47133672262068,1.4828484163671012,3.620489894401496,0.7595584206679173,0.24044157933592203
29.476270540984046,1.4945258002430546,3.5989404174096835,0.7595783767180031,0.2404216232858368
29.48120435934741,1.4953721140614797,3.5751091650924547,0.7596237669465153,0.2403762330573247
29.486138177710774,1.4887142066814536,3.549070887223076,0.7596313272894646,0.24036867271437565
29.49107199607414,1.4885785651791954,3.520889469713235,0.7595917043630536,0.24040829564078747
29.49600581443751,1.498803380412877,3.4906318502171585,0.7595599151912051,0.24044008481263685
29.500939632800876,1.5097099850686724,3.45832113596391,0.7595734145585944,0.24042658544524834
29.50587345116424,1.5123413459171025,3.4239802921997016,0.7596031217912658,0.24039687821257785
29.510807269527607,1.5090817714718883,3.3876864985317408,0.7596042793173916,0.24039572068645307
29.51574108789097,1.5101778350018904,3.349473578514506,0.7595815085655423,0.24041849143830285
29.52067490625434,1.519717737814355,3.309425854069558,0.759572312351088,0.24042768765275746
29.525608724617705,1.529145279383696,3.2676046030379484,0.7595853194279764,0.24041468057586907
29.53054254298107,1.5303490034332112,3.2240493159182186,0.7595912121180265,0.2404087878858202
29.535476361344436,1.5288996355809992,3.178893188155762,0.7595728294790121,0.24042717052483603
29.540410179707802,1.535035503231168,3.1322154613109983,0.7595525249426864,0.2404474750611627
29.545343998071168,1.5470406500626421,3.084033819904766,0.7595578507578767,0.2404421492459739
29.550277816434534,1.5544812794727678,3.0343566659488266,0.759580115347396,0.24041988465645703
29.5552116347979,1.5543653926178596,2.9833147186363784,0.7595860966963989,0.2404139033074558
29.560145453161265,1.5538243916090826,2.931073995837875,0.7595639839077059,0.2404360160961512
29.56507927152463,1.559589673751014,2.877766557385797,0.7595382738814509,0.2404617261224081
29.570013089888,1.5712053078337298,2.823418874778229,0.7595348311899425,0.2404651688139174
29.574946908251366,1.5823188346506876,2.7680966817305586,0.7595462950806996,0.24045370492316262
29.57988072661473,1.5879559751979067,2.711943869025554,0.759545505537918,0.2404544944659455
29.584814544978094,1.5899201239632856,2.655161861478054,0.7595269350801709,0.2404730649236951
29.58974836334146,1.5922548685932434,2.598013128939765,0.7595156270233164,0.2404843729805494
29.59468218170483,1.5968950403573627,2.5406549307017032,0.7595284102805999,0.2404715897232637
29.599616000068195,1.6050975068796263,2.483250855928396,0.7595427835164288,0.24045721648743335
29.60454981843156,1.6164131255371752,2.426047847717073,0.7595224342948831,0.2404775657089791
29.609483636794923,1.6279731594274935,2.369287714609425,0.7594693455301416,0.24053065447372002
29.61441745515829,1.6364692860882264,2.313183656208113,0.7594300789398888,0.2405699210639714
29.61935127352166,1.6399900174153128,2.25794241637615,0.7594409617102577,0.24055903829360298
29.624285091885024,1.6413531983505476,2.203833786319845,0.7594802853210483,0.2405197146828127
29.62921891024839,1.646092076572767,2.151152572223699,0.7594909955487107,0.2405090044551515
29.634152728611756,1.6558767556640532,2.100197652147099,0.7594477190085727,0.2405522809952908
29.63908654697512,1.668577993388254,2.0512677587658317,0.7593853389075835,0.24061466109628094
29.644020365338488,1.680981249371341,2.0047242652717587,0.7593554611044194,0.2406445388994475
29.648954183701854,1.6908522438900078,1.960944086313131,0.7593665420334996,0.24063345797036917
29.65388800206522,1.6986816991239138,1.9203009031018865,0.7593793558310112,0.2406206441728604
29.658821820428585,1.705435593422945,1.8831752467966008,0.7593570552172492,0.24064294478662568
29.66375563879195,1.7117834725420398,1.8499557689313573,0.7593046202211017,0.24069537978277558
29.66868945715532,1.7193030561977514,1.8210314304418018,0.7592533181719235,0.24074668183195672
29.673623275518683,1.7293115525949045,1.7967812783700339,0.759217973159604,0.24078202684427696
29.67855709388205,1.7417180249044466,1.7775641840575935,0.759184206543492,0.24081579346038798
29.683490912245414,1.7542637108788204,1.7637074003875086,0.7591367258433006,0.24086327416057776
29.68842473060878,1.764208349395668,1.7554953654094436,0.7590848718754066,0.24091512812847043
29.69335854897215,1.7721762636185452,1.7531581231465818,0.7590497543989378,0.24095024560493755
29.698292367335515,1.7811978002852542,1.7568590661425523,0.7590327395822635,0.2409672604216123
29.703226185698878,1.7925591529586304,1.7666846838615107,0.7590106570211904,0.24098934298268582
29.708160004062243,1.8046225268491904,1.782638822673435,0.7589656595132314,0.24103434049064412
29.71309382242561,1.8147912288945005,1.8046411680020842,0.7589099287852874,0.2410900712185894
29.71802764078898,1.8219682122595835,1.8325289929466362,0.7588721649024326,0.24112783510144406
29.722961459152344,1.8282314236476793,1.8660625080837763,0.758864194199974,0.24113580580390326
29.72789527751571,1.8366503289406735,1.904931378507804,0.7588712912649889,0.2411287087388895
29.732829095879076,1.847180874621385,1.948756346495032,0.7588761402875532,0.24112385971632688
29.73776291424244,1.856707742626928,1.997085591835901,0.7588821051350451,0.241117894868837
29.742696732605808,1.8625002331928489,2.0494691204507376,0.7589092466635136,0.24109075334037058
29.747630550969173,1.8645116300296025,2.106355166297477,0.7589440665157237,0.24105593348815646
29.75256436933254,1.866426955730363,2.1682483769640144,0.7589022681334757,0.24109773187040098
29.757498187695905,1.8723030052386176,2.232604040172771,0.7588836069677485,0.24111639303612506
29.76243200605927,1.880236984062313,2.2984382370579723,0.7588974812232782,0.24110251878059571
29.767365824422637,1.8840782185399048,2.365248417745171,0.7589496637945033,0.24105033620937
29.772299642786002,1.882211088891776,2.4326377776172463,0.759015381219105,0.24098461878476957
29.77723346114937,1.879533052719255,2.5002711464770586,0.759061021038775,0.24093897896509944
29.782167279512734,1.880918389265025,2.5678411628358244,0.7590824594515675,0.24091754055230755
29.7871010978761,1.8856036866991308,2.635069630468286,0.7591030972580868,0.24089690274578848
29.79203491623947,1.88791425237015,2.701749267132753,0.7591362249529781,0.24086377505089776
29.79696873460283,1.8848033710662122,2.76764551640038,0.7591683972691865,0.24083160273468962
29.801902552966197,1.8811280415105907,2.8325013013058515,0.7591830639817109,0.24081693602216694
29.806836371329563,1.883332000570066,2.896154008476909,0.759181692543003,0.2408183074608753
29.81177018969293,1.889375810475393,2.9584061879273054,0.7591734134097018,0.24082658659417633
29.8167040080563,1.8914861245260537,3.0190877110810455,0.7591615599661226,0.24083844003775617
29.821637826419664,1.8876558669899108,3.0780577632710706,0.7591516311829826,0.24084836882089675
29.82657164478303,1.8838587070155375,3.135205507831376,0.7591558012118972,0.24084419879198243
29.831505463146392,1.8857306522621469,3.1904556628675413,0.7591746844282774,0.24082531557560394
29.836439281509758,1.8918083071050122,3.243739120466336,0.7591881817301165,0.24081181827376782
29.841373099873127,1.895038369190252,3.2949520219386206,0.7591812054044861,0.24081879459939995
29.846306918236493,1.8917553533313398,3.3439998122391676,0.7591669505733257,0.24083304943056322
29.85124073659986,1.88760169195386,3.3907859441465695,0.7591670790953096,0.24083292090858202
29.856174554963225,1.8894840577727978,3.435203476303967,0.7591796277640328,0.2408203722398606
29.861108373326587,1.8950032889210926,3.477101495344737,0.7591860533776437,0.24081394662625158
29.866042191689957,1.8970473509090124,3.516538319922301,0.7591817617191791,0.24081823828471738
29.870976010053322,1.8947209378485725,3.553446122796582,0.759178258541458,0.2408217414624389
29.875909828416688,1.8928527737570655,3.5877485113677876,0.7591797392149701,0.24082026078892718
29.880843646780054,1.8942411771791097,3.619431001405807,0.7591791024473494,0.24082089755654779
29.88577746514342,1.8970985168105765,3.648466040422055,0.7591760957440357,0.24082390425986022
29.89071128350679,1.8984159967428242,3.6748616960261646,0.7591794036792509,0.2408205963246439
29.89564510187015,1.8975898083687412,3.698590968197678,0.7591879873987457,0.24081201260514853
29.900578920233517,1.89668734779238,3.719631624894509,0.7591886964812651,0.24081130352262783
29.905512738596883,1.8974288664665795,3.7379922359736115,0.7591779402535014,0.24082205975038995
29.91044655696025,1.8990434571615094,3.7536393014998986,0.7591703264577894,0.24082967354609913
29.915380375323615,1.8997746208107091,3.766485822192506,0.7591774596782105,0.24082254032567754
29.920314193686984,1.8993255111421639,3.7766000171773384,0.7591899910992054,0.24081000890468596
29.925248012050346,1.898898321940565,3.783989719031954,0.7591909398776682,0.24080906012622477
29.930181830413712,1.8994299010751765,3.7885870606590744,0.7591791579281307,0.24082084207576337
29.935115648777078,1.900408823210258,3.790426161430304,0.7591693503265329,0.24083064967736245
29.940049467140444,1.9006525566563934,3.7894710543380707,0.7591724584397161,0.2408275415641814
29.944983285503813,1.9000607595449017,3.7858029508774984,0.7591842045386802,0.24081579546521972
29.94991710386718,1.8997949592058072,3.7794230489099396,0.7591916012808677,0.2408083987230345
29.95485092223054,1.9004036535551063,3.770375669952468,0.759185808683803,0.24081419132010035
29.959784740593907,1.9009410866715652,3.7586858276842103,0.7591707303893972,0.2408292696145079
29.964718558957273,1.9006244478567735,3.744295043734773,0.7591618167355345,0.24083818326837134
29.969652377320642,1.9001048460598275,3.727235427131903,0.7591709975442475,0.2408290024596592
29.974586195684008,1.9001693838923321,3.707622454784935,0.7591894324276488,0.2408105675762589
29.979520014047374,1.9004427857037687,3.6855080587559144,0.759193462687989,0.2408065373159188
29.98445383241074,1.9003057371210565,3.6609489403636792,0.7591744689390741,0.24082553106483387
29.989387650774102,1.9000142994485898,3.6339969718074285,0.7591537756238799,0.24084622438002945
29.99432146913747,1.9000398261283111,3.604701684468005,0.7591567957817043,0.24084320422220576
29.999255287500837,1.9001260042643309,3.5731221419172168,0.7591787639102179,0.24082123609369255
30.004189105864203,1.8997868246075789,3.5392620399141292,0.7591902287837686,0.24080977122014283
30.00912292422757,1.8992874616671622,3.5031441564858494,0.7591754518259778,0.24082454817793442
30.014056742590935,1.8992944990821041,3.464826721217091,0.7591519272300202,0.24084807277389259
30.0189905609543,1.8997362648535416,3.424352279134219,0.759147204282812,0.24085279572110102
30.023924379317666,1.8998619154249752,3.381828163056125,0.7591644938345666,0.24083550616934626
30.028858197681032,1.899355005929622,3.3372427315179487,0.759179358094089,0.240820641909825
30.033792016044398,1.8986698704922604,3.2907159696072825,0.7591700498848265,0.24082995011908884
30.038725834407764,1.898499094914078,3.2422428102584364,0.7591446929163979,0.24085530708751723
30.043659652771133,1.8991257054559305,3.191947273157518,0.7591317886024465,0.24086821140146994
30.048593471134495,1.8998916901441816,3.1399044882006284,0.7591442358379663,0.24085576416595167
30.05352728949786,1.8997289925237322,3.086050424218296,0.7591630288183738,0.2408369711855459
30.058461107861227,1.8986846603969747,3.030575298247048,0.7591628186567341,0.24083718134718762
30.063394926224593,1.8980177106373497,2.9736491776287095,0.7591435539356519,0.24085644606827197
30.068328744587962,1.8985850098421349,2.9153385979297997,0.7591250063874062,0.24087499361651865
30.073262562951328,1.8998110568046074,2.855706094056458,0.7591172987796511,0.24088270122427513
30.078196381314694,1.9002507391321941,2.794896682329679,0.759113576931639,0.2408864230722889
30.083130199678056,1.899284131883873,2.73315216337023,0.7591100737303347,0.2408899262735951
30.088064018041422,1.8982214209112085,2.670628212038024,0.7591141119710463,0.24088588803288488
30.09299783640479,1.898568422723056,2.607493490553527,0.7591262228234789,0.24087377718045075
30.097931654768157,1.8996827832200154,2.5438716165331328,0.7591298995646105,0.24087010043931684
30.102865473131523,1.8998522322462903,2.4799426196249654,0.759109711446379,0.24089028855754752
30.10779929149489,1.8990053218590972,2.4159407750850277,0.7590715719244809,0.2409284280794453
30.11273310985825,1.898618324293809,2.3520809259141764,0.7590361645592608,0.2409638354446644
30.11766692822162,1.8993753544344607,2.2885307072763963,0.7590176718484914,0.24098232815543275
30.122600746584986,1.9003326360197237,2.22563878143754,0.7590167169234993,0.24098328308042496
30.127534564948352,1.900422617596487,2.1636742948437764,0.7590275732208042,0.2409724267831215
30.132468383311718,1.8999663872122423,2.1028944395957865,0.7590403528609635,0.24095964714296308
30.137402201675084,1.9002865881691773,2.043619655284492,0.7590385645720289,0.2409614354318982
30.142336020038453,1.9019614149539703,1.9862075779277406,0.7590085058475222,0.24099149415640675
30.147269838401815,1.9039573378038668,1.9310434646691552,0.7589567670168185,0.24104323298711264
30.15220365676518,1.9053202492596981,1.8785487541775385,0.7589093057230769,0.24109069428085628
30.157137475128547,1.906835135989963,1.829172342983042,0.7588840154830546,0.2411159845208821
30.162071293491913,1.909818214210511,1.7833764421317793,0.7588675936351573,0.2411324063687818
30.167005111855282,1.913779249428776,1.7416287386032039,0.7588283864421609,0.24117161356178163
30.171938930218648,1.916774482596269,1.7043996901629586,0.7587527506463959,0.24124724935754877
30.17687274858201,1.918287740696952,1.6721603172838249,0.758661656635132,0.2413383433688114
30.181806566945376,1.9198310028788228,1.6453734698506504,0.7585890501037474,0.24141094990019507
30.18674038530874,1.9228508613187103,1.624478853610649,0.7585496081173235,0.241450391886618
30.19167420367211,1.9271395600252765,1.6098771356949404,0.7585303786467021,0.24146962135723812
30.196608022035477,1.9312095985466735,1.6019151527789197,0.758506983498352,0.24149301650558747
30.201541840398843,1.93434969674202,1.6008717163940378,0.7584608291861804,0.2415391708177602
30.206475658762205,1.9375379016734946,1.606942863682484,0.7583848116051972,0.24161518839874244
30.21140947712557,1.9413620029053908,1.6202258395297418,0.7582846938424145,0.24171530616152592
30.21634329548894,1.944636840900809,1.6407042739906732,0.7581804226199038,0.24181957738403656
30.221277113852306,1.9459545935722247,1.6682412692892041,0.7580985228170873,0.24190147718685442
30.226210932215672,1.9461942480900225,1.7025876582374437,0.7580526865168663,0.2419473134870764
30.231144750579038,1.9473627042762258,1.7434070612140544,0.758028710682272,0.24197128932167214
30.236078568942403,1.9492547505011628,1.7903176968053613,0.757988684679108,0.24201131532483747
30.24101238730577,1.9498048835730686,1.8429563046919475,0.7578872143043234,0.2421127856996241
30.245946205669135,1.9487794071669262,1.900951016061579,0.7577357519659452,0.24226424803800153
30.2508800240325,1.9488253347603026,1.9634371543893274,0.7576273851793914,0.24237261482455089
30.255813842395867,1.9515027118924624,2.030218514250036,0.757545541955342,0.24245445804859733
30.260747660759233,1.9547054073466938,2.101319449914356,0.757555914979266,0.2424440850246723
30.265681479122602,1.9552378530135426,2.1746208178249504,0.7576058908999042,0.24239410910403372
30.270615297485964,1.9526758134937159,2.249081468791799,0.7576790071171005,0.24232099288683817
30.27554911584933,1.9501536914038509,2.324171663498385,0.757775856309187,0.24222414369475215
30.280482934212696,1.9499525994275533,2.3994903223293,0.7578715930934539,0.24212840691048498
30.28541675257606,1.9502297435356035,2.474684959527456,0.7579297018172924,0.24207029818664677
30.29035057093943,1.9489633941010773,2.549446065616565,0.7579423725352517,0.24205762746868845
30.295284389302797,1.9478786532365198,2.6235215080869705,0.7579417684788862,0.2420582315250545
30.30021820766616,1.9498059956134657,2.6966705620214118,0.7579621693527336,0.242037830651208
30.305152026029525,1.9532994015003284,2.768737523692748,0.7580004767856943,0.24199952321824852
30.31008584439289,1.9536670967065886,2.8395462216988325,0.7580251085512342,0.24197489145270829
30.31501966275626,1.9502155142778719,2.908902842849469,0.7580176958954584,0.24198230410848456
30.319953481119626,1.9476656099768923,2.976594688529629,0.7579928904563641,0.2420071095475796
30.32488729948299,1.9496896165162945,3.0424386129533825,0.757978263591951,0.2420217364119929
30.329821117846357,1.9542894591725015,3.1062951625039137,0.757985474610902,0.24201452539304236
30.33475493620972,1.9560710280229743,3.1680762159248492,0.7580032384053021,0.24199676159864514
30.33968875457309,1.9534339619771584,3.227728594255506,0.7580121043531228,0.24198789565082698
30.344622572936455,1.9518459244723525,3.285166206221126,0.7580045007057208,0.24199549929823155
30.34955639129982,1.9560772061268468,3.340235730425336,0.757993014436184,0.24200698556777078
30.354490209663187,1.9619849896202814,3.392860500368879,0.7579962160762682,0.242003783927688
30.359424028026552,1.9626468534720036,3.4429432860008813,0.7580141991858538,0.2419858008181047
30.364357846389918,1.9595747364222615,3.4904409462234116,0.7580254653410579,0.24197453466290153
30.369291664753284,1.9595873196431244,3.535320338124217,0.7580147297602899,0.24198527024367
30.37422548311665,1.9640855276349618,3.57748136798833,0.7579954924364684,0.24200450756749262
30.379159301480016,1.9689227547083654,3.6168604285760164,0.7579933506140335,0.24200664938992789
30.38409311984338,1.9710990360697107,3.6533817749325492,0.7580114579910977,0.24198854201286313
30.38902693820675,1.9707715866458084,3.6870227533163025,0.7580263703741693,0.24197362962978977
30.393960756570117,1.9701747279556165,3.7178065902783133,0.7580198820556674,0.24198011794829066
30.39889457493348,1.9720110337289227,3.7456666832413488,0.7580026396094826,0.24199736039447514
30.403828393296845,1.9764729492408009,3.7706488904306643,0.7579982179364815,0.2420017820674739
30.40876221166021,1.9803213332952374,3.7927258849701375,0.7580107221224095,0.24198927788154326
30.41369603002358,1.9807958571417308,3.8118412043918686,0.7580210540251109,0.2419789459788407
30.418629848386946,1.979644057429895,3.8280195400946395,0.7580158456652633,0.24198415433869036
30.42356366675031,1.9809689700911752,3.841263408189965,0.7580058289918078,0.24199417101214787
30.428497485113674,1.9850237738155077,3.8515744994242995,0.7580064950937205,0.24199350491023724
30.43343130347704,1.9879665163231441,3.8587869866359994,0.7580133762134671,0.2419866237904915
30.43836512184041,1.9884556150340449,3.8629986802828635,0.7580126458129521,0.2419873541910088
30.443298940203775,1.9889829821133926,3.8642313261967116,0.7580068345792981,0.2419931654246652
30.44823275856714,1.9902801589910402,3.86252411959617,0.7580091353195102,0.24199086468445563
30.453166576930506,1.9913046489619066,3.8578695576026654,0.7580166175793029,0.24198338242466477
30.45810039529387,1.9935342115759334,3.850259080564291,0.7580130785619044,0.24198692144206504
30.463034213657238,1.99762168846364,3.839725916881689,0.7579996606787625,0.2420003393252076
30.467968032020604,1.9994370987821615,3.826307048711754,0.7579977218619186,0.2420022781420531
30.47290185038397,1.9971146268266813,3.810084275534486,0.7580138165074045,0.24198618349656814
30.477835668747336,1.9962411464307428,3.7910975574600463,0.7580246159977138,0.24197538400625895
30.4827694871107,2.0010575393372347,3.7693679137341807,0.7580108757447122,0.24198912425926075
30.48770330547407,2.0069195681204817,3.744872617047546,0.7579886245582205,0.24201137544575338
30.492637123837433,2.007630654064181,3.717662005293953,0.7579875582241652,0.24201244177980943
30.4975709422008,2.005156497388198,3.6877523141384994,0.7580085967421901,0.24199140326178564
30.502504760564165,2.0059623760024343,3.6551919158588366,0.7580232676450234,0.2419767323589527
30.50743857892753,2.0104731200339336,3.619993078781613,0.758013429094362,0.24198657090961467
30.512372397290896,2.0134997424557826,3.5822564463965447,0.7579923694385932,0.24200763056538505
30.517306215654266,2.014145785753811,3.5420064600611663,0.7579821267303992,0.24201787327357924
30.522240034017628,2.016467238939391,3.499251402306753,0.7579865500047666,0.24201344999921212
30.527173852380994,2.02068908686401,3.4541902243127827,0.7579960857587392,0.24200391424523976
30.53210767074436,2.022632725497276,3.406931767024494,0.758005060254624,0.24199493974935637
30.537041489107725,2.0218536471723674,3.3575340054578064,0.7580101800286679,0.2419898199753132
30.541975307471095,2.0233137371404193,3.3060148075382343,0.7580021443466033,0.24199785565737908
30.54690912583446,2.0294825567150188,3.2523390235455567,0.7579769397752963,0.24202306022868814
30.551842944197826,2.0356072980800177,3.196683314933961,0.7579521829770323,0.24204781702695433
30.55677676256119,2.036791780739338,3.1391283569743478,0.757954016286466,0.24204598371752215
30.561710580924554,2.0361226713185068,3.079796534233371,0.757984457511621,0.24201554249236998
30.566644399287924,2.039896922519988,3.0188054858350655,0.7580140854184978,0.24198591458549515
30.57157821765129,2.0476966084524384,2.956252583150438,0.7580115706066007,0.24198842939739312
30.576512036014655,2.053374779676981,2.8921872906060533,0.7579733442072275,0.24202665579676844
30.58144585437802,2.054096624234967,2.826644584258746,0.7579238180852653,0.24207618191873256
30.586379672741383,2.0535087059149864,2.7598523527405323,0.7578956489339235,0.24210435107007677
30.591313491104753,2.057352422138795,2.6920469126845257,0.7579092205011166,0.2420907795028819
30.59624730946812,2.0677461094979996,2.623409197992826,0.75795713524087,0.2420428647631268
30.601181127831484,2.0795091718276644,2.5541160504645277,0.7580018240615664,0.24199817594242845
30.60611494619485,2.085046645999392,2.484297155452195,0.7579991466039789,0.24200085340001543
30.611048764558216,2.0840755306761793,2.4141855063257456,0.7579372176657663,0.2420627823382275
30.615982582921582,2.0825557414743296,2.3440078629995256,0.7578523965452874,0.24214760345870567
30.620916401284948,2.0858095367153875,2.2739629758200373,0.7578003825613376,0.24219961744265536
30.625850219648314,2.095738712980831,2.204245687036359,0.7578083096263382,0.24219169037765517
30.63078403801168,2.1089186229232837,2.1351381860449328,0.7578546299958805,0.24214537000811467
30.635717856375045,2.1202934613956166,2.0669311099822694,0.7578930431254699,0.24210695687852607
30.640651674738415,2.12827440453929,1.9999435107987378,0.7578925613173152,0.24210743868668164
30.64558549310178,2.132816590848178,1.9345296436457693,0.7578550918288559,0.24214490817514384
30.650519311465143,2.1348824338669057,1.8710830199399922,0.7577994399571198,0.2422005600468808
30.65545312982851,2.1366916793873876,1.810047735170851,0.7577351412382818,0.24226485876572287
30.660386948191874,2.1412146017550304,1.751927746342128,0.7576570495629054,0.24234295044110193
30.665320766555244,2.152236941116785,1.6972442730886825,0.7575649440410078,0.24243505596300224
30.67025458491861,2.169109120917787,1.6465299601559433,0.7574802422729612,0.2425197577310521
30.675188403281975,2.1858025107373837,1.6003352166297184,0.7574329228517256,0.24256707715228676
30.680122221645338,2.196707521716389,1.5592258934912013,0.7574288313188251,0.2425711686851865
30.685056040008703,2.1999899122565436,1.523775076310204,0.7574355226622438,0.2425644773417664
30.689989858372073,2.200884338099037,1.494550037069373,0.7574057949615102,0.24259420504249937
30.69492367673544,2.207213168648479,1.4720994236179983,0.7573149049410689,0.24268509506293948
30.699857495098804,2.2198953531774817,1.4569397139088462,0.7571740354906753,0.24282596451333355
30.70479131346217,2.234654313920091,1.449535126477771,0.7570128307312711,0.24298716927273742
30.709725131825532,2.2478531925663723,1.450272060711334,0.7568561709930597,0.24314382901094908
30.714658950188902,2.258667334060149,1.4594313155853877,0.7567158757895046,0.24328412421450463
30.719592768552268,2.2687161545155337,1.4771571721256196,0.7565930821268868,0.24340691787712362
30.724526586915633,2.278471920267916,1.503421906692897,0.7564809087890225,0.24351909121498871
30.729460405279,2.2868179873203296,1.537992993497494,0.7563704156908213,0.24362958431319118
30.734394223642365,2.2932563729614652,1.5804352640971886,0.7562643553986678,0.24373564460534627
30.739328042005734,2.298637565385503,1.6301830695641895,0.7561847102490705,0.24381528975494512
30.744261860369097,2.303453928339272,1.686611187591638,0.7561694602868964,0.2438305397171197
30.749195678732463,2.307189562551343,1.7494546265576916,0.7561676958678842,0.24383230413612755
30.75412949709583,2.310278901402464,1.8188558692235028,0.756104163886512,0.24389583611749593
30.759063315459194,2.3145636650962738,1.892867477991487,0.7561818694412651,0.24381813056274113
30.763997133822564,2.3212853476905284,1.9697815122180449,0.7562578855711907,0.2437421144328156
30.76893095218593,2.3281267178225096,2.0490916321398487,0.7563351054419206,0.24366489456208618
30.77386477054929,2.3306846053009105,2.130010094374443,0.7564051894840482,0.24359481051995896
30.778798588912657,2.3286890838969696,2.211815941037825,0.7564511819537294,0.24354881805027817
30.783732407276023,2.326479487587118,2.293969562406582,0.7564761562284528,0.2435238437755559
30.788666225639393,2.3278152656416595,2.3760528532423977,0.7565025613390057,0.24349743866500323
30.79360004400276,2.3330100956358164,2.4577171383033103,0.7565401428339643,0.24345985717004517
30.798533862366124,2.338451911548695,2.5386846461952457,0.7565717517705282,0.243428248233482
30.80346768072949,2.3403159811261443,2.6187272479726436,0.7565828212292266,0.24341717877478453
30.808401499092852,2.339201519476759,2.6976242405756468,0.756586693777837,0.24341330622617455
30.81333531745622,2.338396422993016,2.775105620681794,0.7566020224582517,0.24339797754575965
30.818269135819587,2.340091051973044,2.8510219327446293,0.756621049772191,0.24337895023182088
30.823202954182953,2.3443563558320064,2.925176903914787,0.7566243651554341,0.24337563484857827
30.82813677254632,2.3486578169949364,2.9974388099857157,0.7566152829970493,0.2433847170069632
30.833070590909685,2.3500352888557967,3.0676951937335293,0.7566131494343648,0.24338685056964926
30.83800440927305,2.349361160075295,3.1357599611866807,0.7566199277066216,0.24338007229739606
30.842938227636417,2.3502083664486286,3.201473067281799,0.7566207188202216,0.24337928118379765
30.847872045999782,2.3536820342806153,3.26477117378671,0.7566141457822152,0.24338585422180736
30.852805864363148,2.357370614754015,3.3255626859531002,0.7566149399195882,0.24338506008443617
30.857739682726514,2.3589675054376276,3.3837515485877794,0.7566257013277153,0.2433742986763114
30.862673501089883,2.3590180473788176,3.4392949895016844,0.7566316395941307,0.24336836040989757
30.867607319453246,2.3599064750117154,3.492097549888156,0.7566272909177801,0.2433727090862484
30.87254113781661,2.3625427930878633,3.5420903023666415,0.7566247824282025,0.24337521757582714
30.877474956179977,2.3652141362278125,3.5892394381100505,0.7566296952336039,0.24337030477042654
30.882408774543343,2.3663302798835004,3.633408061836929,0.7566309800329063,0.24336901997112334
30.887342592906712,2.3667123450808942,3.6745723488676973,0.7566238083035282,0.2433761917005004
30.89227641127008,2.3679430642167283,3.712699679404551,0.7566215026906824,0.24337849731334482
30.897210229633444,2.3699240648467157,3.747767751056584,0.7566319136532351,0.24336808635079193
30.902144047996806,2.371366137390981,3.779747506402488,0.7566403277568087,0.24335967224721622
30.907077866360172,2.371920832499542,3.808625422180317,0.7566323380968294,0.24336766190719358
30.91201168472354,2.3725909674207943,3.8343667938079506,0.7566193579198004,0.24338064208421947
30.916945503086907,2.374041226254482,3.8569135862489707,0.7566218041421661,0.24337819586185613
30.921879321450273,2.3755384490602593,3.876340957013875,0.7566363838527681,0.2433636161512562
30.92681313981364,2.3761768928193248,3.8926748348303004,0.7566411886053479,0.24335881139867876
30.931746958177,2.376362834368694,3.9059026827811585,0.7566297714884053,0.24337022851562246
30.93668077654037,2.3771689490286763,3.915855111195344,0.7566195873511158,0.24338041265291288
30.941614594903736,2.378606267584129,3.9225292022963805,0.7566243171085506,0.24337568289547992
30.946548413267102,2.3796289255919563,3.9260570877259386,0.7566352390625316,0.24336476094150164
30.951482231630468,2.379860618701821,3.9264341120823265,0.7566369927007139,0.2433630073033212
30.956416049993834,2.380150328912441,3.9235972914002093,0.7566292712733157,0.2433707287307218
30.961349868357203,2.381057555418467,3.9176252506575713,0.7566234631969667,0.24337653680707116
30.966283686720566,2.3820285492931292,3.908550134813646,0.7566249507326965,0.24337504927134218
30.97121750508393,2.382555999707681,3.8963861322359317,0.7566286726994323,0.24337132730460836
30.976151323447297,2.382982830150389,3.8811488545463284,0.7566297356240996,0.2433702643799415
30.981085141810663,2.383664647970206,3.8629637691065772,0.7566291769639739,0.24337082304006763
30.986018960174032,2.3843406270688856,3.8418318666130915,0.7566282728621408,0.24337172714190033
30.990952778537398,2.3847514107187195,3.8178320733469007,0.7566253167587911,0.24337468324525133
30.99588659690076,2.3851959641773512,3.7909604127469567,0.7566212438172115,0.24337875618683172
31.000820415264126,2.386015805877625,3.761254887631336,0.7566209844490639,0.24337901555497987
31.005754233627492,2.386910892147705,3.728745555272265,0.7566248660983237,0.24337513390572096
31.01068805199086,2.3873245810683157,3.6935015289020767,0.7566260692764627,0.2433739307275828
31.015621870354227,2.3874275765603032,3.655583568561491,0.7566219922905106,0.24337800771353563
31.020555688717593,2.3879980771671008,3.6150388117393346,0.7566194087274569,0.24338059127658926
31.025489507080955,2.3892165202364093,3.5718471919360515,0.7566211837206316,0.24337881628341457
31.03042332544432,2.3902873249453784,3.5260987621847892,0.7566184259695464,0.2433815740345016
31.03535714380769,2.3905210304736615,3.477895127957266,0.7566070525582381,0.24339294744581066
31.040290962171056,2.390320361090192,3.427267032173311,0.7566016074128307,0.24339839259121884
31.045224780534422,2.39086344448341,3.374199829883291,0.7566151687123509,0.24338483129170035
31.050158598897788,2.3926126756682358,3.31875500632782,0.7566321932794863,0.24336780672456662
31.055092417261154,2.3942649556941786,3.2609702631164446,0.7566237271609273,0.24337627284312746
31.06002623562452,2.394243689390125,3.200966314925533,0.7565904611448098,0.24340953885924757
31.064960053987885,2.393301558834052,3.138919185053976,0.7565682458682089,0.24343175413585022
31.06989387235125,2.3936976513450303,3.0749425589718755,0.7565821853069211,0.24341781469713858
31.074827690714617,2.395802438896663,3.009004182701052,0.7566129038627868,0.2433870961412746
31.079761509077983,2.397639526242686,2.941264277120244,0.7566220297824102,0.2433779702216527
31.08469532744135,2.397688824678205,2.8718677830929544,0.7565987364129957,0.24340126359106987
31.089629145804714,2.3966299003429867,2.800887496190163,0.7565659386802385,0.2434340613238269
31.09456296416808,2.396440724067823,2.7284484967376015,0.756548527977428,0.24345147202663509
31.099496782531446,2.397921016032462,2.654756565333173,0.7565509715121231,0.24344902849193828
31.104430600894812,2.3994737023141535,2.580074087098658,0.756562775997859,0.24343722400620169
31.109364419258178,2.39931238936939,2.50455963674979,0.7565702134804699,0.24342978652359076
31.114298237621547,2.3980713720758122,2.4283815160204463,0.7565605087545696,0.2434394912494896
31.119232055984913,2.3976299862809074,2.351803440632056,0.7565287702043364,0.24347122979972224
31.124165874348275,2.3984884494840175,2.2750978267137234,0.7564887935217247,0.243511206482334
31.12909969271164,2.3997703602944527,2.1985227762692596,0.7564679650465231,0.2435320349575371
31.134033511075007,2.400491653025662,2.1223320023334553,0.7564801308950113,0.24351986910904933
31.138967329438376,2.4001197656562034,2.0467999098892133,0.7565042743485152,0.24349572565554617
31.143901147801742,2.398902517251925,1.9722639796438444,0.7564987878518566,0.24350121215220777
31.148834966165108,2.3975236528188004,1.8990886340355424,0.7564419471652586,0.24355805283880685
31.15376878452847,2.396858013302837,1.8276519332848324,0.7563559777280139,0.24364402227605392
31.158702602891836,2.3979377261957175,1.7583395291554655,0.7562861489148642,0.2437138510892072
31.163636421255205,2.400396136818814,1.691609931052747,0.7562539468456301,0.243746053158444
31.16857023961857,2.4023399237806986,1.6280076754547175,0.7562332389519879,0.2437667610520897
31.173504057981937,2.4025906892673037,1.5681184544593814,0.7561771328167214,0.24382286718735677
31.178437876345303,2.4018438950732106,1.5125612076045567,0.7560696493724244,0.24393035063165278
31.183371694708665,2.402149979655933,1.4619894569632004,0.7559465751914917,0.24405342481258463
31.188305513072034,2.404878362817011,1.417079560679786,0.7558601380066458,0.24413986199742957
31.1932393314354,2.408602274341544,1.3785229545716728,0.755823452553812,0.24417654745026252
31.198173149798766,2.410720847821529,1.3470166920231788,0.755794981647787,0.24420501835628727
31.203106968162132,2.410795457553024,1.323237259645374,0.7557194163049686,0.24428058369910627
31.208040786525498,2.4098948894360457,1.3078133354768149,0.7555773323193649,0.24442266768471035
31.212974604888867,2.408882879932364,1.3013069764960066,0.7553883444416131,0.2446116555624624
31.21790842325223,2.408381311829018,1.304198825256948,0.7551708376058699,0.24482916239820618
31.222842241615595,2.409237876759236,1.316871372630383,0.7549127668911592,0.24508723311291752
31.22777605997896,2.4127727193958055,1.339580400441759,0.754590552824111,0.24540944717996724
31.232709878342327,2.4182566500157394,1.3723907869700225,0.7542131513643028,0.2457868486397772
31.237643696705696,2.422438690875397,1.4150539530009143,0.7538394844426564,0.2461605155614244
31.242577515069062,2.423582206484638,1.4669130906220322,0.75353887718309,0.2464611228209925
31.247511333432424,2.4233249427722265,1.5271336647859401,0.753355023583853,0.24664497642022679
31.25244515179579,2.425273717867436,1.59593029918653,0.7533175890230359,0.24668241098104018
31.257378970159156,2.431861083458331,1.6712282184746325,0.7533752749766502,0.24662472502742305
31.262312788522525,2.4405807883767214,1.7512531768058321,0.7535168855064982,0.24648311449757454
31.26724660688589,2.445815340154499,1.8343735528874103,0.7536621138199954,0.24633788618407762
31.272180425249257,2.445254189284941,1.9197165536749976,0.7537844068251203,0.24621559317895322
31.27711424361262,2.4406805460565932,2.0066557333539694,0.7538883897553125,0.24611161024876185
31.282048061975985,2.436423424456749,2.094614704991823,0.7539894537920384,0.24601054621203605
31.286981880339354,2.4364856637236856,2.183067032779004,0.7540850403125559,0.24591495969151833
31.29191569870272,2.4399692416256338,2.271554831317439,0.7541507038941822,0.24584929610989367
31.296849517066086,2.4433433563971447,2.359666365777615,0.7541717173054995,0.24582828269857646
31.30178333542945,2.444357672020294,2.4470802594412775,0.7541670919808711,0.24583290802320604
31.306717153792817,2.4418085155619345,2.5335144570362558,0.7541671455767087,0.24583285442736902
31.311650972156183,2.4365270825251155,2.6186972520451333,0.7541757823924357,0.24582421761164233
31.31658479051955,2.4314318275937516,2.702427675228521,0.7541761484379501,0.24582385156612824
31.321518608882915,2.4293186605898938,2.784544146671392,0.7541691846710077,0.24583081533307055
31.32645242724628,2.4309794894885153,2.864891262595576,0.7541786679048473,0.24582133209923057
31.331386245609647,2.4329382714922954,2.943317347125913,0.7542120236090889,0.2457879763949911
31.336320063973016,2.430660688963036,3.0196097092623946,0.754242191201967,0.24575780880211565
31.341253882336378,2.4254774902500595,3.093612863636869,0.7542420383849308,0.24575796161915406
31.346187700699744,2.4228242795030486,3.1652236472441357,0.7542179255996702,0.24578207440441774
31.35112151906311,2.42411419448658,3.234327683598005,0.7541960767662615,0.24580392323782868
31.356055337426476,2.425426018745897,3.30082717669713,0.754191904431147,0.2458080955729446
31.360989155789845,2.423697961593652,3.364625815337868,0.7542043356370796,0.24579566436701392
31.36592297415321,2.420739244073187,3.4255773232333167,0.754224725500356,0.24577527450373876
31.370856792516577,2.4199369197070846,3.483615413967554,0.7542389079406245,0.24576109206347002
31.37579061087994,2.420734168020246,3.538732178631572,0.7542339456345136,0.245766054369582
31.380724429243305,2.419944475877892,3.5908687623545195,0.7542149084379516,0.24578509156614398
31.385658247606674,2.4179424384167345,3.639977077351935,0.7542042155399667,0.24579578446412798
31.39059206597004,2.4182250442120403,3.6858928397031394,0.7542146942552805,0.24578530574881255
31.395525884333406,2.420558546982724,3.7286878174021223,0.7542326719622712,0.2457673280418214
31.40045970269677,2.4203924133665713,3.7683097066886235,0.7542364575392981,0.24576354246479393
31.405393521060134,2.4165573391415207,3.8046905046154023,0.7542235780983585,0.24577642190573168
31.410327339423503,2.4144541549450658,3.837769815405106,0.7542114900367737,0.2457885099673132
31.41526115778687,2.417847040599069,3.8675493839981723,0.7542151670131706,0.24578483299091622
31.420194976150235,2.42179871501923,3.8939265683691286,0.754229694751485,0.2457703052526044
31.4251287945136,2.420013769714259,3.9169559163136745,0.7542364680004551,0.24576353200363635
31.430062612876966,2.4153531380886637,3.936693579340724,0.7542263744979928,0.24577362550610013
31.434996431240332,2.4150990778079846,3.953134121895538,0.7542130740353538,0.24578692596874052
31.439930249603698,2.4194097395125826,3.966270732329848,0.7542153833497955,0.24578461665430068
31.444864067967064,2.422277112715081,3.975924843536536,0.7542296436377264,0.2457703563663727
31.44979788633043,2.4208767862137033,3.982272846867656,0.7542343687811838,0.24576563122291714
31.454731704693796,2.418160489357945,3.985228161566176,0.7542234666060902,0.24577653339801211
31.459665523057165,2.4181691438484982,3.9848851847856777,0.7542152833528631,0.24578471665124105
31.46459934142053,2.421423600428273,3.981234149272085,0.7542215499855842,0.24577845001852075
31.469533159783893,2.424528106316311,3.9742716521347394,0.7542285944790723,0.24577140552503424
31.47446697814726,2.424658683936356,3.9640331832149216,0.7542229395369258,0.24577706046718145
31.479400796510625,2.423344652673738,3.9504951344786305,0.7542158503019941,0.24578414970211335
31.484334614873994,2.423772416079539,3.9336885612452024,0.7542224758451066,0.24577752415900067
31.48926843323736,2.426383300794923,3.9137056676148263,0.7542322989944726,0.2457677010096352
31.494202251600726,2.4292285326880925,3.890597698715807,0.7542249626091402,0.2457750373949685
31.499136069964088,2.4307746619787682,3.8644205570981676,0.7542070460005923,0.2457929540035172
31.504069888327454,2.431306455346323,3.8352301173218386,0.7542058464713861,0.24579415353272374
31.509003706690823,2.432495537919504,3.8030137153511396,0.7542259981295005,0.24577400187461
31.51393752505419,2.435347586638867,3.7677326175052728,0.7542387395814261,0.24576126042268565
31.518871343417555,2.4386260637666872,3.7294789559224175,0.7542237255769968,0.24577627442711505
31.52380516178092,2.4404994710050425,3.688248902695315,0.7541995167886839,0.24580048321542855
31.528738980144286,2.441537272370849,3.644211862185731,0.7541964762500493,0.24580352375406356
31.533672798507652,2.4442807252603402,3.5973778403043695,0.754214684076151,0.2457853159279632
31.538606616871018,2.44939643144109,3.5477989177913485,0.7542284520055472,0.24577154799856768
31.543540435234384,2.4542701629240624,3.495467278410999,0.7542234113811389,0.24577658862297738
31.54847425359775,2.456411892536801,3.4405165669054414,0.7542086238417047,0.245791376162414
31.553408071961115,2.456910525931594,3.3830840737128,0.7541961858012098,0.24580381420291073
31.558341890324485,2.4597596195288367,3.3232831028234022,0.7541894568184668,0.2458105431856565
31.563275708687847,2.4670841414677245,3.261185032246518,0.754191990192554,0.24580800981157133
31.568209527051213,2.4753953356851817,3.196779613912788,0.7542075016349785,0.24579249836914766
31.57314334541458,2.4799477169485438,3.1301634084574546,0.7542243333484119,0.24577566665571596
31.578077163777944,2.4815364560924964,3.0614394941608065,0.7542174480799595,0.24578255192417012
31.583010982141314,2.484153618954159,2.9906005712091503,0.7541791401953826,0.2458208598087493
31.58794480050468,2.489468640627805,2.9178072134227877,0.7541387379416048,0.24586126206252917
31.592878618868042,2.497180531517687,2.8432417725249803,0.7541370273461356,0.24586297265799537
31.597812437231408,2.5062237668959897,2.7670355525028754,0.7541800051464042,0.24581999485772538
31.602746255594774,2.5144259485220872,2.6893524540900096,0.7542262400205327,0.24577375998359544
31.607680073958143,2.5194355348661217,2.6103570818494632,0.7542247973094769,0.2457752026946512
31.61261389232151,2.5207264200501243,2.530239458221439,0.7541656557736574,0.24583434423046982
31.617547710684875,2.5225217108976037,2.449229232133524,0.7540916544674126,0.24590834553671354
31.62248152904824,2.530769871402597,2.367569730817912,0.7540585556363273,0.24594144436779922
31.627415347411603,2.5439630043759407,2.285509401873285,0.7540810944929839,0.2459189055111435
31.632349165774972,2.554032802907463,2.2033058013200586,0.7541198471911815,0.2458801528129465
31.637282984138338,2.5570376159234662,2.1212205924137835,0.7541243344306846,0.24587566557344395
31.642216802501704,2.556620276681882,2.0395187832812676,0.7540860526084282,0.2459139473957027
31.64715062086507,2.5596149220362983,1.9584680375111663,0.7540412372408487,0.24595876276328382
31.652084439228435,2.569386257635506,1.8783400916294162,0.7540214080632373,0.24597859194089772
31.657018257591798,2.5813920226049936,1.7994587839780933,0.7540130702000313,0.24598692980410697
31.661952075955167,2.5893384897651255,1.722286716012777,0.7539755071532203,0.24602449285092004
31.666885894318533,2.5936681727985853,1.6473288802886676,0.7538912144868509,0.24610878551729257
31.6718197126819,2.5991204083815678,1.5751106443219092,0.7537845899623128,0.246215410041833
31.676753531045264,2.607797576220075,1.5062085422466986,0.7536901477803045,0.24630985222384028
31.68168734940863,2.617656671593818,1.441281391484523,0.7536152116866558,0.24638478831748864
31.686621167772,2.62577645850002,1.3810699361684786,0.7535404671837866,0.2464595328203566
31.691554986135362,2.6317531333009536,1.3263600168696899,0.7534466518371878,0.24655334816695462
31.696488804498728,2.6379133122471194,1.2779689291497416,0.7533264884668702,0.2466735115372723
31.701422622862093,2.645764349403754,1.2367384281040925,0.7531724497958346,0.2468275502083082
31.70635644122546,2.654041750725787,1.2035169415300508,0.75296897319336,0.24703102681078246
31.71129025958883,2.661659185766142,1.1791335306573567,0.7527056072893589,0.24729439271478434
31.716224077952194,2.6699382001250997,1.164368146119743,0.7523905571272826,0.24760944287686093
31.721157896315557,2.68053342685772,1.159923402878931,0.7520421512069617,0.24795784879718277
31.726091714678923,2.692181844767762,1.1664057367452576,0.7516696668977235,0.2483303331064227
31.73102553304229,2.701936990881565,1.1843280550463113,0.7512692420103118,0.24873075799383465
31.735959351405658,2.7097411970996688,1.2141538823828075,0.7508353811220293,0.24916461888211894
31.740893169769024,2.718240708339492,1.2563481987073055,0.7503676823898096,0.24963231761434013
31.74582698813239,2.7284356652254167,1.3110538140392671,0.7498978244343713,0.2501021755697776
31.75076080649575,2.737742641529636,1.3766493860441955,0.7496184673444282,0.25038153265971663
31.755694624859117,2.743333090423607,1.4515687503214167,0.7495456350122456,0.2504543649918951
31.760628443222487,2.7454102152285262,1.532860507925764,0.7496420856760527,0.25035791432808746
31.765562261585853,2.7472407881950254,1.6186291123024923,0.7498595878628123,0.250140412141328
31.77049607994922,2.7510663462060534,1.7075427527673486,0.7501250784201035,0.24987492158403704
31.775429898312584,2.754829981033866,1.7986742357344934,0.7503680931072515,0.2496319068968896
31.78036371667595,2.7559230154270504,1.8912728288488596,0.7505462181525234,0.24945378185161826
31.785297535039316,2.755837738785351,1.9847641995305378,0.7506512611095618,0.2493487388945803
31.79023135340268,2.7581355740903954,2.0786714259405055,0.750699072522813,0.24930092748133031
31.795165171766048,2.7626858162490766,2.1725808586391016,0.7507172431080837,0.2492827568960596
31.800098990129413,2.766166905088208,2.266132565798722,0.7507311406787107,0.2492688593254332
31.80503280849278,2.767473723450978,2.359009601446808,0.7507497165416457,0.2492502834624992
31.80996662685615,2.768974382689148,2.4509359272160114,0.7507663971481422,0.2492336028560031
31.81490044521951,2.7726230248486363,2.541666102681833,0.7507783145882114,0.24922168541593367
31.819834263582877,2.777492039200814,2.63092262166809,0.7507955245155705,0.24920447548857447
31.824768081946242,2.7814632819870657,2.718541216629539,0.7508229897556973,0.249177010248448
31.829701900309608,2.7838396503432135,2.8043452260027353,0.7508462025563111,0.24915379744783459
31.834635718672978,2.785641075936166,2.888155471589925,0.7508503615711345,0.2491496384330144
31.839569537036343,2.787476909030992,2.96980969391522,0.7508439451919322,0.2491560548122194
31.844503355399706,2.7890830757813116,3.049108455489305,0.7508445837178656,0.24915541628628823
31.84943717376307,2.790319010906266,3.1258788133540087,0.7508497999260346,0.24915020007812244
31.854370992126437,2.7911513198876206,3.20001611225836,0.7508437574293477,0.24915624257481042
31.859304810489807,2.7915472072657637,3.2714582953191664,0.7508285854596599,0.2491714145445008
31.864238628853172,2.7920123404873185,3.3400943848411435,0.7508252461629812,0.24917475384118068
31.86917244721654,2.793199486214024,3.405852504030297,0.7508416999062422,0.24915830009792017
31.874106265579904,2.794399821433376,3.4685480102608115,0.750860644465411,0.24913935553875233
31.879040083943266,2.794205670084404,3.5282054623067074,0.7508639137230584,0.2491360862811056
31.883973902306636,2.7931211938312215,3.584750169042372,0.7508535400621723,0.24914645994199097
31.88890772067,2.79306798712474,3.638139528065986,0.7508435631745453,0.24915643682961633
31.893841539033367,2.794141886405583,3.688392741699372,0.7508423034458676,0.24915769655829265
31.898775357396733,2.7946292209845245,3.7354657716749853,0.7508480850623173,0.2491519149418435
31.9037091757601,2.7940455083449676,3.7792950169655404,0.750854929523762,0.24914507048039675
31.908642994123465,2.793671533844588,3.8197781687375754,0.7508578873751179,0.24914211262903854
31.91357681248683,2.794114389243898,3.8568625741713163,0.7508558154859121,0.2491441845182411
31.918510630850196,2.794475769538139,3.8904460029053833,0.7508512883889519,0.24914871161520502
31.923444449213562,2.7942526073075573,3.920473417761911,0.7508482830478629,0.2491517169562962
31.928378267576928,2.7942341365189094,3.9469657214865506,0.7508495733601016,0.24915042664405845
31.933312085940297,2.7948796057366745,3.9699219836022057,0.7508547004784286,0.24914529952573297
31.938245904303663,2.7953999793972413,3.9893431927295517,0.7508588014873684,0.24914119851679448
31.943179722667026,2.7952218193873053,4.005242345127239,0.7508566791366423,0.24914332086752297
31.94811354103039,2.7950056734483932,4.017692897289352,0.750850167639813,0.2491498323643544
31.953047359393757,2.7955502053182717,4.026740056262676,0.750847245236848,0.2491527547673214
31.957981177757127,2.7965802099241954,4.032345481427079,0.7508515676670213,0.24914843233714992
31.962914996120492,2.797171650729825,4.034381043199143,0.7508574614294177,0.24914253857475413
31.967848814483858,2.797044274326021,4.032922416229903,0.7508580004222719,0.24914199958190117
31.97278263284722,2.79698775560258,4.0278777632107765,0.7508531669133853,0.24914683309078897
31.977716451210586,2.7977018769273965,4.019353562480381,0.750848056577432,0.24915194342674232
31.982650269573956,2.7987777231798647,4.00742799435322,0.75084727339365,0.24915272661052432
31.98758408793732,2.7994751306089345,3.992153822945767,0.7508516774763885,0.2491483225277867
31.992517906300687,2.7998209726237575,3.9735592532499195,0.7508567448706153,0.24914325513356086
31.997451724664053,2.8002076782464886,3.9516950887411304,0.750855732462238,0.24914426754193822
32.002385543027415,2.8007128614156516,3.9266086723200284,0.7508486888728199,0.24915131113135755
32.007319361390785,2.8013436129726936,3.898328700849093,0.7508442972901105,0.24915570271406765
32.012253179754154,2.802309685539839,3.8668392104336404,0.7508476658866955,0.2491523341174831
32.017186998117516,2.8035663204302677,3.8322539896979326,0.7508520888799254,0.2491479111242543
32.02212081648088,2.804446632482044,3.794617381681387,0.7508500309701499,0.24914996903402958
32.02705463484425,2.804480788160949,3.7538971399544288,0.7508451890892667,0.24915481091491284
32.03198845320762,2.8045797442540383,3.7100312767119163,0.7508447712409767,0.24915522876320428
32.03692227157098,2.8059987072523684,3.663210662517344,0.7508468316750796,0.24915316832910303
32.04185608993435,2.808040416319208,3.6134439250854054,0.7508454392371631,0.24915456076701983
32.04678990829771,2.808834534659842,3.560869414846597,0.7508418785463549,0.24915812145782934
32.05172372666107,2.8084872076926275,3.5055458343320987,0.7508401317416769,0.24915986826250897
32.05665754502444,2.8089785719959455,3.447554489043854,0.7508374035576146,0.2491625964465734
32.06159136338781,2.810847931578312,3.3869388808429632,0.7508311510449762,0.24916884895921407
32.066525181751175,2.8123299964260826,3.3238085724717052,0.7508297224547291,0.24917027754946308
32.071459000114544,2.8122982070648606,3.2582350427287263,0.7508407483246221,0.249159251679571
32.076392818477906,2.8120336599119935,3.1902896044788327,0.7508518538758941,0.24914814612830088
32.081326636841276,2.8131287046611657,3.119990830612114,0.7508402627964343,0.24915973720776222
32.08626045520464,2.814964079075101,3.047366927008572,0.7508057692158636,0.24919423078833564
32.09119427356801,2.815616983758842,2.9725416856480824,0.7507793986553147,0.24922060134888274
32.09612809193137,2.8146970810829237,2.895684366473989,0.7507895238463247,0.24921047615787068
32.10106191029474,2.8139215363598824,2.8169551768775234,0.7508271767773601,0.24917282322683396
32.10599572865811,2.814351951823825,2.7364886479379953,0.7508542449540547,0.24914575505013836
32.11092954702147,2.814844261370876,2.6544382945422016,0.7508422619551511,0.24915773804904126
32.11586336538483,2.8143610576364786,2.5709332059885766,0.750796089264808,0.24920391073938286
32.1207971837482,2.8137215507184816,2.486101342668351,0.7507436503162315,0.24925634968795904
32.125731002111564,2.813727749352503,2.400126738425825,0.7507122991026342,0.24928770090155755
32.130664820474934,2.8133365175662384,2.313348677897952,0.7507136992779434,0.2492863007262492
32.1355986388383,2.811081362284278,2.2260602797342,0.7507388492540469,0.249261150750146
32.140532457201665,2.8078224224253514,2.1385282549200992,0.7507618633849584,0.24923813661923627
32.14546627556503,2.8059632580453853,2.051023312706601,0.7507565760470861,0.24924342395711097
32.1504000939284,2.805925984297746,1.9638363499334692,0.7507176122683277,0.24928238773587097
32.155333912291766,2.8059973663909688,1.8772922404135357,0.7506627520855861,0.24933724791861547
32.16026773065513,2.804893303838668,1.7917542844100252,0.7506103448874295,0.24938965511677477
32.1652015490185,2.8029882695321864,1.7076167043188366,0.7505593842128345,0.24944061579137222
32.17013536738186,2.801440002114108,1.6253000726325286,0.7504982379520433,0.2495017620521673
32.17506918574522,2.800366866674187,1.5452506600938967,0.7504264750916545,0.24957352491255563
32.18000300410859,2.798760678556771,1.4679922540701127,0.7503538569256497,0.24964614307855926
32.18493682247196,2.7962905186710953,1.3942110553327567,0.7502757673746661,0.24972423262954255
32.18987064083532,2.7942445470059836,1.324663952349369,0.7501633848943466,0.24983661510986147
32.19480445919869,2.7942962095875292,1.260181236340642,0.7499877854264202,0.2500122145777875
32.199738277562055,2.7961805334177825,1.201674345174913,0.7497470195980044,0.250252980406204
32.204672095925424,2.7982106645121005,1.150123041586973,0.7494604353797736,0.25053956462443466
32.20960591428879,2.7992412475074158,1.1065494702789012,0.749141931165197,0.25085806883901207
32.214539732652156,2.7988389871899146,1.0719992384736274,0.7487917335086023,0.2512082664956064
32.21947355101552,2.797583564604524,1.0475148145159536,0.7484132351681503,0.25158676483605996
32.22440736937889,2.796654533928222,1.0340742311099265,0.7480204447560574,0.2519795552481528
32.22934118774226,2.7966950808315802,1.0325208521795393,0.747618727837408,0.2523812721668035
32.23427500610562,2.7972907748158575,1.0435334725819927,0.7471891810421905,0.2528108189620232
32.23920882446898,2.7973476067321053,1.0676711826877272,0.7467088153869128,0.2532911846173019
32.24414264283235,2.7971999232399583,1.105719908830351,0.7461220970655418,0.25387790293867335
32.24907646119571,2.799428135101479,1.1600860260293684,0.7452394179134209,0.25476058209079033
32.25401027955908,2.806044630761179,1.2326009553721813,0.7447270771322938,0.2552729228719134
32.25894409792245,2.8139490831926066,1.3145166951424558,0.7446703355420097,0.2553296644621959
32.263877916285814,2.8171987963444796,1.4016863227246557,0.7447734743950964,0.2552265256091099
32.268811734649184,2.8159264325103703,1.492726356474241,0.7449532445612719,0.25504675544293476
32.273745553012546,2.815936738099389,1.5866772644432887,0.7451798596155719,0.25482014038863526
32.27867937137591,2.819909145165232,1.682730680210104,0.7454098907368228,0.25459010926738485
32.28361318973928,2.824436918619085,1.7801573574137124,0.7455815901444489,0.2544184098597594
32.28854700810265,2.8257305675325357,1.8783280506552602,0.74566771424892,0.2543322857552889
32.29348082646601,2.824857068046897,1.9768604667012994,0.7456993854486873,0.254300614555522
32.29841464482938,2.825292502854717,2.0753752644857446,0.7457222770632019,0.25427772294100776
32.30334846319274,2.8268145820698543,2.173529216429857,0.7457498547852537,0.25425014521895706
32.30828228155611,2.8261091518257437,2.2710082896792674,0.7457745327185288,0.2542254672856824
32.31321609991947,2.822960648700718,2.367529777577028,0.7457998531945167,0.2542001468096942
32.31814991828284,2.821545158087488,2.462850909571443,0.745832479645082,0.254167520359129
32.323083736646204,2.8250329726843195,2.556758421470277,0.7458572855482473,0.25414271445596465
32.32801755500957,2.83042191235362,2.649051336523099,0.7458548945479128,0.25414510545629876
32.332951373372936,2.832096824847108,2.7394954008143997,0.7458392941970077,0.25416070580720623
32.337885191736305,2.829361506603598,2.8279398888565015,0.7458444097179481,0.25415559028626844
32.34281901009967,2.8261258664210858,2.914262388537937,0.7458721172338377,0.25412788277038045
32.34775282846304,2.825799957075048,2.9983112875931623,0.7458871936882326,0.2541128063159895
32.3526866468264,2.8275775794355313,3.079949849916483,0.7458714888031287,0.2541285112010947
32.35762046518977,2.826809233330576,3.158965795701346,0.7458508996703651,0.25414910033386084
32.36255428355314,2.821566812181071,3.2352263391357012,0.7458540710603423,0.25414592894388455
32.3674881019165,2.8178472262015606,3.3087278279684074,0.7458722570444805,0.25412774295974766
32.37242192027986,2.822423772393677,3.3793797330571134,0.7458803329376203,0.2541196670666082
32.37735573864323,2.8298216779596483,3.4469905944029757,0.7458758965232878,0.2541241034809419
32.3822895570066,2.8274252920834777,3.5114904025879086,0.7458743589691248,0.2541256410351043
32.38722337536996,2.8163391360330103,3.572830292244079,0.7458789222714053,0.2541210777328229
32.39215719373333,2.81174655759465,3.6308657860582514,0.7458790651860663,0.25412093481816045
32.397091012096695,2.8194007521833835,3.6856066500784816,0.7458732808552391,0.25412671914898693
32.40202483046006,2.8271023484753695,3.736976583709609,0.7458724816814905,0.25412751832273406
32.40695864882343,2.8231655478357673,3.7848613702862512,0.7458802478989215,0.25411975210530174
32.411892467186796,2.812930301508272,3.8292334896251328,0.7458857337377279,0.2541142662664918
32.41682628555016,2.810957273574524,3.8700414281332693,0.7458809998688409,0.2541190001353807
32.42176010391353,2.819709026943309,3.907246386490367,0.745873936561907,0.25412606344231703
32.42669392227689,2.825088932496956,3.940829371152964,0.7458758470954021,0.254124152908824
32.43162774064026,2.818020285303987,3.9708145660832614,0.7458836580799485,0.2541163419242786
32.43656155900362,2.809578764069751,3.997223300685724,0.7458852343215528,0.25411476568267516
32.44149537736699,2.813303508766437,4.0199601419790705,0.7458790221116162,0.25412097789261456
32.44642919573035,2.8228299766057767,4.039090327632332,0.7458758259452963,0.2541241740589371
32.45136301409372,2.8227205185314723,4.054562147604983,0.7458800834300788,0.2541199165741564
32.45629683245709,2.8137899789369083,4.066466418024874,0.7458834611636772,0.25411653884056024
32.461230650820454,2.8106134765149897,4.074773923854896,0.7458810544498978,0.25411894555434084
32.466164469183816,2.817890757818118,4.079482603772327,0.7458791615633222,0.2541208384409171
32.471098287547186,2.824624734219886,4.080506060655786,0.745880999703846,0.2541190003003947
32.47603210591055,2.8217144819401767,4.0779058081477135,0.7458803851951583,0.2541196148090829
32.48096592427392,2.814448857326845,4.071595644538265,0.7458765795066356,0.2541234204976059
32.48589974263729,2.814182267362529,4.0617377247650746,0.745878388010501,0.25412161199374067
32.49083356100065,2.822156320760267,4.048313079977089,0.7458852739776094,0.25411472602663304
32.49576737936401,2.827561552027422,4.031313392503541,0.745883781158602,0.2541162188456414
32.50070119772738,2.8236210476945915,4.0108255154353785,0.7458724443920262,0.2541275556122175
32.50563501609075,2.818059520994591,3.986920503077597,0.7458693538418016,0.25413064616244235
32.51056883445411,2.8205804753142116,3.9595957812416076,0.7458817589720266,0.2541182410322182
32.51550265281748,2.827917894375902,3.9288331359738824,0.7458899596623627,0.254110040341883
32.520436471180844,2.830619536579929,3.8946188102262504,0.7458786488752631,0.2541213511289828
32.525370289544206,2.8277293701392874,3.857071179600005,0.7458641309072668,0.2541358690969789
32.530304107907575,2.8260073524703437,3.8161873295691,0.7458685025353023,0.2541314974689444
32.535237926270945,2.8292440042575304,3.7720653393121633,0.7458828261903991,0.25411717381384963
32.54017174463431,2.8344047259996192,3.7248482851611673,0.7458823740639123,0.2541176259403366
32.545105562997676,2.8365957973844367,3.6745833135513277,0.7458682629245902,0.25413173707965986
32.550039381361046,2.8351998782743686,3.621320634620833,0.7458646992513104,0.2541353007529416
32.5549731997244,2.8346186879875366,3.5650968294253333,0.745876481540493,0.2541235184637611
32.55990701808777,2.838347552054594,3.505969532863066,0.745879000564332,0.25412099943992544
32.56484083645113,2.843977401814896,3.4439831249279313,0.7458595785885886,0.25414042141567056
32.5697746548145,2.8468487204913426,3.379270377378775,0.7458432153500256,0.25415678465423447
32.57470847317787,2.8463971745890495,3.3119629560896033,0.7458577258277606,0.25414227417650176
32.579642291541234,2.8456189180436113,3.2421517602588916,0.7458885415866529,0.25411145841761085
32.5845761099046,2.8473493058041144,3.169880458378224,0.7458923425208372,0.25410765748342873
32.589509928267965,2.85255632934078,3.095245722220458,0.7458538020323188,0.2541461979719471
32.594443746631335,2.8589940657394965,3.0183911926100775,0.7458087829624453,0.25419121704181835
32.5993775649947,2.86282364627346,2.9394162998743196,0.7458036073660533,0.2541963926382089
32.60431138335806,2.863074349439032,2.8584218351022987,0.7458424550191889,0.2541575449850726
32.60924520172143,2.8621935933021025,2.775536962777644,0.7458841154129408,0.2541158845913201
32.61417902008479,2.8638124104412124,2.6909135967640196,0.7458855762054474,0.25411442379881216
32.61911283844816,2.870058510953154,2.604708940784469,0.7458416335729511,0.25415836643130774
32.62404665681153,2.8782352349683125,2.5170661791609534,0.7457842849057077,0.2542157150985513
32.62898047517489,2.883465674470831,2.4281395793448577,0.7457506101585867,0.254249389845674
32.63391429353826,2.8852779631246404,2.338122982342234,0.7457530707728717,0.25424692923138975
32.63884811190162,2.8875546525580855,2.2472289830518495,0.745775704377418,0.25422429562684384
32.64378193026499,2.893317622128023,2.1556988497035645,0.7457933764608338,0.2542066235434304
32.648715748628355,2.9015489127025615,2.06383155635163,0.7457920736726497,0.2542079263316159
32.65364956699172,2.908310778197625,1.9719398853761902,0.7457713974818106,0.25422860252245744
32.65858338535509,2.911635569990549,1.8803296198543549,0.7457326825491513,0.25426731745512066
32.66351720371845,2.9150921259348763,1.7893225791434082,0.7456721405161566,0.2543278594881172
32.66845102208182,2.9236417072361265,1.6992756537675069,0.7455887429882779,0.25441125701599937
32.67338484044519,2.9360037455950976,1.6105637814248126,0.7454936008695248,0.25450639913475376
32.67831865880855,2.945696288826438,1.523630972998781,0.7454035853358044,0.2545964146684727
32.68325247717192,2.9494366736324893,1.4390358374059926,0.7453241497121416,0.2546758502921356
32.68818629553528,2.9497498018275117,1.3574029591348917,0.7452429940995694,0.2547570059047066
32.69312011389865,2.9522448756403077,1.2794425850249678,0.7451418916647397,0.25485810833953604
32.69805393226202,2.9608281683398503,1.2059760866707168,0.7450086846492081,0.2549913153550675
32.70298775062538,2.973002338437858,1.1379402885230774,0.7448322984553591,0.2551677015489172
32.70792156898875,2.9840746426493503,1.076394018927291,0.7445895346374151,0.2554104653668617
32.71285538735211,2.993266428756054,1.022514116638326,0.7442460419824442,0.25575395802183315
32.717789205715476,3.0025081111578418,0.9775839392553209,0.7437760155235638,0.2562239844807137
32.722723024078846,3.012987097716341,0.9429716945001073,0.7431804193397532,0.2568195806645256
32.72765684244221,3.0238863718255367,0.9200848581871719,0.7424842072491907,0.25751579275508873
32.73259066080558,3.034088002591535,0.9103078995184333,0.7417174435295921,0.2582825564746891
32.73752447916894,3.0438353674594496,0.9149262747398079,0.7409033857675317,0.25909661423675046
32.74245829753231,3.0539750617692567,0.935113243131186,0.7400671334013289,0.25993286660295417
32.74739211589568,3.064133707213222,0.9720718370284607,0.7392572726272744,0.2607427273770056
32.75232593425904,3.0732190997469284,1.027717719169785,0.7384691189338018,0.26153088107047445
32.75725975262241,3.0812539677139954,1.103890520742974,0.7380166053105104,0.26198339469376286
32.76219357098577,3.0894820678639503,1.190518477979547,0.7379502294969477,0.26204977050732603
32.76712738934914,3.09805142847194,1.2827496376513152,0.7380792401636868,0.2619207598405875
32.77206120771251,3.104941838761235,1.378627459458341,0.738310938027407,0.26168906197686786
32.776995026075866,3.1080197884420397,1.4770718053248704,0.7385920178050879,0.26140798219918804
32.781928844439236,3.1085056128149153,1.5772654674742685,0.7388746997584209,0.26112530024585545
32.7868626628026,3.1096583185067743,1.6786104138468894,0.7391204362300263,0.26087956377425053
32.79179648116597,3.112322072663474,1.7806602756877417,0.7393086619041085,0.26069133810016853
32.79673029952934,3.11472894818337,1.8829866876821832,0.7394381580750679,0.26056184192920984
32.8016641178927,3.1151066033409403,1.9852236148183753,0.7395201226430982,0.2604798773611806
32.80659793625607,3.113405761949541,2.0870515630216464,0.7395651219486057,0.260434878055674
32.81153175461943,3.1113723854105935,2.1881854113198975,0.7395749435878023,0.26042505641647656
32.8164655729828,3.1111632033243746,2.288366503321236,0.739551558652181,0.2604484413520984
32.82139939134617,3.1133247027052935,2.387358762452619,0.7395132634521964,0.2604867365520827
32.82633320970953,3.1172708858595457,2.484946568420267,0.7394899575417887,0.26051004246249015
32.8312670280729,3.1213482594641397,2.5809286050299987,0.739495977624993,0.2605040223792872
32.836200846436256,3.1231783337066243,2.675107912826011,0.739517894754513,0.2604821052497703
32.841134664799625,3.1225918970586752,2.767232438792534,0.7395368483751189,0.26046315162916733
32.846068483162995,3.1216928066310725,2.857174720988059,0.739551155371203,0.26044884463308626
32.85100230152636,3.1223637579964554,2.9448575384996762,0.7395656226849396,0.260434377319352
32.855936119889726,3.1247591799086893,3.0300945616090966,0.739572775616324,0.26042722438796856
32.86086993825309,3.1272445270494114,3.112807959719541,0.7395637048954135,0.2604362951088817
32.86580375661646,3.128556247466934,3.192895183032109,0.7395490460585259,0.26045095394576984
32.87073757497983,3.1292714548958402,3.2702490622982423,0.739548533857118,0.26045146614717885
32.87567139334319,3.130030275526226,3.3447121982559995,0.7395624832386511,0.26043751676564625
32.88060521170656,3.1304438859315398,3.4161792142294423,0.7395721303821529,0.26042786962214437
32.88553903006992,3.1303317525421877,3.4845291892948698,0.739567746530946,0.26043225347335075
32.89047284843329,3.130551746088538,3.549558142245439,0.7395602325075933,0.2604397674967018
32.89540666679666,3.1317408292907127,3.6113071204991707,0.7395624582131305,0.2604375417911637
32.900340485160015,3.1328209738400328,3.6696191918536267,0.739571835930104,0.26042816407418923
32.905274303523385,3.1324210079136146,3.724316744152156,0.7395762411988303,0.26042375880546115
32.91020812188675,3.1314011325071363,3.7754719978591864,0.7395705152463533,0.26042948475793587
32.915141940250116,3.13162470479694,3.8230822170288286,0.7395625755294256,0.26043742447486323
32.920075758613486,3.1327389509574473,3.867149026260054,0.7395634773982716,0.2604365226060197
32.92500957697685,3.1328291133583392,3.9076247830047577,0.7395728067420309,0.2604271932622625
32.92994339534022,3.1317812234544964,3.9443026268230232,0.7395785210176404,0.2604214789866546
32.93487721370358,3.131339773078241,3.9772258083383316,0.7395735520478424,0.2604264479564539
32.93981103206695,3.132018510517271,4.00649873803652,0.7395658276346482,0.2604341723696502
32.94474485043032,3.132409322578072,4.031985280698495,0.7395659855336865,0.2604340144706141
32.94967866879368,3.1317453329348774,4.0536332809144815,0.7395724543683905,0.2604275456359121
32.95461248715705,3.131046651081683,4.071653030561948,0.7395763385576398,0.2604236614466641
32.95954630552041,3.13122341204283,4.08607329630409,0.7395742021313049,0.2604257978730004
32.964480123883774,3.131664838180307,4.0968417073306895,0.7395693973015937,0.2604306027027128
32.969413942247144,3.131461397868604,4.103892136213741,0.7395666943796724,0.26043330562463535
32.974347760610506,3.130870281751992,4.107299352123867,0.7395696924942886,0.260430307510019
32.979281578973875,3.13070718547405,4.106923890812431,0.7395763227643897,0.2604236772399191
32.98421539733724,3.1309804332170517,4.102869791755669,0.739577241391694,0.26042275861261477
32.98914921570061,3.1310516302959543,4.095109850656138,0.7395684161199197,0.2604315838843895
32.994083034063976,3.130760558484564,4.083711039608688,0.7395617121236226,0.26043828788068785
32.99901685242734,3.1305434862430235,4.068737063293516,0.7395689159134418,0.26043108409086946
33.00395067079071,3.130589934989573,4.050106774690263,0.7395803655586727,0.26041963444563865
33.00888448915407,3.1306659920343933,4.027894635249141,0.7395776234669276,0.2604223765373855
33.01381830751744,3.1306617861975763,4.002125789402636,0.7395633153005108,0.260436684703803
33.01875212588081,3.1306659080501196,3.972788260121921,0.7395579445550139,0.2604420554492999
33.02368594424417,3.1306099197092254,3.939970957371401,0.7395682314383495,0.2604317685659645
33.02861976260753,3.130453535210033,3.9037633710303794,0.7395785541412003,0.2604214458631139
33.033553580970896,3.1304753719411718,3.8642576030690168,0.7395754486546573,0.260424551349658
33.038487399334265,3.1308176139673196,3.8214429800804965,0.7395641321446825,0.26043586785963424
33.043421217697635,3.1310175207866933,3.775349737398939,0.7395574825480113,0.26044251745630626
33.048355036061,3.1306279168025326,3.726084417903218,0.7395604045885834,0.2604395954157361
33.053288854424366,3.1300493755538503,3.673659338624899,0.7395676940392626,0.2604323059650584
33.05822267278773,3.1301836591204126,3.6180653296521665,0.7395705321049334,0.2604294678993901
33.0631564911511,3.1311111593188827,3.559317560884046,0.7395649106750191,0.26043508932930676
33.06809030951447,3.13153808823959,3.4974970831743724,0.7395570200621551,0.26044297994217186
33.07302412787783,3.1303480125334526,3.4328087554926263,0.7395566483821641,0.26044335162216314
33.0779579462412,3.1286624062082025,3.365364089656515,0.7395620513612596,0.2604379486430701
33.08289176460456,3.128573920334399,3.2952498833022887,0.7395596865871156,0.26044031341721646
33.08782558296793,3.129866962273356,3.222547099218074,0.7395447586450878,0.26045524135924536
33.09275940133129,3.1303504682948726,3.1473417164300073,0.7395330536835611,0.2604669463207701
33.097693219694655,3.129133834504606,3.069731049606613,0.7395417269287984,0.2604582730755309
33.102627038058024,3.1273581996004065,2.9898152943755627,0.7395633292948375,0.2604366707094901
33.10756085642139,3.1261906543277838,2.9076798602536487,0.7395713790610999,0.2604286209432275
33.112494674784756,3.1253146256395006,2.823418792952669,0.739551490508065,0.26044850949626114
33.117428493148125,3.123989815172347,2.73716161966843,0.7395166022738826,0.2604833977304425
33.12236231151149,3.12300053197126,2.6490306616925556,0.7394895155903706,0.2605104844139541
33.12729612987486,3.123537095540974,2.5591845953711934,0.739479903188244,0.2605200968160821
33.13222994823822,3.124905605756154,2.4678192612115306,0.7394832147841054,0.26051678522022126
33.13716376660159,3.1248544064873367,2.375127159535762,0.7394938977836921,0.2605061022206354
33.14209758496496,3.1221494414088937,2.281311682456248,0.7395095675706645,0.2604904324336641
33.14703140332832,3.1188038292115925,2.1865854923131205,0.7395233400974558,0.2604766599068748
33.15196522169168,3.1178592153871936,2.0911666022972306,0.7395202790467136,0.2604797209576191
33.156899040055045,3.1193263224582837,1.9952904766182475,0.7394859381761302,0.26051406182820613
33.161832858418414,3.121362205991315,1.8992688426677768,0.739417709390479,0.26058229061385935
33.16676667678178,3.1232435796042712,1.8034411594876687,0.7393268945373965,0.26067310546694494
33.171700495145146,3.1256801148673587,1.7081580030333825,0.7392307586531587,0.2607692413511854
33.176634313508515,3.128959750899395,1.6138076645847526,0.7391435870794082,0.2608564129249348
33.18156813187188,3.131467646180247,1.520814313059227,0.7390737907517912,0.26092620925255167
33.18650195023525,3.131642912551481,1.4296283110242138,0.73902302095227,0.26097697905207246
33.191435768598616,3.129960661984993,1.340854014480934,0.7389798881199444,0.26102011188439717
33.19636958696198,3.1291767302191573,1.2551875699916268,0.738913640601187,0.26108635940315517
33.20130340532535,3.132223481670301,1.1734171555611548,0.7387836101004537,0.261216389903889
33.20623722368871,3.1380743139423997,1.0964847289874933,0.7385651839651374,0.2614348160392054
33.21117104205208,3.1425528069670783,1.0255066614481996,0.7382639594769868,0.2617360405273562
33.21610486041544,3.143192798922594,0.9617778485531904,0.7378931413951403,0.2621068586092032
33.221038678778804,3.1406763662971944,0.9067780159728054,0.737436125346349,0.2625638746579957
33.22597249714217,3.1383353625359978,0.862167769368236,0.736845529206018,0.2631544707983273
33.230906315505536,3.1393510984467383,0.8297703917292699,0.7360898776703739,0.2639101223339725
33.235840133868905,3.142978374046178,0.8115306378008065,0.7351955568433649,0.26480444316098284
33.240773952232274,3.146639427949334,0.8094140812806045,0.7342304804793482,0.26576951952500055
33.24570777059564,3.1492706605763243,0.8255218605466947,0.733214002078524,0.266785997925824
33.250641588959006,3.1508283793335217,0.8624833921081588,0.7319632435111507,0.26803675649319336
33.25557540732237,3.151198309970315,0.9242258981599261,0.7312370647762206,0.2687629352281194
33.26050922568574,3.1496348084882055,1.000793429470275,0.7310518347037978,0.26894816530054194
33.26544304404911,3.146488123890518,1.0878501991210454,0.7311578448715997,0.26884215513274057
33.27037686241247,3.143556733848172,1.1818160828532986,0.731481756264463,0.2685182437398776
33.27531068077584,3.1412379428112875,1.2801027231610569,0.731870001064894,0.26812999893944733
33.280244499139194,3.137243958303127,1.381175388145726,0.7322063348622779,0.26779366514206465
33.28517831750256,3.129710808180894,1.4840933699502772,0.7324557423242033,0.2675442576801393
33.29011213586593,3.12072601773434,1.588157339181742,0.7326415728966313,0.2673584271077122
33.295045954229295,3.1154821926832468,1.6928462718431667,0.7327887893089163,0.2672112106954275
33.299979772592664,3.117743950090714,1.797812819281356,0.7328942330939444,0.2671057669104
33.304913590956026,3.1230151333429275,1.9026922676975355,0.7329471387553632,0.26705286124898203
33.309847409319396,3.121865745239587,2.0071576876176214,0.7329592058011002,0.26704079420324517
33.314781227682765,3.112697806714,2.1109303893791527,0.7329582961026924,0.2670417039016527
33.31971504604613,3.10262128980537,2.213766774230781,0.732956627540686,0.26704337246365933
33.3246488644095,3.097847923303205,2.315444399478577,0.7329424032660681,0.26705759673827695
33.32958268277286,3.09769691048294,2.4157577443670752,0.7329095052174549,0.2670904947868906
33.33451650113623,3.0966653682009,2.5145133477174633,0.7328815987255335,0.26711840127881487
33.3394503194996,3.0931217710612935,2.611524921315878,0.7328909661683183,0.2671090338360328
33.34438413786295,3.0911386624008492,2.7066152290094054,0.7329371162827587,0.26706288372159454
33.34931795622632,3.092194743794106,2.7996283298243854,0.7329823160029468,0.26701768400140935
33.354251774589684,3.091834512866238,2.89041922253952,0.7329930754832197,0.2670069245211382
33.359185592953054,3.086522108603503,2.978769454146004,0.732975534510943,0.2670244654934168
33.36411941131642,3.0801722532672238,3.064625978299548,0.7329616379481935,0.26703836205616804
33.369053229679785,3.079425340519892,3.1478730208017045,0.7329676844372703,0.2670323155670914
33.373987048043155,3.0840473472639194,3.2283822082049327,0.7329793397988769,0.26702066020548637
33.37892086640652,3.0877380319987884,3.3060170030545124,0.7329779096018612,0.2670220904025022
33.38385468476989,3.0857836792437228,3.3806567948341977,0.7329678364401302,0.26703216356423254
33.388788503133256,3.078932134070655,3.4521728759109185,0.7329674724785055,0.2670325275258566
33.39372232149662,3.0740178318910187,3.5203900412181777,0.7329800118168943,0.2670199881874668
33.39865613985999,3.077443831674176,3.5852826428390348,0.732989196333238,0.26701080367112234
33.40358995822334,3.084758263444905,3.6468306041116767,0.7329848842260271,0.26701511577833154
33.40852377658671,3.085533411643762,3.7048890028457016,0.7329772333299907,0.26702276667436575
33.41345759495008,3.079074196172752,3.7594299001074227,0.732978557540529,0.2670214424638251
33.418391413313444,3.0744782762305842,3.8105034163075273,0.7329845821276894,0.26701541787666744
33.42332523167681,3.0768681643575597,3.8580188600228422,0.732984864009222,0.2670151359951365
33.428259050040175,3.0820548692251384,3.9017289496197707,0.7329811753622838,0.26701882464207705
33.433192868403545,3.0834341052736924,3.941705586546497,0.7329820410646777,0.26701795893968416
33.438126686766914,3.0799550712217005,3.9780014115616167,0.7329864238966003,0.2670135761077632
33.443060505130276,3.0767319454201196,4.010560562837414,0.732986696484268,0.2670133035200981
33.447994323493646,3.0779677998770256,4.039428361733735,0.7329833312435708,0.2670166687607976
33.45292814185701,3.0816402906516287,4.064576267135577,0.7329830030872404,0.26701699691713005
33.45786196022038,3.083132378615778,4.085928881691036,0.7329855469743346,0.26701445303003757
33.46279577858375,3.0813541558758923,4.1034299412170245,0.7329855564462687,0.26701444355810433
33.4677295969471,3.0791690730882184,4.117156615618889,0.7329839702795411,0.2670160297248334
33.47266341531047,3.079731879592219,4.127071548089642,0.7329853937911325,0.2670146062132424
33.47759723367383,3.0830350935122572,4.133113914735791,0.7329873021009159,0.26701269790345966
33.4825310520372,3.085427837851771,4.135343945073267,0.7329847963507561,0.2670152036536195
33.48746487040057,3.0840586852906973,4.1336396779472775,0.7329819267230223,0.26701807328135396
33.492398688763934,3.0814973844214046,4.128187674539156,0.7329847641493941,0.26701523585498277
33.497332507127304,3.0824756914420943,4.118856504960652,0.7329883186123589,0.26701168139201836
33.502266325490666,3.0867222851672214,4.105848009154824,0.7329849444365473,0.26701505556783056
33.507200143854035,3.089340722947737,4.089228913344737,0.7329800952180945,0.26701990478628396
33.512133962217405,3.087877232471215,4.068938852914641,0.7329834540706812,0.2670165459336975
33.51706778058077,3.0854028834342757,4.045049786856455,0.7329899016134428,0.2670100983909366
33.522001598944136,3.0864609937238123,4.0174704549191835,0.7329866541432224,0.2670133458611573
33.5269354173075,3.091255163569578,3.9862469815252615,0.7329761925875318,0.26702380741684795
33.53186923567086,3.0948125322824125,3.9513292250467322,0.7329745304196765,0.26702546958470424
33.53680305403423,3.0936220574059288,3.91291371203115,0.7329860873094263,0.2670139126949559
33.54173687239759,3.091145312574412,3.8710365060634797,0.732995125653638,0.2670048743507449
33.54667069076096,3.0925213277283263,3.825806730284835,0.7329867944036498,0.26701320560073505
33.551604509124324,3.096885911592369,3.777279021244636,0.7329685022908531,0.267031497713533
33.556538327487694,3.099868991762006,3.7254271537060157,0.7329629065121318,0.26703709349225724
33.56147214585106,3.1002285461857992,3.6703088476368904,0.7329791060092842,0.26702089399510714
33.566405964214425,3.100213800113297,3.612036630663043,0.7329969606799298,0.26700303932446334
33.571339782577795,3.101840088476509,3.5506204988073597,0.7329902226378319,0.26700977736656273
33.57627360094116,3.104529607229135,3.4861666285822643,0.7329644851599713,0.26703551484442506
33.581207419304526,3.1061273034744796,3.418775062289632,0.7329540342206395,0.2670459657837587
33.586141237667896,3.1062546317658497,3.3484832038082333,0.7329723906411633,0.2670276093632376
33.59107505603126,3.1076422157821444,3.275354823845203,0.7329880619643282,0.26701193804007073
33.59600887439462,3.112554110316357,3.199524111186827,0.7329706140952009,0.26702938590919556
33.60094269275798,3.1180557808191582,3.1210996264850497,0.7329416050181564,0.2670583949862386
33.60587651112135,3.1186719902573703,3.04020762942042,0.7329461043659998,0.2670538956383951
33.61081032948472,3.115200006292083,2.9569714099878457,0.7329819304498448,0.26701806955454915
33.61574414784808,3.1146292789592103,2.871514325949474,0.7329961013937796,0.26700389861061297
33.62067796621145,3.12036389187865,2.7839625787210225,0.7329586853311042,0.267041314673288
33.625611784574815,3.128635240099506,2.694439760708046,0.7329051621573441,0.2670948378470488
33.630545602938184,3.133457613222842,2.6030666331915073,0.7328872730734843,0.2671127269309094
33.635479421301554,3.132796503121907,2.5099776708207866,0.7329087800357584,0.26709121996863594
33.640413239664916,3.1310415110181826,2.415310988479932,0.7329337523565332,0.2670662476478627
33.645347058028285,3.133428966438055,2.3192147602000226,0.7329397021510422,0.267060297853356
33.65028087639165,3.139815424842695,2.2219003519176757,0.7329329384188467,0.26706706158555266
33.65521469475502,3.1469760141218135,2.123607115085525,0.7329176289616092,0.26708237104279375
33.66014851311838,3.1521951278657045,2.024580060331561,0.7328803706748832,0.2671196293295218
33.66508233148174,3.1539587596092735,1.9250874170797962,0.7328148997354523,0.26718510026895576
33.67001614984511,3.1540901146074374,1.825424399738248,0.7327422493555795,0.2672577506488316
33.67494996820847,3.1569703701901086,1.7259014758359519,0.7326901525286581,0.26730984747575276
33.67988378657184,3.164658713071043,1.626875340028985,0.7326592098598732,0.2673407901445373
33.68481760493521,3.1757904018464034,1.5287713683729631,0.7326229062117838,0.26737709379262603
33.689751423298574,3.1868627247517156,1.432067019933406,0.7325597472310638,0.2674402527733462
33.694685241661944,3.1948261029190586,1.3372984328704733,0.7324715963594279,0.2675284036449813
33.699619060025306,3.200200838802843,1.2450797446014428,0.7323627350283937,0.267637264976016
33.704552878388675,3.204678169183374,1.1561359236885829,0.7322089684241009,0.26779103158030926
33.70948669675204,3.2092222106466153,1.0713533557171815,0.7319613627195871,0.26803863728482347
33.71442051511541,3.215090116930245,0.9918327766597831,0.7315838689433096,0.268416131061102
33.71935433347877,3.223339858681899,0.9189371828309721,0.7310762497652705,0.2689237502391417
33.72428815184213,3.2343946503709877,0.8543250569079247,0.7304489750007932,0.26955102500362005
33.7292219702055,3.2468646584960767,0.7999491374611262,0.7296816839213146,0.27031831608309903
33.73415578856886,3.258271792418191,0.7580219550491697,0.7287282182413277,0.2712717817630873
33.73908960693223,3.2677980397915665,0.731091842992549,0.7275811831743824,0.27241881683003377
33.7440234252956,3.2757029643764155,0.7225342975531036,0.7262944743606269,0.2737055256437893
33.748957243658964,3.2826327085616107,0.7369431210943622,0.7250187738175559,0.2749812261868556
33.75389106202233,3.289348184133287,0.781699001639536,0.7239974110457341,0.2760025889586736
33.758824880385696,3.2964249403293144,0.8462963531538233,0.7236136614945125,0.27638633850989464
33.763758698749065,3.3038102284880226,0.9236138913141069,0.7235140632946778,0.2764859367097296
33.768692517112434,3.3097189360503503,1.010519031552279,0.7235740919995334,0.27642590800487465
33.7736263354758,3.311214241059908,1.1044098270297729,0.723768705831862,0.27623129417254616
33.778560153839166,3.308756969121232,1.203158612996151,0.7240595311964468,0.27594046880796275
33.78349397220252,3.307070771061873,1.3051833486486595,0.7243723639912143,0.27562763601319595
33.78842779056589,3.309591002331865,1.4093746832508705,0.7246375504145323,0.2753624495898783
33.79336160892926,3.3149869339302658,1.5149510083858373,0.7248341717234759,0.27516582828093555
33.79829542729262,3.3179006824176485,1.6213263887701024,0.7249757445832836,0.27502425542112796
33.80322924565599,3.314544736065778,1.7279429506782678,0.7250658631864323,0.2749341368179799
33.808163064019354,3.308900533945748,1.8345052760862026,0.7250939009707147,0.274906099033698
33.81309688238272,3.3085693070506164,1.9407210538431352,0.7250733714313946,0.2749266285730177
33.81803070074609,3.31442060975146,2.0463061929094004,0.7250536028193474,0.27494639718506486
33.822964519109455,3.3208395970815197,2.1510083205960133,0.7250723134291306,0.2749276865752821
33.827898337472824,3.3231094201214364,2.254600087448071,0.7251115930908199,0.27488840691359284
33.832832155836186,3.3210848921564593,2.356872297556509,0.7251249999305246,0.27487500007388976
33.837765974199556,3.318907250497385,2.457629337463914,0.7251023257976108,0.27489767420680666
33.842699792562925,3.3199688945707813,2.556687308226912,0.7250819594791116,0.2749180405253078
33.84763361092628,3.3228224458971387,2.6538751564198275,0.7250970104001655,0.27490298960425735
33.85256742928965,3.3243934604950947,2.7490339641013493,0.7251350565156557,0.2748649434887691
33.85750124765301,3.32411464235402,2.8420137395228227,0.725161835698,0.2748381643064279
33.86243506601638,3.3233680891938007,2.932670357356281,0.7251634327745685,0.2748365672298597
33.86736888437975,3.3236278553452028,3.0208613076878668,0.7251504234159225,0.2748495765885071
33.87230270274311,3.3256630313381415,3.106444002332775,0.725136510478371,0.2748634895260594
33.87723652110648,3.3285529685448636,3.1892448329817653,0.7251293892765838,0.2748706107278471
33.882170339469845,3.3302563159950576,3.2692258505112006,0.7251327762207435,0.27486722378368716
33.887104157833214,3.3301523097919077,3.346236634492349,0.7251442311248332,0.2748557688795962
33.89203797619658,3.3296996478578267,3.4201263168435876,0.7251558137206185,0.2748441862838098
33.896971794559946,3.3305848820751818,3.490862248328001,0.725162132685436,0.2748378673189918
33.901905612923315,3.332633283324187,3.5583234994065993,0.725162249265553,0.27483775073887357
33.90683943128667,3.334012012121005,3.622340813753064,0.7251554989494814,0.2748445010549434
33.91177324965004,3.3339903556095676,3.682995161750737,0.7251457035783239,0.27485429642609843
33.91670706801341,3.334033883492628,3.7402181167056074,0.7251443044250538,0.2748556955793695
33.92164088637677,3.3350967985118025,3.7939313922458,0.7251556966977247,0.2748443033067013
33.92657470474014,3.336058360582677,3.8440024124384142,0.725166382804023,0.27483361720040445
33.9315085231035,3.336011839507352,3.8904636164466417,0.7251632268595639,0.2748367731448647
33.93644234146687,3.3358608171879065,3.9332748248247977,0.7251534269642277,0.2748465730402021
33.94137615983024,3.3364005297541626,3.9723854218766506,0.7251516266269654,0.27484837337746676
33.946309978193604,3.3369138299905057,4.007712024504843,0.7251576341285394,0.2748423658758951
33.95124379655697,3.3368139407481476,4.039160809540475,0.7251615161653643,0.2748384838390712
33.956177614920335,3.336703111865808,4.066731735729017,0.7251603800910071,0.274839619913431
33.961111433283705,3.3368825303536056,4.090417905426992,0.7251580613814345,0.2748419386230047
33.966045251647074,3.3367842772791243,4.110247205247266,0.7251571208093189,0.27484287919512107
33.97097907001043,3.33644500332981,4.12607018907965,0.7251583769164595,0.2748416230879817
33.9759128883738,3.3365651363088493,4.137963697206761,0.7251606564665949,0.2748393435378471
33.98084670673716,3.3368587952005426,4.14595112491174,0.7251600700788099,0.2748399299256321
33.98578052510053,3.3363811888392667,4.150012137799992,0.7251568308039259,0.2748431692005165
33.9907143434639,3.3355181553316475,4.15011620023962,0.725157414272756,0.27484258573168724
33.99564816182726,3.335556469774412,4.1463003099891225,0.7251621928770173,0.27483780712742667
34.00058198019063,3.336240081345687,4.138648709248187,0.7251620534900425,0.27483794651440213
34.00551579855399,3.3359577425787585,4.127213118040668,0.725155321548187,0.2748446784562584
34.01044961691736,3.3346068273011604,4.112125303273379,0.7251534850487541,0.2748465149556919
34.01538343528073,3.3340295446835237,4.0933391759880315,0.7251607670822476,0.2748392329221992
34.020317253644095,3.3348822946307264,4.070812593393139,0.725164999732192,0.27483500027225494
34.025251072007464,3.335327829455013,4.0445330520081475,0.7251585765579439,0.2748414234465035
34.030184890370826,3.3341089555791843,4.014642427073874,0.7251515679668121,0.2748484320376355
34.03511870873419,3.332774345579337,3.9812249715436185,0.7251540123758285,0.2748459876286211
34.04005252709756,3.333023124550664,3.9443006866332477,0.7251601275671201,0.27483987243732977
34.04498634546092,3.3338733665885565,3.9038825539050386,0.7251604262898224,0.27483957371462897
34.04992016382429,3.333567829284246,3.8599692953185114,0.7251564459869726,0.27484355401748006
34.05485398218765,3.33245831598604,3.8126253969347426,0.7251543246512108,0.2748456753532444
34.05978780055102,3.331947538535072,3.7619228675801373,0.7251537051895731,0.2748462948148843
34.06472161891439,3.3321535811185226,3.70791987038172,0.725151554121243,0.27484844588321616
34.06965543727775,3.3322572757813895,3.650665094801012,0.7251502553779156,0.2748497446265448
34.07458925564112,3.3320260086674427,3.5902259821319,0.7251535185128611,0.2748464814916002
34.079523074004484,3.331854617479737,3.5266402406264206,0.7251579207476724,0.27484207925679116
34.084456892367854,3.331888639934722,3.460000834566082,0.7251553838380805,0.27484461616638584
34.08939071073122,3.3318612963926397,3.390373520155897,0.7251443925751999,0.2748556074292667
34.094324529094585,3.3316917683715297,3.3178019872016247,0.7251343290055681,0.27486567099889536
34.09925834745795,3.3316443066295824,3.2424055391796833,0.7251357064145617,0.27486429358990006
34.10419216582131,3.3319017409879232,3.1642982937372675,0.7251472286969594,0.27485277130750185
34.10912598418468,3.3324409974450764,3.0835715576940648,0.7251555366402985,0.27484446336416235
34.11405980254805,3.333124013323198,3.0003131586828946,0.7251491463714305,0.27485085363302897
34.11899362091141,3.3336393413393033,2.914630963244574,0.7251309092807415,0.2748690907237169
34.12392743927478,3.3336321432451563,2.826658466719891,0.7251141702277434,0.2748858297767155
34.12886125763814,3.333022444728059,2.7365209292117942,0.7251081432886032,0.27489185671585653
34.13379507600151,3.332605150181643,2.6443520325097,0.7251105327571513,0.2748894672473085
34.13872889436488,3.3336510146106764,2.550297486002751,0.7251134996178163,0.2748865003866445
34.14366271272824,3.3358367156338375,2.454510014899795,0.7251111927495455,0.2748888072549182
34.14859653109161,3.33693477084341,2.3571444945639533,0.7251005243474513,0.274899475657014
34.153530349454975,3.335572055921543,2.2583703024697246,0.7250818469333405,0.2749181530711267
34.158464167818344,3.332741544791175,2.15837902923685,0.7250622321463653,0.2749377678581053
34.16339798618171,3.3309145441050334,2.0573887636244983,0.7250507243757369,0.27494927562873633
34.16833180454507,3.3313896500309026,1.955639874357926,0.7250431987063822,0.2749568012980937
34.17326562290844,3.332071032537042,1.8533811600266683,0.7250185204961025,0.27498147950837504
34.1781994412718,3.3299022336645354,1.7508924253763087,0.7249623865697626,0.2750376134347141
34.18313325963517,3.3254326064861726,1.648539438598101,0.724892323345798,0.27510767665867897
34.18806707799854,3.3221853605755705,1.5467441236996964,0.7248415493394376,0.27515845066503913
34.1930008963619,3.3220178721645137,1.445965231290636,0.7248102936219429,0.2751897063825331
34.19793471472527,3.323620807329312,1.3467154556333214,0.7247474927946371,0.27525250720983946
34.20286853308863,3.3240856196311244,1.2495799859816996,0.7245971835840962,0.2754028164203809
34.207802351452,3.32181164420364,1.1552391075533084,0.7243567467444216,0.2756432532600558
34.21273616981537,3.3188292490134916,1.064507123649415,0.7240690878221436,0.27593091218233484
34.217669988178734,3.318398771191663,0.9783967872932172,0.7237527465880427,0.27624725341643563
34.222603806542104,3.3207002495498275,0.8982112551052316,0.7233571737540436,0.2766428262504358
34.22753762490546,3.3235579497558847,0.8256649219361998,0.7228012129219588,0.2771987870825213
34.23247144326883,3.325749798175386,0.7630139952478922,0.7220469634210727,0.2779530365834086
34.2374052616322,3.3283953851733954,0.7131029738922892,0.7211192698833783,0.27888073012110376
34.24233907999556,3.3332330811597255,0.679296796678733,0.720039349175438,0.27996065082904503
34.24727289835893,3.3397792530424875,0.6664644359185655,0.7186727369863872,0.28132726301809263
34.25220671672229,3.3449879656906116,0.6837890921559895,0.716736848270936,0.28326315173354066
34.25714053508566,3.3458345809126864,0.7314380017784238,0.7158413468717951,0.2841586531326782
34.26207435344903,3.3436085871693626,0.796531913966939,0.7155353248179214,0.2844646751865524
34.26700817181239,3.3421467471191857,0.8735095660227046,0.715562362162772,0.28443763784170273
34.27194199017576,3.3427336793335773,0.9592739325229316,0.7157553952957446,0.2842446047087308
34.276875808539124,3.343585724828094,1.0517384408049697,0.7160036499669046,0.28399635003757157
34.28180962690249,3.3423417662225785,1.1492168291958809,0.7162599048297171,0.2837400951747596
34.286743445265856,3.3382240836082446,1.250316410155561,0.7165196988379702,0.28348030116650713
34.29167726362922,3.332885956921036,1.3539350686092888,0.7167695187890046,0.2832304812154731
34.29661108199259,3.3286144700499225,1.4592280839028142,0.7169677199072625,0.2830322800972156
34.30154490035595,3.3262658488448436,1.5655488046584438,0.717081192107748,0.28291880789673074
34.30647871871932,3.3264816865635276,1.6723904115376467,0.7171233693028338,0.28287663070164565
34.31141253708269,3.328898809393954,1.7793422237764673,0.717141013783116,0.2828589862213632
34.31634635544605,3.3307879300823817,1.886049205738951,0.7171687786519854,0.28283122135249344
34.32128017380942,3.3287280494640274,1.9921194717344002,0.7172065969118315,0.28279340309264733
34.32621399217278,3.3210941606902837,2.0973988184850825,0.7172363462922092,0.28276365371226897
34.33114781053615,3.312240777572486,2.2016691471874004,0.7172483342442717,0.2827516657602077
34.33608162889952,3.3100153066269358,2.304721396126189,0.7172495652438973,0.2827504347605852
34.34101544726288,3.314923178472961,2.406360525261098,0.7172521668311298,0.2827478331733548
34.34594926562625,3.319237684689467,2.506400364551735,0.7172579482770807,0.2827420517274074
34.35088308398961,3.3165714343360198,2.604664106026342,0.7172575539582506,0.2827424460462398
34.35581690235298,3.3077229405008137,2.7009884282976615,0.7172469134163774,0.28275308658811427
34.36075072071635,3.300080527722382,2.7952106587980303,0.7172386031361393,0.28276139686835483
34.36568453907971,3.299555666808966,2.887182306415219,0.7172475538280151,0.28275244617648004
34.37061835744308,3.303072252442525,2.9767809419836033,0.7172694265749178,0.2827305734295779
34.37555217580644,3.3046104459955012,3.063836112986902,0.7172859624793587,0.28271403752513813
34.38048599416981,3.3031470820836244,3.148201687729742,0.7172891884714144,0.28271081153308236
34.38541981253318,3.3002912573216134,3.2297804645354757,0.7172860057366196,0.2827139942678768
34.39035363089654,3.296999009269984,3.30846741852622,0.7172811943599985,0.2827188056444961
34.39528744925991,3.294182863466911,3.3841194316322984,0.7172734586412323,0.2827265413632616
34.40022126762327,3.2933970080152704,3.456626209956533,0.7172683462525654,0.2827316537519279
34.40515508598664,3.295118058510096,3.52597709815525,0.7172756985378227,0.2827243014666692
34.41008890435001,3.2960863791782757,3.5919699567078784,0.7172909118156319,0.2827090881888572
34.41502272271337,3.292774138866432,3.6545489496784147,0.7172967832579801,0.2827032167465089
34.419956541076736,3.2883582890028267,3.7136546965513384,0.7172882905205482,0.2827117094839432
34.4248903594401,3.2889160240345454,3.7692942120693065,0.7172794149494838,0.28272058505500924
34.42982417780347,3.292459559732531,3.8214664208101574,0.7172813912824385,0.2827186087220568
34.43475799616684,3.2912432629166206,3.870052003051672,0.717289172842147,0.2827108271623492
34.4396918145302,3.2855195759164837,3.9150376832900413,0.7172930441677308,0.2827069558367673
34.44462563289357,3.283832749536282,3.9563297831917668,0.7172907192767025,0.28270928072779833
34.44955945125693,3.2879817243248457,3.9938590430514966,0.7172859312405153,0.2827140687639877
34.4544932696203,3.2896806276833646,4.027570533989387,0.7172842310454562,0.28271576895904843
34.45942708798367,3.2851926261590836,4.0575196269514455,0.7172892775033217,0.28271072250118434
34.46436090634703,3.2815035123945853,4.083564944239581,0.7172960948772686,0.2827039051272386
34.4692947247104,3.283645674821452,4.105730082124923,0.7172943412040133,0.2827056588004949
34.47422854307376,3.286444619160236,4.12404094546807,0.7172848609047365,0.2827151390997729
34.479162361437126,3.2845168203958757,4.138361066088653,0.7172819628259313,0.28271803717857796
34.484096179800495,3.2814351189774476,4.14861676217927,0.7172913552639538,0.2827086447405556
34.48902999816386,3.2821719443573194,4.155004524869173,0.7172993837676053,0.2827006162369045
34.49396381652723,3.284071996211025,4.157491478901379,0.7172942689880406,0.2827057310164702
34.49889763489059,3.2828890827005734,4.156077482697389,0.7172840756952317,0.2827159243092792
34.50383145325396,3.2810335144682536,4.150836594232039,0.7172828899332311,0.2827171100712804
34.50876527161733,3.282190877737487,4.141614456480761,0.7172908111154139,0.28270918888909863
34.51369908998069,3.283925313681559,4.128592291150845,0.7172972165400953,0.2827027834644178
34.51863290834406,3.2827956523547157,4.1118887797131976,0.7172952293245366,0.28270477067997674
34.52356672670742,3.2810930774775704,4.091475981815941,0.7172871437111593,0.2827128562933543
34.52850054507079,3.2821710951639913,4.067312965322766,0.7172816031532178,0.28271839685129596
34.53343436343416,3.2841484317738185,4.039386142169379,0.7172857907961888,0.28271420920832624
34.538368181797516,3.283923229501474,4.007764639521977,0.7172953919220482,0.2827046080824679
34.543302000160885,3.2830911233371993,3.972549647468789,0.717297198218526,0.28270280178599116
34.54823581852425,3.2844017801022796,3.93374431707296,0.7172875754567117,0.28271242454780743
34.55316963688762,3.2860837065120228,3.8914331918405702,0.7172795028486596,0.2827204971558611
34.558103455250986,3.2853925520963725,3.845651499291311,0.7172835633222411,0.282716436682282
34.56303727361435,3.28436660778394,3.796372045372234,0.7172921157428941,0.2827078842616313
34.56797109197772,3.2864361931724817,3.743680014584714,0.7172920512399462,0.2827079487645807
34.57290491034108,3.2902112295906436,3.6876282482360963,0.7172841183036788,0.28271588170084927
34.57783872870445,3.291562868168642,3.62827785709723,0.7172794811110796,0.2827205188934505
34.58277254706782,3.2901865737164537,3.565725758697897,0.7172830494700017,0.28271695053453094
34.58770636543118,3.289762206897061,3.5000443082193073,0.7172881959343741,0.2827118040701604
34.59264018379455,3.291577244333362,3.431267846049633,0.7172860812553847,0.28271391874914703
34.59757400215791,3.2933310753625475,3.3594532819982317,0.717276453317315,0.28272354668721467
34.602507820521275,3.2950798296289685,3.284705099668073,0.7172691190666801,0.28273088093784815
34.607441638884644,3.299094155280297,3.207105794124514,0.7172729775191797,0.28272702248534815
34.61237545724801,3.303428165905926,3.126742512344352,0.7172821778295954,0.28271782217493174
34.617309275611376,3.302997354785844,3.043727658909721,0.7172805195092777,0.28271948049524787
34.62224309397474,3.297598364464686,2.9581801637622727,0.7172646442783129,0.2827353557262125
34.62717691233811,3.2950477475068154,2.870208071969516,0.7172528295835591,0.2827471704209671
34.63211073070148,3.302135116284751,2.7799233003333574,0.7172606007269902,0.2827393992775371
34.63704454906484,3.3129664621970023,2.6874675263811834,0.7172750960284502,0.2827249039760775
34.64197836742821,3.3156986687509358,2.5929839822779464,0.7172680821975493,0.28273191780698037
34.64691218579157,3.3093497037680883,2.496619102363989,0.7172330340734012,0.28276696593113065
34.65184600415494,3.302664853525934,2.398530333880594,0.7171951120935371,0.2828048879109964
34.65677982251831,3.302259369925241,2.298884135885447,0.7171813953983406,0.28281860460619596
34.66171364088167,3.3084565026213233,2.1978583114628494,0.7171926278027647,0.2828073722017744
34.666647459245034,3.3160141029957773,2.095642148331873,0.7172092367065993,0.28279076329794284
34.6715812776084,3.319233850598887,1.9924435255947268,0.7172144156143009,0.28278558439024293
34.676515095971766,3.317388907186333,1.8885044394446262,0.7172008993797049,0.2827991006248391
34.681448914335135,3.3128448099282637,1.7840945586857082,0.7171620325264232,0.28283796747812057
34.6863827326985,3.309301128113507,1.679515435601135,0.7170917507442985,0.2829082492602446
34.69131655106187,3.3102540470084056,1.5751211555393327,0.7169961551106687,0.28300384489387426
34.69625036942523,3.3144610405433315,1.471328034336868,0.7168927698590118,0.28310723014553196
34.7011841877886,3.317991988965369,1.368620029038572,0.7167895675244885,0.2832104324800552
34.70611800615197,3.320109684625921,1.2675555703923762,0.7166699193340116,0.2833300806705326
34.71105182451533,3.324071462735028,1.1687823093390737,0.7165047734617512,0.2834952265427935
34.7159856428787,3.3321412943908455,1.0730680671231203,0.7162745174975749,0.283725482506971
34.72091946124206,3.341893155530635,0.9813571536154426,0.7159680747596766,0.2840319252448696
34.72585327960543,3.3485738337063906,0.8948756996086316,0.7155573855646381,0.2844426144399085
34.73078709796879,3.3498003337162747,0.8153410304139053,0.7149763858074394,0.28502361419710764
34.735720916332156,3.3491403177564725,0.7453638655067943,0.7141280379085556,0.28587196209599264
34.740654734695525,3.3515451191251993,0.6889079060875771,0.7129566080939219,0.28704339191062755
34.74558855305889,3.356568385890625,0.651456661692267,0.7115228711699081,0.2884771288346395
34.75052237142226,3.3606516629304832,0.6392325747360923,0.7099136197790166,0.290086380225527
34.755456189785626,3.3629577615074124,0.6619578812381799,0.7083511144522407,0.2916488855522993
34.76039000814899,3.3663343212666184,0.7091102953255692,0.7077245853697823,0.29227541463475715
34.76532382651236,3.3730126801879776,0.7719447103795635,0.7074636401367715,0.29253635986776905
34.77025764487572,3.381835607689906,0.8462094104804124,0.7074244850046272,0.29257551499991474
34.77519146323909,3.3896871237063375,0.9291164942179391,0.7075351441831913,0.2924648558213512
34.78012528160246,3.394858457458611,1.0187334378201451,0.7077467821939937,0.29225321781054975
34.78505909996582,3.3990114971010894,1.1135544115777651,0.7080191929356281,0.2919808070689158
34.78999291832918,3.4036952982527113,1.2123253303628447,0.7083065275221078,0.2916934724824366
34.794926736692545,3.407458883397697,1.314006718675877,0.7085568164370725,0.2914431835674726
34.799860555055915,3.4075960247600254,1.4177545931042317,0.7087329347457227,0.2912670652588228
34.804794373419284,3.404375344196566,1.522886944335312,0.7088353438583597,0.29116465614618603
34.809728191782646,3.401002813407257,1.6288506943338232,0.7088968641583517,0.29110313584619396
34.814662010146016,3.3998280795444207,1.7351917310176277,0.7089475607582755,0.29105243924626995
34.81959582850938,3.401297439533198,1.841456272598432,0.7089871330983614,0.2910128669061836
34.82452964687275,3.4039061567504456,1.9473229643720338,0.7089980588915161,0.2910019411130291
34.82946346523612,3.406058169098441,2.0525816170544373,0.7089816329338102,0.29101836707073425
34.83439728359948,3.4073309840556716,2.1569796445647453,0.70896681889733,0.29103318110721743
34.83933110196285,3.407137023334194,2.2602863719105852,0.7089771659413688,0.29102283406318213
34.84426492032621,3.4054007802000994,2.362287473311925,0.7090006349242802,0.2909993650802729
34.84919873868958,3.4036166074426397,2.462782696020989,0.7090065369556541,0.2909934630489021
34.854132557052935,3.4037941627920207,2.5615892533464533,0.7089892797538798,0.2910107202506777
34.859066375416305,3.4067650148739,2.6585406707896304,0.708979012258988,0.2910209877455723
34.864000193779674,3.4105341044262167,2.7534798894065386,0.7090018097870341,0.2909981902175273
34.868934012143036,3.4123777101137915,2.846258078241389,0.7090415899608599,0.2909584100437019
34.873867830506406,3.412547603662046,2.9367359402011437,0.7090574943874804,0.29094250561708246
34.87880164886977,3.4129088219339936,3.0247948424210938,0.7090362525847341,0.29096374741982933
34.88373546723314,3.4140135894283286,3.110310643702529,0.709008954576583,0.29099104542798027
34.88866928559651,3.4152365834266614,3.1931460254869735,0.7090091133633842,0.2909908866411773
34.89360310395987,3.4163371246821312,3.273178464751821,0.7090307955418325,0.2909692044627283
34.89853692232324,3.417606044265237,3.3502958253255795,0.7090441907549974,0.29095580924956316
34.9034707406866,3.4186754863452973,3.424397847738853,0.7090401325850669,0.2909598674194919
34.90840455904997,3.418622239071728,3.49536365221415,0.7090359111955632,0.2909640888089938
34.91333837741334,3.417912791260854,3.5630402574837183,0.7090410042218255,0.29095899578272916
34.918272195776694,3.4181865375685003,3.6274069232805903,0.7090430991820834,0.29095690082247405
34.923206014140064,3.419477978189654,3.68833531794216,0.709034565056003,0.2909654349485566
34.928139832503426,3.4200062127933593,3.7457775306361953,0.7090296524508797,0.29097034755368145
34.933073650866795,3.4191242362692136,3.7996344511399234,0.7090409210307058,0.29095907897385614
34.938007469230165,3.418275381767835,3.849857638189889,0.7090551794749765,0.2909448205295869
34.94294128759353,3.418538428713635,3.8965210377229766,0.7090515352895379,0.2909484647150286
34.947875105956896,3.4189985685624116,3.9396006263735597,0.7090347691815053,0.29096523082306286
34.95280892432026,3.4184841056104913,3.979055634535945,0.7090298988987646,0.290970101105805
34.95774274268363,3.417601479541088,4.014791686409486,0.7090444247144532,0.29095557529011806
34.962676561047,3.4175244128462623,4.04673780702163,0.7090568584941913,0.29094314151038136
34.96761037941036,3.4177633833958474,4.07488119330176,0.7090499386436357,0.2909500613609376
34.97254419777373,3.417104097271554,4.099167129639823,0.7090363981010112,0.2909636019035638
34.97747801613709,3.4159903300634853,4.119492289305876,0.709037136765418,0.29096286323915743
34.98241183450045,3.4158205074231027,4.1357061239748,0.7090486681578251,0.29095133184674987
34.98734565286382,3.4163484716889765,4.147927142946688,0.7090520540995251,0.29094794590505035
34.992279471227185,3.4159797033564145,4.15617046767502,0.709044554709874,0.2909554452947025
34.997213289590555,3.4145825203617464,4.160456934506084,0.7090404488719563,0.2909595511326204
35.00214710795392,3.4138588640550784,4.160821363636257,0.7090450544896919,0.29095494551488627
35.007080926317286,3.4144330050438794,4.157338075839637,0.7090487701965092,0.29095122980806915
35.012014744680656,3.4147093309884333,4.149974221059361,0.7090460892066693,0.29095391079791066
35.01694856304402,3.4136345166093833,4.138795188472154,0.7090427779081645,0.29095722209641545
35.02188238140739,3.4125233063744913,4.123821878107162,0.709043733561616,0.29095626644296396
35.02681619977075,3.4126773912758805,4.105028096326967,0.7090466888874171,0.2909533111171632
35.03175001813412,3.413179286160907,4.082205031751695,0.7090478807842062,0.2909521192203755
35.03668383649749,3.412719970145946,4.055558530887561,0.7090457835479314,0.2909542164566512
35.04161765486084,3.4118629397222024,4.025286278878939,0.7090415209841769,0.2909584790204065
35.04655147322421,3.411776532173128,3.991351573600479,0.7090399187328993,0.2909600812716851
35.051485291587575,3.4121615924391047,3.9536878740263104,0.7090446559232876,0.2909553440812992
35.056419109950944,3.4120374359242414,3.91242287203982,0.7090504776185285,0.2909495223860601
35.061352928314314,3.411576483425405,3.8676332664975543,0.7090482407953751,0.29095175920921595
35.066286746677676,3.411661159792788,3.819356167142213,0.7090387978627316,0.29096120214186083
35.071220565041045,3.4122027354729365,3.767641382566379,0.7090332205627774,0.2909667794418157
35.07615438340441,3.4122923565548278,3.7125244374874455,0.7090381720691002,0.2909618279354951
35.08108820176778,3.411904356037526,3.6540980203911464,0.7090482050151842,0.2909517949894128
35.086022020131146,3.412077626829428,3.5924485231811154,0.7090519369332692,0.29094806307133037
35.09095583849451,3.4131321348120007,3.5276510306706115,0.7090423399437381,0.2909576600608603
35.09588965685788,3.41394441446492,3.4597754272006025,0.7090254722241367,0.2909745277804592
35.10082347522124,3.4136102206289554,3.3888720133764236,0.7090203527658783,0.29097964723871605
35.1057572935846,3.4128245178395,3.315036050260018,0.7090385840327633,0.29096141597183034
35.11069111194797,3.413085338222864,3.238325765613429,0.7090606603770769,0.29093933962751656
35.115624930311334,3.4147395102971867,3.1588386383667837,0.7090513944560732,0.29094860554851854
35.1205587486747,3.4162024767992825,3.076684185929712,0.7090094752621658,0.2909905247424252
35.125492567038066,3.4159101560545815,2.99194185685039,0.7089816407742984,0.2910183592302933
35.130426385401435,3.414635812733822,2.904727194098977,0.709006941006003,0.2909930589985897
35.135360203764805,3.4140586518556937,2.8151436224097974,0.7090601421097422,0.29093985789485133
35.14029402212817,3.4141927540344437,2.723296047301224,0.7090768800545793,0.29092311995001546
35.145227840491536,3.41392452344808,2.6292972552105063,0.7090321382843947,0.2909678617202024
35.1501616588549,3.4131364905772155,2.533278737049764,0.7089683860190732,0.29103161398552546
35.15509547721827,3.4130605098932545,2.4353851770940538,0.7089403949023321,0.2910596051022689
35.16002929558164,3.414188351925514,2.335772137583236,0.7089534684816436,0.2910465315229604
35.164963113945,3.415028351280948,2.2346084119720224,0.708969554599182,0.29103044540542483
35.16989693230836,3.4137415395303043,2.1320758233778703,0.7089609186023695,0.2910390814022403
35.174830750671724,3.4100541956642694,2.028377984990266,0.7089387981632109,0.29106120184139916
35.17976456903509,3.4062691397118847,1.923752725750456,0.7089294085026183,0.2910705915019915
35.18469838739846,3.4053793625483144,1.8184665158651498,0.7089361383239607,0.29106386168064846
35.189632205761825,3.4070032237937564,1.712806094350454,0.7089332769164822,0.29106672308812703
35.194566024125194,3.407887117362853,1.6070831662662977,0.7088915084155742,0.29110849158903457
35.19949984248856,3.4058214133808757,1.5016731554235911,0.7088011852416887,0.2911988147629209
35.204433660851926,3.4011064511497398,1.3970381108874679,0.7086702393610402,0.2913297606435703
35.209367479215295,3.3962348534841826,1.2937182462532166,0.708507468727145,0.29149253127746544
35.21430129757866,3.3933203901699653,1.1923484629979164,0.7083147417054514,0.29168525829915987
35.21923511594203,3.3915101882280982,1.0936956399264424,0.7080903776266498,0.2919096223779623
35.22416893430539,3.3890589741273636,0.998709563884379,0.7078256248584944,0.2921743751461178
35.22910275266876,3.38613705748759,0.9085792118257956,0.7074893877043341,0.2925106123002793
35.23403657103212,3.3844111711751843,0.8248300140647379,0.7070204218661137,0.2929795781385004
35.23897038939548,3.3844850859747257,0.7496745230785214,0.7063272143684222,0.29367278563619276
35.24390420775885,3.385200931552845,0.6872178705192019,0.7052605074524262,0.2947394925521892
35.248838026122215,3.3850584906862236,0.6479256763032553,0.7036602357754296,0.2963397642291813
35.253771844485584,3.383061196805228,0.6464759286292694,0.7022770069554645,0.29772299304914296
35.25870566284895,3.3792015284890393,0.6721905050114418,0.7014639520731362,0.2985360479314691
35.263639481212316,3.373313046031011,0.7165233829118414,0.7009653027328534,0.29903469727175325
35.268573299575685,3.3657860726733286,0.775479193900334,0.7007500871804783,0.29924991282412977
35.27350711793905,3.3588679883382793,0.8457507718794346,0.7007471111237014,0.2992528888809071
35.27844093630242,3.354804586440264,0.9248032919405348,0.7008820637353446,0.2991179362692647
35.283374754665786,3.354243473630352,1.0107300537973896,0.701097451450519,0.2989025485540915
35.28830857302915,3.3546748566657305,1.1020534697892364,0.7013392220425126,0.29866077796209817
35.29324239139252,3.35235703334645,1.197577789508933,0.7015520331508269,0.2984479668537843
35.29817620975587,3.347017217806537,1.2963081900597044,0.7016987152456156,0.29830128475899537
35.30311002811924,3.3415165344133455,1.3974104729186108,0.7017842269936035,0.2982157730110084
35.30804384648261,3.338799714458883,1.5001869782692236,0.7018481554990414,0.29815184450557086
35.312977664845974,3.340161418713744,1.6040554504395061,0.701921714786362,0.2980782852182498
35.31791148320934,3.343077066273847,1.7085268768433486,0.7019951287769078,0.2980048712277034
35.322845301572706,3.343043379844163,1.8131871916049216,0.7020366012810356,0.2979633987235754
35.327779119936075,3.339550149691484,1.9176876425184062,0.7020389309177054,0.29796106908690545
35.332712938299444,3.3364484842898543,2.0217109202318695,0.7020320909979315,0.2979679090066809
35.33764675666281,3.3365152101067945,2.124918283661673,0.7020466537428809,0.2979533462617347
35.342580575026176,3.3376225813790756,2.227188920809671,0.7020791391389558,0.29792086086566216
35.34751439338954,3.335740418758949,2.3283166412479632,0.7021026703671484,0.2978973296374733
35.35244821175291,3.3314033862135064,2.428106566912069,0.7021022588678002,0.29789774113682305
35.35738203011627,3.3296670439456126,2.5263777845039086,0.7020883724862484,0.29791162751837624
35.36231584847963,3.3321348929064136,2.622960002098087,0.702080340953612,0.2979196590510151
35.367249666843,3.3333309315617625,2.717689427653048,0.7020865486026817,0.297913451401946
35.372183485206364,3.3289717636776004,2.810407121142827,0.702100307903548,0.29789969210108036
35.37711730356973,3.3233344976794403,2.900958060442215,0.7021091206393231,0.2978908793653061
35.3820511219331,3.3217145996542854,2.9891829581123823,0.7021077228240966,0.2978922771805327
35.386984940296465,3.321674777613127,3.0749678097573816,0.7021036154214536,0.29789638458317463
35.391918758659834,3.3194939538099657,3.1581846986141704,0.7021071041115333,0.2978928958930938
35.396852577023196,3.317700811418074,3.238741794745651,0.7021171830003354,0.29788281700429137
35.401786395386566,3.319048852559459,3.3165334870897336,0.7021241091528219,0.2978758908518034
35.406720213749935,3.3193090564661345,3.3914114908131037,0.7021241429299123,0.2978758570747118
35.4116540321133,3.314026268646576,3.4632450195565796,0.7021217033810346,0.29787829662358695
35.41658785047667,3.3084187527730045,3.5320034191308514,0.7021185529664044,0.29788144703821834
35.42152166884002,3.3097755908003,3.597608610450032,0.7021139582418274,0.2978860417627977
35.42645548720339,3.3136240945647533,3.6598937132707836,0.7021141731177923,0.29788582688683474
35.43138930556676,3.310993972140924,3.7188383341295532,0.7021252611359493,0.2978747388686788
35.43632312393012,3.3050013112583194,3.7742095036672647,0.7021369446490726,0.2978630553555569
35.44125694229349,3.3051589120577862,3.8259451630806094,0.7021330787535952,0.29786692125103664
35.446190760656854,3.309422472526738,3.8739745419197664,0.7021186842163655,0.29788131578826904
35.451124579020224,3.307778802068561,3.9183732684269477,0.7021152250943657,0.29788477491027077
35.45605839738359,3.301225680550761,3.9591069635328413,0.702127188078684,0.2978728119259543
35.460992215746955,3.3003779379919926,3.9960711880146316,0.7021358799651396,0.29786412003949936
35.465926034110325,3.305741455300827,4.029321740888387,0.7021304263401374,0.2978695736645032
35.47085985247369,3.3066378027290115,4.058824180315409,0.7021226997002897,0.29787730030435233
35.47579367083706,3.300731789755498,4.0845131014148635,0.7021249027664873,0.29787509723815514
35.480727489200426,3.297782942092938,4.106371825238642,0.7021316197411654,0.2978683802634771
35.48566130756378,3.3017677390669955,4.12439674095447,0.7021321646613677,0.297867835343275
35.49059512592715,3.304591728323538,4.138340399494408,0.7021270288837033,0.2978729711209403
35.49552894429051,3.3011822835012334,4.148256226894722,0.7021246419471562,0.29787535805748794
35.50046276265388,3.297598825579898,4.1543447748452955,0.7021289018330489,0.2978710981715955
35.50539658101725,3.2993733174072837,4.156506703830493,0.7021341941337493,0.29786580587089573
35.510330399380614,3.3025604891394056,4.15466346115556,0.7021322390605214,0.2978677609441242
35.51526421774398,3.3018294309024214,4.148996310873961,0.7021245537322207,0.29787544627242596
35.520198036107345,3.2990678093256185,4.139535620597288,0.7021231240107868,0.2978768759938591
35.525131854470715,3.2986382979122406,4.126136415430844,0.7021320695008719,0.29786793050377464
35.530065672834084,3.3002978646690395,4.108819512502308,0.7021376000246241,0.2978623999800235
35.534999491197446,3.3014874726684282,4.087553429607393,0.7021291809349224,0.2978708190697263
35.539933309560816,3.301728710937896,4.062432406588242,0.7021196390943371,0.29788036091031256
35.54486712792418,3.3011027880326953,4.033600970088424,0.7021252112406444,0.2978747887640061
35.54980094628754,3.2992435750995015,4.001138350870721,0.7021368011745988,0.29786319883005385
35.55473476465091,3.298634652106492,3.965068645521973,0.7021346939589271,0.2978653060457276
35.55966858301427,3.3022871558261704,3.925423617244766,0.7021225188381749,0.2978774811664822
35.56460240137764,3.305985209826232,3.8822341205114923,0.7021202731272242,0.29787972687743514
35.569536219741,3.3025831690705187,3.835558346660485,0.7021296795514406,0.29787032045322015
35.57447003810437,3.2961028383001802,3.7854462044230366,0.7021334555116922,0.29786654449296984
35.57940385646774,3.297928769834399,3.7319192261077974,0.7021263631046568,0.2978736369000068
35.584337674831104,3.3067648722994933,3.6750237330290876,0.7021215465407554,0.29787845346391056
35.589271493194474,3.3088497111880475,3.6148431587548755,0.7021250066286865,0.29787499337598017
35.594205311557836,3.3006269146958074,3.55143699718139,0.7021267542662183,0.2978732457384455
35.599139129921205,3.29437476508671,3.4848779411951187,0.7021214579981512,0.29787854200651026
35.604072948284575,3.2986987974409785,3.4152326940133175,0.7021186614510251,0.2978813385536359
35.60900676664793,3.3068260651073076,3.3425807880689447,0.7021247981759218,0.29787520182873917
35.6139405850113,3.3074386702783456,3.2670063332249812,0.7021294562478463,0.2978705437568127
35.61887440337466,3.2999785442753207,3.1885740359419668,0.7021201987170563,0.2978798012876022
35.62380822173803,3.29463110011137,3.1073888745795437,0.7021026546575229,0.29789734534713536
35.6287420401014,3.2975407603474944,3.0235417094475503,0.7020955616414278,0.2979044383632318
35.63367585846476,3.3028987090242055,2.937119440953891,0.702107752440547,0.2978922475641135
35.63860967682813,3.3037045024652802,2.8482040714011054,0.7021272910919631,0.29787270891269835
35.643543495191494,3.3013086690570983,2.7569132457422425,0.7021340391435344,0.2978659608611293
35.648477313554864,3.2996172799287553,2.6633841829405522,0.7021180424516328,0.2978819575530325
35.65341113191823,3.2988974131940267,2.5677660454886215,0.7020854097186897,0.2979145902859775
35.658344950281595,3.2985233164180827,2.4702182042042238,0.7020519881019002,0.29794801190277037
35.663278768644965,3.3001319456388516,2.3709032289078844,0.7020338220000588,0.29796617800461367
35.66821258700833,3.30608565567237,2.2699892002423883,0.7020378328365402,0.29796216716813534
35.67314640537169,3.3144379675363433,2.167655904087769,0.7020551285607869,0.29794487144389004
35.67808022373506,3.3196503475114696,2.0640987867775795,0.702064927164201,0.29793507284047543
35.68301404209842,3.320031047315277,1.9595321916373072,0.7020517083324255,0.2979482916722517
35.68794786046179,3.318665723827045,1.854198535067993,0.7020197173302387,0.29798028267443805
35.69288167882515,3.3192484568798575,1.7483739924538795,0.7019860553278184,0.2980139446768574
35.69781549718852,3.3229597512326774,1.642366197472083,0.7019577115961322,0.2980422884085446
35.70274931555189,3.3277724519267036,1.5365249329265354,0.7019175255102921,0.29808247449438546
35.70768313391525,3.332032672806502,1.4312653585300683,0.7018337883356532,0.29816621166902435
35.71261695227862,3.33638780149494,1.3270849656928223,0.7016815947450346,0.2983184052596444
35.717550770641985,3.3415122940045516,1.224580444525992,0.7014548214128812,0.2985451785917976
35.722484589005354,3.3465369663600266,1.124486377035126,0.701161394688472,0.2988386053162076
35.727418407368724,3.3497936644205315,1.0277528549845198,0.7008077681310286,0.29919223187365174
35.732352225732086,3.351023154457043,0.9356624657983228,0.7003823492265456,0.2996176507781353
35.73728604409545,3.351246347532433,0.8499586451278449,0.699849535277883,0.30015046472679907
35.74221986245881,3.3517273967733003,0.7729957295018676,0.6991680394203107,0.3008319605843715
35.74715368082218,3.3537778934790077,0.7082330020320907,0.6983670448473667,0.3016329551573127
35.75208749918555,3.3577555446929575,0.6741975174098788,0.6968855444896925,0.30311445551498317
35.75702131754891,3.363537222751418,0.6773655634124482,0.6960626453725587,0.3039373546321139
35.76195513591228,3.370517110690403,0.7027394400905667,0.6955536382701836,0.30444636173448975
35.76688895427564,3.377656346852202,0.7443391412634864,0.6952007618176325,0.3047992381870419
35.77182277263901,3.384270330530384,0.799170326472058,0.6949972941958752,0.3050027058087999
35.77675659100238,3.389588085157838,0.864693927755955,0.6949432737490983,0.305056726255578
35.781690409365744,3.3931631523791737,0.9388449467089268,0.6950279784531304,0.3049720215515468
35.786624227729114,3.3945783855227454,1.0199551663463342,0.6952141497480262,0.3047858502566513
35.791558046092476,3.394153898635691,1.1066715821989401,0.6954424272175763,0.3045575727871018
35.796491864455845,3.393329417623426,1.1978766461040804,0.6956626710242894,0.30433732898038907
35.80142568281921,3.39354279620246,1.2926269601597802,0.6958589106875834,0.30414108931709555
35.80635950118257,3.395622748652083,1.3901152480664345,0.6960401960049684,0.3039598039997109
35.81129331954594,3.3985004858419305,1.4896482843318082,0.6962088460991873,0.30379115390549155
35.8162271379093,3.400020164225922,1.5906312180333153,0.6963440453732029,0.3036559546314756
35.82116095627267,3.399468736755606,1.6925528287542442,0.6964197617081759,0.3035802382965022
35.82609477463604,3.397615093100776,1.7949718203876128,0.6964333031615684,0.3035666968431092
35.8310285929994,3.3958298622584184,1.897506480399054,0.6964093256996026,0.30359067430507586
35.83596241136277,3.395239677651458,1.9998245269975243,0.6963780736528907,0.30362192635179136
35.840896229726134,3.3955840143730387,2.10152434591579,0.6963573911247594,0.3036426088799248
35.8458300480895,3.3958704230083634,2.2024236256932594,0.6963543153440405,0.30364568466064656
35.85076386645287,3.395460542077721,2.3023220657473704,0.6963710544975025,0.3036289455071873
35.855697684816235,3.3942275589938093,2.400997474189064,0.6964008815672733,0.303599118437418
35.860631503179604,3.392629486800217,2.498253513791363,0.6964256378493141,0.30357436215537953
35.86556532154296,3.391230395693788,2.593925074720072,0.696429842909481,0.303570157095214
35.87049913990633,3.3903418344169576,2.68785660704894,0.6964177346340117,0.3035822653706832
35.8754329582697,3.3904635419757843,2.7798989216603167,0.6964087173972733,0.303591282607423
35.88036677663306,3.3915424457592667,2.869912369856087,0.6964156330502372,0.30358436695445923
35.88530059499643,3.392366308950146,2.9577529173955766,0.6964331470617273,0.3035668529429691
35.89023441335979,3.391866672037865,3.043284521716741,0.6964466614614199,0.30355333854327504
35.89516823172316,3.3903501795145705,3.126392687970996,0.6964463954729864,0.30355360453170777
35.90010205008653,3.3892897917950022,3.206948642777777,0.696433925402244,0.3035660746024494
35.90503586844989,3.389384642713757,3.284806051533126,0.6964218090013535,0.30357819100333794
35.90996968681326,3.389572497181177,3.359881695489477,0.6964249221427247,0.30357507786196475
35.914903505176625,3.389046550053507,3.432055474802731,0.6964442121653781,0.3035557878393112
35.919837323539994,3.3884818844670996,3.501248778634568,0.6964609774315281,0.30353902257316356
35.924771141903356,3.3882140169703856,3.567352502282213,0.6964573825621855,0.30354261744250816
35.92970496026672,3.3874141460806273,3.6303047365410026,0.6964405579774179,0.3035594420272776
35.93463877863009,3.3859150348912492,3.6900157694125655,0.696433260079762,0.3035667399249338
35.93957259699345,3.384996151569617,3.7464024963471094,0.6964421429053593,0.3035578570993382
35.94450641535682,3.385188073225077,3.7993306873996597,0.6964517504689545,0.30354824953574505
35.94944023372019,3.384893695731985,3.8487201819130803,0.6964515738361308,0.30354842616857086
35.95437405208355,3.382957707435428,3.8946097407112417,0.6964494659304282,0.30355053407427496
35.95930787044692,3.3810415696320417,3.9368949297694456,0.6964524861163883,0.30354751388831586
35.96424168881028,3.3809527417863383,3.975433642437232,0.6964535124931956,0.3035464875115097
35.96917550717365,3.381254544969284,4.010254198350508,0.6964471824666469,0.3035528175380593
35.97410932553702,3.379652248711792,4.041234096379404,0.6964430075184336,0.30355699248627344
35.979043143900384,3.377180688889441,4.068480563596398,0.6964497917201454,0.3035502082845618
35.98397696226375,3.3763988526497406,4.091926374344842,0.6964594262275611,0.30354057377714655
35.98891078062711,3.376794853991076,4.1115633591804635,0.6964585648956119,0.30354143510909676
35.99384459899048,3.375817847644632,4.127277102771807,0.6964489309486305,0.3035510690560783
35.99877841735385,3.3734786144480076,4.139040416937012,0.6964441172274926,0.3035558827772175
36.00371223571721,3.3721135557968624,4.146766044011552,0.6964500266357413,0.3035499733689692
36.00864605408058,3.3721433309968325,4.15042011343962,0.6964580541495173,0.303541945855194
36.01357987244394,3.3715742262071036,4.150156910716322,0.6964580835964596,0.3035419164082531
36.01851369080731,3.3696760424668235,4.145935484513683,0.6964513796817124,0.303548620323
36.02344750917067,3.3680599467365715,4.137680924804664,0.696447373032276,0.3035526269724368
36.02838132753404,3.3677017553805233,4.125405395824303,0.6964506831546007,0.30354931685011244
36.03331514589741,3.3674205461264948,4.109200960532588,0.6964558849002419,0.3035441151044729
36.038248964260774,3.3660720765999286,4.08911563107505,0.6964559992484664,0.3035440007562493
36.04318278262414,3.364342639255168,4.0653213669855965,0.6964518251164319,0.30354817488828517
36.048116600987505,3.363483392655641,4.037839620512234,0.6964496396602265,0.3035503603444918
36.05305041935087,3.363433779428361,4.006651308042886,0.696451721368518,0.3035482786362016
36.05798423771424,3.363037416959079,3.9718141090253978,0.6964538703908816,0.3035461296138399
36.0629180560776,3.3616953222918147,3.9333807569669137,0.6964526225186334,0.30354737748609045
36.06785187444097,3.360210343656662,3.891440880638123,0.6964505143045912,0.3035494857001343
36.07278569280433,3.3597469991688045,3.846046575222173,0.6964511670220591,0.30354883298266744
36.0777195111677,3.36022754334254,3.7972226252855794,0.6964526513364473,0.303547348668281
36.08265332953107,3.3603387565057012,3.7449969617622907,0.6964507278908277,0.30354927211390353
36.08758714789443,3.35920840796596,3.689470062272738,0.6964471671194046,0.3035528328853282
36.0925209662578,3.3576789720824336,3.6307057906754245,0.6964480121312628,0.30355198787346693
36.09745478462116,3.357569371845279,3.5687269935206998,0.6964527705581481,0.30354722944658
36.10238860298453,3.359201309475281,3.503577615985336,0.6964528280446344,0.30354717196009234
36.1073224213479,3.3602172955727627,3.435350842912357,0.6964443772251411,0.3035556227795854
36.112256239711265,3.358651466488132,3.3641241583837287,0.6964365656641498,0.3035634343405755
36.11719005807463,3.3565844325952345,3.289974444977197,0.6964402233758286,0.30355977662889577
36.12212387643799,3.357379663714172,3.2129760968710293,0.6964519082994426,0.3035480917052814
36.12705769480136,3.360047457326198,3.1331979858752925,0.6964567111624816,0.30354328884224324
36.13199151316473,3.3606583819920224,3.050723965931473,0.6964468434729659,0.3035531565317593
36.13692533152809,3.3585920499681072,2.9656478044121273,0.6964302327352472,0.30356976726947904
36.14185914989146,3.3568850875110847,2.8780758332721863,0.6964180466694444,0.30358195333528365
36.14679296825482,3.357261025705513,2.7881255464654187,0.6964115847954878,0.30358841520924185
36.15172678661819,3.35818667268191,2.6959160473538746,0.6964088906504522,0.30359110935427985
36.15666060498156,3.357742794746104,2.60158510913423,0.6964171814852861,0.3035828185194492
36.16159442334492,3.3563330627504255,2.505288059167482,0.6964436018691115,0.30355639813562607
36.16652824170829,3.355578335935294,2.4071656017139547,0.696472625981265,0.30352737402347507
36.171462060071654,3.355627905292059,2.3073579652360325,0.696468979187423,0.30353102081732
36.17639587843502,3.355188036567471,2.2060246129076844,0.6964131256912874,0.3035868743134554
36.181329696798386,3.35358484328383,2.103349687589588,0.6963259589442019,0.30367404106054113
36.18626351516175,3.3513489425475615,1.9995369909627625,0.696250216112692,0.3037497838920506
36.19119733352512,3.3486872025033296,1.8948140298024814,0.6962130878362374,0.30378691216850534
36.19613115188848,3.3455152740419227,1.789448804565482,0.6962120630399664,0.3037879369647767
36.20106497025185,3.3429744742125695,1.683758666607806,0.6962264970828899,0.30377350292185373
36.20599878861522,3.3425152661903237,1.5781042126525355,0.6962300897455167,0.3037699102592265
36.21093260697858,3.3439561694196813,1.4728946706079384,0.6961968763662483,0.30380312363849565
36.21586642534195,3.344466099565298,1.3686382435379771,0.6961096441376973,0.30389035586704705
36.22080024370531,3.3404246312209183,1.2659814026382186,0.695965175176793,0.30403482482795235
36.22573406206868,3.3326101920207463,1.165721769674081,0.6957628041714302,0.3042371958333156
36.23066788043205,3.325955487716265,1.0689042443780636,0.6954846186509676,0.30451538135377937
36.23560169879541,3.323974761539281,0.9770649560731592,0.6950889524227933,0.30491104758195453
36.240535517158776,3.3264202493972705,0.8925802381793548,0.6945285388105416,0.3054714611942071
36.24546933552214,3.32903210169236,0.8189245007633302,0.6937894520683443,0.30621054793640284
36.25040315388551,3.3273742309787493,0.762786469936229,0.692823869018305,0.3071761309864386
36.25533697224888,3.3225746253284245,0.7334825533058552,0.6918315023412,0.30816849766353943
36.26027079061224,3.318901217844259,0.7335857758027012,0.691112734441391,0.3088872655633476
36.26520460897561,3.3177273439774972,0.7549232634195131,0.6907091887921872,0.30929081121255303
36.27013842733897,3.316198659274443,0.7916944049499364,0.6904830632697022,0.3095169367350386
36.27507224570234,3.3105209098249224,0.8410311808117757,0.6903917271077998,0.3096082728969424
36.28000606406571,3.299221854346563,0.9008391511558385,0.690387042804756,0.3096129571999867
36.28493988242907,3.2857555137523042,0.9693589085883643,0.6904328475848817,0.3095671524198615
36.28987370079244,3.2760761523767536,1.045083367992258,0.6905253394761409,0.3094746605286031
36.2948075191558,3.2719467313456945,1.1267255288849305,0.6906749145157332,0.30932508548901183
36.29974133751917,3.2711028770803408,1.2131864971811797,0.6908689025719131,0.30913109743283196
36.304675155882535,3.2697013327553464,1.3035229920237448,0.6910613282059679,0.3089386717987781
36.3096089742459,3.2650056924434403,1.3969205919311178,0.6912048989926545,0.30879510101209046
36.31454279260927,3.258734904373631,1.4926737985735914,0.691288908448441,0.30871109155630355
36.31947661097263,3.2546054012923236,1.5901713659575072,0.6913400585760104,0.30865994142873343
36.324410429336,3.2535387805313896,1.6888850883581545,0.6913889331452344,0.30861106685950906
36.32934424769937,3.2533937128212718,1.7883583585547822,0.6914428223879913,0.308557177616752
36.33427806606273,3.25142706286932,1.8881926880028426,0.6914897184957615,0.3085102815089845
36.3392118844261,3.246234196313151,1.9880350607350425,0.6915171582400713,0.30848284176467755
36.34414570278946,3.2397294865434394,2.087567922736638,0.6915207538925874,0.3084792461121642
36.34907952115283,3.235726165784615,2.1865037552238085,0.691502659085829,0.3084973409189261
36.3540133395162,3.2356828491432528,2.2845899054636503,0.6914732399015403,0.3085267601032154
36.35894715787956,3.237810256365845,2.3816167668075523,0.691452797681587,0.30854720232317184
36.36388097624293,3.2380296736404968,2.477343431672468,0.6914603234372023,0.30853967656755765
36.36881479460629,3.2324896990479077,2.571594160739713,0.691494858076982,0.3085051419277787
36.373748612969656,3.2234758221011592,2.6642467018399962,0.6915322596721347,0.3084677403326267
36.378682431333026,3.2183945040559827,2.755114057579608,0.6915458051469793,0.3084541948577834
36.38361624969639,3.220642980417815,2.844051554884977,0.6915305220513506,0.30846947795341195
36.38855006805976,3.2262801167575783,2.9309113718145214,0.6915068038263936,0.3084931961783676
36.39348388642312,3.2277738310529758,3.0155759649068004,0.6915004553179884,0.30849954468677226
36.39841770478649,3.221020747134455,3.097928962954327,0.691518559585637,0.3084814404191236
36.40335152314986,3.21178075425735,3.1778502219678546,0.6915437742961384,0.3084562257086206
36.40828534151322,3.2092050596722457,3.255217484037778,0.6915527177797413,0.3084472822250156
36.41321915987659,3.2136991206992236,3.3298940360440854,0.6915402628800007,0.30845973712475433
36.41815297823995,3.218656360127802,3.401734508447788,0.6915234206677977,0.3084765793369597
36.42308679660332,3.2186816588344085,3.470656473966697,0.6915206151871675,0.30847938481759196
36.42802061496669,3.2125975653254177,3.536582326715293,0.6915320207456486,0.30846797925911296
36.432954433330046,3.2053655449607112,3.5994690578500177,0.6915443960631913,0.3084556039415711
36.437888251693415,3.204495330307464,3.6592490102522874,0.6915491523953397,0.30845084760942454
36.44282207005678,3.210075549949792,3.7158480039226034,0.6915474562183556,0.3084525437864106
36.44775588842015,3.2139297925382646,3.7691378089870504,0.6915418107095225,0.30845818929524654
36.45268970678352,3.210389612654745,3.818921613804077,0.6915342756584144,0.3084657243463563
36.45762352514688,3.203680557257772,3.8651281276922833,0.6915322466187428,0.3084677533860297
36.46255734351025,3.202365668706162,3.9077411396728015,0.6915421728758084,0.30845782712896463
36.46749116187361,3.206763941059549,3.946834187686847,0.6915554248352015,0.30844457516957313
36.47242498023698,3.208211914752273,3.9823007371957555,0.6915548702055421,0.30844512979923355
36.47735879860035,3.2040227111955004,4.0141502464978664,0.6915402079570573,0.30845979204771906
36.48229261696371,3.2021103563971507,4.042354597904666,0.6915317103084103,0.3084682896963662
36.48722643532708,3.2054499811789015,4.066898807109036,0.69154134967968,0.3084586503250973
36.492160253690436,3.206123225067117,4.087733859638289,0.6915553479483368,0.3084446520564408
36.497094072053805,3.2012883299112356,4.1047688260540545,0.6915554577354877,0.3084445422692905
36.502027890417175,3.1998436413793367,4.1179546730440775,0.691544159800168,0.3084558402046104
36.50696170878054,3.2053100110233186,4.127347370656832,0.6915373157988651,0.3084626842059145
36.511895527143906,3.2076125909893825,4.132877557462049,0.6915418979056043,0.3084581020991755
36.51682934550727,3.2017078088300694,4.13430886900398,0.6915511173803369,0.3084488826244435
36.52176316387064,3.1983478294754293,4.131838347575536,0.6915548679935095,0.30844513201127055
36.52669698223401,3.204271480330861,4.125454446653101,0.6915490619666217,0.3084509380381586
36.53163080059737,3.208714360354122,4.115183109981045,0.691540122076171,0.3084598779286108
36.53656461896074,3.203583218695373,4.100942005478177,0.6915398651926731,0.30846013481211026
36.5414984373241,3.199263921238922,4.08286013281499,0.6915498303594174,0.3084501696453658
36.54643225568747,3.2048727788355102,4.06090913698883,0.6915558271097662,0.30844417289501963
36.55136607405084,3.2105809090092636,4.035132565966561,0.6915484140549303,0.30845158594985717
36.556299892414195,3.2061758718669764,4.005575666249778,0.6915392657329633,0.30846073427182624
36.561233710777564,3.200587575961547,3.9723494521768474,0.6915427635094136,0.30845723649537854
36.56616752914093,3.2053536930781417,3.93554975146741,0.6915516540230603,0.3084483459817331
36.571101347504296,3.2132803858785923,3.8952102362456764,0.6915501225920444,0.3084498774127501
36.576035165867665,3.2117211172902347,3.851337718200586,0.6915419567677946,0.3084580432370021
36.58096898423103,3.2049085152603896,3.8039864578883122,0.6915427974693565,0.30845720253544195
36.5859028025944,3.205136056426823,3.753240557037821,0.691550813484361,0.3084491865204393
36.59083662095776,3.21184737065932,3.6991695525213286,0.69154927632259,0.3084507236822089
36.59577043932113,3.2153950050565663,3.641865291207594,0.6915372710804837,0.3084627289243132
36.6007042576845,3.2133768552560436,3.5813810429692414,0.6915340353957462,0.3084659646090493
36.60563807604786,3.2110721770297124,3.517736875815686,0.6915474974466528,0.3084525025581421
36.61057189441123,3.211630448073525,3.4510025212562123,0.6915586491003416,0.30844135090445257
36.61550571277459,3.2133423156383145,3.381271556833342,0.691548087253432,0.3084519127513606
36.620439531137954,3.2141244019125117,3.3086329211224266,0.6915258079522708,0.3084741920525211
36.625373349501324,3.2145292171502513,3.23315261253934,0.6915202212866848,0.3084797787181076
36.630307167864686,3.215689060315445,3.1549038377238423,0.6915398198629955,0.30846018014179877
36.635240986228055,3.2169163108681067,3.073983535171998,0.6915590261521922,0.30844097385260255
36.64017480459142,3.216900088968716,2.990488416852836,0.6915493075980169,0.3084506924067789
36.64510862295479,3.2153992052466243,2.9045147863108234,0.6915168816132933,0.30848311839150494
36.650042441318156,3.2135383383411744,2.816161895432746,0.6914972104734244,0.3085027895313748
36.65497625968152,3.212706037169294,2.7255412500131317,0.6915126628037086,0.3084873372010934
36.65991007804489,3.2132180240168497,2.6327834308856684,0.6915472238364917,0.3084527761683129
36.66484389640825,3.2148990001402864,2.5380204269614013,0.6915659214545292,0.30843407855027843
36.66977771477162,3.217257436348975,2.4414006714875227,0.691548879207343,0.3084511207974675
36.67471153313499,3.2192773414518228,2.3430869005537325,0.69150181420235,0.30849818580246063
36.67964535149835,3.219875817321657,2.2432381714302148,0.6914447765249625,0.3085552234798479
36.68457916986171,3.2178619014202705,2.142016443316488,0.6913997416581121,0.3086002583466982
36.689512988225076,3.2138941031602895,2.039606296980775,0.6913808073305261,0.3086191926742844
36.694446806588445,3.211223927054709,1.9362352554420186,0.6913862260557123,0.30861377394909756
36.699380624951814,3.2126493794983007,1.8321707734383637,0.6914021001018456,0.3085978999029651
36.70431444331518,3.218504763591622,1.7277239966154765,0.6914166543442651,0.30858334566054635
36.709248261678546,3.2251231690991204,1.6232661480809756,0.6914227997742413,0.30857720023057045
36.71418208004191,3.2274974900576705,1.5192443334850945,0.6914004560463037,0.30859954395850875
36.71911589840528,3.2257549588027494,1.4162009781585716,0.6913083303546482,0.308691669650165
36.72404971676865,3.2241324302470917,1.3148032552041489,0.6911110930210114,0.3088889069838025
36.72898353513201,3.2255652773368473,1.2158805088848126,0.6908138733101912,0.30918612669462353
36.73391735349538,3.2295125350596434,1.1204773986754462,0.6904529780504319,0.3095470219543831
36.73885117185874,3.232561191415424,1.0300338033265057,0.6900398228260471,0.30996017717876856
36.7437849902221,3.231669985352651,0.9471633649148623,0.68950552901311,0.3104944709917058
36.74871880858547,3.227872049838751,0.8775833185318264,0.688772830941802,0.31122716906300946
36.753652626948835,3.224304785518322,0.8310374807191674,0.6879624774734728,0.3120375225313352
36.758586445312204,3.2225569696937026,0.8079283246235868,0.6873465456541742,0.3126534543506324
36.76352026367557,3.2227257724685683,0.8053914247801361,0.6868608837288218,0.31313911627598606
36.768454082038936,3.2237332069384608,0.8216714933862715,0.6865262236520582,0.31347377635275087
36.773387900402305,3.224287694280081,0.8533197025956963,0.6863299291984994,0.3136700708063105
36.77832171876567,3.2239398147536593,0.8974040457503272,0.6862327021067596,0.3137672978980515
36.78325553712904,3.2228554707869184,0.9517412660236448,0.6861979669526623,0.3138020330521498
36.7881893554924,3.2221645189208177,1.0146224143990936,0.6861945882094759,0.3138054117953366
36.79312317385577,3.2238050108469163,1.0846500075431817,0.6862032522956146,0.3137967477091984
36.79805699221914,3.2280294379940857,1.1606520582698667,0.6862282250455572,0.31377177495925573
36.8029908105825,3.2326566014955698,1.2416271679222983,0.686289969146937,0.31371003085787674
36.80792462894586,3.2351064158812073,1.3267045595867948,0.6863964273179485,0.31360357268686473
36.812858447309225,3.2342841240736586,1.4151160495226747,0.6865268068085021,0.3134731931963102
36.817792265672594,3.2323896057982284,1.5061803782904295,0.6866504419041682,0.3133495581006438
36.82272608403596,3.2325937739964776,1.5992939048583699,0.6867554847530394,0.31324451525177216
36.827659902399326,3.234793496016212,1.6939199094442423,0.6868486406608008,0.3131513593440101
36.832593720762695,3.236519349056235,1.7895798888915733,0.6869298563379764,0.31307014366683605
36.83752753912606,3.23635648218932,1.8858468063374003,0.6869821758440261,0.3130178241607897
36.84246135748943,3.234632716386539,1.9823517513163893,0.6869932445083303,0.31300675549648777
36.847395175852796,3.2323632360426604,2.07872017909629,0.6869765644567188,0.31302343554810297
36.85232899421616,3.2298651994817233,2.174685869390174,0.686960184970465,0.3130398150343591
36.85726281257953,3.227077418246904,2.270058902538913,0.6869572772791759,0.31304272272565026
36.86219663094289,3.2250167309812445,2.3646047743926837,0.6869572983466604,0.3130427016581674
36.86713044930626,3.224723034735503,2.458104664725484,0.6869470373185399,0.3130529626862886
36.87206426766962,3.2259908069613887,2.550353951184707,0.6869321426652991,0.3130678573395306
36.876998086032984,3.227222689454276,2.641160798455506,0.6869318244626382,0.3130681755421923
36.88193190439635,3.2268314172168306,2.7303435964464193,0.6869547925291076,0.3130452074757229
36.886865722759715,3.2253317512470043,2.8177277135666094,0.6869870306564476,0.31301296934838185
36.891799541123085,3.2244640924228896,2.9031491400868132,0.6870064156439563,0.312993584360872
36.896733359486454,3.225067608246312,2.9864904517298294,0.6870057558872429,0.31299424411758525
36.901667177849816,3.2267952288065986,3.0676371157623605,0.6869956252476398,0.3130043747571868
36.906600996213186,3.2285174329713597,3.146466313648821,0.6869865265675854,0.3130134734372401
36.91153481457655,3.229191062064597,3.2228826891445026,0.6869789857495955,0.3130210142552275
36.91646863293992,3.2290940846040526,3.2967866703767608,0.6869745400299064,0.3130254599749173
36.92140245130329,3.2292232351614154,3.3680599302046597,0.6869825536991488,0.3130174463056771
36.92633626966665,3.229990526911621,3.4365395483964574,0.6870040255683684,0.31299597443646016
36.93127008803002,3.231013053732216,3.5021296955624353,0.6870192668891789,0.3129807331156504
36.936203906393374,3.231731802764642,3.564695998397622,0.6870097292359104,0.3129902707689201
36.94113772475674,3.2321091161863635,3.6241228279947317,0.6869873869643071,0.3130126130405251
36.94607154312011,3.232571630342261,3.6803775888754386,0.6869819057190384,0.31301809428579647
36.951005361483475,3.2331397109865945,3.73345369560771,0.6869993862741001,0.31300061373073607
36.955939179846844,3.2333788972821553,3.7832670355270546,0.6870151665546607,0.3129848334501774
36.960872998210206,3.233319704694422,3.829839654186965,0.6870108846481086,0.3129891153567302
36.965806816573576,3.2335834753293553,3.8731083331936524,0.6869978772785218,0.31300212272631756
36.970740634936945,3.234274826906817,3.9128215823306958,0.6869955564670194,0.3130044435378211
36.97567445330031,3.2346003989189307,3.949082488407845,0.6870044132656791,0.3129955867391626
36.98060827166368,3.234208888406231,3.9818944674034156,0.6870113071861543,0.312988692818687
36.98554209002704,3.2339955943565575,4.011125064629035,0.6870090639530999,0.31299093605174144
36.99047590839041,3.2345594260477806,4.0367108750794,0.6870020450160373,0.3129979549888051
36.99540972675378,3.234974089927337,4.058600763738514,0.6869994015290409,0.3130005984758021
37.00034354511713,3.2344212925342437,4.076802192370192,0.6870057687848791,0.31299423121996456
37.0052773634805,3.233861211083651,4.091261414222814,0.6870142559056256,0.31298574409921953
37.010211181843864,3.234393358792979,4.101829405897326,0.6870124991525767,0.3129875008522686
37.015145000207234,3.2351046020673073,4.108454945105514,0.6870015239052277,0.31299847609961867
37.0200788185706,3.2345535463617705,4.1112960123444635,0.6869977618804424,0.3130022381244041
37.025012636933965,3.233451614901523,4.11038948183531,0.6870080302872853,0.31299196971756127
37.029946455297335,3.233536239129143,4.105640135954084,0.6870171148200191,0.3129828851848282
37.0348802736607,3.2345467749904713,4.0968826542354,0.6870118117822156,0.312988188222633
37.039814092024066,3.234721669889243,4.08418682990284,0.6870015137156955,0.31299848628915355
37.044747910387436,3.2337269880101474,4.067733266587114,0.6870010513165401,0.31299894868830996
37.0496817287508,3.2329270877699177,4.047462147073464,0.6870083595590064,0.312991640445846
37.05461554711417,3.2332198550061158,4.023335642726239,0.6870125500857222,0.3129874499191321
37.05954936547752,3.234061619675732,3.9955482102292836,0.6870110467920781,0.31298895321277825
37.06448318384089,3.2343109587121104,3.964135805248836,0.6870071371319696,0.3129928628728883
37.06941700220426,3.2335211473456327,3.929084310457502,0.6870028349122,0.31299716509265907
37.07435082056762,3.2326240950117926,3.8904301485424453,0.6870021087016748,0.31299789130318606
37.07928463893099,3.2328546015022708,3.8482128149961055,0.6870086838719164,0.3129913161329457
37.084218457294355,3.233928152449435,3.80245167568553,0.6870155243366622,0.3129844756682029
37.089152275657725,3.2343680117613194,3.7532427745765324,0.6870104348256223,0.3129895651792431
37.094086094021094,3.2336649912075184,3.700682584648852,0.6869970797323053,0.31300292027255777
37.099019912384456,3.2329011466719617,3.644811338848656,0.6869945480046583,0.31300545200020297
37.103953730747826,3.2331567601505187,3.5857355036364282,0.6870090452749671,0.312990954729893
37.10888754911119,3.234036297895808,3.523553606430204,0.6870209746817175,0.31297902532314253
37.11382136747456,3.2342637200169184,3.4583526358953804,0.6870112179923573,0.31298878201250113
37.11875518583793,3.233584176998172,3.3902020998070763,0.6869893551586744,0.3130106448461833
37.12368900420128,3.2331762870251985,3.319180769784765,0.6869821964617495,0.3130178035431079
37.12862282256465,3.2336701845282443,3.245375696084441,0.6869989147145525,0.3130010852903056
37.13355664092801,3.2339830485867775,3.1688706504614292,0.6870199628548788,0.31298003714998013
37.13849045929138,3.2329428014181887,3.0897502183954684,0.6870209119614868,0.3129790880433735
37.14342427765475,3.2311897586607667,3.0081035048583753,0.6869989274772387,0.3130010725276236
37.148358096018114,3.2300816388618223,2.9240255002677054,0.6869737078053588,0.3130262921995048
37.153291914381484,3.229666857259981,2.8376179424602155,0.686967025753014,0.3130329742518521
37.158225732744846,3.2291338548398496,2.7489846438081673,0.6869819788215031,0.3130180211833666
37.163159551108215,3.2281239844744096,2.658234212646396,0.6869993446170315,0.31300065538783994
37.168093369471585,3.2266323297744197,2.565492817897385,0.6869962617410527,0.31300373826382233
37.17302718783495,3.2245342935668955,2.4709012298489843,0.6869727777045226,0.3130272223003534
37.177961006198316,3.2216256115986117,2.3746191784831505,0.6869554849745347,0.3130445150303411
37.18289482456168,3.218396285722891,2.27681936097264,0.686965621557892,0.3130343784469838
37.18782864292504,3.2160197042070173,2.1776831819588183,0.6869864125007519,0.31301358750412406
37.1927624612884,3.21480685007869,2.0774080500286503,0.6869757381685343,0.31302426183634124
37.19769627965177,3.2139894130181483,1.9762143539912485,0.6869154996246116,0.3130845003802642
37.20263009801514,3.212777811159795,1.8743469016492624,0.6868358917481622,0.3131641082567146
37.207563916378504,3.211403806988203,1.7720921857485559,0.686780397680287,0.3132196023245899
37.21249773474187,3.2111350516554036,1.6698117991510844,0.6867543717625747,0.31324562824230334
37.217431553105236,3.212841608072426,1.567966648951809,0.6867195009542445,0.3132804990506337
37.222365371468605,3.215110342983664,1.4671317436459634,0.6866345437300625,0.3133654562748162
37.227299189831975,3.215056582144378,1.3680287247059588,0.6864877772340766,0.31351222277080315
37.23223300819534,3.2123575294080666,1.2715880911168636,0.6862881381087592,0.3137118618961209
37.237166826558706,3.2097008443807185,1.1790003372393205,0.6860416977629898,0.3139583022418908
37.24210064492207,3.2091941235731722,1.0917866663300047,0.6857419911790447,0.314258008825837
37.24703446328544,3.2098285592895706,1.0124164529827697,0.6853508523112143,0.3146491476936643
37.2519682816488,3.2085228443761,0.9498420629509536,0.684507139812073,0.3154928601928023
37.25690210001216,3.2038241281236766,0.9107112005183252,0.6839475297194635,0.316052470285408
37.26183591837553,3.198272292241187,0.8901218625591788,0.6835234502693929,0.3164765497354798
37.266769736738894,3.194933031609912,0.8868023904897845,0.6831211080160883,0.3168788919887859
37.27170355510226,3.1929290576878167,0.8996459263790422,0.6827899444242145,0.31721005558066007
37.27663737346563,3.1896066764510147,0.9265545684406092,0.6826046351833949,0.3173953648214811
37.281571191828995,3.184792412860693,0.9653086802699034,0.682583917164255,0.31741608284062117
37.286505010192364,3.1800342010465363,1.0140381663587332,0.682680876936097,0.3173191230687801
37.29143882855573,3.175131295814436,1.0712150440745523,0.6828355171681877,0.3171644828366902
37.296372646919096,3.167545520465037,1.1355701564996576,0.6830252759404949,0.3169747240643833
37.301306465282465,3.1568776848766062,1.2060206365839172,0.6832505908946289,0.31674940911024924
37.30624028364583,3.1472911118176916,1.2816207830476538,0.6834788089121431,0.3165211910927358
37.31117410200919,3.1429665462698777,1.36153489957465,0.6836340170841967,0.31636598292068124
37.31610792037255,3.143906398559121,1.4450190823373135,0.6836654970900763,0.31633450291480125
37.32104173873592,3.1444675396770934,1.5314070062811138,0.6836162311057453,0.3163837688991313
37.32597555709929,3.1382254410948893,1.6201008117309952,0.6835950224029526,0.3164049776019234
37.33090937546265,3.1269128337412724,1.7105663842698757,0.6836681532908304,0.3163318467140461
37.33584319382602,3.1183123844454035,1.8023287629680949,0.6837918709685462,0.3162081290363332
37.340777012189385,3.1166323386519683,1.894964606216352,0.683866439271948,0.31613356073293386
37.345710830552754,3.1198776778813357,1.9880943046611212,0.6838491250103828,0.3161508749945026
37.35064464891612,3.1219004090296703,2.0813767695399963,0.6837936508089685,0.31620634919591956
37.355578467279486,3.1174586270462163,2.1745062969783153,0.6837760534071172,0.3162239465977718
37.360512285642855,3.108596278979311,2.267209603175095,0.6838057161794435,0.31619428382544856
37.36544610400622,3.101541085261543,2.359217053862923,0.6838304625185825,0.3161695374863098
37.37037992236959,3.0997159541539405,2.450234939280031,0.6838175396873838,0.3161824603175102
37.37531374073295,3.102522942880503,2.5401451176572896,0.6837964677453877,0.31620353225950704
37.38024755909631,3.1049937536757324,2.6287575453283285,0.6838103771639132,0.31618962284098207
37.38518137745968,3.100665223916975,2.7158897661041514,0.6838516561371154,0.3161483438677795
37.39011519582304,3.090253504398173,2.8013656768137083,0.6838741288703198,0.31612587113457385
37.39504901418641,3.082024388433313,2.885016252438507,0.6838593138588138,0.3161406861460794
37.39998283254978,3.0821218533685437,2.9667015218860326,0.6838380000201887,0.3161619999847043
37.404916650913144,3.0881560511842765,3.046308556211332,0.6838403464609729,0.31615965354391884
37.40985046927651,3.0903368715066892,3.1237292324634227,0.6838551012433471,0.3161448987615422
37.414784287639876,3.0820445164072363,3.198847959141529,0.683857143226092,0.3161428567787964
37.419718106003245,3.070703555303695,3.2715389009892073,0.6838509781162092,0.3161490218886824
37.424651924366614,3.06802385367539,3.3416986465514618,0.6838578772550832,0.3161421227498094
37.42958574272998,3.0721355397987757,3.40922567840595,0.6838738879752695,0.3161261120296246
37.434519561093346,3.072368827687535,3.4740098096106413,0.6838740444076025,0.3161259555972935
37.4394533794567,3.066689200465088,3.5359878547875727,0.6838560959441138,0.3161439040607838
37.44438719782007,3.0625488267231002,3.595080584941491,0.6838476767930868,0.31615232321181375
37.44932101618344,3.0628692074122896,3.6511105561672297,0.6838630003053788,0.3161369996995232
37.4542548345468,3.0614384945555226,3.704030956263263,0.6838807898793665,0.3161192101255374
37.45918865291017,3.0553180179569273,3.7538437325425913,0.6838781477307276,0.316121852274178
37.464122471273534,3.05165347250073,3.800375849792329,0.6838636985606129,0.31613630144429344
37.4690562896369,3.05486687679275,3.8434751480859486,0.6838599632856277,0.3161400367192804
37.47399010800027,3.0574165879636657,3.8831540223312313,0.6838687985333042,0.31613120147160456
37.478923926363635,3.052036039360451,3.919432395209142,0.6838741157656664,0.3161258842392424
37.483857744727004,3.0442340178086686,3.9522262210126415,0.6838705332576316,0.31612946674727765
37.488791563090366,3.0437338835772625,3.981517600603547,0.683869371426299,0.31613062857861074
37.493725381453736,3.048861269062193,4.007180792231401,0.6838760097783896,0.3161239902265207
37.498659199817105,3.049186170413906,4.029248798461925,0.6838789377867809,0.3161210622181305
37.50359301818046,3.0426331338184576,4.04773423976801,0.6838695475626744,0.3161304524422379
37.50852683654383,3.0387002191233266,4.062580650929343,0.683860127779978,0.316139872224934
37.51346065490719,3.041875983114897,4.073643318253371,0.6838676077257188,0.3161323922791945
37.51839447327056,3.0442647970634336,4.0809854503657075,0.6838852114681389,0.3161147885367746
37.52332829163393,3.040130037444673,4.084684517723632,0.6838882871524709,0.31611171285244266
37.52826210999729,3.0358075514074905,4.084733627956453,0.6838705651593299,0.31612943484558437
37.53319592836066,3.037834033963741,4.08096510089562,0.6838561854156322,0.31614381458928287
37.538129746724024,3.041413887001318,4.073230816552872,0.6838657675544287,0.31613423245048766
37.543063565087394,3.0393216630676205,4.061676152552844,0.6838858765699802,0.31611412343493756
37.54799738345076,3.034481965205069,4.046475837246007,0.6838885488463123,0.31611145115860695
37.552931201814125,3.034235739394076,4.027623869700874,0.6838719066678801,0.31612809333704045
37.557865020177495,3.037866636976196,4.00514859571903,0.6838608227068218,0.3161391772981015
37.56279883854085,3.0390386439089867,3.979007927231073,0.6838690876017185,0.3161309124032068
37.56773265690422,3.0364788925739945,3.9492391100104025,0.6838817547923445,0.3161182452125821
37.57266647526759,3.034324732906922,3.915908193129265,0.6838809195752589,0.31611908042966924
37.57760029363095,3.034810479710457,3.879040394276631,0.6838711205122948,0.31612887949263513
37.58253411199432,3.036362932181946,3.838652364687018,0.6838678963700937,0.3161321036348387
37.58746793035768,3.0372574927267793,3.794820619363433,0.683873661882327,0.3161263381226069
37.59240174872105,3.0372503591350433,3.7476091973817165,0.6838780157385779,0.3161219842663534
37.59733556708442,3.036225209935536,3.697055258112521,0.6838748636335698,0.31612513637136064
37.602269385447784,3.03433187701026,3.6432512334132325,0.6838683507337201,0.31613164927120846
37.60720320381115,3.03393601721825,3.586247933450329,0.6838657179172438,0.31613428208768435
37.612137022174515,3.0372185944633063,3.526136390903133,0.6838708890076107,0.3161291109973163
37.617070840537885,3.0405289068486314,3.4629968684175534,0.6838804393768342,0.31611956062809143
37.622004658901254,3.0378419113029107,3.3969271928118707,0.6838825566003817,0.31611744340454434
37.62693847726461,3.031742242162796,3.328017384015594,0.6838684455395841,0.3161315544653424
37.63187229562798,3.0311910447373624,3.2563505305572416,0.6838489011722443,0.31615109883268333
37.63680611399134,3.0369062484758484,3.18200532647571,0.683847895932822,0.31615210407210603
37.64173993235471,3.0401195300645196,3.105030279675184,0.6838712823593964,0.3161287176455336
37.64667375071808,3.036599115613383,3.0255317791789196,0.6838931022630329,0.31610689774189904
37.65160756908144,3.0321331472079773,2.9436116900148663,0.6838853759227829,0.3161146240821508
37.65654138744481,3.0327760559735752,2.859375075248248,0.6838540881590106,0.3161459118459262
37.66147520580817,3.036042842145638,2.7729279555559505,0.6838313121145932,0.31616868789034547
37.66640902417154,3.0356333651075844,2.684361186716788,0.6838350923901717,0.3161649076147706
37.67134284253491,3.0318672868881125,2.5938119234424937,0.6838521046651174,0.3161478953398268
37.676276660898274,3.0312571898794785,2.501449341971855,0.6838606675164555,0.3161393324884886
37.681210479261644,3.036024431538166,2.407435719553931,0.683855527249799,0.3161444727551451
37.686144297625006,3.039977166527401,2.311940294058125,0.6838425041386296,0.3161574958663139
37.69107811598837,3.037836128159628,2.215144412449495,0.6838211265826046,0.3161788734223389
37.69601193435174,3.033851737067809,2.117245306779185,0.6837870603877194,0.3162129396172245
37.7009457527151,3.0348646408294204,2.0184607580962304,0.6837482095161127,0.3162517904888319
37.70587957107847,3.039440308366782,1.9190363679829325,0.6837228211311964,0.31627717887374873
37.71081338944183,3.0413412276881235,1.8192650627062503,0.6837160513684788,0.3162839486364667
37.7157472078052,3.0399217568319954,1.7195172214037364,0.6837076839821296,0.3162923160228168
37.72068102616857,3.0404816301548876,1.620266132536984,0.6836693007613538,0.3163306992435927
37.72561484453193,3.0455535779552023,1.5221231974771345,0.6835862882133605,0.3164137117915871
37.7305486628953,3.0510980754133237,1.4258932850633348,0.6834551425429328,0.3165448574620153
37.735482481258664,3.0519561973888627,1.3326734119860058,0.6832648602772476,0.3167351397277012
37.740416299622034,3.0475225302583766,1.2440552227947406,0.6829955403993543,0.31700445960559526
37.7453501179854,3.0427640221487366,1.162020275492744,0.6826591933489422,0.3173408066560054
37.750283936348765,3.04237101278455,1.0892385128186253,0.6822615893547013,0.31773841065024255
37.75521775471213,3.044676163221307,1.0335643332973898,0.6817458669557138,0.3182541330492263
37.76015157307549,3.0454689213788835,0.9976174991675015,0.6814720214461245,0.3185279785588152
37.76508539143886,3.0442740855937176,0.9781165631604509,0.681280572661906,0.31871942734303566
37.77001920980223,3.04426438815896,0.9739238679946592,0.6810946861826693,0.318905313822273
37.77495302816559,3.0477683819285657,0.9840343381557765,0.6809175256722019,0.31908247433274206
37.77988684652896,3.053873577965185,1.0070838290698665,0.6807815066433112,0.31921849336163255
37.78482066489232,3.0592513952415334,1.041444076735708,0.68071357527658,0.3192864247283653
37.78975448325569,3.061109947716513,1.0855126182498696,0.6807159309232929,0.3192840690816529
37.79468830161906,3.0606126574191537,1.1378704284696302,0.6807703572479252,0.31922964275702126
37.79962211998242,3.0604875983821325,1.1973045945907856,0.6808546811361501,0.31914531886879594
37.80455593834579,3.0612903382794543,1.2627733505933996,0.6809535192588397,0.3190464807461069
37.809489756709155,3.0618572163173137,1.333368087209721,0.6810555225537754,0.3189444774511703
37.81442357507252,3.0615787928656757,1.4082917866790086,0.6811477370202819,0.31885226298466374
37.81935739343589,3.0614166343881406,1.4868443391871582,0.6812194179210076,0.3187805820839372
37.82429121179925,3.0622912520616707,1.5684047214852073,0.681269349155906,0.31873065084903773
37.82922503016262,3.0635649502654267,1.6524143084752265,0.6813024052371435,0.3186975947677994
37.83415884852598,3.063889926619877,1.7383659915705794,0.6813193302218198,0.3186806697831262
37.83909266688935,3.063208664444464,1.825797318750304,0.6813190709962477,0.3186809290087017
37.84402648525272,3.063245668587346,1.9142860374082715,0.6813139654706782,0.31868603453427347
37.84896030361608,3.0654376742452545,2.0034360622958416,0.6813298773596732,0.31867012264528194
37.85389412197945,3.0686092216037393,2.092804996225072,0.6813779102697365,0.31862208973522
37.85882794034281,3.070451516445141,2.1821983644324607,0.6814310346881325,0.3185689653168267
37.86376175870618,3.07071623646923,2.2713528084024452,0.6814458354632176,0.3185541645417427
37.86869557706955,3.0706058339070266,2.360016148429568,0.6814126971735104,0.31858730283145037
37.873629395432914,3.070702621872704,2.447933204655515,0.6813720835717342,0.31862791643322813
37.878563213796276,3.0706395963140074,2.534864498458893,0.6813712693698278,0.3186287306351353
37.88349703215964,3.070205981067824,2.620643665274666,0.6814117928594086,0.3185882071455543
37.88843085052301,3.0698121215535044,2.7051129135208605,0.6814512926513724,0.3185487073535894
37.89336466888638,3.069503505311618,2.788102043560473,0.68145512647245,0.3185448735325112
37.89829848724974,3.0687599014590603,2.8694517277351332,0.6814327477531983,0.31856725225176263
37.90323230561311,3.06766527346752,2.949020840155988,0.6814184332395975,0.31858156676536237
37.90816612397647,3.0670343755511906,3.0266678043585733,0.6814277099547162,0.3185722900502412
37.91309994233984,3.066922930875581,3.1022501249248666,0.6814448046039345,0.31855519540102106
37.91803376070321,3.0664522473298166,3.1756424105360086,0.6814497333823916,0.3185502666225666
37.92296757906657,3.065420565415693,3.2467319740513427,0.6814433588266793,0.3185566411782809
37.92790139742994,3.0646933197824326,3.3154057049042525,0.6814395685365828,0.3185604314683788
37.932835215793304,3.0646884147472844,3.3815513513569697,0.6814440055162122,0.31855599448875
37.93776903415667,3.064804396199829,3.4450883350711465,0.6814511131385282,0.31854888686643557
37.942702852520036,3.064605376773733,3.505935536459357,0.6814559155473384,0.3185440844576279
37.9476366708834,3.0644999815122658,3.563995673989356,0.6814573710581975,0.31854262894677077
37.95257048924677,3.064866547276832,3.6191140651746,0.6814535120371352,0.3185464879678356
37.95750430761013,3.065383414671797,3.67121717873702,0.681445335007957,0.3185546649970145
37.9624381259735,3.0657048162071363,3.720073648363944,0.6814427740182448,0.3185572259867276
37.96737194433687,3.0659895000371415,3.7657211954881813,0.6814535031374872,0.3185464968674861
37.97230576270023,3.06648374572441,3.80826292476816,0.6814676422294719,0.31853235777550293
37.9772395810636,3.0671650341327545,3.847562344710372,0.6814679272817223,0.3185320727232528
37.98217339942696,3.067989621264969,3.883629311287828,0.6814547698611111,0.3185452301438641
37.98710721779033,3.06892832838345,3.9163619192032604,0.6814462249742429,0.3185537750307329
37.9920410361537,3.069723880675561,3.945727645981655,0.6814515890524336,0.31854841095254294
37.99697485451706,3.070191635751345,3.971706553443914,0.681461000383156,0.3185389996218213
38.00190867288043,3.0708019702872047,3.994226625521211,0.6814641909383908,0.31853580906658796
38.00684249124379,3.0720126129346936,4.013266874690216,0.6814630333531666,0.31853696665181225
38.01177630960716,3.0732320578939016,4.028720588185607,0.6814611296875037,0.31853887031747624
38.016710127970526,3.073691648299027,4.0405447818987295,0.6814570701357219,0.31854292986925864
38.02164394633389,3.0740106832075123,4.048811241967579,0.6814536572628427,0.3185463427421381
38.02657776469726,3.075188642854464,4.0533817875159,0.6814580268127495,0.31854197319223154
38.03151158306062,3.0765675052582053,4.054381463463013,0.6814667279307091,0.3185332720742728
38.03644540142399,3.0767958367869555,4.051773600756687,0.681466665798641,0.3185333342063423
38.04137921978736,3.0764457453383476,4.045395457865857,0.6814570961807566,0.3185429038242267
38.04631303815072,3.077178072418249,4.035262970933497,0.681453620456086,0.31854637954889947
38.05124685651409,3.0786477660259597,4.021386183026539,0.6814626765072437,0.3185373234977429
38.05618067487745,3.0789402860644173,4.003877594386638,0.6814695965075017,0.318530403497487
38.06111449324082,3.0779294335406426,3.9827465868635086,0.681462521155406,0.3185374788495851
38.06604831160419,3.0773279999534067,3.9579484240628746,0.6814522694518397,0.318547730553153
38.07098212996755,3.077672725077191,3.929527156128665,0.6814550338285384,0.3185449661764551
38.075915948330916,3.077689655943317,3.897590776055326,0.6814670899508056,0.3185329100541903
38.08084976669428,3.076573932957851,3.86218279031009,0.6814711907914248,0.31852880921357235
38.08578358505765,3.07493791315697,3.8232863940941666,0.6814618154311576,0.3185381845738424
38.09071740342102,3.0735174765180333,3.7809186412969376,0.6814515464295016,0.31854845357549744
38.09565122178438,3.0721069712466162,3.735199122056065,0.6814531102316285,0.31854688977336826
38.10058504014775,3.070114263849364,3.6862055436321954,0.6814635704245562,0.31853642958043843
38.10551885851111,3.067440813053317,3.634011312643145,0.6814691963874161,0.3185308036175784
38.11045267687448,3.064542378394267,3.57870571081158,0.6814627503118666,0.31853724969312736
38.11538649523785,3.061823470226746,3.5203566527470413,0.6814522099283857,0.31854779007660644
38.12032031360121,3.0590576391853106,3.459039672705757,0.6814505516798609,0.3185494483251306
38.12525413196458,3.0556213312940605,3.3948234570958937,0.6814597719037809,0.318540228101211
38.13018795032794,3.0514564997654503,3.327772073394817,0.6814689715244096,0.3185310284805837
38.135121768691306,3.0473189502756917,3.257999934165395,0.6814666569133583,0.3185333430916357
38.140055587054675,3.043757586062952,3.18561236572524,0.6814515803645739,0.31854841964042074
38.14498940541804,3.0404914435882415,3.110705462795662,0.681434247236443,0.3185657527685546
38.14992322378141,3.0369883704928613,3.0333740317440228,0.6814308546029209,0.3185691454020774
38.15485704214477,3.0335129995722436,2.9537117572827465,0.6814495666523598,0.3185504333526414
38.15979086050814,3.030794177666534,2.8718076198751925,0.6814768514619687,0.3185231485430353
38.16472467887151,3.0288927349557615,2.7877557844011824,0.6814850655238112,0.3185149344811955
38.16965849723487,3.026974538934902,2.7016787366788875,0.6814621419451906,0.318537858059819
38.17459231559824,3.0243365804132822,2.613688952342124,0.6814265919369765,0.3185734080680341
38.1795261339616,3.021495474027782,2.5239327013403408,0.6814048984432866,0.3185951015617235
38.18445995232497,3.0197276007288956,2.432600906883686,0.6814027482680981,0.3185972517369121
38.18939377068834,3.0195448442067505,2.3398711388318674,0.681409052018046,0.3185909479869639
38.194327589051696,3.020143795820797,2.2459305044554023,0.6814171122018681,0.3185828878031414
38.199261407415065,3.019912479730467,2.1509838433706507,0.6814235979423765,0.31857640206263377
38.20419522577843,3.017874339916184,2.0552587777234614,0.6814128530914698,0.318587146913541
38.2091290441418,3.015673285602806,1.9590129855545642,0.6813647706831065,0.3186352293219046
38.214062862505166,3.015894612662163,1.8625427685974907,0.6812836129142313,0.31871638709078065
38.21899668086853,3.017620143863583,1.7662034136221443,0.6812017097268811,0.3187982902781311
38.2239304992319,3.016517905227762,1.6704554739080522,0.6811420606873962,0.3188579393176167
38.22886431759526,3.0108189055926413,1.5759311994461231,0.6810842488362322,0.3189157511687815
38.23379813595863,3.0036307577500203,1.4835026902900936,0.6809777740233878,0.3190222259816267
38.238731954322,2.999558742399694,1.3943606656568417,0.6807839352529507,0.3192160647520641
38.24366577268536,3.000508373091323,1.3104948777654202,0.6804730353126449,0.31952696469236985
38.24859959104873,3.0027607727893133,1.2358519030622133,0.6800924614710228,0.31990753853398834
38.25353340941209,3.000739847475245,1.1727274915780956,0.6798098956385467,0.3201901043664605
38.258467227775455,2.993660292685588,1.1239868030410143,0.6795638126899718,0.3204361873150333
38.263401046138824,2.9840857214378875,1.0905773404697243,0.6793346572179146,0.3206653427870919
38.26833486450219,2.974476677024979,1.0718028427135686,0.6791350439738336,0.3208649560311747
38.273268682865556,2.9658432965609047,1.066760029305251,0.6789771942362656,0.3210228057687435
38.27820250122892,2.957354356977727,1.0745092769599816,0.6788487462067669,0.32115125379824333
38.28313631959229,2.9487020086157765,1.0939546612685611,0.6787352469574308,0.32126475304757995
38.28807013795566,2.9410743983909033,1.1238646636309217,0.6786438373550512,0.32135616264996
38.29300395631902,2.936364321919854,1.1629909082036638,0.6786000024055696,0.3213999975994424
38.29793777468239,2.934848819396568,1.2101549099543139,0.6786192479467388,0.3213807520582732
38.30287159304575,2.9351107215811645,1.2642747802959646,0.6786901653718255,0.3213098346331867
38.30780541140912,2.9348481251677576,1.3243720537503456,0.6787916746273281,0.32120832537768435
38.31273922977249,2.9307777012463823,1.3895810592277857,0.6789196981587,0.3210803018463112
38.31767304813585,2.9221819060671335,1.4591443337161951,0.6790817535881867,0.32091824641682387
38.322606866499214,2.9121928992371915,1.5323956931744362,0.6792609245086062,0.32073907549640374
38.327540684862576,2.9058345522757687,1.6087485180313117,0.679401254673195,0.3205987453318135
38.332474503225946,2.9064775572595885,1.6876809204166998,0.6794498571085998,0.3205501428964108
38.337408321589315,2.909653238613357,1.7687183712067227,0.6794150702688022,0.32058492973621144
38.34234213995268,2.9062581634947726,1.851425592673908,0.6793649977453728,0.3206350022596433
38.34727595831605,2.8950668065798606,1.9354046209495654,0.6793577982902798,0.32064220171473923
38.35220977667941,2.8840841264704555,2.020290366451889,0.6793850691687087,0.3206149308363127
38.35714359504278,2.880569939201979,2.105743268443583,0.6793971634364269,0.3206028365685964
38.36207741340614,2.8842446943338804,2.1914440886077036,0.6793740252469332,0.3206259747580919
38.36701123176951,2.887214570345329,2.2770952980459094,0.679348885674612,0.3206511143304142
38.37194505013288,2.8827061934564746,2.362400924358043,0.6793604477410505,0.3206395522639765
38.37687886849624,2.8736419679586165,2.4470596257035506,0.6794040515708079,0.32059594843421996
38.381812686859604,2.866566554103697,2.530928707697987,0.6794433692810847,0.3205566307239436
38.386746505222966,2.8635251766962684,2.6138221460326405,0.6794558217597081,0.32054417824531956
38.391680323586336,2.8643062881100825,2.695563079366092,0.6794486897501776,0.3205513102548492
38.396614141949705,2.8675540241187933,2.7759821698585476,0.6794371838850745,0.3205628161199521
38.40154796031307,2.869172071889645,2.8549055169396507,0.6794265606359224,0.3205734393691031
38.40648177867644,2.8649973640345117,2.9321819598610035,0.6794194275784516,0.32058057242657206
38.4114155970398,2.855308778096352,3.0076696755656305,0.6794242861366311,0.32057571386839084
38.41634941540317,2.8478980988382325,3.0812309427790567,0.6794444060900711,0.3205555939149518
38.42128323376654,2.850782045140309,3.1527130091626816,0.6794653600742785,0.3205346399307469
38.4262170521299,2.8586629446844642,3.221977028342806,0.6794670063273734,0.3205329936776539
38.43115087049327,2.858639374905017,3.288947183638756,0.6794488556023088,0.3205511444027197
38.43608468885663,2.8497261359093384,3.3535465444210995,0.6794336155092978,0.32056638449573216
38.44101850722,2.8431168769204813,3.415695685176049,0.6794398670035813,0.3205601330014504
38.44595232558336,2.8449139175238995,3.4752905354574484,0.6794592360558042,0.32054076394923037
38.450886143946725,2.8488110030519653,3.532229674974269,0.679469704397593,0.3205302956074428
38.455819962310095,2.8465554928484242,3.5864100727438255,0.6794646298623715,0.32053537014266686
38.46075378067346,2.8400924642670797,3.6377454486024146,0.6794558538759138,0.32054414612912574
38.465687599036826,2.8381382788751823,3.686123393210798,0.6794522964253598,0.3205477035796808
38.470621417400196,2.8420233153712235,3.7315515080705377,0.6794522253738109,0.3205477746312312
38.47555523576356,2.8430834085360965,3.7738412562835766,0.6794557519144344,0.3205442480906085
38.48048905412693,2.8368463879314625,3.8128673757738154,0.6794657896284196,0.32053421037662316
38.48542287249029,2.831246335074082,3.8486398235985626,0.6794746340337031,0.3205253659713396
38.49035669085366,2.833657515925546,3.881186025163492,0.6794690740309555,0.32053092597408805
38.49529050921703,2.837835398550807,3.9104575711120395,0.6794536389785459,0.320546361026499
38.50022432758039,2.834505224071129,3.936470370001663,0.6794492064325024,0.3205507935725426
38.50515814594376,2.8277284998150765,3.9590897209488145,0.6794625515683639,0.3205374484366817
38.510091964307115,2.8275146111561242,3.9781029696913452,0.6794758116760867,0.3205241883289595
38.515025782670484,2.8318609104183134,3.99369392753553,0.6794731381139634,0.320526861891084
38.519959601033854,2.8305536063130097,4.005876701714904,0.6794614233198213,0.32053857668522595
38.524893419397216,2.823701916580676,4.014627123736501,0.6794566543392243,0.32054334566582304
38.529827237760585,2.821481196150429,4.019755289472545,0.6794625445913998,0.3205374554136482
38.53476105612395,2.825805928432495,4.02135230273024,0.6794699467297911,0.32053005327525774
38.53969487448732,2.8270865597721517,4.019492026944384,0.6794702813524551,0.3205297186525945
38.54462869285069,2.8212713543337453,4.014067834811865,0.6794649215756873,0.32053507842936396
38.54956251121405,2.816355222115375,4.005035077472572,0.6794627473453986,0.3205372526596544
38.55449632957742,2.8181359857620483,3.992444370749659,0.6794672807517083,0.3205327192533464
38.55943014794078,2.82095457030488,3.9762883798583077,0.6794699299030489,0.32053007010200885
38.56436396630415,2.818077474480355,3.956545640077363,0.6794642158234484,0.3205357841816118
38.56929778466752,2.8126895202694264,3.933225180221618,0.6794600911518235,0.3205399088532374
38.574231603030874,2.8116832399181337,3.906455817353788,0.6794681346251704,0.320531865379892
38.579165421394244,2.8140230309167205,3.876171963609277,0.67947676588237,0.32052323412269423
38.584099239757606,2.8130879561657904,3.8424201475700936,0.6794688117983892,0.32053118820667764
38.589033058120975,2.8079165846805,3.80526809127942,0.679454378322512,0.32054562168255524
38.593966876484345,2.8045636500156848,3.7647642242745865,0.6794579397903315,0.32054206021473325
38.59890069484771,2.806100159717795,3.7209346432456316,0.6794755169440971,0.32052448306096615
38.603834513211076,2.807642961851199,3.6738807111415457,0.6794784639889947,0.32052153601606714
38.60876833157444,2.8040905339334388,3.6236816161130863,0.6794613881286584,0.32053861187640303
38.61370214993781,2.798200585026202,3.570421501865097,0.6794512372936503,0.3205487627114097
38.61863596830118,2.796273764831471,3.5141729577978658,0.6794624830299489,0.3205375169751107
38.62356978666454,2.7987285223499696,3.454964223033285,0.6794759641265187,0.320524035878541
38.62850360502791,2.8001224918711807,3.39291357707806,0.679472511753255,0.32052748825180577
38.633437423391264,2.796761226830107,3.3281277385259522,0.6794594019520352,0.32054059805302637
38.63837124175463,2.790773334547834,3.2606825890096793,0.6794523194429355,0.32054768056212635
38.643305060118,2.7877401567329163,3.190650709397195,0.6794540393661785,0.32054596063888596
38.648238878481365,2.7904350784264613,3.118121856528182,0.6794602032758477,0.3205397967292181
38.653172696844734,2.794515275697468,3.0432135864604675,0.6794676261682657,0.3205323738368025
38.6581065152081,2.793978842555232,2.966043586580588,0.6794703981104184,0.3205296018946532
38.663040333571466,2.7893300030190153,2.8867183779841747,0.6794633294741105,0.3205366705309627
38.667974151934835,2.7853376208192357,2.8053484042384076,0.6794517536197568,0.32054824638531954
38.6729079702982,2.785009096698775,2.722058000224182,0.6794442235820646,0.3205557764230131
38.67784178866157,2.7888319808790527,2.636984916225844,0.6794377589077933,0.32056224109728454
38.68277560702493,2.794308001886808,2.5502755537946085,0.6794260464957829,0.320573953509295
38.6877094253883,2.7968965437081734,2.4620839164873725,0.6794178528728964,0.32058214713218125
38.69264324375167,2.7946736077620007,2.372570623100546,0.6794280230497904,0.3205719769552867
38.69757706211502,2.7899341732422602,2.2818948023588375,0.6794512850182961,0.32054871498678145
38.70251088047839,2.787770929719587,2.1902471172940476,0.679464314946202,0.3205356850588766
38.707444698841755,2.7919002632372356,2.0978926137865908,0.679454964394118,0.320545035610961
38.712378517205124,2.799240939301015,2.0051104699312,0.6794314603246002,0.3205685396804793
38.717312335568494,2.804124850768699,1.9122052653103379,0.679400248653053,0.32059975135202706
38.722246153931856,2.806115658218687,1.8195353521424509,0.6793516318233251,0.32064836818175557
38.727179972295225,2.8081474948052887,1.727559839193003,0.6792731392185353,0.3207268607865464
38.73211379065859,2.8109168395196447,1.6369238465700529,0.6791610783396077,0.3208389216654741
38.73704760902196,2.8117529030143458,1.548597040498955,0.6790067190216136,0.32099328098346874
38.741981427385326,2.8095260342266077,1.4639734125371668,0.6787878720735239,0.3212121279315589
38.74691524574869,2.8074788444664627,1.3846311544657477,0.6785045050339071,0.3214954949711729
38.75184906411206,2.8090972588303424,1.3148265520372329,0.6780941431209159,0.32190585688416073
38.75678288247542,2.81377939423851,1.2588054290523591,0.6778252939142922,0.32217470609078064
38.76171670083878,2.8164558908968216,1.2143824392242701,0.6776090506774288,0.32239094932764556
38.76665051920215,2.812063774727459,1.18310577456311,0.6774449724564221,0.3225550275486537
38.771584337565514,2.8023736507002384,1.1649611957814094,0.6773403475016059,0.32265965250347073
38.77651815592888,2.7935769681352447,1.1593373935060973,0.6773132289056214,0.32268677109945654
38.781451974292246,2.789041130502184,1.1654490582602157,0.6773820713982545,0.32261792860682426
38.786385792655615,2.7885256506084826,1.1823786003117014,0.6775282513505241,0.32247174865455447
38.791319611018984,2.7889987602038193,1.2090977555165938,0.6776923106162254,0.3223076893888542
38.79625342938235,2.7875973246848593,1.2445316806628757,0.6778130229264174,0.3221869770786627
38.801187247745716,2.7845461615053955,1.287629575819048,0.677869458147975,0.32213054185710555
38.80612106610908,2.7813030463762987,1.3374112366318156,0.6778841373116894,0.3221158626933911
38.81105488447245,2.7788171489812132,1.3929871909824145,0.6778921667575801,0.3221078332474996
38.81598870283582,2.777698399256441,1.4535613451133937,0.6779172037190636,0.32208279628601516
38.82092252119918,2.7778075488288105,1.518427147141911,0.6779740364496942,0.3220259635553843
38.82585633956254,2.7782210897895845,1.586959866381637,0.6780733823266185,0.32192661767845876
38.830790157925904,2.7778385072746232,1.6586028802182227,0.6782054650684282,0.32179453493664945
38.83572397628927,2.775957339613348,1.7328525880567238,0.6783246910137903,0.3216753089912908
38.84065779465264,2.7733418327663055,1.809250691370287,0.6783739814009508,0.3216260186041325
38.845591613016005,2.7712567892153674,1.8873814962265039,0.6783373596995622,0.3216626403055247
38.850525431379374,2.769743080973816,1.9668644121791197,0.6782603459093596,0.32173965409572974
38.85545924974274,2.768265599565193,2.0473445782949056,0.6782074811049401,0.3217925189001509
38.860393068106106,2.767074574076799,2.128494370902401,0.678203795653395,0.32179620435169887
38.865326886469475,2.767277465781794,2.2099743530452196,0.6782272694314,0.3217727305736942
38.87026070483284,2.7690244944702496,2.2915060113798,0.6782524558989182,0.32174754410617695
38.87519452319621,2.7710300887092645,2.3729180101899594,0.6782820481111136,0.3217179518939835
38.88012834155957,2.772189822912428,2.453973610043939,0.6783267473991884,0.321673252605908
38.88506215992294,2.772424823323166,2.534443815431557,0.6783689388654289,0.3216310611396672
38.8899959782863,2.7726956140577217,2.6141063305566803,0.678369588933243,0.3216304110718521
38.89492979664966,2.774021965953326,2.6927509751198375,0.6783183620544727,0.32168163795062166
38.89986361501303,2.776370728157618,2.7701902623543155,0.6782617275190793,0.3217382724860151
38.904797433376395,2.7788374444251467,2.846265520019267,0.6782608667881361,0.32173913321695685
38.909731251739764,2.7804137604157164,2.920826036742342,0.6783201319303545,0.32167986807473625
38.91466507010313,2.780630825540586,2.993706700911518,0.6783766198506046,0.3216233801544858
38.919598888466496,2.7804801700650654,3.0647216758405644,0.6783734380883577,0.3216265619167352
38.924532706829865,2.781390197182991,3.1337937051532845,0.6783276988081068,0.3216723011969874
38.92946652519323,2.7831051756670835,3.2008247436986075,0.6783029538440175,0.3216970461610787
38.9344003435566,2.7842172584436096,3.2657043414848577,0.6783237176313551,0.3216762823737417
38.939334161919966,2.784263097361329,3.3283364292080386,0.6783511237723494,0.32164887623274907
38.94426798028333,2.7838790660535238,3.3886321712980623,0.6783486638775171,0.32165133612758295
38.94920179864669,2.7836852450464464,3.4464945611826163,0.6783342636890296,0.32166573631607287
38.95413561701005,2.783768346196108,3.5018084197490578,0.678341859231343,0.3216581407737614
38.95906943537342,2.783891491155888,3.5545005846498197,0.6783608891782709,0.32163911082683394
38.96400325373679,2.783856812308413,3.6045041354395098,0.6783547305119114,0.3216452694931941
38.968937072100154,2.7835402125698385,3.651750458742839,0.678326691782785,0.32167330822232126
38.97387089046352,2.7828965493655864,3.6961593427857173,0.6783210992701973,0.3216789007349102
38.978804708826885,2.7821483663656386,3.7376132403538036,0.678352974561697,0.32164702544341095
38.983738527190255,2.7815480957353635,3.776124397892014,0.6783800972719544,0.32161990273315355
38.988672345553624,2.7810559196520943,3.811596832775025,0.6783654367651012,0.32163456324000733
38.993606163916986,2.7805944429654845,3.8439006532153117,0.6783321203738758,0.3216678796312338
38.998539982280356,2.7801026694500233,3.872958948981975,0.6783258852025811,0.32167411480252883
39.00347380064372,2.779274819844792,3.8986941203421606,0.6783485793408883,0.32165142066422275
39.00840761900709,2.7780319710078727,3.92104080649729,0.6783652943178784,0.32163470568723385
39.01334143737045,2.776988880123204,3.940046919885213,0.6783612175882994,0.3216387824168134
39.01827525573381,2.776643291408454,3.955717024003371,0.6783531368741363,0.32164686313097696
39.02320907409718,2.7764379629564626,3.968015344234768,0.6783514432451362,0.32164855675997683
39.028142892460544,2.775431715095213,3.976974571235467,0.6783483919913132,0.3216516080138011
39.03307671082391,2.773775180283429,3.982368854340779,0.6783439765056011,0.3216560234995135
39.03801052918728,2.7726850157419842,3.984345337350799,0.678349573238402,0.32165042676671407
39.042944347550645,2.7725724967144614,3.9829237018259143,0.6783620473498975,0.3216379526552187
39.047878165914014,2.772258099451095,3.9779593690905495,0.678363763632817,0.32163623637230154
39.052811984277376,2.770922431193716,3.9695566874316124,0.6783526765178174,0.32164732348730274
39.057745802640746,2.7695384613744327,3.95765393747839,0.6783463948684826,0.3216536051366398
39.062679621004115,2.769092147634999,3.942332959061066,0.6783521622171403,0.32164783778798395
39.06761343936748,2.768850697388042,3.9236040928240628,0.6783570612903713,0.32164293871475436
39.07254725773085,2.767826060567878,3.901455453575527,0.6783531102083257,0.3216468897968015
39.0774810760942,2.766615986636466,3.8759194091818108,0.6783500302051074,0.32164996980002075
39.08241489445757,2.766275341435249,3.8470833960499102,0.678356029190807,0.3216439708143243
39.08734871282094,2.766393557595939,3.8149708124166044,0.6783628465583231,0.32163715344680993
39.0922825311843,2.765835735336895,3.779600538985643,0.6783589671830553,0.3216410328220748
39.09721634954767,2.764700197986366,3.7409653889698387,0.6783474544394745,0.3216525455656539
39.102150167911034,2.764023061097256,3.6990817789751675,0.6783425043703636,0.32165749563476337
39.107083986274404,2.764102000470656,3.6539727725792295,0.6783510780248991,0.3216489219802277
39.11201780463777,2.7643153463025953,3.605758394652133,0.6783631629375136,0.32163683706761204
39.116951623001135,2.764169742673373,3.554537453247038,0.6783635081496107,0.3216364918555135
39.121885441364505,2.7637774320662754,3.5003834627211576,0.6783514449640441,0.3216485550410798
39.12681925972787,2.7634870532541296,3.443395247626122,0.6783423655469764,0.3216576344581485
39.131753078091236,2.763288518094578,3.383665779708964,0.678346699400195,0.32165330060493036
39.136686896454606,2.763012334726692,3.3212722764085947,0.6783562704052936,0.32164372959983284
39.14162071481796,2.762897653818897,3.2562943673991276,0.678357646155257,0.32164235384987094
39.14655453318133,2.7631775376528735,3.1888274073729734,0.6783504534304845,0.3216495465746458
39.15148835154469,2.7632857498076713,3.118954956688776,0.6783444779962866,0.3216555220088454
39.15642216990806,2.762446975076547,3.046757321789956,0.6783447900893178,0.32165520991581714
39.16135598827143,2.7608008233329775,2.972359429423232,0.6783475553030494,0.3216524447020882
39.16628980663479,2.7594975932036845,2.8958771710351847,0.678346421562627,0.3216535784425133
39.17122362499816,2.759266885265037,2.817439917104175,0.6783390709757756,0.32166092902936666
39.176157443361525,2.7591839663604727,2.7371798683259523,0.6783318947272832,0.321668105277859
39.181091261724895,2.757692112207826,2.6552358722981855,0.6783366749682799,0.3216633250368626
39.186025080088264,2.7544620353336544,2.5717540018447784,0.6783538622550312,0.321646137750111
39.190958898451626,2.750147530546041,2.486887153173071,0.6783623311829264,0.32163766882221567
39.195892716814996,2.74611377896891,2.400784684232669,0.6783402927025994,0.32165970730254323
39.20082653517835,2.74434709131541,2.3136475898195337,0.6782969595117779,0.3217030404933652
39.20576035354172,2.7447188469207724,2.2257054687783326,0.6782660657029396,0.32173393430220387
39.21069417190509,2.744116320270219,2.137198228220599,0.6782627388445561,0.3217372611605882
39.21562799026845,2.7399387400745217,2.048398335617501,0.6782647891381898,0.321735210866955
39.22056180863182,2.733015495159232,1.9596305342695453,0.6782473323939584,0.32175266761118715
39.22549562699518,2.7274762645258117,1.871276519440405,0.6782180813318197,0.3217819186733262
39.23042944535855,2.7265398690303777,1.7837972427165254,0.6781976632931778,0.3218023367119684
39.23536326372192,2.7279103388437442,1.6978145485420644,0.6781726286307435,0.32182737137440376
39.240297082085284,2.7277893929865202,1.614321176061383,0.6780916493936522,0.32190835061149536
39.245230900448654,2.726916322640021,1.535181092038553,0.6779153023334095,0.32208469767173703
39.250164718812016,2.7285476019133625,1.4632698541791909,0.6775962600996829,0.3224037399054599
39.255098537175385,2.7322164968588765,1.4025842864533415,0.6772726408003577,0.3227273592047803
39.260032355538755,2.7327430183498898,1.3524905496211466,0.6771307984513932,0.32286920155374443
39.26496617390211,2.7271319552853344,1.3125890355259988,0.676985409154012,0.3230145908511275
39.26989999226548,2.717511113325588,1.2837975267553585,0.6768042038859141,0.3231957961192269
39.27483381062884,2.708998736075297,1.2664006882701337,0.6766198282147028,0.3233801717904393
39.27976762899221,2.7057943675539695,1.2601164159987546,0.6764765115401782,0.3235234884649647
39.28470144735558,2.7065903715930584,1.26436552006597,0.6763728311176651,0.3236271688874786
39.28963526571894,2.7073742067227973,1.2784114188226376,0.6762686629043506,0.323731337100794
39.29456908408231,2.705694787463932,1.3014295168596985,0.6761483485531516,0.32385165145199307
39.299502902445674,2.7009276140776546,1.332558244324038,0.6760570152243323,0.32394298478081185
39.30443672080904,2.6951151850318196,1.3709444835007651,0.6760589634105096,0.3239410365946349
39.30937053917241,2.6910216719005065,1.4157691393113496,0.6761683268075933,0.32383167319755074
39.314304357535775,2.688286612517034,1.466259104235715,0.6763364651743303,0.3236635348308131
39.319238175899144,2.684092244161819,1.5216969096062223,0.6765037867917679,0.3234962132133742
39.32417199426251,2.6774703509691395,1.581427917143784,0.6766448940945071,0.323355105910634
39.32910581262587,2.6708997641308905,1.6448625128271723,0.6767589128984595,0.32324108710668037
39.33403963098924,2.6669988381870295,1.711467874260069,0.6768373244702953,0.32316267553484757
39.3389734493526,2.6652283380851647,1.7807581357163782,0.6768635587739535,0.32313644123119223
39.34390726771597,2.6622562316172087,1.8522858966102123,0.6768415542754488,0.3231584457296999
39.34884108607933,2.6561813055449988,1.925645055460723,0.6768051652660789,0.32319483473907257
39.3537749044427,2.6497520419036538,2.0004740866230697,0.6767897807218465,0.32321021928330684
39.35870872280607,2.6466359948878124,2.076449403931165,0.6768019201449578,0.3231980798601978
39.36364254116943,2.6454054110945613,2.1532689532275207,0.6768231526755721,0.3231768473295851
39.3685763595328,2.640916721041435,2.2306449738998,0.6768372799905396,0.3231627200146182
39.373510177896165,2.631946780371984,2.3083035399317215,0.6768442328257048,0.32315576717945427
39.378443996259534,2.6236235301960984,2.3859798048247303,0.6768500877346567,0.323149912270503
39.383377814622904,2.621627136394045,2.4634119586186713,0.676855312311392,0.3231446876937683
39.388311632986266,2.626069204819737,2.540356152320629,0.676858008286907,0.32314199171825225
39.39324545134963,2.629021124365116,2.616579861442462,0.6768615224879656,0.32313847751719266
39.39817926971299,2.621807830778081,2.691821635591107,0.6768704368538474,0.3231295631513113
39.40311308807636,2.6085984895097254,2.765990280223951,0.6768806314900208,0.3231193685151368
39.40804690643973,2.602824156232002,2.83892562787877,0.6768814558454133,0.3231185441597421
39.41298072480309,2.6082723022895578,2.910492578246965,0.6768718753388607,0.323128124666293
39.41791454316646,2.6143027391365354,2.9805307938652192,0.676867795784068,0.32313220422108757
39.42284836152982,2.609708360165942,3.0489222446742175,0.6768831457885165,0.3231168542166414
39.42778217989319,2.596201104722407,3.1155382848661537,0.676906371215251,0.3230936287899088
39.43271599825656,2.5879387571883696,3.1802582916570685,0.6769096961125851,0.3230903038925753
39.437649816619924,2.5938373234082657,3.242972072838435,0.6768865542920941,0.32311344571306827
39.44258363498329,2.602855118571002,3.3035883592937307,0.6768660077836861,0.3231339922214788
39.447517453346656,2.5990327626017455,3.361991733144022,0.6768767756874945,0.32312322431767276
39.452451271710025,2.5856698422027073,3.418027124793873,0.6769074853746078,0.32309251463056066
39.45738509007339,2.578163949240904,3.471576549925231,0.6769216792377937,0.3230783207673771
39.46231890843675,2.58106910288558,3.5225967157526954,0.6769069352438031,0.3230930647613684
39.46725272680012,2.5865054233395823,3.571030182802419,0.6768873091227283,0.32311269088244465
39.47218654516348,2.586802291186707,3.6168200678525033,0.6768858763563107,0.3231141236488634
39.47712036352685,2.580754086670429,3.6598989742182186,0.6768973735800288,0.3231026264251456
39.48205418189022,2.572895424703452,3.700192053765403,0.676905928259637,0.32309407174553767
39.48698800025358,2.568837898887332,3.7376596526762387,0.6769091123429612,0.32309088766221383
39.49192181861695,2.570591356686654,3.7721934007766915,0.6769108274542771,0.32308917255089953
39.496855636980314,2.575159577519762,3.8036143243356735,0.6769070690751,0.3230929309300772
39.50178945534368,2.5752737497713776,3.83187020149678,0.676896034188527,0.3231039658166509
39.506723273707046,2.566825513697176,3.856989685338837,0.6768911589005213,0.3231088411046571
39.511657092070415,2.5580392823747937,3.879041450977998,0.6769043906356481,0.32309560936953086
39.51659091043378,2.559879713934417,3.897958795631145,0.67692225099471,0.3230777490104697
39.52152472879714,2.5673874488185566,3.9135113779346664,0.6769194538571582,0.3230805461480212
39.52645854716051,2.566464158516604,3.925580818137086,0.6768970046751339,0.32310299533004594
39.53139236552387,2.5568947115857865,3.934238165027809,0.6768858691385599,0.3231141308666207
39.53632618388724,2.5515362149262186,3.9396243129007846,0.6769039861535973,0.32309601385158465
39.54126000225061,2.55520166711363,3.9418049636346586,0.6769279619005542,0.32307203810462853
39.54619382061397,2.559186460252382,3.9406928269232693,0.6769243759018607,0.3230756241033236
39.55112763897734,2.556160685000348,3.9362416540166287,0.6768978024320149,0.32310219757317127
39.556061457340704,2.5499132899104096,3.9285415927578566,0.6768847835040601,0.32311521650112773
39.56099527570407,2.5480523256833174,3.917579471759932,0.6769023131311098,0.32309768687408075
39.56592909406744,2.5508431238538787,3.9031416758500033,0.676925785069318,0.32307421493587457
39.570862912430805,2.5520591023185393,3.8852580463670763,0.6769253562442707,0.3230746437609227
39.575796730794174,2.549053057091613,3.8641306310638335,0.6769050855213878,0.32309491448380784
39.58073054915753,2.545927870968534,3.839850765423928,0.676892623757271,0.32310737624792635
39.5856643675209,2.545996233189147,3.8124398152651766,0.6769013405115316,0.3230986594936682
39.59059818588427,2.5472945879343722,3.781904719792361,0.6769168147725608,0.3230831852326381
39.59553200424763,2.5472505962767933,3.7482119949420114,0.6769184181501663,0.32308158185503044
39.600465822611,2.5462392138473247,3.711360397382169,0.6769051455081729,0.32309485449702174
39.60539964097436,2.5451273826721867,3.67141567850022,0.6768963449111325,0.3231036550940619
39.61033345933773,2.5441619628294334,3.6284314762263112,0.6769064931773966,0.32309350682779736
39.6152672777011,2.5444433960964146,3.5824614808869506,0.6769234385789463,0.32307656142624586
39.62020109606446,2.5462958897234604,3.5335854855330484,0.6769216762682849,0.3230783237369069
39.62513491442783,2.5472749132729238,3.4818883253950936,0.6768982216924602,0.3231017783127315
39.630068732791194,2.5455501142521997,3.427407606207023,0.67688086846006,0.3231191315451335
39.635002551154564,2.5435075188197684,3.3701870618628123,0.6768929566790454,0.323107043326149
39.63993636951793,2.5446028218237036,3.3103344689051455,0.6769226158948591,0.3230773841103358
39.64487018788129,2.5477792135885253,3.2479921169933363,0.6769377218638825,0.32306227814131505
39.64980400624466,2.548666601225529,3.1832438654216166,0.6769223629174761,0.3230776370877224
39.65473782460802,2.546615134699933,3.116184699152438,0.6768894194214508,0.32311058058375103
39.65967164297139,2.5460661182035005,3.0469163718583263,0.6768651204148669,0.32313487959033727
39.66460546133476,2.5489580251686115,2.97554540951141,0.6768684694108488,0.32313153059435834
39.66953927969812,2.551173658912921,2.9021307279349964,0.6768978662464228,0.32310213375878716
39.67447309806149,2.5498730688777984,2.8268333948510165,0.6769308597821366,0.3230691402230738
39.67940691642485,2.548886984650722,2.7498087561914173,0.6769422888417833,0.32305771116342663
39.68434073478822,2.5522439653804776,2.6711949688798935,0.6769267613275092,0.3230732386777009
39.68927455315159,2.5568571724621907,2.591143610674273,0.6768994784453091,0.32310052155990165
39.694208371514954,2.5575593901224956,2.509821465084034,0.6768755801636789,0.32312441984153123
39.69914218987832,2.555878540857955,2.4274137489686125,0.6768557639363324,0.32314423606887865
39.704076008241685,2.556883722748971,2.344125862262985,0.6768331810425299,0.3231668189626818
39.70900982660505,2.5605078161694057,2.260157860106344,0.6768080946709322,0.32319190533427977
39.71394364496842,2.5624294459579007,2.175728013191536,0.6767939533287428,0.32320604667646985
39.71887746333178,2.561536116363607,2.091153002364433,0.6768090697468011,0.3231909302584124
39.72381128169515,2.5607147952776437,2.006784457958553,0.6768549561181061,0.32314504388710785
39.72874510005851,2.5613382914177754,1.923007987386708,0.6768985574367875,0.3231014425684272
39.73367891842188,2.561494416202967,1.8402727015746374,0.676887498931166,0.32311250107404904
39.73861273678525,2.5604083026979207,1.7591502546638589,0.6767983829861375,0.3232016170190781
39.74354655514861,2.5611510963836026,1.6805004396902032,0.6766681366141222,0.32333186339109277
39.74848037351198,2.5656913076741414,1.6060372529308637,0.6765355717594255,0.323464428245786
39.75341419187534,2.5709223117298627,1.5404715889831708,0.6762825129689971,0.32371748703621067
39.75834801023871,2.572044306607802,1.484485909220595,0.6761215124836429,0.323878487521563
39.76328182860208,2.567538425169196,1.4383821722766108,0.6759326763948699,0.324067323610338
39.76821564696544,2.5617828012249904,1.4019337316900393,0.6757932527099595,0.32420674729524945
39.77314946532881,2.5604515510642,1.3755248045877868,0.675759956238843,0.32424004376636717
39.77808328369217,2.5634979908975373,1.3593665076041084,0.6758557796100577,0.3241442203951535
39.78301710205554,2.567191983903345,1.353283457780474,0.6760238826010887,0.3239761174041236
39.78795092041891,2.568837773870523,1.356826948560162,0.676156045201234,0.32384395480397854
39.79288473878227,2.5678521908773058,1.3693898902248705,0.6761767589331606,0.3238232410720526
39.79781855714564,2.565967181282876,1.3902782420741524,0.6760986306315695,0.32390136937364356
39.802752375509,2.5650672162794192,1.4187559429602326,0.6759971863006203,0.32400281370459305
39.80768619387237,2.5649730391953383,1.4540768263426684,0.675936923363707,0.3240630766415062
39.81262001223574,2.5642589130357334,1.4955139228646543,0.675926002851546,0.3240739971536661
39.8175538305991,2.5620144512125194,1.542378637602703,0.6759374640163803,0.32406253598883084
39.82248764896247,2.558290396965287,1.5940219867134402,0.6759593997191701,0.32404060028604037
39.827421467325834,2.5541691758404017,1.6498332240764737,0.6760098744954248,0.3239901255097844
39.8323552856892,2.5512378474001824,1.7092453700393024,0.6761022374385627,0.3238977625666479
39.837289104052566,2.5500353155250988,1.7717399738143162,0.6762102670114344,0.3237897329937801
39.84222292241593,2.550102887811489,1.8368456224605334,0.6762818759924571,0.32371812401275896
39.8471567407793,2.5502269279678025,1.9041398614722913,0.6762889830623408,0.323711016942879
39.85209055914266,2.5490104257731896,1.9732461701667392,0.676255583501935,0.3237444165032873
39.85702437750603,2.5465240162443354,2.0438138281092173,0.6762312009376545,0.3237687990675699
39.8619581958694,2.5439896582524066,2.1154976923406013,0.6762412413544767,0.32375875865074943
39.86689201423276,2.542495669949122,2.1879189973116477,0.6762694646277865,0.3237305353774406
39.87182583259613,2.5425518954851283,2.260891206524528,0.6762861694507001,0.3237138305545288
39.87675965095949,2.5434438052007424,2.334171577168712,0.6762832620756855,0.32371673792954425
39.88169346932286,2.5436787231621905,2.4075316806585567,0.676276186714679,0.3237238132905506
39.88662728768623,2.5425413385935225,2.4807541271652562,0.6762793339840725,0.3237206660211568
39.89156110604959,2.540462974953537,2.5536332587814625,0.6762915097170266,0.3237084902882013
39.896494924412956,2.5388757750502946,2.625971177835582,0.6763049144106855,0.32369508559454196
39.90142874277632,2.5390560013165397,2.697564753244082,0.6763155577757278,0.32368444222949877
39.90636256113969,2.540160516128745,2.7682275691733516,0.6763193728978338,0.3236806271073915
39.91129637950306,2.5401396932146896,2.8378057011136315,0.6763106784491968,0.32368932155602587
39.91623019786642,2.5386711948610086,2.90614371812706,0.6762957226078834,0.3237042773973407
39.92116401622979,2.5372578273395705,2.9730831203062227,0.6762966268364026,0.3237033731688237
39.92609783459315,2.5369655547449392,3.038451872011913,0.6763242092641519,0.3236757907410761
39.93103165295652,2.5373461976545477,3.1021575223319373,0.6763534456640948,0.3236465543411349
39.93596547131989,2.5374287228514385,3.1641096638941013,0.6763486858208606,0.32365131418436927
39.94089928968325,2.5371090818289153,3.224199166132371,0.6763137249197559,0.32368627508547626
39.94583310804662,2.536833071826262,3.2822936459358374,0.676292243513627,0.3237077564916075
39.95076692640998,2.536389314654599,3.3382934482582294,0.6763108788847334,0.32368912112050224
39.95570074477335,2.5356130776194004,3.3921223238757334,0.6763456151597579,0.32365438484547937
39.960634563136715,2.535410094434315,3.4437010416227003,0.6763581055118942,0.32364189449334435
39.96556838150008,2.536259068883031,3.4929306130330082,0.6763438008104794,0.3236561991947599
39.970502199863446,2.536874524003154,3.5397102053519554,0.6763260142824973,0.32367398572274275
39.97543601822681,2.5360652233106245,3.583891420633435,0.6763201683032942,0.3236798317019465
39.98036983659018,2.5347961861698827,3.6254548269249067,0.6763249478657535,0.3236750521394871
39.98530365495355,2.534915088463612,3.664346826634025,0.6763362638903544,0.323663736114886
39.99023747331691,2.536274397931063,3.7004824189865797,0.676348903413955,0.32365109659128666
39.99517129168028,2.5367578684012484,3.7338483612564777,0.6763518845529218,0.32364811545232064
40.00010511004364,2.535592137284641,3.764336790935849,0.6763406960156907,0.32365930398955245
40.00503892840701,2.5347427524633845,3.79179076709944,0.6763284527694742,0.3236715472357701
40.00997274677038,2.535667758651053,3.816230938577041,0.6763298977950163,0.32367010221022896
40.01490656513374,2.536838083150536,3.837622181062015,0.6763408660696494,0.3236591339355963
40.01984038349711,2.5364358846111927,3.8559041860216285,0.6763468322400559,0.3236531677651906
40.02477420186047,2.535439961848712,3.8709828437011224,0.6763447106040391,0.32365528940120714
40.029708020223836,2.5356959839187416,3.882743252829675,0.6763424925181328,0.32365750748711436
40.034641838587206,2.5367707817457785,3.891352772110681,0.676343347838702,0.3236566521665465
40.03957565695057,2.537024996515846,3.8967557469182026,0.6763428943708402,0.3236571056344088
40.04450947531394,2.5364189852774666,3.898919163172859,0.6763395195737841,0.3236604804314655
40.0494432936773,2.536169507933006,3.8977693484202995,0.6763372588115086,0.32366274119374294
40.05437711204067,2.5366591052067897,3.8932753814848216,0.6763392970751356,0.32366070293011817
40.05931093040404,2.5372102190509778,3.8855709565916867,0.6763445157745086,0.3236554842307466
40.0642447487674,2.537259168373505,3.8746955610218135,0.676349390169452,0.3236506098358062
40.06917856713077,2.5368304670727464,3.8607177314034913,0.6763508033842045,0.32364919662105424
40.07411238549413,2.5364367640606797,3.8436645870405193,0.6763476427348977,0.323652357270362
40.0790462038575,2.536669077407915,3.8235541723514506,0.6763407663813829,0.32365923362387905
40.083980022220864,2.5373374933854866,3.8003890959541833,0.6763324978381963,0.32366750216706763
40.088913840584226,2.5374034435682375,3.77396204528064,0.6763289533500658,0.32367104665519897
40.093847658947595,2.536476387080042,3.744439043349494,0.6763388056950219,0.3236611943102403
40.09878147731096,2.535622319740712,3.711894021553885,0.6763600976939622,0.3236399023112979
40.10371529567433,2.535910563765218,3.6763130656277863,0.6763712395205553,0.32362876048470457
40.108649114037696,2.536775262558845,3.637801134965465,0.676352280750579,0.3236477192546805
40.11358293240106,2.536746688747875,3.596448077945071,0.6763183110017101,0.32368168900354755
40.11851675076443,2.5356930354777396,3.552308468118052,0.676310239481127,0.32368976052413
40.12345056912779,2.5351126651525444,3.505416159212784,0.6763408624091737,0.3236591375960831
40.12838438749116,2.5356669367967837,3.45587674063039,0.6763714519978938,0.3236285480073638
40.13331820585453,2.5360813461422502,3.40371966976436,0.6763623630594736,0.323637636945785
40.13825202421789,2.535509370034407,3.3489945823893184,0.6763293376280811,0.3236706623771788
40.14318584258126,2.5351727515507587,3.2918094489330882,0.6763200672640316,0.32367993274123
40.148119660944616,2.5363586562661884,3.232259689125928,0.6763434481132024,0.32365655189206133
40.153053479307985,2.5380595793437903,3.1704351575093925,0.676359057051134,0.3236409429541316
40.157987297671355,2.5383106272236664,3.1064216051581606,0.676342115581937,0.323657884423332
40.16292111603472,2.5372323476236405,3.0402938621343543,0.6763209283718479,0.32367907163342335
40.167854934398086,2.5365832386315805,2.9721237194627292,0.6763288713628399,0.32367112864243397
40.17278875276145,2.5371857039436296,2.9020547430571537,0.6763501251573149,0.3236498748479603
40.17772257112482,2.5383944166869226,2.830234452858839,0.6763461772615468,0.32365382274372834
40.18265638948819,2.5392631256750224,2.7567996813912834,0.6763181070271994,0.3236818929780766
40.18759020785155,2.5395708562510033,2.68186285692389,0.6763045368263468,0.32369546317892856
40.19252402621492,2.539595184510618,2.605603937582127,0.6763224014295859,0.3236775985756889
40.19745784457828,2.538833966789438,2.5282101377931467,0.6763457357106052,0.32365426429467037
40.20239166294165,2.5367475821951313,2.4498552469501167,0.676347765802555,0.32365223420272143
40.20732548130502,2.5342909266322873,2.3707259013202333,0.676332130832747,0.3236678691725297
40.212259299668375,2.5332009693824515,2.291075309186458,0.6763116016870547,0.32368839831822227
40.217193118031744,2.533677968662338,2.211163535533926,0.6762846439412271,0.3237153560640503
40.22212693639511,2.53316124423965,2.1312779125629024,0.6762516369004785,0.3237483631048
40.227060754758476,2.5291827039448687,2.051761583176907,0.6762315258010243,0.3237684742042545
40.231994573121845,2.523776291718763,1.9730265054488472,0.67623577287454,0.3237642271307397
40.23692839148521,2.5213670500443244,1.8955624951116063,0.6762361602154183,0.3237638397898614
40.24186220984858,2.521919624067917,1.819986330882373,0.6761857817365731,0.32381421826870715
40.24679602821194,2.520687527064227,1.747214584659815,0.6760460095996395,0.3239539904056387
40.25172984657531,2.514889145104801,1.680795777935445,0.6757626646210204,0.32423733538425376
40.25666366493868,2.5068723973218567,1.6226447168361973,0.6755990247129033,0.32440097529236583
40.26159748330204,2.501325959375742,1.572769514923831,0.6755045416358203,0.324495458369451
40.26653130166541,2.500535375114456,1.5312078816334844,0.675409753925882,0.3245902460793914
40.27146512002877,2.50140206405702,1.4982632911047369,0.675289319292769,0.3247106807125049
40.276398938392134,2.4994063506403092,1.4742649537917105,0.6751631255343818,0.3248368744708939
40.2813327567555,2.4938033961413058,1.4593890027249947,0.6750637964856054,0.3249362035196708
40.286266575118866,2.4858462420712306,1.4535498466548207,0.6749963852741523,0.3250036147311245
40.291200393482235,2.4772682739720433,1.456425780531168,0.6749487768498821,0.32505122315539525
40.2961342118456,2.4705927160479537,1.467527660969311,0.6749282674842605,0.3250717325210165
40.30106803020897,2.467038823260549,1.486261466626981,0.6749611694486063,0.32503883055667127
40.306001848572336,2.4656944824766676,1.5119764143163599,0.6750496013781677,0.32495039862710984
40.3109356669357,2.4637534247801027,1.544001593511251,0.6751470270295499,0.32485297297572685
40.31586948529907,2.458817487077163,1.581680110163377,0.6751961490310117,0.3248038509742645
40.32080330366243,2.452335803802726,1.6244007756189731,0.6751918025045294,0.3248081975007457
40.3257371220258,2.4474432957296863,1.671608632500453,0.6751918908846258,0.3248081091206473
40.33067094038917,2.4445949331199475,1.7227900981107598,0.6752545267329073,0.3247454732723666
40.335604758752524,2.442034378782893,1.7774573289306148,0.6753680366595702,0.324631963345707
40.34053857711589,2.438542717169583,1.835145817606903,0.675456714814567,0.32454328519071246
40.345472395479256,2.434225850785138,1.8954243327941362,0.6754619043014654,0.3245380957038172
40.350406213842625,2.4297257476441994,1.9579080738759556,0.6754070572356758,0.32459294276960987
40.355340032205994,2.425093467115008,2.022240145988142,0.6753695627540145,0.3246304372512722
40.36027385056936,2.4200463576179048,2.0880632955559815,0.675392479945785,0.32460752005950505
40.365207668932726,2.4146070497200123,2.1550429580354513,0.6754420721165799,0.32455792788871074
40.37014148729609,2.409028516281679,2.222913846091635,0.6754584625495306,0.3245415374557612
40.37507530565946,2.403906486181529,2.291443087948009,0.6754305975908486,0.32456940241444465
40.38000912402283,2.4001455158036404,2.360393593800662,0.6754025919291609,0.32459740807613224
40.38494294238619,2.3984155679151753,2.429528798531142,0.6754134219198614,0.3245865780854317
40.38987676074956,2.3971926264782626,2.498630479441083,0.6754539302924099,0.3245460697128824
40.39481057911292,2.3930840957365405,2.567410582744238,0.6754880900363394,0.3245119099689525
40.39974439747628,2.385691106390081,2.6357653717532212,0.6754959426272564,0.32450405737803534
40.40467821583965,2.378619340793401,2.703509732725841,0.6754828511368193,0.3245171488684713
40.409612034203015,2.374908364815916,2.7704577719908543,0.6754624124058055,0.3245375875994824
40.414545852566384,2.3740163629116404,2.836430718067266,0.6754487079095942,0.3245512920956932
40.419479670929746,2.3728545704010195,2.9012587419912195,0.6754559822103527,0.3245440177949375
40.424413489293116,2.370093541565971,2.9648321956775217,0.675484374277219,0.32451562572807247
40.429347307656485,2.3672798346197954,3.02703783602284,0.6755083324661432,0.3244916675391502
40.43428112601985,2.3644093243369366,3.087744188186557,0.6755010929411841,0.32449890706411055
40.43921494438322,2.3598186193914685,3.146796297366565,0.6754727897679276,0.32452721023736886
40.44414876274658,2.3548520692789623,3.204090057765011,0.6754624923643459,0.3245375076409526
40.44908258110995,2.3533761802039965,3.2595276331787018,0.6754863434578097,0.3245136565474912
40.45401639947332,2.355638298614966,3.3130214173133146,0.6755145277671183,0.32448547223818425
40.45895021783668,2.355888635228234,3.364474579840349,0.6755120526069038,0.32448794739840003
40.46388403620004,2.3501335240008516,3.4137581695648915,0.6754857279775137,0.3245142720277907
40.468817854563405,2.343784649525277,3.4608228488394603,0.6754718523319849,0.32452814767332155
40.473751672926774,2.3437567892339275,3.5055868448928713,0.6754866204078691,0.32451337959743864
40.47868549129014,2.346598392194005,3.547930677781105,0.6755098938279599,0.32449010617734797
40.483619309653506,2.344588052226484,3.587689947730731,0.6755164693943292,0.3244835306109792
40.488553128016875,2.3391548418596786,3.624890652300152,0.6755047716891174,0.3244952283161915
40.49348694638024,2.337300798100635,3.6594649188964454,0.6754903884362372,0.324509611569073
40.49842076474361,2.33865689113176,3.6913406803519506,0.6754859449826986,0.3245140550226123
40.503354583106976,2.3370551509693,3.7205369215774096,0.6754945360514195,0.3245054639538917
40.50828840147034,2.3328185087218043,3.746991682485925,0.6755106629860747,0.32448933701923766
40.51322221983371,2.3321873483621776,3.7705893566924362,0.6755197717599353,0.3244802282453774
40.51815603819707,2.3344533660448907,3.791218889063243,0.6755092691190745,0.32449073088623914
40.52308985656044,2.331856327058087,3.8087501597224587,0.675488773729409,0.32451122627590473
40.5280236749238,2.3248466946322135,3.823012773640826,0.675485221594589,0.3245147784107253
40.532957493287164,2.3235897999450943,3.8343099210090203,0.6755066865153161,0.32449331348999894
40.53789131165053,2.3295916642496977,3.8426019678868544,0.6755261042381026,0.32447389576721375
40.542825130013895,2.3311327331024043,3.847845427388375,0.6755168385516435,0.3244831614536738
40.547758948377265,2.3230586026531217,3.8500596363813675,0.6754912201404327,0.3245087798648867
40.552692766740634,2.31586674742281,3.8492306210945846,0.67548346460059,0.32451653540473024
40.557626585103996,2.3185282598568597,3.845272908807398,0.6755029645632677,0.3244970354420555
40.562560403467366,2.324747783446509,3.8380896879031168,0.6755246224279801,0.32447537757734585
40.56749422183073,2.3235916046176697,3.8278020840922604,0.6755235784814018,0.3244764215239257
40.5724280401941,2.3159981804508267,3.814464632704398,0.6755035721964844,0.3244964278088437
40.57736185855747,2.3121308660282702,3.7980798020986692,0.6754879529874274,0.3245120470179028
40.58229567692083,2.315245643553401,3.778741016948183,0.6754917338768294,0.3245082661285028
40.5872294952842,2.3180998817490734,3.756494041382876,0.6755074152597862,0.32449258474554893
40.59216331364755,2.3155017921816516,3.731362352857593,0.6755176409569326,0.32448235904839945
40.59709713201092,2.3105994820491924,3.7033683261778823,0.6755164808913583,0.32448351911397183
40.60203095037429,2.3078641303551044,3.6725339207174055,0.6755109130748091,0.32448908693051964
40.606964768737654,2.3085242037274134,3.638828304334896,0.6755047192791404,0.32449528072618805
40.611898587101024,2.311868002617984,3.602277098919436,0.6754956749818731,0.32450432502345455
40.616832405464386,2.313512378038651,3.5629387275867015,0.6754900101069051,0.324509989898421
40.621766223827755,2.30781489716578,3.52086240428939,0.6754997023417469,0.3245002976635789
40.626700042191125,2.298989655322259,3.4761454625332435,0.6755191649463859,0.32448083505894076
40.63163386055449,2.2987263178968638,3.4288736895883347,0.6755249222771159,0.3244750777282117
40.63656767891786,2.307082016441923,3.3790926776477503,0.6755081156934373,0.32449188431189113
40.64150149728122,2.310683800167659,3.326914941032592,0.6754886813111429,0.32451131869418665
40.64643531564459,2.303383537472189,3.2723967356964234,0.6754874643826476,0.3245125356226842
40.65136913400795,2.294361516571142,3.2156633369202217,0.6755015143496531,0.3244984856556801
40.65630295237131,2.293845730761598,3.1567715180272287,0.6755147777035546,0.3244852223017816
40.66123677073468,2.300177495022291,3.0958328222194194,0.6755164732105442,0.32448352679479436
40.666170589098044,2.303738734446861,3.0329160550800482,0.6755037519417512,0.32449624806359095
40.671104407461414,2.3004858025901354,2.9681458569501755,0.6754842911563211,0.324515708849023
40.676038225824776,2.2956094797580597,2.9016694002947316,0.675478673316687,0.32452132668865696
40.680972044188145,2.29323351056674,2.8336103097352345,0.6754986315350446,0.3245013684702991
40.685905862551515,2.2924319105817075,2.76407653880528,0.6755217363932065,0.32447826361213766
40.69083968091488,2.2937779422769067,2.693163959886397,0.6755135970962123,0.3244864029091321
40.695773499278246,2.2984452109591675,2.6210338783738005,0.6754784157101809,0.32452158429516376
40.70070731764161,2.302677889535289,2.547896015367052,0.6754577358872439,0.3245422641181013
40.70564113600498,2.3009742000656144,2.4739480819748256,0.6754710079343359,0.32452899207100944
40.71057495436835,2.293189919224682,2.399409427582559,0.6754887786754312,0.3245112213299147
40.7155087727317,2.286980778881095,2.324505981262851,0.6754795205953883,0.3245204794099583
40.72044259109507,2.2893716880192314,2.249474503711966,0.6754536307984677,0.32454636920688024
40.725376409458434,2.2959757268928653,2.174631719601464,0.675439268980778,0.3245607310245699
40.7303102278218,2.2973659198563614,2.1003269900419603,0.6754387014280974,0.3245612985772512
40.73524404618517,2.2928100730490875,2.0269693917566842,0.6754349873346146,0.3245650126707348
40.740177864548535,2.288908034998519,1.9550586726390518,0.6754242863002642,0.32457571370508526
40.745111682911904,2.289367395282223,1.885236001672601,0.6754102507393275,0.3245897492660204
40.75004550127527,2.291771249498648,1.8184280455173154,0.6753691179873005,0.3246308820180437
40.754979319638636,2.2921682720736816,1.7570301561701922,0.6751545714966537,0.3248454285086867
40.759913138002005,2.29007301242875,1.703874015704742,0.6749939422404819,0.32500605776485836
40.76484695636537,2.2880350227252806,1.6583515888227982,0.6748169836793287,0.3251830163260125
40.76978077472874,2.2870810410974425,1.6206046295580865,0.6746608928933093,0.32533910711203406
40.7747145930921,2.2859130154501663,1.590808551308025,0.6745509144555569,0.32544908554978746
40.77964841145546,2.2843307339392656,1.569150237992655,0.6744665265954123,0.325533473409933
40.78458222981883,2.2837175959182607,1.555723386849678,0.6743791607034167,0.32562083930192925
40.78951604818219,2.2844268451306737,1.5504482024388275,0.6742961672487998,0.3257038327565467
40.79444986654556,2.28489486812568,1.5530673839609201,0.6742586569440681,0.32574134306127883
40.799383684908925,2.2841558306351932,1.5631840332325717,0.6742975667379454,0.3257024332674011
40.804317503272294,2.2838798182273736,1.580305807038147,0.6743980063511053,0.32560199365424153
40.809251321635664,2.286423197983099,1.6038833816246552,0.6745121267926922,0.32548787321265416
40.814185139999026,2.291094980758406,1.63334623952746,0.6746045435394157,0.32539545646592977
40.819118958362395,2.2945980804681643,1.6681333271466,0.6746759910169178,0.3253240089884262
40.82405277672576,2.295056332444622,1.7077083504089154,0.6747396898102981,0.3252603101950452
40.82898659508913,2.293205381363759,1.7515628364246048,0.6747870051762845,0.3252129948290578
40.833920413452496,2.2917581669433424,1.7992200686349147,0.6747942619208835,0.32520573808446174
40.83885423181586,2.292988912755733,1.8502356097690218,0.674764528074417,0.3252354719309308
40.84378805017922,2.295571914766443,1.9041880785227248,0.6747414248745486,0.32525857513080203
40.84872186854258,2.296216889962538,1.9606673689940357,0.6747636990295299,0.3252363009758242
40.85365568690595,2.2941147436524023,2.0192718227692152,0.6748154613718227,0.3251845386335329
40.85858950526932,2.291364923856765,2.0796368610757385,0.6748439286431903,0.32515607136216806
40.863523323632684,2.2902054153499676,2.1414449048815154,0.6748273798127721,0.32517262019258797
40.86845714199605,2.290959632485967,2.2044152228518565,0.674802291725554,0.3251977082798071
40.873390960359416,2.2918614579610685,2.268284986198095,0.6748124886837128,0.3251875113216491
40.878324778722785,2.29162305757694,2.332785993238953,0.6748513478994076,0.3251486521059552
40.883258597086154,2.291131688973482,2.397628643064215,0.674875622836577,0.32512437716878545
40.88819241544952,2.2915247208569185,2.462563383937851,0.6748670276373397,0.325132972368022
40.893126233812886,2.292277143214314,2.527428375458333,0.6748528541644676,0.3251471458408936
40.89806005217625,2.2921846804379666,2.5920714118726647,0.6748612714325275,0.3251387285728336
40.90299387053961,2.2914123369707182,2.6563311103047824,0.6748809384424476,0.3251190615629123
40.90792768890298,2.2912172155469155,2.72003909546135,0.6748816462338212,0.32511835377153714
40.91286150726634,2.2920420633705594,2.7829947334151433,0.6748619499985622,0.32513805000679413
40.91779532562971,2.2931631115427478,2.8449534010552515,0.6748539718208317,0.32514602818452665
40.922729143993074,2.2937498848820743,2.9059107714539385,0.6748786924187996,0.3251213075865608
40.92766296235644,2.293523570113495,2.9657160672168077,0.6749137366153835,0.325086263389979
40.93259678071981,2.2929146705206125,3.024252406791994,0.6749181044950272,0.3250818955103355
40.937530599083175,2.292542808876297,3.0814097982881394,0.6748843154638487,0.32511568454151546
40.942464417446544,2.292711958916291,3.1370707385925845,0.6748524926051361,0.32514750740022985
40.94739823580991,2.293363184151785,3.191087469289578,0.6748648579724109,0.3251351420329571
40.952332054173276,2.2938876485534276,3.2433502862957,0.6749122579776577,0.3250877420277119
40.957265872536645,2.2936004721351266,3.2937920624122903,0.6749404834540025,0.32505951655136867
40.96219969090001,2.292861929593712,3.342341644295495,0.6749154057771041,0.3250845942282678
40.96713350926337,2.292582733504337,3.3889174476626334,0.6748678887425953,0.32513211126277775
40.97206732762673,2.2927503420271793,3.4333719625000634,0.6748573879384675,0.3251426120669064
40.9770011459901,2.29263205355543,3.4756391454112134,0.6748974896928721,0.325102510312502
40.98193496435347,2.2921852383424803,3.515682092983432,0.6749397410695401,0.3250602589358337
40.98686878271683,2.2921062251188236,3.553365196368046,0.674936118895698,0.32506388110967604
40.9918026010802,2.2923791460018794,3.588683097487532,0.6748965691797726,0.32510343082560256
40.996736419443565,2.2920340272202653,3.6215023771394113,0.6748700512050203,0.32512994880035534
41.001670237806934,2.290936756924697,3.651718432608117,0.6748829965845615,0.3251170034208157
41.0066040561703,2.290291185591602,3.6793292292078474,0.6749156198169759,0.3250843801884015
41.011537874533666,2.2906753413004153,3.704346272588517,0.6749336032907937,0.3250663967145848
41.016471692897035,2.2910809798214355,3.726647802155904,0.6749245120653743,0.3250754879400048
41.0214055112604,2.2905134902525774,3.746160125538462,0.6749013740875488,0.32509862591783006
41.02633932962377,2.289373472793545,3.762822006732019,0.6748857038660775,0.32511429613930176
41.03127314798713,2.288706042683107,3.7765239681120586,0.6748914170775409,0.32510858292783973
41.03620696635049,2.2886616095087406,3.7872617917803213,0.6749139375899549,0.32508606241542654
41.04114078471386,2.2885566030188347,3.795034871218466,0.6749309912525954,0.32506900875278627
41.04607460307722,2.288168488439889,3.799873190899798,0.6749242410714729,0.32507575893391055
41.05100842144059,2.287729182186565,3.8017460360652207,0.6749023875918296,0.3250976124135555
41.05594223980396,2.286983217517569,3.8006414112728732,0.6748915497175328,0.32510845028785373
41.060876058167324,2.285848664743816,3.796615147981505,0.6749014613086493,0.32509853869673955
41.06580987653069,2.28519588288949,3.7897026139167838,0.6749160023052699,0.3250839977001213
41.070743694894055,2.285403592475201,3.7798126554266958,0.6749199850152765,0.32508001499011496
41.075677513257425,2.285294108896297,3.7670092141463574,0.674916861570182,0.3250831384352115
41.080611331620794,2.283950029431839,3.751209632053738,0.674913484011926,0.3250865159934691
41.085545149984156,2.282324966318485,3.7325727314446344,0.6749067035912972,0.3250932964141007
41.090478968347526,2.28174718624374,3.711134358805521,0.6748971622298297,0.32510283777556714
41.09541278671088,2.281764044210752,3.6868886785143378,0.6748985483787574,0.32510145162663734
41.10034660507425,2.2810017506729943,3.6598930308162805,0.6749165515224541,0.32508344848293846
41.10528042343762,2.2795443229483094,3.630202866986061,0.6749320282296467,0.32506797177574565
41.11021424180098,2.2785453008492405,3.5978025649600403,0.6749236244864872,0.32507637551890506
41.11514806016435,2.277883138012523,3.5627295525776876,0.6748994911570732,0.325100508848317
41.120081878527714,2.276584765503471,3.5250623864326043,0.6748879565035957,0.32511204350179435
41.12501569689108,2.2750180484896423,3.4848431625490206,0.6748999589653512,0.325100041040039
41.12994951525445,2.2741926587391985,3.442136293871565,0.6749174856165695,0.3250825143888221
41.134883333617815,2.2735760602302633,3.3969949536172113,0.6749205802702563,0.3250794197351358
41.139817151981184,2.2720342147915913,3.3495003063989293,0.6749116495077473,0.325088350497645
41.144750970344546,2.270203791691882,3.2996798082570358,0.6749067628347575,0.3250932371706379
41.149684788707916,2.2694731304810922,3.247655147790725,0.6749116427255879,0.3250883572798084
41.154618607071285,2.269215915439698,3.193553487468595,0.6749150966322529,0.3250849033731462
41.15955242543464,2.267593008673212,3.137466265378185,0.6749060203305237,0.32509397967487885
41.16448624379801,2.2647929360000902,3.079507761929447,0.6748906992284184,0.325109300776986
41.16942006216137,2.263229133131675,3.019791077145008,0.6748872943622867,0.32511270564312084
41.17435388052474,2.2640674829644336,2.9584191133871194,0.6749022878759959,0.32509771212941246
41.17928769888811,2.2650051535171225,2.8954961858442823,0.6749190584163074,0.3250809415891011
41.18422151725147,2.263175828913033,2.831134686162776,0.6749168985327646,0.3250831014726438
41.18915533561484,2.2594791584242664,2.765467446174662,0.6748984116493394,0.3251015883560692
41.194089153978204,2.2574048877699355,2.6986342490155124,0.6748876979651512,0.32511230204025715
41.199022972341574,2.258462474896965,2.630771506446807,0.6748989107353833,0.32510108927002557
41.20395679070494,2.2608584242259284,2.5620377370173792,0.6749162991384863,0.3250837008669232
41.208890609068305,2.2610973315560674,2.492591822895416,0.6749125264106837,0.32508747359472606
41.213824427431675,2.2570030270443557,2.4226866731778127,0.6748810497253055,0.3251189502801053
41.21875824579503,2.2515810759853956,2.352559003758927,0.6748423715252053,0.3251576284802063
41.2236920641584,2.2505794591506345,2.282476585788972,0.6748213164852899,0.3251786835201216
41.22862588252177,2.254501770134608,2.2127584388334394,0.6748256471758584,0.325174352829554
41.23355970088513,2.2579112991834935,2.1437755149384445,0.6748443969693813,0.32515560303603147
41.2384935192485,2.256066365197186,2.0759711203315603,0.6748566686635773,0.3251433313418362
41.24342733761186,2.2489169470221837,2.009924463668263,0.6748387594670104,0.3251612405384023
41.24836115597523,2.2413643294448606,1.9464837899654597,0.6747683574478218,0.3252316425575874
41.2532949743386,2.2381344451037584,1.8870033283919347,0.6746400559734355,0.32535994403196994
41.25822879270196,2.238350391086395,1.8329569656517959,0.6745014013024253,0.32549859870297787
41.26316261106533,2.2391659473313634,1.7853000128348142,0.674379488335,0.32562051167040507
41.268096429428695,2.239528178560907,1.7444607989983247,0.6742970712852676,0.32570292872013923
41.273030247792065,2.238767368509571,1.7106223171300976,0.6742466669941654,0.3257533330112426
41.277964066155434,2.2359631749142377,1.6839491123479828,0.6742036690673778,0.32579633093803095
41.28289788451879,2.2306377919582054,1.6645887360547178,0.6741539192561763,0.3258460807492331
41.28783170288216,2.2249083234476217,1.6526065472525582,0.6740973514332683,0.3259026485721417
41.29276552124552,2.2228771527177065,1.64793867669608,0.6740358926384344,0.32596410736697634
41.29769933960889,2.225171853264758,1.6503856618282453,0.6739680025511505,0.32603199745426
41.30263315797226,2.227683627755985,1.6596333951347646,0.6739006969837669,0.32609930302164364
41.30756697633562,2.2251256069325502,1.6752797653112672,0.6738611585593576,0.32613884144605265
41.31250079469899,2.21409723034911,1.6968595847867778,0.6738831014622084,0.32611689854320103
41.31743461306235,2.1986946503936142,1.723871644922444,0.6739741479645974,0.32602585204081075
41.32236843142572,2.188647154894149,1.7558042941037681,0.6741005651237251,0.32589943488168244
41.32730224978909,2.188179620343843,1.7921660410496745,0.674210491098391,0.32578950890701536
41.332236068152454,2.193550592045573,1.8325053131014681,0.6742733992376162,0.32572660076779125
41.337169886515824,2.1965141871575837,1.8764031511191979,0.6742962025866117,0.32570379741879857
41.342103704879186,2.1909298207656662,1.9234622042754645,0.6743040466382467,0.32569595336716645
41.34703752324255,2.180383570227207,1.9732965985261872,0.674310909371493,0.32568909063392437
41.35197134160592,2.172190354742037,2.0255325374597293,0.6743106195028438,0.3256893805025755
41.35690515996928,2.1682269385662982,2.079823278857013,0.6742929672069757,0.32570703279844543
41.36183897833265,2.1668602652808477,2.135852760226475,0.6742639520251705,0.325736047980253
41.36677279669601,2.166309212342218,2.1933136670785034,0.6742470983609852,0.32575290164443915
41.37170661505938,2.164871417270375,2.251888929744164,0.6742631067686369,0.3257368932367885
41.37664043342275,2.1605728104859376,2.3112963164861227,0.6743079143874001,0.32569208561802676
41.38157425178611,2.1515921761351584,2.3713322108003987,0.6743524302343096,0.32564756977111725
41.38650807014948,2.140799837718074,2.4318005752655503,0.6743667199546062,0.32563328005082026
41.391441888512844,2.135112677068843,2.492510377476514,0.6743464989072937,0.32565350109813224
41.39637570687621,2.13602101631545,2.553284884710406,0.6743161968063747,0.3256838031990508
41.40130952523958,2.137759585213883,2.6139542918456202,0.6743056367915338,0.3256943632138909
41.40624334360294,2.134703883109401,2.674354118323173,0.6743236460738714,0.3256763539315521
41.41117716196631,2.1271376222188785,2.734320735668175,0.6743534206051085,0.3256465794003134
41.41611098032967,2.120697130876304,2.7935914931108057,0.6743711675084405,0.32562883249698177
41.42104479869304,2.1183415405562966,2.8521068339676634,0.6743680117996937,0.3256319882057311
41.42597861705641,2.1160683886359983,2.9096824372484447,0.6743546490268195,0.3256453509786072
41.43091243541977,2.1106107351222936,2.966134122862712,0.6743467190527506,0.32565328095267737
41.43584625378314,2.105797524561559,3.021327010009508,0.674348816181088,0.32565118382434116
41.4407800721465,2.106053884792528,3.075184616023006,0.6743547011029072,0.3256452989025238
41.44571389050987,2.1070708562132014,3.1276409032176336,0.6743598393120286,0.32564016069340523
41.45064770887324,2.1009079568578994,3.1786012358000937,0.6743669931668786,0.32563300683855706
41.4555815272366,2.0905565759856977,3.2279328545761166,0.6743768007981933,0.32562319920724375
41.46051534559997,2.087755658228719,3.27552396264614,0.674380266434023,0.32561973357141577
41.465449163963335,2.09366578562446,3.321291466136086,0.6743697599419282,0.3256302400635114
41.4703829823267,2.0952478979398914,3.3651519313866305,0.6743543318291748,0.32564566817626606
41.47531680069007,2.0850953761994773,3.4069795887134844,0.6743535208376605,0.3256464791677813
41.48025061905343,2.0728730266599444,3.446678298510962,0.6743726942543057,0.3256273057511361
41.4851844374168,2.071967774561389,3.4842347275504983,0.674392552100302,0.32560744790513996
41.49011825578016,2.0808663800572678,3.5195775420121382,0.6743905797032436,0.32560942030219947
41.49505207414353,2.0836052440366735,3.552610679775371,0.6743695177414876,0.32563048226395613
41.4999858925069,2.0715971235577,3.5832427326536185,0.6743558070945448,0.32564419291089974
41.50491971087026,2.0580617485179684,3.6113775177443936,0.6743672274503538,0.32563277255509193
41.50985352923363,2.058910233790512,3.637055225945719,0.6743895566806415,0.325610443324805
41.51478734759699,2.0679581030981145,3.6602064569900956,0.674394243909704,0.32560575609574427
41.51972116596036,2.0679809731109247,3.680780359091097,0.674376449040018,0.32562355096542966
41.52465498432373,2.0571613011039145,3.6987951429302086,0.674361865157125,0.32563813484832305
41.529588802687094,2.0482757878031257,3.7141443727197183,0.6743714842461023,0.3256285157593462
41.534522621050456,2.0489618693700153,3.7267649250231396,0.6743928510401314,0.3256071489653187
41.53945643941382,2.0538519528971,3.736669253934402,0.6743975497864335,0.32560245021901724
41.54439025777719,2.0530343684116628,3.7438011442188457,0.6743791086947232,0.3256208913107293
41.54932407614056,2.044427555482067,3.748078343486622,0.674360361192219,0.3256396388132352
41.55425789450392,2.0369564539017815,3.749579249763321,0.6743645684354098,0.3256354315700464
41.55919171286729,2.0383396031506975,3.7482654844153056,0.6743885293171313,0.3256114706883271
41.56412553123065,2.0429895808586416,3.7440869854587744,0.6744063166844595,0.32559368332100114
41.56905934959402,2.04032776058384,3.7370640135891047,0.6743969611210856,0.32560303888437586
41.57399316795739,2.0314718421286937,3.72723828095103,0.674369176494196,0.3256308235112666
41.57892698632075,2.026808286567078,3.7146652155596565,0.6743546501945872,0.3256453498108781
41.58386080468412,2.0294744450958633,3.6993964074302887,0.6743708221292782,0.32562917787618934
41.588794623047484,2.0316503394174985,3.681452329504719,0.6743969777486821,0.325603022256786
41.59372844141085,2.027211634720446,3.660813697515714,0.6744004925176863,0.3255995074877791
41.598662259774215,2.0203363067730002,3.6374651799834172,0.6743813013223746,0.32561869868308935
41.60359607813758,2.018663235371507,3.6114918487716636,0.6743698647411671,0.325630135264296
41.60852989650095,2.0217259354542647,3.582837187023754,0.674380685231794,0.3256193147736682
41.61346371486431,2.021524235883304,3.551600354093809,0.6743918688698776,0.32560813113558335
41.61839753322768,2.014890105832527,3.5179254630429284,0.6743809815275243,0.32561901847793556
41.62333135159105,2.0090645705370194,3.4818760339322705,0.6743608077313884,0.32563919227407156
41.62826516995441,2.010508495105457,3.443487259794943,0.6743612633760193,0.32563873662944176
41.63319898831778,2.0141107699812797,3.4027701720690415,0.6743860000119851,0.3256139999934773
41.63813280668114,2.011399145910029,3.359778909623482,0.6744067263135688,0.32559327369189384
41.64306662504451,2.0042996628250696,3.3145965551960854,0.6744003519846791,0.32559964802078617
41.64800044340788,2.000986461659468,3.267258689277586,0.6743758231128968,0.32562417689257006
41.65293426177124,2.0024837870762178,3.2178748016062833,0.67435888544677,0.32564111455869843
41.65786808013461,2.0028071194326147,3.1665550188914735,0.6743615981916574,0.32563840181381454
41.66280189849797,1.9996350927348971,3.1134078640485914,0.6743752870069645,0.3256247129985092
41.66773571686134,1.997067780290376,3.0585440089131737,0.6743855580734107,0.32561444193206607
41.672669535224706,1.9974837423739362,3.002056209955064,0.6743844717876872,0.32561552821779105
41.67760335358807,1.997053931269641,2.9440421088278597,0.6743731697234374,0.32562683028204037
41.68253717195144,1.99289851396235,2.8846217443996394,0.674361459109023,0.3256385408964557
41.6874709903148,1.988917491106021,2.823930431627039,0.6743608630119567,0.32563913699352115
41.69240480867817,1.989775241843664,2.7621162943418165,0.6743709454819988,0.3256290545234794
41.69733862704154,1.9937401682878164,2.699325063950768,0.6743778597669648,0.32562214023851377
41.7022724454049,1.995174550158105,2.635686138325162,0.6743729572644312,0.3256270427410486
41.70720626376827,1.992520733761283,2.5713796940419718,0.6743646648567682,0.3256353351487117
41.71214008213163,1.99014203908774,2.506604514586856,0.6743642893582675,0.32563571064721286
41.717073900495,1.9905526023560804,2.441551244590459,0.6743701358932587,0.3256298641122221
41.722007718858364,1.9906362146672174,2.3763911954018555,0.6743743117120166,0.32562568829346517
41.72694153722173,1.98805617855911,2.311430598749395,0.6743743664527997,0.3256256335526828
41.731875355585096,1.985805199381858,2.246991022962572,0.6743677083559487,0.3256322916495343
41.73680917394846,1.9871097709574954,2.1834295475381227,0.6743456905520785,0.32565430945340423
41.74174299231183,1.9890417385230577,2.1211800736889264,0.6743054728508793,0.32569452715460373
41.7466768106752,1.9859303311637964,2.0607978221649903,0.6742568508214082,0.32574314918407277
41.75161062903856,1.9786114662688028,2.003033401964689,0.6742028600755211,0.32579713992995624
41.75654444740193,1.973826651933791,1.9490112020990429,0.6741228724278231,0.3258771275776502
41.76147826576529,1.974704541388594,1.900248248416498,0.6740097079633077,0.3259902920421667
41.76641208412866,1.9777674830934882,1.8575807359808472,0.673903542836283,0.32609645716919283
41.77134590249203,1.9776392129450218,1.821232242084586,0.6738263396381032,0.3261736603673742
41.77627972085539,1.9727106171443487,1.7913550582284674,0.6737755480559805,0.3262244519494984
41.78121353921876,1.967142862117555,1.7680460355407446,0.6737376850806469,0.32626231492483226
41.78614735758212,1.9653255553523812,1.75137076765222,0.6737154478411653,0.32628455216431446
41.791081175945486,1.9662873634754323,1.7413418311009834,0.6737322322151195,0.3262677677903609
41.796014994308855,1.9669811062327927,1.7378847896041296,0.673798812593343,0.3262011874121379
41.80094881267222,1.9668323511375578,1.7408243102579988,0.6738874783377409,0.32611252166773985
41.80588263103559,1.9670117330609105,1.7498912727903218,0.6739525233095144,0.32604747669596656
41.81081644939895,1.9677880374883971,1.7647425071466036,0.6739746221674225,0.3260253778380568
41.81575026776232,1.967526272744871,1.7849842153981166,0.6739772191765324,0.3260227808289461
41.82068408612569,1.9649788801077082,1.810192652723825,0.673997439744858,0.3260025602606197
41.82561790448905,1.9609412196609,1.8399333150252835,0.6740442522267267,0.32595574777874975
41.83055172285242,1.957868485065713,1.8737820504010836,0.6740887142488132,0.32591128575666284
41.83548554121578,1.9579723833935825,1.9113369210671658,0.6740965343198504,0.3259034656856293
41.84041935957915,1.9601546608786617,1.9522195076150124,0.6740674706951485,0.32593252931033395
41.84535317794251,1.961378399868836,1.9960781406749684,0.6740377840732245,0.3259622159322606
41.850286996305876,1.960672071841583,2.0425810718457247,0.6740436804014438,0.32595631960404453
41.855220814669245,1.959453448086675,2.091407390787766,0.6740881251879334,0.32591187481755624
41.86015463303261,1.9594116938522026,2.1422439767842785,0.6741439672268282,0.3258560327786645
41.86508845139598,1.9608182250534711,2.1947823628863032,0.6741802167079743,0.32581978329751954
41.87002226975934,1.9625507791103503,2.2487191324622566,0.674180854802659,0.32581914520283545
41.87495608812271,1.9638168497369148,2.3037672223874965,0.6741490779340367,0.32585092207145955
41.87988990648608,1.9647508036856278,2.3596680196614,0.6741065682231693,0.32589343178232694
41.88482372484944,1.9650049097130533,2.416177291880433,0.6740860098832551,0.32591399012224104
41.88975754321281,1.9640775153152459,2.4730540004206087,0.6741096096227628,0.3258903903827325
41.89469136157617,1.96255206201501,2.5300904160250637,0.6741660989897889,0.32583390101570564
41.89962517993954,1.961934085982332,2.5870977522044645,0.6742139636651702,0.3257860363403243
41.90455899830291,1.9631493909577884,2.643886289427125,0.6742170798649656,0.32578292014052807
41.90949281666627,1.9648424253376435,2.7002782562307086,0.6741790460717053,0.32582095393378635
41.914426635029635,1.9646817456225427,2.756176854178926,0.6741384733620432,0.32586152664344753
41.919360453393,1.9625484062307388,2.8114593421390834,0.6741307795592357,0.32586922044625694
41.92429427175637,1.9603414576537999,2.866004287778236,0.674158186906211,0.3258418130992833
41.929228090119736,1.9596179666055924,2.919695315387208,0.6741949826892841,0.32580501731621153
41.9341619084831,1.9605063294221523,2.9723754758840424,0.6742142063428562,0.32578579366264004
41.93909572684647,1.9615276608817707,3.0237600252868906,0.6742065914998568,0.32579340850564104
41.94402954520983,1.9610915769621229,3.073834875730037,0.6741823384899973,0.3258176615155028
41.9489633635732,1.959563386777669,3.1224646216329637,0.6741630727127145,0.32583692729278657
41.95389718193657,1.9585433172112579,3.1696321564956462,0.6741667945822902,0.3258332054232125
41.95883100029993,1.9587207580490322,3.2152467388309405,0.6741908392493877,0.32580916075611627
41.9637648186633,1.9593689805137466,3.259173909644188,0.6742117782586127,0.3257882217468919
41.96869863702666,1.9594165735812579,3.3013671876690927,0.674210304372679,0.3257896956328266
41.973632455390025,1.9587869861914842,3.341769573199619,0.6741935894996149,0.3258064105058916
41.978566273753394,1.958504787992371,3.380257505732587,0.6741838304970804,0.32581616950842585
41.983500092116756,1.9591016829834933,3.4168014831020797,0.6741888797477752,0.3258111202577313
41.988433910480126,1.959677973439413,3.451397031577606,0.6741975942675922,0.32580240573791563
41.99336772884349,1.9592751067083483,3.4840079578048737,0.6742012413715293,0.32579875863397945
41.99830154720686,1.958533662488668,3.514542935879012,0.6742029440762454,0.3257970559292641
42.00323536557023,1.9587847700395549,3.5428850657784334,0.6742050582943735,0.32579494171113665
42.00816918393359,1.9599283458323118,3.568992079248753,0.6742034861737787,0.3257965138317324
42.01310300229696,1.9605748492782131,3.5927831063823445,0.6741987405979097,0.32580125940760174
42.01803682066032,1.9600643907962485,3.6141936156575714,0.6741979267073124,0.32580207329819977
42.02297063902369,1.9592002639218447,3.6332621778300944,0.674201731589439,0.32579826841607273
42.02790445738706,1.9592509357940577,3.6499660971861965,0.6742032683436886,0.32579673166182355
42.03283827575042,1.960442114906431,3.6641668012696176,0.674202367020401,0.3257976329851121
42.037772094113784,1.9613260190593738,3.675796140191029,0.6742061820935666,0.3257938179119481
42.042705912477146,1.9605578142064137,3.684850896162032,0.6742130878598803,0.3257869121456353
42.047639730840515,1.9593114577877189,3.6912238143646436,0.6742115768924308,0.3257884231130864
42.052573549203885,1.959806734225155,3.694823580497159,0.6741993709462989,0.32580062905921936
42.05750736756725,1.9614200425714126,3.695672411268035,0.6741901557197355,0.32580984428578474
42.062441185930616,1.9612434530602654,3.693865247021086,0.6741961645989036,0.3258038354066194
42.06737500429398,1.9591226143221967,3.6894117323581663,0.67421315614518,0.32578684386034423
42.07230882265735,1.9584515031245178,3.682319733353447,0.6742256361849066,0.3257743638206182
42.07724264102072,1.9604685455834365,3.672591712788326,0.6742208554860238,0.3257791445195023
42.08217645938408,1.9616549021426577,3.6603075162649414,0.6741998570259631,0.32580014297956567
42.08711027774745,1.9593606366550522,3.6455002788096933,0.6741806524290509,0.3258193475764801
42.09204409611081,1.9564303081381325,3.6281513321810355,0.6741843239786518,0.32581567602687683
42.09697791447418,1.9568931240507532,3.6082188183582122,0.6742101723189138,0.3257898276866129
42.10191173283754,1.9593594430409778,3.585718784371983,0.6742319872768158,0.32576801272870937
42.106845551200905,1.9589343505684433,3.56068070344164,0.6742278112042918,0.3257721888012335
42.111779369564275,1.9552410521419938,3.5332275610647446,0.6742051625168609,0.3257948374886634
42.11671318792764,1.9533495741210911,3.503376342767889,0.6741876602945617,0.32581233971096096
42.121647006291006,1.95505820013053,3.4712049641606257,0.6741865809191608,0.3258134190863615
42.126580824654376,1.955504418249195,3.436735115877643,0.6741961622478216,0.3258038377577019
42.13151464301774,1.9518724629860187,3.4000350300099798,0.6742068587872646,0.3257931412182593
42.13644846138111,1.9487902822572267,3.361187452146847,0.6742113978175545,0.3257886021879706
42.14138227974447,1.950025428529904,3.320241059981767,0.6742066437282255,0.32579335627730066
42.14631609810784,1.9512556613733312,3.277293582963083,0.6742001130017111,0.3257998870038171
42.15124991647121,1.9476416124423659,3.2323807350788796,0.6742048030719616,0.32579519693356856
42.15618373483457,1.9429334662638078,3.1855475179479864,0.6742179341916616,0.3257820658138719
42.16111755319794,1.9430772402584626,3.136927737165233,0.6742180911552577,0.3257819088502778
42.166051371561295,1.945468180868276,3.086675395723678,0.6741957126665241,0.32580428733901484
42.170985189924664,1.9434612655730583,3.0348805765502878,0.6741722395741551,0.32582776043138595
42.175919008288034,1.9378074211132292,2.9816071439775556,0.6741728270234763,0.3258271729820648
42.180852826651396,1.9344762079823388,2.9269728269538557,0.6741920075766832,0.32580799242885816
42.185786645014765,1.9345959433471438,2.871108771159805,0.6742050912046406,0.3257949088009009
42.19072046337813,1.9345750720837176,2.8141567430142054,0.6742042405277564,0.3257957594777854
42.1956542817415,1.93296385999805,2.756261307677995,0.6742022374280888,0.3257977625774525
42.200588100104866,1.9313662581263487,2.6975689437718864,0.6742044051275025,0.32579559487804
42.20552191846823,1.9301171195617066,2.638233411530913,0.6741987252921572,0.3258012747133852
42.2104557368316,1.9273700771751248,2.578412384333284,0.6741786350632415,0.32582136494230185
42.21538955519496,1.9233200182716936,2.5182715384780794,0.6741593423320162,0.3258406576735273
42.22032337355833,1.9209485480064732,2.4580296946072573,0.6741610011504549,0.32583899885508977
42.2252571919217,1.9212941582132845,2.3979360060692354,0.6741820672276766,0.3258179327778684
42.230191010285054,1.9222837297414939,2.3382650929883217,0.6741988233746353,0.32580117663091
42.23512482864842,1.921697654049283,2.279319590677043,0.6741919266461265,0.3258080733594197
42.240058647011786,1.9188073352186172,2.2214318512492603,0.6741677001893177,0.32583229981622863
42.244992465375155,1.914841006767214,2.165146349651405,0.6741488148385932,0.32585118516695255
42.249926283738525,1.9117633267531764,2.111111462552646,0.6741449475702369,0.3258550524353045
42.25486010210189,1.910326610831092,2.060130624377843,0.6741380277603001,0.3258619722452374
42.259793920465256,1.9096888157608458,2.013081400251083,0.6741004976878657,0.3258995023176708
42.26472773882862,1.9080924614948866,1.9707192120767232,0.674031101832969,0.32596889817256935
42.26966155719199,1.9044614619672922,1.9335874460269062,0.6739619205802669,0.32603807942527296
42.27459537555536,1.8995423247013965,1.9020238503109592,0.6739226124549695,0.3260773875505714
42.27952919391872,1.8937395741347192,1.876215695853922,0.6739082174563474,0.3260917825491946
42.28446301228209,1.8868051294485557,1.8562741877346898,0.6738906386732887,0.326109361332254
42.289396830645444,1.880781592041924,1.8422600022468163,0.6738546283132901,0.32614537169225355
42.29433064900881,1.879013274790542,1.8341713597250833,0.6738116302890562,0.32618836971648796
42.29926446737218,1.882226009742399,1.8319257457132658,0.6737811483575846,0.3262188516479592
42.304198285735545,1.8853602146181543,1.8353608757765523,0.6737702313028953,0.3262297687026487
42.309132104098914,1.8821623578656423,1.844254870667064,0.6737736023721054,0.3262263976334382
42.31406592246228,1.8745684100321254,1.8583371608192656,0.6737836928827093,0.3262163071228327
42.318999740825646,1.8695914087666592,1.8772866255832599,0.6737941274822719,0.32620587252326944
42.323933559189015,1.8690359228436093,1.9007463598347394,0.6737997513055152,0.3262002487000245
42.32886737755238,1.8688665647938243,1.9283522356951632,0.6738014960438936,0.32619850396164546
42.33380119591575,1.8659239162784085,1.9597334076006618,0.6738086827734387,0.3261913172321023
42.33873501427911,1.8613815107411267,1.994509253591323,0.6738295007404278,0.32617049926511676
42.34366883264248,1.8577114772906815,2.0323117115507032,0.6738609817214567,0.32613901828409053
42.34860265100585,1.8541290050193575,2.072812897331644,0.6738947071755778,0.3261052928299727
42.3535364693692,1.8483932084098107,2.1157181597282757,0.6739290838023131,0.3260709162032396
42.35847028773257,1.8419234387213619,2.160734319572072,0.6739654927706147,0.32603450723494043
42.363404106095935,1.8389985097833879,2.2075355806737615,0.6739927266697978,0.32600727333575896
42.368337924459304,1.8412633892769528,2.255822973815698,0.673989724705614,0.32601027529994353
42.37327174282267,1.8437164160908108,2.3053881266133502,0.6739526414696607,0.3260473585358976
42.378205561186036,1.839550864316608,2.3560203819926953,0.6739107648147374,0.32608923519082217
42.383139379549405,1.8300066362604326,2.407498820803331,0.6739022566830113,0.3260977433225486
42.38807319791277,1.8221058655001432,2.4595922691683336,0.6739329743555931,0.32606702564996626
42.39300701627614,1.8186889693377442,2.5120896545137548,0.6739698839310787,0.3260301160744802
42.397940834639506,1.8164217416749522,2.5647579572131174,0.6739809805330248,0.32601901947253353
42.40287465300287,1.811693086161132,2.6173170756647908,0.6739725112019181,0.32602748880363935
42.40780847136624,1.8066141298215639,2.6696388981542207,0.6739744393225642,0.3260255606829922
42.4127422897296,1.805917169935392,2.721670063970153,0.6739932484042868,0.3260067516012671
42.41767610809296,1.8081915712606067,2.7733177364883623,0.6739997745967973,0.32600022540875906
42.42260992645633,1.8049780933713322,2.8244668573442424,0.6739748845399072,0.3260251154656508
42.427543744819694,1.7910347363040082,2.8749955853793923,0.6739478949287024,0.326052105076857
42.43247756318306,1.7759285904118363,2.9247748163871945,0.6739621441523337,0.32603785585322725
42.437411381546426,1.7755161418705732,2.973637843918918,0.6740091990902528,0.3259908009153095
42.442345199909795,1.7874645465919468,3.0214569494982872,0.6740318780332646,0.3259681219723006
42.447279018273164,1.7920787418975643,3.068160106392041,0.6740017374190724,0.3259982625864947
42.45221283663653,1.7792706878931677,3.1136160398749397,0.6739608571151101,0.326039142890459
42.457146654999896,1.7597010179003263,3.1576776139460168,0.673963876109953,0.3260361238956172
42.46208047336326,1.7517914183431018,3.200228186249684,0.67400379722093,0.32599620278464153
42.46701429172663,1.7612940672389297,3.2410995739483646,0.6740277595763443,0.32597224042922834
42.47194811009,1.7717519768936694,3.2802203175204014,0.6740126458215902,0.32598735418398356
42.47688192845336,1.7649890049337125,3.3176072479092658,0.6739882293080042,0.3260117706975701
42.48181574681672,1.7473236022108332,3.353248709801797,0.673986176727173,0.3260138232784018
42.486749565180084,1.7386184496369033,3.387095449085277,0.6739999335704493,0.32600006643512586
42.49168338354345,1.7439166067022942,3.4191000950025314,0.67400638792475,0.32599361208082633
42.49661720190682,1.7507197057164112,3.4492226597330684,0.6740032361273752,0.3259967638782015
42.501551020270185,1.7468113001018084,3.47740418430191,0.6740055049202313,0.32599449508534667
42.506484838633554,1.7340862618700568,3.5036197516629373,0.674015861882693,0.3259841381228857
42.511418656996916,1.726709785753751,3.527808841892689,0.6740178859435995,0.32598211406197974
42.516352475360286,1.7322763205976874,3.5498404511520705,0.6740014347780401,0.3259985652275405
42.521286293723655,1.7383952147582584,3.5695539807608685,0.6739834517309151,0.32601654827466575
42.52622011208702,1.7302989046498192,3.586969844442197,0.6739911144655756,0.3260088855400052
42.53115393045039,1.716146569557105,3.602035107500433,0.6740231348186191,0.32597686518696306
42.53608774881375,1.7152473863018145,3.6146986942684145,0.674042879381582,0.32595712062400123
42.54102156717711,1.7256240068920454,3.6249552255798028,0.6740228281246297,0.32597717188095454
42.54595538554048,1.7271709204534977,3.6327596623215936,0.6739851165977797,0.3260148834078067
42.55088920390384,1.7149568998580664,3.6380579979476577,0.6739764828514174,0.32602351715417
42.55582302226721,1.7052102893395316,3.6408728642314516,0.6740064622826601,0.32599353772292905
42.560756840630575,1.7079288754962554,3.6412563262715936,0.6740359982023294,0.3259640018032631
42.565690658993944,1.713839591815518,3.639160658475918,0.6740320375924863,0.3259679624131077
42.57062447735731,1.7121466213086176,3.63461108031766,0.6740078604182976,0.3259921395872973
42.575558295720676,1.7065030799420966,3.627614022048531,0.6739958298179027,0.3260041701876939
42.580492114084045,1.704706867063686,3.6181614939837896,0.674002166998953,0.3259978330066458
42.58542593244741,1.7035257772250612,3.606268787762953,0.6740099911590482,0.32599000884655305
42.59035975081078,1.6982729478925445,3.591906071561582,0.6740124984139109,0.32598750159168915
42.595293569174146,1.6963496847592474,3.575070313322383,0.6740166380071065,0.32598336199849093
42.60022738753751,1.703126309809409,3.5558351651112226,0.6740194225863546,0.32598057741924175
42.60516120590087,1.707414761927874,3.5342297601972694,0.6740089215382079,0.32599107846738773
42.61009502426423,1.6990695468228325,3.5102680286474794,0.6739927028242849,0.32600729718131016
42.6150288426276,1.6881207187663292,3.48397537041694,0.6739969776999126,0.32600302230568134
42.61996266099097,1.6902150220438514,3.455421845406005,0.6740243768260124,0.32597562317958095
42.624896479354334,1.7012647668073648,3.424685229160246,0.6740386807598068,0.3259613192457862
42.6298302977177,1.7026741724066468,3.3917977354628164,0.6740140741918927,0.3259859258137016
42.634764116081065,1.690931981919987,3.3568048462715843,0.673978476794844,0.3260215232107511
42.639697934444435,1.68394256555591,3.3198341707316428,0.6739770797867242,0.3260229202188721
42.644631752807804,1.6911308773285016,3.28099677023174,0.6740067808715261,0.32599321913407264
42.649565571171166,1.6978781971090846,3.240361721130172,0.6740237150480444,0.3259762849575559
42.654499389534536,1.69208553927941,3.198017196452779,0.6740114327863985,0.3259885672192043
42.6594332078979,1.6844412089022205,3.1539599816538297,0.6740005040692029,0.3259994959364023
42.66436702626127,1.6866227136304213,3.1083603135437476,0.6740122340794608,0.32598776592614714
42.66930084462463,1.6902814048587516,3.0613045691819334,0.6740231707314193,0.32597682927419114
42.67423466298799,1.6842930493743449,3.0128708225134977,0.6740075417952508,0.32599245821036066
42.67916848135136,1.6761655993017464,2.9631464358380457,0.6739828648183063,0.32601713518730435
42.68410229971472,1.6787770339437458,2.9122439727975142,0.6739817645301671,0.3260182354754433
42.68903611807809,1.6868055075040582,2.8602525146553406,0.673998555156108,0.32600144484950355
42.69396993644146,1.685541128585991,2.8072876401805935,0.6739998705704457,0.3260001294351649
42.698903754804824,1.6756605668812088,2.7534848704134327,0.6739801655156683,0.32601983448994276
42.703837573168194,1.6701615796294829,2.699008535085225,0.6739700038328605,0.32602999617275147
42.708771391531556,1.6734233771992348,2.6440345233223628,0.6739855026487528,0.32601449735686006
42.713705209894925,1.6786586712183784,2.588734176731289,0.6740029575727303,0.32599704243288335
42.718639028258295,1.6798292619090405,2.5332872728346976,0.6739977836249167,0.32600221638069726
42.72357284662166,1.6771389145416884,2.477890034923728,0.673981571470688,0.3260184285349264
42.72850666498503,1.6740636031158405,2.4227629389628884,0.673979477501582,0.32602052250403296
42.73344048334838,1.6728178465304833,2.3681679592223497,0.6739905852818486,0.32600941472376654
42.73837430171175,1.6739637597479964,2.3144184329393376,0.6739957188124284,0.3260042811931873
42.74330812007512,1.6778450898648136,2.2618810891172543,0.6739919705154526,0.32600802949016283
42.74824193843848,1.682198482747229,2.2109681675094723,0.6739913713720259,0.3260086286335859
42.75317575680185,1.6825134729198508,2.1622114946570914,0.6739889445452871,0.3260110554603205
42.758109575165214,1.6785232564059729,2.1163981842675,0.6739609780847198,0.32603902192088596
42.763043393528584,1.6744142440489416,2.0743648870068347,0.6739027639485273,0.32609723605708013
42.76797721189195,1.67326444429563,2.0368319073553938,0.6738436090662142,0.3261563909393945
42.772911030255315,1.6749993062841215,2.004243411062249,0.673810214431749,0.3261897855738616
42.777844848618685,1.6772922629221765,1.9768326098866578,0.6737906480538252,0.32620935195178624
42.78277866698205,1.6781370219405674,1.9547104980009404,0.6737482732403458,0.3262517267652666
42.787712485345416,1.6771715617690865,1.9379214177432507,0.6736707462587761,0.32632925374683674
42.792646303708786,1.6743564912898004,1.926477302852821,0.673594101975041,0.3264058980305726
42.79758012207214,1.6710181267085622,1.9203590433758508,0.6735710003014158,0.3264289997041975
42.80251394043551,1.6704450660851835,1.9194925098348876,0.6736156047736429,0.3263843952319704
42.80744775879887,1.673795559891343,1.9237465673733167,0.6736840649576709,0.32631593504794215
42.81238157716224,1.6784478142420116,1.9329356660993957,0.6737154568894538,0.3262845431161581
42.81731539552561,1.6805702991249458,1.9468187529281062,0.6736955453192113,0.3263044546863994
42.82224921388897,1.6784166488914953,1.9651066497940803,0.6736739408940144,0.3263260591115952
42.82718303225234,1.6750019183505807,1.9874740327056124,0.6737083940275786,0.3262916059780299
42.832116850615705,1.6747498879997063,2.0135714172115318,0.6737942160081044,0.3262057839975052
42.837050668979074,1.677778734467794,2.043045454877179,0.6738625512779356,0.3261374487276773
42.841984487342444,1.6809308278210922,2.075559306764213,0.6738550153051173,0.3261449847004978
42.846918305705806,1.6817418969769629,2.110804809906802,0.6737878471104675,0.326212152895151
42.851852124069175,1.6798570733958487,2.1485178409778105,0.6737302327287992,0.3262697672768216
42.85678594243253,1.6775111220940877,2.1884503304130334,0.6737290289057902,0.32627097109983266
42.8617197607959,1.6777048985155358,2.23035167991833,0.67377162730837,0.32622837269725485
42.86665357915927,1.680723008481868,2.273970322401407,0.6738178838010164,0.32618211620460996
42.87158739752263,1.684369768347879,2.319054586612934,0.6738454000244579,0.3261545999811692
42.876521215886,1.6862616169145987,2.3653522024560814,0.6738545263905855,0.3261454736150432
42.88145503424936,1.685406053392646,2.4126128896450187,0.6738483145129436,0.3261516854926851
42.88638885261273,1.6837157999083197,2.4605799601737828,0.6738298033854099,0.32617019662021884
42.8913226709761,1.6840947811726854,2.5090340283507437,0.6738146519557181,0.32618534804990945
42.896256489339464,1.6867152946435409,2.55781443222137,0.6738237429919698,0.32617625701365727
42.901190307702834,1.6894347804065482,2.6067518762368973,0.6738543708870082,0.32614562911861883
42.906124126066196,1.690424407254578,2.6556590524403765,0.6738744438094719,0.3261255561961538
42.911057944429565,1.6893021790850704,2.7043167257553473,0.6738605323681215,0.32613946763750257
42.915991762792935,1.687552385030415,2.7526068091492193,0.673832477195655,0.3261675228099692
42.92092558115629,1.6870261300750462,2.8003926909127097,0.6738310028823652,0.32616899712326175
42.92585939951966,1.6877944921610626,2.847535909710084,0.6738629238153667,0.326137076190261
42.93079321788302,1.6887025346240352,2.8939240023300297,0.6738903031493166,0.326109696856312
42.93572703624639,1.6887959741177057,2.9394599036964792,0.6738816414639082,0.3261183585417218
42.94066085460976,1.6878776815966179,2.984053829495868,0.6738534198508931,0.3261465801547384
42.94559467297312,1.6866678695584623,3.02760060515231,0.6738441807543072,0.32615581925132686
42.95052849133649,1.685907091746177,3.0700151696790448,0.6738622291093402,0.32613777089629437
42.955462309699854,1.685486736642146,3.1111836703440114,0.6738814011795796,0.3261185988260567
42.96039612806322,1.685022865448265,3.1509535778514635,0.6738822542435966,0.32611774576204056
42.96532994642659,1.6844943109817396,3.1893887894529307,0.6738735867795586,0.32612641322607916
42.970263764789955,1.6840517143989613,3.226325185572606,0.6738707306152409,0.3261292693903983
42.975197583153324,1.6836164922882901,3.261696653102703,0.6738733370101149,0.32612666299552456
42.98013140151669,1.6829313117786042,3.2954915252952297,0.6738740212422879,0.3261259787633516
42.98506521988005,1.6820377644459148,3.327632941231323,0.6738741724640746,0.3261258275415653
42.98999903824342,1.6812525132180858,3.3580751880215627,0.6738789297711592,0.3261210702344809
42.99493285660678,1.680731406107097,3.3866927616791185,0.6738850742092781,0.3261149257963634
42.99986667497015,1.6804554069243196,3.4135504048110517,0.673884840735092,0.32611515927055057
43.00480049333351,1.6803300696768682,3.4385798447149516,0.6738782908819219,0.32612170912372124
43.00973431169688,1.680100555433772,3.461657034617283,0.6738739937382192,0.32612600626742494
43.014668130060244,1.6794741200106134,3.4827576874983635,0.6738780172219379,0.32612198278370713
43.01960194842361,1.67848283447255,3.501862878961637,0.6738867220343283,0.3261132779713172
43.02453576678698,1.677820783441574,3.5189060666802177,0.6738907919819952,0.32610920802365
43.029469585150345,1.6781982893014407,3.533870198575158,0.6738858091098183,0.32611419089582727
43.034403403513714,1.678978557395236,3.5467158912294297,0.6738783633085603,0.32612163669708655
43.039337221877076,1.6787160696145558,3.5574736510070353,0.6738787456442659,0.32612125436138156
43.044271040240446,1.677492424712069,3.566046994130722,0.6738868070835451,0.3261131929221031
43.04920485860381,1.677008930084022,3.5724254531987225,0.6738910964576621,0.326108903547988
43.05413867696717,1.6780068086202198,3.5765710046409134,0.6738856936977574,0.326114306307894
43.05907249533054,1.679149075325506,3.5784101369822245,0.6738799766118787,0.3261200233937754
43.0640063136939,1.6789615052526472,3.577980321290273,0.673884457695277,0.3261155423103785
43.06894013205727,1.6779583369743198,3.5752331823524908,0.6738936081830754,0.3261063918225813
43.07387395042064,1.6780987608604259,3.5701342894475316,0.6738931145533665,0.32610688545229166
43.078807768784,1.6799901552563776,3.5626106250026264,0.6738811194435936,0.326118880562066
43.08374158714737,1.6815870051813453,3.552758813517235,0.6738721079144849,0.3261278920911775
43.088675405510735,1.680992030362178,3.540627922675845,0.6738784785009082,0.3261215215047548
43.093609223874104,1.6797434753937857,3.5262686818108824,0.6738948359851774,0.32610516402048284
43.09854304223747,1.680733627257696,3.5097386860588564,0.6739040317946683,0.3260959682109905
43.103476860600836,1.6834991957876424,3.4910809517963015,0.6738962509089588,0.32610374909669887
43.1084106789642,1.6848173251640983,3.470292660076658,0.6738792861363128,0.3261207138693448
43.11334449732756,1.683717381701055,3.4472581972672742,0.673868376881214,0.32613162312444205
43.11827831569093,1.6825970069092164,3.4220883646271574,0.6738688946021696,0.3261311054034855
43.1232121340543,1.6834196099314784,3.394904761523031,0.6738749532887947,0.3261250467168601
43.12814595241766,1.6850726090666046,3.3657615244670245,0.6738837963817782,0.32611620362387794
43.13307977078103,1.6853255213467038,3.3347278556080884,0.6738990066787544,0.32610099332690234
43.13801358914439,1.684173338451363,3.3018430433644514,0.6739134232500128,0.32608657675564456
43.14294740750776,1.683406583738823,3.2671589210244036,0.6739050440711708,0.3260949559344893
43.14788122587113,1.683109810785703,3.230812103600928,0.6738676959225731,0.32613230408308835
43.152815044234494,1.6817072565151328,3.1928703073174955,0.6738347295556202,0.3261652704500436
43.15774886259786,1.6792718520658658,3.1533700784152616,0.6738450954166573,0.32615490458900964
43.162682680961225,1.6775044857575951,3.112413946966569,0.6738871814272044,0.3261128185784647
43.167616499324595,1.6764256670074014,3.0700661678971333,0.673906817962532,0.3260931820431404
43.17255031768796,1.6743288859171057,3.0263706470837963,0.6738799517383951,0.32612004826727875
43.17748413605132,1.671406399724122,2.9813984645662854,0.6738469359368886,0.3261530640687845
43.18241795441469,1.6696336712377013,2.935293794633819,0.6738546447324307,0.3261453552732431
43.18735177277805,1.6685009308776109,2.8881704668966277,0.6738906869134506,0.326109313092223
43.19228559114142,1.665121486321109,2.8401574305967734,0.6739054758265637,0.32609452417911
43.19721940950479,1.6594984837269036,2.7914014633964217,0.6738837562556583,0.3261162437500158
43.20215322786815,1.655843540320181,2.7420229100375475,0.6738583169770432,0.3261416830286317
43.20708704623152,1.6565679322019138,2.692155052158619,0.6738559628925705,0.3261440371131051
43.212020864594884,1.6576207012427893,2.641956356652057,0.673865225131475,0.32613477487420106
43.21695468295825,1.6543229012207834,2.5915842421357254,0.6738667253373442,0.3261332746683319
43.22188850132162,1.648909286246476,2.541206944064619,0.6738658097998217,0.32613419020585555
43.226822319684985,1.6461889590960828,2.4910344197752865,0.6738746693985628,0.3261253306071149
43.231756138048354,1.6456951825935142,2.4413082586233132,0.6738808003471698,0.3261191996585081
43.23668995641171,1.643775872071636,2.3922882603183364,0.6738589131328316,0.32614108687284693
43.24162377477508,1.6400364194509836,2.3442660109456863,0.6738095916567265,0.32619040834895247
43.24655759313845,1.6369403323154748,2.2975974074582246,0.6737636420567348,0.32623635794894185
43.25149141150181,1.6349498448609665,2.252745753252555,0.6737430438884651,0.32625695611720784
43.25642522986518,1.6318343353649363,2.210268168540989,0.6737351311094062,0.3262648688962623
43.26135904822854,1.6266561933466024,2.170780835481661,0.6737171780751021,0.3262828219305679
43.26629286659191,1.6210146470762052,2.1348011256180954,0.6736938865922301,0.32630611341344123
43.27122668495528,1.6165675999299072,2.102882010659052,0.6736917373004186,0.32630826270525337
43.27616050331864,1.6137557304270163,2.0753616911235095,0.6737219646564425,0.3262780353492316
43.28109432168201,1.611820850158345,2.0524281396212047,0.6737653519595477,0.3262346480461271
43.286028140045374,1.609385870236362,2.0341860934098523,0.6737924978418822,0.326207502163793
43.290961958408744,1.6052077225348995,2.0206844979567924,0.6737879250784471,0.32621207492722926
43.29589577677211,1.5990568646617505,2.011927050684722,0.673752426525685,0.32624757347999134
43.30082959513547,1.5933579417034587,2.0078894653420294,0.6736939838567334,0.3263060161489427
43.30576341349884,1.5914163641994057,2.0085045217672564,0.673626096931728,0.32637390307394815
43.3106972318622,1.5918146986042894,2.0136484356056634,0.6735698698267776,0.32643013017889705
43.31563105022557,1.588833810320794,2.0231524139857564,0.6735459327862148,0.32645406721945874
43.32056486858894,1.580318964311288,2.0368173771663796,0.6735587707508595,0.3264412292548134
43.3254986869523,1.5704979672467752,2.0544224202192107,0.6735921099303677,0.32640789007530346
43.33043250531567,1.5652856857741,2.075718389991391,0.6736263486555177,0.32637365135015356
43.33536632367903,1.5664584840242828,2.1004289593252508,0.6736615508495423,0.3263384491561318
43.3403001420424,1.5682721019432373,2.128251328918019,0.6737142167946624,0.3262857832110148
43.34523396040577,1.563601642571746,2.1588816880448527,0.6737836014250658,0.3262163985806142
43.35016777876913,1.5540660261446042,2.192042695071146,0.6738308902685491,0.32616910973713426
43.3551015971325,1.5471700021896841,2.227436156447523,0.6738121950108287,0.3261878049948557
43.36003541549586,1.5456693609236525,2.26479388773239,0.6737366976511001,0.3262633023545875
43.36496923385923,1.5454290231820287,2.3038855239945293,0.673672195919751,0.32632780408593776
43.3699030522226,1.5416288233843178,2.344468973920406,0.6736761393942067,0.3263238606114831
43.37483687058596,1.5345338611135062,2.3862839762525745,0.6737318348575818,0.32626816514811
43.37977068894933,1.5288933251328845,2.4290268905235664,0.6737733504775669,0.3262266495281247
43.38470450731269,1.5273549302524103,2.4724351026744853,0.6737689709886636,0.3262310290170282
43.38963832567606,1.5267205841928537,2.5163085227950988,0.6737531121955423,0.32624688781014854
43.39457214403943,1.5229255245137656,2.5605283458421697,0.6737671729778952,0.32623282702779577
43.39950596240279,1.5166116448430111,2.6049842554069214,0.6737964213595358,0.32620357864615523
43.40443978076616,1.510743076391773,2.649523600304513,0.6737935832735988,0.32620641673209105
43.40937359912952,1.506735203957986,2.6939863715650008,0.6737537932777409,0.3262462067279469
43.41430741749289,1.5047689751697022,2.738174252117149,0.6737301387092204,0.326269861296467
43.41924123585626,1.5037517053754692,2.781984240624957,0.6737630316899668,0.3262369683157225
43.42417505421962,1.501289622830271,2.8253676598804605,0.6738204919887089,0.3261795080169817
43.42910887258299,1.4961289890858498,2.8682265572271657,0.6738340883530397,0.32616591165265263
43.43404269094635,1.489466305022751,2.9104374540307543,0.6737859172323131,0.3262140827733803
43.43897650930972,1.4841342396715098,2.9518082538729873,0.673734056248974,0.3262659437567214
43.44391032767309,1.4819772033673886,2.9921903602323874,0.6737431358962204,0.3262568641094775
43.44884414603645,1.481200003046438,3.0316090487391136,0.6738055066209563,0.32619449338474316
43.45377796439982,1.4786817937150647,3.069953825625614,0.6738495699846864,0.32615043002101474
43.45871178276318,1.473824795709157,3.1071603279024407,0.6738261230263491,0.32617387697935385
43.46364560112655,1.4679207090521127,3.143172196195043,0.6737675734644708,0.3262324265412327
43.46857941948992,1.4628220351328696,3.1779355784062657,0.6737458412562931,0.32625415874941166
43.47351323785328,1.4602943756893096,3.211371529369562,0.6737822020762577,0.326217797929448
43.47844705621665,1.4595380290358768,3.2433713248182823,0.6738261501224971,0.3261738498832093
43.483380874580014,1.4572497389589432,3.2739284312929304,0.6738276804533468,0.3261723195523599
43.488314692943376,1.4519043973985801,3.3029953099048193,0.6737994481294695,0.3262005518762382
43.493248511306746,1.445863056471398,3.3305359694478174,0.6737861247843118,0.32621387522139633
43.49818232967011,1.4426501109557859,3.3565073876044726,0.6737970335085968,0.32620296649711233
43.50311614803348,1.4426760094795044,3.38075302620491,0.6738037743971436,0.3261962256085662
43.50804996639684,1.4419459608141032,3.403091269800841,0.6737945323762057,0.3262054676295051
43.51298378476021,1.4367781607865513,3.4235239316297723,0.6737921938945765,0.32620780611113526
43.51791760312358,1.429623125309404,3.442102323356289,0.673811747578186,0.32618825242752614
43.52285142148694,1.4265270952886058,3.4587727424257326,0.6738306406939093,0.3261693593118038
43.52778523985031,1.4286818146006928,3.4734487285751574,0.6738198135933742,0.3261801864123395
43.53271905821367,1.4302774491998784,3.486206799005762,0.6737876334654956,0.32621236654021835
43.53765287657704,1.4252259101722404,3.497046589747111,0.6737723190998848,0.3262276809058309
43.54258669494041,1.4150474637877517,3.505889691189372,0.6737935736867307,0.3262064263189859
43.54752051330377,1.4098718362760627,3.5127110677558955,0.6738278212842808,0.3261721787214374
43.552454331667136,1.4161959757931804,3.5174819718527086,0.6738377296028877,0.3261622704028322
43.5573881500305,1.423413882808257,3.5201944360673765,0.6738163720068496,0.3261836279988726
43.56232196839387,1.4162977611341423,3.5208361871775007,0.6737907193404234,0.32620928066530086
43.56725578675724,1.4010366376882741,3.5194151011525396,0.6737853306809799,0.3262146693247462
43.5721896051206,1.397717092684649,3.515839266343948,0.6737977766126996,0.3262022233930281
43.57712342348397,1.407685464195221,3.5100405217806294,0.6738119974059251,0.3261880025998035
43.58205724184733,1.4123013651838336,3.502126186261799,0.6738195374214,0.3261804625843314
43.5869910602107,1.403441466424285,3.4921632708934545,0.6738199411376471,0.3261800588680868
43.59192487857407,1.3937600900498581,3.4801023227051275,0.6738132603438213,0.32618673966191003
43.59685869693743,1.3945174755826053,3.465987376691524,0.6738023284316672,0.3261976715740622
43.6017925153008,1.3990563025390272,3.449887287717729,0.6737948501889182,0.3262051498168099
43.60672633366416,1.395950370504835,3.431824612077973,0.6737960565608482,0.3262039434448791
43.61166015202753,1.3880018341983713,3.411796428590336,0.6738037394687909,0.32619626053693607
43.616593970390895,1.3861411304458486,3.389790530025165,0.6738116515154067,0.32618834849031897
43.62152778875426,1.390802308388728,3.3659029994135703,0.6738130010344336,0.326186998971292
43.626461607117626,1.3919011206374339,3.3401371162993705,0.6738046126592084,0.32619538734651776
43.63139542548099,1.3850396807197942,3.312514178423895,0.6737945765053306,0.3262054235003962
43.63632924384436,1.3773577997066897,3.2831508786482946,0.6737979258932174,0.3262020741125109
43.64126306220773,1.3755595532018936,3.2520946829174964,0.6738154570949481,0.32618454291078086
43.64619688057109,1.377572261872619,3.219398229533252,0.673826355267646,0.32617364473808536
43.65113069893446,1.3791535721096841,3.1851390424383106,0.6738126496326218,0.3261873503731113
43.65606451729782,1.3788273864630036,3.149474286203159,0.6737818444349303,0.3262181555708058
43.66099833566119,1.375939612384015,3.112473652849192,0.6737561989810287,0.32624380102471007
43.66593215402456,1.371882138665227,3.0741993445454647,0.6737506488056846,0.3262493512000569
43.67086597238792,1.369984854517537,3.0347105771363454,0.6737681982293249,0.32623180177641936
43.675799790751284,1.3706788114183714,2.994110995361644,0.6738018101314708,0.32619818987427274
43.68073360911465,1.3710631456180422,2.9524532782396293,0.6738307250426022,0.32616927496314174
43.685667427478016,1.3696775632654072,2.9098263474749744,0.6738308028909689,0.3261691971147745
43.690601245841385,1.3680531900188617,2.86639827563497,0.673801689905334,0.32619831010040995
43.69553506420475,1.3674045697248776,2.822271699306557,0.6737728519418225,0.32622714806392145
43.70046888256812,1.3666536404882077,2.777591959120169,0.6737718567309959,0.3262281432747487
43.70540270093148,1.3648876151224654,2.7325095532726413,0.6737945466383566,0.32620545336738876
43.71033651929485,1.3627199408194834,2.6871604780233196,0.6738128630081739,0.32618713699757124
43.71527033765822,1.3603467211420002,2.6416738025474196,0.6738035927981235,0.3261964072076229
43.72020415602158,1.35676662575789,2.596184646384992,0.6737659914989894,0.3262340085067574
43.72513797438495,1.3522818150778477,2.5508605165043408,0.6737219925234372,0.32627800748230984
43.73007179274831,1.3490118054141544,2.5058860663429603,0.6737033561434791,0.3262966438622691
43.73500561111168,1.3474254339773573,2.4614646007058805,0.6737268541857074,0.32627314582004074
43.739939429475044,1.3457074359942323,2.4178266712707726,0.6737751935122037,0.3262248064935446
43.744873247838406,1.3427196954502298,2.375244387200787,0.673810521140765,0.3261894788649816
43.749807066201775,1.339053729910753,2.334054044243309,0.6738124032192812,0.3261875967864615
43.75474088456514,1.3354814987794723,2.2946703263496007,0.6737944686217072,0.3262055313840318
43.75967470292851,1.332054863263039,2.2575887948901063,0.6737778824350569,0.3262221175706818
43.764608521291876,1.3294281717767498,2.2233605572275676,0.673758485716226,0.32624151428951437
43.76954233965524,1.329634293765291,2.1924767759552624,0.6737144902623778,0.3262855097433639
43.77447615801861,1.3324475877498636,2.1653120525161693,0.6736456919731727,0.32635430803257054
43.77940997638197,1.3339028355518163,2.1421925251720433,0.673589455148628,0.3264105448571163
43.78434379474534,1.3312687243829888,2.1232815534947997,0.6735859522109141,0.3264140477948305
43.78927761310871,1.326338820808857,2.1086506172075334,0.6736319391306083,0.32636806087513676
43.79421143147207,1.3238077319711075,2.098310412146418,0.6736814355213372,0.3263185644844084
43.79914524983544,1.326129134160571,2.0922425037753043,0.6736930907578617,0.32630690924788364
43.804079068198796,1.3294793287116133,2.0903898038468323,0.6736648241364519,0.32633517586929395
43.809012886562165,1.3284446542568085,2.092648237278511,0.6736184617436973,0.3263815382620476
43.813946704925534,1.3239432625848544,2.098878023396691,0.6735684704832582,0.32643152952248544
43.8188805232889,1.321418654641575,2.1089512028944206,0.6735223598338073,0.32647764017193526
43.823814341652266,1.3230446667268847,2.122698161090911,0.6734997386157667,0.32650026138997446
43.82874816001563,1.3257926684731398,2.1399079165377115,0.6735240359749756,0.32647596403076407
43.833681978379,1.3255913312294867,2.1603470526147404,0.6735899190058836,0.3264100809998585
43.83861579674237,1.3216290290004744,2.1837731387097508,0.6736588582894849,0.3263411417162606
43.84354961510573,1.317396700365269,2.2099375692560366,0.6736986579632158,0.32630134204253225
43.8484834334691,1.3160880573000173,2.2385880772402538,0.6737149263697795,0.32628507363597214
43.85341725183246,1.3162389686171525,2.2694734071643303,0.6737310183468889,0.32626898165886475
43.85835107019583,1.314662072055362,2.3023216454039708,0.6737466569152432,0.32625334309051285
43.8632848885592,1.311153191754463,2.336856728934637,0.6737356966691277,0.3262643033366303
43.868218706922555,1.3078837387059215,2.3729168910379372,0.6736876731679884,0.3263123268377707
43.873152525285924,1.3061464106768803,2.410323449319759,0.6736349628804451,0.3263650371253148
43.87808634364929,1.305434475158242,2.4488804065611434,0.6736243374925024,0.3263756625132582
43.883020162012656,1.3044654845722647,2.4883854859532657,0.6736646156436567,0.3263353843621041
43.887953980376025,1.3026865903667761,2.5285952640428073,0.6737154624034635,0.3262845376022962
43.89288779873939,1.3009447246406574,2.5693249162472296,0.6737332814353908,0.326266718570369
43.89782161710276,1.3004670454907805,2.610431334932518,0.6737190700595796,0.32628092994617985
43.90275543546612,1.3013091325692403,2.6517543875889817,0.6737098430469004,0.32629015695885855
43.90768925382949,1.3024667636904323,2.693109213035155,0.6737258685603567,0.3262741314454008
43.91262307219286,1.303076040023221,2.734326163619158,0.6737430880811978,0.32625691192455764
43.91755689055622,1.3031241483324387,2.7752969611058473,0.6737286097850737,0.32627139022068385
43.92249070891959,1.3035290081753785,2.815920881842992,0.6736920281674976,0.3263079718382615
43.927424527282945,1.3050084917270939,2.856054607141081,0.6736794714390189,0.3263205285667417
43.932358345646314,1.306996276180667,2.8955519711460305,0.6737131384101498,0.32628686159561127
43.93729216400968,1.3084308133909759,2.934258389595872,0.6737578422500345,0.32624215775572757
43.942225982373046,1.3092599348619034,2.971978764788822,0.6737641182174108,0.3262358817883538
43.947159800736415,1.310211502014929,3.0086853660483053,0.6737312113304746,0.3262687886752916
43.95209361909978,1.311727156490601,3.0442657858424895,0.6737046553119257,0.3262953446938415
43.95702743746315,1.313600892807236,3.0787157819304944,0.6737151061544828,0.3262848938512856
43.961961255826516,1.3152559455184476,3.1120872603411764,0.6737428875439113,0.3262571124618577
43.96689507418988,1.3162054229113562,3.1443098707052535,0.6737507972518334,0.3262492027539363
43.97182889255325,1.316639019073329,3.1752809644966273,0.673733743173559,0.3262662568322117
43.97676271091661,1.3172081842490058,3.204954874900218,0.6737200879872048,0.3262799120185664
43.98169652927998,1.3183075242620061,3.233332130627558,0.673730756312712,0.3262692436930589
43.98663034764335,1.3197804583412753,3.260363286358884,0.673752483705367,0.32624751630040416
43.991564166006704,1.3209584518546835,3.2859456030631615,0.6737567696669877,0.32624323033878455
43.99649798437007,1.321190585819815,3.309958782021545,0.6737374984937354,0.32626250151203784
44.001431802733435,1.3207767546420814,3.3323769102639944,0.6737194145100258,0.3262805854957485
44.006365621096805,1.3206609477551883,3.3531178227289735,0.673726850750547,0.3262731492552284
44.011299439460174,1.3212590106183284,3.3722029311457864,0.6737521993012777,0.32624780070449866
44.01623325782354,1.322177690101733,3.3895380484466817,0.6737647346697793,0.32623526533599745
44.021167076186906,1.3226203452551015,3.4051261432944226,0.6737493009139931,0.32625069909178384
44.02610089455027,1.3220767795811093,3.418954224104015,0.6737257600219323,0.32627423998384475
44.03103471291364,1.3210929690830624,3.431056650629196,0.6737243277129784,0.32627567229279925
44.03596853127701,1.3206774888785582,3.441426068768832,0.6737476095572907,0.3262523904484883
44.04090234964037,1.3209361650323692,3.4500024912011344,0.6737666133878918,0.3262333866178878
44.04583616800374,1.3211324807056906,3.4567105390215356,0.6737570273250939,0.32624297268068675
44.0507699863671,1.3207558495504488,3.461532890275622,0.6737311258816626,0.3262688741241197
44.05570380473046,1.3199915605963881,3.4645491691374044,0.673722486421697,0.326277513584087
44.06063762309383,1.3193250786022597,3.4656946619157196,0.6737415548175142,0.326258445188272
44.065571441457195,1.3188451944539172,3.4649169701753575,0.6737629128968543,0.3262370871089337
44.070505259820564,1.3183294887496384,3.462088245099183,0.673762105836062,0.3262378941697268
44.075439078183926,1.3179331018174036,3.4571986265254293,0.6737464961303888,0.3262535038754011
44.080372896547296,1.3179207639000035,3.450324814150696,0.6737364087948375,0.3262635912109543
44.085306714910665,1.317935569006226,3.4415447941374646,0.6737344938635984,0.3262655061421964
44.09024053327403,1.3173657304965989,3.430843641008872,0.6737337854922274,0.32626621451356635
44.0951743516374,1.3162320390494053,3.4182326391856477,0.6737396261843415,0.3262603738214498
44.10010817000076,1.3153432827911076,3.4037197615889654,0.673757323736296,0.3262426762694946
44.10504198836413,1.3153402831810417,3.387290104193119,0.6737699103791454,0.3262300896266439
44.1099758067275,1.3158109843119628,3.368951886576604,0.6737570932465556,0.3262429067592333
44.11490962509086,1.3159213788760218,3.3488479724831075,0.673729845770806,0.32627015423498146
44.11984344345422,1.315362194516502,3.327045754239037,0.6737187167063127,0.3262812832994744
44.124777261817584,1.3142401633531227,3.3035670093057012,0.6737308231334644,0.32626917687232276
44.129711080180954,1.3131008108015487,3.278455177745764,0.6737438791163115,0.326256120889477
44.13464489854432,1.3125672031856925,3.251768414719178,0.6737427254616319,0.32625727454415704
44.139578716907685,1.3122968131270556,3.2235995418904735,0.6737380205946745,0.3262619794111154
44.144512535271055,1.3113674122163588,3.194003215053887,0.673744615597651,0.32625538440814167
44.14944635363442,1.3099565852017838,3.1630013566371016,0.6737589998751053,0.3262410001306887
44.154380171997786,1.3092187598059317,3.130684615768238,0.6737640391051096,0.3262359609006866
44.15931399036115,1.309138458852587,3.0970780463422085,0.673747617490097,0.3262523825157022
44.16424780872452,1.308235375481716,3.062286321554576,0.6737150121142365,0.3262849878915658
44.16918162708789,1.3060756012912664,3.02645924048498,0.6736868685733279,0.3263131314324773
44.17411544545125,1.3039432139150489,2.9896834868289432,0.6736821070582379,0.3263178929475683
44.17904926381462,1.3026679515087032,2.9520050286587876,0.6737004618055377,0.32629953820026814
44.183983082177974,1.301758464116353,2.913536618104806,0.6737253637920066,0.32627463621379915
44.188916900541344,1.300762216723831,2.8743761696777965,0.673742135023423,0.32625786498238296
44.19385071890471,1.2997855670885945,2.834662133745072,0.6737457829937992,0.32625421701200663
44.198784537268075,1.2981582484306133,2.7945354568164076,0.6737352947492659,0.3262647052565403
44.203718355631445,1.2946254392508592,2.754115576449071,0.6737140275198712,0.32628597248593555
44.20865217399481,1.2907441255395569,2.7134889071598423,0.6736938705522647,0.3263061294535427
44.213585992358176,1.2907381099594557,2.6727693472288014,0.6736850468054001,0.326314953200408
44.218519810721546,1.2946069964701195,2.632083309851654,0.6736830367908853,0.326316963214924
44.22345362908491,1.2966318876342597,2.5915869355604157,0.6736789137334458,0.3263210862723633
44.22838744744828,1.2932459129031213,2.5514430626142897,0.6736793093273282,0.3263206906784817
44.23332126581164,1.2873295527948434,2.5118198529013536,0.6736992100356646,0.3263007899701457
44.23825508417501,1.2844760907442252,2.4729094136028933,0.6737352433159512,0.3262647566898596
44.24318890253837,1.286565354013733,2.43494040744869,0.6737635308938874,0.32623646911192344
44.24812272090173,1.2896097456062694,2.3981857075832975,0.6737663190129648,0.32623368099284206
44.2530565392651,1.2900241769816,2.362971401724129,0.6737452574223929,0.32625474258340986
44.257990357628465,1.289199509166184,2.329677718433576,0.6737067614921561,0.3262932385136438
44.262924175991834,1.28940362923574,2.2987242934200194,0.673651559946766,0.32634844005903624
44.267857994355204,1.2905675338670881,2.2705291273821153,0.6735855929352723,0.32641440707053115
44.272791812718566,1.292566068482749,2.2454415206511156,0.673526802535245,0.32647319747056003
44.277725631081935,1.2959798887587075,2.2236525349264182,0.673489059428357,0.3265109405774494
44.2826594494453,1.299757109581809,2.2053061638733866,0.6734665157424348,0.3265334842633725
44.28759326780867,1.301124698131938,2.1905912745048117,0.6734454167343141,0.3265545832714934
44.292527086172036,1.2984513103715942,2.1795939485099307,0.6734282720769564,0.32657172792885164
44.2974609045354,1.2944181179220409,2.172346748182643,0.6734330222432158,0.3265669777625921
44.30239472289877,1.2929053543090852,2.168846725282711,0.673463892508992,0.3265361074968163
44.30732854126212,1.2934409091880454,2.169061449516058,0.6734952540918663,0.3265047459139414
44.31226235962549,1.2928418063179772,2.1729281629518313,0.6734982192709117,0.32650178073489455
44.31719617798886,1.2897492070938794,2.18034822045969,0.6734800271330411,0.3265199728727636
44.322129996352224,1.285025716751881,2.1911792561190317,0.6734790152713518,0.32652098473445224
44.32706381471559,1.280379248328527,2.2052408442995004,0.6735121522244957,0.32648784778130663
44.331997633078956,1.2770418030303312,2.222323579228538,0.6735432105834925,0.32645678942231066
44.336931451442325,1.2740932201934756,2.2421924234365775,0.6735225658952655,0.3264774341105416
44.341865269805695,1.268908045914401,2.26466572863185,0.6734549867432057,0.326545013262604
44.34679908816906,1.2607143487053325,2.2895754371686543,0.6734069099474758,0.32659309005833737
44.351732906532426,1.2523894321840447,2.316723444194665,0.6734366109021415,0.3265633891036742
44.35666672489579,1.2474471941025025,2.3458831846727155,0.6735288345337221,0.32647116547209537
44.36160054325916,1.246073242276212,2.3768199312075473,0.6736104450413025,0.32638955496451777
44.36653436162253,1.2437323776774472,2.409307828465335,0.6736246027831236,0.3263753972226975
44.37146817998588,1.235993058861212,2.4431413261981105,0.6735779368925151,0.3264220631133073
44.37640199834925,1.2254095477967046,2.478107920533454,0.6735194690824484,0.3264805309233754
44.381335816712614,1.2188594480895296,2.5139985914754543,0.6734903784683255,0.3265096215374983
44.38626963507598,1.2185814453378538,2.5506379347728543,0.6734988501862348,0.3265011498195885
44.39120345343935,1.2208595082642169,2.5878580252491044,0.6735286318330033,0.3264713681728198
44.396137271802715,1.2200067203767773,2.6254754805745186,0.6735582309005701,0.3264417691052528
44.401071090166084,1.2124225714950985,2.663314361036673,0.6735746719413491,0.32642532806447333
44.40600490852945,1.2014983865549893,2.7012291305232,0.673577389088402,0.3264226109174194
44.410938726892816,1.194616421640591,2.739039887673583,0.6735719117664262,0.3264280882393928
44.415872545256185,1.1947482015534108,2.776561370081906,0.6735610770544546,0.32643892295136573
44.42080636361955,1.199463795688263,2.8136663806320144,0.6735466258635597,0.3264533741422626
44.42574018198292,1.2027164144856706,2.8501536855928578,0.673538250780704,0.3264617492251197
44.43067400034627,1.198297900798968,2.8860079654088064,0.6735490744638691,0.32645092554195587
44.43560781870964,1.1877484407948586,2.921161819828995,0.67357583929643,0.32642416070939634
44.44054163707301,1.1791391859900848,2.955583523941778,0.6735939923217942,0.3264060076840337
44.44547545543637,1.1779946656420597,2.989200876189062,0.673584061834055,0.32641593817177506
44.45040927379974,1.1830617115774025,3.021978515723602,0.6735583678897674,0.32644163211606403
44.455343092163105,1.1866027467233717,3.053809194942501,0.6735491351689165,0.326450864836917
44.460276910526474,1.1819736656513968,3.0846178449025876,0.6735684459884687,0.3264315540173663
44.46521072888984,1.1730361759695274,3.1143274664401424,0.6735915483087155,0.3264084516971202
44.470144547253206,1.1680431188572364,3.1428607921068124,0.67358813952694,0.326411860478897
44.475078365616575,1.1678438300294725,3.1701789367049105,0.6735630687708154,0.32643693123502204
44.48001218397994,1.1676762069446034,3.1961964373206926,0.6735524426797009,0.32644755732613695
44.48494600234331,1.1653861781216452,3.2208176866044824,0.6735760821142357,0.3264239178916024
44.489879820706676,1.1629295088729317,3.2439900810865443,0.6736072237492968,0.32639277625654267
44.49481363907003,1.1613436933155803,3.2656452888323884,0.6736041512352624,0.326395848770578
44.4997474574334,1.1581034460488324,3.2859308623053622,0.6735663750005513,0.32643362500528966
44.50468127579676,1.1522571575789404,3.304783687870885,0.6735396317265042,0.3264603682793375
44.50961509416013,1.1476027889886515,3.3221366566769577,0.6735589343394212,0.32644106566642167
44.5145489125235,1.1471470578152043,3.338055595076447,0.6736035382348646,0.3263964617709794
44.519482730886864,1.1486037612495479,3.35251373403108,0.6736228673675545,0.32637713263828955
44.52441654925023,1.1471046950598929,3.3654420516454433,0.6735974601627467,0.3264025398430981
44.529350367613596,1.140981242021631,3.376793625115835,0.6735580935244362,0.3264419064814091
44.534284185976965,1.1343516586602345,3.3864844166147092,0.6735465846727667,0.3264534153330795
44.539218004340334,1.1317524105889252,3.3943418953149394,0.6735709643184785,0.32642903568736853
44.5441518227037,1.1320664019097217,3.4004925255060656,0.673602487025559,0.32639751298028996
44.549085641067066,1.1315433957409178,3.404923534068638,0.673609361580991,0.32639063842485916
44.55401945943043,1.128791385526521,3.40760031508094,0.6735896028392417,0.32641039716660986
44.55895327779379,1.1241912352270425,3.408559016684263,0.6735702187485717,0.32642978125728317
44.56388709615716,1.1190952998129027,3.4077987842351125,0.673573217772649,0.3264267822332075
44.56882091452052,1.1160148857772785,3.4053243834328164,0.6735884635853157,0.32641153642054227
44.57375473288389,1.1160562444279731,3.401106509810463,0.6735898213090314,0.3264101786968277
44.578688551247254,1.1164000456078442,3.39505322040306,0.6735738479251109,0.3264261520807502
44.58362236961062,1.1125518086407604,3.387133968096939,0.6735652374303622,0.32643476257550175
44.58855618797399,1.104564763547997,3.3773714358016007,0.6735806758468206,0.32641932415904373
44.593490006337355,1.099639972359541,3.3659106733761504,0.6736051472255943,0.3263948527802683
44.598423824700724,1.103168316947042,3.35276578890073,0.6736124999749856,0.326387500030875
44.603357643064086,1.1077909939285269,3.3379533541063893,0.6735952282197009,0.3264047717861585
44.608291461427456,1.1017564178666606,3.321507708614024,0.6735661446361366,0.3264338553697226
44.613225279790825,1.0884241390202412,3.3034825327898023,0.6735447449262776,0.3264552550795805
44.61815909815419,1.0828128339253318,3.283823643931242,0.6735483862722091,0.32645161373364845
44.62309291651755,1.0889125786776648,3.2626409621344665,0.6735797508665311,0.3264202491393263
44.62802673488091,1.0952047894823271,3.2399619858444875,0.6736142012353205,0.3263857987705379
44.63296055324428,1.0912481837440107,3.2158425351278845,0.6736168776858232,0.3263831223200355
44.63789437160765,1.0794755048203077,3.1903349932357217,0.6735840973539385,0.32641590265192155
44.64282818997101,1.0717007584816165,3.163506176085966,0.6735530398632864,0.32644696014257507
44.64776200833438,1.0745630318618062,3.1354390936802594,0.6735576451357181,0.32644235487014533
44.652695826697745,1.0805921650010148,3.1061913283110516,0.6735872749564993,0.32641272504936597
44.657629645061114,1.0799160531467202,3.0758188726343265,0.6736016590010084,0.32639834100486026
44.66256346342448,1.0741747367886902,3.044396466153313,0.6735781031130981,0.3264218968927729
44.667497281787846,1.0709873648663555,3.011959993064614,0.6735336340870274,0.32646636591884587
44.672431100151215,1.0722821162206528,2.9786459441823343,0.6735053840541196,0.3264946159517565
44.67736491851458,1.074126287025653,2.9445324174343352,0.6735150286530066,0.3264849713528688
44.68229873687795,1.0736939205082408,2.909732637662587,0.673549162706253,0.3264508372996228
44.68723255524131,1.0725938669200379,2.8743908686564588,0.6735734924068065,0.326426507599069
44.69216637360467,1.0735770101554873,2.8386296831072877,0.6735694400010327,0.3264305600048422
44.69710019196804,1.0759860387136528,2.802551412588727,0.6735528509928185,0.32644714901305727
44.7020340103314,1.0765081939239354,2.7662906188700083,0.6735515468089749,0.3264484531969019
44.70696782869477,1.0737279198248475,2.7299496104219942,0.6735708504730208,0.32642914953285646
44.71190164705814,1.0708673397365858,2.693613186831948,0.6735894023992869,0.32641059760659075
44.716835465421504,1.0721153824431087,2.6574320140197183,0.6735835746509449,0.32641642535493287
44.72176928378487,1.0763813397630497,2.621544045661853,0.6735488646130492,0.32645113539282944
44.726703102148235,1.0785698273125148,2.586062600416075,0.6735038907731311,0.3264961092327481
44.731636920511605,1.0762781243718664,2.5511369827520025,0.6734790464690477,0.3265209535368315
44.736570738874974,1.0714590888502225,2.5169096094864547,0.673492104336169,0.32650789566971083
44.741504557238336,1.067862659252925,2.483530448364651,0.6735281761848384,0.3264718238210418
44.746438375601706,1.067324745677399,2.451174781776613,0.6735528733108359,0.3264471266950416
44.75137219396506,1.0677433292367269,2.4200565211019334,0.6735487036952148,0.3264512963106596
44.75630601232843,1.066921130378221,2.390438774967526,0.673523679811979,0.32647632019389106
44.7612398306918,1.0658579202185892,2.362634294180106,0.6734809005175504,0.32651909948832086
44.76617364905516,1.0664297809615326,2.336994380238408,0.6734066877097536,0.3265933122961189
44.77110746741853,1.06805888057137,2.3138893440229227,0.6733076961123773,0.32669230389349735
44.77604128578189,1.0687498051278477,2.2936569714429096,0.6732345710547021,0.3267654289511732
44.78097510414526,1.0683880853955552,2.276534749026546,0.6732346743823487,0.32676532562352734
44.78590892250863,1.0682167783902596,2.262591970787967,0.6732903735808549,0.3267096264250223
44.790842740871994,1.0681664291543032,2.251985221483523,0.6733378484692171,0.3266621515366605
44.795776559235364,1.066750182841704,2.2447620014608414,0.6733473460767665,0.3266526539291111
44.800710377598726,1.0640127433730173,2.2409161960172272,0.673352078196206,0.32664792180967145
44.805644195962095,1.0620880929191654,2.2404145767771295,0.673388038000011,0.32661196200586695
44.81057801432546,1.0618960909924362,2.243195648732161,0.6734368179917409,0.326563182014135
44.81551183268882,1.0620318389687393,2.249164271926167,0.6734527206624099,0.32654727934346495
44.82044565105219,1.061064807413244,2.258186968056934,0.673428468285826,0.3265715317200476
44.82537946941555,1.059249371437791,2.2701139228675835,0.6734038398897175,0.32659616011615483
44.83031328777892,1.0575929335621976,2.2848175829076744,0.6734115166662136,0.3265884833396581
44.83524710614229,1.0558868622093043,2.302148315282139,0.6734404080451222,0.3265595919607533
44.84018092450565,1.0532730714137604,2.3219241341298273,0.6734596823255233,0.3265403176803543
44.84511474286902,1.0500177958155625,2.3439548336240796,0.6734592148027565,0.3265407852031245
44.850048561232384,1.0472860953034213,2.368046609776247,0.6734528760575981,0.32654712394828583
44.854982379595754,1.0456446004097226,2.394013368408668,0.6734531456693981,0.32654685433648767
44.85991619795912,1.0444071030129327,2.421667553767561,0.6734574635494327,0.3265425364564555
44.864850016322485,1.0429686081121077,2.450808818330573,0.6734577824075978,0.3265422175982917
44.869783834685855,1.0415688174176057,2.4812398010071575,0.6734535979754125,0.326546402030478
44.87471765304921,1.0402989340834166,2.51278425564435,0.6734528127397919,0.32654718726610027
44.87965147141258,1.0387550495383502,2.545258306162827,0.673462367067094,0.3265376329387989
44.88458528977595,1.0369524214745187,2.578503611352106,0.6734787809548627,0.3265212190510298
44.88951910813931,1.0360010942409925,2.6123410225135637,0.673489000922547,0.3265109990833448
44.89445292650268,1.0373545805739683,2.6464738221530655,0.6734843387548091,0.32651566125108233
44.89938674486604,1.0404245035511723,2.680817400746698,0.6734732593216028,0.3265267406842885
44.90432056322941,1.0425812083528718,2.715323321582864,0.673472925597735,0.3265270744081557
44.90925438159278,1.0423737757691596,2.7498743854425385,0.6734857645941659,0.3265142354117232
44.91418819995614,1.0408878349690798,2.7843380477997157,0.6734941642673768,0.3265058357385114
44.91912201831951,1.0407855956695038,2.81856646157307,0.6734852935965169,0.32651470640937313
44.924055836682875,1.0437145384184816,2.852462879540816,0.6734728280517429,0.32652717195414893
44.928989655046244,1.0477603635649486,2.8859060132759926,0.6734804613842681,0.326519538621625
44.933923473409614,1.0497032499837156,2.9187620921347883,0.6735053599137393,0.3264946400921541
44.93885729177297,1.049496175919846,2.9508848610659713,0.6735160079365081,0.3264839920693873
44.94379111013634,1.0496327706955335,2.9820890182139244,0.673494863395834,0.3265051366100628
44.9487249284997,1.0515253673901,3.012319616981374,0.6734678253012071,0.32653217470469115
44.95365874686307,1.0542040632677665,3.0415898959937584,0.6734737128808868,0.3265262871250128
44.95859256522644,1.055824641581849,3.0697487848008915,0.6735103372617144,0.3264896627441861
44.9635263835898,1.0559360185694018,3.0967949881045715,0.6735329025666644,0.32646709743923635
44.96846020195317,1.0561406380647638,3.1227982265885434,0.6735120602544242,0.3264879397514783
44.97339402031653,1.0579045332795247,3.147657037123051,0.673474009005632,0.32652599100027124
44.9783278386799,1.0603170479110273,3.1712136239352655,0.6734669697873111,0.32653303021859176
44.98326165704327,1.0613249378394864,3.19348353362019,0.6734994061212606,0.32650059388464214
44.988195475406634,1.0607035619908414,3.214481960413498,0.6735318739281096,0.3264681260777938
44.993129293770004,1.0601728797969256,3.234140929440895,0.6735287663774022,0.32647123362850244
44.99806311213336,1.0611327444670418,3.2523127171345947,0.6734988702546778,0.3265011297512277
45.00299693049673,1.0632613732289402,3.268985622711778,0.6734776452236182,0.32652235478228797
45.0079307488601,1.06474227492591,3.28427866516754,0.6734841163525904,0.3265158836533164
45.01286456722346,1.0641996355659915,3.298188463232112,0.673507412431374,0.32649258757453414
45.01779838558683,1.062753839583276,3.3106853714694413,0.6735261727562036,0.32647382724970436
45.02273220395019,1.0625907234355052,3.321660639332615,0.6735266795913409,0.326473320414567
45.02766602231356,1.0639370993637345,3.3311402161335395,0.6735076253262068,0.3264923746797013
45.03259984067693,1.0652855783785145,3.339098448798787,0.6734831684005357,0.32651683160537387
45.03753365904029,1.0655374069816261,3.345526269589529,0.6734789686637118,0.32652103134219856
45.04246747740366,1.0647802915840614,3.350411240839475,0.6735062013697144,0.32649379863619665
45.047401295767024,1.063916281508672,3.353745013023771,0.6735382639443874,0.3264617360615252
45.05233511413039,1.0637638479693594,3.355517660644998,0.673534965832424,0.3264650341734901
45.05726893249376,1.064448102010828,3.355651917314067,0.6734962787798405,0.3265037212260753
45.06220275085712,1.0655907312450914,3.354218081900115,0.6734695488013558,0.3265304512045619
45.06713656922049,1.0662320387016162,3.351255491451786,0.6734892649584648,0.32651073504745476
45.07207038758385,1.0654522409539522,3.3467525686027595,0.6735299471342365,0.3264700528716837
45.07700420594722,1.0642912907826354,3.340713658209097,0.6735398226220629,0.32646017738385885
45.08193802431059,1.064987788430172,3.3331766734740755,0.673508325379099,0.32649167462682477
45.08687184267395,1.0672270865163713,3.324144393578791,0.6734761961790671,0.3265238038268595
45.09180566103732,1.068036706527977,3.3135272091355774,0.6734813084655594,0.3265186915403644
45.09673947940068,1.0665339229038344,3.3013177165067327,0.6735150848211516,0.3264849151847701
45.10167329776405,1.0656835587722362,3.2875814735517763,0.6735382561877538,0.32646174381816634
45.10660711612742,1.0678608138847991,3.272263971396939,0.6735271334795796,0.326472866526341
45.11154093449078,1.0711108474455318,3.2554022458960232,0.6734949037802295,0.32650509622569013
45.11647475285415,1.0716502898196232,3.23712316610756,0.6734719518094973,0.32652804819642106
45.121408571217515,1.0691137365331074,3.2174488043495124,0.6734749272994865,0.32652507270643144
45.12634238958088,1.0676059080316966,3.1963829452675014,0.6734975170166824,0.3265024829892361
45.131276207944246,1.06997783723818,3.173933831436502,0.6735227118728802,0.3264772881330393
45.13621002630761,1.073152279670636,3.1502418182438947,0.6735345596293653,0.3264654403765549
45.14114384467098,1.0727789895885333,3.1253882760576595,0.6735231534211259,0.3264768465847962
45.14607766303434,1.0701021852070047,3.0994452218521893,0.6734933137224572,0.3265066862834668
45.15101148139771,1.06942055163303,3.0724731574444655,0.6734687721066389,0.3265312278992867
45.15594529976108,1.0710547497168639,3.0445212806205775,0.6734714279035771,0.3265285721023518
45.16087911812444,1.071299517762348,3.0156728819875935,0.6734928565533553,0.3265071434525764
45.16581293648781,1.0685556126501463,2.986051717933475,0.6735020740912435,0.3264979259146908
45.17074675485117,1.0656830272829727,2.9557667152365155,0.6734858064662678,0.3265141935396692
45.17568057321454,1.0655707736790043,2.924859463034257,0.6734634988283268,0.3265365011776099
45.18061439157791,1.067028602310638,2.8933874756723226,0.6734560651213566,0.3265439348845801
45.185548209941274,1.0665471793840358,2.8614776567457123,0.6734591709827653,0.32654082902317094
45.190482028304636,1.063570052240727,2.829242723750779,0.6734580328933923,0.32654196711254413
45.195415846668,1.0616985025954717,2.7968439782908607,0.6734510348075543,0.3265489651983827
45.20034966503137,1.0634010317724525,2.7644233484850242,0.673445185423649,0.3265548145822884
45.20528348339474,1.0660609089795758,2.7321038290321695,0.6734423656723838,0.3265576343335541
45.2102173017581,1.0663450292352035,2.6999607327347404,0.6734437651543423,0.32655623485159596
45.21515112012147,1.0653688894411024,2.6680934226372837,0.6734552173425894,0.32654478266334946
45.22008493848483,1.0657404689389072,2.6366452430445855,0.6734729142561352,0.3265270857498042
45.2250187568482,1.0670912551345024,2.605721685621567,0.6734743466492776,0.3265256533566624
45.22995257521157,1.067719600356896,2.5754658112331623,0.6734414513136986,0.3265585486922417
45.23488639357493,1.0679767233691948,2.545990613566307,0.6733884914278063,0.326611508578135
45.2398202119383,1.0689858387532758,2.517401745752233,0.6733500623215807,0.3266499376843607
45.244754030301664,1.069640269423186,2.4898370338262676,0.6733416608911783,0.32665833911476194
45.24968784866503,1.067524753569696,2.463451096016019,0.6733488083940052,0.3266511916119309
45.254621667028395,1.0631203799321127,2.4384344549573007,0.6733591062506367,0.32664089375529565
45.25955548539176,1.0592171963319759,2.4150173205329786,0.6733840027997147,0.32661599720621654
45.26448930375513,1.05653960984329,2.3934608297945412,0.6734308496026981,0.3265691504032352
45.26942312211849,1.053326038727978,2.374040951133324,0.6734670989875674,0.3265329010183677
45.27435694048186,1.0483788635348956,2.3570205644391575,0.6734441667131635,0.32655583329277255
45.27929075884523,1.0423322928504146,2.342614485345278,0.6733639439106303,0.3266360560953065
45.28422457720859,1.0361081433264032,2.330967281559201,0.673293217854947,0.32670678215099125
45.28915839557196,1.0296899013851746,2.322161817135557,0.6732897010889833,0.32671029891695474
45.29409221393532,1.0233131693545108,2.316239910750603,0.673329224846149,0.3266707751597899
45.29902603229869,1.0187579592779128,2.3132052825494567,0.6733335722580268,0.32666642774791155
45.30395985066206,1.01631676026381,2.3129629698379914,0.6732670444141726,0.32673295559176574
45.30889366902542,1.012806049078858,2.315516361606884,0.673180136474364,0.32681986353157394
45.313827487388785,1.0055631487020056,2.3208414974404987,0.6731520061122948,0.32684799389364166
45.31876130575215,0.996344788149467,2.328868552303823,0.6732093662590118,0.32679063374692335
45.32369512411552,0.9901037999517913,2.3395140072922245,0.6733107760225588,0.32668922398337513
45.32862894247888,0.9896192132062914,2.3526760978692782,0.6733936114502308,0.32660638855570207
45.33356276084225,0.9909349857508214,2.368228930736086,0.6734214898962664,0.3265785101096682
45.33849657920562,0.9879586287401098,2.386027800628532,0.6733959486034294,0.32660405140250887
45.34343039756898,0.9804446584324512,2.4058932795069135,0.6733430938051341,0.32665690620080684
45.34836421593235,0.9724173501170036,2.4276248470538477,0.6732964143026199,0.3267035857033245
45.35329803429571,0.9674473653229302,2.451048914223163,0.6732821096873886,0.32671789031855825
45.35823185265908,0.9674564741838995,2.4760176662009328,0.673306402896333,0.3266935971096155
45.36316567102245,0.9701662209865585,2.5023712941566796,0.673350690942078,0.32664930906387274
45.36809948938581,0.9699630556805364,2.5299409442027203,0.67338308027626,0.3266169197296919
45.37303330774918,0.9643320845867842,2.5585129283391925,0.6733832140875674,0.3266167859183855
45.37796712611254,0.9560608379800928,2.587936341814936,0.673359713620255,0.3266402863856992
45.38290094447591,0.950487379266725,2.618119019722121,0.6733398578138842,0.32666014219207035
45.387834762839276,0.9504375819794582,2.648913674852458,0.6733400582406365,0.3266599417653169
45.39276858120264,0.952477180090882,2.6801320045357038,0.6733515319773922,0.3266484680285615
45.39770239956601,0.9518030672697102,2.711528627499529,0.6733578926427805,0.3266421073631728
45.40263621792937,0.9482173542040049,2.742999881541099,0.673358683762788,0.3266413162431647
45.40757003629274,0.9437455506396323,2.7744519491612336,0.6733654262057521,0.3266345738001992
45.41250385465611,0.9395642052185739,2.8057848910901337,0.6733782788730935,0.3266217211328561
45.41743767301947,0.9358603515289581,2.8368755364024163,0.6733816537513627,0.326618346254588
45.42237149138284,0.9323152444089886,2.8675785570028802,0.673368213887283,0.32663178611866994
45.4273053097462,0.9293505810039107,2.897733719953656,0.6733543931617028,0.3266456068442519
45.43223912810957,0.9279226054519936,2.9272405420026923,0.6733599260437676,0.3266400739621877
45.43717294647294,0.9276574912393784,2.9559257610171494,0.6733788949113128,0.3266211050946439
45.442106764836296,0.9255941686878596,2.9836846634940253,0.673387010357575,0.32661298964838437
45.447040583199666,0.918600933320033,3.010530695520688,0.673376476405135,0.3266235236008267
45.45197440156303,0.9095138214557015,3.0364111280810313,0.673366297936291,0.3266337020696713
45.4569082199264,0.9053985823015407,3.0613211541657614,0.6733727022650957,0.32662729774086796
45.46184203828977,0.907048799683447,3.0853125320713186,0.6733850642870738,0.3266149357188914
45.46677585665313,0.9078050099868736,3.1083659334257323,0.673383998901385,0.32661600110458106
45.4717096750165,0.9029402804800588,3.130417259074221,0.6733723797962429,0.32662762020972486
45.47664349337986,0.894582950902799,3.151392945568834,0.6733703945867251,0.326629605419243
45.48157731174323,0.8882548434605994,3.1712327030153413,0.6733834775423424,0.32661652246362577
45.4865111301066,0.8860165040693141,3.189822672515918,0.6733937569703761,0.32660624303559255
45.49144494846996,0.8845808887506637,3.2071968348288538,0.6733872188991658,0.3266127811068039
45.49637876683333,0.8813641449197607,3.2232820522973196,0.6733735462284156,0.3266264537775549
45.50131258519669,0.8775165919690501,3.2380328501354563,0.6733706354047996,0.32662936460117165
45.506246403560056,0.8738123467563581,3.2514641563003828,0.6733806502884038,0.3266193497175685
45.511180221923425,0.869138400042249,3.2634867725936476,0.6733912099816951,0.32660879002427806
45.51611404028679,0.8634534320417317,3.2740702659257517,0.6733932866456743,0.32660671336030006
45.52104785865016,0.8590563764880779,3.2831820062584067,0.6733881216583042,0.32661187834766986
45.52598167701352,0.8579224747559302,3.2909000220085987,0.6733804899865219,0.32661951001945283
45.53091549537689,0.8579336939359085,3.2972514220312372,0.6733748642284638,0.3266251357775118
45.53584931374026,0.8544618354867971,3.302224710569819,0.6733765728997179,0.3266234271062595
45.54078313210362,0.8468230947764361,3.3057932817792626,0.6733869048586715,0.3266130951473067
45.54571695046699,0.8397462963578232,3.3079463033771814,0.6733966606028846,0.32660333940309505
45.55065076883035,0.838118473712225,3.308628473170678,0.67339379850148,0.32660620150450126
45.55558458719372,0.8412799706508352,3.3078830893026496,0.6733805467377079,0.32661945326827535
45.56051840555709,0.8415848352402917,3.30563886188,0.6733738354107206,0.32662616459526517
45.565452223920445,0.8330495999901458,3.301884465322303,0.6733825053827346,0.3266174946232526
45.570386042283815,0.8226687112041895,3.2967067223553506,0.6733927789293292,0.3266072210766591
45.57531986064718,0.8223381870703406,3.2901295667027193,0.6733876775493408,0.32661232245664956
45.580253679010546,0.8290187803657757,3.2820694823315466,0.6733744125139145,0.32662558749207754
45.585187497373916,0.8282039117902338,3.2725038766285484,0.6733755298196975,0.3266244701862972
45.59012131573728,0.817411043923069,3.2615564748060155,0.6733935061087177,0.326606493897276
45.59505513410065,0.8097448866500101,3.249290159144628,0.6734031717162697,0.3265968282897219
45.59998895246401,0.8126844415467914,3.2356958064329553,0.6733874646402613,0.3266125353657287
45.60492277082738,0.8175384613688204,3.2207578637355554,0.6733638984426418,0.32663610156334777
45.60985658919075,0.8139487181883491,3.2045556655073386,0.6733601793523722,0.32663982065361696
45.61479040755411,0.80507946020725,3.1871367023808728,0.6733761603585475,0.32662383964744035
45.61972422591748,0.801335988360327,3.168485037246321,0.6733895201680484,0.3266104798379392
45.62465804428084,0.8035409387268773,3.148593351760357,0.6733914695260528,0.3266085304799351
45.629591862644205,0.802867416195892,3.127558065821439,0.6733924268465202,0.3266075731594683
45.634525681007574,0.7968319308494854,3.1054456219500577,0.6733929298641723,0.3266070701418172
45.639459499370936,0.7930796643906328,3.0823092948985176,0.6733780784543494,0.3266219215516408
45.644393317734306,0.7955265873608777,3.0583031540644736,0.673350245835544,0.3266497541704493
45.64932713609767,0.7975409591784219,3.0335323902770317,0.6733391868888386,0.3266608131171557
45.65426095446104,0.792931307758201,3.008050208516857,0.6733603915548457,0.32663960845115114
45.65919477282441,0.7857524635532588,2.981860949282518,0.673386272509416,0.3266137274965834
45.66412859118777,0.7829404038448058,2.955033849713431,0.6733837290506766,0.326616270955326
45.66906240955114,0.7842982605889661,2.9276721745165917,0.6733618209875089,0.32663817901849634
45.6739962279145,0.7859545542836852,2.8998167932688825,0.6733533813376831,0.3266466186683234
45.67893004627787,0.7862269906989012,2.8715146051858547,0.6733626396230586,0.3266373603829466
45.68386386464124,0.7849807903545493,2.842829617572076,0.673363435162083,0.32663656484392256
45.6887976830046,0.7828557155403614,2.8138795794153895,0.6733441614482345,0.3266558385577717
45.693731501367964,0.7816431620756252,2.7848127688815523,0.6733225050245522,0.32667749498145354
45.698665319731326,0.7830124132983268,2.7557971833803685,0.6733132616401124,0.3266867383658938
45.703599138094695,0.7863142080199498,2.7269629420357875,0.6733097387450627,0.32669026126094475
45.708532956458065,0.787853831443615,2.6984127955061528,0.6733045304562496,0.3266954695497579
45.71346677482143,0.7843851648433465,2.6701953680928967,0.6733051808567521,0.32669481914925624
45.718400593184796,0.7790197826439692,2.642474354587882,0.6733159718322915,0.326684028173717
45.72333441154816,0.7785190185766631,2.6154416137660785,0.6733197675573337,0.326680232448675
45.72826822991153,0.7830710694200019,2.589252066363756,0.6732953919203907,0.3267046080856192
45.7332020482749,0.7852690415507546,2.564026013107997,0.6732495559011508,0.32675044410485954
45.73813586663826,0.7803867772325214,2.5398499194964215,0.6732166291794571,0.32678337082655273
45.74306968500163,0.7725215545238862,2.5167636758457546,0.6732197307285556,0.32678026927745435
45.74800350336499,0.7698280966302703,2.494807788756174,0.673241035547515,0.32675896445849145
45.75293732172836,0.7745847174824197,2.474070564467658,0.6732390168192484,0.3267609831867547
45.75787114009172,0.7789822426095518,2.4546880740583994,0.6731918741423836,0.3268081258636172
45.762804958455085,0.7755130356546686,2.436832419726017,0.6731208576930512,0.32687914231295134
45.767738776818454,0.7682709987531626,2.4207043025919592,0.6730736318444493,0.32692636816155457
45.77267259518182,0.7654641723852015,2.406517697065737,0.6730872945531278,0.32691270545287715
45.777606413545186,0.7666183092471754,2.3944817841853565,0.673160188239963,0.3268398117660435
45.782540231908555,0.7655466054588109,2.3847769722259198,0.6732485590988269,0.32675144090718033
45.78747405027192,0.760999637988222,2.377527518159859,0.6732937657827993,0.3267062342232077
45.79240786863529,0.7575265926526867,2.3728027141989005,0.6732699251177503,0.3267300748882581
45.79734168699865,0.7574531208839619,2.3706452373332025,0.673212413435685,0.3267875865703232
45.80227550536202,0.7577448917177749,2.371061084725121,0.6731873456332099,0.32681265437279805
45.80720932372539,0.7552668640200649,2.37401883667818,0.673223965625001,0.3267760343810068
45.81214314208875,0.7512478052051793,2.3794644845068023,0.6732854589265088,0.32671454107949743
45.81707696045212,0.7492418356424388,2.387308671989463,0.6733129575865747,0.3266870424194304
45.822010778815475,0.7502239669626121,2.397397211468921,0.6732870238493928,0.32671297615661127
45.826944597178844,0.7511042119017836,2.4097178789385354,0.6732356472698128,0.3267643527361895
45.831878415542214,0.7488105195522466,2.4241647091285246,0.6731955355311047,0.3268044644748986
45.836812233905576,0.7446843699445078,2.4406008249015043,0.6731848570270473,0.32681514297895936
45.841746052268945,0.742449848448566,2.4588683597640197,0.6732070219475051,0.32679297805850394
45.84667987063231,0.7433143081703361,2.478834490199367,0.6732555129871962,0.32674448701881653
45.85161368899568,0.7454996268263352,2.5003575772767204,0.6733056941751135,0.3266943058309012
45.856547507359046,0.7464640388754412,2.523303875932517,0.6733210174566974,0.32667898254931976
45.86148132572241,0.7450386118117338,2.5475194281764395,0.673287035733184,0.3267129642728351
45.86641514408578,0.7428906227283991,2.572839083620108,0.6732353169829307,0.32676468302309014
45.87134896244914,0.7423405640212389,2.599121808824035,0.6732171362711276,0.32678286373489457
45.87628278081251,0.7433137912033247,2.626212719710232,0.6732485668528789,0.32675143315314364
45.88121659917587,0.7441409938188053,2.65393568201776,0.673292536367903,0.3267074636381202
45.886150417539234,0.7439526461861056,2.6821250537884533,0.6733026773737448,0.3266973226322786
45.8910842359026,0.7432826254293156,2.7106090391842503,0.6732760049191545,0.3267239950868679
45.896018054265966,0.7431546391820938,2.739259200478862,0.6732505841792488,0.32674941582677386
45.900951872629335,0.7437625250861747,2.767932972033998,0.6732560506077303,0.32674394939829166
45.905885690992704,0.7441956851606055,2.7964470440271656,0.6732815880238356,0.3267184119821852
45.91081950935607,0.7436553069457423,2.824790730309725,0.6732966454166425,0.326703354589377
45.915753327719436,0.7426138806689311,2.852903955268809,0.673290413692047,0.3267095863139727
45.9206871460828,0.7420323651758026,2.8806713094257055,0.6732789015276185,0.3267210984784033
45.92562096444617,0.7420357169079941,2.9079350731321307,0.6732781055279153,0.326721894478108
45.93055478280954,0.7421283719268871,2.9346554413381916,0.6732841420841218,0.3267158579219027
45.9354886011729,0.7419316115047596,2.9607615845973356,0.6732844277268619,0.32671557227916326
45.94042241953627,0.7412912347026104,2.986198245261052,0.6732792766502728,0.3267207233557534
45.945356237899624,0.7403176681731353,3.0109503588177957,0.6732813491808826,0.32671865082514584
45.95029005626299,0.7393375081081498,3.0349074068139443,0.6732941081420702,0.3267058918639595
45.95522387462636,0.7387045636114461,3.057767907559097,0.6733025683309467,0.32669743167508436
45.960157692989725,0.7385290785934377,3.0795766016593284,0.6732932687331931,0.32670673127283917
45.965091511353094,0.7383418182282887,3.1003424121408347,0.6732766927986341,0.32672330720739845
45.97002532971646,0.7375232669327122,3.1200641799875286,0.6732764535209753,0.3267235464850583
45.974959148079826,0.7362649039925269,3.138709953916059,0.6732957610446464,0.32670423896138767
45.979892966443195,0.7353348777706179,3.156200201044681,0.6733096370803529,0.3266903629256815
45.98482678480656,0.7349876467813786,3.172519785313106,0.6732985627084648,0.3267014372975692
45.98976060316993,0.7347274457449454,3.187579802017755,0.6732776749301022,0.32672232507593235
45.99469442153329,0.73398019273525,3.201367131064318,0.6732772661057976,0.32672273390023837
45.99962823989666,0.7327365992758572,3.2138685390804125,0.6732995696656876,0.3267004303403487
46.00456205826003,0.731681957495084,3.2250861473780703,0.6733143507478789,0.32668564925815846
46.00949587662338,0.7314195941070177,3.2349377285620573,0.6733012806795835,0.3266987193264546
46.01442969498675,0.7314701976205946,3.243438014374783,0.6732784279480875,0.3267215720579514
46.019363513350115,0.7307584534780535,3.250525501178706,0.6732766961477189,0.3267233038583203
46.024297331713484,0.7292556376458308,3.2562299485002812,0.6732976822452518,0.32670231776078695
46.02923115007685,0.7281201411106203,3.2606307132025396,0.6733134963400463,0.3266865036659929
46.034164968440216,0.7280678332669599,3.263759309696455,0.6733052822907618,0.3266947177152791
46.039098786803585,0.728456124195781,3.265591333564791,0.6732861689570973,0.3267138310489438
46.04403260516695,0.7281476420891869,3.266020459959937,0.673281056792091,0.32671894321395084
46.04896642353032,0.7270079504513834,3.265086159228884,0.6732939181526559,0.32670608185338756
46.053900241893686,0.7261648511272571,3.262825184209367,0.6733053358874177,0.3266946641186278
46.05883406025705,0.7263265996052272,3.2592537602073217,0.6733001525530794,0.3266998474529679
46.06376787862042,0.7267032636496021,3.254450114556014,0.6732871200806936,0.3267128799253562
46.06870169698378,0.726532810851183,3.2484208648241473,0.6732855050071394,0.3267144949989112
46.07363551534714,0.7264639816123544,3.241141253020513,0.6732983893421285,0.32670161066392367
46.07856933371051,0.7272972498548467,3.2325553105895533,0.6733089718891986,0.32669102811685397
46.083503152073874,0.7283512539092327,3.222698121119895,0.6733028669354265,0.3266971330706291
46.08843697043724,0.7284601416428232,3.2115766455247514,0.6732850057443384,0.32671499426171763
46.093370788800605,0.7281886433778406,3.1992242788340586,0.673271822732998,0.326728177273056
46.098304607163975,0.7292002355450018,3.1856682615975456,0.673274094269075,0.32672590573697746
46.103238425527344,0.7314976546463228,3.1710042359233586,0.6732901912297207,0.32670980877633066
46.10817224389071,0.7334266815241418,3.1552878749896096,0.6733100697491992,0.32668993025685195
46.113106062254076,0.7342983700957325,3.138541750791095,0.6733213198616613,0.3266786801443886
46.11803988061744,0.7350247531914053,3.1207708217881214,0.6733140363099469,0.32668596369610237
46.12297369898081,0.7364076182374582,3.102006149228679,0.6732861317200955,0.32671386828595367
46.12790751734418,0.7380258650521515,3.0823201067283867,0.6732487558610026,0.3267512441450478
46.13284133570753,0.7392669408258482,3.0617193414419797,0.6732272167595184,0.32677278324653275
46.1377751540709,0.7403915226397199,3.040280387919243,0.6732468843300764,0.3267531156759757
46.142708972434264,0.7417236425957654,3.0180711680553953,0.6733046810338909,0.32669531897216303
46.14764279079763,0.7427060365186429,2.995134521720331,0.6733563970540821,0.326643602951974
46.152576609161,0.7429694566879529,2.9714698748968336,0.6733501571521008,0.3266498428539569
46.157510427524365,0.7430776184418216,2.9471579333530444,0.6732822798169197,0.32671772018914164
46.162444245887734,0.7433233341538326,2.9222966779518145,0.6732092670882005,0.3267907329178628
46.167378064251096,0.7428275428202273,2.8970559568025225,0.6731930193733632,0.32680698063270314
46.172311882614466,0.7411119169142905,2.87153761913182,0.6732394900283132,0.32676050997775513
46.177245700977835,0.7393009577894162,2.8457948342506585,0.6732994933222729,0.32670050668379536
46.1821795193412,0.7386114769389441,2.8198532646263796,0.673323096764836,0.3266769032412328
46.18711333770457,0.7389454841950303,2.7937929418291696,0.6733008600616742,0.32669913994439365
46.19204715606793,0.739086207231692,2.767708643700053,0.6732551622339238,0.32674483777214325
46.19698097443129,0.7377543405708668,2.741645224948724,0.6732094838362318,0.3267905161698361
46.20191479279466,0.734583193807413,2.715800128575669,0.673175817228649,0.3268241827774199
46.20684861115802,0.730144177270126,2.6903225681266836,0.6731601124541601,0.3268398875519084
46.21178242952139,0.7266026081418226,2.665349569730404,0.6731615371039219,0.3268384629021479
46.216716247884754,0.7268813246163381,2.641016634118378,0.6731647028337497,0.3268352971723204
46.221650066248124,0.7298635680591804,2.617430728238258,0.67314718391503,0.3268528160910409
46.22658388461149,0.7306170360241415,2.5947171532925717,0.6731047422230655,0.32689525778300627
46.231517702974855,0.7270218322501378,2.573005120770054,0.6730634815781034,0.3269365184279681
46.236451521338225,0.7214839748519749,2.5524811416675623,0.673055422753425,0.32694457725264736
46.24138533970159,0.7174285914885438,2.533381811675597,0.6730806915407638,0.32691930846530887
46.246319158064956,0.7159089001892636,2.5157790370102187,0.6731096106571915,0.32689038934887904
46.251252976428326,0.7151372652288484,2.4995372602773647,0.6731101983935445,0.3268898016125225
46.25618679479169,0.7134812580489094,2.484598440143384,0.6730766352206333,0.32692336478542877
46.26112061315505,0.7105998824223357,2.47103827345396,0.6730413277900559,0.32695867221600755
46.26605443151841,0.706059589477593,2.4589885899999744,0.6730388567239529,0.3269611432821118
46.27098824988178,0.7007259647600256,2.448612744213862,0.6730650892205469,0.3269349107855193
46.27592206824515,0.6978185424627324,2.440082284493248,0.673086770012098,0.32691322999396955
46.280855886608514,0.699174512722647,2.433555973337104,0.6730882633197368,0.32691173668633156
46.28578970497188,0.7031028649531272,2.429158985323506,0.6730894088486827,0.32691059115738613
46.290723523335245,0.7050985880549644,2.4269625366359646,0.6731116660484036,0.32688833395766603
46.295657341698615,0.7003614487904501,2.4269838418486445,0.6731461185138166,0.3268538814922531
46.300591160061984,0.6903297532613061,2.4291972879266415,0.6731680904400136,0.32683190956605557
46.305524978425346,0.682601010156026,2.433555997559456,0.6731685652412074,0.3268314347648624
46.310458796788716,0.6826445328298787,2.4400061568994675,0.6731554875407838,0.32684451246528456
46.31539261515208,0.6885546893434235,2.4484721559072686,0.6731350989632638,0.32686490104280336
46.32032643351545,0.6910257705106276,2.458837430107963,0.6731093733076591,0.32689062669840674
46.32526025187881,0.6825252464636751,2.471098366787771,0.6730862634963789,0.3269137365096849
46.33019407024217,0.6696979019098831,2.4851651286387555,0.673076990285186,0.3269230097208775
46.33512788860554,0.6658704139361353,2.5009317266539806,0.673084607144354,0.3269153928617132
46.3400617069689,0.6717517025218249,2.5182916097812242,0.6731036917052913,0.32689630830077837
46.34499552533227,0.67657183990193,2.537109650021808,0.6731260692636605,0.3268739307424125
46.34992934369564,0.6738089948783886,2.557276133356339,0.6731399894005468,0.3268600106055296
46.354863162059004,0.6667697662139358,2.578696147998743,0.6731341566801078,0.3268658433259699
46.359796980422374,0.6624312152102617,2.6012396714216393,0.6731144110365299,0.3268855889695503
46.364730798785736,0.6626549878568291,2.6247610507193646,0.6731056953686282,0.3268943046374537
46.369664617149105,0.6629709006044457,2.6491027106401708,0.6731225031690478,0.32687749683703515
46.374598435512475,0.6601830078364209,2.6740956148796924,0.6731461694832194,0.326853830522865
46.37953225387584,0.6563777919628128,2.6996017609289096,0.673148393014404,0.32685160699168087
46.384466072239206,0.6543780416214644,2.7255050275869155,0.673130378082676,0.32686962192340885
46.38939989060256,0.6537960231293577,2.7516700150115434,0.673119329901818,0.32688067010426686
46.39433370896593,0.6528828503279428,2.7778410640608917,0.6731294514555072,0.32687054855057723
46.3992675273293,0.6509132280264831,2.8040480640208356,0.6731455244533108,0.3268544755527734
46.40420134569266,0.6475257150382616,2.830242345577278,0.6731467970212622,0.32685320298482085
46.40913516405603,0.6425961825769895,2.8563244357706394,0.6731326135723867,0.326867386433695
46.414068982419394,0.6367928721377425,2.8821499254001584,0.6731204800805974,0.32687951992548375
46.41900280078276,0.6319219313703525,2.907544966028675,0.6731267294861405,0.3268732705199433
46.42393661914613,0.6301841100401342,2.932400426341705,0.6731500849487506,0.3268499150573343
46.428870437509495,0.6306477687787225,2.956634291863096,0.6731699845783388,0.3268300154277476
46.433804255872865,0.6291968915196072,2.980162278370546,0.6731653362527331,0.3268346637533546
46.43873807423623,0.6235667826518239,3.002871734120812,0.6731395063912601,0.3268604936148293
46.443671892599596,0.6155246672151367,3.024604902742459,0.673119108006088,0.3268808920000029
46.44860571096296,0.6090720647372396,3.045308283768648,0.6731226938521574,0.32687730615393545
46.45353952932632,0.6062204541931515,3.065080700613686,0.6731414477092775,0.32685855229681704
46.45847334768969,0.6042251597326588,3.0838696143284148,0.6731577236688052,0.3268422763372907
46.46340716605305,0.6003679134801007,3.1016743064699064,0.6731678236043305,0.3268321764017661
46.46834098441642,0.5964500625971157,3.1184932591401817,0.6731725891922955,0.3268274108138028
46.47327480277979,0.594632111992023,3.134255989019024,0.6731606627482369,0.32683933725786224
46.47820862114315,0.5918847252710755,3.1488363446678234,0.6731262181969399,0.32687378180915994
46.48314243950652,0.5830469621284197,3.1622327085445563,0.673097934112602,0.32690206589349785
46.488076257869885,0.5711626115624893,3.1744021731413095,0.6731189761835489,0.3268810238225514
46.493010076233254,0.5672644457910176,3.185417044995853,0.6731852283143526,0.326814771691749
46.49794389459662,0.5740448172354887,3.195328252040321,0.6732281698457823,0.32677183016032
46.502877712959986,0.5796960834943564,3.204084936460319,0.6731878685108793,0.3268121314952236
46.507811531323355,0.5720144455554259,3.211642287616256,0.6730965223312014,0.32690347767490235
46.51274534968671,0.5528236861917728,3.218027996922811,0.6730566848689257,0.32694331513717967
46.51767916805008,0.539514803975319,3.2231442449538834,0.6731217026201787,0.32687829738592705
46.52261298641344,0.5462509899438599,3.2270283303148664,0.6732229550534847,0.3267770449526212
46.52754680477681,0.5609898728540543,3.229604009520514,0.6732455689575039,0.32675443104860263
46.53248062314018,0.5596205421046474,3.230885361302681,0.6731656437136554,0.3268343562924521
46.53741444150354,0.5411414796156312,3.2307610074355364,0.6730763789081976,0.32692362109791107
46.54234825986691,0.5260237353769808,3.2294083870276773,0.6730727494439641,0.32692725056214544
46.547282078230275,0.5265304911551463,3.226885137639438,0.6731455766719506,0.3268544233341613
46.552215896593644,0.5352171723592238,3.2231856342710374,0.6732097228266447,0.32679027717946824
46.55714971495701,0.5375058593244395,3.218286223453502,0.6732090522024815,0.326790947803634
46.562083533320376,0.5296753890853776,3.2122447256576834,0.6731622770386863,0.32683772296743185
46.567017351683745,0.5210847282903266,3.2050436735359313,0.6731194163552723,0.3268805836508469
46.57195117004711,0.5175618488222916,3.196694877726823,0.6731075900704019,0.32689240993571855
46.57688498841047,0.5152596135921166,3.1871399912647473,0.6731229529118852,0.326877047094237
46.58181880677384,0.5125834489139083,3.17643382874077,0.6731499130421801,0.32685008696394413
46.5867526251372,0.5127831041907683,3.164609643934814,0.6731736188640375,0.3268263811420891
46.59168644350057,0.5147870838406647,3.1516742986070905,0.6731826434383926,0.326817356567732
46.59662026186393,0.5124791130269837,3.13764557641672,0.6731711655891757,0.3268288344169472
46.6015540802273,0.5038077503182082,3.1225177810315627,0.6731430383026006,0.3268569617035204
46.60648789859067,0.49589994077449645,3.1064510896757156,0.6731144874132886,0.32688551259283194
46.611421716954034,0.49651655374223963,3.089533582999709,0.6731063352706483,0.3268936647354716
46.6163555353174,0.5027417032354543,3.0717943201036944,0.6731245406688435,0.32687545933727546
46.621289353680766,0.5056415017088635,3.053269980962942,0.6731509534329433,0.32684904657317576
46.626223172044135,0.5012273698320459,3.0339543266889337,0.6731634430849063,0.32683655692121394
46.631156990407504,0.4915879743277874,3.013941032760731,0.6731612974524904,0.3268387025536304
46.63609080877087,0.4840309291219312,2.9932727880177685,0.6731570150039601,0.32684298500216125
46.64102462713423,0.4869300298124575,2.971989163028765,0.673149243954268,0.32685075605185454
46.64595844549759,0.497349164959647,2.9501647944251643,0.6731266029305667,0.32687339707555857
46.65089226386096,0.5021366679267052,2.9278926305158537,0.6730983428465014,0.326901657159625
46.65582608222433,0.4955740536187237,2.9051811504665097,0.6730939273802165,0.32690607262591337
46.66075990058769,0.4857886944401962,2.8821295274059247,0.6731220390868331,0.3268779609192991
46.66569371895106,0.4837605273798239,2.858858352717023,0.6731523027377219,0.32684769726841323
46.670627537314424,0.4897805334393589,2.8354519612893734,0.6731526583566668,0.3268473416494708
46.67556135567779,0.4932337354492162,2.8119836064922183,0.673128610827076,0.32687138917906156
46.68049517404116,0.4886938568780884,2.7884926641081473,0.6731085425578014,0.3268914574483358
46.685428992404525,0.48435088029652673,2.7650899957670947,0.6731012083823188,0.326898791623818
46.690362810767894,0.48788649498833986,2.7418554515361357,0.6730882238760953,0.3269117761300426
46.695296629131256,0.49333161727933567,2.71884006643752,0.6730578972756456,0.32694210273049196
46.70023044749462,0.49090146224690356,2.6960847165726274,0.6730287876361247,0.3269712123700133
46.70516426585799,0.4834023708762066,2.6735843906660985,0.6730289625428374,0.3269710374633015
46.71009808422135,0.4814405407808768,2.65152612955481,0.6730581832047542,0.3269418168013847
46.71503190258472,0.48632969863547826,2.6301143349564726,0.67308271361423,0.3269172863919097
46.71996572094808,0.4891460471772598,2.609564011492954,0.6730704861773931,0.3269295138287472
46.72489953931145,0.48466741267578833,2.5900693946155373,0.6730236410258817,0.32697635898025895
46.72983335767482,0.47727742399366363,2.57175620192224,0.6729706546066221,0.3270293453995193
46.73476717603818,0.473599680401069,2.554653295117913,0.67293279851051,0.327067201495632
46.73970099440155,0.473609427437001,2.5387198320151656,0.6729076592202462,0.32709234078589583
46.744634812764914,0.4717777318576983,2.524114559248649,0.6728740043683343,0.3271259956378065
46.749568631128284,0.46637860876516024,2.5117187493227373,0.6727964711078436,0.3272035288982935
46.75450244949165,0.4615530504049205,2.5011358143726583,0.6727424956028649,0.32725750440326834
46.759436267855016,0.4591125794082332,2.491816058645223,0.6727063209182156,0.32729367908791673
46.76437008621838,0.45550948848396855,2.483755707508846,0.6726940212679378,0.3273059787381963
46.76930390458174,0.4491549642758487,2.477056939081572,0.6727200488178967,0.32727995118823905
46.77423772294511,0.4443272320106663,2.471845716436868,0.672778459535948,0.3272215404701889
46.77917154130848,0.4446657511392753,2.4682484153131954,0.6728333482974006,0.32716665170873727
46.78410535967184,0.44643510824278354,2.466383158347159,0.6728486378213049,0.3271513621848341
46.78903917803521,0.4438953407033285,2.466344190259487,0.6728238432824921,0.3271761567236469
46.79397299639857,0.43846673759879023,2.4681867990051187,0.6727879989015773,0.32721200110456194
46.79890681476194,0.43571656070406706,2.471935815909294,0.6727645633418562,0.3272354366642821
46.80384063312531,0.4368000351439493,2.4775829370185423,0.6727586544049293,0.3272413456012098
46.808774451488674,0.4387744772098215,2.4850748188503378,0.672770774134922,0.3272292258712164
46.81370826985204,0.4398373070198129,2.4943594466120844,0.6727978383166041,0.3272021616895326
46.818642088215405,0.44074968482793503,2.505396419034136,0.6728203889741117,0.3271796110320237
46.823575906578775,0.44244976894501464,2.51812362925156,0.6728160958225631,0.327183904183571
46.82850972494214,0.44425837480961194,2.5324193693060746,0.6727938950199143,0.3272061049862185
46.8334435433055,0.4454986558373992,2.5481980865097587,0.6727897928688894,0.3272102071372456
46.83837736166887,0.44667191160468256,2.5653892516426082,0.6728166993803077,0.32718330062583034
46.84331118003223,0.44817409565437694,2.5838631605109588,0.6728413448857313,0.32715865512040987
46.8482449983956,0.4491089680527019,2.603499372360757,0.672828528380457,0.3271714716256874
46.85317881675897,0.44861309417798856,2.6242031574824325,0.6727897833623706,0.32721021664377586
46.85811263512233,0.44699176313631733,2.6458474413027795,0.6727668886873883,0.32723311131876043
46.8630464534857,0.4453331708951083,2.6682806689312066,0.6727787338447928,0.32722126616135805
46.86798027184906,0.4444611103758887,2.6913627809080443,0.6728069259806025,0.32719307402554954
46.87291409021243,0.4441609484884472,2.714976406322329,0.672828622973176,0.3271713770329769
46.8778479085758,0.4437568064270641,2.7390082432038145,0.672839933674177,0.3271600663319769
46.882781726939164,0.4426092432755312,2.7633479854863365,0.672842839094067,0.32715716091208735
46.887715545302534,0.4402567477564425,2.7878890508326015,0.6728304704614325,0.3271695295447215
46.89264936366589,0.4373227181622818,2.812539658259409,0.6728012817671011,0.3271987182390525
46.89758318202926,0.4351509622851748,2.837155039483187,0.6727772262642557,0.327222773741898
46.90251700039263,0.4339262232842611,2.861635417188801,0.672787229107941,0.32721277089821177
46.90745081875599,0.4326854012229904,2.885866692869642,0.6728290876183459,0.327170912387806
46.91238463711936,0.4309060132208613,2.9097254182455443,0.6728633092190935,0.3271366907870565
46.91731845548272,0.4290785191065315,2.9330764643544,0.6728557311055127,0.32714426890063897
46.92225227384609,0.4276519786644195,2.955765029462644,0.6728174905864326,0.3271825094197207
46.92718609220946,0.4262167286947928,2.977809347721973,0.6727904839388519,0.32720951606730286
46.93211991057282,0.4244497087602436,2.999144182614899,0.6727984873960697,0.3272015126100861
46.93705372893619,0.4230177393445503,3.019746415357558,0.6728263926030658,0.327173607403091
46.941987547299554,0.42249253828891975,3.039616198121255,0.6728458581336575,0.32715414187250064
46.946921365662924,0.4222630175251138,3.058696679062879,0.672845239968161,0.3271547600379991
46.95185518402629,0.4214004559870243,3.076909707925916,0.6728308875184124,0.3271691124877482
46.95678900238965,0.42003107869217443,3.0942020170837132,0.6728147466987728,0.3271852533073898
46.96172282075302,0.41923832913611014,3.110388267575404,0.6728090206071353,0.32719097939902797
46.96665663911638,0.41955078174604177,3.1253351364680015,0.6728209438014687,0.32717905620469495
46.97159045747975,0.42012238733603413,3.1389341333866203,0.6728418529267494,0.327158147079415
46.97652427584312,0.4199683914748222,3.151299368425459,0.6728492115238583,0.32715078848230666
46.98145809420648,0.41938721297787146,3.1624644223187666,0.6728319093837619,0.3271680906224026
46.98639191256985,0.4192867756566638,3.172508921083155,0.6728089065785032,0.3271910934276616
46.99132573093321,0.4198815515478273,3.1813250195747247,0.6728092844329567,0.3271907155732089
46.99625954929658,0.42069414973600666,3.188919317410407,0.6728350998722644,0.3271649001339024
47.00119336765995,0.4212636260709801,3.195353016614252,0.6728564653183091,0.32714353468785823
47.00612718602331,0.421544466819858,3.2005965513290646,0.6728472972912514,0.32715270271491703
47.01106100438668,0.42192107358438646,3.2046494788077116,0.6728170254664768,0.3271829745396922
47.01599482275004,0.42268319546827976,3.2074670042053466,0.672799226666438,0.32720077333973174
47.02092864111341,0.42361129560573685,3.2090450480661095,0.6728141112567981,0.3271858887493713
47.02586245947678,0.42434061628849123,3.209416189828283,0.6728479083261361,0.32715209168003356
47.03079627784014,0.42495315444622994,3.2084614952788475,0.6728663206466217,0.3271336793595478
47.03573009620351,0.42580427677567306,3.206248777725394,0.6728475241309213,0.32715247587525004
47.04066391456687,0.426904684584485,3.2028243876006495,0.6728062608870264,0.327193739119145
47.04559773293024,0.42783931843338574,3.1981589431900144,0.6727851360282534,0.3272148639779193
47.05053155129361,0.4284081016512865,3.192292590434081,0.6728119864612513,0.3271880135449225
47.05546536965697,0.4289151263241633,3.185272898591586,0.672862193608776,0.32713780639739964
47.06039918802034,0.42975714531370485,3.1771474490996456,0.6728782537225853,0.32712174628359186
47.0653330063837,0.4308948845595587,3.1679573009755297,0.6728376006584328,0.327162399347746
47.07026682474707,0.43183836153852284,3.1577242132203587,0.6727861341832526,0.32721386582292744
47.07520064311044,0.43224023098750275,3.146492976166246,0.6727843184111041,0.3272156815950775
47.0801344614738,0.43245225058423487,3.134242455650862,0.6728303395569378,0.3271696604492453
47.08506827983717,0.4329928695138123,3.121024766354215,0.6728648363629205,0.3271351636432646
47.09000209820053,0.43368865879278845,3.1068772657992128,0.6728500715933958,0.3271499284127891
47.0949359165639,0.4339195727904927,3.0918311866374024,0.6728124805078174,0.3271875194983656
47.09986973492727,0.433691880934922,3.075885994901276,0.6727975203137952,0.3272024796923861
47.10480355329063,0.43377865717080866,3.059076855452734,0.6728120531854543,0.3271879468207267
47.109737371654,0.43450346674057805,3.0414346754735955,0.6728306660882832,0.32716933391789743
47.11467119001736,0.4350273920097262,3.02303502110596,0.672835894629726,0.3271641053764536
47.11960500838073,0.4344294496034472,3.0039752719531005,0.6728277870683526,0.32717221293782556
47.1245388267441,0.4330508477868015,2.984366363886935,0.6728099065928587,0.32719009341332006
47.12947264510746,0.43235983499139347,2.964292307180618,0.6727911322197976,0.3272088677863831
47.13440646347083,0.43316705391332033,2.9437964845809477,0.6727908676320056,0.32720913237417554
47.139340281834194,0.4342178918100135,2.9229190177647433,0.6728171648746476,0.3271828351315339
47.144274100197556,0.43388881460939566,2.901701377791416,0.6728450306386319,0.3271549693675523
47.149207918560926,0.43260540859800384,2.880203084323028,0.672840640961899,0.32715935904428634
47.15414173692429,0.4317856050563942,2.8584715455581464,0.672806192293711,0.32719380771247736
47.15907555528766,0.4318144988152699,2.8365707367627233,0.6727778276127154,0.3272221723934761
47.16400937365102,0.432423499332628,2.8145707909023616,0.6727759303227658,0.32722406968342715
47.16894319201439,0.43308008570937045,2.792656756302886,0.6727810426096582,0.3272189573965386
47.17387701037776,0.43233276359275885,2.7709553770361612,0.6727700302094628,0.3272299697967352
47.17881082874112,0.42943926598285237,2.749532441200157,0.672754961458926,0.32724503854727155
47.18374464710449,0.426693018070989,2.728412172409437,0.6727649644791208,0.3272350355270768
47.18867846546785,0.42756914173636756,2.7076279749589323,0.672799219068579,0.3272007809376184
47.19361228383122,0.43174840167376194,2.687148290964154,0.6728230231475193,0.32717697685867747
47.19854610219459,0.4334616199974398,2.6670887970659694,0.6728137263262401,0.32718627367995834
47.20347992055795,0.4285809713823115,2.6475545826302254,0.6727887150141061,0.32721128499209184
47.208413738921315,0.4224756607562479,2.628580802819578,0.6727748417697867,0.3272251582364115
47.21334755728468,0.4227189572525977,2.6101643841935895,0.6727659530476515,0.3272340469585479
47.21828137564805,0.42652089427926393,2.5924670943786157,0.6727318941408946,0.32726810586530486
47.223215194011416,0.42605240947874795,2.575723834052933,0.6726633911562723,0.32733660884992744
47.22814901237478,0.421992630651886,2.5601784357057857,0.6725844973673683,0.3274155026388324
47.23308283073815,0.4209915561748227,2.5460985773217955,0.6725195356583756,0.32748046434782574
47.23801664910151,0.4231244694193547,2.5336548884623356,0.672472717657107,0.3275272823490944
47.24295046746488,0.42242353675174904,2.522809956499768,0.6724427043019128,0.32755729570428876
47.24788428582825,0.4188266001795804,2.5134103932715117,0.6724250245824922,0.3275749754237057
47.25281810419161,0.4187557196809867,2.505819277727161,0.6723032247811848,0.327696775225009
47.25775192255498,0.42253934179535935,2.501065062449426,0.6722405430579833,0.3277594569482078
47.26268574091834,0.42254970187250285,2.4977077002101526,0.6722091768768628,0.3277908231293306
47.267619559281705,0.41686896540474905,2.495558315946897,0.6721871770916624,0.3278128229145324
47.272553377645075,0.4130562663670974,2.494674891317051,0.6721951465458009,0.32780485346039484
47.27748719600844,0.41518548022800217,2.4951631691550573,0.6722144671874062,0.3277855328187906
47.282421014371806,0.4176542413440478,2.4971266152267377,0.6722094374239908,0.3277905625822075
47.28735483273517,0.4152197617986484,2.500644012987124,0.6721777120823892,0.32782228792380935
47.29228865109854,0.41124274379519477,2.505764716554427,0.6721508136676113,0.32784918633858795
47.29722246946191,0.41112226808652197,2.5125003558134824,0.672150981844569,0.32784901816162965
47.30215628782527,0.412958875587874,2.5208199563432188,0.6721735294731954,0.32782647053300396
47.30709010618864,0.4113180221402364,2.5306780710182166,0.6722062267254091,0.3277937732807903
47.312023924552,0.4068266282442161,2.5420189852122017,0.6722382212004434,0.3277617788057537
47.31695774291537,0.40504240788118884,2.554764074327055,0.6722526658390346,0.3277473341671616
47.32189156127874,0.4069090344450912,2.568834135714523,0.6722397220814079,0.32776027792478674
47.3268253796421,0.40698343886061117,2.5841991902976513,0.6722191130068761,0.32778088699931746
47.331759198005464,0.4024495761934039,2.6007980545343594,0.6722231511001777,0.3277768489060169
47.33669301636883,0.39796053341726856,2.618545962034442,0.6722524465515569,0.3277475534546403
47.341626834732196,0.3977686109598018,2.637348540213452,0.6722719646753922,0.32772803533080774
47.346560653095565,0.39853977579490346,2.657099758374238,0.6722579187377741,0.32774208126842935
47.35149447145893,0.39543035257567655,2.6776894085759726,0.6722268986114205,0.32777310139478566
47.3564282898223,0.39065947341547635,2.699013416883091,0.6722087257223649,0.3277912742838433
47.36136210818566,0.3898548444348237,2.72096550866498,0.6722102792241945,0.3277897207820159
47.36629592654903,0.39228731382382565,2.7434179551799516,0.672220050954379,0.32777994905183305
47.3712297449124,0.3911947883432806,2.7662399551235892,0.6722325193275965,0.32776748067861655
47.37616356327576,0.38382709852710656,2.7893428816191603,0.672248466071285,0.32775153393492984
47.38109738163913,0.3749512593113482,2.8126378282436804,0.6722583103886473,0.32774168961756783
47.38603120000249,0.37103066241524524,2.8360276334371712,0.672248186182912,0.3277518138233034
47.39096501836586,0.373510870930717,2.8593953692561764,0.6722269267645977,0.3277730732416172
47.39589883672922,0.3759368483906863,2.8826082151407078,0.6722257427210383,0.3277742572851763
47.400832655092586,0.3713134162907472,2.9055421760761515,0.6722559662318386,0.3277440337743754
47.405766473455955,0.36239395315092343,2.928058621541342,0.6722817607812342,0.3277182392249793
47.41070029181932,0.35695795767743005,2.950051442669476,0.6722601955654127,0.32773980444079887
47.41563411018269,0.3557731664653893,2.9714802143787056,0.6722063547841148,0.3277936452220972
47.420567928546056,0.3530294544592638,2.992232327012989,0.6721874922100143,0.32781250779620025
47.42550174690942,0.3467750340218137,3.012210703464037,0.6722378013825976,0.327762198623618
47.43043556527279,0.34234180385096863,3.0313641087364442,0.6723046866346484,0.3276953133715687
47.43536938363615,0.3428449410595642,3.049609676601219,0.6723083213367552,0.32769167866946264
47.44030320199952,0.3426035417558011,3.066938818996041,0.6722435012159056,0.3277564987903142
47.44523702036289,0.33531073858016147,3.0832827419522544,0.6721881568931414,0.3278118431130808
47.45017083872625,0.32345936764767885,3.0986131303749804,0.6722049002757094,0.3277950997305135
47.45510465708962,0.3161295781980359,3.1129435271873898,0.6722657003842311,0.32773429962199385
47.460038475452976,0.31818730043434895,3.126291265689428,0.6722955420615017,0.32770445794472475
47.464972293816345,0.32270305940496674,3.1385861634428096,0.6722693280354648,0.3277306719707615
47.469906112179714,0.31933736270628543,3.149696941670231,0.6722327405437093,0.32776725946251856
47.47483993054308,0.30794050249496935,3.1596540694769057,0.6722309394429651,0.3277690605632641
47.479773748906446,0.29642631414174575,3.168455950033145,0.6722517594833645,0.32774824052286466
47.48470756726981,0.2914358574322038,3.176006140318373,0.6722565175674688,0.3277434824387599
47.48964138563318,0.29412492669033335,3.18221165039418,0.6722421236345872,0.32775787637164294
47.49457520399655,0.29764194844952113,3.187262968880266,0.6722409790017108,0.32775902100451987
47.49950902235991,0.2930885730256609,3.1912042564438634,0.6722647393952528,0.327735260610979
47.50444284072328,0.2815897466714718,3.1940173879480933,0.6722808501123015,0.3277191498939308
47.50937665908664,0.27216148373061655,3.1956778049626267,0.672258969247777,0.32774103075845656
47.51431047745001,0.26971014872305354,3.196197722096631,0.6722195326413256,0.32778046736490885
47.51924429581338,0.2713241689932379,3.195576034959393,0.6722122170162596,0.32778778298997513
47.524178114176735,0.2707794438660669,3.1937370459481884,0.6722506345623563,0.3277493654438791
47.529111932540104,0.2656458678309516,3.190717115424071,0.6722915842179938,0.32770841578824217
47.534045750903466,0.25957695659837593,3.186495939294689,0.6722877194170903,0.3277122805891464
47.538979569266836,0.2553981384253577,3.18103538213727,0.6722448892632785,0.32775511074295977
47.543913387630205,0.2513202355537307,3.1744365456599644,0.6722120061995815,0.32778799380665774
47.54884720599357,0.24622074214698034,3.166686248534275,0.672220945144329,0.3277790548619122
47.55378102435694,0.2430049679819517,3.1578623144980096,0.6722542352174037,0.3277457647888388
47.5587148427203,0.24441249810777382,3.1479570205759977,0.6722742284564777,0.3277257715497669
47.56364866108367,0.24672450008380709,3.1369703243832423,0.6722674011110021,0.32773259889524503
47.56858247944704,0.2427013820534228,3.124971727879524,0.6722495437369393,0.32775045626930904
47.5735162978104,0.232834339439169,3.111995440394423,0.6722383805710159,0.32776161943523363
47.57845011617377,0.22546355304055354,3.0980506685469837,0.6722363654586819,0.32776363454756974
47.583383934537125,0.2254313848297418,3.0831804584531928,0.6722379984439254,0.32776200156232804
47.588317752900494,0.2296505871798336,3.0674244522632104,0.672240672795545,0.3277593272107095
47.59325157126386,0.23161717510589994,3.050854685180897,0.6722445350808863,0.3277554649253666
47.598185389627226,0.22856174862845935,3.033489364578555,0.672248625075368,0.32775137493088313
47.603119207990595,0.2238499508248238,3.0154101569787928,0.6722509746048244,0.32774902540142553
47.60805302635396,0.22016749824471257,2.996632851241541,0.6722497119997682,0.3277502880064814
47.61298684471733,0.21665253031049952,2.9771934813142202,0.6722429106741896,0.3277570893320592
47.617920663080696,0.2138644760732239,2.9571617451495085,0.6722304487925571,0.32776955121369133
47.62285448144406,0.21394883730630604,2.9366539431926544,0.6722181922390013,0.3277818077672465
47.62778829980743,0.2161483952715055,2.9157483253069354,0.6722168021802531,0.327783197825996
47.63272211817079,0.21609101837985645,2.894481378429869,0.6722302282791904,0.3277697717270597
47.63765593653416,0.21106054290064363,2.8729681903361466,0.6722458048135287,0.32775419519272203
47.64258975489753,0.20491799081465814,2.8513374708282537,0.6722445669617341,0.3277554330445189
47.647523573260884,0.20284968007350074,2.829681674089842,0.6722262718175019,0.32777372818875267
47.65245739162425,0.20345442176362727,2.8080974209716034,0.6722135199174937,0.3277864800887631
47.657391209987615,0.2017532291429864,2.786674332026572,0.6722199138428294,0.3277800861634303
47.662325028350985,0.19661268874784604,2.765505314890686,0.6722256370591806,0.3277743629470816
47.66725884671435,0.1905078475978149,2.7446513918504265,0.6722041122901904,0.32779588771607493
47.672192665077716,0.18551259018297792,2.724150163033834,0.6721661019635878,0.32783389804267915
47.677126483441086,0.1818836954264187,2.7040699416189566,0.6721524159239591,0.3278475840823073
47.68206030180445,0.17857702435801961,2.6845087534263614,0.6721808918011627,0.3278191082051036
47.68699412016782,0.17502390125261333,2.665547266090573,0.672222813597504,0.32777718640876224
47.69192793853118,0.17199762437178862,2.6472316289107596,0.6722383854299986,0.32776161457626757
47.69686175689455,0.17072475506683454,2.6295619236278265,0.6722191654731065,0.3277808345331602
47.70179557525792,0.17055147913082996,2.612566801094148,0.6721895966312366,0.3278104033750305
47.70672939362128,0.16851793547313093,2.596324937637626,0.6721775440566014,0.3278224559496658
47.71166321198464,0.1633491610918451,2.580849597200575,0.672186075115791,0.32781392489047717
47.716597030348005,0.15727160929806167,2.5661400069634306,0.6721895115407609,0.3278104884655075
47.721530848711375,0.15335383326041283,2.552273431181075,0.6721613679912616,0.3278386320150075
47.726464667074744,0.15253201622672818,2.5393800888959115,0.6721071639862418,0.3278928360200279
47.731398485438106,0.15293780356072625,2.5276638814919563,0.6720526715402425,0.327947328466027
47.736332303801476,0.15286161587229105,2.517543856987943,0.6719902740755621,0.32800972593070815
47.74126612216484,0.15189977931217225,2.5097205962979006,0.6718767721964679,0.3281232278098028
47.74619994052821,0.1490785629716798,2.504395012834791,0.6717343064640512,0.32826569354221774
47.75113375889158,0.1448168577266913,2.5010433302612958,0.6716195772266635,0.32838042277960144
47.75606757725494,0.14236284751593684,2.499361577281764,0.6715427986392821,0.3284572013669785
47.76100139561831,0.14349934805253425,2.4994672566234657,0.6715027559123444,0.32849724409391734
47.76593521398167,0.1458844625136602,2.5011542630568258,0.671484935754781,0.32851506425148247
47.77086903234504,0.14582932632443227,2.5040932562935807,0.6714547490455712,0.32854525096069354
47.7758028507084,0.14202099507274743,2.5082134049023197,0.671419741144042,0.32858025886222386
47.780736669071764,0.1367858457661498,2.5135616223951747,0.6714062064215708,0.32859379358469554
47.785670487435134,0.132804971187302,2.5202038594424025,0.6714351828230852,0.3285648171831822
47.790604305798496,0.1307640864093109,2.528189898624461,0.6715042883832895,0.32849571162297836
47.795538124161865,0.1307218483379657,2.5375389105591584,0.6715724878216133,0.328427512184655
47.800471942525235,0.13117124925956025,2.5482178058879,0.6715814914084703,0.3284185085977976
47.8054057608886,0.12918460017328648,2.560146379941932,0.6715152865731275,0.32848471343314073
47.810339579251966,0.12483726122132001,2.5733194138235858,0.6714290114759845,0.32857098853028177
47.81527339761533,0.12143034952315018,2.587714807507297,0.6713984575931176,0.32860154241314815
47.8202072159787,0.12035759745626279,2.6032772914366573,0.6714439994777129,0.3285560005285511
47.82514103434207,0.11935528550186039,2.619932702880084,0.6715174028277744,0.3284825971784882
47.83007485270543,0.11658871765333935,2.637596790017198,0.6715591551272315,0.3284408448790303
47.83500867106879,0.11368323121569174,2.656188533936437,0.6715545887184302,0.328445411287835
47.839942489432154,0.11270057611159491,2.6756335001903646,0.6715322175689316,0.3284677824373364
47.84487630779552,0.11255858650365683,2.6958548808462943,0.6715204208421848,0.3284795791640866
47.84981012615889,0.11107348941322998,2.7167651835778304,0.6715181794776122,0.328481820528662
47.854743944522255,0.10882568952208097,2.7382539985923455,0.6715089117442657,0.32849108826200973
47.859677762885624,0.1081568214244713,2.7602379079162436,0.6714920241275383,0.32850797587874025
47.86461158124899,0.10920901675844537,2.782598077244898,0.6714875566190183,0.3285124433872612
47.869545399612356,0.1096994398020117,2.805194976814467,0.6715083286900431,0.328491671316238
47.874479217975725,0.1088041812891149,2.827871769991014,0.6715393121602665,0.3284606878460157
47.87941303633909,0.10869243399884407,2.8505175999393373,0.6715524351291415,0.32844756487714155
47.88434685470246,0.11108477758408027,2.873081576661022,0.6715360624610153,0.3284639375452678
47.88928067306582,0.11422429584467504,2.895497214735953,0.6715042171251843,0.3284957828810981
47.89421449142919,0.11520699229519903,2.917678280795002,0.6714827166199622,0.3285172833863207
47.89914830979255,0.11433400840756808,2.9395344304545863,0.6714908605088306,0.32850913949745186
47.90408212815591,0.11435286637394151,2.9609760754819217,0.6715271134695874,0.3284728865366943
47.90901594651928,0.11659141150880266,2.9818943767113395,0.6715636167457081,0.3284363832605722
47.913949764882645,0.11978469738518883,3.0022024011021062,0.6715643746857274,0.3284356253205521
47.918883583246014,0.12164604539781601,3.021837666082994,0.6715236543425955,0.32847634566368566
47.923817401609384,0.12115136983960795,3.040754918902256,0.671480920280922,0.3285190797253607
47.928751219972746,0.12008368512582578,3.05888025367721,0.6714813781704987,0.32851862183578595
47.933685038336115,0.12088566245675698,3.0760228951787645,0.6715233615861516,0.3284766384201329
47.93861885669948,0.1232611541168271,3.092165095992497,0.6715611771595594,0.3284388228467266
47.94355267506285,0.12501551184204204,3.1073745997702935,0.6715596730654982,0.3284403269407898
47.948486493426216,0.12515235491978366,3.121592678203701,0.671528759306928,0.32847124069936173
47.95342031178958,0.12449660304949285,3.134770046984564,0.6715020746905431,0.32849792531574784
47.95835413015295,0.12436346629200506,3.146794548930268,0.6714995622960828,0.32850043771020876
47.9632879485163,0.12516233098905374,3.15761310867109,0.6715176890992417,0.32848231090705027
47.96822176687967,0.12613531312881032,3.1672293863080614,0.671540536093753,0.3284594639125404
47.97315558524304,0.12661992701395616,3.1755219484104544,0.6715503593442671,0.3284496406620265
47.978089403606404,0.12679179780569808,3.1824627305200424,0.6715383077129462,0.32846169229334754
47.98302322196977,0.12695943080767544,3.1880833279731657,0.6715150464508521,0.3284849535554422
47.987957040333136,0.12715379006418448,3.192461820375442,0.6715039857578878,0.3284960142484068
47.992890858696505,0.12739901100380321,3.1956761569155545,0.6715162622738918,0.3284837377324034
47.997824677059874,0.12775518285984622,3.1977104689081632,0.6715377530849974,0.3284622469212993
48.00275849542324,0.12813619541716617,3.1985391358672475,0.6715462529175644,0.32845374708873254
48.007692313786606,0.12839642014672112,3.1981206969437257,0.6715355456562778,0.3284644543500201
48.01262613214997,0.12860784004773676,3.19645832475903,0.671517790794975,0.32848220921132354
48.01755995051334,0.12900882838235478,3.193565442177519,0.6715084760644925,0.32849152394180625
48.02249376887671,0.1295572125007131,3.189467115021605,0.6715147890034189,0.3284852110028801
48.02742758724006,0.12984677970744984,3.184149311671512,0.6715326069885015,0.32846739301779754
48.03236140560343,0.12964702995409824,3.1775616413120984,0.6715470493569251,0.32845295064937446
48.037295223966794,0.12944503298520935,3.1696389934492997,0.6715410838090825,0.3284589161972184
48.04222904233016,0.12993917745933442,3.1604617660398096,0.6715150552112301,0.3284849447950709
48.04716286069353,0.13093216906919902,3.1501274351322026,0.6714950679367062,0.32850493206959686
48.052096679056895,0.13150011049016916,3.1386784984721445,0.6715072396355061,0.32849276037079755
48.057030497420264,0.13124883325083933,3.1261854698791973,0.6715419147337033,0.3284580852726027
48.06196431578363,0.13061910973228,3.1126603801566115,0.6715588400284532,0.3284411599778539
48.066898134146996,0.13036911579073304,3.098083973854376,0.6715356412799676,0.3284643587263421
48.071831952510365,0.13093356256396635,3.0825381839355446,0.671497882617985,0.3285021173883247
48.07676577087373,0.13183092573036714,3.0661321762009153,0.6714876950810517,0.32851230492525985
48.0816995892371,0.13209109663424295,3.048920934559147,0.6715117737818485,0.3284882262244648
48.08663340760045,0.13145102795713828,3.0309397492906327,0.6715374219568456,0.32846257804947
48.09156722596382,0.13057733705886337,3.0122031825912887,0.6715369825983774,0.32846301740793676
48.09650104432719,0.13037234998657068,2.992771062444494,0.6715187179118388,0.3284812820944732
48.10143486269055,0.13101318223943953,2.9727390109926444,0.671508985929084,0.32849101407722686
48.10636868105392,0.13142695152726347,2.952189669282808,0.671516736978002,0.32848326302830844
48.111302499417285,0.13051484560490378,2.9312060354152423,0.6715254578829716,0.3284745421233386
48.116236317780654,0.12902187950177227,2.909861995348,0.6715161130766331,0.32848388692967595
48.12117013614402,0.12863245350867358,2.8882271212726596,0.6714902007944827,0.3285097992118257
48.126103954507386,0.12920799106021819,2.866390081277373,0.6714692804598402,0.32853071954646895
48.131037772870755,0.12876291386960098,2.8444212917694744,0.6714739180692273,0.3285260819370828
48.13597159123412,0.1266226453229857,2.8223807983295273,0.6715030692636677,0.32849693074264313
48.14090540959749,0.12483900002759196,2.8002907127750176,0.6715341331436293,0.3284658668626831
48.145839227960856,0.12546815496127695,2.7781776447359037,0.6715437737215241,0.32845622628479065
48.15077304632421,0.12765838305864363,2.756261075864903,0.6715276708273181,0.3284723291789983
48.15570686468758,0.12814984894430284,2.7347116387797583,0.6714985117431823,0.3285014882631371
48.16064068305094,0.12506388938432297,2.7136435382077604,0.6714693801064031,0.32853061989991894
48.16557450141431,0.12118833092225616,2.6931420224249427,0.6714458066275362,0.32855419337878866
48.17050831977768,0.1207152588922404,2.6732836145018437,0.6714318822475335,0.32856811775879463
48.175442138141044,0.12337451957896306,2.6541152810407147,0.6714333814260306,0.32856661858029723
48.18037595650441,0.12599399822161636,2.635704419627483,0.6714492256010632,0.3285507744052643
48.185309774867775,0.12719380953182177,2.6181434383743585,0.6714663083057403,0.32853369170058705
48.190243593231145,0.12765480575756374,2.601516171549601,0.6714698665626198,0.32853013344370746
48.195177411594514,0.12805320578225352,2.585864846517963,0.6714581053712336,0.32854189463509315
48.200111229957876,0.12790083633823393,2.571252970872113,0.6714424429955673,0.3285575570107603
48.205045048321246,0.1271282922961222,2.5577232927019935,0.6714337474503478,0.3285662525559804
48.20997886668461,0.12696536223765276,2.5452322267450604,0.6714314606400911,0.3285685393662376
48.21491268504797,0.1278056161677156,2.533792374445894,0.671426249030692,0.328573750975637
48.21984650341134,0.12828465064220976,2.523425605689112,0.6714104055807023,0.3285895944256276
48.2247803217747,0.12738038489734854,2.514061005753388,0.6713829515397347,0.3286170484665959
48.22971414013807,0.12573223897195496,2.505605690507816,0.6713466380343224,0.32865336197200873
48.234647958501434,0.12440703806988462,2.4980850004988655,0.6713056277730299,0.3286943722333019
48.2395817768648,0.12304219999773729,2.4917125499703796,0.6712680138268732,0.32873198617945953
48.24451559522817,0.1204692018989401,2.4872505532707523,0.6712375895870349,0.3287624104192969
48.249449413591535,0.11680053823631134,2.486615448385215,0.6711501391467776,0.3288498608595499
48.254383231954904,0.11370158823538748,2.4891862041845987,0.6710804627172934,0.32891953728902995
48.259317050318266,0.11253550615597988,2.493397756853675,0.6710454532436749,0.32895454676264746
48.264250868681636,0.11237428630740524,2.499052063462896,0.6710329603449727,0.32896703966135127
48.269184687045005,0.11129276337984939,2.50611788036756,0.6710486420723925,0.3289513579339332
48.27411850540837,0.10873624745661133,2.5144780850220467,0.6710868998325147,0.3289131001738122
48.27905232377173,0.10489124709561341,2.524029700823967,0.6711264104854152,0.32887358952091283
48.28398614213509,0.10009256335568237,2.534711812743233,0.6711493516468423,0.3288506483594869
48.28891996049846,0.095258326299519,2.546469113892879,0.6711528471327983,0.32884715287353067
48.29385377886183,0.09179036347115424,2.559270341239814,0.6711466496145013,0.3288533503918282
48.29878759722519,0.09039874847617634,2.5731528380471316,0.6711490549318228,0.3288509450745066
48.30372141558856,0.0890581527416414,2.5881230749392268,0.6711766201592905,0.3288233798470393
48.308655233951924,0.08536452989569686,2.6041357630458526,0.6712219254161098,0.3287780745902189
48.313589052315294,0.08153725268581677,2.621120715830007,0.6712460753311746,0.32875392467515285
48.31852287067866,0.08213198175069997,2.639012973612659,0.6712148853394554,0.328785114666871
48.323456689042025,0.08536116246908647,2.657762364039743,0.6711474739501191,0.32885252605620563
48.328390507405395,0.08364100226143617,2.677293705903302,0.6711082555486226,0.32889174445770025
48.33332432576876,0.07609146656905247,2.6975133555265147,0.6711370443676574,0.32886295563866774
48.33825814413212,0.0711076742296023,2.7183361505828945,0.6712024379808326,0.32879756202549615
48.34319196249549,0.07314821643791888,2.7396732028418445,0.6712410416112011,0.3287589583951305
48.34812578085885,0.07585512065257402,2.7614052805154397,0.6712304224019237,0.32876957760441117
48.35305959922222,0.0723442453489426,2.783416815212307,0.6712006014608832,0.32879939854545376
48.35799341758558,0.06610969609142978,2.80563612347549,0.6711813154440098,0.32881868456232966
48.36292723594895,0.06523999174596658,2.8280019587773837,0.6711701408530835,0.32882985915325813
48.36786105431232,0.0688825426192539,2.8504531806574085,0.6711592407416392,0.32884075926470374
48.372794872675684,0.06813354629330663,2.872897777756991,0.6711622862786366,0.32883771372770726
48.37772869103905,0.060277956463626776,2.895227114489225,0.671192132622206,0.32880786738413936
48.382662509402415,0.05365512325713759,2.9173417127655967,0.6712293010193274,0.3287706989870184
48.387596327765785,0.054611015782356276,2.939170261219518,0.6712381948343445,0.32876180517200054
48.392530146129154,0.05776830306209585,2.9606699317475536,0.6712107276182085,0.3287892723881366
48.397463964492516,0.056149506848781686,2.9817550132903134,0.6711747214211309,0.32882527858521415
48.40239778285588,0.05180602864926385,3.002295222288776,0.6711590875029255,0.3288409125034189
48.40733160121924,0.0492564603434289,3.0221707400185847,0.6711672227304447,0.32883277727589866
48.41226541958261,0.0475032272083869,3.041315228133757,0.6711875878283906,0.32881241217795126
48.41719923794598,0.044082136483349806,3.0596581081696392,0.6712120367040058,0.32878796330233795
48.42213305630934,0.041042978174931945,3.077112631306491,0.6712322990722949,0.3287677009340507
48.42706687467271,0.041797908964444325,3.093693592337294,0.67123151724704,0.3287684827593073
48.43200069303607,0.04369132301846577,3.1093127871462087,0.6711997112335181,0.32880028877282946
48.43693451139944,0.04012324430702534,3.123963111316631,0.6711585084759842,0.32884149153036546
48.44186832976281,0.031466542912439235,3.1374871325604072,0.6711500700135717,0.3288499299927796
48.446802148126174,0.02588999325960848,3.149846038337996,0.6711890557047789,0.3288109443015742
48.451735966489544,0.027782062184655416,3.1610781477102226,0.6712374688940844,0.3287625311122703
48.456669784852906,0.03201725954949583,3.171140680513871,0.6712436987524154,0.3287563012539407
48.461603603216275,0.02999100980751587,3.1799644149492416,0.6712030527139234,0.32879694729243364
48.46653742157964,0.019732016339811073,3.1875638712494454,0.6711629774797394,0.3288370225266188
48.471471239943,0.01046975656289549,3.1938801147162734,0.6711656062863895,0.328834393719969
48.47640505830637,0.011707372998561824,3.1988906987488606,0.6712007574634526,0.3287992425429069
48.48133887666973,0.018087761863239075,3.2026793916524796,0.6712248612473298,0.3287751387590295
48.4862726950331,0.016170055569965803,3.205233074607001,0.6712151681053953,0.32878483190096425
48.49120651339647,0.004729792828988935,3.2064295732038555,0.67119061061138,0.3288093893949807
48.49614033175983,-0.0042987913143554875,3.206303483479146,0.671181571374165,0.3288184286321963
48.5010741501232,-0.003319270382832755,3.204875223318166,0.6711935080816628,0.328806491924699
48.506007968486564,0.002058156250088108,3.2020823342999005,0.6712070673385025,0.32879293266786036
48.51094178684993,0.0009871037194112819,3.1980029108390524,0.6712060046303628,0.32879399537600135
48.5158756052133,-0.009177817199558614,3.1927446031979243,0.6711946027884838,0.3288053972178811
48.520809423576665,-0.01896240933628244,3.186361276527074,0.6711877889775516,0.32881221102881325
48.525743241940035,-0.01945483322052604,3.1788713804825215,0.6711920926189069,0.32880790738745824
48.53067706030339,-0.014697270947671476,3.170251004929842,0.6712009147650239,0.3287990852413427
48.53561087866676,-0.01452211186605072,3.160521886317266,0.6712050283854886,0.328794971620879
48.54054469703013,-0.021471241284805025,3.1496137049506108,0.6712017177936103,0.3287982822127582
48.54547851539349,-0.030758643617918784,3.137433916240912,0.6711934600750495,0.3288065399313201
48.55041233375686,-0.035882518430577104,3.1240534569927974,0.6711839615311446,0.3288160384752266
48.55534615212022,-0.03358061588685091,3.1095656855452036,0.6711795521690439,0.32882044783732955
48.56027997048359,-0.02933276710029513,3.0940950867159205,0.6711885242958224,0.32881147571055336
48.56521378884696,-0.032573804116854156,3.0776823511867986,0.6712087984852624,0.32879120152111524
48.57014760721032,-0.04309461170214761,3.060417006176568,0.6712196675904846,0.32878033241589366
48.57508142557369,-0.05087485701528008,3.042338336690372,0.6712012034505563,0.3287987965558243
48.580015243937055,-0.049970372500868346,3.023444573213549,0.6711653784549989,0.3288346215513836
48.584949062300424,-0.04543657410566352,3.003772528442026,0.671150770095261,0.32884922991112314
48.589882880663794,-0.046604278656051594,2.983369609735712,0.6711752172298864,0.3288247827764976
48.59481669902715,-0.05555657947945016,2.962324077735689,0.6712099253687167,0.32879007463766496
48.59975051739052,-0.06389130200813446,2.940702739162589,0.6712166479209933,0.3287833520853875
48.60468433575388,-0.06446424591635458,2.918581926612185,0.6711960769100014,0.32880392309637896
48.60961815411725,-0.061618234597936146,2.896056595249996,0.6711772337514762,0.3288227662549035
48.61455197248062,-0.06310842624878157,2.8732120798586824,0.6711709910477477,0.3288290089586313
48.61948579084398,-0.06893513963166277,2.8501270378415637,0.671163568431655,0.32883643157472314
48.62441960920735,-0.07460997237377665,2.8268864734312693,0.6711524706419125,0.3288475293644661
48.62935342757071,-0.07804361878720453,2.803597660741086,0.6711566708472466,0.3288433291591333
48.63428724593408,-0.07925991462868145,2.7803488496985187,0.6711815496551117,0.3288184503512688
48.63922106429745,-0.07905118575167834,2.7572370409035476,0.6711987864158518,0.3288012135905298
48.644154882660814,-0.07950231202278805,2.7343644376186838,0.6711792217186147,0.32882077828776957
48.64908870102418,-0.08329633061163612,2.711734384883704,0.6711350094121942,0.3288649905941914
48.65402251938754,-0.0911429138773748,2.6895202150033044,0.671112096708271,0.32888790329811735
48.65895633775091,-0.09851878300776688,2.667903067457442,0.6711391794611117,0.32886082054527976
48.66389015611428,-0.0991612493921482,2.646969860894352,0.6711928207358653,0.32880717927052866
48.66882397447764,-0.094527805172502,2.626842378174353,0.6712194200354695,0.3287805799709268
48.67375779284101,-0.09248235055101915,2.607605590320604,0.6711900044865091,0.3288099955198879
48.67869161120437,-0.09718318866880381,2.5893819099727584,0.6711261357081587,0.3288738642982382
48.68362542956774,-0.10660997758946031,2.572254458782544,0.6710705154961832,0.3289294845102138
48.68855924793111,-0.11524140511264662,2.556264975708109,0.6710427475013829,0.3289572525050143
48.69349306629447,-0.11856415547692416,2.541457027580625,0.6710325675292564,0.3289674324771402
48.69842688465784,-0.11767982482193798,2.5278956446155836,0.6710256829368241,0.3289743170695729
48.703360703021204,-0.11638446430203946,2.5156676000070934,0.6710185097908423,0.3289814902155551
48.70829452138457,-0.11726930416298362,2.5048520332177917,0.6710099395140108,0.32899006049238716
48.71322833974794,-0.12122907272070442,2.4954851292914704,0.6709960235185619,0.3290039764878372
48.7181621581113,-0.12600082807908575,2.487522837857134,0.6709781527317391,0.32902184727466005
48.72309597647467,-0.12782181979502172,2.4808639642510584,0.6709669837316582,0.32903301627474113
48.72802979483803,-0.1261532317147859,2.4755114991871303,0.6709723871447847,0.3290276128616152
48.7329636132014,-0.12357579172025583,2.471352942876597,0.6709905475693183,0.32900945243708235
48.73789743156477,-0.12247376797452364,2.468278474027218,0.6710009233358398,0.328999076670561
48.74283124992813,-0.1232856322437409,2.466293834491522,0.6709786393059871,0.32902136070041393
48.7477650682915,-0.12447419885987589,2.4654447956684997,0.6709132489003092,0.32908675110608876
48.75269888665486,-0.12494846834648389,2.468489723032285,0.6706466544234837,0.3293533455829102
48.75763270501823,-0.12517008478791303,2.476658443092778,0.6705291236506387,0.3294708763557525
48.7625665233816,-0.12537019959308474,2.4863690073585487,0.6705191771490804,0.32948082285731245
48.76750034174496,-0.12480745512004976,2.4972734071733154,0.6705399351929522,0.32946006481344225
48.77243416010833,-0.12307033578584131,2.5093703852701923,0.6705581766015618,0.3294418234048338
48.777367978471695,-0.12173884849548877,2.522614375098132,0.670561732316867,0.32943826768952966
48.78230179683506,-0.12374807287989448,2.5369026190552564,0.6705523095706494,0.3294476904357483
48.787235615198426,-0.12883378181453417,2.5521974802234904,0.6705355357434165,0.3294644642629821
48.79216943356179,-0.13250022845791234,2.5684902417701547,0.670521812123304,0.3294781878830946
48.79710325192516,-0.13152199519299881,2.585750268830257,0.6705225531235729,0.32947744688282543
48.80203707028852,-0.12781311947446572,2.6039312060831445,0.6705370709929909,0.3294629290134072
48.80697088865189,-0.12679405751603362,2.6229636821673274,0.6705530790363616,0.3294469209700368
48.81190470701525,-0.13105027379741632,2.642769524882492,0.6705648487564112,0.3294351512499854
48.81683852537862,-0.13588537398135117,2.6632491737459647,0.6705794445213611,0.32942055548503474
48.82177234374199,-0.13559302836357298,2.6843098165803423,0.6706007501565547,0.3293992498498396
48.82670616210535,-0.1318220399649063,2.7059002249274977,0.6706198129459602,0.32938018706043254
48.83163998046872,-0.1295501782488401,2.7279577775840935,0.6706260083481529,0.32937399165824033
48.836573798832084,-0.12941913536658578,2.7503909604797174,0.6706174222455943,0.32938257776080293
48.841507617195454,-0.1291164456333314,2.773148028661702,0.6705980990064161,0.32940190099998307
48.846441435558816,-0.12804249382574173,2.796173623569582,0.6705763983686492,0.32942360163775336
48.85137525392218,-0.1275204101773525,2.819369662674512,0.6705670550562806,0.3294329449501253
48.85630907228555,-0.1278549527267931,2.8426374578703797,0.6705811822637618,0.32941881774264525
48.86124289064891,-0.1282099582226742,2.8658878857055394,0.6706102777573162,0.32938972224909363
48.86617670901228,-0.1284839063815823,2.889038666642761,0.670631100592661,0.32936889941374986
48.87111052737565,-0.12881483067289431,2.9120119997289855,0.6706295963153558,0.32937040369105597
48.87604434573901,-0.1284136858151671,2.934726351226191,0.6706115366439974,0.32938846336241634
48.88097816410238,-0.12671674392227292,2.9570978844294564,0.6705903736828166,0.3294096263235968
48.88591198246574,-0.12526332546620506,2.9790449987276038,0.6705761355881499,0.32942386441826343
48.89084580082911,-0.12615758336842972,3.0004781886826675,0.6705765845470653,0.3294234154593482
48.89577961919248,-0.12843688964726596,3.021289177105948,0.6705959115343151,0.3294040884720978
48.900713437555844,-0.12925996714208787,3.041393981130918,0.6706249715558096,0.3293750284506032
48.905647255919206,-0.1281068569641002,3.060739263183539,0.6706402436588453,0.32935975634756676
48.91058107428257,-0.1266242620194332,3.079218478082836,0.670623571246854,0.3293764287595567
48.91551489264594,-0.12594230507054366,3.0968345216521493,0.6705861343582953,0.32941386564811537
48.92044871100931,-0.12595738362286302,3.113573779322849,0.6705656283238258,0.3294343716825867
48.92538252937267,-0.12617956001182884,3.129355817387231,0.6705879700063673,0.3294120300000465
48.93031634773604,-0.1265383825847479,3.1441252802546087,0.6706317040826764,0.32936829592373884
48.9352501660994,-0.12681952421658654,3.1578477822137354,0.6706465297696781,0.3293534702367377
48.94018398446277,-0.12621392736768197,3.170423109570338,0.6706143754641947,0.329385624542222
48.94511780282614,-0.12470182254117351,3.1817292537874,0.670574503515894,0.32942549649052494
48.9500516211895,-0.12362735212309546,3.1918121475059524,0.6705735883246234,0.3294264116817968
48.95498543955287,-0.12399322692961291,3.2006490690795135,0.6706072573812919,0.32939274262512974
48.95991925791623,-0.1251837389094084,3.2082067897581465,0.6706327790411056,0.3293672209653164
48.9648530762796,-0.12542594430937093,3.2143699067146327,0.6706270059812031,0.3293729940252201
48.969786894642965,-0.12375667669896051,3.2191038995245065,0.6706057484460408,0.32939425156038316
48.97472071300633,-0.12176074839881675,3.2224511932115636,0.6705919644448098,0.32940803556161474
48.9796545313697,-0.12175495645609448,3.224444199390609,0.6705908161034496,0.3294091839029747
48.98458834973306,-0.12324938695401863,3.2251902827547254,0.6705980665323201,0.32940193347410385
48.98952216809643,-0.1236582620048042,3.2247278952729346,0.6706108328352224,0.3293891671712028
48.9944559864598,-0.12208635574295343,3.223036991112301,0.6706219937452405,0.32937800626118596
48.99938980482316,-0.12019911346290794,3.2200188289405127,0.6706196812485351,0.32938031875789214
49.00432362318653,-0.1197998182917403,3.215725292391949,0.6706021100982289,0.3293978899081985
49.00925744154989,-0.12076427901798531,3.210103508765111,0.6705851021964452,0.3294148978099834
49.01419125991326,-0.12124661624115594,3.2031467171171117,0.6705869623855173,0.3294130376209127
49.01912507827663,-0.1200324454320024,3.1947962824927805,0.6706072451231787,0.3293927548832509
49.02405889663999,-0.11820427839526974,3.1851719300631847,0.6706253758479993,0.32937462415843
49.02899271500336,-0.11750633186128212,3.1742150406635763,0.6706217789858891,0.3293782210205409
49.03392653336672,-0.11796044732302047,3.162036373367245,0.6705988510841878,0.32940114892224337
49.03886035173009,-0.1182768756491829,3.1485861585482064,0.670579045710035,0.32942095429639573
49.043794170093456,-0.11755528761446168,3.1339782274694854,0.6705816712857172,0.32941832872071514
49.04872798845682,-0.11604034835893068,3.1182800211346398,0.6706033726901834,0.32939662731624997
49.05366180682019,-0.11494199505541307,3.1014700570999953,0.6706227396986044,0.3293772603078301
49.05859562518355,-0.11513900080171435,3.0835313354999103,0.670621971096128,0.32937802891030893
49.06352944354692,-0.11570318921246737,3.064558665460892,0.6706024027602777,0.3293975972461609
49.06846326191029,-0.11505235549038374,3.0446837785238374,0.6705805206701367,0.32941947933630256
49.07339708027365,-0.11354388079876716,3.0239680105008317,0.6705719691253046,0.3294280308811359
49.07833089863702,-0.11311212938817693,3.0024058941837883,0.6705803989178293,0.3294196010886124
49.08326471700038,-0.11414435034905775,2.9800093479420964,0.6705987650799905,0.3294012349264537
49.08819853536375,-0.11479492679426839,2.956904980730997,0.6706164710102442,0.3293835289962008
49.09313235372712,-0.1139071806226479,2.933136603670407,0.6706228471468582,0.329377152859585
49.098066172090476,-0.1128430514058697,2.908838930513442,0.6706093115181042,0.3293906884883372
49.102999990453846,-0.11340913163096539,2.884147998221398,0.6705776414871035,0.3294223585193369
49.10793380881721,-0.11515862083006864,2.859156690087009,0.6705465416749052,0.32945345833153494
49.11286762718058,-0.11605284307934503,2.833930570117044,0.670540950296106,0.32945904971033324
49.11780144554395,-0.11559918763263274,2.8085533825220517,0.670568962728897,0.3294310372775412
49.12273526390731,-0.11551543697950961,2.783151249200082,0.670611117463137,0.32938888254330123
49.12766908227068,-0.11664144836609315,2.7578161894648474,0.6706344144448377,0.32936558556160195
49.13260290063404,-0.11760410942431104,2.7326408278150045,0.6706170645105749,0.32938293549586567
49.13753671899741,-0.11750163242295188,2.707774784677847,0.670564861377553,0.32943513862888807
49.14247053736078,-0.11736822025981462,2.683339940435205,0.6705110170535227,0.3294889829529204
49.14740435572414,-0.11782632340344167,2.6594306642793577,0.6704960402443878,0.32950395976205726
49.15233817408751,-0.11791417949734577,2.6360765728155453,0.6705341015714729,0.32946589843497437
49.157271992450866,-0.11739524821017419,2.613435974887528,0.6705941034180747,0.32940589658837555
49.162205810814235,-0.11753550693543392,2.5916474752358583,0.6706214749755715,0.32937852503088133
49.167139629177605,-0.11840479491102544,2.5707983226302726,0.6705873104012356,0.32941268960522024
49.17207344754097,-0.11804458062901232,2.551023549543579,0.6705167622634233,0.32948323774303473
49.17700726590434,-0.11606924041727011,2.532435529486051,0.6704656739706658,0.329534326035792
49.1819410842677,-0.11556105868163932,2.515128389391133,0.6704675719046227,0.3295324281018352
49.18687490263107,-0.11868165186307238,2.499232506563833,0.6705032539203322,0.32949674608612467
49.19180872099444,-0.12196945974830423,2.484864149684692,0.6705241385882826,0.32947586141817453
49.1967425393578,-0.12109608618408998,2.4721107506180098,0.6705054352751851,0.3294945647312726
49.20167635772117,-0.11903377543504556,2.4610258721286726,0.6704693224111341,0.32953067759532423
49.20661017608453,-0.1224172364173247,2.4516347431085417,0.6704500868274923,0.329549913178966
49.2115439944479,-0.1300441562188468,2.443956489490955,0.670446114513517,0.3295538854929424
49.21647781281127,-0.1338673423225503,2.4380208815789857,0.6704224885695484,0.329577511436911
49.221411631174625,-0.13201974275734144,2.4338411107692792,0.6703590674709449,0.3296409325355157
49.226345449537995,-0.1313650952158989,2.431380598382384,0.6702766403748401,0.32972335963162075
49.23127926790136,-0.13606325534612126,2.430726399940336,0.6702087941665532,0.3297912058399082
49.236213086264726,-0.1412213812854938,2.431806377444153,0.6701632052911484,0.32983679471531374
49.241146904628096,-0.14132454055539098,2.43444764312138,0.6701220244105738,0.32987797559588844
49.24608072299146,-0.13951958037079318,2.4384907959289905,0.6700717826369896,0.32992821736947064
49.25101454135483,-0.1422815744805847,2.443995854394009,0.6700173575569741,0.32998264244948267
49.25594835971819,-0.14786469065739302,2.4519966187664415,0.6699840655738944,0.3300159344325578
49.26088217808156,-0.14823427868677577,2.4635544417519437,0.6700089600467862,0.32999103995966705
49.26581599644493,-0.14221960443701226,2.4777050648925663,0.6700268871613357,0.3299731128451189
49.27074981480829,-0.13904520616908403,2.493481255994718,0.6700167154029357,0.32998328460352083
49.27568363317166,-0.14509721627686534,2.510504261930046,0.6699983547365451,0.33000164526991227
49.28061745153502,-0.1531013984436912,2.5285770387396367,0.6700116527368474,0.32998834726961074
49.285551269898384,-0.15313540484442034,2.547531678924697,0.6700741820772965,0.3299258179291622
49.290485088261754,-0.1478219373683574,2.5673560958245703,0.6701546268710165,0.3298453731354432
49.295418906625116,-0.14597190138544985,2.588026054848987,0.6702001679754462,0.32979983203101376
49.300352724988485,-0.1491637141947159,2.609480474481659,0.6701873430960853,0.3298126569103742
49.30528654335185,-0.153637283507496,2.631648389036728,0.6701378437407925,0.32986215626566723
49.31022036171522,-0.15759677649302545,2.6544456386976787,0.6700921445789956,0.3299078554274626
49.315154180078586,-0.1613811396202758,2.6777756955030894,0.6700799968498075,0.3299200031566494
49.32008799844195,-0.16411706558115557,2.7015619409379763,0.6701088678063205,0.32989113220013505
49.32502181680532,-0.16423732981323777,2.7257563645586447,0.6701614940139754,0.3298385059924787
49.32995563516868,-0.16403796334969306,2.750303780072692,0.6702023001709938,0.32979769983545937
49.33488945353205,-0.1676322942591596,2.775130114799531,0.6702023891183841,0.32979761088807247
49.33982327189542,-0.17313576454785018,2.8001434487766663,0.6701668213904501,0.32983317861600925
49.34475709025878,-0.17447556401272338,2.8252282011303786,0.6701308768206207,0.32986912318584216
49.349690908622144,-0.1717048173046356,2.8502823388167173,0.6701252783256609,0.3298747216808048
49.354624726985506,-0.17126756744983446,2.8752251581925914,0.6701489686506464,0.3298510313558207
49.359558545348875,-0.17570212677274744,2.8999756543630144,0.6701759317933912,0.3298240682130789
49.364492363712245,-0.18109032484388646,2.9244524093783815,0.670182903241471,0.32981709676500076
49.36942618207561,-0.18399498917954712,2.9485713071456683,0.6701691158780888,0.3298308841283841
49.374360000438976,-0.18517740752054368,2.9722527660170313,0.6701528413963362,0.32984715861013797
49.37929381880234,-0.18627135143383577,2.9954238099913355,0.6701499035344309,0.32985009647204444
49.38422763716571,-0.18690965777744506,3.0180129897971044,0.6701573787078755,0.32984262129860054
49.38916145552908,-0.18785813173757668,3.0399365382461037,0.6701628708854169,0.32983712912105817
49.39409527389244,-0.19177923442892125,3.0611032062507086,0.6701653488699415,0.32983465113653354
49.39902909225581,-0.19678315343214056,3.0814169718644417,0.67017287128858,0.32982712871789494
49.40396291061917,-0.19710306213595133,3.1007779992461737,0.6701799354044644,0.32982006460200963
49.40889672898254,-0.19422010996984113,3.119140745351347,0.6701689562377081,0.32983104376876454
49.4138305473459,-0.19705809150464634,3.1364859195563124,0.6701437644549324,0.32985623555153964
49.418764365709265,-0.20637836462087664,3.152763092120833,0.6701377345443688,0.3298622654621054
49.423698184072634,-0.21110613336754216,3.1678896703685724,0.6701676714439444,0.32983232856253103
49.428632002436,-0.20610194552811326,3.1818217573566447,0.6701993465080126,0.329800653498465
49.433565820799366,-0.2015074295015607,3.1945140628018778,0.6701884689208358,0.32981153108564243
49.438499639162735,-0.20783520247242482,3.2059946610565104,0.6701452736614057,0.3298547263450739
49.4434334575261,-0.22048688072944445,3.216255858090296,0.6701254649077178,0.32987453509876424
49.44836727588947,-0.22547320161875817,3.2252429942389536,0.6701558568782309,0.3298441431282529
49.45330109425283,-0.21884389197854187,3.2329276773766704,0.6701982842861223,0.32980171572036243
49.4582349126162,-0.21358241542397358,3.2391883326678528,0.6702000306054967,0.3297999694009895
49.46316873097957,-0.22084292405323283,3.244004263617937,0.6701602107357756,0.3298397892707116
49.46810254934293,-0.23291089780205915,3.24740726021974,0.6701273501489584,0.3298726498575302
49.47303636770629,-0.23655601291175649,3.249415922986208,0.6701381904506679,0.329861809555821
49.477970186069655,-0.2328580323711097,3.2501297073672992,0.6701761682982574,0.32982383170823143
49.482904004433024,-0.23153199052743248,3.2495246294178526,0.6701960230956058,0.32980397691088287
49.48783782279639,-0.23602390318508756,3.247581406070115,0.6701794945434137,0.32982050546307595
49.492771641159756,-0.24292604263209,3.244275586736102,0.6701524848239129,0.3298475151825774
49.497705459523125,-0.24796290139601077,3.2396080824366846,0.6701459864237225,0.32985401358276933
49.50263927788649,-0.24879990875528102,3.233526452990734,0.6701570431436233,0.3298429568628687
49.50757309624986,-0.24713341783175174,3.2259555061978644,0.670162113439057,0.3298378865674359
49.512506914613226,-0.24813652126518165,3.216915894403876,0.6701578860995855,0.3298421139069086
49.51744073297659,-0.2547362772682047,3.2065324638567274,0.6701640469426393,0.3298359530638551
49.52237455133996,-0.26315685668188893,3.1947945727205034,0.670183103952864,0.3298168960536308
49.52730836970332,-0.2658139348805913,3.181692594748991,0.6701853738608673,0.32981462614562745
49.53224218806669,-0.2604844336837959,3.167281370902757,0.6701521166942775,0.3298478833122187
49.53717600643005,-0.2562462497443408,3.1517019455438255,0.6701147338607656,0.3298852661457319
49.542109824793414,-0.2632582781725558,3.1349666764417368,0.6701226686830128,0.3298773313234854
49.54704364315678,-0.27668910310301575,3.1170639384546273,0.6701753547573545,0.32982464524914545
49.551977461520146,-0.2826788538131876,3.0980515120732806,0.6702146656574522,0.3297853343490489
49.556911279883515,-0.2775661615947021,3.0779819053221043,0.6701946754810095,0.3298053245254943
49.561845098246884,-0.26953450396538997,3.056946056919182,0.6701373003221214,0.3298626996843846
49.56677891661025,-0.2682861513057276,3.0350132835658856,0.6701025452937742,0.3298974547127333
49.571712734973616,-0.2778314099826597,3.0121907689581344,0.6701177818850518,0.32988221812145674
49.57664655333698,-0.29112140734685715,2.9885549880538975,0.670156975774525,0.32984302423198497
49.58158037170035,-0.296110248054048,2.964181629727972,0.6701823569723525,0.32981764303415917
49.58651419006372,-0.29016417781512177,2.9391152601423958,0.6701826050055156,0.3298173950009985
49.59144800842708,-0.28135639309234955,2.913399969123037,0.6701668089439025,0.32983319106260994
49.59638182679045,-0.2799707363585521,2.8871212620036757,0.6701431697600126,0.32985683024649814
49.601315645153804,-0.2897867362415399,2.8603684395630826,0.6701186663440083,0.32988133366250066
49.60624946351717,-0.3016786674468308,2.8332421438138704,0.6701073426407601,0.32989265736574924
49.61118328188054,-0.30370879816195584,2.805853801642894,0.6701201030811444,0.3298798969253644
49.616117100243905,-0.29767927327696747,2.778287674492587,0.670147156239098,0.3298528437674097
49.621050918607274,-0.2946296331318654,2.750680361892509,0.6701645265859818,0.3298354734205258
49.625984736970636,-0.29936399386150364,2.7231491768164076,0.6701600389103328,0.3298399610961762
49.630918555334006,-0.3072556599845619,2.695815943269388,0.6701421706440385,0.3298578293624713
49.635852373697375,-0.3111560976746044,2.6688365229737228,0.6701228658787609,0.3298771341277495
49.64078619206074,-0.3091816815140654,2.642327547068928,0.6701055532887606,0.3298944467177513
49.64572001042411,-0.30700963909122975,2.6163753760253483,0.6700933780050653,0.3299066220014488
49.65065382878747,-0.31034776856333635,2.5911178017006744,0.670093317863817,0.3299066821426983
49.65558764715084,-0.31717709414558565,2.566654781011146,0.6701029400316627,0.329897059974856
49.66052146551421,-0.3222803139156557,2.5430736720189833,0.6701067134404665,0.3298932865660548
49.66545528387756,-0.3251003293700935,2.5205059430965626,0.6700961063713348,0.3299038936351896
49.67038910224093,-0.32865343928353574,2.4991501587797216,0.6700807708420828,0.32991922916444416
49.675322920604295,-0.333663518735155,2.4791643729848896,0.6700697778407837,0.32993022216574297
49.680256738967664,-0.3372486410653497,2.4606669698026464,0.6700577833797952,0.3299422166267311
49.68519055733103,-0.3383632693790324,2.443828658361323,0.6700447547377459,0.3299552452687802
49.690124375694396,-0.3404884295990385,2.4287827870712455,0.6700504639032195,0.32994953610330674
49.695058194057765,-0.34625695120626643,2.4156341672167123,0.670082509862898,0.3299174901436281
49.69999201242113,-0.3535007245992924,2.404469876470939,0.6701021946519891,0.3298978053545378
49.7049258307845,-0.35855955165899905,2.3953477278533954,0.6700579077216955,0.3299420922848318
49.709859649147866,-0.36137178903329975,2.3882876834542115,0.6699556441465561,0.33004435585997155
49.71479346751123,-0.3648530193418159,2.3833323818655825,0.6698635465774259,0.3301364534291023
49.7197272858746,-0.36933561702995055,2.38051171537975,0.6698323429673794,0.3301676570391494
49.72466110423795,-0.372376142774929,2.3798196169427297,0.669837028540928,0.33016297146560125
49.72959492260132,-0.3741773634740694,2.381304672274263,0.6698168038379919,0.33018319616853775
49.73452874096469,-0.3779197230170134,2.3850154319267998,0.6697528009807436,0.33024719902578653
49.739462559328054,-0.3842237054291981,2.390960653038198,0.669681931227735,0.3303180687787953
49.74439637769142,-0.389055901288673,2.3989965531267843,0.6696460675430869,0.3303539324634427
49.749330196054785,-0.3893945980879387,2.408927860456407,0.6696516626064164,0.3303483374001094
49.754264014418155,-0.3886505900047466,2.4206795571624524,0.6696781404294612,0.33032185957706134
49.759197832781524,-0.3919003930055851,2.4344531034523227,0.6697014102571517,0.3302985897493692
49.764131651144886,-0.3977341714559213,2.4506425598230277,0.6697080844023832,0.33029191560413934
49.769065469508256,-0.40048189230863934,2.469060315937049,0.6697074070058769,0.3302925930006474
49.77399928787162,-0.39872447555886,2.489157007214486,0.6697152456142748,0.33028475439225036
49.77893310623499,-0.39634844736240543,2.5105679567888997,0.6697406919690875,0.330259308037439
49.78386692459836,-0.39683552079152323,2.533069741902966,0.669775367311795,0.3302246326947319
49.78880074296171,-0.39958212417294753,2.5565079941789564,0.6698010880037144,0.3301989120028131
49.79373456132508,-0.4011258955508432,2.580755389642262,0.6698113228388612,0.33018867716766687
49.79866837968844,-0.40004875050447625,2.6056993258813224,0.6698177329862147,0.3301822670203127
49.80360219805181,-0.39897473405091577,2.631217178074792,0.6698358151484285,0.33016418485809973
49.80853601641518,-0.400139666464206,2.6572262771918,0.6698685067443637,0.3301314932621638
49.813469834778545,-0.401631953456005,2.6836579333077735,0.6699015068412325,0.3300984931652931
49.818403653141914,-0.4006040234534638,2.710414118901746,0.6699118688524948,0.3300881311540301
49.823337471505276,-0.39802356446482695,2.737400359682161,0.6698870099431666,0.3301129900633573
49.828271289868646,-0.3966939346219343,2.764536184929055,0.6698399663087344,0.3301600336977872
49.833205108232015,-0.3964217291228539,2.7917419256765936,0.6698011568310099,0.33019884317551434
49.83813892659538,-0.3949223937916006,2.8189308639871182,0.6697918055128386,0.3302081944936883
49.84307274495875,-0.39228159517519173,2.845998614494003,0.6698101291539723,0.33018987085255774
49.84800656332211,-0.39110293453053574,2.8728790738101684,0.6698420740667669,0.3301579259397665
49.85294038168547,-0.3917479597016191,2.899520690540506,0.669873413643762,0.33012658636277337
49.85787420004884,-0.3912049966742039,2.92585754842392,0.6698883092513406,0.33011169075519686
49.8628080184122,-0.3879440132233193,2.951814324891657,0.6698731427043465,0.33012685730219354
49.86774183677557,-0.3844518790821879,2.977316324967298,0.669836073494817,0.3301639265117238
49.872675655138934,-0.3836886924007525,3.0022916075599277,0.6698114828223877,0.3301885171841545
49.877609473502304,-0.3853464129228941,3.0266724663898565,0.6698256335464609,0.3301743664600823
49.88254329186567,-0.38634505223285065,3.0503679353859696,0.6698617276232405,0.3301382723833031
49.887477110229035,-0.3851064336075332,3.0732686109750658,0.6698788866839602,0.330121113322583
49.892410928592405,-0.3836970499633854,3.0953450047790083,0.669865171458667,0.33013482854787596
49.89734474695577,-0.38430719038468747,3.116510317572226,0.6698486255329308,0.33015137447361204
49.902278565319136,-0.3860681710803336,3.1366945110344067,0.6698506165862002,0.3301493834203422
49.907212383682506,-0.3871718551544592,3.155836038401056,0.6698558703890134,0.33014412961752837
49.91214620204587,-0.3876447342296367,3.1738609202485533,0.6698453418087467,0.3301546581977939
49.91708002040923,-0.38843989586767114,3.1906755781066236,0.6698335514483013,0.3301664485582398
49.92201383877259,-0.38968129900577586,3.206174082998138,0.6698453801059587,0.33015461990058403
49.92694765713596,-0.390865379313233,3.2203312243366025,0.6698707146880138,0.3301292853185309
49.93188147549933,-0.3918444817734894,3.233129659932372,0.6698751025506746,0.3301248974558705
49.93681529386269,-0.3927257469081401,3.244554329951705,0.6698519137838642,0.3301480862226818
49.94174911222606,-0.39343157418829766,3.2545867301634943,0.6698331224393768,0.3301668775671709
49.946682930589425,-0.39395059602256566,3.2632632271890234,0.6698424518758982,0.33015754813065157
49.951616748952794,-0.3946472388273051,3.270591064752719,0.6698628815030102,0.33013711850353966
49.956550567316164,-0.39573937925043373,3.2765008781628957,0.6698645917389879,0.33013540826756427
49.961484385679526,-0.3966166232252193,3.2809375082416095,0.6698483112757245,0.3301516887308283
49.966418204042895,-0.39650293519067736,3.2838797924724896,0.6698407708645117,0.33015922914204077
49.97135202240626,-0.3958575684089815,3.285312703546234,0.6698528233767408,0.33014717662981297
49.97628584076963,-0.39591164568879944,3.2852746793813723,0.669863801500815,0.3301361985057389
49.98121965913298,-0.39674398371007213,3.2837584439011027,0.6698542387086199,0.3301457612979337
49.98615347749635,-0.3972265473876829,3.280716073649741,0.6698372333017634,0.3301627667047902
49.99108729585972,-0.39673115223767697,3.27618273658031,0.6698400780239505,0.3301599219826041
49.99602111422308,-0.39586101678006946,3.27013002662992,0.6698621343737787,0.3301378656327772


==> anc/Fig_11_abc.csv <==
-1.4029454443540705,1.087696556841896,-0.05756618212461847
-1.4187234608302473,0.9997103941782012,-0.0526323637612525
-1.433138184882874,0.9107635810214622,-0.04769854539788654
-1.446175764986533,0.820941588934937,-0.042764727034520576
-1.4578236729532696,0.7303307304665002,-0.03783090867115461
-1.468070715971284,0.6390180762084186,-0.03289709030778864
-1.4769070473604538,0.5470913711287048,-0.02796327194442268
-1.484324176034275,0.4546389502544394,-0.02302945358105671
-1.4903149746591842,0.3617496537880941,-0.018095635217690753
-1.4948736865034482,0.26851274173841266,-0.013161816854324784
-1.4979959309689526,0.17501780814788975,-0.008227998490958824
-1.4996787078006455,0.08135469499926654,-0.0032941801275928567
-1.499920399969585,-0.012387958240604674,0.0016396382357731039
-1.4987207752267693,-0.10627795880132479,0.006573456599139072
-1.4960809863263216,-0.2005976845722445,0.011507274962505039
-1.4920035699177847,-0.29549567104632274,0.016441093325871008
-1.4864924441085607,-0.3910818480356319,0.02137491168923696
-1.4795529046988944,-0.4878307434357004,0.026308730052602928
-1.4711916200930082,-0.586620312104002,0.031242548415968897
-1.4614166248911993,-0.6879876502105263,0.03617636677933486
-1.450237312169195,-0.7916260825830328,0.04111018514270082
-1.4376644244520564,-0.8970937570015934,0.046044003506066786
-1.4237100433913854,-1.0048387789586144,0.050977821869432755
-1.4083875781557003,-1.1160801376913136,0.05591164023279872
-1.3917117525452047,-1.231687848757461,0.06084545859616467
-1.3736985908432187,-1.3515023430348168,0.06577927695953066
-1.354365402418029,-1.4748644462388896,0.0707130953228966
-1.3337307650897967,-1.6016682913437732,0.07564691368626256
-1.3118145072785703,-1.7327731810019842,0.08058073204962854
-1.2886376889506292,-1.8692753259543828,0.0855145504129945
-1.2642225813813044,-2.0115191854269843,0.09044836877636045
-1.2385926457539007,-2.1591023896713604,0.09538218713972643
-1.2117725106151587,-2.31159446592234,0.10031600550309239
-1.183787948208945,-2.469120269335979,0.10524982386645837
-1.1546658497110085,-2.632366650783412,0.11018364222982432
-1.1244341993884186,-2.8019400282594398,0.11511746059319028
-1.0931220477087178,-2.977975520691111,0.12005127895655626
-1.0607594834244478,-3.160248221963375,0.12498509731992222
-1.027377604660022,-3.3484661027312326,0.1299189156832882
-0.9930084890286429,-3.5426281615589397,0.13485273404665413
-0.9576851628079635,-3.7429964331542918,0.1397865524100201
-0.9214415692042194,-3.9498753008675243,0.1447203707733861
-0.884312535735187,-4.163358583756796,0.14965418913675202
-0.8463337407634401,-4.38331732089367,0.154588007500118
-0.807541679211961,-4.609529913533232,0.15952182586348398
-0.7679736274951243,-4.841835110551984,0.1644556442268499
-0.7276676076987074,-5.080122930517197,0.1693894625902159
-0.6866623510433674,-5.324385825424656,0.17432328095358188
-0.6449972606666864,-5.574635390717919,0.1792570993169478
-0.6027123737595678,-5.830816797733868,0.1841909176803138
-0.5598483230933339,-6.09272344785904,0.18912473604367977
-0.5164462979745131,-6.360156850937483,0.19405855440704575
-0.472548004664865,-6.632876351285651,0.19899237277041168
-0.4281956263045992,-6.910665106358453,0.20392619113377766
-0.38343178237739706,-7.19332724908803,0.20886000949714364
-0.338299487756107,-7.480709622638409,0.21379382786050963
-0.292842111368512,-7.772632035560398,0.21872764622387553
-0.2471033345228679,-8.068845021543844,0.2236614645872415
-0.20112710893327093,-8.369132668744744,0.2285952829506075
-0.154957614485193,-8.673264022618113,0.23352910131397342
-0.10863921678173599,-8.980960547334071,0.2384629196773394
-0.06221642451145408,-9.291931506084554,0.24339673804070538
-0.01573384667866,-9.605882895959818,0.2483305564040713
0.03076385026265971,-9.922528921760405,0.2532643747674373
0.077231985330126,-10.241582668499381,0.2581981931308033
0.12362590594821952,-10.56279065632381,0.2631320114941692
0.1699010308562363,-10.885912145442042,0.2680658298575352
0.21601289294770573,-11.210668838620387,0.27299964822090117
0.26191718200011854,-11.536762275457626,0.27793346658426715
0.3075697872539076,-11.863876307619044,0.2828672849476331
0.3529268397997531,-12.191682337534175,0.28780110331099906
0.39794475473347946,-12.51987496772384,0.29273492167436505
0.4425802730380537,-12.848171958278217,0.29766874003773097
0.4867905031524344,-13.176265917163734,0.30260255840109695
0.5305329621873031,-13.503854803796914,0.30753637676446294
0.5737656167481069,-13.830644578386577,0.31247019512782886
0.6164469233261674,-14.15631560923188,0.31740401349119485
0.6585358682190315,-14.480565104030974,0.32233783185456083
0.6999920069417255,-14.803085802180565,0.32727165021792676
0.740775503091039,-15.123596553082507,0.33220546858129274
0.7808471666254774,-15.441785504889124,0.3371392869446587
0.8201684915240951,-15.757353346228244,0.3420731053080247
0.8587016927880545,-16.070003475814673,0.34700692367139063
0.8964097427493222,-16.37945180920609,0.3519407420347566
0.9332564066516263,-16.685392524446602,0.3568745603981226
0.9692062774694863,-16.987533339924298,0.3618083787614885
1.0042248099318425,-17.28558173445362,0.3667421971248545
1.038278353717611,-17.57926340312669,0.3716760154882205
1.07133418579124,-17.86830106682985,0.3766098338515864
1.1033605418472376,-18.152415156776666,0.3815436522149524
1.134326646833411,-18.431328606993212,0.3864774705783184
1.1642027445234786,-18.70477942681565,0.39141128894168425
1.1929601261107328,-18.97251055799697,0.39634510730505024
1.2205711577951168,-19.23427022810685,0.4012789256684162
1.2470093073373787,-19.48980749318041,0.40621274403178215
1.2722491695546445,-19.73887030241531,0.41114656239514813
1.2962664907330177,-19.981222281185236,0.4160803807585141
1.319038191933642,-20.216633078580777,0.4210141991218801
1.3405423911699446,-20.444879064513977,0.425948017485246
1.3607584244346649,-20.665740796848652,0.430881835848612
1.3796668655565123,-20.879009081401342,0.435815654211978
1.3972495448672897,-21.08447916037418,0.4407494725753439
1.4134895666617058,-21.28195417879833,0.4456832909387099
1.4283713254329231,-21.471246728616848,0.4506171093020758
1.4418805208683523,-21.652178593088635,0.45555092766544186
1.4540041715912073,-21.824579730059295,0.4604847460288078
1.4647306276347112,-21.988282608450085,0.4654185643921737
1.4740495816369046,-22.14312732946436,0.47035238275553976
1.4819520787452327,-22.288971865569675,0.4752862011189057
1.4884305252215762,-22.425679036093726,0.4802200194822716
1.4934786957392612,-22.553118270425816,0.48515383784563765
1.4970917393651755,-22.671166232721042,0.4900876562090036
1.4992661842211583,-22.77971032744438,0.4950214745723695
1.4999999408202285,-22.878649349042885,0.49995529293573554
1.4992923040744324,-22.967892254068996,0.5048891112991014
1.4971439539724074,-23.04735505673172,0.5098229296624675
1.4935569549259191,-23.116960142939597,0.5147567480258334
1.4885347537861433,-23.176638570900305,0.5196905663891993
1.4820821765314642,-23.226340042912703,0.5246243847525653
1.474205423630079,-23.266022290867735,0.5295582031159313
1.4649120640817452,-23.295645347389172,0.5344920214792972
1.4542110281445657,-23.315177403305967,0.5394258398426632
1.442112598753595,-23.324602143108397,0.5443596582060292
1.4286284016396946,-23.323916422440167,0.5492934765693951
1.413771394158032,-23.31312519684249,0.5542272949327611
1.3975558528369734,-23.292238475672274,0.559161113296127
1.37999735965937,-23.26127364843376,0.564094931659493
1.361112787089354,-23.22025987644608,0.569028750022859
1.340920281859127,-23.169239247567056,0.573962568386225
1.3194392475312247,-23.108266622200432,0.5788963867495909
1.2966903258530775,-23.037403784780807,0.5838302051129569
1.2726953769217486,-22.956718041691975,0.5887640234763228
1.247477458177954,-22.866283027139296,0.5936978418396888
1.221060802249472,-22.766182944733174,0.5986316602030548
1.1934707936653524,-22.656519311558263,0.6035654785664207
1.164733944463134,-22.537403789807495,0.6084992969297867
1.1348778687127026,-22.40895090637015,0.6134331152931527
1.1039312559811196,-22.2712798053405,0.6183669336565186
1.0719238437639822,-22.124521836613873,0.6233007520198846
1.0388863889098028,-21.96881896834814,0.6282345703832506
1.0048506380648836,-21.804323161144563,0.6331683887466165
0.9698492971670152,-21.63119310694738,0.6381022071099824
0.9339160000174044,-21.449595890305385,0.6430360254733485
0.8970852759609991,-21.259706726041458,0.6479698438367144
0.8593925167062223,-21.06170776090349,0.6529036622000804
0.8208739423160643,-20.855784609600963,0.6578374805634464
0.7815665664031701,-20.642132151685377,0.6627712989268123
0.7415081605623901,-20.420958685261287,0.6677051172901783
0.7007372180749754,-20.192482341349606,0.6726389356535443
0.6592929169192351,-19.956924545447357,0.6775727540169102
0.6172150821233303,-19.714503895418673,0.6825065723802762
0.5745441474962125,-19.46544689237411,0.6874403907436422
0.531321116773626,-19.209994688645807,0.6923742091070081
0.4875875242164298,-18.948394532190676,0.6973080274703741
0.44338539469912064,-18.68089461575416,0.70224184583374
0.398757203326916,-18.407751935964335,0.707175664197106
0.3537458346201995,-18.129230376502072,0.712109482560472
0.30839454130554594,-17.84559491016173,0.717043300923838
0.26274690275291235,-17.55711646442104,0.7219771192872038
0.2168467830989772,-17.264068620843265,0.7269109376505699
0.1707382890968141,-16.966726719301917,0.7318447560139357
0.12446572773243161,-16.66537033117446,0.7367785743773017
0.07807356364891961,-16.360289325315716,0.7417123927406677
0.03160637641908037,-16.05177963098445,0.7466462111040336
-0.014891182292375404,-15.74013864839877,0.7515800294673995
-0.061374431635897814,-15.425657421483876,0.7565138478307656
-0.10779870451222283,-15.108635719307975,0.7614476661941315
-0.15411939049428322,-14.789369564836829,0.7663814845574974
-0.20029197869465196,-14.468157286466742,0.7713153029208635
-0.24627210053734777,-14.14529902681944,0.7762491212842294
-0.292015572392881,-13.821104520338638,0.7811829396475954
-0.3374784380355819,-13.49587393441976,0.7861167580109614
-0.38261701088240996,-13.169916865815626,0.7910505763743273
-0.4273879159726544,-12.843537146514358,0.7959843947376933
-0.47174813164819085,-12.517045576436798,0.8009182131010593
-0.5156550308942377,-12.190743858639816,0.8058520314644252
-0.5590664223008873,-11.864922169801305,0.8107858498277912
-0.6019405906060483,-11.539895616822076,0.8157196681911572
-0.6442363367808563,-11.215942465425142,0.8206534865545231
-0.685913017619002,-10.893367742296896,0.8255873049178891
-0.7269305847919787,-10.572472828524498,0.830521123281255
-0.7672496233326691,-10.253528833635324,0.835454941644621
-0.8068313895103258,-9.936831709668425,0.840388760007987
-0.845637848060549,-9.622668179203242,0.8453225783713529
-0.8836317087344797,-9.311301784396978,0.8502563967347189
-0.9207764621320547,-9.003006705598935,0.8551902150980849
-0.9570364147849791,-8.698045744154001,0.8601240334614508
-0.9923767234555781,-8.39667968333743,0.8650578518248168
-1.0267634286186977,-8.099161789912515,0.8699916701881828
-1.0601634870943895,-7.805714855088398,0.8749254885515487
-1.0925448038000516,-7.5165901709662695,0.8798593069149147
-1.1238762625915188,-7.2320116358847075,0.8847931252782807
-1.154127756163476,-6.952195160073126,0.8897269436416466
-1.1832702149804502,-6.677341545328508,0.8946607620050125
-1.2112756352105298,-6.40761699139911,0.8995945803683786
-1.2381171056351015,-6.143247542500251,0.9045283987317445
-1.2637688335085924,-5.884379500315772,0.9094622170951105
-1.2882061693434645,-5.631144285956062,0.9143960354584765
-1.3114056305966246,-5.38370221227952,0.9193298538218424
-1.3333449242345066,-5.142188399366301,0.9242636721852084
-1.3540029681550405,-4.906669868425527,0.9291974905485744
-1.3733599114460915,-4.677268411636649,0.9341313089119403
-1.3913971534607767,-4.454053411753353,0.9390651272753063
-1.408097361691346,-4.2370826709040195,0.9439989456386723
-1.4234444884244892,-4.026357980753379,0.9489327640020382
-1.4374237861620716,-3.821941871124187,0.9538665823654042
-1.4500218217924163,-3.6238394530229474,0.95880040072877
-1.4612264894985671,-3.431967581278167,0.9637342190921362
-1.4710270223911237,-3.246326262269654,0.9686680374555021
-1.479414002854452,-3.066880982230493,0.973601855818868
-1.4863793715963587,-2.89352512955323,0.978535674182234
-1.4919164353924796,-2.7261526146330923,0.9834694925455999
-1.4960198735179915,-2.56468608292937,0.988403310908966
-1.4986857428604785,-2.408991501457397,0.993337129272332
-1.49991148170895,-2.258892586140369,0.9982709476356979
-1.4996959122154863,-2.114233066781079,1.0032047659990637
-1.4980392415270416,-1.9748401308730807,1.0081385843624298
-1.4949430615864236,-1.8405556096768607,1.0130724027257956
-1.4904103476025177,-1.711213530269596,1.0180062210891618
-1.4844454551913484,-1.5865432269587714,1.0229400394525279
-1.4770541161906174,-1.4662499283020365,1.0278738578158937
-1.4682434331518388,-1.350167998965438,1.0328076761792597
-1.4580218725152776,-1.2381147355195614,1.0377414945426255
-1.4463992564743082,-1.1298384977951335,1.0426753129059916
-1.4333867535369764,-1.0250541827263633,1.0476091312693576
-1.4189968677938607,-0.9234630586597654,1.0525429496327237
-1.4032434269025358,-0.8248101288090828,1.0574767679960895
-1.386141568800181,-0.7288890997563696,1.0624105863594555
-1.3677077271570683,-0.6354329172296428,1.0673444047228213
-1.3479596155850126,-0.5441013815258205,1.0722782230861874
-1.3269162106158308,-0.45462884826256006,1.0772120414495534
-1.3045977334662242,-0.3668183461734278,1.0821458598129194
-1.2810256306066667,-0.28043381893489533,1.0870796781762853
-1.2562225531528497,-0.19514089288063946,1.0920134965396513
-1.2302123350995513,-0.11062190311106694,1.0969473149030171
-1.2030199704178974,-0.026635064037847277,1.1018811332663832
-1.1746715890378996,0.057017670416339296,1.1068149516297492
-1.1451944317394835,0.14055004717453085,1.1117487699931152
-1.1146168239759964,0.2242693690061049,1.116682588356481
-1.082968148655492,0.3085065271525037,1.121616406719847
-1.050278817905816,0.3935036500421226,1.126550225083213
-1.0165802438507356,0.4794447298845242,1.1314840434465792
-0.981904808425114,0.5665120329597617,1.136417861809945
-0.9462858322581696,0.6549450232374879,1.141351680173311
-0.9097575426547153,0.7450346048674596,1.1462854985366768
-0.8723550407051577,0.8370483280530818,1.1512193169000429
-0.8341142675558422,0.9311845578235145,1.1561531352634087
-0.7950719698721639,1.0275906896919769,1.161086953626775
-0.755265664527641,1.1264230347063264,1.1660207719901408
-0.7147336025528486,1.2278492696132062,1.1709545903535068
-0.6735147323789137,1.3320489581026504,1.1758884087168726
-0.6316486624108388,1.4392311461130476,1.1808222270802387
-0.5891756229666213,1.5495271013955847,1.1857560454436045
-0.5461364276187998,1.6630296962204674,1.1906898638069707
-0.5025724339755085,1.7798420692325214,1.1956236821703365
-0.4585255039387329,1.9000956896710688,1.2005575005337026
-0.4140379634780231,2.023892957700427,1.2054913188970684
-0.3691525619582331,2.151282347156785,1.2104251372604344
-0.3239124310604184,2.282304972188435,1.2153589556238003
-0.2783610433353561,2.4169720007001794,1.2202927739871665
-0.23254217042952263,2.5552959529144443,1.2252265923505323
-0.18649984102363565,2.6973035074283866,1.2301604107138984
-0.14027829852422916,2.843004484019977,1.2350942290772642
-0.09392195854889274,2.992337174703492,1.2400280474406302
-0.04747536624600099,3.145278117830928,1.2449618658039963
-0.0009831534900106575,3.3017733653700776,1.2498956841673623
0.04551000400661526,3.4617273048206885,1.2548295025307281
0.09195942962358236,3.6250592560605934,1.2597633208940942
0.13832048876382835,3.7917008870204074,1.26469713925746
0.18454863174418676,3.9615717230484067,1.269630957620826
0.23059943660448534,4.13456511906669,1.274564775984192
0.2764286517938714,4.3105680874538574,1.279498594347558
0.3219922386934291,4.4894758197711795,1.284432412710924
0.36724641393414637,4.671146918715063,1.28936623107429
0.41214769146962993,4.855459352658078,1.2943000494376558
0.45665292436309807,5.042295429771644,1.2992338678010218
0.5007193462485304,5.231479968153352,1.3041676861643878
0.5443046124260954,5.422857495809379,1.3091015045277539
0.5873668405524053,5.616274535173471,1.3140353228911197
0.6298646508864695,5.8115696683728535,1.3189691412544857
0.6717572060526942,6.008577388222932,1.3239029596178515
0.713004250282667,6.207145552014704,1.3288367779812176
0.7535661480981397,6.4071115661969005,1.3337705963445836
0.7934039223978527,6.608287536068349,1.3387044147079497
0.8324792919117995,6.810479461566133,1.3436382330713155
0.8707547079867903,7.013507380224279,1.3485720514346815
0.9081933906680366,7.217209844126159,1.3535058697980473
0.9447593640420845,7.4214155196559,1.3584396881614134
0.9804174908070987,7.625949126166135,1.3633735065247794
1.0151335060373168,7.830616181682887,1.3683073248881454
1.0488740501092206,8.035219324661744,1.3732411432515113
1.0816067007577461,8.239566911226728,1.3781749616148773
1.113300004231785,8.4434794353754,1.383108779978243
1.1439235055189878,8.646778331866571,1.3880425983416094
1.173447777610904,8.849278867385612,1.3929764167049752
1.2018444497802099,9.050784062828631,1.3979102350683412
1.2290862348429668,9.251087266467211,1.402844053431707
1.2551469553796866,9.450004459333595,1.407777871795073
1.2800015688899569,9.647363797938217,1.412711690158439
1.3036261918564918,9.842990944750397,1.4176455085218052
1.32599812269552,10.036703767935204,1.422579326885171
1.3470958635713717,10.228308333390919,1.4275131452485368
1.3668991410544007,10.41760750995311,1.4324469636119028
1.3853889256022602,10.604427792024264,1.4373807819752686
1.4025474498460002,10.788599167519175,1.4423146003386347
1.4183582256631966,10.969962754488945,1.4472484187020007
1.4328060600218873,11.148342121756968,1.4521822370653668
1.4458770695799954,11.323553132080571,1.4571160554287326
1.4575586940262357,11.495413649898206,1.4620498737920986
1.4678397081496823,11.663769874783982,1.4669836921554644
1.4767102326263748,11.828481437856274,1.4719175105188305
1.4841617435126895,11.989396409999243,1.4768513288821965
1.490187080436214,12.146347947053007,1.4817851472455625
1.494780453476349,12.299176137254578,1.4867189656089284
1.4979374487280288,12.447727244728876,1.4916527839722944
1.4996550325431857,12.591887447060602,1.4965866023356602
1.4999315544458225,12.731523981568413,1.5015204206990262
1.4987667487180445,12.866492347549986,1.5064542390623923
1.4961617346553828,12.99664791756394,1.5113880574257583
1.4921190154912236,13.12187305237123,1.5163218757891241
1.486642475991375,13.242050412525511,1.5212556941524902
1.479737378721123,13.357072632836799,1.526189512515856
1.4714103589882095,13.466836621423177,1.5311233308792223
1.461669418466852,13.571229778214574,1.536057149242588
1.4505239175086333,13.670140257332237,1.540990967605954
1.437984566147919,13.763467965450436,1.54592478596932
1.4240634138102548,13.851139680348686,1.550858604332686
1.4087738377337162,13.933078820989804,1.5557924226960518
1.3921305301143534,14.009198097850968,1.560726241059418
1.3741494839880213,14.07941926240806,1.5656600594227839
1.3548479778622218,14.143676336974027,1.57059387778615
1.334244559112666,14.201896279472459,1.5755276961495157
1.3123590261605813,14.25402902183808,1.5804615145128817
1.2892124094478274,14.30004976660319,1.5853953328762476
1.2648269512281312,14.3399032445616,1.5903291512396138
1.2392260841938887,14.37352942433295,1.5952629696029796
1.2124344089589811,14.40090533092016,1.6001967879663457
1.1844776704193367,14.42201071551822,1.6051306063297115
1.1553827330139332,14.43682713772166,1.6100644246930775
1.1251775549099685,14.445350701186621,1.6149982430564433
1.0938911611370645,14.447564981040834,1.6199320614198096
1.0615536156962415,14.443465299360858,1.6248658797831754
1.0281959926705937,14.433052085683673,1.6297996981465415
0.9938503463652671,14.416328812185808,1.6347335165099073
0.9585496805055699,14.393323758329887,1.6396673348732733
0.9223279165227325,14.36406430935019,1.6446011532366394
0.8852198609578232,14.328579530783857,1.6495349716000054
0.847261172015143,14.286899960455195,1.6544687899633712
0.808488325297209,14.239061603255049,1.6594026083267372
0.7689385787543018,14.185109362300858,1.664336426690103
0.728649936882229,14.125089675316476,1.669270245053469
0.6876611142026923,14.059065096183662,1.6742040634168351
0.6460114980613985,13.987102252944835,1.6791378817802012
0.6037411107796107,13.909280299841463,1.684071700143567
0.5608905711955363,13.825674993853502,1.689005518506933
0.5175010556325218,13.736363207788298,1.6939393368702989
0.47361425833152276,13.641415979205235,1.6988731552336649
0.4292723513859047,13.540923526488784,1.703806973597031
0.3845179442170663,13.434985433521922,1.708740791960397
0.3393940426298052,13.323708399156512,1.7136746103237628
0.29394400748678706,13.207204479002387,1.7186084286871288
0.2482115130418589,13.08558771691931,1.7235422470504946
0.20224050497217416,12.958976115456853,1.7284760654138607
0.15607515814953565,12.827485799856234,1.7334098837772267
0.109759834191477,12.691237797810937,1.7383437021405928
0.06333903883290137,12.550358759254426,1.7432775205039586
0.016857379159229247,12.404986378626013,1.7482113388673246
-0.02964047925783664,12.255264894265135,1.7531451572306904
-0.07610985528075176,12.101340201565455,1.7580789755940565
-0.12250609514153098,11.943356709069846,1.7630127939574225
-0.16878461535083744,11.7814631295207,1.7679466123207885
-0.21490094553955466,11.615810908795865,1.7728804306841544
-0.2608107711916563,11.44655144167623,1.7778142490475204
-0.3064699762272935,11.2738457653006,1.7827480674108862
-0.35183468539522517,11.097856545601658,1.7876818857742525
-0.3968613064338031,10.918751345982008,1.7926157041376183
-0.44150657196005433,10.736703241640594,1.7975495225009843
-0.48572758104653974,10.55188955917648,1.8024833408643501
-0.5294818404461233,10.364487558428147,1.8074171592277162
-0.5727273054249342,10.174664623224693,1.812350977591082
-0.6154224201643994,9.9825899683012,1.8172847959544483
-0.6575261576933916,9.788435056243124,1.822218614317814
-0.6989980593122802,9.592379081126712,1.82715243268118
-0.7397982734708249,9.394601089771635,1.832086251044546
-0.7798875940627086,9.195273007558992,1.837020069407912
-0.8192274980998117,8.994575419362823,1.8419538877712778
-0.8577801827300678,8.792701713956033,1.846887706134644
-0.8955086015633081,8.589845088424678,1.8518215244980099
-0.9323765002702324,8.386177439201186,1.856755342861376
-0.9683484514202076,8.181880054528643,1.8616891612247417
-1.003389888524551,7.977137536762626,1.8666229795881077
-1.0374671392524408,7.772119407258928,1.8715567979514736
-1.0705474577876442,7.56700038600678,1.8764906163148398
-1.1025990562949213,7.361953824896481,1.8814244346782056
-1.1335911354658748,7.157167271355579,1.8863582530415715
-1.1634939141148797,6.952799989167824,1.8912920714049375
-1.1922786577967095,6.749028770473677,1.8962258897683033
-1.2199177064183004,6.546017032182972,1.9011597081316693
-1.246384500818106,6.3439288362075015,1.9060935264950354
-1.2716536082875765,6.142929246073311,1.9110273448584014
-1.2957007470102015,5.943155242937013,1.9159611632217672
-1.3185028093945912,5.744755059443406,1.9208949815851333
-1.3400378842792398,5.547904541151463,1.925828799948499
-1.360285277987572,5.352731982388721,1.9307626183118654
-1.3792255342131343,5.159372985631053,1.9356964366752312
-1.3968404527156921,4.967936965700219,1.9406302550385972
-1.4131131068103755,4.7785579379881975,1.945564073401963
-1.4280278596330302,4.59136366406724,1.950497891765329
-1.4415703791661079,4.4064460001072066,1.9554317101286949
-1.4537276520107443,4.223903073676913,1.9603655284920611
-1.4644879958917132,4.043824601221775,1.965299346855427
-1.4738410708832217,3.8662889443124153,1.970233165218793
-1.4817778893448805,3.6913791536609764,1.9751669835821588
-1.4882908245581918,3.5191783178153764,1.980100801945525
-1.4933736180552564,3.3497165919542287,1.9850346203088907
-1.497021385632735,3.1830235197667673,1.989968438672257
-1.499230622045218,3.0191569385414794,1.9949022570356225
-1.4999992043735133,2.8581620106643637,1.9998360753989888
-1.4993263940646215,2.700076024333786,2.004769893762355
-1.4972128376414366,2.5449311167607136,2.0097037121257206
-1.4936605660814757,2.392655174056442,2.014637530489087
-1.4886729928652753,2.2431929448123977,2.0195713488524523
-1.482254910696241,2.096595852240543,2.0245051672158185
-1.4744124868952333,1.9528708149562732,2.0294389855791843
-1.4651532574742103,1.811933010178304,2.0343728039425506
-1.4544861198946157,1.6736591676537307,2.0393066223059164
-1.442421324517615,1.5379995381010139,2.0442404406692822
-1.4289704647541694,1.4049028908511858,2.0491742590326485
-1.4141464659246126,1.2742810756312652,2.0541080773960143
-1.3979635728383486,1.1460244197402634,2.05904189575938
-1.3804373361055893,1.0199842188989983,2.0639757141227464
-1.3615845971943248,0.8960266478224049,2.068909532486112
-1.3414234722468703,0.7739931299645552,2.0738433508494785
-1.3199733346715319,0.653727360192797,2.078777169212844
-1.2972547965261612,0.5351011460644386,2.08371098757621
-1.2732896887114116,0.41793043732407403,2.0886448059395764
-1.2481010399927905,0.301971381714421,2.093578624302942
-1.2217130548716855,0.18700467668388068,2.098512442666308
-1.1941510903265178,0.07285951221049015,2.103446261029674
-1.1654416314465095,-0.04068730959535672,2.10838007939304
-1.1356122659813925,-0.15390987256787644,2.113313897756406
-1.1046916578315336,-0.2670575960933276,2.1182477161197717
-1.072709519503977,-0.38034566306441625,2.123181534483138
-1.0396965835608396,-0.49400219261292067,2.1281153528465038
-1.0056845730874653,-0.6083120654946087,2.13304917120987
-0.9707061712088567,-0.7235556269584802,2.1379829895732354
-0.934794989683443,-0.8399685653792005,2.1429168079366017
-0.8979855366046327,-0.9578239479959458,2.147850626299968
-0.8603131832409515,-1.0773947864678468,2.1527844446633337
-0.8218141300467745,-1.1988978404748625,2.1577182630266996
-0.7825253718762698,-1.322575300387207,2.1626520813900654
-0.7424846624339569,-1.4486468703753372,2.1675858997534316
-0.7017304779961002,-1.5772782615781427,2.172519718116798
-0.6603019804377304,-1.708641627205105,2.1774535364801633
-0.6182389796008593,-1.84298276477545,2.1823873548435295
-0.5755818950400614,-1.9805014357417832,2.1873211732068953
-0.5323717171821564,-2.121292207613472,2.1922549915702616
-0.48864996793731114,-2.2654413026795375,2.197188809933627
-0.4444586607994345,-2.4130691603509984,2.2021226282969932
-0.39984026047421467,-2.5642827809685516,2.2070564466603595
-0.35483764207353674,-2.7191867694657788,2.2119902650237253
-0.3094940499155426,-2.877874534628899,2.216924083387091
-0.26385305596993874,-3.0403616389120334,2.221857901750457
-0.21795851798839616,-3.206630188461048,2.226791720113823
-0.17185453736039988,-3.3766631923958403,2.2317255384771895
-0.1255854167349385,-3.550476188435843,2.236659356840555
-0.07919561744878069,-3.7280636715447657,2.241593175203921
-0.03272971680233546,-3.9093950139413507,2.246526993567287
0.013767634776005622,-4.094445171120122,2.251460811930653
0.060251756635725684,-4.283140941636843,2.2563946302940185
0.10667798083914626,-4.4753971932605126,2.261328448657385
0.1530016950841059,-4.671116419632876,2.266262267020751
0.19917838557323223,-4.870189803477971,2.271196085384117
0.24516367978853904,-5.072514439008458,2.2761299037474827
0.2909133891302462,-5.277960150833626,2.2810637221108485
0.33638355137891573,-5.486394445072023,2.2859975404742148
0.3815304729399807,-5.697687353421762,2.290931358837581
0.4263107708302052,-5.911706492983196,2.2958651772009464
0.4706814143656625,-6.128277549372785,2.3007989955643127
0.5145997665111252,-6.347245150139241,2.3057328139276785
0.5580236248512729,-6.568459518901427,2.3106666322910447
0.6009112621441733,-6.791771461015778,2.3156004506544106
0.6432214664182184,-7.017009507978491,2.3205342690177764
0.6849135805739054,-7.243970220865084,2.3254680873811426
0.7259475414523986,-7.472454042404576,2.330401905744508
0.7662839183333904,-7.7022630886696755,2.3353357241078743
0.8058839508252177,-7.933210093341456,2.34026954247124
0.8447095861108664,-8.165083301212654,2.3452033608346063
0.8827235155139873,-8.39765732330834,2.350137179197972
0.9198892103498975,-8.630742534613958,2.355070997561338
0.9561709570270658,-8.864129672985008,2.3600048159247042
0.9915338913653072,-9.097615182497039,2.36493863428807
1.0259440320978157,-9.330968807603151,2.369872452651436
1.0593683135247247,-9.563975236217715,2.374806271014802
1.0917746172868836,-9.796422170629189,2.379740089378168
1.1231318032293567,-10.0281114586979,2.384673907741534
1.1534097393248712,-10.258846999470489,2.3896077261048996
1.1825793306285524,-10.488396019438483,2.394541544468266
1.2106125472360967,-10.71655624561542,2.3994753628316317
1.2374824512185654,-10.943130697097702,2.404409181194998
1.263163222507732,-11.16789249635378,2.4093429995583637
1.287630183707421,-11.390634846071455,2.4142768179217295
1.3108598238066673,-11.611146278148704,2.419210636285096
1.3328298207721625,-11.829234909921324,2.4241444546484616
1.3535190629981355,-12.044713667117051,2.4290782730118274
1.3729076695931015,-12.257356732879357,2.4340120913751937
1.390977009483973,-12.46697456085463,2.4389459097385595
1.4077097193192287,-12.673379849124325,2.4438797281019258
1.4230897201538375,-12.876382789393404,2.448813546465291
1.4371022328999774,-13.075783834134995,2.4537473648286574
1.4497337925287186,-13.271377565146551,2.4586811831920237
1.4609722610089164,-13.462994967894062,2.4636150015553895
1.4708068389710272,-13.65046697845528,2.4685488199187553
1.479228076084536,-13.833608328084809,2.473482638282121
1.486227880139031,-14.012239822061774,2.4784164566454874
1.4917995248202656,-14.186198126826005,2.483350275008853
1.4959376561736497,-14.355308981896986,2.488284093372219
1.498638297749028,-14.519427697360081,2.4932179117355853
1.4998988544217746,-14.67839130800297,2.498151730098951
1.4997181148865035,-14.832044143475773,2.5030855484623173
1.4980962528210733,-14.980248196496841,2.5080193668256827
1.49503482671966,-15.122857549258903,2.512953185189049
1.4905367783951848,-15.259727691368314,2.5178870035524152
1.4846064301524424,-15.390732728241478,2.522820821915781
1.4772494806346432,-15.515751852398745,2.527754640279147
1.468472999347454,-15.63466431779259,2.5326884586425127
1.4582854198656767,-15.747365675521047,2.537622277005879
1.4466965317292144,-15.853728261728598,2.5425560953692448
1.4337174710359948,-15.953658417643606,2.5474899137326106
1.4193607097409813,-16.047079185053278,2.552423732095977
1.403640043671505,-16.13389164714468,2.5573575504593427
1.386570579270465,-16.21400287481814,2.562291368822709
1.3681687190800995,-16.287337059768337,2.5672251871860743
1.348452145980306,-16.3538364789962,2.5721590055494405
1.327439806196679,-16.413438026106824,2.577092823912807
1.3051518910944953,-16.46607558493524,2.5820266422761726
1.281609817776254,-16.511709141817704,2.5869604606395384
1.2568362085013938,-16.550292092142257,2.5918942790029043
1.2308548689478724,-16.581785665120147,2.5968280973662705
1.203690765336631,-16.606158676683215,2.6017619157296368
1.1753700004408083,-16.62339021869891,2.606695734093002
1.1459197885028365,-16.633459435630673,2.6116295524563684
1.1153684290834887,-16.636350489257808,2.6165633708197342
1.0837452798680258,-16.632068706116645,2.6214971891831005
1.051080728455527,-16.620631205680514,2.626431007546466
1.0174061631585698,-16.602054215392865,2.631364825909832
0.9827539428413169,-16.576351528780762,2.6362986442731984
0.9471573658249174,-16.543541381537413,2.641232462636564
0.9106506378901752,-16.50364826932063,2.64616628099993
0.8732688394082788,-16.456724965047496,2.651100099363296
0.8350478916310081,-16.402829868578802,2.656033917726662
0.7960245221729937,-16.34201780293315,2.6609677360900283
0.7562362297190701,-16.274335825218458,2.6659015544533937
0.7157212479906943,-16.199829796942744,2.67083537281676
0.6745185090060992,-16.118559604612564,2.675769191180126
0.6326676056693544,-16.03060940866113,2.680703009543492
0.5902087537244115,-15.936076995869366,2.6856368279068574
0.5471827531106276,-15.835068853040468,2.6905706462702237
0.5036309487569289,-15.72768326102521,2.69550446463359
0.4595951908522787,-15.61401495789284,2.7004382829969558
0.4151177946305778,-15.494163118036274,2.7053721013603216
0.3702414997087971,-15.368232638125415,2.7103059197236874
0.32500942901719987,-15.236342126910642,2.7152397380870537
0.2794650473612777,-15.098621320075903,2.72017355645042
0.23365211965518043,-14.955213788893161,2.7251073748137853
0.1876146688666924,-14.806268854642063,2.7300411931771515
0.1413969337143563,-14.651921595827949,2.7349750115405174
0.09504332615716729,-14.492309284582593,2.7399088299038836
0.04859838871784346,-14.327565177814728,2.7448426482672494
0.002106751680631458,-14.15783217594534,2.7497764666306153
-0.04438690979522823,-13.983270721628406,2.7547102849939815
-0.09083791860514266,-13.804050324851511,2.7596441033573473
-0.13720163863073154,-13.620354664127861,2.764577921720713
-0.18343351763190097,-13.43236656138405,2.769511740084079
-0.22948913005842508,-13.240256719689324,2.7744455584474452
-0.2753242197397254,-13.044185759218816,2.7793793768108115
-0.3208947424119018,-12.84432896672797,2.784313195174177
-0.36615690804118306,-12.640886389522052,2.789247013537543
-0.4110672229029646,-12.434045941256388,2.794180831900909
-0.45558253137624155,-12.223996070619698,2.7991146502642748
-0.4996600574130721,-12.01093090598981,2.804048468627641
-0.5432574456433277,-11.795051909699378,2.808982286991007
-0.5863328020751909,-11.576551883713028,2.813916105354373
-0.6288447343522932,-11.35563593351083,2.8188499237177385
-0.6707523915288698,-11.132505250977148,2.8237837420811047
-0.7120155033245494,-10.907351711134764,2.8287175604444705
-0.7525944188212808,-10.680374470436199,2.833651378807837
-0.7924501445650377,-10.451770829662383,2.8385851971712026
-0.8315443820357347,-10.221758073849955,2.8435190155345684
-0.8698395644494354,-9.990560348241472,2.8484528338979347
-0.9072988928572979,-9.758381677032128,2.8533866522613005
-0.9438863715067878,-9.52541709736984,2.8583204706246663
-0.9795668424310268,-9.291860178646871,2.8632542889880326
-1.0143060192331175,-9.057901987347401,2.8681881073513984
-1.0480705200328984,-8.823765437605896,2.8731219257147647
-1.0808278995446006,-8.589661783329209,2.87805574407813
-1.1125466802544353,-8.355780927509976,2.8829895624414963
-1.1431963826682467,-8.122327262579187,2.8879233808048625
-1.172747554600151,-7.889495829862397,2.8928571991682284
-1.2011717994739977,-7.6574451520612365,2.897791017531594
-1.2284418036104372,-7.426358706102897,2.90272483589496
-1.254531362473468,-7.196438215378935,2.9076586542583263
-1.2794154058510687,-6.967856750324131,2.912592472621692
-1.3030700219459694,-6.740789040205167,2.917526290985058
-1.3254724803531166,-6.515401610062784,2.922460109348424
-1.346601253902036,-6.291838870253717,2.92739392771179
-1.3664360393428607,-6.070234375603118,2.9323277460751562
-1.3849577768563572,-5.85074794996398,2.9372615644385216
-1.4021486683690383,-5.633530285536107,2.942195382801888
-1.4179921946558338,-5.418711942038707,2.947129201165254
-1.4324731312139085,-5.2063956388283,2.95206301952862
-1.4455775628923275,-4.996701556350531,2.9569968378919858
-1.457292897263525,-4.789738134998328,2.9619306562553516
-1.4676078767237184,-4.58557544959492,2.966864474618718
-1.4765125893106896,-4.3843195570114855,2.971798292982084
-1.4839984782284688,-4.186037067479005,2.9767321113454495
-1.4900583500697764,-3.9907875822630645,2.9816659297088157
-1.4946863817284395,-3.7986351881442704,2.9865997480721815
-1.497878125994918,-3.60959393609297,2.991533566435548
-1.4996305158297951,-3.4236779125259464,2.996467384798913
-1.499941867310977,-3.2408991663619147,3.0014012031622794
-1.4988118812518108,-3.0612733836731536,3.0063350215256457
-1.4962416434886001,-2.8847994194415247,3.0112688398890115
-1.4922336238371827,-2.7114094764654486,3.0162026582523773
-1.4867916737196085,-2.5410166407232255,3.021136476615743
-1.479921022463205,-2.3735621934002857,3.0260702949791094
-1.4716282722755685,-2.20902318904353,3.0310041133424757
-1.461921391900291,-2.0472990312072517,3.035937931705841
-1.4508097089595984,-1.8882531851648139,3.0408717500692073
-1.4383039009911327,-1.7317147592297344,3.045805568432573
-1.4244159851876237,-1.5775790067153408,3.0507393867959394
-1.4091593068492054,-1.4257224092308787,3.0556732051593047
-1.3925485265595383,-1.2759846280815454,3.060607023522671
-1.374599606098027,-1.1281698977316623,3.0655408418860373
-1.355329793101677,-0.9820507184214539,3.070474660249403
-1.3347576044913732,-0.837456121923581,3.075408478612769
-1.3129028086783876,-0.6942281811009156,3.0803422969761347
-1.2897864065683786,-0.5521878054535743,3.085276115339501
-1.2654306113809914,-0.4111124541397998,3.0902099337028672
-1.2398588273045477,-0.2707402024217646,3.0951437520662326
-1.2130956270062685,-0.13082866252144376,3.100077570429599
-1.1851667280197054,0.008829614395290184,3.1050113887929647
-1.1560989680319949,0.14838924018584856,3.109945207156331
-1.125920279094772,0.28803820516273887,3.1148790255196968
-1.0946596607834536,0.42802870406011323,3.1198128438830626
-1.0623471523306725,0.5686399078384339,3.124746662246429
-1.0290138037607466,0.7100813587431907,3.1296804806097946
-0.9946916460528,0.8525274905967747,3.1346142989731605
-0.9594136603612735,0.996184942026292,3.1395481173365263
-0.923213746323365,1.1412494182615205,3.1444819356998925
-0.8861266894839006,1.287917457633238,3.149415754063259
-0.8481881278688986,1.4363534963474032,3.154349572426624
-0.8094345177399319,1.5867036384643183,3.1592833907899904
-0.7699030985623012,1.739109286213363,3.1642172091533562
-0.7296318572205114,1.8936931232617282,3.1691510275167225
-0.6886594915155989,2.050576550021015,3.1740848458800883
-0.6470253729792863,2.2098735282222073,3.179018664243454
-0.6047695090407273,2.371667757587847,3.1839524826068204
-0.5619325045822328,2.5360367386794405,3.188886300970186
-0.5185555229208614,2.703047391608203,3.193820119333552
-0.47468024625337724,2.872730700669405,3.198753937696918
-0.4303488356026371,3.0451399030092974,3.203687756060284
-0.38560389030384806,3.22029260030443,3.2086215744236504
-0.34048840706962497,3.3981604621647223,3.2135553927870157
-0.29504573867318135,3.578714340188895,3.218489211150382
-0.2493195522894507,3.761918193387309,3.223423029513748
-0.203353787533993,3.9477318589823023,3.228356847877114
-0.15719261424015596,4.1360916240431775,3.23329066624048
-0.11088039001501927,4.326928330986032,3.2382244846038457
-0.0644616176148398,4.520171543863797,3.243158302967212
-0.01798090218112991,4.715727322618593,3.2480921213305773
0.028517091621753643,4.913461914343154,3.2530259396939436
0.07498768252617058,5.113260081025251,3.25795975805731
0.12138621559671833,5.315018529741897,3.2628935764206757
0.16766810514045047,5.518633802012695,3.2678273947840415
0.21378887755055356,5.7239582523047385,3.2727612131474073
0.25970421404235816,5.93085580270665,3.2776950315107736
0.3053699932404816,6.1391919051639965,3.2826288498741394
0.3507423335763767,6.348838803741953,3.287562668237505
0.3957776354553885,6.55964521975066,3.2924964866008715
0.4404326231528591,6.771443629153855,3.2974303049642373
0.4846643863990625,6.984081906684102,3.3023641233276035
0.5284304216128604,7.197399913320051,3.307297941690969
0.5716886727446692,7.411197088365626,3.312231760054335
0.6143975716893181,7.6252890631623025,3.3171655784177014
0.6565160782300553,7.839503895625822,3.3220993967810672
0.698003719475267,8.053659835747505,3.327033215144433
0.738820628750048,8.267573547919612,3.331967033507799
0.7789275839052766,8.481043977875695,3.336900851871165
0.818286045007264,8.693862231894348,3.341834670234531
0.8568581913719169,8.905837892902603,3.3467684885978968
0.8946069579077301,9.116779570619792,3.351702306961263
0.9314960707326919,9.326487974003042,3.356636125324629
0.9674900820309348,9.53478565533548,3.361569943687995
1.0025544041155285,9.741496756099288,3.3665037620513605
1.0366553426648142,9.946410598861258,3.3714375804147267
1.0697601291002417,10.14936042646569,3.376371398778093
1.1018369520746594,10.350176087818733,3.381305217141459
1.132854988040744,10.54863681708877,3.3862390355048246
1.162784430870233,10.744542533951575,3.3911728538681905
1.1915965204955474,10.937744114605177,3.3961066722315567
1.2192635705460768,11.128088877103272,3.401040490594923
1.2457589949529089,11.3153796347099,3.4059743089582883
1.2710573334961017,11.499409587566781,3.4109081273216546
1.295134276270134,11.679994996365194,3.4158419456850204
1.3179666870440658,11.856970900156172,3.4207757640483867
1.3395326254937308,12.030187577220277,3.425709582411752
1.3598113682848703,12.19949193850002,3.4306434007751183
1.3787834289867897,12.36472161090806,3.4355772191384846
1.3964305767973995,12.52570138536654,3.4405110375018504
1.4127358540617652,12.682291192999278,3.445444855865216
1.4276835925671785,12.834346339301803,3.450378674228582
1.44125942859921,12.981717406345743,3.4553124925919483
1.4534503167441994,13.124282552623217,3.4602463109553145
1.4642445424249948,13.26188691722338,3.46518012931868
1.4736317331578135,13.394404551331485,3.470113947682046
1.4816028685194575,13.521711401134796,3.475047766045412
1.4881502888153353,13.643695203201448,3.4799815844087783
1.4932677024398233,13.760251168736465,3.4849154027721436
1.4969501919221093,13.871246723871186,3.48984922113551
1.4991942186514933,13.976587176070245,3.494783039498876
1.4999976262777586,14.07617640181839,3.499716857862242
1.4993596427832765,14.16993420133553,3.5046506762256078
1.4972808812248501,14.257783716028015,3.5095844945889736
1.4937633391446041,14.339597397608372,3.51451831295234
1.4888103966504957,14.41531152494997,3.519452131315706
1.4824268131682863,14.484890578067898,3.5243859496790715
1.4746187228680483,14.548278196876463,3.5293197680424377
1.4653936287696752,14.605394577120446,3.5342535864058036
1.4547603955330046,14.656146692551209,3.53918740476917
1.4427292409395256,14.700498080901346,3.5441212231325356
1.4293117260738013,14.738468368007414,3.5490550414959015
1.41452074421409,14.770039269889383,3.5539888598592677
1.398370508442838,14.79512020754909,3.5589226782226335
1.380876537988893,14.813669470747097,3.5638564965859993
1.3620556433146473,14.82569697439496,3.568790314949365
1.3419259099623562,14.831214896166937,3.5737241333127314
1.3205066811752473,14.830226208915798,3.5786579516760977
1.2978185393100181,14.822714103105874,3.583591770039463
1.2738832860586593,14.808660796050471,3.5885255884028293
1.2487239214985673,14.78808487759222,3.593459406766195
1.2223646219911226,14.76102928160132,3.5983932251295614
1.1948307169499202,14.727507531501008,3.603327043492927
1.166148664500983,14.68755268531123,3.608260861856293
1.1363460260584193,14.641215884473361,3.6131946802196593
1.1054514398398263,14.588528166546398,3.618128498583025
1.0734945933470257,14.529538798015038,3.623062316946391
1.0405061948384724,14.46430642165237,3.6279961353097567
1.0065179438207823,14.392889896223613,3.632929953673123
0.9715625005877943,14.315360350484909,3.6378637720364893
0.9356734548363334,14.231801291227193,3.6427975903998546
0.8988852933888875,14.142296459453023,3.647731408763221
0.8612333670542539,14.046950872196906,3.6526652271265867
0.8227538566578635,13.945844257583934,3.657599045489953
0.7834837382746528,13.839072191313738,3.6625328638533188
0.7434607476976334,13.726722006074672,3.6674666822166846
0.7027233441764972,13.608877453556628,3.672400500580051
0.6613106734610045,13.485659165971784,3.6773343189434167
0.6192625301847005,13.357192317387364,3.6822681373067825
0.5766193196251019,13.223623452070065,3.6872019556701487
0.5334220188770987,13.085080287736297,3.6921357740335146
0.4897121374768574,12.941689062945525,3.697069592396881
0.44553167751414624,12.793577078215865,3.702003410760246
0.40092309327128106,12.64089404333356,3.7069372291236125
0.35592925042759993,12.483774971355876,3.7118710474869783
0.3105933848685423,12.322363174528714,3.716804865850344
0.2649590611391052,12.156812945414693,3.7217386842137103
0.2190701305813647,11.98727851928068,3.726672502577076
0.17297068919646819,11.813937392336102,3.7316063209404424
0.12670503527150437,11.63695528667624,3.736540139303808
0.08031762681200405,11.456505818523631,3.741473957667174
0.03385303882095059,11.27275221072483,3.7464077760305403
-0.012644079534615571,11.085851267659002,3.751341594393906
-0.05912904782831745,10.895966818927963,3.756275412757272
-0.10555719730909274,10.70328898228659,3.7612092311206378
-0.15188391382473074,10.508031968125625,3.766143049484004
-0.19806468069289107,10.310387792799546,3.7710768678473703
-0.24405512147846417,10.110538445672427,3.7760106862107357
-0.2898110426362097,9.908682205004764,3.780944504574102
-0.33528847597755307,9.704994480936818,3.7858783229374677
-0.38044372092093026,9.499640963930412,3.790812141300834
-0.4252333864849327,9.292806546829706,3.7957459596641994
-0.469614432983952,9.08468903668004,3.8006797780275656
-0.5135442133862632,8.87545716229197,3.805613596390932
-0.5569805142947861,8.665284547456249,3.8105474147542977
-0.5998815965111891,8.454365904442504,3.8154812331176635
-0.6422062351442418,8.242904223066844,3.8204150514810293
-0.683913759224034,8.031072314453555,3.8253488698443956
-0.7249640907838979,7.819035724127514,3.830282688207762
-0.7653177833724532,7.606972547647131,3.8352165065711272
-0.8049360599589036,7.39505402678576,3.8401503249344935
-0.8437808501949268,7.183459440842969,3.8450841432978593
-0.8818148269976313,6.972349830507929,3.8500179616612256
-0.9190014424182206,6.76185116366865,3.854951780024591
-0.9553049627619559,6.552134364293331,3.859885598387957
-0.9906905029257149,6.343378574347801,3.8648194167513235
-1.025124059920085,6.135725769878433,3.8697532351146893
-1.0585725455438502,5.9293175372927625,3.874687053478055
-1.0910038181793484,5.724260017429905,3.879620871841421
-1.1223867136783272,5.520687501178782,3.884554690204787
-1.1526910753084534,5.318740170313114,3.8894885085681534
-1.1818877827317815,5.118530614483905,3.894422326931519
-1.2099487799873827,4.9201902000658535,3.899356145294885
-1.2368471024510406,4.723807522280015,3.904289963658251
-1.2625569027464254,4.529470162478034,3.909223782021617
-1.2870534755825256,4.337256801087895,3.914157600384983
-1.3103132814937088,4.147235904939862,3.9190914187483488
-1.332313969459474,3.9594891811814454,3.924025237111715
-1.3530343983821507,3.7741121576756598,3.928959055475081
-1.3724546574020762,3.591107683440473,3.9338928738384467
-1.3905560850304386,3.4104757052145884,3.9388266922018125
-1.40732128708167,3.232254968763599,3.9437605105651787
-1.4227341533880318,3.056491871036264,3.948694328928545
-1.4367798732803134,2.8831810830221642,3.9536281472919104
-1.4494449498198803,2.7123021150429256,3.9585619656552766
-1.4607172127682273,2.543797156066803,3.9634957840186424
-1.4705858302817199,2.3776122435705123,3.9684296023820087
-1.4790413193202503,2.213743886541142,3.9733634207453745
-1.4860755547597488,2.052152479032203,3.9782972391087403
-1.491681777199855,1.8927652615361792,3.9832310574721066
-1.4958545994591936,1.7354562222835497,3.9881648758354724
-1.4985900117521382,1.5801094256637322,3.9930986941988382
-1.4998853855418588,1.4266452220785875,3.998032512562204
-1.4997394760661988,1.274990633317936,4.00296633092557
-1.4981524235338008,1.1250171054253626,4.007900149288936
-1.4951257529893638,0.9765541580320183,4.012833967652303
-1.4906623728481805,0.8294226929470981,4.017767786015668
-1.484766572101381,0.6834805304399341,4.022701604379034
-1.477444016194494,0.5385805673184005,4.0276354227424
-1.4687017415833639,0.3945491868765077,4.032569241105766
-1.458548148972622,0.25114890974921317,4.037503059469133
-1.4469929952431917,0.10816154486659361,4.042436877832498
-1.434047384076631,-0.03459832670769537,4.0473706961958635
-1.4197237552852915,-0.1772865168167062,4.05230451455923
-1.4040358728585247,-0.32012887166065485,4.057238332922596
-1.3869988117364722,-0.46337054169097835,4.062172151285962
-1.3686289433241259,-0.6072246738031551,4.067105969649328
-1.3489439197595638,-0.7518689960041627,4.0720397880126935
-1.3279626569515128,-0.8974660997702304,4.076973606376059
-1.3057053164024799,-1.0441931062123702,4.081907424739425
-1.2821932858350034,-1.1922678115187915,4.086841243102792
-1.257449158639571,-1.3418784538748347,4.091775061466157
-1.231496712163956,-1.4931488398789639,4.0967088798295235
-1.2043608848648963,-1.6462057615287216,4.101642698192889
-1.176067752344008,-1.8011817900768696,4.106576516556255
-1.1466445022909832,-1.9582172083075537,4.111510334919621
-1.1161194083581347,-2.1174453260979167,4.116444153282987
-1.0845218029914596,-2.278956390880973,4.121377971646353
-1.0518820492442023,-2.442786408174987,4.126311790009719
-1.0182315116001643,-2.6090061341928186,4.131245608373085
-0.9836025258346272,-2.7776814478735226,4.13617942673645
-0.9480283679419833,-2.9488083938190335,4.141113245099817
-0.9115432221598688,-3.1224136256809603,4.1460470634631825
-0.8741821481205521,-3.298557150810413,4.150980881826549
-0.8359810471610897,-3.477252557936382,4.155914700189915
-0.7969766278247432,-3.6584509685056013,4.16084851855328
-0.7572063705866016,-3.842090803256091,4.165782336916647
-0.7167084918375872,-4.0281350955880715,4.1707161552800125
-0.6755219071611753,-4.216541284837416,4.175649973643378
-0.633686193938294,-4.407230978101179,4.180583792006745
-0.5912415533162805,-4.600136543139162,4.18551761037011
-0.5482287715784088,-4.7951828777608,4.190451428733477
-0.5046891809512105,-4.992288179457001,4.1953852470968425
-0.46066461988711427,-5.191351678560753,4.200319065460208
-0.41619739286067486,-5.392251879617604,4.205252883823575
-0.3713302297169896,-5.594839101338166,4.21018670218694
-0.3261062446113101,-5.798979914370764,4.215120520550306
-0.28056889457946704,-6.004551080166886,4.220054338913672
-0.234761937778706,-6.211458584612746,4.224988157277038
-0.18872939143921744,-6.4195904450978905,4.229921975640405
-0.1425154895667186,-6.628788816896459,4.23485579400377
-0.09616464043667129,-6.838858226233017,4.239789612367136
-0.04972138392115467,-7.049612010860542,4.244723430730502
-0.0032303486891653854,-7.260874844508594,4.249657249093868
0.0432637906783477,-7.4724568163049625,4.254591067457233
0.08971635661758269,-7.684202603925842,4.2595248858206
0.136082711513847,-7.895941453877491,4.264458704183966
0.18231830059513487,-8.107487034264155,4.269392522547332
0.2283786947460945,-8.318723646375295,4.274326340910698
0.2742196332012415,-8.529525889404395,4.279260159274063
0.3197970660764539,-8.739690835318914,4.28419397763743
0.3650671966977086,-8.948990236937588,4.289127796000796
0.40998652368662625,-9.157222116285732,4.2940616143641614
0.45451188276218346,-9.364203280096413,4.298995432727528
0.4986004882185165,-9.569736436923248,4.303929251090893
0.5422099740389845,-9.77362683908777,4.30886306945426
0.5852984346068325,-9.9756802158728,4.313796887817626
0.6278244649735568,-10.175734158789803,4.318730706180991
0.6697472006461089,-10.373613668078487,4.323664524544358
0.7110263568547643,-10.569119560723369,4.328598342907723
0.7516222672639417,-10.76207168240069,4.333532161271089
0.7914959220887056,-10.952321472190953,4.338465979634456
0.8306090055804083,-11.139665185791062,4.343399797997821
0.868923932845404,-11.32391099584408,4.348333616361188
0.9064038859614526,-11.50485730371952,4.353267434724553
0.9430128493571602,-11.682343180076861,4.358201253087919
0.9787156444203322,-11.856228817845826,4.3631350714512855
1.0134779633021411,-12.026347311012795,4.368068889814651
1.0472664018845566,-12.192534463032068,4.373002708178017
1.0800484918792852,-12.354612467473482,4.377936526541383
1.1117927320275234,-12.5124111234544,4.382870344904749
1.1424686183704014,-12.665779284777475,4.3878041632681155
1.1720466735611517,-12.814594784801718,4.392737981631481
1.2004984751906989,-12.958710440051313,4.397671799994846
1.2277966830996403,-13.097949356324223,4.402605618358213
1.2539150656501226,-13.232162594703354,4.407539436721579
1.2788285249326383,-13.36124687225761,4.412473255084945
1.3025131208833045,-13.485092675998148,4.417407073448311
1.324946094288562,-13.603558075104948,4.422340891811676
1.346105888655188,-13.716498652209422,4.427274710175043
1.365972170924522,-13.82379368081688,4.432208528538409
1.3845258510111191,-13.925378815955572,4.437142346901775
1.4017491001469327,-14.021167764321081,4.442076165265141
1.4176253680135296,-14.111086655464838,4.447009983628506
1.4321393986457442,-14.195015544994128,4.451943801991872
1.4452772450915776,-14.272892393614221,4.456877620355239
1.4570262828142573,-14.344658544913084,4.4618114387186045
1.467375221823476,-14.410220318446612,4.466745257081971
1.4763141175242938,-14.469517017971791,4.471679075445336
1.4838343802731968,-14.52252062841367,4.476612893808702
1.4899287836321102,-14.56920447569648,4.481546712172069
1.4945914713125148,-14.609498620014179,4.4864805305354345
1.497817962802896,-14.643357295541684,4.4914143488988
1.4996051576742357,-14.670750531388228,4.496348167262166
1.4999513385592542,-14.691660173024772,4.501281985625532
1.498856172802735,-14.70607193250427,4.506215803988899
1.4963207127811418,-14.713995257432178,4.5111496223522645
1.492347394891368,-14.715405948732782,4.51608344071563
1.4869400372095365,-14.710269204298768,4.521017259078996
1.4801038358221108,-14.698618508944339,4.525951077442362
1.4718453598327985,-14.680477334913082,4.530884895805728
1.4621725450501393,-14.65586317388628,4.535818714169094
1.4510946863617287,-14.624784593108204,4.540752532532459
1.4386224288025178,-14.587251934379553,4.545686350895826
1.4247677573256707,-14.543292160437584,4.550620169259192
1.4095439852858922,-14.492969614143233,4.555553987622558
1.39296574164622,-14.436353370482937,4.560487805985924
1.3750489569206548,-14.37347732200569,4.565421624349289
1.3558108478660527,-14.304371025201158,4.570355442712655
1.3352699009380447,-14.229097867776424,4.575289261076022
1.3134458545268788,-14.147747392404712,4.580223079439388
1.2903596799902184,-14.060410396832976,4.585156897802754
1.2660335615011744,-13.967180218132437,4.590090716166119
1.2404908747308416,-13.86812932220146,4.595024534529485
1.2137561643860233,-13.763326529205656,4.599958352892852
1.1858551206234298,-13.652862658766027,4.604892171256218
1.156814554363325,-13.53685394510664,4.6098259896195835
1.1266623715260988,-13.415416797888248,4.614759807982949
1.0954275462166825,-13.288684563751678,4.619693626346315
1.0631400928824675,-13.156762950426897,4.624627444709681
1.0298310374715955,-13.019745945195343,4.629561263073048
0.9955323876191884,-12.877745750809465,4.634495081436413
0.9602771018903078,-12.730902337990413,4.639428899799779
0.9240990581090878,-12.579379835644522,4.644362718163145
0.8870330208045991,-12.42335511806076,4.649296536526511
0.8491146078045797,-12.262976304015394,4.654230354889878
0.8103802560092247,-12.098369098904051,4.659164173253243
0.770867186377943,-11.92968110525817,4.664097991616608
0.7306133681626218,-11.757064456252305,4.669031809979975
0.6896574824219074,-11.580719252329265,4.673965628343341
0.6480388848514522,-11.400844741617096,4.6788994467067075
0.60579756796588,-11.217606411839242,4.6838332650700725
0.5629741226688002,-11.031152084766859,4.688767083433438
0.5196096992478821,-10.84164881799298,4.693700901796805
0.4757459678323173,-10.649296005114788,4.698634720160171
0.4314250783507987,-10.454281195937515,4.703568538523537
0.3866896200284408,-10.256782704835027,4.708502356886902
0.34158258046152035,-10.05696763848548,4.713436175250268
0.29614730430952085,-9.855030923487215,4.718369993613635
0.25042745164393915,-9.651167282381842,4.723303811977001
0.20446695599408346,-9.445571881380793,4.728237630340367
0.15830998213006742,-9.238409152610691,4.733171448703732
0.11200088362360477,-9.029858059924083,4.738105267067098
0.06558416022738099,-8.820102551361227,4.743039085430464
0.01910441511394995,-8.609339917837168,4.747972903793831
-0.027393687984739887,-8.397766052730736,4.752906722157197
-0.07386546769601285,-8.185570742372555,4.757840540520562
-0.12026626794212786,-7.9729470960916755,4.762774358883928
-0.1665515008515345,-7.760058552951984,4.767708177247294
-0.21267668960469155,-7.547098382472796,4.772641995610661
-0.25859751117311697,-7.33425341486936,4.7775758139740265
-0.3042698389106597,-7.121682736736358,4.7825096323373915
-0.349649784956113,-6.909540246225012,4.787443450700758
-0.3946937424062639,-6.697988891604885,4.792377269064124
-0.4393584272190784,-6.487205566630339,4.797311087427491
-0.48360091980656894,-6.2773473784487726,4.8022449057908565
-0.5273787062774608,-6.0685734747514095,4.807178724154221
-0.5706497192900737,-5.861052393429171,4.812112542517588
-0.61337237847596,-5.654921867738571,4.817046360880954
-0.655505630395759,-5.4503168114501825,4.82198017924432
-0.6970089879885824,-5.247396411197576,4.826913997607686
-0.7378425694772612,-5.046273303546192,4.831847815971051
-0.7779671366918365,-4.847074522597859,4.836781634334418
-0.8173441327746832,-4.649900511082593,4.841715452697784
-0.8559357192309176,-4.454878361473422,4.84664927106115
-0.8937048122884811,-4.262099251388421,4.8515830894245155
-0.930615118533031,-4.071647874572437,4.856516907787881
-0.9666311697833126,-3.883618811626049,4.861450726151247
-1.001718357173574,-3.6980887115405996,4.866384544514614
-1.0358429644102227,-3.5151382539986415,4.87131836287798
-1.0689722001707807,-3.334837139172497,4.8762521812413455
-1.1010742296140423,-3.157198545845079,4.881185999604711
-1.132118204971051,-2.9822271531809754,4.886119817968077
-1.1620742951876506,-2.8099316408296335,4.891053636331444
-1.190913714589981,-2.6403275129597454,4.89598745469481
-1.2186087505454746,-2.4734229149749023,4.900921273058175
-1.2451327900927678,-2.3091841661815393,4.905855091421541
-1.2704603455147785,-2.147569103414591,4.910788909784907
-1.2945670788306705,-1.9884930901792182,4.915722728148274
-1.317429825182885,-1.8318664296340108,4.92065654651164
-1.3390266150969237,-1.6776279059623727,4.925590364875005
-1.3593366955924742,-1.525695569181726,4.930524183238371
-1.3783405501255188,-1.3759675721110411,4.935458001601737
-1.3960199173423826,-1.228303558381308,4.940391819965103
-1.412357808627547,-1.082518805773166,4.94532563832847
-1.4273385244285537,-0.9384833203457701,4.9502594566918345
-1.440947669342137,-0.7960828109097607,4.955193275055201
-1.4531721659471688,-0.6551475274645197,4.960127093418567
-1.46400026737116,-0.5154822526988228,4.965060911781933
-1.473421568578137,-0.3768524236900708,4.9699947301453
-1.481427016367177,-0.23907976020641095,4.9749285485086645
-1.4880089180718576,-0.10200882280305475,4.97986236687203
-1.4931609489523907,0.034525216920633,4.984796185235397
-1.4968781582732336,0.17077639982059295,4.989730003598763
-1.4991569740603952,0.3069503081170939,4.994663821962129
-1.4999952065338484,0.44323646668857114,4.9995976403254945
-1.499392050211753,0.5797964281597706,5.00453145868886
-1.4973480846844722,0.7167993665767203,5.009465277052227
-1.4938652740576233,0.8544530367151899,5.014399095415593
-1.4889469650647127,0.9929430958926665,5.019332913778958
-1.482597883851156,1.1324257270671092,5.024266732142324
-1.474824131432798,1.273041193220209,5.02920055050569
-1.4656331778332716,1.414931986956702,5.034134368869057
-1.4550338549058308,1.5582373457247671,5.039068187232423
-1.4430363478465535,1.7030901398664908,5.044002005595788
-1.4296521854071118,1.8496315998542445,5.048935823959154
-1.4148942288164668,1.9979459623761926,5.05386964232252
-1.398776659422114,2.148052965745219,5.058803460685886
-1.3813149650628427,2.300010571858868,5.063737279049253
-1.3625259251860098,2.453932003381532,5.068671097412618
-1.342427594723675,2.609879129673715,5.0736049157759835
-1.3210392867431187,2.7678905816150245,5.07853873413935
-1.2983815538883448,2.9279591456375447,5.083472552502716
-1.2744761686304313,3.0900363848695935,5.088406370866083
-1.2493461023457717,3.2541226784393045,5.093340189229448
-1.2230155032421834,3.420263624107524,5.0982740075928135
-1.1955096731542059,3.5884775312686785,5.10320782595618
-1.1668550432298415,3.758711017655992,5.108141644319546
-1.137079148532081,3.930846083842095,5.113075462682912
-1.1062106015797075,4.104814781202849,5.118009281046278
-1.0742790648526357,4.280588528450648,5.122943099409643
-1.0413152222884332,4.458143082821123,5.12787691777301
-1.007350749797216,4.637427798048828,5.132810736136376
-0.9724182848233528,4.818349280335729,5.137744554499741
-0.9365513949831731,5.000783008428126,5.142678372863108
-0.8997845458089224,5.184620415108996,5.147612191226473
-0.8621530676298,5.369784791248603,5.152546009589839
-0.8236931216220372,5.55619640448852,5.157479827953206
-0.7844416650605822,5.743726638352337,5.162413646316571
-0.7444364158057426,5.932249826086004,5.1673474646799376
-0.7037158160590735,6.1216291569576216,5.172281283043303
-0.662318995423099,6.311717467655592,5.177215101406669
-0.6202857333005625,6.502375941024094,5.182148919770036
-0.5776564206692498,6.693440813073416,5.187082738133401
-0.5344720212691244,6.884769933620257,5.192016556496767
-0.4907740322390901,7.076248861954441,5.196950374860133
-0.44660444424118334,7.26773279666526,5.201884193223499
-0.402005701110535,7.459060475845958,5.206818011586866
-0.3570206590698738,7.650071013275745,5.211751829950231
-0.31169254554769044,7.840626511055555,5.216685648313597
-0.2660649176398298,8.030549002793027,5.221619466676963
-0.22018162025415577,8.219662486434068,5.226553285040329
-0.17408674397873877,8.407788103752289,5.231487103403695
-0.1278245827139326,8.59475186172041,5.236420921767061
-0.08143959110904753,8.78039329423524,5.241354740130427
-0.03497634184465337,8.964549004210026,5.246288558493793
0.011520517198641764,9.147061394710613,5.251222376857159
0.05800630584362046,9.327795783133258,5.256156195220525
0.10443635455092105,9.50660065741506,5.261090013583891
0.1507660473433319,9.683301851041199,5.2660238319472565
0.19695086467851297,9.857728801732396,5.270957650310622
0.2429464262291529,10.029738378945854,5.275891468673989
0.2887085335292881,10.199155041848991,5.280825287037354
0.33419321244593275,10.365806679740055,5.285759105400721
0.37935675543503095,10.52957958312578,5.2906929237640865
0.4241557635413384,10.690343078507114,5.295626742127452
0.46854718810173085,10.847932927048996,5.300560560490819
0.512488372111905,11.002184093639194,5.305494378854184
0.5559370912167287,11.152943869895019,5.31042819721755
0.5988515942848518,11.300068246620086,5.3153620155809165
0.6411906435285606,11.443422099556486,5.320295833944282
0.682913554130385,11.58291641740201,5.325229652307649
0.7239802333382817,11.718406416774407,5.330163470671014
0.7643512189919777,11.849784802339896,5.33509728903438
0.8039877174432393,11.976949520140897,5.3400311073977464
0.8428516408338375,12.099734277117712,5.344964925761112
0.8809056436952808,12.217993856671262,5.349898744124478
0.9181131588351366,12.331637260737896,5.354832562487844
0.9544384324755426,12.440565877287455,5.35976638085121
0.9898465586100019,12.544654119917897,5.364700199214576
1.024303512545596,12.64380070725015,5.369634017577942
1.0577761835982884,12.737919825841663,5.374567835941308
1.0902324069099378,12.826910986053448,5.379501654304674
1.121640994356493,12.910677079800172,5.38443547266804
1.151971764517456,12.989149196669977,5.3893692910314055
1.181195571678191,13.0622442686062,5.394303109394772
1.2092843338368169,13.129896678772283,5.399236927758138
1.236211059689027,13.192054641823828,5.404170746121504
1.2619498745648634,13.24866355329101,5.40910456448487
1.2864760452923607,13.299680023524848,5.4140383828482355
1.3097660039644132,13.345052907208379,5.418972201211602
1.3317973705858572,13.384716951569173,5.423906019574967
1.3525489745790242,13.418636879609613,5.428839837938333
1.372000875127216,13.446797682456463,5.4337736563017
1.3901343803363617,13.469152526922034,5.438707474665065
1.4069320651966175,13.485680858860745,5.443641293028432
1.4223777883265702,13.496360161642963,5.448575111391797
1.4364567074839547,13.5011634724892,5.453508929755163
1.4491552938279804,13.500087953781845,5.45844274811853
1.4604613449196053,13.49310723421727,5.463376566481895
1.470363996447202,13.480270084211952,5.468310384845261
1.4788537326663826,13.461585016695578,5.473244203208627
1.48592239554398,13.437045391949013,5.478178021571993
1.4915631925972996,13.406648448470273,5.4831118399353596
1.4957707034212402,13.370410260911315,5.488045658298725
1.4985408848969004,13.328389848781274,5.492979476662091
1.4998710750767656,13.280628896394276,5.497913295025457
1.4997599957425884,13.22714115487506,5.502847113388823
1.4982077536337208,13.167980359378868,5.507780931752189
1.4952158403445142,13.103206826537887,5.512714750115555
1.4907871308910219,13.032883473935675,5.517648568478921
1.484925880948301,12.957074686044415,5.522582386842286
1.4776377227610138,12.875861971844811,5.527516205205653
1.468929659731231,12.7893201159119,5.532450023569019
1.4588100596886968,12.69752677964696,5.537383841932385
1.4472886468498862,12.600566167065358,5.542317660295751
1.434376492473771,12.498542901471993,5.547251478659116
1.4200860042230843,12.39152403518958,5.552185297022483
1.4044309142414877,12.27962659099322,5.557119115385849
1.387426265957913,12.16296156829634,5.562052933749214
1.369088399630922,12.04161158267672,5.56698675211258
1.349434936646845,11.915693879010846,5.571920570475946
1.3284847625869498,11.785349881811044,5.576854388839313
1.3062580090796552,11.65069900216075,5.5817882072026785
1.2827760344555363,11.51186403364828,5.586722025566044
1.25806140322345,11.36894456872045,5.59165584392941
1.2321378643876395,11.22207560177,5.596589662292776
1.2050303286266666,11.07140277392639,5.601523480656142
1.1767648443559873,10.917099450728967,5.6064572990195085
1.1473685726972787,10.759298746357876,5.611391117382874
1.1168697613785565,10.598091094011941,5.61632493574624
1.085297717590067,10.433607709740336,5.621258754109606
1.052682779822219,10.26602114787146,5.626192572472972
1.0190562887123962,10.095531547867141,5.6311263908363385
0.9844505569288902,9.922318064588108,5.636060209199704
0.948898838120665,9.746505178918532,5.640994027563069
0.9124352949629845,9.568222341369925,5.645927845926436
0.8750949663295269,9.38761694786827,5.650861664289802
0.8369137336225003,9.204874377255681,5.6557954826531684
0.797928286293171,9.020175081656394,5.660729301016534
0.7581760865858969,8.833675009661027,5.665663119379899
0.717695333539589,8.645531904268438,5.670596937743266
0.6765249262811386,8.455916805834965,5.675530756106632
0.6347044266461238,8.265000027100896,5.6804645744699975
0.5922740211626997,8.072952121442952,5.685398392833364
0.5492744824352035,7.879983104094042,5.690332211196729
0.5057471299645543,7.686259572246996,5.695266029560096
0.46173379044319013,7.491927229781954,5.700199847923462
0.4172767575625586,7.297157680538994,5.7051336662868275
0.37241875137190716,7.102109727498931,5.710067484650193
0.3272028772273075,6.906932241029262,5.715001303013559
0.2816725843705337,6.711796758485291,5.719935121376925
0.23587162417738813,6.516895409388123,5.724868939740292
0.1898440081157453,6.322394317926386,5.7298027581036575
0.14363396545367688,6.128452392388934,5.734736576467023
0.09728590075821783,5.9352562016026935,5.739670394830389
0.050844351225803636,5.74296330423444,5.744604213193755
0.004353943885141098,5.551692066679935,5.749538031557122
-0.04214064728618003,5.361576157157948,5.754471849920487
-0.08859474429019464,5.1727536872875115,5.759405668283852
-0.1349637080409886,4.985354075432009,5.764339486647219
-0.18120298125962048,4.799481319943165,5.769273305010585
-0.22726813129054574,4.615251325263855,5.774207123373952
-0.27311489279822637,4.432770014768848,5.779140941737317
-0.3186992103029802,4.252126141120694,5.784074760100682
-0.36397728051515493,4.073413296388715,5.789008578464049
-0.40890559442698804,3.896737337926623,5.793942396827415
-0.45344097912166403,3.722194590597541,5.798876215190781
-0.49754063925941955,3.54985814492681,5.803810033554147
-0.5411621982008208,3.3797727470380665,5.808743851917512
-0.5842637387277283,3.2119924640617175,5.813677670280879
-0.626803843322726,3.0465310269009156,5.818611488644245
-0.6687416339684248,2.883408193672855,5.823545307007611
-0.7100368114283522,2.7226204385244093,5.828479125370977
-0.7506496939716163,2.564168437398665,5.833412943734342
-0.7905412555042939,2.408050292027864,5.838346762097708
-0.8296731630706513,2.254234156422835,5.843280580461075
-0.868007813688449,2.1027007669159676,5.848214398824441
-0.9055083704827059,1.9533955834102255,5.853148217187806
-0.9421387980833533,1.8062201229097712,5.858082035551172
-0.9778638972526278,1.6610783468549508,5.863015853914538
-1.0126493387090394,1.5179021748482442,5.867949672277905
-1.0464616961154005,1.376601072008095,5.872883490641271
-1.0792684781991257,1.2370592998341947,5.8778173090046355
-1.1110381599740828,1.099148146045035,5.882751127368002
-1.1417402130337992,0.9627708100496756,5.887684945731368
-1.1713451348871482,0.827760506019201,5.892618764094735
-1.1998244773081164,0.6939531473088101,5.8975525824581005
-1.2271508736725414,0.561194337120081,5.9024864008214655
-1.2532980652554675,0.42932970654403513,5.907420219184832
-1.2782409264639645,0.2981934673071323,5.912354037548198
-1.3019554889809692,0.1676065299886957,5.917287855911564
-1.3244189647972073,0.03735870893368304,5.9222216742749305
-1.3456097681087877,-0.0926811129467369,5.927155492638295
-1.3655075360596687,-0.22267467806340194,5.932089311001662
-1.3840931483088932,-0.3528267501646317,5.937023129365028
-1.40134874540389,-0.4833028590225961,5.941956947728394
-1.4172577459421225,-0.6142603429934879,5.9468907660917605
-1.4318048625046476,-0.7458317277587321,5.951824584455125
-1.4449761163462655,-0.8781706336202391,5.956758402818491
-1.456758850828041,-1.0114352078086222,5.961692221181858
-1.4671417435794942,-1.1457413193893475,5.966626039545224
-1.4761148173785474,-1.2812114993578805,5.9715598579085905
-1.4836694497389644,-1.4179785146447095,5.976493676271955
-1.4897983811959137,-1.5561319823716673,5.981427494635321
-1.4944957222818238,-1.695786961954366,5.986361312998688
-1.497756959185731,-1.8370361411925031,5.991295131362054
-1.4995789580907257,-1.979938923703981,5.996228949725419
-1.4999599681853513,-2.124569472648058,6.001162768088785
-1.4988996233459775,-2.2709754854462445,6.006096586452151
-1.4963989424886415,-2.4191865751755817,6.011030404815517
-1.49246032858994,-2.5692481040146187,6.015964223178884
-1.4870875663779204,-2.721187059909831,6.020898041542249
-1.4802858186952537,-2.8749768958033917,6.025831859905615
-1.4720616215381028,-3.0306154351946573,6.030765678268981
-1.4624228777754686,-3.1881031814621896,6.035699496632347
-1.4513788495551248,-3.3474453185266277,6.040633314995714
-1.4389401494033498,-3.5085856939560656,6.045567133359079
-1.425118730027012,-3.6714440979460834,6.050500951722444
-1.4099278728279225,-3.835985131378326,6.055434770085811
-1.3933821751402922,-4.0021766888954495,6.060368588449177
-1.37549753620378,-4.1699674247770595,6.065302406812544
-1.356291141885418,-4.339251306249402,6.0702362251759086
-1.3357814481652244,-4.5099664267561685,6.075170043539274
-1.3139881634013475,-4.682023247277454,6.080103861902641
-1.2909322293916856,-4.855356520841029,6.085037680266007
-1.2666358012503418,-5.029881739486946,6.089971498629373
-1.2411222261181232,-5.205503134645028,6.0949053169927385
-1.2144160207275971,-5.382086429741487,6.099839135356104
-1.1865428478442501,-5.5595169770844635,6.104772953719471
-1.1575294916063996,-5.737684486719972,6.109706772082837
-1.1274038317875474,-5.916457074142992,6.114640590446203
-1.0961948170058815,-6.095712933790248,6.1195744088095685
-1.0639324369067253,-6.275334493441883,6.124508227172934
-1.0306476933446052,-6.455183910767847,6.1294420455363
-0.9963725705926934,-6.635107678117631,6.134375863899667
-0.961140004608178,-6.814944298501431,6.139309682263032
-0.9249838513831331,-6.994546851541441,6.1442435006263985
-0.8879388544113687,-7.173809253805654,6.149177318989764
-0.8500406113023429,-7.352560289053602,6.15411113735313
-0.8113255395744303,-7.530623099350814,6.159044955716497
-0.7718308416602622,-7.707856192486278,6.163978774079862
-0.7315944691578078,-7.8841566603630175,6.1689125924432275
-0.6906550863616304,-8.059388893641964,6.173846410806594
-0.6490520331092199,-8.233399295119398,6.17878022916996
-0.606825286978207,-8.40603260679271,6.183714047533327
-0.5640154248707693,-8.577151284360914,6.188647865896692
-0.5206635840220687,-8.746626348798301,6.1935816842600575
-0.4768114224703483,-8.914282830901172,6.198515502623424
-0.4325010790264845,-9.07997952276134,6.20344932098679
-0.38777513278158715,-9.243586124376304,6.208383139350156
-0.3426765621915359,-9.404965551122139,6.213316957713522
-0.29724870377769713,-9.56395799130482,6.2182507760768875
-0.2515352104836585,-9.72040802580765,6.223184594440254
-0.2055800097278248,-9.874189658033266,6.22811841280362
-0.15942726119229175,-10.025192608744563,6.233052231166986
-0.11312131438853319,-10.17327817301449,6.237986049530352
-0.06670666604067207,-10.318287559050326,6.2429198678937174
-0.020227917327289457,-10.460124712689456,6.247853686257083
0.026270268977137645,-10.598676813989389,6.25278750462045
0.07274321141998731,-10.733819112091942,6.257721322983816
0.11914625280618568,-10.86544870937166,6.262655141347182
0.16543480311063863,-10.993461873264696,6.267588959710547
0.2115643823260104,-11.117728206101186,6.272522778073913
0.2574906632049004,-11.23810611268632,6.27745659643728
0.3031695138551455,-11.354499938466212,6.282390414800645
0.34855704014748334,-11.466811927114973,6.287324233164011
0.3936096278946266,-11.574926387897554,6.292258051527377
0.4382839847614335,-11.67873758390072,6.297191869890743
0.482537181865761,-11.778167980560687,6.30212568825411
0.5263266950300597,-11.87313416844478,6.307059506617475
0.5696104456441233,-11.963554186340113,6.311993324980841
0.6123468410995813,-12.04935709249432,6.316927143344207
0.6544948147574859,-12.13044821989889,6.321860961707573
0.6960138654104214,-12.206758811026534,6.326794780070939
0.7368640962012729,-12.278219395269812,6.331728598434305
0.7770062529613087,-12.344775496802797,6.336662416797671
0.8164017619305979,-12.406372386103953,6.341596235161037
0.855012766824686,-12.462934908718992,6.346530053524403
0.8928021652117767,-12.51441540354323,6.351463871887769
0.9297336441655472,-12.560756921801788,6.356397690251135
0.9657717151592732,-12.601904650185833,6.361331508614501
1.0008817481677952,-12.637809155623318,6.366265326977866
1.0350300049445027,-12.668442734442015,6.371199145341233
1.0681836714414032,-12.693811204677784,6.376132963704599
1.1003108893410607,-12.71391224034916,6.381066782067965
1.1313807866702346,-12.728693687681602,6.3860006004313306
1.16136350746557,-12.738121160414398,6.390934418794696
1.1902302404631342,-12.742192474170652,6.395868237158063
1.2179532467839345,-12.740928320425304,6.400802055521429
1.2445058865890417,-12.734313758074052,6.405735873884794
1.2698626446785974,-12.722344906022467,6.4106696922481605
1.2939991550100596,-12.705042270856648,6.415603510611526
1.3168922241122798,-12.68242295680645,6.420537328974893
1.3385198533727456,-12.654487960697251,6.425471147338259
1.358861260176723,-12.621266466582854,6.430404965701624
1.3778968978778454,-12.58281313707692,6.4353387840649905
1.395608474581065,-12.539170815049715,6.440272602428356
1.4119789707198438,-12.490366161099876,6.445206420791722
1.4269926554107715,-12.436430912486662,6.450140239155088
1.4406351015698247,-12.377412440537285,6.455074057518454
1.4528931997757413,-12.313362393479782,6.46000787588182
1.4637551708672758,-12.244375315177836,6.464941694245186
1.4732105772621267,-12.170509141471925,6.469875512608552
1.4812503329866928,-12.091801235694131,6.474809330971918
1.4878667124070828,-12.008325311893648,6.479743149335284
1.4930533576528568,-11.920157678340056,6.4846769676986495
1.4968052847265383,-11.827416855284387,6.489610786062016
1.4991188882928301,-11.730181894355889,6.494544604425382
1.4999919451431367,-11.628520026500416,6.499478422788747
1.4994236163318555,-11.522525391099283,6.504412241152114
1.4974144479825953,-11.412292908063938,6.5093460595154795
1.49396637076335,-11.297939283874047,6.514279877878846
1.489082698031294,-11.179592471842104,6.519213696242212
1.4827681226488525,-11.057346410939747,6.524147514605577
1.4750287124742303,-10.931250081902355,6.529081332968944
1.4658719045305995,-10.801425862697249,6.5340151513323095
1.4553064978596526,-10.668058861265903,6.538948969695675
1.4433426450663687,-10.531285094193567,6.543882788059042
1.429991842563071,-10.391171111166663,6.548816606422407
1.4152669195221685,-10.247810496316925,6.553750424785774
1.3991820255482836,-10.101322989298318,6.5586842431491394
1.3817526170814356,-9.9519092349653,6.563618061512505
1.3629954425445332,-9.79972233904,6.568551879875872
1.3429285262493247,-9.6448846398131,6.573485698239237
1.3215711510762973,-9.487522151314288,6.578419516602603
1.2989438399452127,-9.327753902991308,6.583353334965969
1.275068336094062,-9.165722630222994,6.588287153329335
1.2499675821853062,-9.001595954465518,6.593220971692701
1.2236656982596654,-8.835542997680193,6.598154790056067
1.1961879585584259,-8.667689447435897,6.603088608419433
1.1675607672367259,-8.498144853858888,6.608022426782799
1.137811632991021,-8.327067156346933,6.612956245146165
1.1069691426251895,-8.154604239269565,6.61789006350953
1.0750629335806219,-7.980928612068919,6.622823881872897
1.0421236654567816,-7.806186579393089,6.627757700236263
1.0081829905494901,-7.630508081305582,6.632691518599629
0.9732735234353287,-7.454031732230052,6.637625336962995
0.9374288096313385,-7.276897297414547,6.64255915532636
0.9006832933601449,-7.099283459658434,6.647492973689727
0.8630722844515525,-6.921344744236576,6.652426792053093
0.8246319244122818,-6.743200303662427,6.657360610416458
0.7853991516965394,-6.5649629077132605,6.662294428779825
0.7454116662108262,-6.3867462571300475,6.66722824714319
0.7047078930869346,-6.208717085198772,6.672162065506557
0.6633269457582197,-6.031038284668628,6.677095883869923
0.6213085883742991,-5.853836507928601,6.682029702233288
0.5786931975905675,-5.677203831116326,6.686963520596655
0.5355217237690932,-5.501261831821929,6.69189733896002
0.49183565162819265,-5.32613728351819,6.696831157323386
0.44767696037862953,-5.151949577068034,6.701764975686753
0.40308808338453866,-4.978843690156378,6.706698794050118
0.35811186738797596,-4.806950732333984,6.711632612413485
0.31279153133625925,-4.636390756218071,6.71656643077685
0.2671706248516194,-4.467281372496232,6.721500249140216
0.22129298638311534,-4.29972483875567,6.7264340675035825
0.1752027010809966,-4.133762625136385,6.731367885866948
0.12894405843401968,-3.9694568258218665,6.736301704230313
0.08256150971035382,-3.80694870213399,6.74123552259368
0.03609962524313204,-3.646331199484112,6.746169340957046
-0.01039694839851002,-3.4876723479612224,6.7511031593204125
-0.056883531311605395,-3.3311015328872897,6.756036977683778
-0.10331545319355744,-3.1766656333551824,6.760970796047143
-0.1496480962671659,-3.0243968091705566,6.76590461441051
-0.1958369381550823,-2.8743283161213133,6.770838432773876
-0.24183759466268376,-2.726487693882705,6.775772251137242
-0.2876058624281266,-2.5808762097450937,6.780706069500608
-0.33309776139862635,-2.4375139155004573,6.785639887863973
-0.3782695770921953,-2.2963938489601277,6.79057370622734
-0.4230779026041012,-2.157481818951074,6.795507524590706
-0.46747968031785336,-2.0207813332635975,6.8004413429540715
-0.5114322432805047,-1.8862803461570798,6.805375161317438
-0.5548933562025498,-1.7539434795022375,6.810308979680803
-0.5978212560430763,-1.6237054301035732,6.815242798044169
-0.6401746921410222,-1.4954825629083774,6.820176616407536
-0.681912965854162,-1.3692122585881163,6.8251104347709015
-0.7229959696676138,-1.2448047138868623,6.830044253134268
-0.763384225734298,-1.1221386819666268,6.834978071497633
-0.8030389238103426,-1.0011188174115784,6.839911889860999
-0.8419219585489799,-0.8816353327366347,6.844845708224366
-0.8799959661170695,-0.7635688831164308,6.8497795265877315
-0.9172243600990878,-0.6467696509254391,6.854713344951097
-0.9535713666540641,-0.5310453756722272,6.859647163314463
-0.9890020588917378,-0.41626348834856375,6.864580981677829
-1.0234823904347516,-0.30229704002914465,6.869514800041196
-1.0569792281348642,-0.18899966202587862,6.8744486184045615
-1.0894603839115045,-0.0762100711968834,6.879382436767926
-1.1208946456822806,0.036235441174811346,6.884316255131293
-1.151251807355507,0.14848910520749628,6.889250073494659
-1.1805026978561697,0.26069923405121037,6.894183891858025
-1.208619209157221,0.37298547813480454,6.899117710221391
-1.235574323289416,0.4854704397201865,6.904051528584756
-1.2613421383036618,0.5982808081884019,6.908985346948122
-1.2858978931609324,0.7115533866365155,6.913919165311489
-1.309217991525866,0.8254291085389918,6.918852983674855
-1.331280024441188,0.9400069843134298,6.923786802038221
-1.3520627918611294,1.0553505293424414,6.928720620401586
-1.3715463230231282,1.1715329196291995,6.933654438764952
-1.3897118956383556,1.2886588007113036,6.938588257128319
-1.4065420538824591,1.4068222371385042,6.943522075491685
-1.4220206251694214,1.5260826154860063,6.9484558938550505
-1.436132735692222,1.646490872339383,6.953389712218416
-1.4488648247155331,1.768070436197388,6.958323530581782
-1.460204657606624,1.890866838463078,6.963257348945149
-1.470141337591943,2.0149549722732236,6.968191167308515
-1.4786653162281973,2.14034817186829,6.97312498567188
-1.4857684025776619,2.2670460531942878,6.978058804035246
-1.4914437710791453,2.3950491933108164,6.982992622398612
-1.495685968106844,2.524364827136476,6.987926440761978
-1.498490917210888,2.655010374572104,6.992860259125345
-1.4998559230345194,2.7869782430089276,6.99779407748871
-1.4997796739041547,2.9202344325812537,7.002727895852076
-1.4982622430897743,3.0547134003520493,7.007661714215442
-1.4953050887345682,3.1904039728685016,7.012595532578808
-1.4909110524537135,3.327297887163168,7.017529350942175
-1.4850843566038097,3.4653480172367623,7.0224631693055395
-1.4778306002255022,3.6044668626824445,7.027396987668905
-1.4691567536631667,3.744612263852677,7.032330806032272
-1.4590711518669395,3.8857354156672645,7.037264624395638
-1.4475834863834192,4.027757355301074,7.0421984427590045
-1.4347047960427486,4.170617027757704,7.0471322611223695
-1.420447456351111,4.314254020108886,7.052066079485735
-1.4048251675987544,4.458565480282722,7.056999897849102
-1.3878529416949572,4.60345914056674,7.061933716212468
-1.3695470877426754,4.748875407552486,7.066867534575834
-1.3499251963666428,4.894742997123541,7.071801352939199
-1.3290061228100314,5.040978251490763,7.076735171302565
-1.306809968815909,5.187485210562455,7.081668989665932
-1.2833580633108712,5.334132991713145,7.086602808029298
-1.2586729419094953,5.480840289327797,7.091536626392664
-1.2327783252591928,5.6275347561902205,7.096470444756029
-1.2056990962463374,5.774135914021322,7.101404263119395
-1.1774612760856193,5.920506149214033,7.106338081482761
-1.1480919993154688,6.066524649894868,7.111271899846128
-1.1176194877237295,6.21209812579113,7.1162057182094935
-1.0860730232284979,6.357103658196748,7.121139536572859
-1.0534829197402769,6.501465273599723,7.126073354936225
-1.019880494032493,6.645062398813848,7.131007173299591
-0.9852980356482749,6.7877644260092485,7.135940991662958
-0.9497687758725136,6.9294572699289825,7.1408748100263235
-0.9133268557989553,7.0700572286465,7.145808628389688
-0.8760072935230038,7.209473353224488,7.150742446753055
-0.8378459504918914,7.347599816794397,7.155676265116421
-0.7988794970443095,7.484334974201091,7.160610083479788
-0.7591453771728571,7.6195789674444505,7.165543901843153
-0.7186817725429933,7.753202653351313,7.170477720206518
-0.6775275658032034,7.885083658432881,7.175411538569885
-0.635722303221526,8.01512435263088,7.180345356933251
-0.5933061566843832,8.143227766659294,7.185279175296617
-0.5503198850942748,8.269255431940868,7.190212993659983
-0.5068047952033564,8.393090380390095,7.195146812023348
-0.46280270192059203,8.514632319717835,7.200080630386715
-0.41835588813059355,8.633791292461662,7.205014448750081
-0.37350706406277845,8.750491437048844,7.209948267113447
-0.3282993262498832,8.864641879584537,7.2148820854768125
-0.28277611611521086,8.976146208606076,7.219815903840178
-0.23698117822858214,9.084870798775077,7.224749722203544
-0.19095851827086474,9.190705815238461,7.229683540566911
-0.14475236074765568,9.293535166028567,7.234617358930277
-0.0984071064926793,9.393247224208878,7.2395511772936425
-0.0519672900017042,9.48976616976857,7.244484995657008
-0.005477536638120228,9.58301348333903,7.249418814020374
0.041017480248909166,9.67298917673207,7.254352632383741
0.08747308225234797,9.759644493159188,7.259286450747107
0.13384462884005052,9.842869126185585,7.264220269110472
0.18008756025118655,9.922544594460335,7.269154087473838
0.22615744031493634,9.998573879034776,7.274087905837204
0.2720099991505381,10.0708786276247,7.279021724200571
0.3176011757074875,10.139396209969842,7.283955542563937
0.36288716010506306,10.204085608021066,7.2888893609273016
0.4078244357305509,10.264903704497813,7.293823179290668
0.45236982105555507,10.32183803526459,7.298756997654034
0.49648051113041947,10.374871073872585,7.3036908160174
0.5401141187167299,10.423916157551075,7.308624634380766
0.5832287150184426,10.468875401188706,7.3135584527441315
0.62578286997247,10.509691909586143,7.318492271107498
0.6677356920600397,10.54634714532346,7.323426089470864
0.7090468676005186,10.578811937180687,7.32835990783423
0.7496766994900039,10.60707052685005,7.333293726197596
0.789586145347451,10.631122514196655,7.3382275445609615
0.8287368550315647,10.650950106741377,7.343161362924327
0.8670912074926052,10.666496803510313,7.348095181287694
0.904612346923528,10.67774665392448,7.35302899965106
0.9412642181757899,10.684690813622876,7.357962818014425
0.9770116014058213,10.68730227959079,7.3628966363777915
1.0118201459187344,10.685566467256347,7.367830454741157
1.0456564031769446,10.679505732588588,7.372764273104524
1.0784878589418085,10.66915152517494,7.37769809146789
1.110282964517513,10.654488885125318,7.382631909831255
1.1410111670671623,10.635480413036673,7.387565728194621
1.1706429389717992,10.612129815662477,7.392499546557987
1.1991498062044321,10.584462556167647,7.397433364921353
1.226504375691504,10.552503113852024,7.40236718328472
1.2526803616356936,10.516317762873523,7.407301001648085
1.2776526107747264,10.475966223965306,7.412234820011451
1.3013971265518511,10.431441893830838,7.417168638374817
1.3238910921748188,10.382727633045471,7.422102456738183
1.3451128925412084,10.329892350579634,7.42703627510155
1.3650421350090045,10.273024858105298,7.431970093464915
1.38365966899248,10.212170289390123,7.4369039118282805
1.4009476043645432,10.147348793521727,7.441837730191647
1.4168893286478694,10.07858135593063,7.446771548555013
1.4314695229783347,10.005910450512259,7.451705366918379
1.4446741768253444,9.92940981450017,7.456639185281745
1.4564906014549335,9.849179729819806,7.4615730036451104
1.4669074421227863,9.765315006077717,7.466506822008477
1.4759146889852846,9.677861182629178,7.471440640371843
1.483503686718308,9.5868287819632,7.476374458735208
1.4896671428343504,9.49228873491914,7.481308277098575
1.4943991346900964,9.3943836803122,7.48624209546194
1.497695115177644,9.293242443204567,7.491175913825307
1.4995519170939815,9.188926243311775,7.496109732188673
1.4999677561844202,9.08148053399541,7.501043550552038
1.498942232857151,8.970992505289487,7.505977368915405
1.4964763325672075,8.857573446210761,7.51091118727877
1.4925724248695262,8.741349179442567,7.515845005642136
1.4872342611419755,8.622452015524084,7.520778824005503
1.4804669709805327,8.500937733024895,7.525712642368868
1.4722770572701334,8.3768971317648,7.5306464607322345
1.4626723899358185,8.250446317928708,7.5355802790956
1.4516621983803473,8.121703327912064,7.540514097458966
1.4392570626153516,7.990794173697632,7.545447915822333
1.425468903094725,7.857846689182072,7.550381734185698
1.4103109692599103,7.722967801937948,7.555315552549064
1.3937978268081108,7.586239312069193,7.56024937091243
1.3759453436957063,7.447753041415405,7.565183189275796
1.356770674890281,7.307666178812662,7.570117007639163
1.3362922458858895,7.166139797109103,7.575050826002528
1.3145297349975038,7.023293911501745,7.579984644365894
1.2915040544515108,6.879184520085452,7.58491846272926
1.2672373302905973,6.733902141540621,7.589852281092626
1.2417528811121488,6.587597844831407,7.594786099455991
1.2150751956607584,6.440432652818967,7.599719917819358
1.187229909296278,6.292512213446303,7.6046537361827236
1.1582437793600737,6.143935488583104,7.60958755454609
1.1281446594630895,5.994852529111584,7.614521372909456
1.096961472720554,5.845391489189556,7.619455191272821
1.064724183958859,5.695684344598595,7.624389009636188
1.0314637709215517,5.545846946724907,7.6293228279995535
0.9972121945018972,5.39598796013127,7.634256646362919
0.9620023680307197,5.24624065245304,7.639190464726286
0.9258681256490653,5.096733104025402,7.644124283089651
0.8888441897959518,4.947595776873057,7.649058101453018
0.8509661378426183,4.798921098834566,7.6539919198163835
0.8122703679051583,4.650815462676364,7.658925738179749
0.7727940638685594,4.503362295033143,7.663859556543116
0.732575159655588,4.35669009367642,7.668793374906481
0.6916523027750197,4.210958324827722,7.673727193269847
0.6500648171841109,4.0662983202804055,7.6786610116332135
0.6078526655010795,3.922752658960988,7.683594829996579
0.5650564106038659,3.780384602265313,7.688528648359946
0.5217171766520963,3.6392583465565256,7.693462466723311
0.47787660956965483,3.499445841794422,7.698396285086677
0.43357683702596206,3.3610503209668448,7.703330103450043
0.38886042795424935,3.22418303540894,7.708263921813409
0.3437703516458403,3.0889272211158114,7.713197740176775
0.29834993645972596,2.955372234520561,7.718131558540141
0.2526428281870566,2.82360740037865,7.723065376903507
0.2066929481106924,2.693634929018281,7.727999195266873
0.1605444507999337,2.565429153202406,7.732933013630239
0.1142416816811414,2.4390030132084988,7.737866831993604
0.06782913442488665,2.3143690042938725,7.742800650356971
0.021351408190761756,2.1915699719477404,7.747734468720337
-0.025146835229285226,2.070636053807265,7.7526682870837025
-0.07162091432774975,1.9515627613445254,7.757602105447069
-0.11802617081731212,1.834383830082841,7.762535923810434
-0.16431801254432046,1.719134263528122,7.767469742173801
-0.2104519563386166,1.6058341560408862,7.772403560537167
-0.2563836707587501,1.4944607162117327,7.7773373789005324
-0.30206901869132,1.3849599927061667,7.782271197263899
-0.3474640997636198,1.2772345163988228,7.787205015627264
-0.39252529252876,1.1712047847975595,7.79213883399063
-0.43720929638279427,1.0668080646308493,7.797072652353997
-0.4814731731735069,0.9640299920359167,7.802006470717362
-0.525274388460941,0.8628567897854934,7.806940289080729
-0.5685708523899465,0.7632480874608703,7.811874107444094
-0.6113209601355988,0.6651164204270672,7.81680792580746
-0.6534836318823963,0.5683842627135756,7.821741744170827
-0.6950183522991088,0.47295648179876176,7.826675562534192
-0.7358852094710983,0.3786882785354335,7.831609380897558
-0.7760449332528383,0.2854744213162164,7.836543199260924
-0.8154589330037638,0.1932656503868453,7.84147701762429
-0.8540893346710833,0.10198026268712874,7.846410835987656
-0.8918990171840825,0.01152241793332616,7.851344654351022
-0.9288516481248298,-0.07817876653252537,7.856278472714388
-0.9649117186410432,-0.16722691826626415,7.861212291077754
-1.0000445775675961,-0.2557335526030946,7.86614610944112
-1.0342164647237937,-0.34380767399704454,7.871079927804486
-1.0673945433545133,-0.43152240822496457,7.876013746167852
-1.0995469316840072,-0.5189033360283727,7.880947564531217
-1.1306427335520335,-0.6060056303758019,7.885881382894583
-1.1606520681028198,-0.6929107110584156,7.89081520125795
-1.1895460984984967,-0.7797364401248482,7.895749019621316
-1.2172970596292279,-0.86656275943908,7.900682837984682
-1.243878284793493,-0.9534337324066188,7.905616656348047
-1.2692642313229214,-1.0404015518885663,7.910550474711413
-1.2934305051269661,-1.1274979307139805,7.91548429307478
-1.31635388413389,-1.2147490961453213,7.920418111438146
-1.3380123406055304,-1.3022515842947526,7.925351929801511
-1.358385062304378,-1.3900766831640052,7.930285748164877
-1.3774524724926909,-1.4782811568145058,7.935219566528243
-1.3951962487443088,-1.5668852984268062,7.94015338489161
-1.4115993405512208,-1.6558662997290552,7.9450872032549755
-1.4266459857079026,-1.7452693755400503,7.950021021618341
-1.4403217254576393,-1.835189162281251,7.954954839981707
-1.4526134183864303,-1.9256440209033212,7.959888658345073
-1.4635092530508684,-2.0166270749836492,7.964822476708439
-1.4729987593281633,-2.108159157823154,7.9697562950718055
-1.4810728184771609,-2.2002763209571468,7.974690113435171
-1.4877236719007982,-2.292981577966019,7.979623931798537
-1.4929449286015972,-2.3862566616891216,7.984557750161903
-1.4967315713229064,-2.4801441436283,7.989491568525269
-1.499079961370172,-2.5746711489557965,7.9944253868886355
-1.4999878421074582,-2.66978927425372,7.999359205252001
-1.499454341125881,-2.7654741078425724,8.004293023615366
-1.4974799710819837,-2.861736825640687,8.009226841978732
-1.4940666292050557,-2.9585715131374246,8.0141606603421
-1.4892175954740785,-3.056001387189636,8.019094478705465
-1.4829375294658675,-3.153978800056864,8.024028297068831
-1.4752324658775564,-3.252428479124904,8.028962115432197
-1.4661098087276967,-3.351325420496213,8.033895933795563
-1.4555783242414977,-3.4506825558015715,8.038829752158929
-1.4436481324271244,-3.5505144429618087,8.043763570522295
-1.4303306973510916,-3.6507621626847664,8.04869738888566
-1.4156388161220859,-3.7513393654452125,8.053631207249026
-1.3995866065938956,-3.8521928031842037,8.058565025612392
-1.3821894937991035,-3.953320972307383,8.063498843975758
-1.3634641951267827,-4.054717718260164,8.068432662339125
-1.3434287042582331,-4.156306195927496,8.07336648070249
-1.3221022738763428,-4.2580174679763925,8.078300299065857
-1.2995053971651376,-4.3598380729200645,8.083234117429223
-1.275659788117281,-4.461722947521365,8.088167935792587
-1.2505883606684562,-4.563603867565589,8.093101754155954
-1.2243152066787397,-4.66537713191105,8.09803557251932
-1.1968655727819881,-4.767000541301536,8.102969390882686
-1.1682658361256735,-4.868480424883713,8.107903209246052
-1.1385434790242601,-4.969737679432949,8.112837027609418
-1.1077270625506648,-5.070662494784365,8.117770845972785
-1.075846199091164,-5.171196040470181,8.12270466433615
-1.042931523889891,-5.271261905027249,8.127638482699517
-1.0090146656106398,-5.370785793604714,8.132572301062883
-0.9741282159438782,-5.4697137108991205,8.137506119426247
-0.9383056982885164,-5.567990260360106,8.142439937789614
-0.901581535538275,-5.6655262001521685,8.14737375615298
-0.8639910170037319,-5.762232259033563,8.152307574516348
-0.8255702645018341,-5.858049343610335,8.157241392879714
-0.7863561976453137,-5.952922693324435,8.162175211243078
-0.7463864983656662,-6.046814639095115,8.167109029606445
-0.7056995747034303,-6.13965069619311,8.172042847969811
-0.664334523900806,-6.2313479211126825,8.176976666333177
-0.6223310948319917,-6.321796143884702,8.181910484696543
-0.5797296498073318,-6.410946248559937,8.186844303059909
-0.5365711257879725,-6.49874278459898,8.191778121423274
-0.49289699504845486,-6.5850749390139525,8.19671193978664
-0.448749225324655,-6.669892359168598,8.201645758150008
-0.40417023948593545,-6.75311781949768,8.206579576513372
-0.35920287476963353,-6.8346829012083985,8.211513394876738
-0.31389034161759627,-6.914556194950262,8.216447213240105
-0.26827618215406196,-6.992686211350446,8.22138103160347
-0.2224042283446438,-7.068996177667921,8.226314849966837
-0.17631855987707823,-7.143411116911803,8.231248668330203
-0.13006346180364034,-7.215855888850016,8.236182486693568
-0.08368338198641402,-7.286266159421453,8.241116305056934
-0.0372228883861232,-7.354610568242755,8.2460501234203
0.0092733737646431,-7.420827664497548,8.250983941783666
0.055760724862259956,-7.484862613585989,8.255917760147032
0.10219449386592742,-7.546629971745075,8.260851578510398
0.14853006122351572,-7.606057589465358,8.265785396873765
0.1947229017476118,-7.663110219874943,8.27071921523713
0.24072862740122236,-7.717727310048286,8.275653033600495
0.28650302995140464,-7.769856865323143,8.280586851963863
0.3320021234502883,-7.8194606642228175,8.285520670327227
0.3771821865024386,-7.866518373098183,8.290454488690594
0.4219998042780084,-7.910987903158302,8.29538830705396
0.4664119102312869,-7.952821417221344,8.300322125417324
0.5103758274846585,-7.991957496579598,8.305255943780692
0.5538493098379169,-8.028331494860645,8.310189762144057
0.5967905823640294,-8.061890636473706,8.315123580507425
0.6391583815517007,-8.092619818459458,8.320057398870789
0.6809119949568172,-8.120507842025512,8.324991217234155
0.7220113003241642,-8.145538648494039,8.329925035597523
0.7624168041419863,-8.16767333430854,8.334858853960887
0.802089679592585,-8.186865175893647,8.339792672324254
0.8409918038619977,-8.203087349669666,8.34472649068762
0.8790857947734163,-8.216317455556336,8.349660309050984
0.9163350467087564,-8.22652923961979,8.354594127414352
0.9527037657840179,-8.233677754881956,8.359527945777717
0.988157004244756,-8.237753876762438,8.364461764141083
1.0226606940482883,-8.238748394863553,8.369395582504449
1.0561816796007546,-8.236603813222876,8.374329400867815
1.0886877496172318,-8.231298748140752,8.37926321923118
1.1201476680744653,-8.222827990424307,8.384197037594546
1.1505312042265663,-8.211209535545686,8.389130855957914
1.1798091616544857,-8.196444492170484,8.394064674321278
1.2079534063218054,-8.178529837721234,8.398998492684644
1.2349368936094829,-8.157497324904021,8.403932311048012
1.2607336943038236,-8.133349818107552,8.408866129411377
1.2853190195126307,-8.106114031804543,8.413799947774743
1.308669244485546,-8.075802815955694,8.418733766138109
1.3307619313157621,-8.042426683206335,8.423667584501475
1.3515758505012736,-8.006016693066659,8.42860140286484
1.3710910013448778,-7.966561762160495,8.433535221228206
1.3892886311734853,-7.924086488341118,8.438469039591574
1.4061512533580438,-7.878646949532827,8.443402857954938
1.4216626641169805,-7.8302696162884695,8.448336676318304
1.4358079580869085,-7.778979705273449,8.453270494681671
1.4485735426455326,-7.72480779179116,8.458204313045036
1.4599471509733064,-7.667800871280754,8.463138131408403
1.4699178538408857,-7.608016599788925,8.468071949771769
1.4784760701114,-7.545515065513245,8.473005768135133
1.4856135759471965,-7.480334458384736,8.4779395864985
1.4913235127124014,-7.412521696650737,8.482873404861866
1.4956003935635667,-7.342123563575082,8.487807223225234
1.4984401087221328,-7.269183771260514,8.492741041588598
1.4998399294236322,-7.193748912933554,8.497674859951964
1.49979851053985,-7.1159285453466286,8.502608678315331
1.4983158918713975,-7.03575929921514,8.507542496678695
1.4953934981094477,-6.953291662234054,8.512476315042063
1.4910341374667238,-6.868590777299708,8.517410133405429
1.4852419989789971,-6.781723207178221,8.522343951768793
1.478022648479746,-6.692754406018219,8.52727777013216
1.4693830232517402,-6.601756944744413,8.532211588495526
1.459331425360861,-6.50880750670854,8.53714540685889
1.4478775136783466,-6.413979487462043,8.542079225222258
1.4350322945993494,-6.31732784224224,8.547013043585624
1.4208081114665432,-6.218933082717642,8.55194686194899
1.4052186327090825,-6.118885649606614,8.556880680312355
1.3882788387081846,-6.017255721575013,8.561814498675721
1.3700050074020274,-5.914123541373119,8.566748317039089
1.3504146986438739,-5.809590311349463,8.571682135402453
1.3295267373282338,-5.703733638202132,8.57661595376582
1.3073611953015278,-5.59661855327248,8.581549772129186
1.2839393720744425,-5.4883336791931905,8.58648359049255
1.2592837743545893,-5.378981737081636,8.591417408855918
1.2334180944192494,-5.268686142065222,8.596351227219284
1.2063671873486477,-5.15753096426876,8.60128504558265
1.1781570471421228,-5.045554101815907,8.606218863946015
1.1488147817396348,-4.932789733013047,8.611152682309381
1.1183685869729947,-4.819348301544362,8.616086500672747
1.0868477194717305,-4.705327431644433,8.621020319036113
1.0542824685494299,-4.590825746935317,8.62595413739948
1.0207041270979902,-4.47592968065411,8.630887955762844
0.9861449615172724,-4.360699589439697,8.63582177412621
0.9506381807094338,-4.245188938086285,8.640755592489578
0.9142179041675288,-4.1294884514031525,8.645689410852944
0.8769191291890812,-4.013713454347917,8.65062322921631
0.8387776972461956,-3.8979157146952006,8.655557047579675
0.7998302595444343,-3.7821315759085303,8.660490865943041
0.7601142418035781,-3.666445992713895,8.665424684306407
0.7196678082942811,-3.5509728484112926,8.670358502669773
0.6785298251647585,-3.435826330592284,8.67529232103314
0.6367398230933415,-3.3210660731744803,8.680226139396504
0.5943379593021736,-3.2067831411383794,8.68515995775987
0.5513649789690335,-3.0930415017787407,8.690093776123238
0.5078621760741604,-2.9799072494793273,8.695027594486602
0.4638713537195453,-2.867446477651147,8.69996141284997
0.41943478395928246,-2.755735648924836,8.704895231213335
0.3745951671789854,-2.64479755618063,8.7098290495767
0.3293955910638075,-2.534697039332756,8.714762867940067
0.28387948919430456,-2.4254954866825837,8.719696686303433
0.23809059930970725,-2.3172348934295717,8.7246305046668
0.1920729212792252,-2.209954008618285,8.729564323030164
0.14587067482115532,-2.103715117498803,8.73449814139353
0.0995282570109353,-1.9985346754080848,8.739431959756898
0.05309019961877639,-1.8944380093685027,8.744365778120262
0.0066011263176447565,-1.7915078075124875,8.74929959648363
-0.039894290196744286,-1.6897720059045098,8.754233414846995
-0.08635137113337324,-1.5892288144098081,8.75916723321036
-0.13272547453894748,-1.4899355254148217,8.764101051573727
-0.17897203819569502,-1.3919084753320339,8.769034869937093
-0.2250466224424757,-1.2951501061111046,8.773968688300458
-0.2709049528781432,-1.199648137444526,8.778902506663824
-0.31650296290608515,-1.1053761573990628,8.78383632502719
-0.3617968360791397,-1.012342936109285,8.788770143390556
-0.406743048203981,-0.9205812340222486,8.793703961753922
-0.4512984091649227,-0.830119657372654,8.79863778011729
-0.4954201044263934,-0.7409329436597153,8.803571598480653
-0.5390657361747914,-0.6529496825647435,8.808505416844019
-0.5821933640597332,-0.5661324954562571,8.813439235207387
-0.6247615454956605,-0.48054505989572555,8.818373053570753
-0.6667293754853902,-0.39621881953382965,8.823306871934118
-0.7080565259267277,-0.31313597212474,8.828240690297484
-0.7487032843650495,-0.23122898308601145,8.83317450866085
-0.788630592154098,-0.15048443178831403,8.838108327024216
-0.8278000819885122,-0.07092810816641207,8.843042145387582
-0.8661741147721693,0.007507793931635702,8.847975963750947
-0.9037158157866635,0.08485686025298367,8.852909782114313
-0.9403891101251957,0.16112142890414674,8.857843600477679
-0.9761587573581497,0.23636631353342052,8.862777418841047
-1.0109903853964963,0.3106420414472668,8.86771123720441
-1.044850523521034,0.383972826848109,8.872645055567776
-1.077706634545308,0.45639411182252265,8.877578873931144
-1.1095271460815612,0.5279175281079902,8.882512692294508
-1.1402814808795512,0.5985591050176023,8.887446510657876
-1.1699400862091067,0.668314739936639,8.892380329021242
-1.1984744622582033,0.7372206642773306,8.897314147384607
-1.2258571895192858,0.8053384036388394,8.902247965747973
-1.252061955137403,0.8726840372339925,8.907181784111339
-1.2770635781950685,0.9392953639807184,8.912115602474707
-1.3008380339092591,1.005187075294407,8.91704942083807
-1.3233624767175913,1.0703968618999502,8.921983239201436
-1.3446152622312448,1.1349805788627387,8.926917057564804
-1.3645759680336607,1.1990049119431507,8.931850875928168
-1.383225413305098,1.2624793241763,8.936784694291536
-1.40054567725397,1.3253800025056799,8.941718512654901
-1.4165201163374954,1.3877572629657384,8.946652331018266
-1.4311333802549648,1.449683830041878,8.951586149381633
-1.4443714266982366,1.5111692498186429,8.956519967744999
-1.45622153484545,1.5722048762740883,8.961453786108365
-1.4666723175848064,1.6328258283257768,8.96638760447173
-1.4757137324567933,1.6930693430253745,8.971321422835096
-1.483337091304239,1.7529621630552958,8.976255241198464
-1.4895350686210636,1.8125360431942423,8.981189059561828
-1.4943017085915193,1.8718060798928846,8.986122877925196
-1.4976324308133373,1.9307880575407799,8.991056696288561
-1.4995240346991638,1.9895010303188678,8.995990514651925
-1.4999747025520949,2.047987630990778,9.000924333015293
-1.4989840013123503,2.1062575231035994,9.005858151378659
-1.496552882973409,2.16431128839884,9.010791969742025
-1.492683683667235,2.2221832863638356,9.01572578810539
-1.487380121419392,2.279919691654023,9.020659606468756
-1.480647292576296,2.337540875676805,9.025593424832122
-1.4724916669080037,2.3950225961966463,9.030527243195488
-1.4629210813911866,2.452402018123947,9.035461061558856
-1.4519447326783967,2.5097014533499773,9.04039487992222
-1.4395731682607051,2.566908027784952,9.045328698285585
-1.4258182763323175,2.624034018587396,9.050262516648953
-1.4106932743668898,2.6810828914402816,9.055196335012319
-1.394212696416433,2.738073039230274,9.060130153375685
-1.376392379145172,2.7950025048658707,9.06506397173905
-1.357249446611588,2.8518591971236207,9.069997790102416
-1.3368022938134319,2.9086573316317925,9.074931608465782
-1.3150705690114706,2.965401051707991,9.079865426829148
-1.2920751548488487,3.022087868809846,9.084799245192515
-1.267838148284415,3.0787234749568437,9.08973306355588
-1.2423828393590528,3.13531711129818,9.094666881919245
-1.215733688815632,3.191849457859826,9.099600700282613
-1.1879163045940115,3.2483309037319477,9.104534518645977
-1.158957417223547,3.3047764899913226,9.109468337009345
-1.1288848541370515,3.361178440018678,9.11440215537271
-1.097727512930504,3.417506235561945,9.119335973736074
-1.0655153335946037,3.4737310557066143,9.124269792099442
-1.0322792697445167,3.5298644121181684,9.129203610462808
-0.998051258875666,3.5859187348187125,9.134137428826174
-0.962864191674053,3.6418692019570744,9.13907124718954
-0.9267518804106917,3.697668739496712,9.144005065552905
-0.8897490264503447,3.7532785792198173,9.148938883916273
-0.8518911869060638,3.8086751772543646,9.153872702279637
-0.813214740471254,3.863853466238993,9.158806520643003
-0.77375685246236,3.918782684618746,9.16374033900637
-0.7335554391056955,3.9734091000235945,9.168674157369734
-0.6926491311025275,4.027714374348784,9.173607975733102
-0.651077236507858,4.081638752650324,9.178541794096468
-0.6088797029580418,4.135160367432435,9.183475612459832
-0.5660970792840132,4.1882627198110285,9.1884094308232
-0.5227704765467941,4.240908602884304,9.193343249186565
-0.47894152853254485,4.293066229852068,9.198277067549931
-0.43465235174562555,4.344683914035309,9.203210885913297
-0.3899455049374695,4.395701124361067,9.208144704276663
-0.344863948210727,4.446084958006621,9.21307852264003
-0.29945100173770833,4.495837107256166,9.218012341003394
-0.2537503041326407,4.544946795993706,9.222946159366762
-0.20780577051821678,4.593351743057617,9.227879977730128
-0.1616615503261389,4.640948392461524,9.232813796093492
-0.11536198487275923,4.68767985558729,9.23774761445686
-0.06895156475017546,4.733509333161606,9.242681432820225
-0.022474887073944898,4.778359226611728,9.247615251183591
0.02402338737157366,4.822172916648734,9.252549069546957
0.07049857704905246,4.86494884161455,9.257482887910323
0.1169060226040255,4.9066765023922265,9.262416706273688
0.16320112977924228,4.9472650875274695,9.267350524637054
0.2093394122667338,4.986630140207531,9.272284343000422
0.25527653445582993,5.024749026225825,9.277218161363786
0.30096835403667227,5.061594183321848,9.282151979727152
0.34637096441777665,5.097113943440323,9.28708579809052
0.39144073691708725,5.131276052964213,9.292019616453883
0.43613436268617733,5.16403965844067,9.296953434817251
0.48040889432682066,5.19537535774082,9.301887253180617
0.5242217871605201,5.22524370087266,9.306821071543983
0.5675309401108701,5.253590593871243,9.311754889907348
0.6102947361596308,5.280350315731178,9.316688708270714
0.6524720823378732,5.305494765938019,9.321622526634082
0.6940224492132354,5.329001147014908,9.326556344997446
0.734905909835965,5.350854121763388,9.331490163360812
0.7750831781058298,5.371024685722076,9.33642398172418
0.8145156465231996,5.389485534376321,9.341357800087543
0.853165423288255,5.406197280551629,9.34629161845091
0.890995368712153,5.421119718226165,9.351225436814277
0.9279691309057667,5.434268313493948,9.35615925517764
0.9640511807111913,5.445629707067897,9.361093073541008
0.9992068458427452,5.455173474519021,9.366026891904374
1.0334023442045892,5.462885322031623,9.37096071026774
1.0666048163529251,5.468739312304868,9.375894528631106
1.09878235707156,5.472734445992343,9.380828346994472
1.1299040460306022,5.474851946862807,9.38576216535784
1.1599399774985992,5.475089479458501,9.390695983721203
1.18886128907997,5.473430822171562,9.39562980208457
1.2166401894495635,5.469825544051089,9.400563620447937
1.2432499850582561,5.464250349771735,9.4054974388113
1.2686651057835237,5.456714046803756,9.410431257174668
1.2928611295004548,5.447229097906654,9.415365075538034
1.3158148055497885,5.435773001301819,9.420298893901398
1.3375040770800442,5.422306837994393,9.425232712264766
1.3579081022426434,5.406843634477866,9.430166530628131
1.3770072742194273,5.389381123459171,9.435100348991497
1.3947832400634157,5.369883505335374,9.440034167354863
1.411218918334687,5.34837187741255,9.444967985718229
1.4262985155144472,5.324884701670948,9.449901804081595
1.440007541181434,5.299406505072512,9.45483562244496
1.4523328219362268,5.271911379219225,9.459769440808328
1.4632625140599174,5.242408770582779,9.464703259171694
1.4727861148950978,5.2109353281108834,9.469637077535058
1.4808944729381701,5.177530324427672,9.474570895898426
1.4875797966332729,5.1421907190778935,9.479504714261791
1.4928356618594427,5.104927522682429,9.484438532625157
1.4966570181037,5.065778872859792,9.489372350988523
1.4990401933142605,5.024739781940451,9.494306169351889
1.4999828974291072,4.98186889266118,9.499239987715255
1.4994842245765867,4.937214225985663,9.50417380607862
1.4975446539458637,4.890785855445291,9.509107624441988
1.4941660493264814,4.842574196201848,9.514041442805352
1.489351657317381,4.792620887397734,9.518975261168718
1.4831061042071374,4.741009278294894,9.523909079532086
1.4754353915284517,4.687759976943196,9.52884289789545
1.4663468902910781,4.632857952365606,9.533776716258817
1.4558493338988399,4.576367727858524,9.538710534622183
1.4439528097574057,4.518380704856225,9.543644352985549
1.4306687495810428,4.458911491477803,9.548578171348915
1.4160099184075503,4.397990505092727,9.55351198971228
1.3999904023319332,4.335670981599744,9.558445808075648
1.38262559497072,4.2720078589417145,9.563379626439012
1.3639321826697428,4.207056423561795,9.568313444802378
1.3439281284697548,4.1408404402338315,9.573247263165745
1.3226326548452634,4.073415491953299,9.57818108152911
1.3000662252330242,4.004851462878268,9.583114899892477
1.2762505243682227,3.935185784210106,9.588048718255843
1.2512084374469021,3.8644159961320765,9.592982536619207
1.2249640281349627,3.7925819654582966,9.597916354982575
1.1975425154446848,3.71977289289937,9.60285017334594
1.1689702495010446,3.646050020322175,9.607783991709306
1.1392746862211038,3.571461561995595,9.612717810072672
1.108484360930859,3.496051513426804,9.617651628436038
1.0766288609447523,3.4198683374566805,9.622585446799405
1.0437387971344807,3.342977287603081,9.62751926516277
1.0098457745139806,3.2654100339295353,9.632453083526137
0.9749823618693984,3.187223826540925,9.637386901889503
0.9391820604626855,3.1084741578029904,9.642320720252867
0.9024792718393105,3.029222929220083,9.647254538616234
0.8649092647708639,2.949551591710532,9.6521883569796
0.8265081413641824,2.8694654070191636,9.657122175342966
0.7873128023698923,2.7889856492131595,9.662055993706332
0.7473609117233149,2.7081516807887223,9.666989812069698
0.7066908603521402,2.627034321196856,9.671923630433064
0.6653417292855381,2.5456846769194117,9.67685744879643
0.6233532520999252,2.4641684390944176,9.681791267159797
0.5807657767379838,2.382536543513876,9.686725085523161
0.5376202267370185,2.300817089642801,9.691658903886527
0.4939580619043939,2.2190052182708357,9.696592722249894
0.4498212384776846,2.137156708382313,9.701526540613258
0.4052521688075671,2.055329564193002,9.706460358976624
0.36029368060268036,1.9735603783649716,9.711394177339992
0.3149889757751898,1.8919295379997465,9.716327995703358
0.26938158892683256,1.810498116798251,9.721261814066724
0.22351534551525748,1.7292843866037049,9.72619563243009
0.1774343197408865,1.6483199403341058,9.731129450793455
0.13118279219468562,1.5676403783238115,9.736063269156821
0.08480520730777855,1.4872770753914832,9.740997087520187
0.03834613064335368,1.407280238107583,9.745930905883554
-0.008149793927510807,1.327710237469087,9.750864724246918
-0.05463788712558005,1.2486698958349003,9.755798542610284
-0.10107347719701279,1.1702062498600414,9.760732360973652
-0.1474119428396765,1.092362219989805,9.765666179337016
-0.19360875608119837,1.0151609795090264,9.770599997700383
-0.23961952506701065,0.9385832884131016,9.77553381606375
-0.2854000367179194,0.8626612587379028,9.780467634427113
-0.33090629921566267,0.7874486593654624,9.785401452790481
-0.3760945842758664,0.7129911803295105,9.790335271153847
-0.4209214691679575,0.6393649371428239,9.795269089517214
-0.4653438784411581,0.5666353367570476,9.800202907880578
-0.5093191253170778,0.4948476938352645,9.805136726243944
-0.5528049527086176,0.42401838031370187,9.810070544607312
-0.5957595738259509,0.35414065355339913,9.815004362970676
-0.6381417123308192,0.28523264299659234,9.819938181334043
-0.6799106419999833,0.21729187524484816,9.82487199969741
-0.7210262258603994,0.15035052963444884,9.829805818060773
-0.7614489547578658,0.0844310671273657,9.83473963642414
-0.8011399853225686,0.01955543719871823,9.839673454787507
-0.8400611772948011,-0.044233251565456995,9.844607273150872
-0.8781751301750377,-0.10688159950387871,9.849541091514238
-0.9154452191631332,-0.16838903591532137,9.854474909877604
-0.9518356303522197,-0.22879959951564874,9.85940872824097
-0.9873113951432078,-0.2881315741798206,9.864342546604336
-1.0218384238472706,-0.3463478135032929,9.869276364967703
-1.0553835384434758,-0.40342957687091063,9.87421018333107
-1.087914504460613,-0.4593743613169731,9.879144001694433
-1.1194000619521782,-0.5142240598576158,9.8840778200578
-1.1498099555349446,-0.5679771962691416,9.889011638421167
-1.1791149634622835,-0.6205910887933024,9.893945456784532
-1.2072869257041392,-0.6721079165165804,9.898879275147898
-1.234298771006862,-0.7225406193897648,9.903813093511264
-1.2601245429067367,-0.7719328974286431,9.90874691187463
-1.2847394246722639,-0.820329317073433,9.913680730237996
-1.3081197631513566,-0.8677227779214146,9.918614548601363
-1.3302430915002652,-0.9140544832203917,9.923548366964727
-1.3510881507726507,-0.9593143141917332,9.928482185328093
-1.370634910347927,-1.003604001343151,9.93341600369146
-1.3888645871792178,-1.046999981198119,9.938349822054825
-1.405759663842629,-1.0894836371127092,9.943283640418192
-1.4213039053701069,-1.1310458265322532,9.948217458781558
-1.4354823748502223,-1.171652466526738,9.953151277144924
-1.4482814477814006,-1.2113413094993728,9.95808509550829
-1.4596888251641358,-1.2502307267548165,9.963018913871656
-1.4696935453194184,-1.2883506833037692,9.967952732235023
-1.4782859944221807,-1.3256782795370512,9.972886550598387
-1.4854579157394605,-1.3622106825752196,9.977820368961753
-1.491202417564549,-1.3979852552334728,9.98275418732512
-1.4955139798394186,-1.433055850528453,9.987688005688485
-1.4983884594591381,-1.4674556090825976,9.99262182405185
-1.499823094253069,-1.5012375363232726,9.997555642415218
-1.4998165056391202,-1.534397805049819,10.002489460778582
-1.4983686999484853,-1.5669600896605598,10.00742327914195
-1.4954810684195396,-1.5989639143185885,10.012357097505316
-1.4911563858609864,-1.6304198708429052,10.01729091586868
-1.485398807985405,-1.661427132282207,10.022224734232047
-1.47821386741599,-1.6920509879504906,10.027158552595413
-1.4696084683700124,-1.7222484728615566,10.03209237095878
-1.459590880024419,-1.7520278154504567,10.037026189322145
-1.4481707285697025,-1.7814345196743147,10.04196000768551
-1.4353589879598179,-1.8105262569700782,10.046893826048878
-1.421167969367045,-1.839351067273397,10.051827644412242
-1.4056113093517282,-1.8679267155779504,10.05676146277561
-1.3887039567586326,-1.8962756343707425,10.061695281138975
-1.3704621583520415,-1.9244071685770385,10.06662909950234
-1.3509034432038793,-1.9523573691505955,10.071562917865707
-1.3300466058494467,-1.980172366872536,10.076496736229073
-1.307911688227237,-2.007878908749272,10.081430554592439
-1.2845199604200668,-2.035487064626561,10.086364372955805
-1.2598939002159986,-2.063023249746653,10.09129819131917
-1.234057171508834,-2.0905235331379393,10.096232009682536
-1.2070346015587567,-2.1179821535886485,10.101165828045902
-1.1788521571351143,-2.1454178090619913,10.10609964640927
-1.149536919564209,-2.172863589415492,10.111033464772635
-1.1191170587060415,-2.2003659514704204,10.115967283136
-1.0876218058850642,-2.2279694058218174,10.120901101499367
-1.0550814258010635,-2.2556492254096576,10.125834919862733
-1.0215271874467462,-2.2834157190548026,10.130768738226099
-0.9869913340606756,-2.311303526844707,10.135702556589465
-0.951507052143607,-2.3393163468863776,10.14063637495283
-0.9151084395687653,-2.3674838293399416,10.145570193316196
-0.8778304728161523,-2.3958114271811124,10.150504011679562
-0.8397089733626345,-2.4242739940028852,10.15543783004293
-0.8007805732600701,-2.4528143866025753,10.160371648406294
-0.7610826799345035,-2.481437925104633,10.16530546676966
-0.7206534402402143,-2.5101582912120772,10.170239285133027
-0.6795317038035038,-2.538977370717794,10.175173103496391
-0.6377569856906663,-2.5678936627351265,10.180106921859759
-0.5953694284371518,-2.5968879114941954,10.185040740223124
-0.5524097634731219,-2.625914500675912,10.189974558586488
-0.5089192719836789,-2.655005464249943,10.194908376949856
-0.46493974524047116,-2.6841655457517364,10.199842195313222
-0.42051344444326844,-2.7133568452180996,10.20477601367659
-0.37568306010996083,-2.742548778206542,10.209709832039954
-0.33049167105401955,-2.771753809217351,10.21464365040332
-0.2849827029887137,-2.8009625702619463,10.219577468766687
-0.23919988679832005,-2.8301081913455963,10.224511287130051
-0.1931872165155341,-2.8591303375356545,10.229445105493419
-0.14698890704666911,-2.8880194923845623,10.234378923856784
-0.10064935168395264,-2.9167173878530304,10.239312742220148
-0.054213079446966184,-2.945229245049632,10.244246560583516
-0.00772471229331162,-2.9735405980957528,10.249180378946882
0.03877107775989597,-3.001638118647887,10.254114197310248
0.08522961156266341,-3.029492524646074,10.259048015673613
0.13160624576560487,-3.0570260807948624,10.26398183403698
0.1778564157190311,-3.084184267208093,10.268915652400345
0.22393567829641003,-3.110938081253567,10.273849470763711
0.26979975460104916,-3.137230829496284,10.278783289127079
0.31540457251497583,-3.1630340627730207,10.283717107490444
0.36070630904908463,-3.188344055520704,10.288650925853808
0.4056614324540172,-3.2131430605283953,10.293584744217176
0.4502267440508589,-3.2373982980068376,10.298518562580542
0.494359419742283,-3.2610793464056984,10.303452380943906
0.5380170511632438,-3.2841355795764158,10.308386199307273
0.5811576864324924,-3.306540966156985,10.31332001767064
0.6237398704653518,-3.328219334569518,10.318253836034005
0.6657226848090904,-3.3491150519985164,10.32318765439737
0.7070657869626318,-3.369232036201912,10.328121472760737
0.7477294491429375,-3.3885813584070825,10.333055291124102
0.7876745964603569,-3.407108583107517,10.337989109487468
0.8268628444671147,-3.424740634151994,10.342922927850836
0.865256536041737,-3.4414615592252646,10.3478567462142
0.9028187775751441,-3.457240432001634,10.352790564577566
0.9395134744225824,-3.4720773482556315,10.357724382940933
0.9753053655881095,-3.4859711961108313,10.3626582013043
1.0101600576078864,-3.498894269478776,10.367592019667665
1.0440440575998438,-3.510807937183417,10.37252583803103
1.0769248054479765,-3.521718539304378,10.377459656394397
1.1087707050902933,-3.5316313142762192,10.382393474757762
1.1395511548803787,-3.5404834262435236,10.387327293121128
1.1692365769934125,-3.548259429527003,10.392261111484496
1.1977984458483528,-3.55495312754251,10.39719492984786
1.225209315518992,-3.5605162055077266,10.402128748211226
1.2514428461075655,-3.564942112978918,10.407062566574593
1.276473829055444,-3.5682414593794665,10.411996384937957
1.300278211366887,-3.57041251913716,10.416930203301325
1.3228331187221287,-3.571453476154419,10.42186402166469
1.3441168774581056,-3.571315138102983,10.426797840028055
1.3641090353952012,-3.5699860199308135,10.431731658391422
1.382790381490395,-3.5675071211540272,10.436665476754788
1.4001429642976868,-3.563858187374535,10.441599295118156
1.416150109218175,-3.5590072432616324,10.44653311348152
1.430796434523131,-3.5529429391091494,10.451466931844886
1.444067866134806,-3.5456887042635605,10.456400750208253
1.455951651150543,-3.537254892039677,10.461334568571617
1.466436370097493,-3.527622680531902,10.466268386934985
1.47551194790582,-3.5167829997913724,10.47120220529835
1.4831696635902347,-3.5047654215494664,10.476136023661715
1.489402158630156,-3.4915493508609665,10.481069842025082
1.4942034440407617,-3.4771508573367593,10.486003660388448
1.497568906127983,-3.4615565971002313,10.490937478751814
1.4994953109219267,-3.4447982854745693,10.49587129711518
1.4999808072844751,-3.4268811026154737,10.500805115478546
1.4990249286881303,-3.4078015536971753,10.505738933841911
1.4966285936642985,-3.3875792111241028,10.510672752205277
1.4927941049206388,-3.3662149182458254,10.515606570568645
1.4875251471283346,-3.3436916342423944,10.52054038893201
1.480826783381377,-3.3200635781034786,10.525474207295375
1.4727054503313062,-3.2953326580518674,10.530408025658742
1.4631689520020452,-3.2695301466278783,10.535341844022108
1.4522264522907564,-3.242627919760705,10.540275662385474
1.439888466162046,-3.214599386035273,10.54520948074884
1.426166849543765,-3.1854842161365027,10.550143299112205
1.4110747879343561,-3.1552949673153,10.555077117475571
1.394626783732501,-3.124090823854695,10.560010935838937
1.3768386423013481,-3.091847087078896,10.564944754202305
1.3577274567806898,-3.0585432061024345,10.569878572565669
1.337311591661675,-3.024233828371622,10.574812390929035
1.3156106651397896,-2.9889690567380565,10.579746209292402
1.292645530263283,-2.9527804101159303,10.584680027655766
1.2684382548947004,-2.9156610075697103,10.589613846019132
1.2430121005053791,-2.8776104553963813,10.5945476643825
1.2163914998227654,-2.838615418772522,10.599481482745864
1.1886020333523142,-2.798698438238258,10.604415301109231
1.1596704047964295,-2.7579611210836408,10.609349119472597
1.1296244153941055,-2.7164491651789398,10.614282937835963
1.0984929372059329,-2.6741365280827214,10.619216756199329
1.0663058853700706,-2.6310269918727647,10.624150574562695
1.0330941893559455,-2.5871614352401964,10.629084392926062
0.998889763243217,-2.5426107642531184,10.634018211289426
0.9637254750546457,-2.49740450386397,10.638952029652792
0.9276351151721645,-2.4515490139868272,10.64388584801616
0.8906533638668993,-2.40504580723532,10.648819666379524
0.8528157579736674,-2.357897993345042,10.653753484742891
0.8141586567428465,-2.3101194845793636,10.658687303106257
0.7747192069014812,-2.261739591385839,10.663621121469621
0.7345353069581066,-2.2128512651830126,10.668554939832989
0.6936455707848731,-2.1634865217861843,10.673488758196354
0.6520892905123946,-2.1136355187668125,10.67842257655972
0.6099063987727987,-2.0632995660358278,10.683356394923086
0.5671374303273121,-2.0125098026825907,10.688290213286452
0.5238234831151537,-1.9613472181320333,10.69322403164982
0.4800061787615491,-1.909887570792051,10.698157850013184
0.4357276225820002,-1.8581747976040321,10.703091668376551
0.391030363122399,-1.8062435459094326,10.708025486739917
0.34595735127259125,-1.7541180295228935,10.712959305103281
0.30055189899384616,-1.701801847804324,10.717893123466649
0.2548576376990459,-1.6493020460902001,10.722826941830014
0.208918476326005,-1.5966820397083163,10.72776076019338
0.16277855914411368,-1.5440102777733173,10.732694578556746
0.11648222333482751,-1.491320333994417,10.737628396920112
0.07007395638678561,-1.4385814183844898,10.742562215283478
0.02359835334649807,-1.385776516912264,10.747496033646843
-0.022899926034326334,-1.3329788261799518,10.752429852010211
-0.06937620021362711,-1.2802874099264954,10.757363670373575
-0.11578580879475632,-1.2277752507654012,10.762297488736941
-0.16208415544205532,-1.1754475143796483,10.767231307100309
-0.208226750734525,-1.123267891799865,10.772165125463674
-0.2541692549173223,-1.071234274136795,10.77709894382704
-0.29986752050877263,-1.0194021291341349,10.782032762190406
-0.345277634723274,-0.9678312063578446,10.786966580553772
-0.3903559616681379,-0.9165848699828366,10.791900398917138
-0.4350591842746877,-0.8656681203926218,10.796834217280503
-0.4793443459228543,-0.8150678845101446,10.801768035643871
-0.5231688917194431,-0.7647585532929514,10.806701854007235
-0.5664907093903362,-0.7147665046083937,10.8116356723706
-0.6092681697474959,-0.6651204776733458,10.816569490733968
-0.6514601666914497,-0.6158602349759932,10.821503309097332
-0.6930261567116015,-0.5670265984734427,10.8264371274607
-0.7339261978453774,-0.5186137272989473,10.831370945824066
-0.7741209880598858,-0.4706422605584063,10.83630476418743
-0.8135719030181732,-0.42315239776502656,10.841238582550798
-0.8522410331945721,-0.37614333929587546,10.846172400914163
-0.8900912203030152,-0.3296586146115482,10.851106219277531
-0.9270860930035382,-0.28370021157792885,10.856040037640895
-0.9631901018525337,-0.23826032795144264,10.86097385600426
-0.9983685534632524,-0.1933379329481926,10.865907674367628
-1.0325876438436696,-0.14893830391461327,10.870841492730992
-1.0658144908797127,-0.10510986364553414,10.875775311094358
-1.0980171659327018,-0.061919300623601244,10.880709129457726
-1.1291647245203544,-0.01935722169714807,10.88564294782109
-1.1592272360524476,0.022622495465671345,10.890576766184457
-1.1881758125917508,0.06400469044377634,10.895510584547823
-1.2159826366134892,0.10477550180156729,10.900444402911187
-1.2426209877358756,0.14490688637819005,10.905378221274555
-1.268065268396544,0.184384207236533,10.91031203963792
-1.2922910284499987,0.2232011950164003,10.915245858001287
-1.3152749886624415,0.26135773064321827,10.920179676364652
-1.3369950630814709,0.29887649485793416,10.925113494728018
-1.3574303802591314,0.33577534222493705,10.930047313091386
-1.3765613033078368,0.37201333207794657,10.93498113145475
-1.3943694487701188,0.4075907557297959,10.939914949818117
-1.4108377042836966,0.44253967956846196,10.944848768181483
-1.4259502450253794,0.4768895658471262,10.949782586544847
-1.4396925489174817,0.5106232681682172,10.954716404908215
-1.4520514105825657,0.5437476797995227,10.95965022327158
-1.46301495403286,0.5762930670787487,10.964584041634946
-1.4725726440822453,0.6082270908804911,10.969517859998312
-1.4807152964697936,0.639552482296859,10.974451678361678
-1.4874350866852337,0.6703415751368044,10.979385496725044
-1.4927255574877134,0.7006187800442502,10.98431931508841
-1.496581625110752,0.7303797446213361,10.989253133451777
-1.4989995841474033,0.7596019542509551,10.994186951815141
-1.499977111110868,0.7882751910786403,10.999120770178507
-1.4995132666672069,0.8164551236080787,11.004054588541875
-1.4976084965379548,0.8442041196156376,11.00898840690524
-1.4942646310718521,0.871562142029788,11.013922225268606
-1.4894848834859724,0.8984766289556623,11.018856043631972
-1.4832738467780766,0.9249301093221389,11.023789861995338
-1.4756374893130468,0.9510147468937536,11.028723680358704
-1.4665831490877272,0.9767967041402827,11.03365749872207
-1.456119526679619,1.0022409933438545,11.038591317085437
-1.444256676886255,1.0273404759089313,11.043525135448801
-1.4310059990632573,1.0521692389344919,11.048458953812167
-1.4163802261703227,1.0767296291247381,11.053392772175535
-1.4003934125358464,1.1009689182281772,11.058326590538899
-1.383060920351584,1.124954237647377,11.063260408902266
-1.3643994049108163,1.148744432366855,11.068194227265632
-1.3444267986036746,1.1722854625368417,11.073128045628996
-1.3231622936854526,1.1956125365127714,11.078061863992364
-1.300626323834208,1.2187835161665292,11.08299568235573
-1.2768405445154378,1.2418150308512264,11.087929500719097
-1.2518278121727209,1.2647482051033496,11.092863319082461
-1.2256121622642977,1.2875815544460696,11.097797137445827
-1.1982187861666924,1.310354619102449,11.102730955809195
-1.1696740069676224,1.3330960100176663,11.107664774172559
-1.1400052541713392,1.3557847254501665,11.112598592535926
-1.109241037340855,1.378445195546477,11.117532410899292
-1.0774109187022944,1.4011302876320184,11.122466229262656
-1.044545484737584,1.4238658819991372,11.127400047626024
-1.0106763167932404,1.4466254521298572,11.13233386598939
-0.9758359607326622,1.4694221184253415,11.137267684352755
-0.9400578956621346,1.4922862992439745,11.142201502716121
-0.9033765017595541,1.515250034550634,11.147135321079487
-0.8658270272377038,1.5383075059875637,11.152069139442853
-0.8274455544731208,1.5614790992086427,11.157002957806219
-0.7882689653335528,1.5847447791249976,11.161936776169584
-0.7483349057370023,1.608117195192778,11.16687059453295
-0.7076817494768821,1.6316307056167383,11.171804412896316
-0.6663485613472424,1.6553184879095333,11.176738231259684
-0.6243750596045939,1.679165913015955,11.18167204962305
-0.5818015778011794,1.703117436677991,11.186605867986414
-0.5386690260275269,1.727182210343691,11.191539686349781
-0.4950188516006531,1.7513431163943556,11.196473504713147
-0.4508929992361606,1.775660650729347,11.201407323076513
-0.40633387074234667,1.8001517791885906,11.206341141439879
-0.3613842842750756,1.824771191054869,11.211274959803244
-0.31608743319257493,1.8494899820313984,11.21620877816661
-0.2704868445496941,1.8742576496953813,11.221142596529976
-0.2246263372714875,1.8990450773483554,11.226076414893344
-0.1785499800463484,1.9238547150311343,11.231010233256708
-0.13230204897915296,1.9486828879492384,11.235944051620073
-0.08592698504495978,1.9735121014645636,11.240877869983441
-0.03946935138462582,1.998318371874298,11.245811688346805
0.007026209517521309,2.023083898566033,11.250745506710173
0.05351501873160059,2.0477812875597046,11.255679325073539
0.09995240381577267,2.072365835300503,11.260613143436904
0.14629374174304707,2.096825937327001,11.26554696180027
0.19249450178094574,2.1210926505688326,11.270480780163636
0.23851028828235485,2.145158022013941,11.275414598527004
0.28429688334658104,2.1690019678003547,11.280348416890368
0.3298102893095944,2.19255889880327,11.285282235253733
0.3750067710227611,2.2157818337579167,11.290216053617101
0.41984289787898194,2.2386443496768487,11.295149871980465
0.4642755855467364,2.261110166532804,11.300083690343833
0.5082621373707211,2.2832032273448193,11.305017508707198
0.5517602854006252,2.304918038731983,11.309951327070562
0.5947282310073873,2.3262191257783216,11.31488514543393
0.6371246850488181,2.3470334593042255,11.319818963797296
0.6789089075455129,2.3673245146279807,11.324752782160662
0.720040746829069,2.3870678327113217,11.329686600524028
0.7604806781249863,2.4062106951861733,11.334620418887393
0.8001898415331777,2.424718954290769,11.339554237250761
0.839130079369558,2.442603860587651,11.344488055614125
0.877263972832878,2.459849194625647,11.349421873977493
0.9145548779615208,2.4763856624005656,11.354355692340858
0.9509669608457368,2.4921680428552113,11.359289510704222
0.9864652320615751,2.507207411253793,11.36422332906759
1.0210155802930247,2.5214787459783925,11.369157147430956
1.0545848051108482,2.5349372331926032,11.374090965794322
1.0871406488755357,2.547586506753615,11.379024784157687
1.1186518277348827,2.559424157860116,11.383958602521053
1.1490880616853472,2.5704010054895536,11.388892420884419
1.1784201036690654,2.5805375928947067,11.393826239247785
1.2066197676781882,2.589848255949146,11.398760057611153
1.233659955839627,2.598292657511068,11.403693875974517
1.2595146844541742,2.605804896878942,11.408627694337882
1.2841591089650424,2.6124050600584434,11.41356151270125
1.3075695478316047,2.618120027757271,11.418495331064616
1.3297235052858256,2.622913933240641,11.423429149427982
1.3505996929489295,2.6267502484290186,11.428362967791347
1.3701780502881857,2.629638529009355,11.433296786154713
1.3884397638935193,2.631555747890758,11.438230604518079
1.4053672855559407,2.632495251667553,11.443164422881445
1.4209443491300946,2.632469367093397,11.44809824124481
1.4351559861648764,2.631472644995884,11.453032059608176
1.4479885402870538,2.6294757622737253,11.457965877971542
1.459429680324064,2.6265048349916937,11.46289969633491
1.4694684121534065,2.6225725744348534,11.467833514698274
1.478095089267197,2.6176610931381163,11.47276733306164
1.4853014220417995,2.6117502679773277,11.477701151425007
1.49108048570352,2.604841132072701,11.482634969788371
1.4954267269828856,2.5969935813229155,11.487568788151739
1.4983359694508929,2.5881820519649783,11.492502606515105
1.499805417532277,2.578380162960079,11.497436424878469
1.4998336591918553,2.5676019370530936,11.502370243241836
1.4984206672914033,2.5558648360894836,11.507304061605202
1.4955677996157226,2.5431967088987286,11.51223787996857
1.4912777975679035,2.529609717483213,11.517171698331934
1.4855547835350527,2.515135003485982,11.5221055166953
1.4784042569269318,2.4997557466861817,11.527039335058667
1.469833088891476,2.483451407950704,11.531973153422031
1.4598495157120253,2.4662640696536804,11.536906971785399
1.4484631308929474,2.4482438997022755,11.541840790148765
1.4356848759408551,2.4294060916091103,11.546774608512129
1.4215270298506684,2.409738785829896,11.551708426875496
1.4060031973063476,2.3892211382793143,11.556642245238862
1.389128295607758,2.367876231631196,11.561576063602228
1.3709185403362045,2.3457515090257104,11.566509881965594
1.351391429772421,2.3228971187085246,11.57144370032896
1.3305657280819532,2.29930527592049,11.576377518692325
1.3084614472841423,2.274931914596579,11.581311337055691
1.2850998280219708,2.249798915537394,11.586245155419059
1.260503319151355,2.2239911332812365,11.591178973782425
1.2346955561693695,2.197529458776233,11.596112792145789
1.2077013385021482,2.170409964801694,11.601046610509156
1.1795466056745747,2.14263551206572,11.605980428872522
1.150258412384008,2.1141975606463346,11.610914247235888
1.1198649025028726,2.0851243652604805,11.615848065599254
1.0883952820341989,2.0554279568513616,11.62078188396262
1.0558797910468594,2.0251107491576033,11.625715702325985
1.0223496746169627,1.9941886893895278,11.630649520689351
0.9878371528035679,1.9626783558110084,11.635583339052719
0.9523753896874857,1.930596968917322,11.640517157416083
0.9159984615029786,1.8979434674332263,11.645450975779449
0.8787413238928343,1.864755337557482,11.650384794142816
0.840639778318666,1.8310916426762796,11.65531861250618
0.801730437658,1.7969403287442152,11.660252430869548
0.7620506910221679,1.762306681705601,11.665186249232914
0.72163866782777,1.727272129080451,11.67012006759628
0.6805332011572125,1.6918656340161262,11.675053885959645
0.6387737904427855,1.6560770484015779,11.679987704323011
0.5964005635105337,1.619907410367447,11.684921522686379
0.5534542380202585,1.5833876347113178,11.689855341049743
0.5099760823387592,1.5465422624951695,11.694789159413109
0.4660078758838442,1.509405013623643,11.699722977776476
0.42159186897729417,1.4720057257920007,11.70465679613984
0.37677074224529916,1.4343587433174665,11.709590614503208
0.33158756560541475,1.3964662723197847,11.714524432866574
0.2860857568794453,1.3583224570553067,11.719458251229938
0.2403090400719056,1.319996962947424,11.724392069593305
0.19430140335458326,1.281546433792122,11.729325887956671
0.1481070567967464,1.243017982238609,11.734259706320035
0.10177038988263139,1.204388457565964,11.739193524683403
0.05533592885620506,1.1656899025027716,11.744127343046769
0.00884829393462383,1.1269440257621168,11.749061161410136
-0.037647843568620054,1.0881483420141782,11.7539949797735
-0.08410780416963638,1.049355560767064,11.758928798136866
-0.13048694314805317,1.010615031087047,11.763862616500234
-0.17674069344718302,0.971926736659717,11.768796434863598
-0.2228246085001223,0.9332898009868538,11.773730253226965
-0.2686944049393957,0.8947307061952818,11.778664071590331
-0.3143060051504492,0.856279245734583,11.783597889953695
-0.359615579626872,0.8180174470790337,11.788531708317063
-0.40457958908753966,0.7800233032715626,11.793465526680428
-0.44915482631475123,0.7423059877831061,11.798399345043794
-0.49329845767329245,0.7048406677570829,11.80333316340716
-0.5369680642705197,0.667588465859714,11.808266981770526
-0.5801216827178949,0.6306123716709328,11.813200800133892
-0.622717845454824,0.593969208490675,11.818134618497258
-0.6647156205960362,0.5576902663956065,11.823068436860625
-0.7060746512642153,0.5217976053362186,11.828002255223991
-0.746755194370067,0.48629077340749555,11.832936073587355
-0.7867181588027092,0.45117835614771307,11.837869891950723
-0.8259251429932378,0.4164462330262789,11.842803710314088
-0.8643384718161822,0.38210389304807846,11.847737528677454
-0.9019212327923327,0.3481929721004758,11.85267134704082
-0.9386373115592864,0.31471098900503464,11.857605165404186
-0.9744514265745748,0.28164997207947323,11.862538983767552
-1.0093291630188181,0.24901781425928612,11.867472802130917
-1.0432370058658946,0.21685953939302482,11.872406620494285
-1.0761423720885122,0.18519884677292267,11.87734043885765
-1.1080136419681526,0.15402005823461698,11.882274257221015
-1.138820189479446,0.12329914468070978,11.887208075584383
-1.168532411719468,0.09307532205247425,11.892141893947747
-1.1971217573542103,0.0633994247237418,11.897075712311114
-1.224560754054182,0.03426192947957927,11.90200953067448
-1.2508230348935683,0.005655510033414313,11.906943349037846
-1.2758833636868017,-0.022398838733096272,11.911877167401212
-1.2997176592388373,-0.0499171394521375,11.916810985764577
-1.3223030184854556,-0.0768827967575217,11.921744804127945
-1.34361773850145,-0.10325087741097706,11.926678622491309
-1.363641337355631,-0.12900590127827088,11.931612440854675
-1.382354573792494,-0.1541826123664927,11.936546259218042
-1.399739465721676,-0.1788087723315212,11.941480077581407
-1.4157793074975045,-0.20289024310486348,11.946413895944774
-1.4304586859719177,-0.22635604960746655,11.95134771430814
-1.4437634953053882,-0.2491861832765582,11.956281532671504
-1.4556809505216792,-0.2714211921941803,11.961215351034872
-1.4661995997932253,-0.2931156375965326,11.966149169398237
-1.4753093354456062,-0.31429019068285796,11.971082987761603
-1.4830014036702406,-0.33488139762479663,11.976016806124969
-1.489268412936203,-0.35489192128428315,11.980950624488335
-1.494104341092964,-0.3743842909716729,11.985884442851702
-1.4975045411572296,-0.393377561521362,11.990818261215066
-1.4994657457783753,-0.4118811582897802,11.995752079578434
-1.4999860703781307,-0.4299232925775188,12.0006858979418
-1.4990650149615405,-0.44751549661176027,12.005619716305164
-1.4967034645973996,-0.4646272551295233,12.010553534668531
-1.492903688567781,-0.4813187861355858,12.015487353031897
-1.4876693381874144,-0.4976709053622202,12.020421171395263
-1.4810054432950486,-0.5136541453544488,12.025354989758629
-1.4729184074200818,-0.5292507481059959,12.030288808121995
-1.4634160016292972,-0.544479511930774,12.03522262648536
-1.4525073570593494,-0.5594404910145842,12.040156444848726
-1.4402029561424579,-0.5741537504659437,12.045090263212092
-1.4265146225334786,-0.5886123416156103,12.050024081575458
-1.4114555097482375,-0.6028279213467843,12.054957899938824
-1.3950400885239456,-0.6168328712600111,12.059891718302191
-1.3772841329138246,-0.6306706069001917,12.064825536665555
-1.3582047051293846,-0.6443983874358113,12.069759355028921
-1.3378201391448135,-0.6580254367224206,12.074693173392289
-1.3161500230794296,-0.6715401218671228,12.079626991755655
-1.293215180374717,-0.6849690282650646,12.08456081011902
-1.269037649784693,-0.6983335898191636,12.089494628482386
-1.2436406641980264,-0.711684401122839,12.094428446845752
-1.2170486283130364,-0.725038237685907,12.099362265209118
-1.1892870951864163,-0.7384297703367431,12.104296083572484
-1.1603827416786314,-0.7518828721913288,12.109229901935851
-1.1303633428192827,-0.7653602873814933,12.114163720299215
-1.0992577451173562,-0.7788835406399933,12.119097538662581
-1.0670958388416631,-0.7924991122296469,12.124031357025949
-1.0339085292985855,-0.8062647377909399,12.128965175389313
-0.9997277071340659,-0.8201971745936532,12.13389899375268
-0.9645862176891837,-0.8343054072624301,12.138832812116046
-0.9285178294379034,-0.8486305000230118,12.14376663047941
-0.891557201538133,-0.8631731574120916,12.148700448842778
-0.853739850526652,-0.8779592334500517,12.153634267206144
-0.8151021161902803,-0.8929774809659272,12.158568085569511
-0.7756811266459023,-0.9081986431920241,12.163501903932875
-0.7355147626629964,-0.923651670620649,12.168435722296241
-0.6946416212629049,-0.939371005470019,12.173369540659609
-0.653100978629846,-0.9553120421373691,12.178303359022973
-0.6109327523692812,-0.9715118576798631,12.18323717738634
-0.568177463149942,-0.9880231623294472,12.188170995749706
-0.5248761957663582,-1.00487045799338,12.19310481411307
-0.48107055965919976,-1.0220255317139404,12.198038632476438
-0.4368026489317749,-1.039467200611178,12.202972450839804
-0.39211500190029375,-1.0572421867203423,12.20790626920317
-0.34705056021788117,-1.0753565742423306,12.212840087566535
-0.30165262761040545,-1.0937686454323245,12.217773905929901
-0.2559648282648969,-1.112473893657651,12.222707724293267
-0.21003106490969625,-1.1314594423475215,12.227641542656633
-0.16389547662708445,-1.1506718041162,12.23257536102
-0.11760239643875002,-1.1700961962588112,12.237509179383366
-0.07119630870491278,-1.1897319498123968,12.24244299774673
-0.0247218063780124,-1.2095753545941426,12.247376816110098
0.021776451847949244,-1.2296342811984855,12.252310634473464
0.06825378445123943,-1.249929360768167,12.25724445283683
0.11466553001816299,-1.2704018044346277,12.262178271200195
0.16096709015948274,-1.2909832433526356,12.267112089563561
0.2071139723664107,-1.3116306469007264,12.272045907926927
0.2530618327645123,-1.3323674872368267,12.276979726290293
0.2987665187253405,-1.3532160595678246,12.28191354465366
0.344184111293628,-1.3741305919380156,12.286847363017024
0.38927096739060346,-1.3950871775819251,12.29178118138039
0.43398376175165965,-1.416070410383258,12.296714999743758
0.47827952855895023,-1.437039031833461,12.301648818107122
0.522115702728478,-1.4579178168436957,12.30658263647049
0.5654501608121053,-1.478635004640691,12.311516454833855
0.6082412614751793,-1.499200721591041,12.316450273197221
0.6504478855109938,-1.5196490691185056,12.321384091560587
0.6920294753532089,-1.5399792767032312,12.326317909923953
0.7329460740490582,-1.560133543404119,12.331251728287318
0.7731583636549374,-1.5800624608093568,12.336185546650684
0.8126277030182407,-1.5997397502187523,12.34111936501405
0.8513161649087517,-1.6191196780420836,12.346053183377418
0.8891865724640035,-1.6381776473971634,12.350987001740782
0.926202534913624,-1.6568844811813508,12.355920820104147
0.9623284825482488,-1.6752403937770475,12.360854638467515
0.9975297008995188,-1.6932541686867302,12.36578845683088
1.0317723640981837,-1.7108713221706973,12.370722275194247
1.0650235673783854,-1.7280201131046689,12.375656093557613
1.0972513586967667,-1.7446867240961017,12.380589911920977
1.1284247694362077,-1.760865122902193,12.385523730284344
1.1585138441642757,-1.776548966529611,12.39045754864771
1.187489669418514,-1.7917260048437003,12.395391367011078
1.2153244014899807,-1.8063668853569148,12.400325185374442
1.241991293179283,-1.8204376464809484,12.405259003737807
1.267464719498591,-1.8339290195620093,12.410192822101175
1.2917202022954948,-1.846830132319457,12.415126640464539
1.3147344337747568,-1.859127343162855,12.420060458827907
1.3364852988954388,-1.8708021953378005,12.424994277191272
1.3569518966218903,-1.881831106940969,12.429928095554637
1.3761145600081885,-1.8921888494858736,12.434861913918004
1.3939548750965942,-1.901906250149938,12.43979573228137
1.410455698612168,-1.9109636431052441,12.444729550644736
1.4256011744361228,-1.9193451284766905,12.449663369008102
1.439376748842534,-1.9270132415176056,12.454597187371467
1.4517691844833562,-1.9339469313489581,12.459531005734833
1.462766573108619,-1.9401663239681244,12.464464824098199
1.47235834700938,-1.9456656192831252,12.469398642461567
1.4805352891725678,-1.9504468839030948,12.47433246082493
1.4872895421378707,-1.954506623988815,12.479266279188296
1.4926146155481765,-1.9577849732318344,12.484200097551664
1.4965053923863567,-1.9602567690602815,12.48913391591503
1.4989581338923896,-1.9619537428019809,12.494067734278396
1.49997048315598,-1.9629473960451165,12.499001552641761
1.4995414673814387,-1.9632074771962116,12.503935371005127
1.4976714988224271,-1.962650334892608,12.508869189368493
1.494362374385844,-1.9612356539599327,12.513803007731859
1.4896172739051081,-1.9590050169147801,12.518736826095227
1.4834407570845665,-1.9559991428011747,12.52367064445859
1.4758387591179494,-1.9522407821416072,12.528604462821956
1.4668185849850652,-1.9476840651982534,12.533538281185324
1.4563889024322245,-1.9422845224095502,12.538472099548688
1.4445597336431768,-1.9360561913593057,12.543405917912056
1.43134244560848,-1.9290503426664123,12.548339736275421
1.4167497392026454,-1.9212590522784239,12.553273554638785
1.400795636979477,-1.912676898286237,12.558207373002153
1.3834954696974486,-1.9032890134642537,12.563141191365519
1.364865861587842,-1.8931040260109284,12.568075009728886
1.3449247143801597,-1.8821208298457792,12.57300882809225
1.3236911900997235,-1.8703591382847795,12.577942646455616
1.3011856926543965,-1.8578590370892736,12.582876464818984
1.277429848227854,-1.844614163849532,12.587810283182348
1.2524464844983791,-1.830612991495087,12.592744101545716
1.22625960870306,-1.8159056129889521,12.597677919909081
1.198894384568544,-1.8005056644375612,12.602611738272445
1.1703771081305054,-1.784420449738907,12.607545556635813
1.1407351824650047,-1.7676737816199144,12.612479374999179
1.1099970913561032,-1.7502341502392498,12.617413193362543
1.0781923719248954,-1.7321087667128667,12.62234701172591
1.0453515862465927,-1.7133247178878492,12.627280830089276
1.0115062919823277,-1.693875474178108,12.632214648452642
0.9766890120547099,-1.6738016464041285,12.637148466816008
0.9409332033954033,-1.6531397449267504,12.642082285179374
0.9042732247955361,-1.6318641908948985,12.647016103542741
0.8667443038892861,-1.6099785281617012,12.651949921906105
0.8283825033026246,-1.587543861645382,12.656883740269473
0.7892246859997215,-1.564566689600059,12.661817558632839
0.7493084798602468,-1.5410562467658633,12.666751376996203
0.7086722415215845,-1.5170061920357518,12.67168519535957
0.6673550195210176,-1.4924012454751527,12.676619013722936
0.6253965167725769,-1.4672849526319556,12.681552832086302
0.5828370524156843,-1.441732927652381,12.686486650449668
0.5397175230710185,-1.415824909123129,12.691420468813034
0.496079363541981,-1.3895179599599705,12.6963542871764
0.45196450699871865,-1.3627628451643374,12.701288105539765
0.4074153446833196,-1.335597154435865,12.706221923903133
0.3624746851748605,-1.308028248190757,12.711155742266497
0.31718571325340067,-1.280062114290404,12.716089560629863
0.2715919484024693,-1.2517567350896652,12.72102337899323
0.22573720298994393,-1.223122362081741,12.725957197356596
0.17966554016747704,-1.1941702549746893,12.730891015719962
0.13342123152893318,-1.1649247729781975,12.735824834083328
0.0870487145685601,-1.1353985082459825,12.740758652446694
0.04059254997960518,-1.1056034658456781,12.74569247081006
-0.005902621165106647,-1.075582143148551,12.750626289173425
-0.052392120310394204,-1.0453821386135107,12.755560107536793
-0.09883127435129424,-1.0150031170602067,12.760493925900157
-0.1451754585610593,-0.984458944278626,12.765427744263523
-0.19138013947211607,-0.9537984649812097,12.77036156262689
-0.2374009176696675,-0.9230266109080156,12.775295380990254
-0.2831935704563582,-0.8921927502182783,12.780229199353622
-0.3287140943471351,-0.8613373291683258,12.785163017716988
-0.3739187473534635,-0.8304554343922126,12.790096836080352
-0.41876409101635204,-0.799545711406308,12.79503065444372
-0.4632070321474208,-0.7686081796235339,12.799964472807085
-0.5072048642386808,-0.7376710563712977,12.804898291170453
-0.5507153085001447,-0.7067564425523314,12.809832109533817
-0.5936965544870249,-0.6759176880851075,12.814765927897183
-0.6361073002763948,-0.6452276340331466,12.81969974626055
-0.6779067921554953,-0.614685854387759,12.824633564623914
-0.7190548637831271,-0.5842867208988802,12.829567382987282
-0.7595119747866668,-0.5539950414147372,12.834501201350648
-0.7992392487575458,-0.5237969955238305,12.839435019714012
-0.8381985106087203,-0.4937718332605306,12.84436883807738
-0.876352323258208,-0.4639300788521259,12.849302656440745
-0.9136640236034738,-0.43429420117755846,12.854236474804111
-0.9500977577520616,-0.4048673748072741,12.859170293167477
-0.9856185154746225,-0.3756419895297446,12.864104111530843
-1.0201921638473268,-0.3466631691931849,12.869037929894208
-1.053785480051029,-0.3179705526881808,12.873971748257574
-1.0863661832962352,-0.2895608487423541,12.878905566620942
-1.117902965842443,-0.26145778561498384,12.883839384984308
-1.1483655230828342,-0.23366005687311697,12.888773203347672
-1.1777245826647371,-0.2061920824086565,12.89370702171104
-1.2059519326183015,-0.17908717495242876,12.898640840074405
-1.2330204484662026,-0.15236054665354695,12.903574658437769
-1.2589041192883847,-0.1260134701361895,12.908508476801137
-1.2835780727165769,-0.10002947404854985,12.913442295164502
-1.307018598835044,-0.07438099863413601,12.918376113527868
-1.329203172963968,-0.04908198025051931,12.923309931891234
-1.3501104773041848,-0.024144937782421952,12.9282437502546
-1.3697204214220156,0.00043945174056796876,12.933177568617966
-1.388014161554739,0.02468693701813911,12.938111386981332
-1.4049741187181568,0.048603669897493915,12.9430452053447
-1.420583995598693,0.07224047357268212,12.947979023708063
-1.434828792213994,0.09558687678873251,12.952912842071429
-1.4476948203268276,0.1186742675249318,12.957846660434797
-1.4591697165984963,0.14150185824483583,12.96278047879816
-1.4692424544691678,0.16408000505294074,12.967714297161528
-1.4779033547535674,0.18644670996925325,12.972648115524894
-1.485144094942004,0.20862482768834298,12.97758193388826
-1.4909577171977444,0.23061386008744073,12.982515752251626
-1.4953386350429252,0.25242753017950875,12.987449570614992
-1.4982826387268466,0.27409411294753855,12.992383388978359
-1.4997868992711767,0.2956314228811713,12.997317207341723
-1.499849971188439,0.3170618605334567,13.002251025705089
-1.4984717938709957,0.3384574187331294,13.007184844068457
-1.4956536916493204,0.35982996804001194,13.01211866243182
-1.4913983725193602,0.38113908950904885,13.017052480795188
-1.4857099255404074,0.402397852538176,13.021986299158554
-1.4785938169057546,0.42368016326190544,13.026920117521918
-1.4700568846900806,0.4450460930121094,13.031853935885286
-1.4601073322785711,0.46650602769199473,13.036787754248651
-1.448754720484021,0.4880249295481514,13.041721572612017
-1.436009958359592,0.5096180122964757,13.046655390975383
-1.4218852927159664,0.5313341221170002,13.051589209338749
-1.4063942963530465,0.5532379478970296,13.056523027702116
-1.389551855017471,0.5753581217555399,13.06145684606548
-1.3713741530984402,0.597652899071571,13.066390664428848
-1.351878658075691,0.6201125136686277,13.071324482792214
-1.3310841037344843,0.6427563128658536,13.076258301155578
-1.3090104721637668,0.6656041946711869,13.081192119518946
-1.2856789745548094,0.6887363370210646,13.086125937882311
-1.2611120308187365,0.7121748734692294,13.091059756245677
-1.235333248042622,0.7359044852931135,13.095993574609043
-1.2083673978047498,0.7599014665843734,13.100927392972409
-1.1802403923708091,0.7841889870481196,13.105861211335775
-1.1509792597942237,0.8088203902294776,13.11079502969914
-1.1206121179438782,0.8338337579026042,13.115728848062508
-1.0891681474850967,0.8592506913147027,13.120662666425872
-1.0566775638388608,0.8850110243379394,13.125596484789238
-1.0231715881471117,0.9110324851918,13.130530303152605
-0.9886824172713731,0.9373220608693095,13.135464121515971
-0.9532431928538603,0.9639238817945652,13.140397939879337
-0.9168879694707311,0.990878210042886,13.145331758242703
-0.8796516819080732,1.0181565517217794,13.150265576606069
-0.8415701115919719,1.0457106755530645,13.155199394969435
-0.802679852205274,1.07358924686893,13.1601332133328
-0.7630182745234321,1.1017676193584887,13.165067031696168
-0.7226234905040958,1.1301825005045278,13.170000850059532
-0.6815343166639769,1.1588049054493395,13.174934668422898
-0.6397902367791292,1.1876863325368994,13.179868486786265
-0.5974313639437626,1.216831061350641,13.18480230514963
-0.5544984020244139,1.2461612828624076,13.189736123512995
-0.5110326065464313,1.2756325631596805,13.194669941876363
-0.4670757450503562,1.3052310939894685,13.199603760239727
-0.42267005695626386,1.3349529959417843,13.204537578603095
-0.37785821297470307,1.3647934063613938,13.20947139696646
-0.33268327410318227,1.3947651330270048,13.214405215329826
-0.28718865024751516,1.4248462834550366,13.219339033693192
-0.24141805850821277,1.4549686337463574,13.224272852056558
-0.19541548117113908,1.485114045841773,13.229206670419925
-0.14922512344400474,1.5152751690923785,13.23414048878329
-0.10289137097797933,1.5453923271508998,13.239074307146655
-0.05645874721647284,1.5754615624704085,13.244008125510023
-0.009971870611161227,1.6054834921289247,13.248941943873387
0.03652458825315155,1.6354251265829303,13.253875762236754
0.08298594958379192,1.6652909617750036,13.25880958060012
0.12936756731430055,1.6950539013689883,13.263743398963484
0.1756248720062351,1.7246746086219786,13.268677217326852
0.22171341367700134,1.7541114646228098,13.273611035690218
0.2675889045134444,1.7833219339829676,13.278544854053584
0.31320726142895006,1.8122504179903811,13.28347867241695
0.35852464842448084,1.84083510349223,13.288412490780315
0.4034975187116131,1.86911220470666,13.293346309143683
0.44808265655802354,1.8971009277074506,13.298280127507047
0.4922372188147074,1.9247631572138277,13.303213945870414
0.5359187760851987,1.9520504712165214,13.30814776423378
0.5790853534972196,1.9788908666979577,13.313081582597144
0.6216954710375262,2.005218342967496,13.318015400960512
0.6637081834112748,2.0310390004930823,13.322949219323878
0.7050831193875304,2.056370688252833,13.327883037687243
0.7457805205931493,2.081201765378958,13.33281685605061
0.7857612797177369,2.10549989161374,13.337750674413975
0.8249869780930807,2.1292404549175914,13.342684492777341
0.8634199226105699,2.152389682226815,13.347618311140707
0.9010231819418426,2.1748860662140954,13.352552129504074
0.9377606220269143,2.196688635247112,13.357485947867438
0.9735969407966776,2.2177971891807955,13.362419766230804
1.0084977020955,2.238197835683473,13.367353584594172
1.0424293687720196,2.2579041231235792,13.372287402957536
1.0753593349059292,2.276900100106382,13.377221221320903
1.1072559571399585,2.295130733966155,13.38215503968427
1.1380885850868774,2.3125590972900145,13.387088858047635
1.167827590782409,2.3291735427360107,13.392022676411
1.196444397155443,2.344961609548439,13.396956494774367
1.2239115054887717,2.359933405693285,13.401890313137734
1.2502025218432034,2.3740886450981664,13.406824131501098
1.2752921824204408,2.3873936998010485,13.411757949864464
1.2991563778396655,2.3998266401987864,13.416691768227832
1.3217721763050068,2.411399147313348,13.421625586591196
1.3431178456413417,2.4221354672602584,13.426559404954563
1.3631728741773759,2.4320017514794383,13.43149322331793
1.381917990455905,2.440976442942491,13.436427041681293
1.3993351817523207,2.4490492611784895,13.44136086004466
1.4154077113835513,2.456225452247921,13.446294678408027
1.4301201347908163,2.4624905383745594,13.451228496771392
1.4434583143807753,2.4678071382701496,13.456162315134758
1.4554094331107186,2.4721790280507467,13.461096133498124
1.4659620068048704,2.475651823732036,13.466029951861492
1.4751058951898224,2.4782333421077194,13.470963770224856
1.4828323116386621,2.479889864060991,13.475897588588223
1.4891338316142535,2.4806020034570087,13.480831406951589
1.4940043998037305,2.480407560745388,13.485765225314953
1.4974393359371891,2.4793300253346193,13.49069904367832
1.4994353392851087,2.477347242475551,13.495632862041687
1.4999904918301186,2.4744460080576434,13.50056668040505
1.499104260110076,2.470674048923869,13.505500498768418
1.496777495730694,2.466022799465349,13.510434317131784
1.493012434547166,2.460491684818543,13.51536813549515
1.487812694515744,2.45409393834414,13.520301953858516
1.4811832722170666,2.446837563023874,13.525235772221881
1.4731305380548436,2.4387729379528253,13.530169590585247
1.4636622301343292,2.4298932873287784,13.535103408948613
1.452787446826562,2.420175995332971,13.54003722731198
1.4405166380254852,2.4096471197955056,13.544971045675346
1.4268615951063195,2.3983352045758695,13.54990486403871
1.4118354395949129,2.386255945714472,13.554838682402078
1.395452610558875,2.373416169684379,13.559772500765444
1.3777288507326402,2.3598322054862946,13.56470631912881
1.3586811913898662,2.3455061545636413,13.569640137492176
1.3383279359775573,2.3304507247862625,13.574573955855541
1.3166886425277118,2.314725589494715,13.579507774218907
1.293784104863579,2.298347154482224,13.584441592582273
1.269636332618088,2.281275182285811,13.58937541094564
1.2442685300843268,2.263487012331292,13.594309229309005
1.2177050739177284,2.2450704611265504,13.59924304767237
1.189971489711937,2.2260481834286097,13.604176866035738
1.1610944274704706,2.206409922276213,13.609110684399102
1.1311016359979758,2.186189667853958,13.61404450276247
1.1000219362356063,2.1654238513034874,13.618978321125836
1.0678851935661557,2.144106362295338,13.623912139489201
1.0347222891154686,2.1222863730364345,13.628845957852567
1.0005650900780507,2.099950852525836,13.633779776215933
0.9654464190947037,2.0771029376886245,13.6387135945793
0.9294000227125863,2.053831470308423,13.643647412942665
0.8924605389569212,2.0301602057758985,13.64858123130603
0.854663464046483,2.006105456252541,13.653515049669398
0.8160451182841981,1.981705979868707,13.658448868032762
0.7766426111559072,1.9569555150705633,13.66338268639613
0.736493805670804,1.9318133316673896,13.668316504759495
0.6956372819777618,1.9062898970554125,13.67325032312286
0.6541123002925607,1.8804372744744597,13.678184141486227
0.6119587631716072,1.8543294141378375,13.683117959849593
0.5692171771684111,1.8279936526035325,13.688051778212959
0.525928613909665,1.8014084201088547,13.692985596576325
0.48213467062836207,1.7746062359467702,13.69791941493969
0.4378774301916931,1.7476023443432696,13.702853233303058
0.3931994206626369,1.7203806126359182,13.707787051666422
0.34814357443320154,1.6929299137876206,13.71272087002979
0.3027531869697783,1.6653473682208095,13.717654688393155
0.2570718752089693,1.6376839943925767,13.72258850675652
0.211143535645029,1.6099610081245839,13.727522325119887
0.1650123021483587,1.5822212498457693,13.732456143483253
0.11872250355600755,1.5544940696432326,13.737389961846619
0.07231862107481503,1.5267881108838295,13.742323780209984
0.02584524553815104,1.4990879327896602,13.74725759857335
-0.020652965442812032,1.4713836415522505,13.752191416936716
-0.06713133039165546,1.443694715640038,13.757125235300082
-0.11354518690275822,1.4160220521380105,13.76205905366345
-0.15984993455835184,1.388379397282389,13.766992872026814
-0.20600107778667365,1.360803584482782,13.77192669039018
-0.2519542686188163,1.3333411025366613,13.776860508753547
-0.297665349304075,1.3060390589728752,13.781794327116913
-0.34309039474239383,1.2789010750861531,13.786728145480277
-0.388185754693261,1.2519150119442666,13.791661963843644
-0.4329080957204898,1.2250099669394756,13.79659578220701
-0.47721444283256703,1.1981275575110286,13.801529600570376
-0.5210622207785729,1.1713074816155467,13.806463418933742
-0.5644092949599441,1.1445979443989314,13.811397237297108
-0.6072140119189394,1.118044232086638,13.816331055660473
-0.6494352393644148,1.0916747939455476,13.82126487402384
-0.69103240569735,1.0654740130402498,13.826198692387207
-0.7319655389969459,1.0394506071284773,13.831132510750571
-0.7721953054310958,1.0135860673095474,13.836066329113937
-0.8116830470531796,0.9878619374498574,13.841000147477304
-0.85039081894972,0.9623611883471043,13.845933965840668
-0.8882814257027145,0.9371067365720589,13.850867784204036
-0.9253184571317813,0.9120372082934789,13.855801602567402
-0.9614663232817654,0.8871015631942981,13.860735420930766
-0.9966902886222045,0.8623410265493519,13.865669239294133
-1.0309565054255545,0.8378162933751382,13.8706030576575
-1.0642320462926833,0.813456717950931,13.875536876020867
-1.096484935793484,0.7892171931589148,13.88047069438423
-1.1276841811932743,0.7651149699882752,13.885404512747597
-1.1577998022343936,0.7411688878271835,13.890338331110964
-1.186802859945204,0.7173429429617051,13.895272149474328
-1.214665484448371,0.6936503333603296,13.900205967837696
-1.2413609017418026,0.6700819760209846,13.905139786201062
-1.2668634594266166,0.6466200387637647,13.910073604564426
-1.2911486513572223,0.6232326785432941,13.915007422927793
-1.3141931411900212,0.5999307639621669,13.91994124129116
-1.3359747848079484,0.5767141354376488,13.924875059654525
-1.3564726515994163,0.5536002386681195,13.92980887801789
-1.3756670445711132,0.5305351864311687,13.934742696381257
-1.393539519275477,0.5075268918652006,13.939676514744622
-1.410072901534408,0.4845521343219641,13.944610333107988
-1.425251303942534,0.4615997968335296,13.949544151471356
-1.4390601411337807,0.4386541110740217,13.954477969834722
-1.4514861437969555,0.41569810162277604,13.959411788198086
-1.4625173714265458,0.39275575507540894,13.964345606561453
-1.4721432237967518,0.36980777127632586,13.969279424924819
-1.480354451147503,0.34682953186569937,13.974213243288185
-1.4871431630728553,0.3238582767661978,13.97914706165155
-1.4925028361030852,0.30087959039423984,13.984080880014917
-1.4964283199733068,0.2778541503165231,13.989014698378282
-1.4989158425724818,0.25475571995217855,13.993948516741648
-1.499963013568172,0.23159491184279482,13.998882335105016
-1.4995688267034668,0.2083914585652545,14.00381615346838
-1.4977336607639318,0.18514009778053772,14.008749971831746
-1.4944592792136178,0.16178868109305786,14.013683790195113
-1.4897488285004956,0.13833073135092477,14.018617608558477
-1.4836068350329574,0.11472765748515919,14.023551426921845
-1.4760392008302292,0.09099596929640379,14.02848524528521
-1.4670531978509964,0.0671858157327677,14.033419063648576
-1.4566574610055172,0.04329574390295619,14.038352882011942
-1.4448619798581221,0.019266920795019352,14.043286700375308
-1.4316780890279501,-0.004925228453849486,14.048220518738676
-1.417118457297161,-0.029236291976036468,14.05315433710204
-1.401197075437166,-0.053627955589806285,14.058088155465406
-1.3839292427644532,-0.07814218169125782,14.063021973828773
-1.3653315524391119,-0.10278117546706288,14.067955792192137
-1.3454218755198506,-0.12755766666605292,14.072889610555503
-1.3242193437913168,-0.1525014922348196,14.07782342891887
-1.3017443313797339,-0.17758307436068765,14.082757247282235
-1.278018435174818,-0.20276764539316708,14.087691065645602
-1.2530644540767464,-0.22810209966714518,14.092624884008968
-1.226906367087981,-0.25362587720546975,14.097558702372332
-1.1995693102711587,-0.2792831572404166,14.1024925207357
-1.1710795525952022,-0.30506045892539346,14.107426339099066
-1.1414644706925439,-0.33102028773720293,14.112360157462433
-1.1107525225523451,-0.3571406611088594,14.117293975825797
-1.0789732201741498,-0.3833701406190819,14.122227794189163
-1.0461571012091613,-0.4097110085593709,14.12716161255253
-1.0123356996156045,-0.43618698106049686,14.132095430915895
-0.977541515356875,-0.4628282951666833,14.137029249279262
-0.9418079831713763,-0.489635041709869,14.141963067642628
-0.9051694404441217,-0.5165295081549196,14.146896886005992
-0.8676610942109307,-0.5434848310226665,14.15183070436936
-0.8293189873269864,-0.5705104099609918,14.156764522732725
-0.7901799638322022,-0.5975781033454513,14.161698341096091
-0.7502816335467217,-0.6246922145137985,14.166632159459457
-0.7096623359305739,-0.6518565486740703,14.171565977822823
-0.6683611032420772,-0.6790718155392284,14.176499796186189
-0.6264176230308306,-0.7062988800111506,14.181433614549555
-0.5838722000005007,-0.7334887242257766,14.186367432912922
-0.5407657172791923,-0.760592615378211,14.191301251276288
-0.49713959713334843,-0.7875762442145046,14.196235069639652
-0.4530357611641449,-0.8144480313126016,14.20116888800302
-0.408496590023681,-0.8412434074986622,14.206102706366385
-0.36356488269022613,-0.8679555155557057,14.211036524729751
-0.3182838153414301,-0.8945587868340783,14.215970343093117
-0.27269689986511475,-0.9209860253736398,14.220904161456483
-0.22684794204733433,-0.9471856730951014,14.225837979819849
-0.1807809994783543,-0.9731139129875511,14.230771798183214
-0.13454033921612676,-0.9987937270129023,14.235705616546582
-0.08817039524913463,-1.0242497769050107,14.240639434909946
-0.041715725798161477,-1.049478927206194,14.245573253273312
0.004779029500754484,-1.0744588466175586,14.25050707163668
0.05126919249194459,-1.0991318684191713,14.255440890000044
0.09771008943262079,-1.1234610857235918,14.260374708363411
0.14405709392117128,-1.1474138180806173,14.265308526726777
0.19026566977995427,-1.1709603033907299,14.270242345090141
0.2362914138514067,-1.1941104173527772,14.275176163453509
0.2820900986663195,-1.2168800979200498,14.280109981816874
0.32761771494329067,-1.239248284742574,14.285043800180242
0.3728305138785252,-1.261154398758965,14.289977618543606
0.41768504918529387,-1.2825640431802166,14.294911436906972
0.4621382188428384,-1.3034892765536328,14.29984525527034
0.5061473065141248,-1.3239145484359738,14.304779073633703
0.5496700225935106,-1.3438168865052986,14.309712891997071
0.5926645448437288,-1.363201375193678,14.314646710360437
0.6350895585843831,-1.3820867777582009,14.319580528723801
0.6769042963922038,-1.4004272618959606,14.324514347087169
0.7180685772757447,-1.4181700863940818,14.329448165450534
0.7585428452864375,-1.435297545502403,14.3343819838139
0.798288207529049,-1.4517911914874215,14.339315802177266
0.8372664715349688,-1.4676134357622457,14.344249620540632
0.8754401819625499,-1.4827753719309238,14.349183438903998
0.9127726565888419,-1.497286649178458,14.354117257267363
0.9492280215588241,-1.5111007880415759,14.35905107563073
0.9847712458574722,-1.5241874490678002,14.363984893994097
1.0193681749721195,-1.5364984323742266,14.36891871235746
1.0529855637125503,-1.5480535529282866,14.373852530720828
1.0855911081572132,-1.5589048776420638,14.378786349084194
1.117153476695024,-1.5690244237474358,14.383720167447558
1.147642340132822,-1.5784212064128218,14.388653985810926
1.1770284008395466,-1.5871018083144726,14.393587804174292
1.2052834208991927,-1.5949907995625414,14.398521622537658
1.2323802492454414,-1.6021100448670782,14.403455440901023
1.2582928477518927,-1.6084892208543513,14.40838925926439
1.2829963162529083,-1.6141288769032736,14.413323077627755
1.306466916470779,-1.6190134361611928,14.41825689599112
1.3286820948266789,-1.623127377887871,14.423190714354488
1.349620504112917,-1.6264448435286465,14.428124532717852
1.36926202400618,-1.6289770863070208,14.433058351081218
1.38758778040169,-1.6307453387352795,14.437992169444586
1.4045801635498696,-1.6317005842533052,14.442925987807952
1.4202228449780987,-1.6318316330129425,14.447859806171317
1.434500793181169,-1.6311664465236628,14.452793624534683
1.4474002880655226,-1.6297221515359601,14.45772744289805
1.4589089341333024,-1.6275167405205548,14.462661261261415
1.4690156723934846,-1.624522713298704,14.46759507962478
1.4777107909888636,-1.6207135537418094,14.472528897988148
1.4849859345283707,-1.61609544085594,14.477462716351512
1.4908341121160933,-1.6106832906773965,14.482396534714878
1.49524970406897,-1.6045038171101291,14.487330353078246
1.4982284673169206,-1.5975184988688067,14.49226417144161
1.4997675394801606,-1.5897312732839097,14.497197989804977
1.4998654416197132,-1.581183827488645,14.502131808168343
1.4985220796585819,-1.5718658470282492,14.507065626531707
1.4957387444721348,-1.5617743882190687,14.511999444895075
1.4915181106476991,-1.5509267850528254,14.51693326325844
1.4858642339144317,-1.5393493535268161,14.521867081621808
1.4787825472460836,-1.5270347232516308,14.526800899985172
1.4702798556402756,-1.5139634849960453,14.531734718348538
1.4603643295793907,-1.5001318131292158,14.536668536711906
1.4490454971793267,-1.4855437781512244,14.54160235507527
1.436334235033627,-1.4702457731785659,14.546536173438637
1.422242757761909,-1.4542454042240414,14.551469991802003
1.4067846062723859,-1.4375332269739027,14.556403810165367
1.3899746347501136,-1.4201056013904334,14.561337628528735
1.371828996383102,-1.4019851903971345,14.5662714468921
1.3523651278403042,-1.383195448650576,14.571205265255466
1.331601732516178,-1.3637626705886807,14.576139083618832
1.30955876255808,-1.343731259735044,14.581072901982198
1.2862573996936073,-1.3231061900038064,14.586006720345564
1.261720034876592,-1.3019014773097837,14.59094053870893
1.2359702467708298,-1.2801176531090095,14.595874357072297
1.2090327790927982,-1.2578127921027336,14.600808175435663
1.180933516834589,-1.234969354337887,14.605741993799027
1.1516994613903508,-1.2116087639467399,14.610675812162395
1.1213587046098323,-1.187769472220748,14.61560963052576
1.0899404018041148,-1.1635350491563168,14.620543448889126
1.0574747437294434,-1.1389054013087196,14.625477267252492
1.023992927576032,-1.113854382024508,14.630411085615858
0.9895271269898089,-1.0883920206811222,14.635344903979224
0.9541104611558022,-1.0625436705899063,14.64027872234259
0.9177769629729924,-1.0363211772608558,14.645212540705955
0.880561546351022,-1.0097902902026887,14.650146359069321
0.842499972660605,-0.9829725548131407,14.655080177432687
0.8036288163691215,-0.9558263458201656,14.660013995796055
0.7639854298954373,-0.9283475637183379,14.664947814159419
0.7236079077166262,-0.9005504816540763,14.669881632522785
0.6825350497620661,-0.8724926814989752,14.674815450886152
0.6408063241293914,-0.8442305746796046,14.679749269249518
0.5984618291584581,-0.8157905079392728,14.684683087612884
0.5555422548997007,-0.7871909085197278,14.68961690597625
0.5120888440139032,-0.7584704769327657,14.694550724339615
0.46814335214082736,-0.7295980351203388,14.699484542702981
0.42374800777523075,-0.7005850647928596,14.704418361066347
0.3789454716879917,-0.6714893090825315,14.709352179429715
0.33377879593245746,-0.6423191357957257,14.714285997793079
0.28829138247417413,-0.6130580860133862,14.719219816156444
0.2425269414849077,-0.5837093358183458,14.724153634519812
0.1965294493401772,-0.5542821816647259,14.729087452883176
0.15034310636109716,-0.5248557783670499,14.734021271246544
0.1040122943410145,-0.49542629264940885,14.73895508960991
0.057581533897757,-0.4660708816159569,14.743888907973274
0.01109544169248533,-0.436811754152567,14.748822726336641
-0.03540131244374933,-0.40763938539890465,14.753756544700007
-0.0818640484345385,-0.37860472697628844,14.758690363063375
-0.12824811889249277,-0.3497453684387132,14.763624181426739
-0.17450895202218836,-0.3210430453144427,14.768557999790104
-0.22060209445060155,-0.2924462281226703,14.773491818153472
-0.26648325394340694,-0.263927359697816,14.778425636516836
-0.3121083419669857,-0.23558447216863534,14.783359454880204
-0.35743351605403084,-0.2074876305465863,14.78829327324357
-0.4024152219333672,-0.17966147975969204,14.793227091606933
-0.4470102353822705,-0.15207630280266243,14.798160909970301
-0.4911757037619827,-0.12474650139269172,14.803094728333667
-0.5348691871960368,-0.09766551349715534,14.808028546697033
-0.5780486993519465,-0.07080160490427871,14.812962365060399
-0.62067274778709,-0.04415473514629056,14.817896183423764
-0.6627003738200792,-0.017774577111273743,14.82283000178713
-0.704091191888929,0.008304831489068189,14.827763820150496
-0.7448054283590158,0.034062405699649766,14.832697638513864
-0.7848039597423953,0.05952332015039721,14.837631456877228
-0.8240483502929783,0.08475753944638198,14.842565275240593
-0.8625008889403475,0.10975532630841515,14.847499093603961
-0.9001246255275202,0.13448935406190346,14.852432911967327
-0.9368834063173778,0.1589105165505632,14.857366730330693
-0.9727419087338661,0.18298550582709275,14.862300548694058
-1.0076656753044662,0.20673447134757947,14.867234367057424
-1.0416211467713798,0.23020889924150115,14.87216818542079
-1.0745756943395894,0.2534408394079376,14.877102003784156
-1.1064976510308173,0.2764114815399511,14.882035822147524
-1.1373563421132227,0.2991121430614535,14.886969640510888
-1.1671221145776653,0.32151062642669415,14.891903458874253
-1.1957663656321538,0.34362935426941266,14.896837277237621
-1.223261570187005,0.3654998324005906,14.901771095600985
-1.2495813073046378,0.3871350119384993,14.906704913964353
-1.2747002855880682,0.4085287059390463,14.911638732327718
-1.2985943674842957,0.4296235698994843,14.916572550691082
-1.3212405924786446,0.4504540068006613,14.92150636905445
-1.3426171991582683,0.4710671980436815,14.926440187417816
-1.3627036461232682,0.4914460109441105,14.931374005781182
-1.3814806317256068,0.5115831982151038,14.936307824144547
-1.3989301126164702,0.5315206465669042,14.941241642507913
-1.4150353210848143,0.5512872440968123,14.946175460871281
-1.4297807811697956,0.5708878439988788,14.951109279234645
-1.443152323532186,0.5903151332778674,14.95604309759801
-1.4551370990700248,0.609589585690179,14.960976915961378
-1.4657235912657258,0.6287589798869028,14.965910734324742
-1.4749016272526208,0.6477941129727907,14.97084455268811
-1.4826623875903775,0.6666593955145794,14.975778371051476
-1.488998414739816,0.6853986923839765,14.98071218941484
-1.4939036202291336,0.7040706721192113,14.985646007778207
-1.4973732905044417,0.7226678512264977,14.990579826141573
-1.4994040914591829,0.7411834499088288,14.995513644504939
-1.4999940716379538,0.7596710624588396,15.000447462868305
-1.4991426641117298,0.7781460739898898,15.00538128123167
-1.4968506870226406,0.7965725141361409,15.010315099595038
-1.493120342797792,0.8149462633282262,15.015248917958402
-1.487955216032873,0.8333197987006434,15.02018273632177
-1.4813602700476574,0.8517646145671391,15.025116554685136
-1.4733418421165547,0.8703055153533797,15.0300503730485
-1.4639076373789797,0.8888415212935026,15.034984191411867
-1.4530667214352238,0.907387459267313,15.039918009775233
-1.4408295116351146,0.9260356921048128,15.044851828138599
-1.4272077670676113,0.9448037688155811,15.049785646501965
-1.4122145772612131,0.9636881106200933,15.05471946486533
-1.3958643496058172,0.9826428064221746,15.059653283228696
-1.378172795508278,1.0016716563950738,15.064587101592062
-1.3591569152948049,1.020785540926744,15.06952091995543
-1.3388349818749359,1.0399818395663638,15.074454738318794
-1.3172265231824702,1.05926796115657,15.07938855668216
-1.2943523034106088,1.0786447804956827,15.084322375045527
-1.270234303058985,1.098092365622059,15.089256193408893
-1.2448956978119803,1.1175631761007283,15.094190011772259
-1.2183608362685276,1.1370346568466756,15.099123830135625
-1.190655216544858,1.156478235885478,15.10405764849899
-1.1618054617726197,1.175882035047093,15.108991466862356
-1.1318392945159237,1.1952390958881238,15.113925285225722
-1.1007855101319384,1.2145656394315858,15.11885910358909
-1.0686739491006005,1.233810331976664,15.123792921952454
-1.0355354683500624,1.2529435397822917,15.12872674031582
-1.001401911605271,1.2719711720004494,15.133660558679187
-0.9663060787886016,1.2908939733729088,15.138594377042551
-0.9302816945012193,1.3096929196000144,15.143528195405919
-0.8933633756164067,1.3284010380393685,15.148462013769285
-0.8555865980149376,1.3470168567613214,15.153395832132649
-0.8169876624954778,1.3654415948117975,15.158329650496016
-0.7776036598920085,1.3836479457611117,15.163263468859382
-0.7374724354321874,1.401630876998518,15.16819728722275
-0.6966325523707774,1.4193998089665467,15.173131105586114
-0.6551232549331071,1.4369286407575423,15.17806492394948
-0.6129844306040794,1.4541964757673436,15.182998742312847
-0.5702565717993339,1.471195950327329,15.187932560676211
-0.5269807369546272,1.4878929150396325,15.192866379039579
-0.48319851107190515,1.504315755280402,15.197800197402945
-0.43895196575877543,1.5204785262190006,15.202734015766309
-0.394283618800898,1.5363698817938625,15.207667834129676
-0.3492363933053209,1.5519557848686572,15.212601652493042
-0.3038535764544425,1.5672032618892313,15.217535470856408
-0.2581787779101002,1.582097573267002,15.222469289219774
-0.21225588790779656,1.596671347064196,15.22740310758314
-0.16612903508128685,1.6109248276954018,15.232336925946505
-0.11984254405810901,1.62482468288361,15.237270744309871
-0.07344089286678493,1.6383661295402052,15.242204562673237
-0.02696867019648863,1.6515321358349881,15.247138381036603
0.019529467449281857,1.6642775602312556,15.252072199399969
0.06600883866474751,1.6765764976891464,15.257006017763336
0.11242478007716628,1.6884567278912033,15.261939836126702
0.15873268926547712,1.6999333398194378,15.266873654490066
0.2048880676198234,1.7110229233767067,15.271807472853434
0.2508465631016641,1.7217144220640168,15.2767412912168
0.2965640128629045,1.731952414004157,15.281675109580165
0.34199648568325686,1.7416798193831686,15.286608927943531
0.3871003241850039,1.7509143779683247,15.291542746306897
0.4318321867847342,1.7596708725778192,15.296476564670263
0.47614908934130057,1.7679312262199378,15.301410383033629
0.5200084464608302,1.7756645222869742,15.306344201396996
0.5633681124179405,1.7828776788060785,15.31127801976036
0.6061864216550816,1.7895699580460478,15.316211838123726
0.6484222288199618,1.7957114936043497,15.321145656487094
0.6900349483034064,1.8013221517019857,15.326079474850458
0.7309845932392217,1.8064095383548109,15.331013293213825
0.771231813928728,1.8109518224221908,15.335947111577191
0.8107379356530374,1.814963124759184,15.340880929940557
0.8494649958366933,1.818431751822902,15.345814748303923
0.8873757805270179,1.8213142262722217,15.350748566667288
0.9244338601540689,1.8236306911297588,15.355682385030656
0.9606036245368866,1.8254062713218655,15.36061620339402
0.9958503171022955,1.8265977394381334,15.365550021757386
1.0301400682836157,1.8272191122043504,15.370483840120754
1.0634399280667248,1.8273031113592573,15.375417658484118
1.0957178976528925,1.8267877690255327,15.380351476847485
1.1269429602071457,1.8256611427710194,15.385285295210851
1.1570851106634412,1.8239650630228963,15.390219113574215
1.1861153845572296,1.8217159298669328,15.395152931937583
1.214005885858367,1.8189199434705592,15.400086750300948
1.24072981377714,1.8155621620651454,15.405020568664314
1.2662614885179837,1.8116260826549502,15.40995438702768
1.2905763759558766,1.807108226944819,15.414888205391046
1.3136511112119684,1.8020467816958103,15.419822023754413
1.3354635211054562,1.7964602580514293,15.424755842117778
1.3559926454605895,1.790400575330412,15.429689660481145
1.3752187572477335,1.7838592037605148,15.434623478844511
1.3931233815397954,1.7767339577567518,15.439557297207875
1.4096893132652328,1.7690122352872182,15.444491115571243
1.4249006337409185,1.7607837045322163,15.449424933934608
1.4387427259688765,1.7521278939432958,15.454358752297974
1.4512022886821692,1.742989469537612,15.45929257066134
1.4622673491264786,1.7333350114547768,15.464226389024706
1.4719272745650633,1.7231528272050818,15.469160207388072
1.4801727824960553,1.7124714785033572,15.474094025751437
1.4869959495723137,1.701342242721726,15.479027844114805
1.492390219215167,1.6897817661880126,15.483961662478169
1.4963504079148313,1.6777569920356237,15.488895480841535
1.4988727102114014,1.6652458308394273,15.493829299204902
1.4999547023516269,1.6522483467451412,15.498763117568268
1.499595344617941,1.6388093448191479,15.503696935931634
1.4977949823275885,1.6249530195651116,15.508630754295
1.4945553455007994,1.610692615690613,15.513564572658366
1.4898795471983248,1.5960072500640101,15.518498391021732
1.483772080530056,1.5808810220102083,15.523432209385097
1.476238814337421,1.5653127609222803,15.528366027748463
1.4672869875538763,1.5493447957192752,15.533299846111829
1.4569252022488086,1.5330296504083634,15.538233664475195
1.4451634153615043,1.5163740866884756,15.543167482838562
1.432012929133337,1.4993372047516396,15.548101301201926
1.4174863802469988,1.4819212921482887,15.553035119565292
1.40159772768365,1.4641553395292275,15.55796893792866
1.3843622393092556,1.44608162760742,15.562902756292024
1.3657964772033038,1.4277400818266375,15.567836574655392
1.345918281743789,1.4091342189017555,15.572770393018757
1.324746754463891,1.3902185587066902,15.577704211382123
1.3023022396967707,1.3709565203486482,15.582638029745489
1.2786063050260739,1.3514062151310586,15.587571848108855
1.2536817205610653,1.331654797386953,15.592505666472222
1.2275524370561366,1.3117690522462346,15.597439484835586
1.2002435628958605,1.291632080239856,15.602373303198952
1.1717813399675376,1.2711998323528804,15.60730712156232
1.142193118444779,1.2505550246165804,15.612240939925684
1.1115073305057055,1.2297231458555018,15.617174758289051
1.0797534630118875,1.2087407771818537,15.622108576652417
1.0469620291733426,1.1876118626336476,15.627042395015781
1.0131645392276498,1.16633891682474,15.631976213379149
0.9783934701608247,1.1449575168682846,15.636910031742515
0.9426822344992114,1.1234427632096833,15.64184385010588
0.9060651482024401,1.1017766362060109,15.646777668469246
0.8685773976882516,1.0800142969569297,15.651711486832612
0.8302550060207493,1.058137563741235,15.65664530519598
0.791134798294996,1.0361699926338264,15.661579123559344
0.7512543662504494,1.0141885526817334,15.666512941922711
0.7106520321482479,0.9922289954042657,15.671446760286077
0.6693668119459901,0.9702856170794426,15.676380578649441
0.627438377806348,0.9483771890961593,15.681314397012809
0.5849070199748639,0.9265286828321314,15.686248215376175
0.5418136080639046,0.9047666282787813,15.69118203373954
0.49819955177986003,0.8831463832673127,15.696115852102906
0.45410676113135906,0.861665552406711,15.701049670466272
0.40957760615674493,0.8403144198773093,15.705983488829638
0.36465487620945686,0.8190893728489985,15.710917307193004
0.3193817388405191,0.7980390735870053,15.715851125556371
0.2738016983175829,0.7772000714792326,15.720784943919735
0.2279585538204426,0.7565680120495015,15.725718762283101
0.181896357353031,0.7361996328512685,15.730652580646469
0.13565937141280354,0.7160983454941904,15.735586399009833
0.0892920264573096,0.69621925727619,15.7405202173732
0.042838878210016446,0.6765830832608323,15.745454035736566
-0.0036554351548906405,0.6572310144739055,15.750387854099932
-0.050146235906389364,0.6381693737379899,15.755321672463298
-0.09658884968885033,0.6194088298378726,15.760255490826664
-0.14293864845089693,0.6009992284646588,15.765189309190031
-0.18915109332979047,0.5829572785343019,15.770123127553395
-0.23518177745009317,0.5652928887686631,15.775056945916761
-0.28098646859562143,0.5479941531377527,15.779990764280129
-0.32652115171323715,0.531043926854766,15.784924582643493
-0.37174207120849145,0.5144345065944064,15.78985840100686
-0.4166057729913151,0.4981377295130649,15.794792219370226
-0.46106914623261736,0.48210873382222985,15.79972603773359
-0.5050894647905081,0.4663855185253078,15.804659856096958
-0.5486244282671767,0.4509978613925187,15.809593674460324
-0.5916322026565606,0.43594537683501555,15.814527492823688
-0.6340714605438365,0.4212451424177076,15.819461311187055
-0.6759014208181446,0.4068755590672002,15.824395129550421
-0.7170818878603312,0.39280325992057785,15.829328947913789
-0.7575732901680766,0.3790458948040398,15.834262766277153
-0.7973367183812884,0.36557264102682085,15.839196584640518
-0.836333962671318,0.35238796288647734,15.844130403003886
-0.8745275494576865,0.3394977582798958,15.84906422136725
-0.9118807774178116,0.3268917492911625,15.853998039730618
-0.948357752754087,0.31452966918245867,15.858931858093984
-0.9839234236855102,0.3023888228730389,15.863865676457348
-1.0185436141297968,0.29041812765698216,15.868799494820715
-1.052185056544232,0.2786202840720865,15.873733313184081
-1.084815423893402,0.2670237362087797,15.878667131547447
-1.1164033607131776,0.2556611764293741,15.883600949910813
-1.146918513241072,0.24449539842063828,15.888534768274178
-1.1763315585841239,0.23342985949157197,15.893468586637544
-1.2046142328959624,0.22241375644035255,15.89840240500091
-1.2317393585365404,0.21144104973135758,15.903336223364278
-1.2576808701877302,0.20055383916361508,15.908270041727643
-1.2824138399004275,0.18973206840871643,15.913203860091008
-1.3059145010483773,0.1789324182823334,15.918137678454375
-1.3281602711663074,0.16813477947029912,15.923071496817741
-1.349129773650036,0.15728358779524185,15.928005315181107
-1.368802858297897,0.14636816707839684,15.932939133544473
-1.3871606206736098,0.13539374044508315,15.937872951907838
-1.4041854202721398,0.12434564565336476,15.942806770271204
-1.419860897470951,0.11317183272771175,15.94774058863457
-1.4341719892504323,0.10189218473425506,15.952674406997938
-1.447104943668421,0.09051262142022556,15.957608225361302
-1.4586473330747938,0.0789778173927603,15.962542043724667
-1.4687880660536177,0.06726285618068602,15.967475862088035
-1.4775173980811376,0.05539264562382543,15.972409680451399
-1.4848269408896442,0.04340019111428142,15.977343498814767
-1.490709670527937,0.03126235741099451,15.982277317178132
-1.4951599341109136,0.018954684777600293,15.987211135541498
-1.4981734552515136,0.006461037790171973,15.992144953904864
-1.4997473381700925,-0.00623189452172484,15.99707877226823
-1.4998800704769997,-0.019095575793187068,16.002012590631598
-1.4985715246259304,-0.03210699121213975,16.006946408994963
-1.4958229580364557,-0.045257009177243575,16.011880227358326
-1.491637011885731,-0.0585688908008862,16.016814045721695
-1.486017708570546,-0.07204182096618472,16.02174786408506
-1.4789704478420325,-0.0856937911342023,16.026681682448427
-1.470502001616947,-0.09948754549419389,16.031615500811792
-1.4606205074702816,-0.11340039205734133,16.03654931917516
-1.4493354608156894,-0.12747081451517725,16.041483137538524
-1.436657705781026,-0.14171093405875207,16.04641695590189
-1.422599424787923,-0.15606060946116837,16.051350774265256
-1.4071741268453635,-0.1704953571658681,16.05628459262862
-1.3903966345684589,-0.18499941200815054,16.061218410991987
-1.3722830699349833,-0.1996022979407835,16.066152229355353
-1.3528508387933118,-0.21431499562532835,16.07108604771872
-1.3321186141365933,-0.22908506838511883,16.076019866082085
-1.3101063181593882,-0.24388205057089454,16.08095368444545
-1.2868351031138294,-0.25869189416704025,16.085887502808816
-1.2623273309837506,-0.27351382341531527,16.090821321172182
-1.2366065519965588,-0.28830320246456476,16.095755139535548
-1.2096974819929727,-0.3030857081645847,16.100688957898914
-1.1816259786769623,-0.31785945800073073,16.105622776262283
-1.1524190167683057,-0.3325504570097689,16.110556594625645
-1.1221046620817825,-0.3471283654435045,16.115490412989015
-1.0907120445579475,-0.3616059690986293,16.12042423135238
-1.0582713302713236,-0.37602204602204886,16.125358049715743
-1.0248136924428721,-0.3904146559397966,16.130291868079112
-0.9903712814849258,-0.40473717557477734,16.135225686442478
-0.954977194106689,-0.4189174717813769,16.140159504805844
-0.9186654415108948,-0.43287838008741014,16.14509332316921
-0.8814709167112224,-0.4466617323777581,16.150027141532576
-0.8434293610027764,-0.46030374991046746,16.15496095989594
-0.8045773296171475,-0.4737738793241335,16.159894778259307
-0.7649521565954615,-0.4870535510209129,16.164828596622673
-0.7245919189130062,-0.5001181710930634,16.16976241498604
-0.6835353998899713,-0.512899995470776,16.174696233349405
-0.6418220519234409,-0.5253693717093499,16.17963005171277
-0.5994919585764227,-0.5375854439527911,16.184563870076136
-0.5565857960604197,-0.5496110934602807,16.189497688439502
-0.5131447941484596,-0.5614502520713882,16.194431506802868
-0.46921069655624126,-0.5730623204200925,16.199365325166234
-0.42482572082929243,-0.5843749645848252,16.2042991435296
-0.38003251777512703,-0.5953135001418512,16.209232961892965
-0.3348741304785431,-0.6058564558734976,16.214166780256335
-0.2893939529406142,-0.6160433124820789,16.219100598619697
-0.24363568837981942,-0.6259444734595381,16.224034416983063
-0.1976433072365871,-0.6355696737180527,16.228968235346432
-0.1514610049207242,-0.6448601820558102,16.233902053709794
-0.10513315934278628,-0.6537714402613785,16.238835872073164
-0.05870428827006227,-0.6622708190921884,16.24376969043653
-0.01221900654818242,-0.6703703854876555,16.248703508799892
0.03427801677066137,-0.6780956787271529,16.253637327163258
0.08074210135139491,-0.685438243250638,16.258571145526627
0.12712859851068728,-0.6923412619263587,16.263504963889993
0.17339293412124945,-0.698828224753854,16.26843878225336
0.2194906514443996,-0.7049493366754015,16.273372600616725
0.2653774538497294,-0.710738366731861,16.27830641898009
0.31100924738111496,-0.7161643305428608,16.283240237343456
0.356342183127758,-0.7211789288860503,16.288174055706822
0.4013326993600763,-0.7257235546128187,16.293107874070188
0.4459375633892268,-0.7297903328106949,16.298041692433554
0.4901139131107204,-0.7333894682009037,16.30297551079692
0.5338192981919526,-0.7365408540704942,16.30790932916029
0.5770117208637495,-0.7392762099814162,16.31284314752365
0.6196496762774263,-0.7416089756874699,16.317776965887017
0.6616921923879088,-0.7435288539389115,16.322710784250383
0.7030988693250193,-0.7449879222656692,16.32764460261375
0.7438299182148138,-0.7459566190149266,16.332578420977118
0.7838461994138387,-0.746378598134917,16.337512239340484
0.823109260119642,-0.7462842312491508,16.342446057703846
0.8615813713211753,-0.745713722828002,16.34737987606721
0.8992255640535756,-0.7447078851605383,16.352313694430578
0.9360056649228983,-0.7432031630579958,16.357247512793947
0.9718863308659031,-0.7411355595266074,16.362181331157313
1.0068330831125676,-0.7385226727027964,16.36711514952068
1.0408123403174576,-0.7354439341580413,16.372048967884044
1.0737914508291777,-0.7318990018420375,16.376982786247407
1.105738724066214,-0.7278595932850521,16.381916604610776
1.1366234609693007,-0.7232882281822662,16.386850422974142
1.1664159835011105,-0.7181510189882917,16.391784241337508
1.1950876631647427,-0.7125139707101791,16.396718059700873
1.2226109485135945,-0.7064140349167016,16.40165187806424
1.248959391626415,-0.6998661538468207,16.406585696427605
1.2741076735218007,-0.6928414335467207,16.41151951479097
1.2980316284880624,-0.6852578399472574,16.416453333154337
1.3207082673046358,-0.6771380306824258,16.421387151517703
1.3421157993331294,-0.668562418333848,16.42632096988107
1.3622336534566373,-0.6595414380278329,16.431254788244438
1.3810424978469948,-0.6500345450573433,16.436188606607804
1.3985242585414241,-0.6400467190479321,16.441122424971166
1.4146621368102315,-0.6295883329479518,16.44605624333453
1.4294406252992642,-0.6186626579746403,16.450990061697897
1.4428455229313242,-0.6072973046468064,16.455923880061267
1.4548639485524033,-0.5955278607896751,16.460857698424633
1.4654843533095752,-0.5833274496083914,16.465791516788
1.474696531748623,-0.5706564705467795,16.47072533515136
1.4824916316207273,-0.5575368407226461,16.475659153514727
1.488862162388881,-0.5440078137170092,16.480592971878096
1.4938020024257264,-0.5300935937827296,16.48552679024146
1.4973064048960538,-0.515815446653805,16.490460608604828
1.4993720023181276,-0.5011162393117692,16.495394426968193
1.499996809799623,-0.48599408226161467,16.500328245331556
1.4991802269449395,-0.4705242052595498,16.505262063694925
1.496923038432183,-0.45471062653782446,16.51019588205829
1.4932274132590928,-0.4385658035179942,16.515129700421657
1.4880969026588398,-0.42209147064871794,16.520063518785022
1.4815364366875081,-0.4053116786848666,16.52499733714839
1.47355231948666,-0.38821310581792035,16.529931155511758
1.464152223225552,-0.37082364856037997,16.53486497387512
1.4533451807286513,-0.35316469772908504,16.539798792238486
1.441141576795796,-0.3352494703354172,16.54473261060185
1.4275531382231148,-0.31707952774159603,16.549666428965217
1.412592922534389,-0.2986510568494241,16.554600247328583
1.396275305433749,-0.2800153510859447,16.559534065691953
1.3786159669916174,-0.26118925751679944,16.564467884055315
1.3596318765772688,-0.2421694761715706,16.56940170241868
1.3393412765524604,-0.22297732251337973,16.574335520782046
1.3177636647418751,-0.20362833702086702,16.579269339145412
1.2949197756969963,-0.1841850024695824,16.58420315750878
1.27083156077184,-0.16467571105637485,16.589136975872147
1.2455221670290788,-0.14507291314386264,16.59407079423551
1.219015914997484,-0.1253558638117337,16.599004612598875
1.1913382753015602,-0.10556466181492162,16.60393843096224
1.1625158441861212,-0.08573903065758326,16.60887224932561
1.1325763179592303,-0.06590152307235227,16.613806067688976
1.101548466377906,-0.04605842413888807,16.618739886052342
1.0694621050024897,-0.02616599036531753,16.623673704415708
1.0363480665460412,-0.006257542875770099,16.62860752277907
1.0022381712462376,0.013616941974057677,16.63354134114244
0.967165196288472,0.033380547667869104,16.638475159505806
0.9311628443091433,0.05303815580484076,16.64340897786917
0.8942657110100071,0.07260104331860932,16.648342796232537
0.8565092519140606,0.09210792399124505,16.653276614595903
0.8179297482952564,0.11159017514796428,16.65821043295927
0.7785642723149608,0.13098076615718338,16.663144251322635
0.7384506513980399,0.15017090966228477,16.668078069686
0.6976274318835196,0.16919028959593826,16.673011888049366
0.6561338419841986,0.18810086364560388,16.677945706412732
0.6140097540911942,0.20692122523480855,16.6828795247761
0.5712956464594521,0.22564151168119698,16.687813343139467
0.5280325643108982,0.24419625129954337,16.69274716150283
0.4842620803929302,0.26253562461376967,16.697680979866195
0.44002625503005777,0.280625186425262,16.70261479822956
0.3953675957067332,0.29848187354577543,16.70754861659293
0.35032901622099727,0.31613528620713516,16.712482434956296
0.30495379544696627,0.3335529985928023,16.717416253319662
0.2592855357472284,0.35076011733609613,16.722350071683024
0.2133681210738775,0.3677911097039792,16.72728389004639
0.1672456747992696,0.3846060759469176,16.73221770840976
0.12096251731659952,0.40115106229052855,16.737151526773125
0.07456312345107376,0.4174052794729502,16.74208534513649
0.028092079722756888,0.43337625010652864,16.747019163499857
-0.01840595849779536,0.4490622507783683,16.75195298186322
-0.06488630990028127,0.4644688704227892,16.75688680022659
-0.11130431017008986,0.4795716463871542,16.761820618589955
-0.15761535490774403,0.4944054089373316,16.76675443695332
-0.20377494249034847,0.5089891730062148,16.771688255316686
-0.24973871683457083,0.5232611060438217,16.776622073680052
-0.2954625100197672,0.5372017740741161,16.78155589204342
-0.3409023847300077,0.5508292471821901,16.786489710406784
-0.38601467647492826,0.564168844059382,16.79142352877015
-0.43075603554806535,0.5772315598536226,16.796357347133515
-0.4750834686829629,0.5900395029486679,16.80129116549688
-0.5189543803665285,0.6025938732047442,16.80622498386025
-0.5623266137703008,0.6148615291677801,16.811158802223616
-0.6051584912602493,0.6268449887105392,16.81609262058698
-0.6474088544460196,0.6386022078724225,16.821026438950344
-0.6890371037310894,0.6501622532970983,16.82596025731371
-0.7300032373263089,0.6615157588432135,16.83089407567708
-0.7702678896884553,0.6726726977993941,16.835827894040445
-0.8097923693481163,0.683634542522617,16.84076171240381
-0.8485386960891269,0.694355820326649,16.845695530767177
-0.8864696374450554,0.7048095751111747,16.85062934913054
-0.9235487444768335,0.7150179652949856,16.85556316749391
-0.9597403867976233,0.7250153316957286,16.860496985857274
-0.9950097868111278,0.734846404823586,16.86543080422064
-1.0293230531304085,0.7444913355903924,16.870364622584006
-1.0626472131449995,0.7539227138042645,16.875298440947372
-1.0949502447053479,0.763176615439899,16.880232259310738
-1.1262011068937068,0.7722787583588818,16.885166077674103
-1.156369769852419,0.7812545920975169,16.89009989603747
-1.185427243640319,0.7901139195410677,16.895033714400835
-1.2133456060900594,0.7988555173986508,16.8999675327642
-1.2400980296394095,0.8074864127173513,16.90490135112757
-1.265658807110466,0.8159559638171813,16.909835169490933
-1.2900033764125842,0.8242646540349002,16.9147689878543
-1.31310834414471,0.8324829493722011,16.919702806217664
-1.3349515080748515,0.8406273442015807,16.92463662458103
-1.3555118784747566,0.8486948602214502,16.9295704429444
-1.374769698289584,0.8566900374674877,16.934504261307765
-1.3927064621230718,0.8645731754424227,16.93943807967113
-1.409304934019862,0.872334805181745,16.944371898034493
-1.4245491640280372,0.8800450616953885,16.94930571639786
-1.4384245035259244,0.8877362059246419,16.95423953476123
-1.4509176192982798,0.8954013768423511,16.959173353124594
-1.4620165063487034,0.9030467164540681,16.96410717148796
-1.4717104994354764,0.9106086900901871,16.969040989851326
-1.479990283320161,0.9180862575400733,16.973974808214688
-1.4868479017188556,0.9255406129686718,16.978908626578058
-1.4922767649476034,0.9329514090424486,16.983842444941423
-1.4962716562546512,0.9403071041745222,16.98877626330479
-1.4988287368333593,0.9476365749776889,16.993710081668155
-1.499945549511002,0.9549120710875988,16.99864390003152
-1.4996210211099708,0.9621414155714588,17.00357771839489
-1.4978554634789965,0.9693174292695396,17.008511536758252
-1.4946505731934843,0.9764603573073142,17.01344535512162
-1.4900094299252473,0.9835704618209542,17.018379173484984
-1.4839364934831445,0.9906536852495275,17.02331299184835
-1.4764375995275114,0.9977261572812912,17.02824681021172
-1.4675199539625254,1.0047645288913025,17.033180628575085
-1.4571921260118499,1.011739549310426,17.038114446938447
-1.445464039984191,1.0186843376500756,17.043048265301813
-1.4323469657367514,1.025622211082523,17.04798208366518
-1.4178535078457057,1.032526016665424,17.05291590202855
-1.401997593494115,1.0393513501033058,17.057849720391914
-1.3847944590888648,1.0460903790611131,17.06278353875528
-1.366260635619555,1.0527476277405585,17.067717357118642
-1.346413932773443,1.0592979436829453,17.072651175482008
-1.3252734218215054,1.0657040699529348,17.077584993845377
-1.3028594172924641,1.0719774007152552,17.082518812208743
-1.2791934574517685,1.0781023340186169,17.08745263057211
-1.254298283605021,1.0840561856166941,17.092386448935475
-1.2281978182450646,1.0898082251170194,17.09732026729884
-1.2009171420642806,1.095367506454046,17.102254085662207
-1.172482469853775,1.1007935885706872,17.107187904025572
-1.1429211253128244,1.1060776871054394,17.112121722388938
-1.1122615147927168,1.1111373410090284,17.117055540752304
-1.0805331000003269,1.1159528069162292,17.12198935911567
-1.0477663696874944,1.1205277825413777,17.126923177479036
-1.013992810353419,1.1249158228766267,17.1318569958424
-0.979244875988532,1.129140980064637,17.136790814205767
-0.9435559568883616,1.1331314314170908,17.141724632569133
-0.9069603475679311,1.1368354591743106,17.1466584509325
-0.8694932138070715,1.140220535574198,17.151592269295865
-0.8311905588587085,1.1433250471322363,17.156526087659234
-0.7920891888522874,1.1461511980604433,17.161459906022596
-0.7522266774256241,1.1486940167410105,17.166393724385962
-0.7116413296193115,1.1509391964394176,17.171327542749328
-0.6703721450684124,1.152858951157609,17.176261361112694
-0.6284587805263864,1.154476790461594,17.181195179476063
-0.5859415117580791,1.1558463046826233,17.18612899783943
-0.5428611948371868,1.1569714732699203,17.191062816202795
-0.4992592268867901,1.1578456078202748,17.195996634566157
-0.4551775062994471,1.1584519378291889,17.200930452929523
-0.41065839247595404,1.15883346269533,17.205864271292892
-0.3657446651209632,1.1589657743194648,17.210798089656258
-0.32047948313464397,1.1587791307079278,17.215731908019624
-0.27490634314005186,1.1582744027289626,17.22066572638299
-0.2290690376860628,1.1575112106772172,17.225599544746352
-0.18301161316574477,1.1564808570885101,17.23053336310972
-0.1367783274910325,1.1552084311825856,17.235467181473087
-0.0904136075638016,1.153726542018005,17.240400999836453
-0.04396200658499175,1.1520005559646789,17.24533481819982
0.002531838757942051,1.1499729990453111,17.250268636563185
0.04902325118379876,1.1476427765693946,17.255202454926554
0.09546755574910883,1.1450161356512387,17.260136273289916
0.1418201227777947,1.1421098589788183,17.265070091653282
0.18803641074699087,1.1389538797845806,17.270003910016648
0.2340720090883851,1.1355996593694158,17.274937728380014
0.2798826808635129,1.1320637181230304,17.279871546743383
0.3254244052723185,1.1283289251923003,17.28480536510675
0.37065341995408824,1.1243563335631948,17.28973918347011
0.415526263039979,1.1201116021005961,17.294673001833477
0.4599998149166567,1.1155748048175758,17.299606820196843
0.5040313396613834,1.1107038568286456,17.304540638560212
0.5475785261078839,1.1055181492441948,17.309474456923578
0.5905995285047614,1.1000832823961355,17.314408275286944
0.6330530067259885,1.0944291552160148,17.319342093650306
0.6748981659960109,1.0885627432379108,17.324275912013672
0.7160947960905146,1.0824667812436688,17.32920973037704
0.7566033099756015,1.0761660280441854,17.334143548740407
0.7963847818481881,1.0696408760569285,17.339077367103773
0.8354009845409296,1.0628323775799735,17.34401118546714
0.8736144262557288,1.055745080208202,17.348945003830504
0.9109883865907746,1.0484504899809057,17.35387882219387
0.9474869518261346,1.040983790484157,17.358812640557236
0.9830750494344482,1.0333277165999508,17.363746458920602
1.0177184817829936,1.0254509754946755,17.368680277283968
1.051383958995218,1.0173598607452474,17.373614095647333
1.0840391309400266,1.0090912438074973,17.378547914010703
1.1156526183177808,1.0006725084582564,17.383481732374065
1.14619404281376,0.9921217744030482,17.38841555073743
1.1756340562894527,0.9834405439775302,17.393349369100797
1.2039443689841,0.9746738879967826,17.398283187464163
1.2310977766991007,0.9658228481409032,17.403217005827532
1.2570681869392752,0.9568300962788843,17.408150824190898
1.2818306439859841,0.9476946542594191,17.413084642554264
1.3053613528777952,0.9385114297110709,17.418018460917626
1.3276377022756534,0.9292990438239639,17.42295227928099
1.3486382861909165,0.9200514558312937,17.42788609764436
1.3683429245547922,0.9107294631733202,17.432819916007727
1.3867326826101745,0.9013156620510546,17.437753734371093
1.4037898891064347,0.8918779163628008,17.44268755273446
1.4194981532803266,0.8824268038244678,17.44762137109782
1.4338423806062823,0.8729682510614026,17.45255518946119
1.4468087873012223,0.8635100762265734,17.457489007824556
1.4583849135697726,0.8540143388149231,17.46242282618792
1.4685596355772619,0.8445017223714077,17.467356644551288
1.477323176138907,0.835002932718694,17.472290462914653
1.4846671141150156,0.8255508786105595,17.47722428127802
1.4905843925030928,0.8161501921384833,17.482158099641385
1.4950693252191243,0.8067613606815577,17.48709191800475
1.4981176025614906,0.7974039286730537,17.492025736368117
1.499726295352294,0.7881402772445324,17.496959554731482
1.4998938577520855,0.7789612043744866,17.501893373094852
1.4986201287453107,0.7699035262209416,17.506827191458218
1.4959063322950212,0.7609212261022464,17.51176100982158
1.4917550761667533,0.7520260936509194,17.516694828184946
1.4861703494226248,0.7432513851250689,17.52162864654831
1.479157518588165,0.7345850353330644,17.52656246491168
1.470723322495435,0.7260140680689905,17.531496283275047
1.4608758658075058,0.717626804636971,17.536430101638413
1.449624611230421,0.7094277571312678,17.541363920001775
1.4369803704202706,0.7013539151887552,17.54629773836514
1.4229552935938825,0.6934189855896382,17.55123155672851
1.4075628578534167,0.6856910564804659,17.556165375091876
1.3908178542357315,0.6781950293603319,17.56109919345524
1.3727363734993185,0.6708694383663643,17.566033011818607
1.3533357906621757,0.6636678948313828,17.57096683018197
1.3326347483057086,0.6566494728577864,17.57590064854534
1.3106531386605094,0.6498234002335848,17.580834466908705
1.287412084491297,0.643157480050568,17.58576828527207
1.2629339187994901,0.6366691213142092,17.590702103635437
1.237242163362765,0.630371733573173,17.595635921998802
1.210361506132286,0.6242505489780815,17.60056974036217
1.1823177775094003,0.6183035634842975,17.605503558725534
1.1531379255243441,0.6125750327110163,17.6104373770889
1.1228499899411912,0.607105871219891,17.615371195452266
1.091483075313637,0.6018839347397724,17.62030501381563
1.0590673230174872,0.5969108550280848,17.625238832179
1.0256338822870956,0.5921585408410435,17.630172650542367
0.9912148802830244,0.5875977916827381,17.63510646890573
0.9558433912202134,0.583231894116804,17.640040287269095
0.9195534045859272,0.5791051467786033,17.64497410563246
0.8823797924783556,0.5752412933215656,17.64990792399583
0.8443582760970015,0.5715943471693585,17.654841742359196
0.805525391417092,0.5681113205918915,17.65977556072256
0.7659184540810898,0.5648051380101522,17.664709379085927
0.7255755235411248,0.5617196571640459,17.66964319744929
0.6845353664863799,0.558932046145758,17.67457701581266
0.6428374195913537,0.5564788349947871,17.679510834176025
0.6005217516196577,0.5543258022434804,17.68444465253939
0.5576290249210579,0.5523894160067258,17.689378470902756
0.5142004563576865,0.550655766644458,17.694312289266122
0.47027777769767504,0.5491522487211009,17.699246107629484
0.42590319551380906,0.5479113287181595,17.704179925992854
0.3811193506261242,0.5469481255323628,17.70911374435622
0.3359692771269101,0.5462056742178194,17.714047562719585
0.29049636102820736,0.5457045904127995,17.71898138108295
0.24474429857085053,0.545464002065102,17.723915199446317
0.19875705423540435,0.5454269802171888,17.728849017809683
0.1525788184956323,0.5455502302262115,17.73378283617305
0.10625396535437835,0.5458187420459949,17.738716654536415
0.05982700970343241,0.5462236267101344,17.74365047289978
0.013342564547777602,0.5467800907522252,17.748584291263146
-0.03315470186423264,0.5475301220233382,17.753518109626516
-0.07962010896388615,0.5484744355205851,17.75845192798988
-0.12600900679704805,0.5496028280543584,17.763385746353244
-0.1722768189295942,0.5508775686117451,17.76831956471661
-0.2183790852820689,0.5522776357578885,17.773253383079975
-0.26427150485287243,0.5538043066788944,17.778187201443345
-0.3099099782880403,0.5554393693211517,17.78312101980671
-0.35525065025800723,0.557159329516612,17.788054838170076
-0.40024995159912463,0.5589737963997409,17.79298865653344
-0.4448646411807477,0.5608715779511431,17.797922474896804
-0.48905184745674946,0.5628329306213713,17.802856293260174
-0.5327691096620464,0.5648670737273367,17.80779011162354
-0.5759744186144498,0.566981901059722,17.812723929986905
-0.6186262570825032,0.5691487814299072,17.81765774835027
-0.6606836396804927,0.5713545350487632,17.822591566713633
-0.7021061522525919,0.5736195013006435,17.827525385077003
-0.7428539907078764,0.5759220605012989,17.83245920344037
-0.78288799926941,0.5782578578638544,17.837393021803734
-0.8221697080999829,0.5806195549770805,17.8423268401671
-0.8606613702689709,0.5829760695239525,17.847260658530466
-0.8983259980245051,0.5852896775472727,17.852194476893835
-0.9351273983359231,0.5875228271249933,17.857128295257198
-0.971030207672853,0.5897295147502205,17.862062113620564
-1.0059999259869523,0.5919290700211131,17.86699593198393
-1.040002949864099,0.5940834824736706,17.871929750347295
-1.0730066048147802,0.5961820093181339,17.876863568710665
-1.1049791766719925,0.5981795539038061,17.88179738707403
-1.1358899420663249,0.6000450739756942,17.886731205437393
-1.1657091979489451,0.6018153082912375,17.89166502380076
-1.1944082901340503,0.6034870588496245,17.896598842164124
-1.221959640833617,0.6050525930740736,17.901532660527494
-1.2483367751574965,0.6064914425022695,17.90646647889086
-1.273514346554152,0.6077496103237026,17.911400297254225
-1.2974681611667191,0.608813259930451,17.91633411561759
-1.3201752010816548,0.6097130214582087,17.921267933980953
-1.341613646447296,0.6104204712147705,17.926201752344323
-1.3617628964411497,0.6109680349333466,17.93113557070769
-1.380603589065901,0.6113695776627699,17.936069389071054
-1.3981176197548726,0.6115427715508589,17.94100320743442
-1.4142881587692104,0.6114369570130294,17.945937025797786
-1.4290996673700942,0.6111344804912457,17.95087084416115
-1.4425379127503266,0.6106690265601717,17.955804662524518
-1.4545899817111094,0.6100073072483426,17.960738480887883
-1.4652442930706568,0.6091212284155268,17.96567229925125
-1.4744906087929024,0.6079920266729834,17.970606117614615
-1.4823200438255355,0.6066400178105755,17.975539935977984
-1.4887250746378868,0.6051343019950862,17.98047375434135
-1.4936995464505285,0.6034593651620699,17.985407572704712
-1.4972386791495558,0.6015724583138425,17.99034139106808
-1.499339071879961,0.599510897261405,17.995275209431444
-1.4999987063135907,0.5972847232454037,18.000209027794813
-1.4992169485886384,0.5948389903619437,18.00514284615818
-1.4969945499187134,0.5922083232433737,18.010076664521545
-1.4933336458710067,0.5894635788279087,18.015010482884907
-1.4882377543141458,0.5865718235199432,18.019944301248273
-1.4817117720377646,0.5834779463523353,18.024878119611643
-1.4737619700470677,0.5801962870132621,18.02981193797501
-1.4643959875368173,0.5767735268371402,18.034745756338374
-1.453622824550595,0.573198780700156,18.03967957470174
-1.441452833332436,0.5694731459347827,18.044613393065102
-1.4278977083790212,0.5655841994539044,18.04954721142847
-1.412970475202147,0.5615348495342727,18.054481029791837
-1.396685477812089,0.5573345599825137,18.059414848155203
-1.3790583649340222,0.5529792466521194,18.06434866651857
-1.3601060749707425,0.5484527548276679,18.069282484881935
-1.3398468197260471,0.543790689273786,18.074216303245304
-1.318300066904514,0.5390308212041707,18.079150121608667
-1.2954865214043558,0.5341207144650342,18.084083939972032
-1.2714281054215384,0.5290790715982079,18.089017758335398
-1.2461479373841229,0.5239602303110604,18.093951576698764
-1.2196703097369985,0.5187815769588695,18.098885395062133
-1.1920206655987322,0.5135123964446112,18.1038192134255
-1.1632255743123816,0.508105488751863,18.10875303178886
-1.1333127059143626,0.5025801039806082,18.113686850152227
-1.1023108045453935,0.4969998314474316,18.118620668515593
-1.0702496608295278,0.4913673059197297,18.123554486878962
-1.0371600832474581,0.4856385960901921,18.12848830524233
-1.0030738685317278,0.47988067856559075,18.133422123605694
-0.9680237711122759,0.47407687626557987,18.138355941969056
-0.9320434716419173,0.4681208015636384,18.143289760332422
-0.8951675446314051,0.4620217647329122,18.14822357869579
-0.8574314252260961,0.4558336774108957,18.153157397059157
-0.8188713751549328,0.44963422729289093,18.158091215422523
-0.7795244478857823,0.44343223539200516,18.16302503378589
-0.7394284530195008,0.43719356563187334,18.167958852149255
-0.698621919957715,0.43088604007245157,18.17289267051262
-0.6571440608787925,0.4244863737381989,18.177826488875986
-0.6150347330576679,0.41801420161848946,18.182760307239352
-0.5723344005658147,0.41148489471075445,18.187694125602718
-0.5290840953882566,0.40494957593722675,18.192627943966084
-0.4853253779946438,0.3984567731105375,18.197561762329453
-0.44110029740271917,0.39197843977422797,18.202495580692815
-0.3964513507719873,0.3854738475499776,18.20742939905618
-0.35142144256718405,0.37890972918589555,18.212363217419547
-0.3060538433300408,0.3722922342726912,18.217297035782913
-0.26039214809928884,0.3656436382566074,18.222230854146282
-0.21448023451913692,0.3589870549033447,18.227164672509648
-0.16836222067576087,0.3523880357722856,18.232098490873014
-0.12208242270308446,0.34584952827111093,18.237032309236376
-0.07568531219801944,0.3393446142755128,18.241966127599742
-0.029215473486526602,0.33287294148784574,18.24689994596311
0.017282439218753165,0.32642247509106675,18.251833764326477
0.06376374472810743,0.3199422652092598,18.256767582689843
0.11018377781020305,0.3133531315289634,18.26170140105321
0.15649793211206908,0.3067361304320126,18.26663521941657
0.20266170302284436,0.30018763933689346,18.27156903777994
0.2486307304392099,0.2937584755194162,18.276502856143306
0.29436084139271634,0.2874581722327553,18.281436674506672
0.3398080924965263,0.2812710868409565,18.286370492870038
0.38492881217210617,0.2751814854209584,18.291304311233404
0.4296796426143532,0.2691565854023166,18.296238129596766
0.4740175814554751,0.2632163246277336,18.301171947960135
0.5179000230870794,0.25737928207184135,18.3061057663235
0.5612847996013477,0.25165867033986833,18.311039584686867
0.6041302213111949,0.24608463675192993,18.315973403050233
0.6463951168111691,0.2406529765335814,18.3209072214136
0.6880388725403256,0.2352923548422029,18.325841039776968
0.7290214718087911,0.22998062154587234,18.33077485814033
0.7693035332511328,0.2247604835411388,18.335708676503696
0.8088463486689548,0.21964187171352184,18.340642494867062
0.8476119202268068,0.21465625948456077,18.345576313230428
0.8855629969653154,0.20983679519102513,18.350510131593797
0.9226631105967148,0.20518725583064326,18.355443949957163
0.9588766105483433,0.2006394461858418,18.360377768320525
0.9941686982203077,0.19621940722352577,18.36531158668389
1.0285054604243837,0.19198748079116412,18.370245405047257
1.061853901972303,0.18799093410292117,18.375179223410626
1.0941819773815809,0.18422903413115033,18.380113041773992
1.1254586216692113,0.18065964332892415,18.385046860137358
1.1556537802027085,0.17723383235348547,18.38998067850072
1.1847384375805663,0.17395935503741422,18.394914496864086
1.2126846455139744,0.17087931357447303,18.399848315227455
1.2394655496830895,0.16802074904837752,18.40478213359082
1.265055415542207,0.16540470871277013,18.409715951954187
1.2894296530488132,0.16294594475913526,18.414649770317553
1.312564840292822,0.1605938675603771,18.41958358868092
1.334438746003415,0.15839565047112492,18.424517407044284
1.35503035091166,0.1564198821956823,18.42945122540765
1.3743198679486153,0.15467169239583006,18.434385043771016
1.3922887612592214,0.15306888274050962,18.43931886213438
1.4089197640139703,0.15157495081364444,18.444252680497748
1.4241968950011215,0.15025274550023957,18.449186498861117
1.4381054739834562,0.14913672208972134,18.45412031722448
1.4506321358050043,0.148244213793012,18.459054135587845
1.4617648432339534,0.14752055944247863,18.46398795395121
1.4714928985296352,0.14695862988990413,18.468921772314577
1.479806953722232,0.14657334571922853,18.473855590677946
1.4866990195955432,0.14639884269763784,18.478789409041312
1.4921624733640513,0.14641418941755963,18.483723227404678
1.496192065036953,0.14659615346701826,18.48865704576804
1.4987839224630184,0.1469423462179485,18.493590864131406
1.499935555051448,0.14744815805400446,18.498524682494775
1.4996458561651596,0.14812995222881178,18.50345850085814
1.4979151041842067,0.1489858787562493,18.508392319221507
1.4947449622382454,0.149999892602675,18.513326137584873
1.4901384766083907,0.15121739949295265,18.518259955948235
1.484100073799966,0.15261628959822557,18.523193774311604
1.4766355562889644,0.1541165138633631,18.52812759267497
1.4677520969462412,0.15575774814192112,18.533061411038336
1.4574582321449034,0.15762109943503688,18.5379952294017
1.4457638535574926,0.15968791292048962,18.542929047765067
1.4326801986507673,0.16191428322257764,18.547862866128433
1.4182198398873016,0.1642609238577874,18.5527966844918
1.4023966726442254,0.16669789800055387,18.557730502855165
1.3852259018607764,0.16926417313530642,18.56266432121853
1.3667240274274386,0.17203764948721192,18.567598139581897
1.34690882833068,0.17504762347650302,18.572531957945266
1.325799345568669,0.17823848532153388,18.57746577630863
1.303415863854183,0.1815105772525407,18.582399594671994
1.2797798921224623,0.1849326731860172,18.58733341303536
1.2549141428626172,0.1886160106431267,18.592267231398726
1.2288425102925933,0.1925792683571699,18.597201049762095
1.201590047398511,0.1967080932953323,18.60213486812546
1.1731829418605133,0.20095779882758996,18.607068686488827
1.1436484908882212,0.20535022665806202,18.61200250485219
1.113015074990169,0.20988555291266414,18.616936323215555
1.0813121307019984,0.21451984693346468,18.621870141578924
1.0485701223002664,0.2192451609550741,18.62680395994229
1.0148205125281737,0.2240701923939381,18.631737778305656
0.9800957323622913,0.22900465235863637,18.63667159666902
0.9444291498486063,0.23406066540269513,18.641605415032387
0.9078550380382449,0.2391986498932988,18.646539233395753
0.8704085420535264,0.24442819626766407,18.65147305175912
0.8321256453159497,0.24978600141395066,18.656406870122485
0.7930431349686414,0.25526772457874913,18.66134068848585
0.7531985665266479,0.26083587385018453,18.666274506849216
0.7126302277886458,0.2665083082813172,18.671208325212586
0.6713771020452127,0.2723165619846185,18.676142143575948
0.6294788306184533,0.2782664254304178,18.681075961939314
0.5869756747697096,0.28432652403251985,18.68600978030268
0.5439084770112577,0.29044993876246855,18.690943598666045
0.5003186218594974,0.29660699013990494,18.695877417029415
0.4562479960675484,0.3028049372801966,18.70081123539278
0.41173894837487807,0.30905217014911385,18.705745053756143
0.3668342488132812,0.31529065756697344,18.71067887211951
0.3215770476078185,0.3215413053084967,18.715612690482875
0.2760108337126227,0.32778845744425944,18.720546508846244
0.2301793930211022,0.33401786160705527,18.72548032720961
0.18412676629072625,0.34025533976188144,18.730414145572976
0.13789720682298764,0.3465601755596736,18.73534796393634
0.09153513793924896,0.35292583709286485,18.740281782299704
0.045085110292879066,0.3593148802468594,18.745215600663073
-0.0014082409404222451,0.36570998797577464,18.75014941902644
-0.04790023895427832,0.37212564371367857,18.755083237389805
-0.09434620824253309,0.37856327295608516,18.76001705575317
-0.14070151752945026,0.3850155148996521,18.764950874116536
-0.18692162265706838,0.39146030111739405,18.769884692479902
-0.23296210938897255,0.3978792093128806,18.774818510843268
-0.2787787360893069,0.404239445091302,18.779752329206634
-0.3243274762358335,0.4105806491120966,18.78468614757
-0.36956456072619726,0.41694774977555804,18.789619965933365
-0.41444651993702036,0.4233183856523197,18.794553784296735
-0.4589302254949963,0.4296123022108796,18.7994876026601
-0.5029729317204072,0.4358135447126599,18.804421421023463
-0.5465323167024657,0.44193468698654104,18.80935523938683
-0.5895665229677509,0.4480037442404384,18.814289057750194
-0.6320341977023536,0.4540198190224905,18.819222876113564
-0.6738945324887817,0.4599717986215651,18.82415669447693
-0.7151073025201511,0.46586034107386015,18.829090512840295
-0.7556329052532459,0.4716562908045686,18.834024331203658
-0.7954323984638547,0.4773442395358341,18.838958149567024
-0.83446753766737,0.4829409449768697,18.843891967930393
-0.8727008128690363,0.48842611195867036,18.84882578629376
-0.9100954846084478,0.49384191702786323,18.853759604657125
-0.9466156192635773,0.4992084605343681,18.85869342302049
-0.9822261235803005,0.5044768043954639,18.863627241383853
-1.016892778394687,0.5095978725859649,18.86856105974722
-1.0505822715150583,0.5145362148433756,18.873494878110588
-1.0832622297326637,0.5193297042591712,18.878428696473954
-1.114901249930067,0.5240072359324462,18.88336251483732
-1.1454689292573332,0.5285584503532914,18.888296333200685
-1.1749358943469197,0.5329520622909386,18.89323015156405
-1.2032738295394834,0.5371499087804499,18.898163969927417
-1.2304555040931016,0.5411901676458284,18.903097788290783
-1.2564547983502612,0.5450542515289575,18.90803160665415
-1.2812467288368057,0.5486839036084538,18.912965425017514
-1.3048074722693894,0.5520808646489653,18.91789924338088
-1.3271143884479637,0.5552773083170794,18.92283306174425
-1.3481460420112905,0.5582683541939922,18.92776688010761
-1.3678822230349394,0.5610514198876415,18.932700698470978
-1.3863039664514958,0.5635945891267555,18.937634516834343
-1.4033935702747131,0.5658917389432301,18.94256833519771
-1.4191346126097821,0.5679479761965989,18.94750215356108
-1.433511967433664,0.5697990326895158,18.952435971924444
-1.4465118191301056,0.5714526644390705,18.957369790287807
-1.4581216757654707,0.572904690051388,18.962303608651172
-1.4683303810925876,0.5741565637585871,18.96723742701454
-1.4771281252711495,0.5751927438245589,18.972171245377908
-1.4845064542941773,0.5759810948138536,18.977105063741273
-1.4904582781118543,0.5765523099316848,18.98203888210464
-1.494977877444446,0.5769720902331735,18.986972700468005
-1.4980609092781925,0.5772075163744159,18.991906518831367
-1.49970441103859,0.577225845124347,18.996840337194737
-1.4999068034372443,0.5770351336000583,19.001774155558103
-1.4986678919894447,0.5766033587686756,19.00670797392147
-1.4959888672010524,0.5759872372273752,19.011641792284834
-1.4918723034245027,0.5751855071334804,19.0165756106482
-1.4863221563850286,0.5742066667125038,19.021509429011566
-1.4793437593795287,0.5730466030418461,19.02644324737493
-1.4709438181515802,0.5716973311936168,19.031377065738297
-1.4611304044477722,0.5701517816674041,19.036310884101663
-1.4499129482612818,0.5684276498077664,19.04124470246503
-1.4373022287703074,0.5665739909662656,19.0461785208284
-1.4233103639801197,0.5645539060775848,19.051112339191764
-1.407950799078432,0.5623579426890651,19.056046157555127
-1.391238293515582,0.5600456732829613,19.060979975918492
-1.373188906821724,0.5575932649990729,19.065913794281858
-1.353819983174775,0.5549908728642013,19.070847612645228
-1.3331501347339243,0.5522521711434158,19.075781431008593
-1.3111992237546002,0.5493744187835375,19.08071524937196
-1.2879883435022916,0.5463585052871794,19.08564906773532
-1.2635397979834406,0.5432195196005308,19.090582886098687
-1.2378770805128019,0.5399591116715463,19.095516704462057
-1.211024851138192,0.5366095247824731,19.100450522825422
-1.183008912943737,0.5331614335498898,19.10538434118879
-1.1538561872550912,0.5296354784594002,19.110318159552154
-1.1235946877698675,0.5260710485699035,19.115251977915516
-1.0922534936385222,0.5224950259888227,19.120185796278886
-1.0598627215213552,0.5188775745924309,19.12511961464225
-1.0264534966485133,0.5151986333528442,19.130053433005617
-0.9920579229108207,0.511417994612604,19.134987251368983
-0.9567090520103239,0.507573952470775,19.13992106973235
-0.9204408516998466,0.5037341040681191,19.14485488809572
-0.8832881731425216,0.49991488578795307,19.14978870645908
-0.8452867174221218,0.4960878943186966,19.154722524822446
-0.8064730012370136,0.4922312368099918,19.159656343185812
-0.766884321810154,0.488354334474455,19.164590161549178
-0.7265587210490305,0.48447050379967643,19.169523979912547
-0.685534948990265,0.4805894180054384,19.174457798275913
-0.643852426563413,0.4767389805085996,19.179391616639275
-0.6015512077103581,0.4729525789679764,19.18432543500264
-0.5586719408962233,0.46922899542666896,19.189259253366007
-0.5152558300491726,0.46557634465094166,19.194193071729376
-0.47134459496638875,0.4619731808130709,19.199126890092742
-0.42698043122420803,0.4583844012828846,19.204060708456108
-0.38220596963118403,0.4548134770818676,19.208994526819474
-0.3370642352630292,0.45130958042589286,19.213928345182836
-0.29159860611836996,0.44787080611590235,19.218862163546206
-0.24585277143589607,0.44446303048748304,19.22379598190957
-0.1998706897117067,0.44109631808483096,19.228729800272937
-0.15369654645863887,0.43778186018216236,19.233663618636303
-0.10737471174692796,0.43452298896513175,19.23859743699967
-0.060949697567845185,0.43130151090630753,19.243531255363035
-0.014466115060843165,0.4281049339134961,19.2484650737264
0.03203136835466932,0.42492650756577127,19.253398892089766
0.07849807190153958,0.4217686754437754,19.258332710453132
0.1248893443798186,0.4186306602087454,19.263266528816498
0.17116060707349587,0.41551614874886744,19.268200347179867
0.21726739658734928,0.412397187903044,19.27313416554323
0.26316540757332263,0.40925949249091487,19.278067983906595
0.3088105353046046,0.40613029356115815,19.28300180226996
0.3541589180572162,0.4030344419878884,19.287935620633327
0.39916697925810424,0.39996820043246495,19.292869438996696
0.443791469358909,0.3969089113597205,19.297803257360062
0.48798950739593056,0.3938262976962787,19.302737075723428
0.5317186221955502,0.390714104322131,19.30767089408679
0.5749367931861188,0.3875690395323141,19.312604712450156
0.6176024907766334,0.384393955143053,19.317538530813525
0.6596747162637315,0.38123128172378623,19.32247234917689
0.7011130412286077,0.37808980136232995,19.327406167540257
0.7418776463858368,0.3749432411496658,19.332339985903623
0.7819293598467906,0.371758925676323,19.337273804266985
0.8212296947611999,0.36858113432842016,19.342207622630355
0.8597408862999986,0.3654290093591068,19.34714144099372
0.8974259279450091,0.3622718938069407,19.352075259357086
0.9342486070492853,0.35908163526404274,19.357009077720452
0.9701735396350655,0.3558258218447461,19.361942896083818
1.0051662043951521,0.35249500694518404,19.366876714447187
1.0391929758654506,0.3490702885146992,19.37181053281055
1.0722211567367166,0.34558431456804245,19.376744351173915
1.1042190092743172,0.3420904669847867,19.38167816953728
1.1351557858159007,0.33859682217115633,19.386611987900647
1.16500175831776,0.3350475433923672,19.391545806264016
1.1937282469212989,0.33142759807056643,19.396479624627382
1.221307647512475,0.32774704949232847,19.401413442990744
1.247713458247247,0.32406243164954623,19.40634726135411
1.2729203050180322,0.3204400288041889,19.411281079717476
1.2969039658364505,0.31686710617269176,19.416214898080845
1.3196413941088416,0.3132756177619508,19.42114871644421
1.3411107407824863,0.30966225413156,19.426082534807577
1.3612913753409577,0.3060625932935182,19.43101635317094
1.3801639056286106,0.302526929500201,19.435950171534305
1.3977101964850076,0.2990246196818452,19.44088398989767
1.413913387171593,0.2955218459006542,19.44581780826104
1.4287579075735737,0.29201440249544414,19.450751626624406
1.4422294931618,0.28851748236385943,19.455685444987772
1.4543151986998735,0.28505002442958444,19.460619263351138
1.4650034106836616,0.28162499717752737,19.4655530817145
1.474283858501006,0.27824851192801,19.47048690007787
1.4821476243010667,0.27486641268519335,19.475420718441235
1.488587151563763,0.27150604027580916,19.4803545368046
1.4935962523610165,0.2682169351533828,19.485288355167967
1.4971701133029405,0.2649911875394254,19.490222173531333
1.499305300163146,0.2617659635056055,19.4951559918947
1.4999997611787992,0.2585581367070701,19.500089810258064
1.499252829022214,0.2554167174717586,19.50502362862143
1.4970652214421138,0.2523405321137202,19.509957446984796
1.4934390405739189,0.24931832333186577,19.51489126534816
1.4883777709197454,0.24639382938176962,19.51982508371153
1.4818862760000562,0.24354249380429743,19.524758902074893
1.4739707936801378,0.24079129046251105,19.52969272043826
1.4646389301759937,0.23816278760380324,19.534626538801625
1.453899652745264,0.23562390411146086,19.53956035716499
1.4417632810703678,0.23318676647245554,19.54449417552836
1.428241477342024,0.23092093277966907,19.549427993891726
1.4133472350526697,0.22880292628989568,19.55436181225509
1.397094866510682,0.22676449444148436,19.559295630618454
1.3794999890872466,0.22485938761612048,19.56422944898182
1.3605795102091502,0.2231230959480805,19.56916326734519
1.340351611112055,0.22154101138732207,19.574097085708555
1.3188357293694504,0.22010803839874848,19.57903090407192
1.2960525402146714,0.21880283443598514,19.583964722435287
1.2720239366733772,0.21761939596338153,19.58889854079865
1.2467730085259632,0.21657657416119716,19.59383235916202
1.220324020119933,0.2156948745999592,19.598766177525384
1.1927023870535407,0.214958388526285,19.60369999588875
1.1639346517531808,0.21438901711324213,19.608633814252116
1.1340484579681063,0.2139758086663439,19.61356763261548
1.1030725242066486,0.21368069491646047,19.61850145097885
1.0710366161398681,0.21349999517595697,19.623435269342213
1.0379715179987403,0.21347743827606114,19.62836908770558
1.003909002992789,0.21362258394898587,19.633302906068945
0.968881802778294,0.21392895588596428,19.63823672443231
0.9329235760053781,0.21439250714251204,19.64317054279568
0.8960688759746308,0.21497603247019043,19.648104361159046
0.8583531174336696,0.21570670576811288,19.653038179522408
0.8198125425461785,0.21661936180441255,19.657971997885774
0.7804841860656837,0.2176816022508775,19.66290581624914
0.7404058397478734,0.21888800477636378,19.66783963461251
0.6996160160354061,0.22026659383549319,19.672773452975875
0.6581539110501197,0.22182744190826204,19.67770727133924
0.6160593669283402,0.2235545024033568,19.682641089702603
0.5733728335355418,0.22543557109503903,19.68757490806597
0.5301353295966892,0.22746043536747568,19.692508726429338
0.48638840328049554,0.22961726327390344,19.697442544792704
0.44217409227417215,0.23191707170653017,19.70237636315607
0.39753488338852355,0.23437504781969806,19.707310181519436
0.3525136717309394,0.23694036347397276,19.7122439998828
0.307153719486366,0.23963512836393744,19.717177818246167
0.26149861434542493,0.24249099362814053,19.722111636609533
0.21559222761965227,0.2455065366114323,19.7270454549729
0.16947867208428888,0.2487178823775696,19.731979273336265
0.12320225958914223,0.2521070200879161,19.73691309169963
0.07680745847794081,0.25563490039017017,19.741846910063
0.030338850857546208,0.259283369806502,19.746780728426362
-0.016158910242497646,0.2630240966383033,19.751714546789728
-0.06264114377813979,0.2668730526378584,19.756648365153094
-0.10906318362621531,0.2708308025107658,19.76158218351646
-0.15538042150549947,0.27487664223385827,19.76651600187983
-0.2015483498418856,0.27900234725790996,19.771449820243195
-0.24752260453720992,0.2831848296246031,19.776383638606557
-0.2932590075998754,0.2874705312272594,19.781317456969923
-0.3387136095968617,0.2919003331135338,19.78625127533329
-0.38384273188590184,0.29645894758686686,19.791185093696658
-0.42860300858756056,0.30110828345658636,19.796118912060024
-0.4729514282568415,0.3058199807450053,19.80105273042339
-0.5168453752141241,0.31057541797574567,19.805986548786755
-0.5602426704956882,0.31536716061762504,19.810920367150118
-0.6031016123848976,0.32022721357349615,19.815854185513487
-0.6453810164842776,0.32519138799130914,19.820788003876853
-0.6870402552911657,0.33025439782587346,19.82572182224022
-0.7280392972375723,0.3353726374939421,19.830655640603585
-0.7683387451578398,0.3405353753015904,19.83558945896695
-0.8078998741464162,0.34570048735885467,19.840523277330316
-0.8466846687697411,0.350874078636827,19.845457095693682
-0.8846558595964482,0.3561274828801878,19.850390914057048
-0.9217769590106181,0.3614391214640342,19.855324732420414
-0.9580122962737362,0.3667903703045654,19.86025855078378
-0.993327051801786,0.37216574937487834,19.86519236914715
-1.0276872906243273,0.3775520369677136,19.870126187510515
-1.0610599949937136,0.3829224077909742,19.875060005873877
-1.093413096112694,0.3882572355214083,19.879993824237243
-1.1247155049502562,0.39358528988858427,19.88492764260061
-1.1549371421160726,0.39888501827608097,19.889861460963978
-1.1840489667645102,0.4041458006983708,19.894795279327344
-1.2120230045009353,0.4093592365444632,19.89972909769071
-1.2388323742630656,0.41447113536457486,19.904662916054072
-1.2644513141517988,0.4194990087936241,19.909596734417438
-1.2888552061865257,0.424453734622418,19.914530552780807
-1.3120205999612573,0.42930913020236006,19.919464371144173
-1.333925235178838,0.43408726825784094,19.92439818950754
-1.3545480630415048,0.43878525258974915,19.929332007870904
-1.373869266477232,0.4433397284901833,19.934265826234267
-1.391870279182629,0.44774136326224123,19.939199644597636
-1.4085338034636865,0.45196831200952053,19.944133462961002
-1.4238438268578069,0.4560399381035942,19.949067281324368
-1.4377856375205047,0.45996700056567263,19.954001099687734
-1.4503458383625238,0.4637529299455875,19.9589349180511
-1.461512359923461,0.46735448751912556,19.96386873641447
-1.4712744719696333,0.47074638063546886,19.96880255477783
-1.4796227938051176,0.47390561595150144,19.973736373141197
-1.486549303285915,0.4768405957551355,19.978670191504563
-1.4920473445286477,0.4795449198555912,19.98360400986793
-1.4961116343064023,0.4820132595598827,19.988537828231298
-1.4987382671255316,0.48426347566618544,19.993471646594664
-1.4999247189785592,0.48626584712337784,19.998405464958026
-1.4996698497695717,0.48794795250104345,20.00333928332139
-1.4979739044097724,0.48934670027778254,20.008273101684757
-1.494838512582109,0.49049610394011767,20.013206920048127
-1.4902666871753352,0.49141082748346115,20.018140738411493
-1.4842628213887508,0.4920508248161541,20.02307455677486
-1.476832684510716,0.49240360786971143,20.028008375138224
-1.467983416374747,0.49248551831349535,20.032942193501587
-1.4577235204986332,0.4922666055236497,20.037876011864952
-1.4460628559131854,0.4917835093564972,20.04280983022832
-1.4330126276884227,0.4910746586745144,20.047743648591688
-1.418585376166221,0.49010253414983884,20.052677466955053
-1.4027949649100404,0.4888289674319588,20.05761128531842
-1.3856565673829122,0.487242395960019,20.06254510368178
-1.367186652366924,0.48536522443058716,20.06747892204515
-1.3474029681378414,0.48326135621066674,20.072412740408517
-1.3263245254102727,0.48091741357754697,20.077346558771882
-1.3039715790697113,0.4782979549646374,20.08228037713525
-1.2803656087090787,0.47533193004917895,20.087214195498614
-1.2555292979883044,0.47200064229154326,20.09214801386198
-1.2294865128370274,0.4684169517178802,20.097081832225346
-1.2022622785209904,0.46463500365926647,20.10201565058871
-1.173882755594686,0.4606237734989279,20.106949468952077
-1.144375214762846,0.45632944360115574,20.111883287315443
-1.113768010675212,0.4517759632677896,20.116817105678813
-1.082090554679824,0.44697642946608696,20.12175092404218
-1.0493732865607188,0.4419154216375258,20.12668474240554
-1.015647645287476,0.43661579741083273,20.131618560768906
-0.9809460388046364,0.43111305835241287,20.136552379132272
-0.945301812889942,0.425424450716537,20.14148619749564
-0.9087492191114233,0.41951868434520817,20.146420015859007
-0.8713233819140668,0.41335587691885806,20.151353834222373
-0.8330602648677384,0.40698157223892073,20.156287652585736
-0.7939966361087599,0.4004261845544616,20.1612214709491
-0.7541700330081936,0.393672169562067,20.16615528931247
-0.713618726101422,0.38669706008135685,20.171089107675837
-0.6723816823125491,0.3795294403881325,20.176022926039202
-0.6304985275101647,0.37219081209398697,20.180956744402568
-0.5880095084295079,0.3646857228356496,20.18589056276593
-0.5449554539984102,0.3570562267807463,20.1908243811293
-0.5013777361035975,0.3493214742952324,20.195758199492666
-0.45731822983509596,0.34146107263931375,20.20069201785603
-0.4128192732472398,0.33351887739273467,20.205625836219397
-0.36792362667500805,0.3255116352133831,20.210559654582763
-0.32267443164418097,0.3173787084802966,20.215493472946132
-0.27711516941565156,0.30914782896660775,20.220427291309495
-0.2312896192026056,0.30082254676357073,20.22536110967286
-0.18524181610222035,0.2924264920438782,20.230294928036226
-0.13901600878086728,0.28401484058418136,20.235228746399592
-0.09265661695431918,0.2755695565067119,20.24016256476296
-0.04620818870356838,0.2671134496529796,20.245096383126327
0.0002846423327175218,0.25866385703157796,20.25003020148969
0.04677719984795023,0.2501976410687435,20.254964019853055
0.09322480779837486,0.24169108519524293,20.25989783821642
0.13958283333357369,0.2331423896391235,20.26483165657979
0.18580672968546555,0.22455902677102224,20.269765474943156
0.23185207897458004,0.21593660917197852,20.274699293306522
0.2776746348924881,0.2072916349015983,20.279633111669888
0.3232303652193132,0.19870420396248614,20.28456693003325
0.36847549413577946,0.19016614501853701,20.28950074839662
0.41336654428823816,0.18164817839033862,20.294434566759985
0.4578603785677444,0.17314604993281438,20.29936838512335
0.5019142415614888,0.1646839336119864,20.304302203486717
0.5454858006379287,0.15626001964181085,20.309236021850083
0.5885331866252255,0.14786531063891098,20.31416984021345
0.6310150340445463,0.1394621450331904,20.319103658576815
0.6728905208595246,0.13104822796725699,20.32403747694018
0.7141194077033028,0.12267980020190394,20.328971295303546
0.7546620765455441,0.11437227687088176,20.333905113666912
0.7944795687627108,0.10613435618757622,20.33883893203028
0.8335336225743233,0.09797844659520016,20.343772750393644
0.8717867098101766,0.08989048052794844,20.34870656875701
0.9092020719718722,0.08188807456151313,20.353640387120375
0.9457437555553139,0.07399376026643976,20.35857420548374
0.9813766465994398,0.06618990027766913,20.36350802384711
1.0160665044282142,0.05850753920094281,20.368441842210476
1.0497799945535309,0.050976270842407516,20.373375660573842
1.082484720707229,0.04360385041948143,20.378309478937204
1.1141492559716395,0.036391793811092275,20.38324329730057
1.1447431729787068,0.029298150483133237,20.38817711566394
1.1742370731482763,0.022312183329338976,20.393110934027305
1.202602614938314,0.0154984793444078,20.39804475239067
1.2298125410789427,0.008899926765881748,20.402978570754037
1.255840704764889,0.002457647408832231,20.4079123891174
1.2806620947805383,-0.003836865062620423,20.41284620748077
1.3042528595339897,-0.009942444633179821,20.417780025844134
1.3265903299768207,-0.01585578081254054,20.4227138442075
1.3476530413873786,-0.021622238348395054,20.427647662570866
1.3674207539968268,-0.027206179630935523,20.432581480934232
1.385874472438161,-0.032609712599829116,20.4375152992976
1.4029964639993304,-0.0378401497140282,20.442449117660964
1.4187702756632818,-0.04288831533630326,20.44738293602433
1.4331807499179652,-0.047766998332283005,20.452316754387695
1.4462140393216987,-0.052478520494351574,20.45725057275106
1.4578576198095916,-0.056980465354939794,20.46218439111443
1.4681003027282502,-0.061322820399059806,20.467118209477796
1.4769322455872944,-0.06546954812646202,20.47205202784116
1.4843449615172792,-0.06934885055301857,20.476985846204524
1.4903313274249803,-0.07303551300355829,20.48191966456789
1.4948855908381926,-0.07657056827860531,20.48685348293126
1.498003375433427,-0.07989571438363707,20.491787301294625
1.4996816852412473,-0.0829830831430505,20.49672111965799
1.4999189075252022,-0.08583561748684787,20.501654938021353
1.4987148143315463,-0.08848733478426268,20.50658875638472
1.4960705627082413,-0.09093116444876541,20.51152257474809
1.4919886935932118,-0.09320375554620867,20.516456393111454
1.486473129372579,-0.09527108656848121,20.52139021147482
1.4795291701116022,-0.09710030271061461,20.526324029838186
1.4711634884616527,-0.0987099987946478,20.53125784820155
1.4613841232482676,-0.10016526783197521,20.536191666564918
1.4502004717464656,-0.10146430429648466,20.541125484928283
1.43762328065057,-0.10256518218773758,20.54605930329165
1.4236646357473999,-0.10346503521652334,20.550993121655015
1.4083379503027356,-0.10417850870834307,20.55592694001838
1.3916579521720782,-0.10465509407234491,20.56086075838175
1.3736406696482992,-0.10491516556519535,20.565794576745112
1.354303416059464,-0.10499628945653,20.57072839510848
1.333664773132057,-0.10491714696268092,20.575662213471844
1.311744573135247,-0.1046156262473677,20.58059603183521
1.2885638798234575,-0.10403469502051645,20.58552985019858
1.2641449681956198,-0.10319291455534697,20.590463668561945
1.2385113030904507,-0.10214828516453522,20.59539748692531
1.2116875166384622,-0.1009744363821293,20.600331305288673
1.1836993845921748,-0.09961433516973782,20.60526512365204
1.1545738015575326,-0.09802615864172916,20.610198942015405
1.1243387551499213,-0.09618295022996401,20.615132760378774
1.093023299100352,-0.09408322436214879,20.62006657874214
1.0606575253366086,-0.09182747390586829,20.625000397105506
1.0272725350672227,-0.08943502000977847,20.629934215468868
0.9929004088952561,-0.08687393905112988,20.634868033832234
0.9575741759912927,-0.08413284059318407,20.639801852195603
0.9213277823547326,-0.08120370192028034,20.64473567055897
0.8841960581939943,-0.07804984979355141,20.649669488922335
0.8462146844571521,-0.07474408144146423,20.6546033072857
0.8074201585452271,-0.07133263219329104,20.659537125649063
0.7678497592406329,-0.06782474323487868,20.664470944012432
0.7275415108851182,-0.06418224753096279,20.669404762375798
0.6865341468407218,-0.06039845459655299,20.674338580739164
0.644867072270115,-0.05644560391770367,20.67927239910253
0.6025803262708626,-0.05228131723381448,20.684206217465896
0.55971454340075,-0.04791419554476453,20.689140035829265
0.5163109146308288,-0.04338941859212016,20.694073854192627
0.4724111477638501,-0.03876985124462182,20.699007672555993
0.4280574273560099,-0.03406065010284152,20.70394149091936
0.383292374180605,-0.029241422412402525,20.708875309282725
0.3381590042724805,-0.024262963817554026,20.713809127646094
0.2927006875926954,-0.01908672823832325,20.71874294600946
0.2469611063530577,-0.01374821444447285,20.723676764372822
0.2009842130406337,-0.008318026560890408,20.728610582736188
0.15481418818256631,-0.002818971645380265,20.733544401099554
0.1084953978915202,0.002780390376928194,20.738478219462923
0.06207235123342512,0.008530809947032744,20.74341203782629
0.015589657456997657,0.014442744721284002,20.748345856189655
-0.03090801687231611,0.020493881854674,20.753279674553017
-0.07737599079395198,0.02665189972094272,20.758213492916383
-0.12376961188724245,0.03286824902291006,20.763147311279752
-0.17004429917921737,0.03911911829959708,20.768081129643118
-0.21615558598392556,0.04541678255012169,20.773014948006484
-0.2620591626317533,0.05180216185940268,20.77794876636985
-0.3077109190476612,0.05826757343729296,20.782882584733215
-0.35306698713804,0.06479471675639195,20.78781640309658
-0.3980837829445845,0.07137103869642396,20.792750221459947
-0.44271804852579016,0.07799114266876457,20.797684039823313
-0.4869268935243481,0.08473401472187712,20.80261785818668
-0.5306678363819389,0.09160840856323584,20.807551676550045
-0.5738988451609525,0.09857570321169035,20.812485494913414
-0.6165783779341818,0.10564782777311504,20.817419313276776
-0.658665422703676,0.11280439965576977,20.822353131640142
-0.7001195368103482,0.1200221452429014,20.827286950003508
-0.7409008857965048,0.12730563836921094,20.832220768366874
-0.780970281683911,0.13462677486385172,20.837154586730243
-0.8202892206306752,0.1419761111832152,20.84208840509361
-0.8588199199306914,0.14939660580624614,20.847022223456975
-0.8965253543201325,0.1568978981135698,20.851956041820337
-0.9333692915560756,0.16444941109086542,20.856889860183703
-0.9693163272332687,0.17205268167630672,20.861823678547072
-1.0043319188049222,0.1797015183389883,20.866757496910438
-1.0383824187759672,0.18742386610029838,20.871691315273804
-1.0714351070357244,0.1952110587300938,20.87662513363717
-1.1034582222997356,0.20309154204111884,20.881558952000532
-1.13442099262997,0.2110944667022837,20.8864927703639
-1.1642936650044757,0.2191851135422403,20.891426588727267
-1.1930475339080138,0.22734237903485383,20.896360407090633
-1.2206549689160255,0.23553234644673515,20.901294225454
-1.2470894412453901,0.24374874826014192,20.906228043817364
-1.272325549246788,0.25204191759602024,20.91116186218073
-1.296339042813788,0.26040110593330373,20.916095680544096
-1.3191068466856712,0.26876633263146493,20.921029498907462
-1.3406070826208927,0.27715626422318207,20.925963317270828
-1.360819090420651,0.2855223285900281,20.930897135634194
-1.3797234477818276,0.2938752731615254,20.935830953997563
-1.3973019889604368,0.3022567839395665,20.94076477236093
-1.4135378222276498,0.3106657134101577,20.94569859072429
-1.4284153461014863,0.31904665555013884,20.950632409087657
-1.4419202643387936,0.32738811235687904,20.955566227451023
-1.454039599672882,0.33570537590564065,20.960500045814392
-1.4647617062837535,0.34402768813641016,20.965433864177758
-1.4740762809889363,0.35234453390893494,20.970367682541124
-1.4819743731440806,0.3606811238915046,20.975301500904486
-1.4884483932438946,0.36899330786568996,20.98023531926785
-1.4934921202151654,0.3772392563299023,20.98516913763122
-1.4971007073946907,0.3854733877527439,20.990102955994587
-1.499270687186642,0.3937158742017114,20.995036774357953
-1.499999974394654,0.4019713659068277,20.99997059272132
-1.4992878682255395,0.41019366919763844,21.004904411084684
-1.4971350529627303,0.41835563461114345,21.00983822944805
-1.4935435973086917,0.42646920094788604,21.014772047811416
-1.4885169523970943,0.434530328665005,21.01970586617478
-1.4820599484764614,0.44262540719462107,21.024639684538148
-1.4741787902686958,0.45072740554644936,21.029573502901513
-1.4648810510067534,0.4588074866660961,21.034507321264883
-1.4541756651573325,0.4668260414380515,21.039441139628245
-1.4420729198354283,0.4747202987480678,21.04437495799161
-1.4285844449192218,0.4826155708274136,21.049308776354977
-1.4137232018745345,0.49055792375102797,21.054242594718342
-1.397503471299814,0.49845606660972464,21.059176413081712
-1.379940839203481,0.5062499400572199,21.064110231445078
-1.3610521820268797,0.513912653841001,21.06904404980844
-1.3408556504272189,0.5214977964039257,21.073977868171806
-1.3193706518360988,0.5290435356204565,21.07891168653517
-1.2966178318103234,0.5365517517532332,21.08384550489854
-1.2726190541929876,0.5439892504527939,21.088779323261907
-1.247397380103905,0.5513062683391788,21.093713141625273
-1.2209770457794777,0.558505258047807,21.09864695998864
-1.1933834392834477,0.5656226125772582,21.103580778352
-1.1646430761106208,0.572690228557594,21.10851459671537
-1.1347835737076364,0.5797314117371617,21.113448415078736
-1.103833624934297,0.5866703308624285,21.1183822334421
-1.0718229704919364,0.593478382098456,21.123316051805467
-1.03878237034455,0.6001843000299825,21.128249870168833
-1.0047435741608408,0.6067930382783423,21.1331836885322
-0.9697392908050092,0.6132920601956503,21.138117506895565
-0.9338031569057713,0.619703071931038,21.14305132525893
-0.8969697045339163,0.6260554206476424,21.147985143622297
-0.8592743280196217,0.6323551721554685,21.152918961985662
-0.8207532499408344,0.6385241376593416,21.15785278034903
-0.7814434863161768,0.6445214186454271,21.162786598712398
-0.7413828110348168,0.650347738053909,21.16772041707576
-0.7006097195588065,0.6560140218334003,21.172654235439126
-0.6591633919314911,0.6615240485929342,21.17758805380249
-0.6170836551283131,0.6669531333845532,21.18252187216586
-0.5744109447859259,0.6722817697375778,21.187455690529227
-0.5311862663464099,0.6774809202077163,21.192389508892592
-0.4874511556539596,0.6825343007243712,21.197323327255955
-0.44324763904189335,0.6873905177213578,21.20225714561932
-0.398618192948372,0.692058583577356,21.207190963982686
-0.3536057030993517,0.6966118686375629,21.212124782346056
-0.3082534232988652,0.701075169701319,21.21705860070942
-0.2626049338647779,0.7054814865157448,21.221992419072787
-0.21670409975144256,0.7098305180287364,21.22692623743615
-0.1705950283983921,0.7140992411351154,21.231860055799515
-0.12432202734643326,0.7182517260893188,21.236793874162885
-0.07792956166124478,0.7222750626793002,21.24172769252625
-0.03146221120544727,0.7261486094656132,21.246661510889616
0.015035372199482921,0.7298134101436409,21.251595329252982
0.06151850768022599,0.7332861933815199,21.256529147616348
0.10794252824697523,0.7366457771436482,21.261462965979714
0.15426282371498534,0.7399349127370222,21.26639678434308
0.20043488357221537,0.743133299699725,21.271330602706445
0.2464143397503411,0.7462356878442984,21.27626442106981
0.29215700925952703,0.7492374795379879,21.281198239433177
0.3376189366451047,0.7521244255145713,21.286132057796546
0.38275643622562966,0.7548555087678307,21.29106587615991
0.4275261340717258,0.7573873821473498,21.295999694523275
0.4718850096853426,0.759734553053607,21.30093351288664
0.5157904373394042,0.7619549135197553,21.305867331250006
0.5592002270380955,0.7640717061592843,21.310801149613376
0.6020726650584558,0.7660965995427454,21.31573496797674
0.6443665540342977,0.767989772324742,21.320668786340104
0.6860412525439531,0.7697374577076239,21.32560260470347
0.7270567141637527,0.7713544289516797,21.330536423066835
0.7673735259499774,0.772927531846808,21.335470241430205
0.8069529463115204,0.7744579377631582,21.34040405979357
0.8457569422381827,0.7759230527110847,21.345337878156936
0.8837482258474743,0.7772662036880372,21.350271696520302
0.9208902902157848,0.778452034336931,21.355205514883664
0.9571474444587732,0.7794825735399777,21.360139333247034
0.9924848480277823,0.780395437715925,21.3650731516104
1.0268685441892513,0.7812011609054582,21.370006969973765
1.0602654926547228,0.7818938211124441,21.37494078833713
1.092643601330071,0.7824285351827629,21.379874606700497
1.1239717571538532,0.7828187258640925,21.384808425063863
1.1542198559945829,0.7830310260977831,21.38974224342723
1.183358831578957,0.7830876413863875,21.394676061790594
1.2113606834221884,0.7830147222505458,21.39960988015396
1.2381985037346235,0.7828579006220606,21.404543698517326
1.2638465032781878,0.7826151099196688,21.409477516880695
1.2882800361479985,0.7822781998548901,21.41441133524406
1.3114756234553622,0.781849403905816,21.419345153607424
1.333410975889269,0.7813125642456624,21.42427897197079
1.3540650151348919,0.7806700996801179,21.429212790334155
1.373417894128294,0.7799465844387659,21.434146608697525
1.391451016128087,0.7791404827065552,21.43908042706089
1.4081470525855642,0.7782322263447121,21.444014245424256
1.423489959796203,0.7772372073556943,21.44894806378762
1.437464994316514,0.7761415070801272,21.453881882150984
1.4500587271315053,0.7748763728269715,21.458815700514354
1.4612590565588741,0.7734940966821229,21.46374951887772
1.4710552198780247,0.7720386062856567,21.468683337241085
1.479437803672158,0.7704988302302606,21.47361715560445
1.4863987528739813,0.7688484747454488,21.478550973967813
1.4919313785059927,0.7670532367314287,21.483484792331183
1.4960303641081223,0.7651557456953013,21.48841861069455
1.4986917708465086,0.7631513967606913,21.493352429057914
1.4999130412984243,0.7610637264049983,21.49828624742128
1.4996930019097447,0.7589169123523418,21.503220065784646
1.4980318641226793,0.7566716549604554,21.508153884148015
1.4949312241726032,0.7542897714958063,21.513087702511378
1.4903940615541549,0.7517730266280614,21.518021520874743
1.4844247361581722,0.7491706519791809,21.52295533923811
1.4770289840821524,0.7465066030042706,21.527889157601475
1.4682139121182538,0.7437760651588217,21.532822975964844
1.4579879909241842,0.7409368136809082,21.53775679432821
1.4463610468835102,0.7379638176618376,21.542690612691572
1.4333442526631748,0.7348553412406313,21.54762443105494
1.418950116477374,0.7316621925806853,21.552558249418304
1.4031924700680625,0.7284336888541817,21.557492067781673
1.3860864554136063,0.7251638909522485,21.56242588614504
1.367648510178451,0.7217725376505852,21.567359704508405
1.3478963519176548,0.7182825866717376,21.572293522871767
1.3268489610516385,0.7147290886336163,21.577227341235133
1.304526562627217,0.711163747591779,21.582161159598503
1.2809506068829817,0.7075966797235388,21.58709497796187
1.256143748636945,0.7039850341759697,21.592028796325234
1.230129825516997,0.7003358025166591,21.5969626146886
1.2029338350545127,0.6967087991988901,21.601896433051966
1.1745819106636324,0.6930744092737277,21.60683025141533
1.1451012965288925,0.6894383987870586,21.611764069778697
1.1145203214254311,0.6858249040266198,21.616697888142063
1.0828683714970142,0.682230874758112,21.62163170650543
1.0501758620181891,0.678616903600817,21.626565524868795
1.0164742081672202,0.6749932001370713,21.631499343232164
0.9817957948385283,0.6713585462156985,21.636433161595527
0.9461739455227874,0.6677518362629524,21.641366979958892
0.9096428902857393,0.6642246278094541,21.646300798322258
0.8722377328753678,0.6607399027266189,21.651234616685624
0.8339944169897265,0.6572498166887323,21.656168435048993
0.7949496917376038,0.6537480579516306,21.66110225341236
0.7551410763252292,0.650275491054448,21.666036071775725
0.714606824002993,0.6468377243554739,21.670969890139087
0.6733858853067936,0.6434820361798593,21.675903708502453
0.6315178706293308,0.6402155270318027,21.680837526865822
0.5890430121573336,0.6370271763758436,21.68577134522919
0.5460021252113008,0.6339204107356184,21.690705163592554
0.5024365690248592,0.630893298790172,21.69563898195592
0.4583882070015408,0.6278910723629749,21.700572800319282
0.4138993664868075,0.6248979354042561,21.70550661868265
0.3690127980948923,0.6219629260244469,21.710440437046017
0.3237716346280914,0.6191175832964572,21.715374255409383
0.27821934962945344,0.616354940815907,21.72030807377275
0.23239971560758133,0.613696492450499,21.725241892136115
0.18635676197457385,0.6111343149018015,21.73017571049948
0.14013473273688998,0.6086579120813455,21.735109528862846
0.09377804397983544,0.606269154653183,21.740043347226212
0.047331241186859094,0.6039432838640981,21.744977165589578
0.0008389564347210943,0.6016949274023164,21.749910983952944
-0.045654134494972354,0.5994959838531213,21.754844802316313
-0.09210335504576564,0.5973020706615227,21.75977862067968
-0.13846407081777518,0.5951867669619362,21.76471243904304
-0.18469173245774897,0.5931565270528578,21.769646257406407
-0.23074191846804448,0.5912365225607116,21.774580075769773
-0.2765703778924841,0.5894691259648003,21.77951389413314
-0.32213307283838694,0.5878011061872188,21.784447712496508
-0.36738622079384453,0.5861632119964133,21.789381530859874
-0.4122863366996093,0.584571932599911,21.794315349223236
-0.45679027473514827,0.5830392297818813,21.799249167586602
-0.5008552697786617,0.581583698125754,21.804182985949968
-0.5444389785015383,0.5802238202392552,21.809116804313337
-0.5874995200568667,0.5789063442551827,21.814050622676703
-0.6299955163243793,0.5775823178479,21.81898444104007
-0.6718861316716219,0.576248639901588,21.823918259403435
-0.7131311121943027,0.5749565214748495,21.828852077766797
-0.7536908243972265,0.5737113917005697,21.833785896130166
-0.7935262932792994,0.5725569142732388,21.838719714493532
-0.8325992397858486,0.5714650747671288,21.843653532856898
-0.8708721175920906,0.570384784733621,21.848587351220264
-0.9083081491823041,0.5693381416228708,21.85352116958363
-0.9448713611905751,0.5683042439357651,21.858454987946995
-0.9805266189684414,0.567291107650934,21.86338880631036
-1.0152396603471485,0.5663343689916861,21.868322624673727
-1.048977128560783,0.5654123348607928,21.873256443037093
-1.081706604299978,0.5644797821994381,21.87819026140046
-1.1133966368644759,0.5635435784401921,21.883124079763828
-1.1440167743850507,0.5626248750700609,21.88805789812719
-1.1735375930855836,0.5617450664768071,21.892991716490556
-1.2019307255572158,0.5609266919909609,21.897925534853922
-1.2291688880174119,0.5601357004955897,21.902859353217288
-1.255225906527742,0.5593198313481984,21.907793171580657
-1.2800767421451809,0.5584733604347325,21.912726989944023
-1.303697514982729,0.5576209269858032,21.91766080830739
-1.3260655271563133,0.5567961624329824,21.92259462667075
-1.3471592845958074,0.5559731100478154,21.927528445034117
-1.3669585176994155,0.5551001035827814,21.932462263397486
-1.3854442008111068,0.5541739065333127,21.937396081760852
-1.4025985705031272,0.5532563506208075,21.942329900124218
-1.4184051426452666,0.5523897372744648,21.947263718487584
-1.4328487282450313,0.5515282001552279,21.952197536850946
-1.4459154480430971,0.5506301672873976,21.957131355214315
-1.4575927458503077,0.5497076446326753,21.96206517357768
-1.4678694006133244,0.5487384250697823,21.966998991941047
-1.4767355371972597,0.5477740789125654,21.971932810304413
-1.4841826358749188,0.5468604062321983,21.97686662866778
-1.4902035405137133,0.545925864058449,21.981800447031148
-1.494792465452147,0.5449178339922066,21.98673426539451
-1.4979450010594753,0.543869681770089,21.991668083757876
-1.4996581179730248,0.5428111462690617,21.996601902121242
-1.4999301700091792,0.541746714198255,22.001535720484608
-1.4987608957452618,0.5406814405255201,22.006469538847977
-1.496151418770751,0.5395895992654516,22.011403357211343
-1.4921042466075707,0.5384454009230877,22.016337175574705
-1.486623268300564,0.5372427665977927,22.02127099393807
-1.479713750680361,0.5360081676470688,22.026204812301437
-1.4713823333023774,0.5347471472439858,22.031138630664806
-1.461637022066637,0.5334699494471643,22.036072449028172
-1.4504871815246743,0.5321074501524685,22.041006267391538
-1.4379435258808835,0.5306633481156368,22.0459400857549
-1.4240181086969388,0.5291434960993714,22.050873904118266
-1.4087243113090844,0.5275880983921224,22.055807722481635
-1.3920768299697954,0.5259680964457326,22.060741540845
-1.3740916617255619,0.5242638490918236,22.065675359208367
-1.354786089044963,0.5225143166255584,22.070609177571733
-1.3341786632113455,0.5206729792118734,22.0755429959351
-1.3122891864964563,0.5186979873243429,22.080476814298464
-1.289138693131864,0.5166209184043012,22.08541063266183
-1.2647494290965087,0.5144765669319803,22.090344451025196
-1.2391448307398327,0.5122228844838128,22.09527826938856
-1.2123495022612871,0.5098279908734029,22.100212087751927
-1.1843891920672829,0.5073013703952833,22.105145906115297
-1.1552907680289772,0.5046297315764342,22.11007972447866
-1.1250821916639078,0.5018393389470284,22.115013542842025
-1.0937924912671948,0.49893106970615875,22.11994736120539
-1.0614517340173006,0.4958644772117865,22.124881179568757
-1.0280909970836334,0.49265465956254756,22.129814997932126
-0.993742337763579,0.4892998672166496,22.13474881629549
-0.9584387626777481,0.48581450282236177,22.139682634658854
-0.9222141960529302,0.48221601820945353,22.14461645302222
-0.8851034471233281,0.4784927805504846,22.149550271385586
-0.8471421766813747,0.47461832898914835,22.154484089748955
-0.8083668628102274,0.4705592030155104,22.15941790811232
-0.7688147658309252,0.46638355633975626,22.164351726475687
-0.7285238924978772,0.46213463543643085,22.169285544839052
-0.687532959477104,0.4578042589976023,22.174219363202415
-0.6458813561420821,0.4533636662181975,22.179153181565784
-0.6036091067237326,0.4488101598824214,22.18408699992915
-0.5607568318496164,0.4441817651135348,22.189020818292516
-0.5173657095106065,0.4394605912456685,22.19395463665588
-0.47347743549157656,0.4346372350617709,22.198888455019247
-0.42913418330491737,0.42968915064361923,22.203822273382613
-0.384378563664783,0.42459243300283567,22.20875609174598
-0.33925358354107177,0.4193271677506088,22.213689910109345
-0.29380260483276377,0.4139459387254366,22.21862372847271
-0.248069302700447,0.4084856333524376,22.223557546836076
-0.20209762359736452,0.4029077317045951,22.228491365199446
-0.15593174304026244,0.3972314011232671,22.23342518356281
-0.10961602315942526,0.3914224064831205,22.238359001926174
-0.06319497007025072,0.38550152578849156,22.24329282028954
-0.0167131911058221,0.37950249583991785,22.248226638652906
0.029784648047527493,0.37340151060253457,22.253160457016275
0.07625386627076482,0.36716368111972875,22.25809427537964
0.12264980994753633,0.3607727336060689,22.263028093743007
0.16892789587312024,0.3542970879321423,22.26796191210637
0.2150436540957182,0.34777392915961675,22.272895730469735
0.2609527706489178,0.34116851144043736,22.277829548833104
0.3066111301342678,0.334452920514289,22.28276336719647
0.3519748581130355,0.32768669169054765,22.287697185559836
0.39700036326643146,0.3208889357577437,22.2926310039232
0.44164437928372297,0.3140888545893068,22.297564822286564
0.4858640064382909,0.3073009773890057,22.302498640649933
0.5296167528108046,0.30050883724449595,22.3074324590133
0.5728605751213555,0.293661175793406,22.312366277376665
0.6155539191298088,0.286792877862232,22.31730009574003
0.6576557595666731,0.2799533983776137,22.322233914103396
0.6991256395552768,0.27315926978419774,22.327167732466766
0.7399237094879539,0.26642206009692126,22.332101550830128
0.7800107653188353,0.25974209040974233,22.337035369193494
0.8193482862361496,0.2530975138211123,22.34196918755686
0.8578984716778,0.2465270139536346,22.346903005920225
0.8956242776551641,0.24007920912881847,22.35183682428359
0.932489452349703,0.23373153357734444,22.35677064264696
0.9684585709483758,0.2274917739002742,22.361704461010323
1.0034970696843757,0.2213357158991314,22.36663827937369
1.0375712790504437,0.2153159775083936,22.371572097737054
1.0706484561528844,0.20946941177331252,22.37650591610042
1.1026968161751436,0.20378551767234834,22.38143973446379
1.1336855629207778,0.19823722034547026,22.386373552827155
1.1635849184063962,0.19278818656732866,22.39130737119052
1.1923661514761799,0.187470706721996,22.396241189553884
1.2200016054104907,0.18234364489808358,22.40117500791725
1.2464647245020928,0.17738311601875792,22.40610882628062
1.2717300795740838,0.1726107648157624,22.411042644643985
1.295773392415754,0.1679743458141574,22.41597646300735
1.3185715591121,0.16350415475609226,22.420910281370716
1.3401026722451228,0.15920090445469906,22.42584409973408
1.3603460419452245,0.1550915165461305,22.430777918097448
1.3792822157726905,0.15114909113912414,22.435711736460814
1.3968929974101885,0.14734666643355016,22.44064555482418
1.4131614641481058,0.14369061729896848,22.445579373187545
1.428071983146027,0.1401859023904625,22.45051319155091
1.441610226454828,0.13686687848697252,22.455447009914277
1.4537631847847594,0.13371767062090686,22.460380828277643
1.4645191800065498,0.13074049440249846,22.46531464664101
1.4738678763731636,0.12790013602875427,22.470248465004374
1.4818002904517615,0.12518488984935255,22.47518228336774
1.4883087997561413,0.12268646734873548,22.48011610173111
1.4933871500713851,0.12042314657429493,22.485049920094475
1.4970304614637373,0.118337000903382,22.489983738457838
1.499235232969864,0.11640490697293483,22.494917556821203
1.4999993459610317,0.11463093744435719,22.49985137518457
1.499322066178959,0.11302224560584717,22.50478519354794
1.4972040444413772,0.11160138366012355,22.509719011911304
1.493647316016667,0.11036861651453243,22.51465283027467
1.4886552986680792,0.1093007459833688,22.519586648638033
1.482232789369534,0.10838239162803422,22.5245204670014
1.4743859596960354,0.10756034452192566,22.529454285364768
1.4651223498932657,0.1068439458118506,22.534388103728134
1.454450861631926,0.10633679485561583,22.5393219220915
1.442381749453868,0.106013682410019,22.544255740454865
1.4289266109181793,0.10582892834324738,22.549189558818227
1.4140983754567862,0.1057545419934457,22.554123377181597
1.3979112919502215,0.10577439746737738,22.559057195544963
1.3803809150353996,0.10594445516444656,22.56399101390833
1.3615240901586925,0.1063558568130994,22.568924832271694
1.3413589373887485,0.10696911147965864,22.57385865063506
1.319904834004322,0.10765531448963184,22.57879246899843
1.2971823958741748,0.10840395592970747,22.58372628736179
1.2732134576465066,0.10931574156639129,22.588660105725157
1.2480210517676118,0.11040215853822173,22.593593924088523
1.2216293863492316,0.11158868364794249,22.59852774245189
1.1940638219062836,0.11284870576796195,22.60346156081526
1.165350846987251,0.11419555097650744,22.608395379178624
1.1355180527205144,0.11562525601584973,22.613329197541987
1.1045941063012927,0.11715023738873066,22.618263015905352
1.0726087234444648,0.11874825290094158,22.623196834268718
1.0395926398299018,0.12042810844179083,22.628130652632088
1.0055775815676455,0.12224545314756967,22.633064470995453
0.9705962347113903,0.12417464611168098,22.63799828935882
0.9346822138494989,0.1261769154997958,22.642932107722185
0.8978700298038081,0.1282252295619147,22.647865926085547
0.8601950564670021,0.13028188281393022,22.652799744448917
0.8216934968111697,0.13237771951525404,22.657733562812282
0.7824023480989749,0.134590057976532,22.66266738117565
0.7423593663321193,0.13693807956662737,22.667601199539014
0.7016030299703339,0.1393561810600761,22.67253501790238
0.6601725029564863,0.1417929015660376,22.677468836265746
0.6181075970828388,0.14423603245678002,22.68240265462911
0.5754487337345675,0.14670469835685201,22.687336472992477
0.5322369050476966,0.14923749081328855,22.692270291355843
0.48851363451876745,0.1518518485555031,22.69720410971921
0.4443209371034975,0.1545517949912886,22.70213792808258
0.3997012788436479,0.15731384514971697,22.70707174644594
0.354697536059767,0.1601166598298901,22.712005564809306
0.30935295415049446,0.16294931635231902,22.716939383172672
0.26371110603661224,0.1657716904559428,22.721873201536038
0.21781585029059294,0.16856771324222095,22.726807019899407
0.17171128899164134,0.17133621084244033,22.731740838262773
0.1254417253467187,0.17412090672923586,22.73667465662614
0.07905162111831944,0.17692477932060388,22.7416084749895
0.03258555389986965,0.17973406133513012,22.746542293352867
-0.013911825720168833,0.1825576399024454,22.751476111716237
-0.06039583706434115,0.18542249646186193,22.756409930079602
-0.10682181230115617,0.18833277729107326,22.761343748442968
-0.15314513936769647,0.19120520615024547,22.766277566806334
-0.19932130483860142,0.1940555638767977,22.771211385169696
-0.24530593670051104,0.19687277298470757,22.776145203533066
-0.2910548469900017,0.19962438320425316,22.78107902189643
-0.33652407425549946,0.20239903633568979,22.786012840259797
-0.3816699258008506,0.20523750480775996,22.790946658623163
-0.42644901967112053,0.20812501811876108,22.79588047698653
-0.4708183263393473,0.21100205971001076,22.8008142953499
-0.5147352100548658,0.21378640674477606,22.80574811371326
-0.558157469813404,0.21646973530743605,22.810681932076626
-0.6010433799092424,0.21911972980000055,22.815615750439992
-0.6433517300304454,0.22175080940081596,22.820549568803358
-0.6850418648592455,0.22435826814712853,22.825483387166727
-0.726073723138697,0.22694646024873055,22.830417205530093
-0.7664078761690534,0.22953387158004482,22.835351023893455
-0.8060055656955799,0.23211617679659655,22.84028484225682
-0.8448287411526729,0.23468085723542825,22.845218660620187
-0.8828400962277102,0.23722847989214355,22.850152478983556
-0.9200031047097592,0.23974326369163335,22.855086297346922
-0.9562820555886734,0.24222189621724843,22.860020115710288
-0.9916420873708486,0.24471203009870238,22.86495393407365
-1.026049221578614,0.24714377422597775,22.869887752437016
-1.0594703954011593,0.2494964547346877,22.874821570800385
-1.0918734934655288,0.2517965297082154,22.87975538916375
-1.1232273786972369,0.2540800901838318,22.884689207527117
-1.153501922240749,0.2563560760649582,22.889623025890483
-1.1826680324111618,0.25859358953484657,22.89455684425385
-1.2106976826493998,0.260752720354055,22.899490662617215
-1.2375639384534376,0.26285002336958957,22.90442448098058
-1.2632409832607439,0.26495371724936334,22.909358299343946
-1.2877041432559826,0.2670553026080447,22.914292117707312
-1.3109299110809365,0.2691200026367264,22.919225936070678
-1.332895968423272,0.27112791368398875,22.924159754434047
-1.3535812074628668,0.273067363711262,22.92909357279741
-1.3729657511550213,0.2750142855366241,22.934027391160775
-1.391030972330851,0.2769538880291284,22.93896120952414
-1.4077595115965982,0.2788665486034984,22.943895027887507
-1.4231352940148656,0.2807337138801442,22.948828846250873
-1.4371435445514207,0.2825696175575743,22.953762664614242
-1.4497708022730107,0.2844090260794686,22.958696482977608
-1.4610049332823274,0.28626237262078263,22.96363030134097
-1.4708351423778252,0.2881060646795149,22.968564119704336
-1.479251983427159,0.2899334675883006,22.973497938067702
-1.486247368444222,0.2917587570903889,22.97843175643107
-1.4918145753611358,0.29362159156013706,22.983365574794437
-1.4959482544877118,0.2954772356851212,22.988299393157803
-1.4986444336520515,0.29733733770818377,22.993233211521165
-1.4999005220175932,0.2992092058299756,22.99816702988453
-1.4997153125726763,0.30106702609337616,23.0031008482479
-1.4980889832904185,0.3028992054872133,23.008034666611266
-1.49502309695769,0.3047336479315662,23.012968484974632
-1.490520599673374,0.30658269431910423,23.017902303337998
-1.4845858180173812,0.3084037137495117,23.02283612170136
-1.477224454893121,0.3102029216838222,23.02776994006473
-1.4684435840474341,0.3120116867746681,23.032703758428095
-1.4582516432731845,0.3138421212278285,23.03763757679146
-1.4466584263011457,0.3156825446908132,23.042571395154827
-1.433675073388959,0.3175588668062963,23.047505213518193
-1.41931406061609,0.31946228688038164,23.052439031881562
-1.403589187895279,0.32136027152470226,23.057372850244924
-1.3865155657116768,0.3232776300451723,23.06230666860829
-1.3681096006028748,0.3252519866285828,23.067240486971656
-1.348388979393295,0.3272998209558018,23.07217430533502
-1.3273726521984872,0.32937855316848713,23.07710812369839
-1.3050808142153303,0.33145448437935343,23.082041942061757
-1.2815348863159537,0.3335641180167692,23.08697576042512
-1.2567574944637696,0.3357437276807862,23.091909578788485
-1.2307724479715185,0.33800569012150716,23.09684339715185
-1.203604716622251,0.3403425068175954,23.10177721551522
-1.175280406675096,0.34271721064081456,23.106711033878586
-1.1458267357790286,0.34512388063269306,23.11164485224195
-1.1152720068186535,0.3476047534565451,23.116578670605314
-1.083645580717131,0.35015769297996235,23.12151248896868
-1.0509778482223127,0.3527515695715893,23.12644630733205
-1.0173002007036596,0.3553916694040384,23.131380125695415
-0.9826449999871005,0.35810458231623243,23.13631394405878
-0.9470455472577547,0.360880362122529,23.141247762422147
-0.9105360510597456,0.3637030546682755,23.146181580785512
-0.8731515944243428,0.36655672906433734,23.15111539914888
-0.834928101157701,0.36940810908100624,23.156049217512244
-0.7959023013204812,0.3722681330438343,23.16098303587561
-0.7561116959328602,0.3751824832344542,23.165916854238976
-0.7155945209389203,0.3781532316632703,23.17085067260234
-0.6743897104644101,0.3811706550455545,23.17578449096571
-0.6325368594040701,0.38419160034854727,23.180718309329073
-0.5900761853733646,0.38719239341084555,23.18565212769244
-0.5470484900625857,0.390217985677493,23.190585946055805
-0.5034951200291359,0.39336324402264317,23.19551976441917
-0.45945792696647914,0.3966113673980452,23.20045358278254
-0.4149792274876212,0.39990811429718137,23.205387401145906
-0.370101762461862,0.4031806673497458,23.21032121950927
-0.3248686559438488,0.40634720966634796,23.215255037872634
-0.27932337373443156,0.40944983680106584,23.220188856236
-0.23350968161311447,0.412544792004191,23.22512267459937
-0.18747160328225437,0.4156672628263182,23.230056492962735
-0.1412533780634052,0.4188403159331207,23.2349903113261
-0.09489941838648105,0.42202336845318855,23.239924129689467
-0.048454267112606766,0.4251926087580161,23.24485794805283
-0.0019625547313791847,0.42836057687292445,23.249791766416198
0.044531043525432724,0.43153011263054336,23.254725584779564
0.09098185061403818,0.4347030636876601,23.25965940314293
0.13734523060983325,0.437834989978574,23.264593221506296
0.18357663159956417,0.440907357545123,23.26952703986966
0.22963162849233842,0.4439056666811526,23.274460858233027
0.27546596570897824,0.4468111407577978,23.279394676596393
0.32103559970866163,0.44964702840837745,23.28432849495976
0.3662967413116268,0.452473292908855,23.289262313323125
0.41120589777725824,0.45528475151166864,23.29419613168649
0.45571991459772476,0.4580266864797266,23.29912995004986
0.4997960169661533,0.46070142621974514,23.304063768413226
0.5433918508805802,0.46333975708118375,23.308997586776588
0.5864655238427318,0.4659269138837337,23.313931405139954
0.6289756451139451,0.4684275534429847,23.31886522350332
0.670881365488682,0.47083667246492317,23.32379904186669
0.7121424165477128,0.473148679199642,23.328732860230055
0.752719149353211,0.47531935446096435,23.33366667859342
0.7925725725485521,0.4773756189625098,23.338600496956783
0.831664389826257,0.4793748169358498,23.34353431532015
0.8699570367279947,0.48131216192753856,23.348468133683518
0.9074137167413785,0.48314334226422057,23.353401952046884
0.943998436658802,0.48489230076942264,23.35833577041025
0.9796760411643284,0.48662641064430284,23.363269588773615
1.0144122466154497,0.48832336056860576,23.368203407136978
1.0481736739873637,0.48991437011665695,23.373137225500347
1.0809278809475449,0.4913333546701619,23.378071043863713
1.1126433930308364,0.4926211869877667,23.38300486222708
1.1432897338839723,0.49382813315139074,23.387938680590445
1.1728374545513447,0.49494696858673426,23.39287249895381
1.2012581617732223,0.49596128819899127,23.39780631731718
1.2285245452696356,0.4968756422025664,23.402740135680542
1.2546104039837482,0.4976646205670964,23.407673954043908
1.279490671259197,0.4983348358970216,23.412607772407274
1.3031414389272278,0.4988875965485575,23.41754159077064
1.3255399802808905,0.49933343405288255,23.42247540913401
1.3466647719136389,0.49971057918505907,23.427409227497375
1.3664955144020299,0.5000330008786578,23.432343045860737
1.3850131518117872,0.5002605394931774,23.437276864224103
1.402199890009317,0.5003694929245721,23.44221068258747
1.4180392137606177,0.5003584246621804,23.447144500950838
1.4325159026011787,0.5003167625565955,23.452078319314204
1.4456160454618165,0.500253152427887,23.45701213767757
1.4573270540362173,0.5001332824550576,23.461945956040935
1.4676376748773836,0.4998813278380456,23.466879774404298
1.4765380002114248,0.4995378416455534,23.471813592767667
1.4840194774581934,0.4991598924205673,23.476747411131033
1.4900749174497352,0.4987602946256983,23.4816812294944
1.4946985013385503,0.4983146696116607,23.486615047857764
1.4978857861891006,0.4977868942149381,23.49154886622113
1.499633709247147,0.4971917647863261,23.496482684584496
1.4999405908828458,0.4965472689545759,23.501416502947862
1.49880613620476,0.49588004517950846,23.506350321311228
1.4962314353432093,0.4952072340864393,23.511284139674594
1.4922189624027546,0.49451706609928264,23.51621795803796
1.486772573084738,0.49376940484856946,23.521151776401325
1.479897500982244,0.4929931579082891,23.52608559476469
1.4716003525509906,0.49220660879994427,23.531019413128057
1.4618891007609702,0.4914214573335729,23.535953231491423
1.4507730774350187,0.4906192885692501,23.54088704985479
1.4382629642815912,0.48982780685524696,23.545820868218154
1.424370782630386,0.4890312202401341,23.550754686581524
1.4091098818807128,0.48822535837717246,23.55568850494489
1.3924949266736788,0.48738339716023005,23.56062232330825
1.3745418828004756,0.4865180898266307,23.565556141671617
1.3552680018604337,0.4856660298270709,23.570489960034983
1.3346918046834164,0.4848305345984783,23.575423778398353
1.3128330635326642,0.4839617967883834,23.58035759676172
1.2897127831050137,0.4829927768034378,23.585291415125084
1.265353180346903,0.48195477811300647,23.590225233488447
1.239777663105472,0.48091133928161267,23.595159051851812
1.2130108076351966,0.4798882802733814,23.60009287021518
1.1850783349820377,0.4788381828115085,23.605026688578548
1.1560070862671674,0.4777288634326852,23.609960506941913
1.125824996894664,0.4765560046354526,23.61489432530528
1.094561069707449,0.47532611955743137,23.619828143668645
1.0622453471177622,0.4740834252107101,23.62476196203201
1.028908882238535,0.4728806034374255,23.629695780395377
0.9945837090434493,0.47169681342712766,23.634629598758742
0.9593028115845453,0.4705096651627331,23.63956341712211
0.9231000922970574,0.4692597373484179,23.644497235485474
0.8860103394214183,0.4679294969241312,23.649431053848843
0.8480691935744474,0.46654906728428247,23.654364872212206
0.8093131135008929,0.4651456485208609,23.65929869057557
0.7697793410395177,0.46374838877657,23.664232508938937
0.7295058653361663,0.4623559489846826,23.669166327302303
0.6885313863389384,0.4609393516965292,23.674100145665673
0.6468952776102771,0.4594150513951586,23.67903396402904
0.6046375484917789,0.4577335109709135,23.6839677823924
0.5617988056580572,0.45595680423160767,23.688901600755766
0.5184202140966215,0.45414165426689623,23.693835419119132
0.4745434575512354,0.45226437950954734,23.6987692374825
0.43021069846682075,0.45029600668068603,23.703703055845867
0.38546453747432297,0.44821660118445705,23.708636874209233
0.34034797245454884,0.4460139076389449,23.7135706925726
0.29490435722029296,0.44367580124537526,23.71850451093596
0.2491773598561931,0.4412008184276739,23.72343832929933
0.20321092075723127,0.4386542823109641,23.728372147662697
0.15704921040471073,0.43612413288474494,23.733305966026062
0.11073658692181645,0.43353607080515216,23.738239784389428
0.06431755344840057,0.43077722130129364,23.743173602752794
0.017836715376838175,0.4278537979526502,23.74810742111616
-0.0286612625105835,0.42480272445685346,23.753041239479526
-0.07513169896151695,0.4216684587483814,23.75797505784289
-0.1215299391890638,0.4184599618143603,23.762908876206257
-0.16781139778163776,0.41513868802061205,23.767842694569623
-0.21393160154658986,0.4116699305729273,23.772776512932992
-0.2598462322455301,0.4080979539420586,23.77771033129636
-0.3055111691814318,0.4044588865425087,23.78264414965972
-0.3508825315950578,0.40071738901791276,23.787577968023086
-0.3959167208314696,0.3968337147617484,23.792511786386452
-0.4405704622351865,0.39284476561120174,23.79744560474982
-0.484800846734063,0.38878365270879156,23.802379423113187
-0.5285653720718524,0.38464766646572246,23.807313241476553
-0.5718219836498478,0.3804190563705132,23.812247059839915
-0.6145291149383799,0.3760798053242873,23.81718087820328
-0.6566457274192881,0.3716180270531238,23.82211469656665
-0.6981313500210097,0.36700997653465206,23.827048514930016
-0.7389461180084269,0.36227452605896177,23.831982333293382
-0.7790508112900213,0.35745272498819197,23.836916151656748
-0.8184068921055839,0.35255939071651027,23.84184997002011
-0.8569765420584052,0.34754967401779796,23.84678378838348
-0.8947226984557556,0.34241201076373706,23.851717606746845
-0.9316090899238202,0.3371762582365106,23.85665142511021
-0.9676002712617151,0.3318098670906491,23.861585243473577
-1.0026616575019702,0.32636844652828356,23.866519061836943
-1.0367595571440658,0.3209237047993128,23.871452880200312
-1.069861204529563,0.31547185672552136,23.876386698563675
-1.1019347913277213,0.309947176893984,23.88132051692704
-1.1329494971010055,0.3043630335554484,23.886254335290406
-1.1628755189212117,0.29876266979826377,23.891188153653772
-1.1916841000081146,0.2931954531688159,23.89612197201714
-1.2193475573624968,0.2876297556919097,23.901055790380507
-1.2458393083678458,0.2820889387610164,23.90598960874387
-1.2711338963340635,0.27652001324907494,23.910923427107235
-1.2952070149596873,0.27089040676222786,23.9158572454706
-1.3180355316884935,0.265238492277318,23.92079106383397
-1.3395975099382165,0.25961410515224304,23.925724882197336
-1.3598722301800843,0.25403670846336845,23.930658700560702
-1.3788402098487607,0.24844460259594803,23.935592518924064
-1.396483222063766,0.24276445114601283,23.94052633728743
-1.4127843131441677,0.23701267983337232,23.9454601556508
-1.4277278188998819,0.23125499644013978,23.950393974014165
-1.4412993796838434,0.22556135722219303,23.95532779237753
-1.453485954190616,0.21989232249522192,23.960261610740897
-1.4642758319881304,0.21419156957040514,23.965195429104263
-1.4736586447706375,0.2084816407769244,23.97012924746763
-1.4816253763218268,0.20280135294660892,23.975063065830994
-1.4881683711788307,0.1972027041630514,23.97999688419436
-1.4932813419885895,0.19166031129080918,23.984930702557726
-1.4969593755495054,0.1861488852488095,23.989864520921092
-1.4991989375327086,0.1806570685356657,23.99479833928446
-1.4999978758782881,0.1752098265692468,23.999732157647824
-1.4993554228632704,0.16986704466153313,24.00466597601119
-1.4972721958393445,0.1646118160689069,24.009599794374555
-1.4937501966396391,0.15943947411908518,24.01453361273792
-1.4887928096550838,0.15438389779145276,24.01946743110129
-1.4824047985822921,0.14944017826084438,24.024401249464656
-1.4745923018459164,0.14455853080193448,24.029335067828022
-1.4653628267001293,0.13974793510361916,24.034268886191384
-1.4547252420146444,0.13510512634385216,24.03920270455475
-1.4426897697523802,0.13059379277412664,24.04413652291812
-1.4292679751468835,0.1261600903133595,24.049070341281485
-1.4144727555889305,0.12184002318150049,24.05400415964485
-1.3983183282330927,0.11763812351896517,24.058937978008217
-1.3808202163360355,0.11352985191698166,24.06387179637158
-1.3619952343397836,0.1095544857275203,24.06880561473495
-1.3418614717142143,0.10577362255577033,24.073739433098314
-1.3204382755744144,0.10210553982439746,24.07867325146168
-1.2977462320894082,0.09848980367998465,24.083607069825046
-1.2738071467003917,0.09496372016204525,24.08854088818841
-1.2486440231671339,0.09155298493271168,24.093474706551774
-1.2222810414631207,0.08827563548566644,24.098408524915143
-1.1947435345403212,0.0850971504845654,24.10334234327851
-1.166057963985917,0.08201284966103266,24.108276161641875
-1.1362518945946047,0.07903684924507613,24.11320998000524
-1.105353967880915,0.07614906285396392,24.118143798368607
-1.0733938745566107,0.07338364885369368,24.123077616731976
-1.0404023260002047,0.07075260166787559,24.12801143509534
-1.0064110247452092,0.06819689552866635,24.132945253458704
-0.9714526340165541,0.06575057329502754,24.13787907182207
-0.9355607463433887,0.06343624058544282,24.142812890185436
-0.8987698512790975,0.061196441602588365,24.147746708548805
-0.861115302259265,0.05902798855462196,24.15268052691217
-0.8226332826295675,0.05698261016517467,24.157614345275533
-0.7833607708761197,0.055073163996498344,24.1625481636389
-0.7433355050917971,0.053282977842134385,24.167481982002265
-0.7025959467126005,0.051602794795328324,24.172415800365634
-0.6611812435589571,0.05000774956584614,24.177349618729
-0.6191311922174383,0.048483635561736405,24.182283437092366
-0.5764861997990779,0.047050309260666785,24.18721725545573
-0.5332872451110388,0.04572993643270105,24.192151073819094
-0.4895758392787,0.044516609628492736,24.197084892182463
-0.4453939858568129,0.04335672310434442,24.20201871054583
-0.4007841404666715,0.04225580087448531,24.206952528909195
-0.35578916999951415,0.041269516502804075,24.21188634727256
-0.31045231142428786,0.0403818565660822,24.216820165635927
-0.2648171302401927,0.03957185513312541,24.221753983999292
-0.21892747861334516,0.03880100791844218,24.226687802362658
-0.1728274532377866,0.03811133648723521,24.231621620726024
-0.12656135296169588,0.037517744075542626,24.23655543908939
-0.08017363621955707,0.03701215353445182,24.241489257452756
-0.03370887831054903,0.03660097874671242,24.246423075816125
0.012788271434891118,0.036307379804426124,24.251356894179487
0.05927313256033024,0.03612955734105914,24.256290712542853
0.10570103641765449,0.03603882107760472,24.26122453090622
0.15202736909068004,0.036032538074633934,24.266158349269585
0.1982076142659124,0.03609187483312776,24.271092167632954
0.2441973960095612,0.036181160018267905,24.27602598599632
0.2899525214096598,0.03633339628671275,24.280959804359686
0.3354290230423087,0.036568034404490676,24.285893622723048
0.38058320122124917,0.03688585166994429,24.290827441086414
0.42537166599015813,0.03733454178910592,24.295761259449783
0.46975137881730694,0.03790775595875922,24.30069507781315
0.5136796939525374,0.03855253753885539,24.305628896176515
0.5571143994067904,0.03922062198250556,24.31056271453988
0.6000137575147947,0.039904132455152855,24.315496532903243
0.6423365450421928,0.040666048329517625,24.320430351266612
0.6840420927977456,0.04150211848470045,24.325364169629978
0.7250903247139227,0.04239418605268051,24.330297987993344
0.76544179635693,0.043325181273985276,24.33523180635671
0.8050577328301922,0.04429209467321908,24.340165624720075
0.843900066034081,0.04527036666863749,24.345099443083445
0.8819314712466694,0.0463033021099676,24.350033261446807
0.9191154029902706,0.04742056609366932,24.354967079810173
0.955416130149042,0.04861944408064618,24.35990089817354
0.9907987703038785,0.049846475367186296,24.364834716536905
1.0252293232521066,0.05106716527979463,24.369768534900274
1.058674703679084,0.052286738730548746,24.37470235326364
1.0911027729511167,0.05351784648259326,24.379636171627002
1.1224823699981235,0.054780581209297026,24.384569989990368
1.1527833412573474,0.05607040134976854,24.389503808353734
1.181976569648768,0.05738788934116215,24.394437626717103
1.2100340025545335,0.05869913139841893,24.39937144508047
1.2369286787755274,0.06003217515682335,24.404305263443835
1.2626347544391938,0.06143680310845669,24.409239081807197
1.2871275278336356,0.06285830443703178,24.414172900170563
1.3103834631442084,0.06428673195701241,24.419106718533932
1.3323802130697795,0.06579607173796605,24.424040536897298
1.3530966402968705,0.06738625076790682,24.428974355260664
1.3725128378111469,0.0689816734292534,24.43390817362403
1.39061014802661,0.070567338071725,24.438841991987395
1.4073711807142752,0.07220843767550394,24.44377581035076
1.4227798297128107,0.07391227791779985,24.448709628714127
1.436821288405579,0.07567207080559489,24.453643447077493
1.4494820639486332,0.07744301512795863,24.45857726544086
1.4607499902364103,0.07922760044521522,24.463511083804224
1.4706142395925397,0.08110747040075371,24.468444902167594
1.4790653331743728,0.08306847182354286,24.473378720530956
1.4860951500815645,0.0850579315532195,24.478312538894322
1.491696935159638,0.08707428218036142,24.483246357257688
1.4958653054912452,0.08911037624487506,24.488180175621054
1.4985962555687136,0.09118814254280448,24.493113993984423
1.4998871611430902,0.09332929115411762,24.49804781234779
1.4997367817458664,0.09557050807197001,24.50298163071115
1.4981452618809497,0.09787360875250918,24.507915449074517
1.4951141308858291,0.10019904041555863,24.512849267437883
1.4906463014619817,0.10256479099203913,24.517783085801252
1.4847460668759833,0.10501068685499326,24.522716904164618
1.477419096833958,0.10753897015730647,24.527650722527984
1.4686724320334283,0.1101209035373552,24.53258454089135
1.458514477397671,0.11276771160387661,24.53751835925471
1.4469549939992228,0.1154750559795925,24.54245217761808
1.4340050896801406,0.11822947071935158,24.547385995981447
1.4196772083781855,0.12106013062528186,24.552319814344813
1.403985118169073,0.12398820555987035,24.55725363270818
1.3869438980363222,0.12698560194710923,24.562187451071544
1.3685699233814435,0.13001219284049464,24.56712126943491
1.3488808502883236,0.13308526003466475,24.572055087798276
1.3278955985569891,0.1362430298272746,24.576988906161642
1.3056343335230205,0.13947857354479823,24.581922724525008
1.2821184466801439,0.14276468716316762,24.586856542888373
1.2573705351243658,0.14604759196880754,24.591790361251743
1.2314143798400432,0.1493153071874584,24.59672417961511
1.2042749228477874,0.1526186127132452,24.60165799797847
1.1759782432371224,0.15597814216861328,24.606591816341837
1.1465515321061768,0.1593097415897921,24.611525634705202
1.1160230664331292,0.16259807287052466,24.616459453068572
1.0844221819040174,0.1658626492339166,24.621393271431938
1.05177924472315,0.1691732742340834,24.626327089795303
1.018125622433306,0.17250510835359276,24.631260908158666
0.9834936537739293,0.1758580764960054,24.63619472652203
0.947916617605723,0.179250170786852,24.6411285448854
0.9114287009322443,0.18266149775403462,24.646062363248767
0.8740649660482895,0.18608461682444855,24.650996181612133
0.8358613168478395,0.18951665820085828,24.6559299999755
0.7968544643228113,0.1929943858277703,24.66086381833886
0.7570818912864457,0.19651242262642016,24.66579763670223
0.7165818163549662,0.20002528230775118,24.670731455065596
0.6753931572222249,0.20348735507894167,24.67566527342896
0.633555493262556,0.20687476644316266,24.680599091792327
0.5911090274978098,0.21024062412104744,24.685532910155693
0.548094547965148,0.2136276695420112,24.69046672851906
0.5045533885224315,0.21700446754668978,24.695400546882425
0.4605273891297302,0.22031265154502247,24.70033436524579
0.41605885564369266,0.22357570852512323,24.705268183609157
0.37119051916485957,0.22683062005839832,24.710202001972522
0.3259654949759137,0.23006437523938128,24.715135820335888
0.2804272411111591,0.23329079152719248,24.720069638699258
0.23461951659644573,0.23656248622330409,24.72500345706262
0.1885863393996811,0.23982559753109278,24.729937275425986
0.14237194413269794,0.24301832882720295,24.73487109378935
0.09602073954513791,0.24616440379446747,24.739804912152717
0.049577265850595964,0.2492737353298109,24.744738730516087
0.0030861519268907678,0.25233708537569355,24.749672548879452
-0.04340792756953962,0.25537100496391185,24.75460636724282
-0.08986029513238256,0.2583980748612713,24.75954018560618
-0.13622631333757163,0.26137422711345376,24.764474003969546
-0.18246142773663682,0.2642762752289102,24.769407822332916
-0.22852120967036163,0.267157787264555,24.77434164069628
-0.27436139896157036,0.27005007886490245,24.779275459059647
-0.3199379464460117,0.27291398703400055,24.784209277423013
-0.3652070563004741,0.27574471788597926,24.789143095786375
-0.4101252281274583,0.27853179874966655,24.794076914149745
-0.4546492987559743,0.2812963816178584,24.79901073251311
-0.4987364837182703,0.28407314179729487,24.803944550876476
-0.5423444183626809,0.28680975670817227,24.808878369239842
-0.5854311985629878,0.28950041972865154,24.813812187603208
-0.6279554209855274,0.2921421324244342,24.818746005966574
-0.6698762228744343,0.2947776574045654,24.82367982432994
-0.7111533213182563,0.29742541747557366,24.828613642693306
-0.7517470519587321,0.30008600357618154,24.83354746105667
-0.7916184071056069,0.30278675798225124,24.838481279420037
-0.8307290732200567,0.30549329051580176,24.843415097783407
-0.869041467731297,0.3081876887080474,24.848348916146772
-0.906518775150891,0.31086143755391377,24.853282734510135
-0.9431249824498272,0.313495022965273,24.8582165528735
-0.9788249136642877,0.3160934263224269,24.863150371236866
-1.0135842636974497,0.318685147630278,24.868084189600236
-1.0473696312840175,0.3212821783518146,24.8730180079636
-1.0801485510868216,0.323868762876469,24.877951826326967
-1.1118895248933418,0.32645272444460116,24.88288564469033
-1.1425620518834412,0.3290311251512045,24.887819463053695
-1.1721366579384382,0.3316098068202058,24.892753281417065
-1.2005849239636575,0.3341892217610586,24.89768709978043
-1.2278795131971274,0.33677053322400247,24.902620918143796
-1.2539941974783095,0.33934889917803235,24.907554736507162
-1.2789038824514594,0.34191137921879,24.912488554870524
-1.3025846316795364,0.34444513820354716,24.917422373233894
-1.3250136896454159,0.34696947208361634,24.92235619159726
-1.3461695036183263,0.3495236307243622,24.927290009960625
-1.3660317443644903,0.3521308522618256,24.93222382832399
-1.3845813256820512,0.3547769729722652,24.937157646687357
-1.401800422741654,0.35739798291922936,24.942091465050726
-1.4176724892146515,0.3599678383256241,24.94702528341409
-1.43218227317314,0.36253786402154037,24.951959101777454
-1.445315831745868,0.3651658028441988,24.95689292014082
-1.4570605445164135,0.3678828465817585,24.961826738504186
-1.4674051256504486,0.37062163691405,24.966760556867555
-1.4763396347406237,0.3733075832010435,24.97169437523092
-1.4838554863586453,0.3759745522144724,24.976628193594284
-1.4899454583052403,0.3787245683299186,24.98156201195765
-1.4946036985501394,0.38156565935033976,24.986495830321015
-1.4978257308555194,0.3844499523370571,24.991429648684385
-1.4996084590772987,0.38727181732016264,24.99636346704775
-1.499950170140354,0.3900323270589159,25.001297285411116
-1.498850535684641,0.3928070409298347,25.006231103774482
-1.4963106123807135,0.3956394293071279,25.011164922137844
-1.4923328409143752,0.3984924949274686,25.016098740501214
-1.486921043641328,0.4012631729786998,25.02103255886458
-1.4800804209141378,0.4039368895993073,25.025966377227945
-1.471817546085135,0.4066028304170621,25.03090019559131
-1.4621403591898174,0.4092930506473169,25.035834013954677
-1.451058159317074,0.41200802922628815,25.040767832318043
-1.438581595673424,0.4146979386478941,25.04570165068141
-1.4247226573498728,0.4173174085950053,25.050635469044774
-1.4094946618012605,0.4199139424752836,25.05556928740814
-1.3929122420491344,0.4225068229014484,25.060503105771506
-1.374991332620394,0.42507274603662054,25.065436924134875
-1.3557491542354858,0.42761885581041864,25.070370742498238
-1.3352041972603705,0.43015602793552105,25.075304560861603
-1.313376203938688,0.43265792646214346,25.08023837922497
-1.2902861494207523,0.4351033792623833,25.085172197588335
-1.2659562216080529,0.4374886470384448,25.090106015951704
-1.2404097998322392,0.4398631421097726,25.09503983431507
-1.2136714323891766,0.44221472787612315,25.099973652678436
-1.1857668129497503,0.4445142145521209,25.1049074710418
-1.156722755870205,0.44679348213540737,25.109841289405164
-1.126567170425336,0.449032741651482,25.114775107768534
-1.0953290339898272,0.4512207628604851,25.1197089261319
-1.063038364192746,0.45330636737352337,25.124642744495265
-1.0297261900730446,0.45531253262749444,25.12957656285863
-0.9954245222627048,0.4573057472577296,25.134510381221993
-0.9601663222268256,0.45932697259273586,25.139444199585363
-0.9239854705900012,0.4612753846059875,25.14437801794873
-0.8869167345794441,0.46310155565476613,25.149311836312094
-0.8489957346161527,0.46484228418089707,25.15424565467546
-0.8102589100862103,0.46650829753476813,25.159179473038826
-0.7707434843251463,0.46808646263778625,25.164113291402195
-0.7304874288489258,0.4695716656635857,25.169047109765557
-0.6895294268660467,0.4709755195862724,25.173980928128923
-0.6479088361057151,0.4723051885357323,25.17891474649229
-0.6056656509978996,0.47355692527634313,25.183848564855655
-0.5628404642413399,0.47470296664997913,25.188782383219024
-0.5194744277972281,0.4757633212725406,25.19371620158239
-0.47560921334472356,0.4767318915631171,25.198650019945752
-0.43128697223764795,0.4775998383105746,25.203583838309118
-0.3865502949998429,0.47838820122432885,25.208517656672484
-0.3414421703988961,0.4790975312479273,25.213451475035853
-0.29600594413700165,0.47971611476702664,25.21838529339922
-0.2502852771986496,0.48022562692879656,25.223319111762585
-0.20432410389551936,0.4806053351269062,25.228252930125947
-0.1581665896489426,0.4808139792195093,25.233186748489313
-0.11185708854986132,0.4808584874579087,25.238120566852682
-0.06544010073795015,0.48080236364209056,25.24305438521605
-0.01896022963972177,0.4806817338103189,25.247988203579414
0.027537860891771793,0.4804454603581012,25.25292202194278
0.07400948949594087,0.48004768904105255,25.257855840306146
0.12041000024022691,0.4794883715900447,25.262789658669508
0.1666948055312803,0.47877668271307205,25.267723477032877
0.21281942896047082,0.47791716881307295,25.272657295396243
0.25873954804255206,0.4769328616348521,25.27759111375961
0.3044110368064245,0.47581817043927693,25.282524932122975
0.3497900081970115,0.4745486192148151,25.28745875048634
0.39483285624780984,0.4731496805038462,25.292392568849706
0.4394962979827142,0.4716128495497767,25.297326387213072
0.4837374150082875,0.46988944164994634,25.302260205576438
0.5275136947550486,0.46795286948510834,25.307194023939804
0.5707830713292188,0.4658324362514573,25.31212784230317
0.6135039659348765,0.4635524983741019,25.31706166066654
0.6556353268282055,0.461138129807407,25.3219954790299
0.6971366687654806,0.45856712643468056,25.326929297393267
0.7379681119064828,0.4558443631727448,25.331863115756633
0.778090420136029,0.45297869038131355,25.33679693412
0.8174650387672543,0.4499400663063209,25.341730752483368
0.8560541315897298,0.4467620564682831,25.346664570846734
0.8938206172277127,0.4434623056445637,25.3515983892101
0.9307282047723597,0.4400363950546881,25.356532207573462
0.9667414286548989,0.436484320995909,25.361466025936828
1.0018256827264775,0.4327639124071332,25.366399844300197
1.0359472535122192,0.42884912238047457,25.371333662663563
1.0690733526074576,0.42476812623686294,25.37626748102693
1.1011721481850865,0.42052917277449814,25.381201299390295
1.1322127955836825,0.416136386817101,25.386135117753657
1.1621654669470018,0.4116115899573466,25.391068936117026
1.1910013798864731,0.40697692714140726,25.396002754480392
1.2186928251390021,0.4022279820462626,25.400936572843758
1.2452131931936068,0.3973177321972406,25.405870391207124
1.2705369998612488,0.3922466003908069,25.41080420957049
1.294639910763433,0.3870965643871994,25.41573802793386
1.3174987647155978,0.38189327158750996,25.42067184629722
1.3390915959836063,0.37657568469395214,25.425605664660587
1.3593976553910918,0.3711425282735298,25.430539483023953
1.3783974302580575,0.365601689899653,25.43547330138732
1.3960726631510842,0.3600219544432664,25.440407119750688
1.4124063694274296,0.354450071029622,25.445340938114054
1.4273828535561268,0.3488068899135412,25.450274756477416
1.440987724200271,0.3430680253686612,25.455208574840782
1.4532079080459925,0.3372755634904952,25.460142393204148
1.464031662365061,0.3314804821728151,25.465076211567517
1.4734485862987399,0.3256730063621209,25.470010029930883
1.4814496308523812,0.31978952402226724,25.47494384829425
1.4880271075907507,0.31383147977401654,25.47987766665761
1.493174696026142,0.3078520222147418,25.484811485020977
1.496887449691882,0.30187853551115373,25.489745303384346
1.4991618008955385,0.2958812965322868,25.494679121747712
1.4999955641472442,0.28984343004057966,25.499612940111078
1.4993879382597677,0.2837967587641288,25.504546758474444
1.4973395071183964,0.2777365573288785,25.50948057683781
1.4938522391198865,0.27164639660437223,25.514414395201175
1.4889294852809598,0.2655812638317537,25.51934821356454
1.4825759760182209,0.2595473745927279,25.524282031927907
1.4747978166025555,0.2535246303894843,25.529215850291273
1.4656024812924093,0.2475040554779678,25.53414966865464
1.4549988061515178,0.24146269938460718,25.539083487018008
1.4429969805581617,0.23539119172741124,25.54401730538137
1.4296085374138152,0.22938812753778903,25.548951123744736
1.4148463420608963,0.22346211042507175,25.553884942108102
1.3987245799200292,0.217559103401757,25.558818760471468
1.381258742858922,0.2116724975440426,25.563752578834837
1.362465614305808,0.20578425180720775,25.568686397198203
1.3423632531216882,0.19993315688599972,25.57362021556157
1.3209709762470359,0.1941706400544588,25.57855403392493
1.2983093401396923,0.18846535623558786,25.583487852288297
1.274400121021472,0.18279479070780108,25.588421670651666
1.2492662939528996,0.17713948976027893,25.593355489015032
1.222932010755568,0.17152468946614188,25.598289307378398
1.1954225768041908,0.16593968401681497,25.603223125741764
1.1667644267098296,0.16041801238958123,25.608156944105126
1.1369850989181143,0.15499544398906573,25.613090762468495
1.1061132092467707,0.14962764688344976,25.61802458083186
1.074178423387845,0.14428564873057026,25.622958399195227
1.0412114284010843,0.138979939037974,25.627892217558593
1.00724390322586,0.13376231842317188,25.63282603592196
0.9723084882399451,0.12864789038211838,25.637759854285324
0.9364387538944317,0.12364178485937508,25.64269367264869
0.8996691684549297,0.11872866616637051,25.647627491012056
0.8620350648799913,0.11387684212136734,25.65256130937542
0.8235726068687089,0.10903509931176698,25.657495127738787
0.7843187541097665,0.10420306436860584,25.662428946102157
0.7443112267661733,0.09943706971394536,25.667362764465523
0.7035884692285213,0.09475696536665726,25.672296582828885
0.6621896131728563,0.09010003090177995,25.67723040119225
0.620154439957739,0.0854635338261795,25.682164219555617
0.5775233423973788,0.08086578505423599,25.687098037918986
0.5343372859470088,0.07628981745010888,25.69203185628235
0.49063776933783687,0.07173379147115849,25.696965674645718
0.44646678469971596,0.06722713512611658,25.70189949300908
0.401866777209892,0.06286990526626793,25.706833311372446
0.3568806043059969,0.05864143457306243,25.711767129735815
0.3115514945033517,0.05445361100215674,25.71670094809918
0.2659230058550142,0.05030072983391941,25.721634766462547
0.2200389840960048,0.0462208830581654,25.726568584825912
0.17394352051046394,0.042233064763532974,25.731502403189275
0.127680909563098,0.03836132100346403,25.736436221552644
0.08129560633535139,0.034616367883566077,25.74137003991601
0.03483218380723055,0.030996217075997538,25.746303858279376
-0.011664709974161705,0.027498454323565943,25.75123767664274
-0.05815039479822737,0.0241240033609176,25.756171495006107
-0.10458020122537981,0.020879294952773696,25.761105313369477
-0.15090951351120022,0.017720252250929595,25.76603913173284
-0.19709381247899915,0.014647118057892126,25.770972950096205
-0.2430887182995785,0.0116352537951883,25.77590676845957
-0.2888500331370559,0.008736005162097875,25.780840586822936
-0.3343337836200488,0.00600537883309114,25.785774405186306
-0.37949626309654205,0.003462517338928892,25.79070822354967
-0.42429407363329835,0.0010593385476457095,25.795642041913034
-0.46868416771792965,-0.0012038980510606923,25.8005758602764
-0.5126238896247058,-0.003323360783691811,25.805509678639766
-0.5560710164034721,-0.005262780403103933,25.810443497003135
-0.5989837984529114,-0.007007226182525445,25.8153773153665
-0.6413209996390864,-0.008605691974465177,25.820311133729867
-0.6830419369204601,-0.010094352027171447,25.825244952093232
-0.7241065194411773,-0.011483343216506115,25.830178770456595
-0.76447528705575,-0.012736870106665377,25.835112588819964
-0.8041094482472186,-0.013877415918073255,25.84004640718333
-0.8429709174034147,-0.014890054678070747,25.844980225546696
-0.8810223514141452,-0.015734641479969037,25.84991404391006
-0.9182271855554753,-0.016426126763616558,25.854847862273427
-0.9545496686257734,-0.016999198637768727,25.85978168063679
-0.9899548973000847,-0.017444113013254787,25.86471549900016
-1.02440884966975,-0.017714063081925736,25.869649317363525
-1.0578784179350194,-0.017814603588153587,25.87458313572689
-1.0903314402193311,-0.01776247684385707,25.879516954090256
-1.1217367314745306,-0.0176017667255785,25.884450772453622
-1.1520641134476373,-0.017358075261342025,25.889384590816988
-1.1812844436797254,-0.01697471134958042,25.894318409180354
-1.2093696435100185,-0.016415344245648954,25.89925222754372
-1.236292725057354,-0.015721100458321452,25.904186045907085
-1.2620278171537187,-0.014951663860642492,25.90911986427045
-1.2865501902044685,-0.014123739865648983,25.91405368263382
-1.309836279951768,-0.013209583770926285,25.918987500997186
-1.3318637101182,-0.012151246120620098,25.92392131936055
-1.3526113139088114,-0.010992216132474386,25.928855137723914
-1.3720591543507792,-0.009770095112657688,25.93378895608728
-1.3901885434515189,-0.00850173135784,25.93872277445065
-1.406982060156436,-0.0071820678107144785,25.943656592814015
-1.422423567089465,-0.005749768356074036,25.94859041117738
-1.4364982260597816,-0.004195545465815602,25.953524229540744
-1.4491925123203404,-0.002579143019920509,25.95845804790411
-1.4604942275641788,-0.0009265104862066087,25.96339186626748
-1.4703925116460985,0.0007503020496813084,25.968325684630845
-1.4788778530185285,0.0024836519176257045,25.97325950299421
-1.4859420978714204,0.004324821610895242,25.978193321357576
-1.491578457967504,0.006261685805157082,25.983127139720942
-1.4957815171652675,0.00820748615460503,25.988060958084308
-1.4985472366235226,0.010153946925273206,25.992994776447674
-1.4998729586824127,0.012172348283601302,25.99792859481104
-1.4997574094172534,0.01425916175691826,26.002862413174405
-1.498200699862679,0.016431377184697466,26.00779623153777
-1.495204325905942,0.018682495934459524,26.01273004990114
-1.4907711668494696,0.020985716398904262,26.017663868264503
-1.4849054826440797,0.02328065615667243,26.02259768662787
-1.4776129097954507,0.025602447963544554,26.027531504991234
-1.468900455947818,0.027996303807749714,26.0324653233546
-1.4587764931501843,0.03050480947349679,26.03739914171797
-1.4472507498113418,0.03306817201082091,26.042332960081335
-1.4343343013515648,0.03559265784182699,26.047266778444698
-1.420039559559882,0.03808638597415557,26.052200596808063
-1.404380260667306,0.04059522867771517,26.05713441517143
-1.3873714521472207,0.04318022509439135,26.0620682335348
-1.3690294782559216,0.04583793294577182,26.067002051898164
-1.3493719643267814,0.04849620571368032,26.07193587026153
-1.3284177998337439,0.051080774419169514,26.076869688624896
-1.3061871202397566,0.05360989161776406,26.08180350698826
-1.2827012876480817,0.0561453241492217,26.086737325351628
-1.257982870274805,0.058706201547921874,26.091671143714994
-1.2320556207623954,0.06126620913817188,26.09660496207836
-1.2049444533551004,0.06379172425719065,26.101538780441725
-1.1766754199581302,0.06629246793473612,26.10647259880509
-1.1472756851036232,0.06874726699111418,26.111406417168457
-1.1167734998474694,0.07117740658185698,26.116340235531823
-1.0851981746220503,0.07367812285269006,26.12127405389519
-1.0525800510709857,0.07624031495673837,26.126207872258554
-1.0189504728930114,0.07877892457786827,26.13114169062192
-0.9843417557227678,0.08124320728610968,26.13607550898529
-0.9487871560780643,0.08366441962316382,26.141009327348655
-0.9123208394024117,0.08610124493065272,26.145943145712017
-0.8749778472346796,0.08857581558435629,26.150876964075383
-0.8367940635364736,0.09102449702379452,26.15581078243875
-0.7978061802103735,0.09341181119653866,26.16074460080212
-0.7580516618416351,0.09576214230124591,26.165678419165484
-0.7175687096972374,0.09806393345169495,26.17061223752885
-0.6763962250171714,0.10030221680727754,26.175546055892212
-0.6345737716333116,0.10247922553781162,26.180479874255578
-0.5921415379511838,0.10461531475163083,26.185413692618948
-0.5491402983320058,0.1067389381647658,26.190347510982313
-0.5056113739110307,0.10882272139792837,26.19528132934568
-0.4615965928912615,0.11090224143102219,26.200215147709045
-0.4171382503493223,0.1129410479234087,26.205148966072407
-0.3722790675929417,0.11495795219970349,26.210082784435777
-0.3270621511088086,0.11700109440657375,26.215016602799142
-0.28153095114029986,0.11906393214053126,26.21995042116251
-0.23572921993488666,0.12114005601723413,26.224884239525874
-0.18970096970133576,0.12322833731547332,26.22981805788924
-0.1434904303170987,0.12531710959529238,26.23475187625261
-0.09714200682654804,0.12738722921300855,26.23968569461597
-0.050700236770883755,0.12946811895481283,26.244619512979337
-0.004209747390721219,0.13157691844049177,26.249553331342703
0.04228478725747344,0.1337063049462996,26.25448714970607
0.0887386892301887,0.13581180692213654,26.25942096806944
0.13510731962877234,0.13790288478107207,26.264354786432804
0.18134612149466317,0.14002819345691875,26.269288604796166
0.22741066262521176,0.14213850226928298,26.274222423159532
0.2732566782700762,0.14425545224435413,26.279156241522898
0.3188401136662904,0.14634619525306777,26.284090059886267
0.36411716637176683,0.1484160683491289,26.289023878249633
0.40904432835649307,0.15049866491826175,26.293957696613
0.45357842781065477,0.15261481275496191,26.29889151497636
0.4976766706294758,0.15475226822838425,26.303825333339727
0.5412966815355128,0.15685890067171923,26.308759151703097
0.5843965447980394,0.1588718391096635,26.313692970066462
0.6269348445114962,0.160810282200971,26.318626788429828
0.6688707043928287,0.16273589732650262,26.323560606793194
0.7101638270608766,0.16470314690219484,26.32849442515656
0.75077453275928,0.16671158784853446,26.333428243519926
0.7906637974858779,0.1687282906921453,26.33836206188329
0.8297932904920247,0.1707350809843915,26.343295880246657
0.8681254111156975,0.17274986123923008,26.348229698610023
0.9056233249130653,0.17476120096339326,26.35316351697339
0.9422509990537796,0.17676051812089116,26.35809733533676
0.9779732369459565,0.178821156160515,26.36303115370012
1.0127557120575983,0.18092270365482885,26.367964972063486
1.0465650009019638,0.18301639942867096,26.372898790426852
1.0793686151551085,0.18505924992434403,26.377832608790218
1.1111350328750402,0.18705266288562836,26.382766427153587
1.141833728791728,0.1890439115364091,26.387700245516953
1.1714352036400553,0.19109425295337792,26.39263406388032
1.199911012506302,0.19318744678988684,26.39756788224368
1.2272337921618508,0.19525873841303212,26.402501700607047
1.2533772873571538,0.19722852681151715,26.407435518970416
1.2783163760511906,0.19915924086911044,26.412369337333782
1.3020270935520275,0.20109173921156065,26.417303155697148
1.324486655545214,0.20301973702524212,26.422236974060514
1.3456734799877414,0.20493278475253787,26.427170792423876
1.3655672078469903,0.2067992736441097,26.432104610787242
1.3841487226642257,0.20859121869874683,26.43703842915061
1.4014001689242273,0.21034615810982174,26.441972247513977
1.4173049692131199,0.21205717240313682,26.446906065877343
1.4318478401481043,0.21371363191210432,26.45183988424071
1.4450148070637092,0.21538240291611896,26.45677370260407
1.456793217440447,0.2170431325408918,26.46170752096744
1.4671717530629855,0.21862320867882626,26.466641339330806
1.4761404408961496,0.22014232693611258,26.471575157694172
1.483690662668294,0.22163474900994168,26.476508976057538
1.4898151631528458,0.22314444465533392,26.481442794420904
1.4945080571401064,0.22460764572417097,26.486376612784273
1.4977648350924264,0.22601086613035573,26.491310431147635
1.49958236747766,0.22739044782957202,26.496244249511
1.499958907776337,0.22875713747209758,26.501178067874367
1.4988940941599944,0.2301003001374237,26.506111886237733
1.4963889498388476,0.23142854085355855,26.511045704601102
1.4924458820785558,0.23270818843337235,26.515979522964468
1.487068679887026,0.233904860991683,26.52091334132783
1.4802625103734217,0.23506332592113485,26.525847159691196
1.4720339137829697,0.2362417702286903,26.530780978054562
1.4623907972122085,0.23742421119740212,26.53571479641793
1.4513424270109008,0.2385617396325503,26.540648614781297
1.438899419877628,0.23959542326002822,26.545582433144663
1.4250737326579779,0.24057758470115195,26.55051625150803
1.4098786508548389,0.24156189162949857,26.55545006987139
1.3933287758619881,0.24257994314685077,26.56038388823476
1.375440010933158,0.24358971016668232,26.565317706598126
1.356229545900174,0.24449973224480925,26.570251524961492
1.3357158406547287,0.2453665747178593,26.575185343324858
1.3139186074097504,0.24624726026116764,26.580119161688224
1.2908587917573582,0.2471245970885142,26.58505298005159
1.2665585525416256,0.24795774872921764,26.589986798414955
1.2410412405655393,0.24870471769968389,26.59492061677832
1.2143313761525045,0.2493852007511623,26.599854435141687
1.186454625584104,0.25010656960266425,26.604788253505053
1.1574377764364667,0.2508538109833343,26.609722071868422
1.1273087118396148,0.2515523607303455,26.614655890231784
1.0960963836834592,0.25217617769630285,26.61958970859515
1.0638307847972646,0.25275031055229585,26.624523526958516
1.030542920128539,0.2533016841868528,26.62945734532188
0.9962647769496005,0.25389112554971943,26.63439116368525
0.9610292941201096,0.254502189161553,26.639324982048617
0.9248703304350505,0.25506121366780815,26.644258800411983
0.8878226320887939,0.25555830945314856,26.649192618775345
0.849921799286672,0.2560317582157958,26.65412643713871
0.8112042520355319,0.2564930391278163,26.65906025550208
0.7717071951469034,0.25692657867127655,26.663994073865446
0.7314685824854759,0.25730699710158794,26.66892789222881
0.6905270804984694,0.2576464480315395,26.673861710592178
0.6489220310597671,0.25798275237059354,26.67879552895554
0.6066934136651924,0.25831925376353054,26.68372934731891
0.5638818070150668,0.25862289198118804,26.688663165682275
0.5205283500209531,0.2588917099858899,26.69359698404564
0.47667470227408215,0.2591507023301556,26.698530802409007
0.43236300401346034,0.2594196740456905,26.703464620772372
0.3876358356320819,0.25972192229206503,26.708398439135742
0.3425361767601992,0.260020245589862,26.713332257499104
0.29710736496496176,0.2602833170799546,26.71826607586247
0.2513930541060805,0.2604817561174593,26.723199894225836
0.205437172387622,0.26059129332928355,26.7281337125892
0.1592838801459133,0.2606747521452009,26.73306753095257
0.11297752741501715,0.26075302444912013,26.738001349315937
0.0665626113090818,0.2607957138764377,26.7429351676793
0.020083733264026963,0.2607838436514954,26.747868986042665
-0.026414443821475952,0.2607366103403824,26.75280280440603
-0.0728872385036654,0.26064002136005443,26.7577366227694
-0.11928999372937871,0.26048062805023603,26.762670441132766
-0.16557811974848136,0.26026524387806615,26.76760425949613
-0.21170713696144236,0.26000051698176774,26.772538077859494
-0.25763271866085913,0.2596616356980446,26.77747189622286
-0.30331073362648886,0.2592694632801944,26.78240571458623
-0.34869728853195164,0.2588459876914151,26.787339532949595
-0.3937487701235298,0.2583747151398139,26.79227335131296
-0.4384218871289792,0.2578663525682335,26.797207169676327
-0.4826737118575727,0.2573162565781269,26.802140988039692
-0.5264617214505303,0.2566954437273979,26.807074806403058
-0.5697438387424465,0.2560014751827327,26.812008624766424
-0.6124784726944693,0.2552736182375803,26.81694244312979
-0.6546245583603317,0.2545117302552797,26.821876261493156
-0.6961415963468405,0.2536853128447889,26.82681007985652
-0.7369896917309213,0.25278984474234273,26.83174389821989
-0.7771295923958007,0.2518566827171536,26.836677716583253
-0.8165227267495027,0.2509594576559715,26.84161153494662
-0.8551312407894085,0.2500566804592539,26.846545353309985
-0.8929180344772205,0.24907979158783397,26.85147917167335
-0.9298467973896533,0.24801846964066565,26.85641299003672
-0.9658820436097965,0.24692503107987715,26.861346808400086
-1.0009891458269384,0.24579934813832946,26.866280626763448
-1.0351343686107228,0.24461830013777316,26.871214445126814
-1.0682849008286572,0.243409045570936,26.87614826349018
-1.100408887175138,0.24214053602374846,26.88108208185355
-1.1314754587821445,0.24080232122209153,26.886015900216915
-1.1614547628821157,0.23941841267874328,26.89094971858028
-1.190317991494368,0.23797488171704043,26.895883536943646
-1.218037409107354,0.2364560253551965,26.90081735530701
-1.2445863793306702,0.23482046151720445,26.905751173670378
-1.2699393904905767,0.23308370519278113,26.910684992033744
-1.294072080145139,0.23130196367369182,26.91561881039711
-1.3169612584945833,0.22946453021605445,26.920552628760475
-1.3385849306651383,0.22755360352943976,26.92548644712384
-1.3589223178445584,0.2255119965696171,26.930420265487207
-1.377953877249041,0.22338434227475304,26.935354083850573
-1.3956613209024906,0.22123168546495114,26.94028790221394
-1.4120276332099433,0.21909238296545175,26.945221720577305
-1.427037087308352,0.21692753970386788,26.95015553894067
-1.440675260178987,0.21467000591362978,26.95508935730404
-1.4529290465069127,0.2123168700275816,26.960023175667406
-1.4637866712743053,0.20990194302499304,26.964956994030768
-1.4732377010753503,0.20751336487906444,26.969890812394134
-1.4812730541420533,0.20509750734432014,26.9748246307575
-1.487885009071173,0.2025791554059853,26.97975844912087
-1.4930672122438837,0.1999573820445432,26.984692267484235
-1.4968146839312155,0.1972622705987455,26.9896260858476
-1.499123823079199,0.1945053121584171,26.994559904210963
-1.4999924107692093,0.1917432965570249,26.99949372257433
-1.4994196123502064,0.18896472886016252,27.004427540937694
-1.4974059782407523,0.1861183601021115,27.009361359301064
-1.4939534434001494,0.18312885987896352,27.01429517766443
-1.4890653254690025,0.18007944033307247,27.019228996027795
-1.482746321581279,0.17705398738167452,27.024162814391158
-1.4750025038506467,0.1740190241818631,27.029096632754523
-1.4658413135356247,0.17095157585912632,27.034030451117893
-1.455271553889065,0.16782318133038845,27.03896426948126
-1.443303381698838,0.1646384140216119,27.043898087844624
-1.4299482975278988,0.1614492515949669,27.04883190620799
-1.4152191346630487,0.15829442120274162,27.053765724571356
-1.39913004678306,0.1551802489208081,27.058699542934722
-1.3816964943580132,0.15208413163256856,27.063633361298088
-1.362935229792865,0.1489173433564368,27.068567179661454
-1.342864281329579,0.14568870991568,27.07350099802482
-1.3215029357232888,0.14246923898191832,27.078434816388185
-1.2988717197090256,0.1392784358982196,27.083368634751555
-1.2749923802771261,0.13611023853951054,27.088302453114917
-1.2498878637757684,0.13293229722021374,27.093236271478283
-1.2235822938612728,0.12971667233720285,27.09817008984165
-1.1961009483168643,0.12645823498740325,27.103103908205014
-1.1674702347626182,0.12317962664281402,27.108037726568384
-1.1377176652796694,0.11995214801955661,27.11297154493175
-1.1068718299729066,0.11679521161523092,27.11790536329511
-1.0749623694979291,0.11369184341357105,27.122839181658478
-1.04201994657862,0.11057558928207924,27.127773000021843
-1.0080762165423025,0.1074249076276206,27.132706818385213
-0.9731637969014032,0.10431215790795496,27.13764063674858
-0.9373162360100383,0.10132100505122338,27.142574455111944
-0.900567980826731,0.09841261752967798,27.14750827347531
-0.8629543438131724,0.09553554762679596,27.152442091838672
-0.8245114690015073,0.09263201452321383,27.157375910202042
-0.7852762972624646,0.08972452486094083,27.162309728565408
-0.7452865308078163,0.08688552026141191,27.167243546928773
-0.704580596961231,0.08408293695323503,27.17217736529214
-0.6631976112323502,0.08124735947136542,27.177111183655505
-0.6211773397295562,0.07841659757661175,27.18204500201887
-0.5785601609475691,0.07559729910186495,27.186978820382237
-0.5353870269665889,0.072808297745166,27.191912638745602
-0.491699424100247,0.07006139127103844,27.19684645710897
-0.4475393330302573,0.06736050951171685,27.201780275472334
-0.40294918846575956,0.06469236251967621,27.206714093835703
-0.3579718383669783,0.06206904132407006,27.21164791219907
-0.31265050277097833,0.059499440802226626,27.21658173056243
-0.26702873226052753,0.05698564156447933,27.221515548925797
-0.22115036611486616,0.05448517289359391,27.226449367289163
-0.17505949018349135,0.05201088350902078,27.231383185652533
-0.1288003945227848,0.04959322900432715,27.2363170040159
-0.08241753083625113,0.04722292339156582,27.241250822379264
-0.035955469759585856,0.044846187653931974,27.246184640742626
0.010541141968324563,0.04246294455496587,27.251118459105992
0.057027624407957916,0.04010524538917151,27.25605227746936
0.10345930735314753,0.03775274162358224,27.260986095832727
0.14979157325640152,0.03536397127384531,27.265919914196093
0.19597990010277264,0.032943110026449084,27.27085373255946
0.24197990419255755,0.030493693462787318,27.27578755092282
0.2877473827908394,0.028040410714991287,27.28072136928619
0.3332383566031751,0.025640982517067576,27.285655187649557
0.37840911203657135,0.0232660352879396,27.290589006012922
0.4232162432051389,0.020932431716307088,27.295522824376288
0.46761669364006564,0.018646632323761448,27.300456642739654
0.5115677976638247,0.016370184694100568,27.305390461103023
0.5550273213888611,0.014118602912263512,27.310324279466386
0.597953503301342,0.011923303407112925,27.31525809782975
0.6403050943910259,0.009749918579387139,27.320191916193117
0.6820413977885741,0.007588705122533399,27.325125734556483
0.7231223078725448,0.005443960411619038,27.330059552919852
0.7635083488076745,0.003345996073833078,27.33499337128322
0.8031607124787129,0.0012653115963173816,27.33992718964658
0.842041295782052,-0.0008070527595639102,27.344861008009946
0.8801127372402804,-0.0028771573531612272,27.349794826373312
0.9173384529037196,-0.004902791163602377,27.35472864473668
0.9536826715050107,-0.0068166701790436735,27.359662463100047
0.989110468832906,-0.008688433650245108,27.364596281463413
1.0235878012919342,-0.010562512551938866,27.36953009982678
1.057081538615709,-0.012399049996480218,27.37446391819014
1.0895594957029542,-0.014160691523143466,27.37939773655351
1.120990463544871,-0.01586757378837023,27.384331554916876
1.1513442392151203,-0.01754537028895778,27.389265373280242
1.1805916548923532,-0.019190228210136426,27.394199191643608
1.2087046058885855,-0.020792064776902,27.399133010006974
1.2356560776557786,-0.022328166838248564,27.40406682837034
1.2614201717448774,-0.023829421487792452,27.409000646733706
1.285972130692411,-0.025313344395148877,27.41393446509707
1.3092883618106155,-0.026768374224509058,27.418868283460437
1.3313464598583693,-0.028161491027296592,27.423802101823803
1.3521252285710261,-0.029481637765213415,27.428735920187172
1.3716047010285015,-0.030786306028719318,27.433669738550535
1.3897661588420802,-0.03208875081569847,27.4386035569139
1.4065921501414622,-0.0333450480893983,27.443537375277266
1.4220665063447384,-0.03452485945227403,27.448471193640632
1.4361743576953359,-0.03566003448420811,27.453405012004
1.4489021475506432,-0.03677253538965607,27.458338830367367
1.4602376454091361,-0.03785787995465578,27.463272648730733
1.470169958662919,-0.03891971279076977,27.468206467094095
1.4786895430648201,-0.03995612700876985,27.47314028545746
1.485788211899679,-0.0409517743473608,27.47807410382083
1.4914591438511997,-0.04192216255655465,27.483007922184196
1.4956968895567877,-0.04290095948520416,27.487941740547562
1.4984973768439884,-0.04390586895459566,27.492875558910928
1.4998579146435298,-0.0449127613680599,27.49780937727429
1.4997771955752717,-0.04591140201512582,27.50274319563766
1.4982552972045076,-0.046889811243529554,27.507677014001025
1.495293681967411,-0.04784621141201734,27.51261083236439
1.4908951957657621,-0.048801579480492456,27.517544650727757
1.4850640652322198,-0.049756953358119346,27.522478469091123
1.4778058936688288,-0.05069217733724969,27.527412287454492
1.4691276556626578,-0.051555381317180654,27.532346105817854
1.4590376903837117,-0.05236853604090626,27.53727992418122
1.4475456935715716,-0.053167879433203814,27.542213742544586
1.4346627082184868,-0.053999736283739545,27.547147560907952
1.4204011139578525,-0.054841809701953244,27.55208137927132
1.404774615168237,-0.055629981828531114,27.557015197634687
1.3877982278044825,-0.05631824717283711,27.56194901599805
1.369488264968399,-0.056970869209681106,27.566882834361415
1.3498623212330916,-0.057654704167299835,27.57181665272478
1.3289392557357038,-0.05833847741697545,27.57675047108815
1.3067391740553234,-0.058931895587856775,27.581684289451516
1.283283408892771,-0.059450965247465765,27.586618107814882
1.258594499571487,-0.05995890457091214,27.591551926178244
1.2326961703787622,-0.06050521593734728,27.59648574454161
1.2056133077684916,-0.061029286080674865,27.601419562904976
1.1773719364469608,-0.06151152015915609,27.606353381268345
1.1479991943651016,-0.061900921096552694,27.61128719963171
1.1175233066405883,-0.062235581061559866,27.616221017995077
1.0859735584357546,-0.06259055508420311,27.621154836358443
1.0533802668165422,-0.06297322443025961,27.626088654721805
1.0197747516199234,-0.0633147659069823,27.631022473085174
0.9851893053578208,-0.0635599075515241,27.63595629144854
0.9496571621862547,-0.06370708381732379,27.640890109811906
0.913212465969702,-0.06381122881713576,27.645823928175272
0.8758902374712666,-0.06393360360588077,27.650757746538638
0.8377263407002132,-0.06406479013233113,27.655691564902003
0.7987574484491958,-0.06413381930463412,27.66062538326537
0.7590210070543348,-0.0640899943881077,27.665559201628735
0.7185552004119127,-0.06396545069137138,27.6704930199921
0.6773989132864245,-0.06378056252970193,27.675426838355467
0.6355916939448973,-0.06358888287875304,27.680360656718836
0.5931737161541779,-0.06340439359927302,27.6852944750822
0.5501857405764312,-0.0632128234305582,27.690228293445564
0.506669075601264,-0.06290271735638849,27.69516211180893
0.46266553765110047,-0.062465314052887994,27.700095930172296
0.4182174109987791,-0.06193915241235222,27.705029748535665
0.373367407135366,-0.06139197725701242,27.70996356689903
0.3281586237272833,-0.06082100150275045,27.714897385262397
0.2826345032025194,-0.06023724280070839,27.71983120362576
0.23683879100574404,-0.05962195985158138,27.724765021989125
0.19081549356184052,-0.0589564742089982,27.729698840352494
0.14460883598911056,-0.058195378794054314,27.73463265871586
0.0982632196016535,-0.057339389224528824,27.739566477079226
0.05182317924328572,-0.056391522700096036,27.74450029544259
0.005333340492506333,-0.05534198898513036,27.749434113805954
-0.041161623219470034,-0.05422288839833203,27.754367932169323
-0.08761703353670411,-0.05301899486753218,27.75930175053269
-0.1339882501112589,-0.05174295632228766,27.764235568896055
-0.18023071349940165,-0.05038721433469811,27.76916938725942
-0.22629998798005949,-0.04895924436442972,27.774103205622787
-0.27215180425439295,-0.04747398504980807,27.779037023986156
-0.31774210198544783,-0.045921285714306516,27.783970842349518
-0.36302707213700025,-0.04431361117664468,27.788904660712884
-0.40796319907093426,-0.04263873741424372,27.79383847907625
-0.45250730236263403,-0.04087626760031362,27.798772297439616
-0.4966165782945122,-0.03899544047775131,27.803706115802985
-0.540248640986919,-0.03700567851513561,27.80863993416635
-0.5833615631283866,-0.03489463040150118,27.813573752529713
-0.6259139162645386,-0.032703871389423406,27.81850757089308
-0.6678648106080957,-0.03048597265408156,27.823441389256445
-0.709173934330854,-0.02825227101108829,27.828375207619814
-0.7498015923004907,-0.02602165892172258,27.83330902598318
-0.7897087442249259,-0.023731060931566392,27.838242844346546
-0.8288570421672585,-0.021308081500783477,27.843176662709908
-0.8672088673952207,-0.018782506764010526,27.848110481073274
-0.9047273665302956,-0.016184707404728108,27.853044299436643
-0.941376486960986,-0.013532016208305731,27.85797811780001
-0.9771210114871419,-0.01083856230284554,27.862911936163375
-1.0119265921608653,-0.008131067047276513,27.86784575452674
-1.04575978329261,-0.005359646398970618,27.872779572890106
-1.0785880735900688,-0.0025129972144151626,27.877713391253472
-1.1103799173992246,0.00041386720508904904,27.882647209616838
-1.1411047650174746,0.0033902699034314464,27.887581027980204
-1.170733092049745,0.006405531394358208,27.89251484634357
-1.1992364277793106,0.009431381938766867,27.897448664706936
-1.2265873825261309,0.012487657391162305,27.902382483070305
-1.2527596739664082,0.015592376697539403,27.907316301433667
-1.2777281523880104,0.018711934780272832,27.912250119797033
-1.3014688248575823,0.02183910214732226,27.9171839381604
-1.323958878276001,0.024992180902589353,27.922117756523765
-1.3451767013002498,0.02817560688948937,27.927051574887134
-1.3651019051102085,0.03138952437937952,27.9319853932505
-1.383715343001028,0.034611853866597216,27.936919211613866
-1.4009991287816488,0.03785369694618976,27.941853029977228
-1.4169366539622512,0.041147268074171725,27.946786848340594
-1.431512603713742,0.044487083587933914,27.951720666703963
-1.4447129715842353,0.04784742365430541,27.95665448506733
-1.4565250729582906,0.051233274333424304,27.961588303430695
-1.4669375572459555,0.05464427173302879,27.96652212179406
-1.475940418789776,0.058068785141913645,27.971455940157423
-1.4835250064796142,0.06156848361325985,27.976389758520792
-1.48968403206568,0.06509927821435992,27.981323576884158
-1.494411577162102,0.0686322649155108,27.986257395247524
-1.4977030989339994,0.07219161202325476,27.99119121361089
-1.4995554344628648,0.07576185062238007,27.996125031974255
-1.4999668037858922,0.07935874144037552,28.00105885033762
-1.4989368116063873,0.08302782785293811,28.005992668700987
-1.4964664476736516,0.08674315527915766,28.010926487064353
-1.4925580858318594,0.09049421502706023,28.01586030542772
-1.4872154817389887,0.0942700955672406,28.020794123791084
-1.4804437692579056,0.09806287560345323,28.025727942154454
-1.472249455523067,0.1018644533769089,28.03066176051782
-1.4626404146876297,0.1057203914556041,28.035595578881182
-1.4516258803569744,0.10963224455846053,28.040529397244548
-1.4392164367158549,0.11354811634661942,28.045463215607914
-1.4254240083576806,0.11742915155951549,28.050397033971283
-1.41026184882598,0.12131644946321242,28.05533085233465
-1.3937445278785392,0.12523923498637976,28.060264670698015
-1.3758879174870027,0.12923100136771645,28.065198489061377
-1.356709176584925,0.133267319563871,28.070132307424743
-1.3362267345793657,0.13728896283189676,28.075066125788112
-1.3144602736415323,0.14132105548957724,28.079999944151478
-1.2914307097935553,0.14539983421490588,28.084933762514844
-1.2671601728096258,0.14953010329714922,28.08986758087821
-1.2416719849510252,0.15369814665062087,28.09480139924157
-1.2149906385549192,0.15790566180253057,28.09973521760494
-1.187141772499145,0.16212542626499915,28.104669035968307
-1.1581521475648164,0.16629046204727904,28.109602854331673
-1.1280496207213557,0.17041308946292294,28.11453667269504
-1.0968631183578126,0.17454764572723255,28.119470491058404
-1.0646226084866683,0.17868722192651376,28.124404309421774
-1.0313590719467232,0.18281108931170273,28.129338127785136
-0.9971044726326993,0.18689779264986547,28.134271946148502
-0.9618917267802196,0.19095730243711062,28.139205764511868
-0.9257546713356352,0.19498237784091754,28.144139582875233
-0.8887280314411314,0.19899792647935544,28.149073401238603
-0.8508473870663239,0.20301901138283657,28.15400721960197
-0.8121491388184563,0.2070397298620725,28.15894103796533
-0.7726704729639811,0.21103749821049025,28.163874856328697
-0.7324493256952507,0.21500205268095318,28.168808674692063
-0.6915243466763793,0.21891745648819294,28.17374249305543
-0.649934861903846,0.22275494353596842,28.178676311418798
-0.6077208359170195,0.22646573412254278,28.183610129782164
-0.5649228333949081,0.23002305184458255,28.18854394814553
-0.5215819801763978,0.23342641514124185,28.19347776650889
-0.4777399237414308,0.23674677561684376,28.198411584872257
-0.4334387931905397,0.24004426893446096,28.203345403235627
-0.38872115876202507,0.24328905361031936,28.208279221598993
-0.3436299909245715,0.2464475959254096,28.21321303996236
-0.29820861908607915,0.24952998242050847,28.218146858325724
-0.25250068995699587,0.2525526610717234,28.223080676689086
-0.20655012560895486,0.25548950739884857,28.228014495052456
-0.1604010812687946,0.25831757078489404,28.23294831341582
-0.11409790288852067,0.2610448994507891,28.237882131779187
-0.06768508453199738,0.2637036864641919,28.242815950142553
-0.021207225619313874,0.2662653841433289,28.24774976850592
0.025291011930087315,0.26870530078941834,28.252683586869285
0.0717649466143424,0.2710078137643824,28.25761740523265
0.11816992028491374,0.2731983809693524,28.262551223596017
0.16446134105989796,0.2753142383590907,28.267485041959382
0.21059472617361089,0.27734828291444685,28.272418860322748
0.2565257447215786,0.27929139507097195,28.277352678686118
0.30221026025896064,0.2810986647548986,28.282286497049483
0.3476043732129623,0.28278219918120867,28.287220315412846
0.3926644630669493,0.2843620711932107,28.29215413377621
0.43734723027687045,0.285897312685532,28.297087952139577
0.48160973787884354,0.28739220014150146,28.302021770502947
0.5254094527485192,0.28886215128283754,28.306955588866312
0.5687042864725578,0.290320030362965,28.31188940722968
0.6114526357925958,0.29173529149457683,28.31682322559304
0.6536134225828367,0.29306303225808283,28.321757043956406
0.6951461333233893,0.29422809952688617,28.326690862319776
0.7360108580306579,0.2952380438179895,28.33162468068314
0.7761683286083878,0.29612889335816883,28.336558499046507
0.8155799565811279,0.2969324136982262,28.341492317409873
0.8542078701752023,0.2976703902933877,28.346426135773235
0.8920149507107634,0.2982805026236434,28.351359954136605
0.9289648682701901,0.2987338623552798,28.35629377249997
0.9650221166085798,0.29910077634655996,28.361227590863336
1.0001520472727021,0.2994433654498581,28.366161409226702
1.0343209028957139,0.29971962044739603,28.371095227590068
1.067495849635591,0.29986605613073103,28.376029045953437
1.0996450087261107,0.29989284083790296,28.3809628643168
1.1307374871100822,0.29983365515772,28.385896682680166
1.1607434071253835,0.2997012942056193,28.39083050104353
1.1896339352152412,0.2994941374052952,28.395764319406897
1.2173813096353572,0.29922799572693154,28.400698137770267
1.2439588671307158,0.2988858712956973,28.405631956133632
1.2693410685573416,0.29846859209749205,28.410565774496995
1.29350352342344,0.2979617673033881,28.41549959286036
1.3164230133270427,0.2973324026547811,28.420433411223726
1.3380775142671404,0.2965852527174342,28.425367229587096
1.3584462178071712,0.29575131232885876,28.43030104795046
1.377509551070558,0.2949184711967964,28.435234866313827
1.3952491955488042,0.2940376645275893,28.440168684677193
1.4116481047042369,0.2930176100856799,28.445102503040555
1.426690520350557,0.29183130864740564,28.450036321403925
1.440361987795288,0.29057312491644677,28.45497013976729
1.4526493697298375,0.2893037091547809,28.459903958130656
1.4635408588533465,0.2879912543497771,28.464837776494022
1.4730259892187805,0.28659894452440027,28.469771594857388
1.4810956462899292,0.2850871221242771,28.474705413220754
1.487742075699816,0.28346869514586154,28.47963923158412
1.492958890702113,0.28179532643556804,28.484573049947485
1.4967410783083355,0.2801152607258602,28.48950686831085
1.4990850041049848,0.27837354647328166,28.494440686674217
1.4999884157459369,0.27651580962216155,28.499374505037586
1.4994504451168047,0.27458292648499844,28.504308323400952
1.497471609169137,0.27259378228941444,28.509242141764314
1.4940538094236444,0.2705442730149247,28.51417596012768
1.4892003301430063,0.2684356217994568,28.519109778491046
1.4829158351758762,0.2662726600729709,28.524043596854415
1.4752063634753338,0.2640536776748448,28.52897741521778
1.4660793232957845,0.2617824114336093,28.533911233581147
1.4555434850742401,0.25945842236431255,28.53884505194451
1.4436089730024824,0.2570492622147082,28.543778870307875
1.4302872552984685,0.2545844131005611,28.548712688671245
1.4155911331862243,0.2520909410553845,28.55364650703461
1.399534728594717,0.249585731953133,28.558580325397976
1.3821334705876762,0.24705896746082603,28.563514143761342
1.3634040805374246,0.2445122333509939,28.568447962124704
1.3433645560567706,0.24192783056203446,28.573381780488074
1.322034153704681,0.23927440238624847,28.57831559885144
1.2994333704818966,0.23657693684719136,28.583249417214805
1.2755839241349884,0.23387329566769258,28.58818323557817
1.250508732287006,0.2311536986447539,28.593117053941537
1.2242318904153526,0.22840965024577287,28.598050872304906
1.1967786486976733,0.22562427569443336,28.60298469066827
1.1681753877482888,0.2227614517841681,28.607918509031634
1.1384495932682623,0.2198380850733432,28.612852327395
1.10762982963361,0.2169214267099716,28.617786145758366
1.0757457124469705,0.2139928549883425,28.622719964121735
1.042827880079088,0.2110047521035833,28.6276537824851
1.0089079642275507,0.20796609441573832,28.632587600848463
0.9740185595209568,0.2049083245127287,28.63752141921183
0.9381931921978283,0.20184414318839342,28.642455237575195
0.9014662878901113,0.19875259142726132,28.647389055938564
0.8638731385429292,0.19565722839901845,28.65232287430193
0.8254498685012004,0.19260257634626318,28.657256692665296
0.7862333997968988,0.18956576564441888,28.66219051102866
0.7462614166694362,0.1865108648047559,28.667124329392024
0.70557232935397,0.18344530230171585,28.672058147755394
0.6642052371718923,0.18036161801835934,28.67699196611876
0.6221998909590174,0.1772582066990362,28.681925784482125
0.5795966548678497,0.17414317049697348,28.68685960284549
0.5364364675806909,0.17100123489233204,28.691793421208857
0.4927608029702789,0.1678546708507401,28.696727239572223
0.44861163024659134,0.1647135037634475,28.70166105793559
0.4040313736270158,0.16155067506090387,28.706594876298954
0.35906287157008165,0.15836781591845772,28.71152869466232
0.31374933561055607,0.15518924755797156,28.716462513025686
0.2681343088362675,0.15203722544010498,28.721396331389055
0.2222616240462899,0.14889962270204146,28.726330149752417
0.1761753616307406,0.14577842686311068,28.731263968115783
0.12991980721265697,0.1426775704923112,28.73619778647915
0.08353940909266042,0.13952008892057877,28.741131604842515
0.03707873553733923,0.13630233668038833,28.74606542320588
-0.00941756804789895,0.13308326279745983,28.75099924156925
-0.055904822019464895,0.12989611644879798,28.755933059932616
-0.102338355429975,0.12675302042612982,28.760866878295978
-0.14867354895360296,0.12361940813437129,28.765800696659344
-0.19486587776229097,0.12053327075834411,28.77073451502271
-0.24087095431073602,0.11747724450497073,28.77566833338608
-0.2866445709896642,0.1143859677977468,28.780602151749445
-0.33214274260637233,0.11119260120677656,28.78553597011281
-0.3773217486513756,0.10793059088910141,28.790469788476173
-0.4221381753104867,0.10465624314947085,28.79540360683954
-0.4665489571826332,0.10142646165629746,28.80033742520291
-0.5105114186623892,0.09826276893426958,28.805271243566274
-0.5539833149486079,0.0951217706508978,28.81020506192964
-0.5969228726382672,0.09196312644633377,28.815138880293006
-0.6392888298679575,0.08875120317557528,28.820072698656368
-0.6810404759635292,0.08547906776940398,28.825006517019737
-0.722137690560197,0.08218235717814854,28.829940335383103
-0.7625409821553233,0.0789026728304756,28.83487415374647
-0.8022115260569646,0.07565403827070762,28.839807972109835
-0.841111201691641,0.07242914965046383,28.8447417904732
-0.8792026292354923,0.06919281555180644,28.84967560883657
-0.9164492055336368,0.06594547640025912,28.854609427199932
-0.9528151392731974,0.06272172566528647,28.859543245563298
-0.9882654853762142,0.05952140830246964,28.864477063926664
-1.0227661785793492,0.056364896781457875,28.86941088229003
-1.056284066168341,0.05326651574619159,28.8743447006534
-1.0887869398350787,0.050180606995834515,28.879278519016765
-1.120243566627848,0.047148870898055424,28.884212337380127
-1.1506237189637423,0.044170492085957844,28.889146155743493
-1.1798982036754067,0.04118331145024641,28.89407997410686
-1.2080388900634376,0.038192382601952075,28.899013792470228
-1.2350187369279988,0.03525077154965771,28.903947610833594
-1.2608118185535924,0.03237481044344071,28.90888142919696
-1.2853933496218246,0.02957542426232178,28.913815247560322
-1.3087397090282054,0.026827912262103855,28.918749065923688
-1.3308284625804974,0.02411663681012837,28.923682884287057
-1.3516383845562137,0.02145568042182427,28.928616702650423
-1.3711494780992728,0.01888915481199783,28.93355052101379
-1.3893429944353233,0.016380236864297782,28.938484339377155
-1.4062014508880938,0.013890097642694398,28.94341815774052
-1.421708647678997,0.011451137201051724,28.948351976103886
-1.4358496834939305,0.009092177825254774,28.953285794467252
-1.4486109698024328,0.006777660101836551,28.958219612830618
-1.4599802439152354,0.004490506320249458,28.963153431193984
-1.469946580767884,0.0022419393502012062,28.96808724955735
-1.4785004034189242,2.0265816319768872e-05,28.97302106792072
-1.485633492252674,-0.0021540301526051775,28.97795488628408
-1.4913389928776732,-0.004260563602129325,28.982888704647447
-1.4956114227132964,-0.006325744430529241,28.987822523010813
-1.4984466762580846,-0.008342420795739068,28.99275634137418
-1.4998420290348802,-0.010341765038159091,28.997690159737548
-1.4997961402088151,-0.012330451680653049,29.002623978100914
-1.498309053875798,-0.014291127105291427,29.00755779646428
-1.4953821990201093,-0.016219092727765734,29.012491614827642
-1.4910183881412704,-0.018078300529402024,29.017425433191008
-1.485221814551409,-0.01987804091069872,29.022359251554377
-1.4779980483458244,-0.02167239844300111,29.027293069917743
-1.4693540310504747,-0.023451943557548777,29.03222688828111
-1.459298068951685,-0.025195179784214573,29.037160706644475
-1.4478398251144027,-0.02686118530296966,29.042094525007837
-1.4349903100966541,-0.028430262079586016,29.047028343371206
-1.4207618713692538,-0.029925407923224803,29.051962161734572
-1.4051681814506318,-0.03142807483079693,29.056895980097938
-1.388224224768634,-0.03291627135002319,29.061829798461304
-1.3699462832614993,-0.034312504251311805,29.06676361682467
-1.350351920732095,-0.03559819681370962,29.071697435188035
-1.3294599659703183,-0.036781222365239855,29.0766312535514
-1.3072904946600061,-0.03792783141429977,29.081565071914767
-1.2838648100875931,-0.039139725688192586,29.086498890278133
-1.259205422671201,-0.04034270610917393,29.0914327086415
-1.2333360283297035,-0.041411848866699706,29.096366527004868
-1.2062814857126476,-0.042318400740870586,29.101300345368234
-1.1780677923128307,-0.04315960300013092,29.106234163731596
-1.1487220594845977,-0.043989144651796215,29.111167982094962
-1.1182724863917497,-0.04480778268404286,29.116101800458328
-1.0867483329100371,-0.045559143981834985,29.121035618821697
-1.0541798915107565,-0.046200120281558184,29.125969437185063
-1.020598458151569,-0.04672881473093587,29.13090325554843
-0.9860363022034876,-0.04715614090486355,29.13583707391179
-0.9505266354421346,-0.04749458448333243,29.140770892275157
-0.9141035801337538,-0.04775761623006965,29.145704710638526
-0.876802136246137,-0.04796600337014685,29.150638529001892
-0.8386581478160194,-0.04810198597179102,29.155572347365258
-0.7997082685054889,-0.048171924231745225,29.160506165728624
-0.759989926380604,-0.04818098080594942,29.16543998409199
-0.7195412879455084,-0.04812411578976301,29.170373802455355
-0.6784012214673412,-0.04804497794510135,29.17530762081872
-0.6366092596262406,-0.04795903125145937,29.180241439182087
-0.5942055615276036,-0.047840879668017575,29.185175257545453
-0.5512308741118653,-0.04763043749491892,29.19010907590882
-0.5077264929996089,-0.04733324353667976,29.195042894272188
-0.4637342228094238,-0.04700956525155124,29.19997671263555
-0.41929633698663316,-0.04667682956980721,29.204910530998916
-0.37445553718150676,-0.046290054221610234,29.20984434936228
-0.32925491221602504,-0.045842001094511586,29.214778167725648
-0.28373789667857346,-0.0453396498333201,29.219711986089017
-0.2379482291863937,-0.04480202146119394,29.224645804452383
-0.1919299103558792,-0.04423797489845363,29.229579622815745
-0.1457271605211106,-0.043630216745046614,29.23451344117911
-0.0993843772413001,-0.04297463823226812,29.239447259542477
-0.05294609263767713,-0.0422607586982751,29.244381077905846
-0.006456930601713151,-0.041530256733492935,29.24931489626921
0.040038436085693796,-0.04078059259319713,29.254248714632578
0.08649532868133193,-0.03998757667538404,29.259182532995943
0.1328691054129846,-0.039164773616856226,29.264116351359306
0.17911520437678996,-0.03829944368565264,29.269050169722675
0.22518918635806057,-0.037382943706910046,29.27398398808604
0.27104677753438394,-0.03642524021805432,29.278917806449407
0.3166439120196189,-0.03545658802233537,29.283851624812772
0.3619367742078654,-0.03447383418672993,29.28878544317614
0.406881840877363,-0.033506514738398364,29.293719261539504
0.4514359230129633,-0.032564868573955574,29.29865307990287
0.4955562073081131,-0.03161822276720717,29.303586898266236
0.5392002973050007,-0.03061618206033988,29.3085207166296
0.5823262541347219,-0.029556009761130486,29.313454534992967
0.6248926368175362,-0.02846543712430016,29.318388353356337
0.6668585420846876,-0.027388017696138283,29.323322171719703
0.7081836436835398,-0.026333733163225653,29.328255990083065
0.7488282311282448,-0.02532560359879592,29.33318980844643
0.7887532478587062,-0.02434378023583096,29.338123626809796
0.8279203287710901,-0.023350947752012213,29.343057445173162
0.8662918370841817,-0.022355818259901246,29.34799126353653
0.9038309005052791,-0.02139042643046646,29.352925081899897
0.9405014466621963,-0.020446541325420384,29.35785890026326
0.97626823776606,-0.019501561161766667,29.362792718626626
1.011096904472467,-0.018545042918400974,29.36772653698999
1.0449539789078284,-0.017525522506157253,29.37266035535336
1.0778069268296238,-0.016467260626150792,29.377594173716727
1.109624178889614,-0.015449495425224224,29.382527992080092
1.1403751609697261,-0.014484649551622293,29.387461810443455
1.1700303235615044,-0.013487677363583823,29.39239562880682
1.1985611701611694,-0.012475012475503597,29.39732944717019
1.2259402846526228,-0.011485926091356534,29.402263265533556
1.2521413576526321,-0.010510449878251697,29.40719708389692
1.2771392117920046,-0.009565912609212275,29.412130902260287
1.3009098259094012,-0.008670917747240254,29.417064720623653
1.323430358133932,-0.007827854864158691,29.42199853898702
1.3446791678345529,-0.0070494485604034795,29.426932357350385
1.3646358364152005,-0.006299352283144204,29.43186617571375
1.3832811869356012,-0.005562822712548645,29.436799994077116
1.400597302538952,-0.004870160003233473,29.441733812440482
1.4165675436687226,-0.004262467785317236,29.44666763080385
1.4311765640581382,-0.0037223356634507087,29.451601449167214
1.4444103254767913,-0.003192265339547826,29.45653526753058
1.4562561112204262,-0.0026300850004584288,29.461469085893945
1.4667025383307615,-0.0020723937093480994,29.46640290425731
1.4757395685337442,-0.0015605047376236313,29.47133672262068
1.4833585178855535,-0.0010996197251789575,29.476270540984046
1.4895520651173115,-0.0006800517470681177,29.48120435934741
1.4943142586702727,-0.00027994051934241646,29.486138177710774
1.497640522414872,0.00014329955092081903,29.49107199607414
1.499527660048026,0.0005507683421516951,29.49600581443751
1.4999738581645756,0.0008980804884072535,29.500939632800876
1.498978687999849,0.00118152501345846,29.50587345116424
1.4965431058416414,0.0014225264292965889,29.510807269527607
1.4926694521113293,0.0016679200502869285,29.51574108789097
1.487361449114859,0.0019122043632805584,29.52067490625434
1.4806241974659045,0.0021182662428754686,29.525608724617705
1.4724641711845008,0.002258803003972667,29.53054254298107
1.4628892114760137,0.00235845145564884,29.535476361344436
1.45190851919628,0.0024250685069416257,29.540410179707802
1.4395326460102191,0.002501422290510704,29.545343998071168
1.4257734842524723,0.0025790016169389227,29.550277816434534
1.4106442554996885,0.0026173300172106463,29.5552116347979
1.39415949786553,0.0025958411292051186,29.560145453161265
1.3763350520305833,0.002550809844229467,29.56507927152463
1.3571880460205952,0.0024966033194288874,29.570013089888
1.336736878747647,0.0024614013098259967,29.574946908251366
1.3150012023301236,0.002436070551509144,29.57988072661473
1.292001903208398,0.002388546677062926,29.584814544978094
1.2677610820744862,0.0023082413238794033,29.58974836334146
1.2423020326347542,0.002227905340368994,29.59468218170483
1.2156492192265196,0.002131543400507212,29.599616000068195
1.1878282533093378,0.0020471840517389374,29.60454981843156
1.1588658688543887,0.0019547612037897986,29.609483636794923
1.1287898966548378,0.001833800051253367,29.61441745515829
1.0976292375826102,0.001691726148209507,29.61935127352166
1.0654138348166822,0.0015102525143568268,29.624285091885024
1.032174645069712,0.0012943122087954006,29.62921891024839
0.9979436088408178,0.0010892362774190235,29.634152728611756
0.9627536197232063,0.0008899460358926148,29.63908654697512
0.9266384927955899,0.000658560967537336,29.644020365338488
0.8896329321285062,0.00040377413691385035,29.648954183701854
0.8517724974358327,0.00013813140804764146,29.65388800206522
0.8130935699047792,-0.00016386006863680747,29.658821820428585
0.7736333172359575,-0.000484503600127415,29.66375563879195
0.7334296579279233,-0.0008107404664757545,29.66868945715532
0.6925212248401776,-0.0011699402466239994,29.673623275518683
0.6509473280697352,-0.0015527626969179065,29.67855709388205
0.6087479171769279,-0.0019632871296651855,29.683490912245414
0.5659635427966967,-0.0024443196566674087,29.68842473060878
0.5226353176723316,-0.0030030908669161274,29.69335854897215
0.47880487714902864,-0.0035884584494603323,29.698292367335515
0.43451433916529936,-0.004170824714281442,29.703226185698878
0.3898062637806205,-0.004752119296465356,29.708160004062243
0.34472361227827186,-0.005360888046851535,29.71309382242561
0.2993097058824008,-0.005989706412996734,29.71802764078898
0.25360818412981806,-0.006659373823222299,29.722961459152344
0.20766296293508227,-0.007383276531868832,29.72789527751571
0.161518192390684,-0.008186891509737157,29.732829095879076
0.11521821434173014,-0.009023607810377064,29.73776291424244
0.06880751977679216,-0.009933487654710707,29.742696732605808
0.022330706075233575,-0.010927590255029384,29.747630550969173
-0.024167565847877763,-0.01196310068751393,29.75256436933254
-0.07064261445773237,-0.013006017254697647,29.757498187695905
-0.11704978053534693,-0.014012662958505949,29.76243200605927
-0.16334447009211306,-0.015033535008007108,29.767365824422637
-0.20948219722119404,-0.016137052352301114,29.772299642786002
-0.2554186268457484,-0.017328109647640023,29.77723346114937
-0.3011096173213595,-0.018603422488426054,29.782167279512734
-0.34651126285323636,-0.01994332010622194,29.7871010978761
-0.39157993568651095,-0.021358605333756057,29.79203491623947
-0.4362723280294223,-0.02279108320158837,29.79696873460283
-0.4805454936690131,-0.02419021937173635,29.801902552966197
-0.5243568892394045,-0.025602385841146415,29.806836371329563
-0.5676644151029252,-0.0270633691195811,29.81177018969293
-0.6104264558048983,-0.02855622963659795,29.8167040080563
-0.6526019200631131,-0.030061666495586975,29.821637826419664
-0.694150280253639,-0.03158310178729145,29.82657164478303
-0.7350316113549895,-0.03310373014797294,29.831505463146392
-0.7752066293131894,-0.034616481284128114,29.836439281509758
-0.8146367287911529,-0.03615276221977168,29.841373099873127
-0.8532840202652907,-0.03771976446678971,29.846306918236493
-0.8911113664350175,-0.039284653454307004,29.85124073659986
-0.9280824179088586,-0.04082962424815149,29.856174554963225
-0.964161648133781,-0.042356467440755934,29.861108373326587
-0.9993143875335175,-0.043883785315260694,29.866042191689957
-1.0335068568235968,-0.04539468469887333,29.870976010053322
-1.0667061994709386,-0.046844342652389785,29.875909828416688
-1.0988805132666388,-0.04824859229840458,29.880843646780054
-1.129998880981603,-0.04963328068340445,29.88577746514342
-1.1600314000759229,-0.05102622147010292,29.89071128350679
-1.188949211432945,-0.05240098280579215,29.89564510187015
-1.2167245270910996,-0.053716326757819816,29.900578920233517
-1.2433306569458713,-0.0549716800945018,29.905512738596883
-1.2687420343972493,-0.05618196323346151,29.91044655696025
-1.2929342409173785,-0.05736174151558722,29.915380375323615
-1.315884029515029,-0.058519223258906405,29.920314193686984
-1.3375693470742898,-0.05962439944502473,29.925248012050346
-1.3579693555460617,-0.06065334992378046,29.930181830413712
-1.3770644519719506,-0.06161191677112279,29.935115648777078
-1.3948362873212725,-0.06251031048965631,29.940049467140444
-1.4112677841232701,-0.06336825306774378,29.944983285503813
-1.4263431528771822,-0.06415964472491799,29.94991710386718
-1.440047907224991,-0.06491222931362323,29.95485092223054
-1.4523688778716908,-0.0656109810761593,29.959784740593907
-1.463294225240106,-0.06624106947262037,29.964718558957273
-1.4728134508478377,-0.06679279636418473,29.969652377320642
-1.4809174073955382,-0.06730085714518451,29.974586195684008
-1.487598307556889,-0.06775858664700338,29.979520014047374
-1.492849731461621,-0.06813771729483335,29.98445383241074
-1.4966666328645573,-0.06845591956453524,29.989387650774102
-1.4990453439946918,-0.06875166418566452,29.99432146913747
-1.4999835790796778,-0.0689656736498964,29.999255287500837
-1.4994804365422738,-0.06908096050234286,30.004189105864203
-1.4975363998667037,-0.06916024676724045,30.00912292422757
-1.4941533371340563,-0.06918520254756165,30.014056742590935
-1.4893344992272,-0.06914237294089434,30.0189905609543
-1.4830845167069127,-0.06901609912520291,30.023924379317666
-1.4754093953622325,-0.06883099094731347,30.028858197681032
-1.4663165104393394,-0.0685678576554048,30.033792016044398
-1.4558145995544547,-0.06823142999313891,30.038725834407764
-1.4439137542976073,-0.06784771966841975,30.043659652771133
-1.4306254105353562,-0.06742740688208264,30.048593471134495
-1.415962337421715,-0.06697389780483752,30.05352728949786
-1.3999386251279018,-0.06642925624219735,30.058461107861227
-1.3825696713027182,-0.06578946628881524,30.063394926224593
-1.363872166276405,-0.06512322837331203,30.068328744587962
-1.3438640770225982,-0.06445532495306601,30.073262562951328
-1.322564629893161,-0.0637625910402421,30.078196381314694
-1.299994292143154,-0.0630205845393811,30.083130199678056
-1.276174752263145,-0.062215291324044235,30.088064018041422
-1.2511288991381981,-0.061316877022034956,30.09299783640479
-1.2248808000533276,-0.06037433081485401,30.097931654768157
-1.1974556775664136,-0.059463531378821946,30.102865473131523
-1.1688798852711395,-0.058529125785795826,30.10779929149489
-1.1391808824731726,-0.05751240085435267,30.11273310985825
-1.1083872078035986,-0.05641043364436158,30.11766692822162
-1.0765284517954834,-0.055288919073188364,30.122600746584986
-1.0436352284492187,-0.05416869480624793,30.127534564948352
-1.0097391458148894,-0.05302007560054269,30.132468383311718
-0.9748727756190617,-0.05182773441954825,30.137402201675084
-0.9390696219657003,-0.05059097917155556,30.142336020038453
-0.9023640891410981,-0.049338044350005675,30.147269838401815
-0.8647914485538011,-0.04808969310341068,30.15220365676518
-0.8263878048412895,-0.04684891137783688,30.157137475128547
-0.787190061176005,-0.04558033633649079,30.162071293491913
-0.7472358838039951,-0.04427482466509531,30.167005111855282
-0.7065636658503535,-0.042943560740874985,30.171938930218648
-0.6652124904261411,-0.04161822328155778,30.17687274858201
-0.6232220930722946,-0.040287857007341416,30.181806566945376
-0.5806328235766481,-0.03888209412858564,30.18674038530874
-0.5374856072004326,-0.03740338889922847,30.19167420367211
-0.49382190535243176,-0.03593603934587772,30.196608022035477
-0.44968367574709395,-0.03453072247652929,30.201541840398843
-0.4051133320864061,-0.033195617936186396,30.206475658762205
-0.36015370330313057,-0.03184104796752146,30.21140947712557
-0.3148479924054471,-0.03040868910719733,30.21634329548894
-0.2692397349619391,-0.028932160461746265,30.221277113852306
-0.22337275726683462,-0.02748146080028567,30.226210932215672
-0.17729113422605508,-0.02609525379799931,30.231144750579038
-0.1310391470045699,-0.024689858018823622,30.236078568942403
-0.08466124047513547,-0.02327365499108988,30.24101238730577
-0.038201980510184114,-0.02186576790537239,30.245946205669135
0.008293988843236622,-0.02046186416527097,30.2508800240325
0.05478198826279565,-0.019073284574740525,30.255813842395867
0.10121734608474428,-0.017681495001730173,30.260747660759233
0.14755544123016812,-0.016287261405783963,30.265681479122602
0.19375174608267393,-0.014899937311155251,30.270615297485964
0.2397618692762613,-0.01350848262047856,30.27554911584933
0.2855415983522747,-0.012071937682390309,30.280482934212696
0.331046942244434,-0.010587025428759524,30.28541675257606
0.3762341735511157,-0.009126514887818342,30.29035057093943
0.42105987055429056,-0.007725684176272296,30.295284389302797
0.465480958944702,-0.006362196744974919,30.30021820766616
0.5094547532132077,-0.0050498302490883575,30.305152026029525
0.5529389976685037,-0.0037844891584362527,30.31008584439289
0.5958919070420113,-0.002572341439047923,30.31501966275626
0.6382722066401808,-0.0014170807641692203,30.319953481119626
0.6800391720069089,-0.00031478268590008905,30.32488729948299
0.7211526680566374,0.0007631489103290461,30.329821117846357
0.7615731876414873,0.0018471930625080487,30.33475493620972
0.8012618895146391,0.0029334385938801057,30.33968875457309
0.8401806356540216,0.003996267087813671,30.344622572936455
0.878292027910375,0.004987018089124114,30.34955639129982
0.915559443944217,0.00590819472207614,30.354490209663187
0.9519470724171282,0.006793157891056755,30.359424028026552
0.9874199474040924,0.007650064742871812,30.364357846389918
1.021943981993046,0.008451669205282192,30.369291664753284
1.0554860010403078,0.009165663249268452,30.37422548311665
1.0880137730492268,0.009817677925388102,30.379159301480016
1.1194960411425083,0.010371186578832601,30.38409311984338
1.1499025530978135,0.010817735149147174,30.38902693820675
1.179204090418008,0.011177942516197147,30.393960756570117
1.2073724964080554,0.01146354806528519,30.39889457493348
1.234380703231607,0.01168600850873716,30.403828393296845
1.260202757921249,0.011893309159054528,30.40876221166021
1.2848138473174913,0.012039194827091853,30.41369603002358
1.308190321912417,0.012043597094714843,30.418629848386946
1.3303097185752046,0.011921372928004874,30.42356366675031
1.3511507821375832,0.011749408024560412,30.428497485113674
1.3706934858185458,0.011537273269230944,30.43343130347704
1.388919050468701,0.01120253969177755,30.43836512184041
1.405809962615592,0.010734527851515085,30.443298940203775
1.4213499912930152,0.010188564192361964,30.44823275856714
1.435524203637765,0.009557102890775056,30.453166576930506
1.4483189792391014,0.008825470492925367,30.45810039529387
1.45972202322693,0.007991933653145898,30.463034213657238
1.46972237808632,0.007068602581142076,30.467968032020604
1.4783104341869475,0.006026937509466803,30.47290185038397
1.4854779390172181,0.004899353580274576,30.477835668747336
1.4912180051143489,0.0036673132567329814,30.4827694871107
1.4955251166827472,0.002284153873625828,30.48770330547407
1.498395134894269,0.000817980653528913,30.492637123837433
1.4998253018653804,-0.0006892503521042281,30.4975709422008
1.499814243307258,-0.0022919222610768507,30.502504760564165
1.4983619698463884,-0.0040396418429119955,30.50743857892753
1.4954698770143589,-0.005870587179655177,30.512372397290896
1.4911407439068651,-0.007760762970901457,30.517306215654266
1.4853787305131525,-0.00973651910429927,30.522240034017628
1.4781893737186254,-0.011815037754074654,30.527173852380994
1.469579581984246,-0.013956093179587872,30.53210767074436
1.459557628708013,-0.016150702520623495,30.537041489107725
1.4481331442747938,-0.01846669821567975,30.541975307471095
1.4353171068022612,-0.020904377431812032,30.54690912583446
1.4211218315916452,-0.02338799110198796,30.551842944197826
1.4055609592936351,-0.02589885423380584,30.55677676256119
1.3886494428006417,-0.028494569969954968,30.561710580924554
1.370403532878189,-0.031209264426870158,30.566644399287924
1.3508407625490966,-0.03403106619244312,30.57157821765129
1.3299799302454007,-0.03691057978419239,30.576512036014655
1.3078410817444317,-0.03982945417116539,30.58144585437802
1.2844454909063083,-0.042851898555386986,30.586379672741383
1.2598156392311806,-0.045993543398492404,30.591313491104753
1.233975194256246,-0.04925179688755858,30.59624730946812
1.2069489868126908,-0.052562267347998945,30.601181127831484
1.1787629871652578,-0.055921038896166494,30.60611494619485
1.1494442800565603,-0.05932595797113484,30.611048764558216
1.119021038680582,-0.06278106187567627,30.615982582921582
1.0875224976102331,-0.06628068361246336,30.620916401284948
1.0549789247050259,-0.06981994117427409,30.625850219648314
1.0214215920258025,-0.07337510118135043,30.63078403801168
0.986882745784489,-0.07693230323807682,30.635717856375045
0.951395575357811,-0.0805251435986586,30.640651674738415
0.9149941813946317,-0.08419623999695522,30.64558549310178
0.877713543047662,-0.08796678317063648,30.650519311465143
0.8395894843609903,-0.09179323662553512,30.65545312982851
0.8006586398457444,-0.0956040339348034,30.660386948191874
0.7609584192767487,-0.0993972205892831,30.665320766555244
0.7205269717447702,-0.10318362391318113,30.67025458491861
0.6794031489975652,-0.10699604006760774,30.675188403281975
0.637626468106347,-0.11085063866335401,30.680122221645338
0.5952370734924917,-0.11471403853654731,30.685056040008703
0.5522756983518012,-0.11858046193396392,30.689989858372073
0.5087836255127912,-0.12241865394294894,30.69492367673544
0.4648026477666747,-0.1262032582577637,30.699857495098804
0.42037502770745305,-0.12992819675702463,30.70479131346217
0.3755434571207729,-0.1336041314748701,30.709725131825532
0.33035101595994765,-0.13726942928046804,30.714658950188902
0.2848411309494319,-0.14090195746489168,30.719592768552268
0.23905753385441497,-0.14445239142462654,30.724526586915633
0.19304421945811046,-0.14790681978156295,30.729460405279
0.14684540328569365,-0.1512739459026182,30.734394223642365
0.10050547911636373,-0.1546073163628216,30.739328042005734
0.05406897632407636,-0.15794861355703824,30.744261860369097
0.007580517087981242,-0.16128677913825204,30.749195678732463
-0.03891522648632195,-0.16461391536293704,30.75412949709583
-0.08537357529350251,-0.16793504757916877,30.759063315459194
-0.13174988616194308,-0.17119059441580847,30.763997133822564
-0.1779995947526558,-0.17434633923111192,30.76893095218593
-0.22407825838244444,-0.1774409695428222,30.77386477054929
-0.2699415987301634,-0.18047663215470358,30.778798588912657
-0.3155455443849997,-0.18346555052815972,30.783732407276023
-0.36084627319617346,-0.18641349318621736,30.788666225639393
-0.4058002543824891,-0.18930716227767672,30.79360004400276
-0.4503642903627487,-0.1921356093807115,30.798533862366124
-0.4944955582652989,-0.19492789750153697,30.80346768072949
-0.5381516510779764,-0.19769864729281192,30.808401499092852
-0.5812906183980355,-0.20045933949332131,30.81333531745622
-0.6238710067434868,-0.20315906394706557,30.818269135819587
-0.6658518993871371,-0.2057685447845954,30.823202954182953
-0.7071929556746234,-0.2082934369697659,30.82813677254632
-0.7478544497887384,-0.2107591928905062,30.833070590909685
-0.7877973089233025,-0.21321323818322768,30.83800440927305
-0.8269831508291415,-0.21562126833500234,30.842938227636417
-0.8653743206970561,-0.21793842155415274,30.847872045999782
-0.9029339273410489,-0.22015591772771637,30.852805864363148
-0.9396258786483326,-0.22229957390728253,30.857739682726514
-0.9754149162612329,-0.22439902709435242,30.862673501089883
-1.0102666494579717,-0.2264791144509269,30.867607319453246
-1.0441475881996964,-0.22850903014640378,30.87254113781661
-1.0770251753120548,-0.23049097036353342,30.877474956179977
-1.1088678177702787,-0.23234031752287548,30.882408774543343
-1.1396449170578935,-0.23405498399865302,30.887342592906712
-1.1693268985696657,-0.23568675841419612,30.89227641127008
-1.1978852400307327,-0.23723857789523264,30.897210229633444
-1.2252924989044656,-0.23870240768913575,30.902144047996806
-1.2515223387627683,-0.2400048556193141,30.907077866360172
-1.2765495545936434,-0.24113271151920834,30.91201168472354
-1.3003500970211832,-0.24214189361232716,30.916945503086907
-1.3229010954155354,-0.24304638662400926,30.921879321450273
-1.3441808798698256,-0.24387015610473198,30.92681313981364
-1.3641690020234867,-0.2446328713407016,30.931746958177
-1.3828462547115905,-0.24529225731789095,30.93668077654037
-1.4001946904215825,-0.24582091550237503,30.941614594903736
-1.416197638539617,-0.2462110946503387,30.946548413267102
-1.4308397213698516,-0.24650510198790687,30.951482231630468
-1.444106868911206,-0.24675549079205739,30.956416049993834
-1.4559863323777504,-0.246924365460119,30.961349868357203
-1.466466696449276,-0.24693340693404914,30.966283686720566
-1.475537890240733,-0.2467791389090974,30.97121750508393
-1.483191196979533,-0.24652689595512073,30.976151323447297
-1.4894192623817828,-0.24621692173481238,30.981085141810663
-1.494216101719229,-0.24582618027375397,30.986018960174032
-1.4975771055701608,-0.24524525087393417,30.990952778537398
-1.4994990442487244,-0.24447407600581528,30.99588659690076
-1.4999800709084385,-0.2436181084422438,31.000820415264126
-1.4990197233168743,-0.2427092217118462,31.005754233627492
-1.4966189242998067,-0.2416853010310165,31.01068805199086
-1.4927799808544762,-0.24050299691680727,31.015621870354227
-1.4875065819327253,-0.23913698436381228,31.020555688717593
-1.4808037948961614,-0.2376539265194802,31.025489507080955
-1.4726780606467949,-0.23611161983946094,31.03042332544432
-1.4631371874377523,-0.23449270038186568,31.03535714380769
-1.4521903433701926,-0.23272528498751172,31.040290962171056
-1.4398480475833069,-0.23080621099600432,31.045224780534422
-1.4261221601462484,-0.2287592449802515,31.050158598897788
-1.4110258706613867,-0.22663515747821186,31.055092417261154
-1.3945736855900848,-0.2244271417845781,31.06002623562452
-1.3767814143130395,-0.22212587230647227,31.064960053987885
-1.3576661539385382,-0.21969689039373308,31.06989387235125
-1.3372462728733299,-0.21710638967696955,31.074827690714617
-1.3155413931719846,-0.21438479407644703,31.079761509077983
-1.2925723716814306,-0.21162716369072165,31.08469532744135
-1.268361279999013,-0.20883431819931014,31.089629145804714
-1.2429313832632651,-0.20595208574322713,31.09456296416808
-1.2163071177977545,-0.20294763732854726,31.099496782531446
-1.1885140676295376,-0.19984462038050896,31.104430600894812
-1.1595789399046905,-0.19669634192010796,31.109364419258178
-1.129529539224667,-0.1935129738386321,31.114298237621547
-1.0983947409280541,-0.190276594288059,31.119232055984913
-1.0662044633433931,-0.1869568718744389,31.124165874348275
-1.032989639039827,-0.18354485117377328,31.12909969271164
-0.9987821851031208,-0.1800502774074517,31.134033511075007
-0.9636149724654358,-0.17651095472006048,31.138967329438376
-0.9275217943190351,-0.17297559203257598,31.143901147801742
-0.8905373336431102,-0.1694118667328393,31.148834966165108
-0.852697129876086,-0.16575529088598326,31.15376878452847
-0.8140375447645739,-0.16199353532320468,31.158702602891836
-0.7745957274225066,-0.1581425239851451,31.163636421255205
-0.7344095786334652,-0.15427452350662488,31.16857023961857
-0.6935177144305892,-0.1503710180959194,31.173504057981937
-0.6519594289893011,-0.146395085064313,31.178437876345303
-0.6097746568685892,-0.14232186731152688,31.183371694708665
-0.5670039346365381,-0.13815265953588743,31.188305513072034
-0.5236883619178054,-0.13391866814823128,31.1932393314354
-0.47986956189941304,-0.1296468386616955,31.198173149798766
-0.43558964133421285,-0.12537544749030918,31.203106968162132
-0.39089115007909286,-0.12111957650993647,31.208040786525498
-0.3458170402076285,-0.1168764127935675,31.212974604888867
-0.300410624736191,-0.11264867420051171,31.21790842325223
-0.2547155360032178,-0.10841738574225891,31.222842241615595
-0.20877568374163505,-0.10420116350090941,31.22777605997896
-0.16263521288472885,-0.10001377564387572,31.232709878342327
-0.11633846114599616,-0.09582179800223438,31.237643696705696
-0.06992991641375391,-0.09159747275138445,31.242577515069062
-0.0234541740014444,-0.08738536700690172,31.247511333432424
0.023044106205298003,-0.08324436387799292,31.25244515179579
0.06952024266357552,-0.07920514292748297,31.257378970159156
0.11592957510923085,-0.07530815091461815,31.262312788522525
0.1622275074717585,-0.0715236733618386,31.26724660688589
0.20836955072838628,-0.06777335467091943,31.272180425249257
0.25431136565461215,-0.06407414571102221,31.27711424361262
0.3000088054312544,-0.06041227167806947,31.282048061975985
0.34541795806619996,-0.056782906045113005,31.286981880339354
0.39049518859070553,-0.05323840637148809,31.29191569870272
0.43519718098967775,-0.04976944122829521,31.296849517066086
0.4794809798252708,-0.04637570251363798,31.30178333542945
0.5233040315138168,-0.043091939926562135,31.306717153792817
0.5666242252169852,-0.039927209248404226,31.311650972156183
0.6093999333070866,-0.036849982035984746,31.31658479051955
0.6515900513686365,-0.03385014347844073,31.321518608882915
0.6931540376964039,-0.03091118190881989,31.32645242724628
0.7340519522532962,-0.028083342219583324,31.331386245609647
0.7742444950498552,-0.02537832321981239,31.336320063973016
0.813693043908751,-0.022757050475774955,31.341253882336378
0.8523596915779682,-0.020236507773770885,31.346187700699744
0.8902072821569554,-0.01782851449187132,31.35112151906311
0.9271994468008322,-0.015492777288648849,31.356055337426476
0.9633006386682428,-0.013213949550866017,31.360989155789845
0.9984761670793457,-0.011033563222194738,31.36592297415321
1.0326922308511104,-0.00896667102170235,31.370856792516577
1.0659159507778255,-0.006981417211853445,31.37579061087994
1.0981154012256875,-0.005053000899327389,31.380724429243305
1.1292596408111677,-0.003170304576926301,31.385658247606674
1.1593187421332118,-0.0013352625816172906,31.39059206597004
1.188263820531656,0.0004439208554072388,31.395525884333406
1.2160670618431197,0.0021444873440407174,31.40045970269677
1.2427017491286134,0.0037215725339373494,31.405393521060134
1.2681422883464537,0.005243885285321964,31.410327339423503
1.2923642329463556,0.006734329256163971,31.41526115778687
1.315344307360906,0.008186490128384693,31.420194976150235
1.337060429371729,0.009618372925632336,31.4251287945136
1.3574917313288086,0.010983338294654149,31.430062612876966
1.3766185802029474,0.01229148112046035,31.434996431240332
1.3944225964515908,0.013617188683628276,31.439930249603698
1.4108866716804178,0.014912493903856636,31.444864067967064
1.4259949850831501,0.016144928206854665,31.44979788633043
1.439733018644287,0.017340535531514316,31.454731704693796
1.4520875710898715,0.018507376186862406,31.459665523057165
1.463046770572988,0.019657976551641795,31.46459934142053
1.4726000860817599,0.0207774898354876,31.469533159783893
1.4807383375588925,0.021854316596993682,31.47446697814726
1.4874537047230652,0.022923336774583927,31.479400796510625
1.4927397345836562,0.02399566701908345,31.484334614873994
1.4965913476416375,0.025049512441052503,31.48926843323736
1.4990048427705644,0.02607495528807559,31.494202251600726
1.4999779007731433,0.027090609531682054,31.499136069964088
1.4995095866097787,0.028092161709235473,31.504069888327454
1.4976003502971083,0.029060561272809156,31.509003706690823
1.4942520264755401,0.03001226474069574,31.51393752505419
1.4894678326463153,0.0309788745576381,31.518871343417555
1.4832523660797299,0.03193868656879615,31.52380516178092
1.4756115993974275,0.03286524419118556,31.528738980144286
1.4665528748331937,0.0337620817534577,31.533672798507652
1.456084897177589,0.034674909360759905,31.538606616871018
1.4442177254132287,0.03561684883709142,31.543540435234384
1.4309627630488149,0.03653571999883741,31.54847425359775
1.4163327471612197,0.03740578313238112,31.553408071961115
1.4003417361559978,0.038260914195294884,31.558341890324485
1.3830050962583713,0.03910668396411058,31.563275708687847
1.3643394867471945,0.039942524044360994,31.568209527051213
1.3443628439467412,0.04075243412622128,31.57314334541458
1.323094363991092,0.04154474254629864,31.578077163777944
1.3005544843780361,0.0423585519902351,31.583010982141314
1.2767648643300615,0.04315283741813196,31.58794480050468
1.25174836398142,0.04387073514848633,31.592878618868042
1.2255290224111348,0.044530293526637524,31.597812437231408
1.1981320345431639,0.045205336711418596,31.602746255594774
1.1695837269358682,0.04591809146737776,31.607680073958143
1.1399115324840525,0.04663340775707661,31.61261389232151
1.109143964057922,0.04732093064864599,31.617547710684875
1.0773105871042221,0.04800471726612801,31.62248152904824
1.044441991235975,0.04868091528876331,31.627415347411603
1.0105697608378998,0.04936537793727257,31.632349165774972
0.9757264447163482,0.05009288133021173,31.637282984138338
0.9399455248219319,0.05082672615097513,31.642216802501704
0.9032613840759037,0.05153348435634799,31.64715062086507
0.8657092733304806,0.05218762789532358,31.652084439228435
0.8273252774954625,0.05277212916325229,31.657018257591798
0.7881462808630328,0.05335660915587051,31.661952075955167
0.7482099316647891,0.05398092711079449,31.666885894318533
0.7075546058941029,0.05463336846047514,31.6718197126819
0.6662193704298857,0.05530012278333801,31.676753531045264
0.6242439454959056,0.05594542215445441,31.68168734940863
0.5816686664925242,0.05655147154871894,31.686621167772
0.5385344452372252,0.05717286629474393,31.691554986135362
0.4948827306512822,0.05782454295794549,31.696488804498728
0.45075546893027757,0.05854664759118546,31.701422622862093
0.4061950632368017,0.059352842476626894,31.70635644122546
0.36124433295401814,0.060196188525741885,31.71129025958883
0.31594647253927993,0.061045240035102075,31.716224077952194
0.2703450100173291,0.061925156113348354,31.721157896315557
0.2244837651529595,0.06285779948110229,31.726091714678923
0.17840680734337472,0.06382243137345057,31.73102553304229
0.13215841327041936,0.06481667044531172,31.735959351405658
0.0857830243542601,0.06582032900216729,31.740893169769024
0.039325204047910844,0.06681921225749346,31.74582698813239
-0.0071704049848198,0.06783108429843,31.75076080649575
-0.05365912376797124,0.06888977334453954,31.755694624859117
-0.10009627994653768,0.07002941720330884,31.760628443222487
-0.14643725071342584,0.07124269843097798,31.765562261585853
-0.19263750568897578,0.07248755792070645,31.77049607994922
-0.2386526497114839,0.07376441607256547,31.775429898312584
-0.2844384654975938,0.07507218113465704,31.78036371667595
-0.32995095613216646,0.0764089239137726,31.785297535039316
-0.37514638734594974,0.07777729202899625,31.79023135340268
-0.41998132954150486,0.07918613303039468,31.795165171766048
-0.4644126995255604,0.08062381365937889,31.800098990129413
-0.5083978019090994,0.08206775527399986,31.80503280849278
-0.5518943701345553,0.08350652951936394,31.80996662685615
-0.5948606070909718,0.08492366623496805,31.81490044521951
-0.6372552252780467,0.08628248704048187,31.819834263582877
-0.6790374864805026,0.08762956838071911,31.824768081946242
-0.7201672409145976,0.0890206351896302,31.829701900309608
-0.7606049658092311,0.09048209015577893,31.834635718672978
-0.8003118033845038,0.09199342090989886,31.839569537036343
-0.8392495981912971,0.09350897178884264,31.844503355399706
-0.8773809337759337,0.09502921196035605,31.84943717376307
-0.9146691686347027,0.09656523848999601,31.854370992126437
-0.9510784714239169,0.09809826425576759,31.859304810489807
-0.9865738553909441,0.09963506630426011,31.864238628853172
-1.0211212119943172,0.10114465395774504,31.86917244721654
-1.054687343679443,0.10258790701213771,31.874106265579904
-1.0872399957792171,0.10396416619986976,31.879040083943266
-1.1187478875083487,0.10525913135797495,31.883973902306636
-1.1491807420219542,0.10648656690934144,31.88890772067
-1.1785093155095687,0.10770231350574275,31.893841539033367
-1.206705425296377,0.10888677122410578,31.898775357396733
-1.2337419769246187,0.1099891783767501,31.9037091757601
-1.2595929901895635,0.11106324295546852,31.908642994123465
-1.2842336241045194,0.11216917894196435,31.91357681248683
-1.3076402007714594,0.11326159606604523,31.918510630850196
-1.3297902281335792,0.11428853855186225,31.923444449213562
-1.3506624215886935,0.11523597126097324,31.928378267576928
-1.3702367244421796,0.116172057758733,31.933312085940297
-1.3884943271800572,0.11713954911508738,31.938245904303663
-1.4054176855435807,0.11806128796432665,31.943179722667026
-1.420990537388024,0.11889325730562174,31.94811354103039
-1.4351979183094659,0.11967782830585455,31.953047359393757
-1.4480261760244875,0.12041579334895956,31.957981177757127
-1.4594629834890802,0.12113073431589039,31.962914996120492
-1.469497350744032,0.12179969477110456,31.967848814483858
-1.4781196354754969,0.12236086168671942,31.97278263284722
-1.4853215522805985,0.12286525333050288,31.977716451210586
-1.491096180629115,0.12333960413066797,31.982650269573956
-1.4954379715135562,0.12374891814570935,31.98758408793732
-1.4983427527814492,0.12410903814612537,31.992517906300687
-1.4998077331444128,0.12442375472245139,31.997451724664053
-1.499831504860436,0.124724088467388,32.002385543027415
-1.498414045086588,0.12498916030942481,32.007319361390785
-1.4955567159009768,0.12521082939096959,32.012253179754154
-1.4912622629938985,0.1253865986773997,32.017186998117516
-1.4855348130294004,0.1255448505374183,32.02212081648088
-1.478379869679874,0.12570866263019148,32.02705463484425
-1.4698043083374062,0.12587256566451455,32.03198845320762
-1.4598163695070494,0.1260055432061766,32.03692227157098
-1.4484256508881808,0.12610116412927774,32.04185608993435
-1.4356430981519281,0.12619872715436128,32.04678990829771
-1.4214809944230664,0.1263548642583887,32.05172372666107
-1.4059529484768487,0.12651823629673936,32.05665754502444
-1.3890738816619117,0.1266421344362968,32.06159136338781
-1.3708600135619486,0.12674324412381924,32.066525181751175
-1.351328846409824,0.12684357266740418,32.071459000114544
-1.3304991482691824,0.12695774713949487,32.076392818477906
-1.3083909349996612,0.12709439285849622,32.081326636841276
-1.285025451023075,0.1272219638360682,32.08626045520464
-1.2604251489090617,0.1273126389185544,32.09119427356801
-1.2346136677997037,0.12739385311646265,32.09612809193137
-1.207615810694069,0.12751203499248906,32.10106191029474
-1.179457520614151,0.12760737727751242,32.10599572865811
-1.1501658556757084,0.12768672460926359,32.11092954702147
-1.1197689630870828,0.1278116586128854,32.11586336538483
-1.0882960521019234,0.12796390864454518,32.1207971837482
-1.0557773659509835,0.12812474783917588,32.125731002111564
-1.022244152780691,0.1282748366795428,32.130664820474934
-0.9877286356259231,0.1284336539642074,32.1355986388383
-0.9522639814457865,0.1286071918352094,32.140532457201665
-0.9158842692525865,0.1288232810318063,32.14546627556503
-0.8786244573644191,0.12904639481094615,32.1504000939284
-0.8405203498125887,0.1292430975090838,32.155333912291766
-0.8016085619366706,0.12945258154793843,32.16026773065513
-0.7619264851994234,0.1296960229232874,32.1652015490185
-0.7215122512565968,0.1299483478819552,32.17013536738186
-0.6804046953149495,0.130188974745792,32.17506918574522
-0.6386433188144172,0.13044837981231366,32.18000300410859
-0.5962682514700219,0.1307319203399784,32.18493682247196
-0.5533202127100745,0.13100893778338,32.18987064083532
-0.5098404725476956,0.13127743533675942,32.19480445919869
-0.46587081192327645,0.1315895280108732,32.199738277562055
-0.4214534825559475,0.13193831812986528,32.204672095925424
-0.3766311663426912,0.13227716876298565,32.20960591428879
-0.3314469343440687,0.1326405994573266,32.214539732652156
-0.28594420539598864,0.1330223058523484,32.21947355101552
-0.24016670438733567,0.1333686807037262,32.22440736937889
-0.19415842024325397,0.1336783640361287,32.22934118774226
-0.1479635636553289,0.1339060686208321,32.23427500610562
-0.10162652459783725,0.13405967899093477,32.23920882446898
-0.05519182967239157,0.13425282226530988,32.24414264283235
-0.008704099320823833,0.13453106850932905,32.24907646119571
0.03779199505162992,0.13486594761698084,32.25401027955908
0.08425177400258917,0.13522254160615735,32.25894409792245
0.13063059298604263,0.13556262800618923,32.263877916285814
0.17688388525300922,0.13589530066750793,32.268811734649184
0.2229672046765927,0.13619829032619857,32.273745553012546
0.26883626846176134,0.1364623992732811,32.27867937137591
0.3144469996979247,0.13670852662399316,32.28361318973928
0.3597555697137188,0.13699354594676355,32.28854700810265
0.40471844019323067,0.13732871684270037,32.29348082646601
0.44929240501324125,0.13772567077179493,32.29841464482938
0.4934346317612323,0.13820650863075126,32.30334846319274
0.5371027028942871,0.138742643889676,32.30828228155611
0.5802546564993369,0.13926946658412717,32.31321609991947
0.6228490266155905,0.13971690637872392,32.31814991828284
0.6648448830803543,0.14010670349200965,32.323083736646204
0.7062018708599835,0.14048173775227357,32.32801755500957
0.7468802488283898,0.14089463245399306,32.332951373372936
0.7868409279550643,0.1413751838966434,32.337885191736305
0.8260455088672296,0.14186415769512847,32.34281901009967
0.8644563187486898,0.1423782134160539,32.34775282846304
0.9020364475408991,0.1429336296821207,32.3526866468264
0.9387497834107424,0.14352820370310573,32.35762046518977
0.9745610474514309,0.1441804125134545,32.36255428355314
1.009435827583171,0.14489718815829805,32.3674881019165
1.0433406116207078,0.14564104798888483,32.37242192027986
1.0762428194760216,0.14637708507460753,32.37735573864323
1.1081108344655926,0.14708118831146477,32.3822895570066
1.1389140336916592,0.1478013246357841,32.38722337536996
1.1686228174688855,0.14857690042511276,32.39215719373333
1.197208637767304,0.14935902040631832,32.397091012096695
1.2246440256450777,0.15007018212343207,32.40202483046006
1.2509026176441693,0.15071165824611427,32.40695864882343
1.2759591811237387,0.15136451776573737,32.411892467186796
1.29978963850695,0.15204859237619478,32.41682628555016
1.3223710904177737,0.1527128064729096,32.42176010391353
1.34368183768569,0.1533254983543343,32.42669392227689
1.3637014021970257,0.15391650512463032,32.43162774064026
1.3824105465729988,0.15449627246786002,32.43656155900362
1.3997912926554354,0.15508499549397908,32.44149537736699
1.4158269387825149,0.15568506122588774,32.44642919573035
1.430502075837881,0.15625865852895277,32.45136301409372
1.4438026020577612,0.1568044807371468,32.45629683245709
1.455715736581627,0.15734452493784304,32.461230650820454
1.4662300317338295,0.15789255694939985,32.466164469183816
1.4753353840239192,0.15839772866788876,32.471098287547186
1.4830230438554397,0.15886047576889128,32.47603210591055
1.4892856239336163,0.15932721876527584,32.48096592427392
1.4941171063640388,0.15975409993534348,32.48589974263729
1.4975128484354434,0.16010048791980855,32.49083356100065
1.4994695870810235,0.1604386149303736,32.49576737936401
1.4999854420140053,0.16074807529543197,32.50070119772738
1.4990599175344415,0.16098219854724502,32.50563501609075
1.4966939030055955,0.16118113559490724,32.51056883445411
1.4928896719992883,0.16134437207914992,32.51550265281748
1.487650880111159,0.1614309674698905,32.520436471180844
1.4809825614479193,0.1614379994601224,32.525370289544206
1.472891123789919,0.1614223892212195,32.530304107907575
1.4633843424337245,0.16139679790972028,32.535237926270945
1.4524713527206197,0.16131262094118937,32.54017174463431
1.4401626412581552,0.16116615071089413,32.545105562997676
1.4264700358433524,0.1609722902836829,32.550039381361046
1.4114066940969499,0.1607474940472312,32.5549731997244
1.394987090819835,0.160483617020324,32.55990701808777
1.3772270040839478,0.16015793986369553,32.56484083645113
1.3581435000704434,0.15977410901196198,32.5697746548145
1.337754916670563,0.15936262858801992,32.57470847317787
1.3160808458640225,0.15891315124043057,32.579642291541234
1.2931421148925315,0.15839464678365175,32.5845761099046
1.2689607662464792,0.15781598217821954,32.589509928267965
1.2435600364833912,0.15721141742401565,32.594443746631335
1.2169643338994833,0.15658055310819363,32.5993775649947
1.1891992150749209,0.1558932101948729,32.60431138335806
1.1602913603156682,0.155131665885927,32.60924520172143
1.1302685480159167,0.15431480738450357,32.61417902008479
1.0991596279646092,0.153468179445559,32.61911283844816
1.0669944936231408,0.15262937401809504,32.62404665681153
1.0338040533998754,0.15178234055580034,32.62898047517489
0.9996202009490486,0.15090979462386647,32.63391429353826
0.964475784523696,0.15003291613715214,32.63884811190162
0.9284045754103544,0.1491317722850836,32.64378193026499
0.8914412354775578,0.14821197690472585,32.648715748628355
0.8536212838682657,0.1473088600399746,32.65364956699172
0.8149810628681834,0.14642147722842241,32.65858338535509
0.7755577029837626,0.14551780235037867,32.66351720371845
0.7353890872621149,0.14458691382707825,32.66845102208182
0.6945138148884099,0.14366484112900768,32.67338484044519
0.6529711640946533,0.1427559809509378,32.67831865880855
0.6108010544159,0.14184033812706454,32.68325247717192
0.5680440083307802,0.14091540860495338,32.68818629553528
0.5247411123219178,0.13998019459589248,32.69312011389865
0.4809339773951511,0.13903095435888985,32.69805393226202
0.43666469909396716,0.13807314083868452,32.70298775062538
0.3919758170486752,0.13711595724593667,32.70792156898875
0.3469102740992465,0.13617851876559528,32.71285538735211
0.30151137502968073,0.13526475241579342,32.717789205715476
0.2558227449558154,0.1343625735980434,32.722723024078846
0.2098882874042651,0.13346653254474009,32.72765684244221
0.16375214212425387,0.13256640609525075,32.73259066080558
0.11745864267287587,0.13166205424446886,32.73752447916894
0.0710522738131063,0.13076141964803553,32.74245829753231
0.024577628767525894,0.1299125778634331,32.74739211589568
-0.02192063363259283,0.12913767687970276,32.75232593425904
-0.06839783186167735,0.12840574736192106,32.75725975262241
-0.11480930463498447,0.1276977766032633,32.76219357098577
-0.16111045382556266,0.12698618777953297,32.76712738934914
-0.2072567873194538,0.12630423012386455,32.77206120771251
-0.25320396176945686,0.12567423709578354,32.776995026075866
-0.2989078252063111,0.12509155071952482,32.781928844439236
-0.344324459465141,0.12456412124062238,32.7868626628026
-0.38941022238810086,0.12411712166961006,32.79179648116597
-0.4341217897609846,0.12374100472790289,32.79673029952934
-0.47841619694491355,0.12343900129046244,32.8016641178927
-0.5222508801625162,0.12318138951505783,32.80659793625607
-0.5655837173982685,0.1229240708291165,32.81153175461943
-0.6083730688751761,0.12265987306486112,32.8164655729828
-0.6505778170672033,0.12241718140603805,32.82139939134617
-0.69215740621064,0.12220744258559638,32.82633320970953
-0.7330718812753061,0.12200803827944494,32.8312670280729
-0.773281926358122,0.12180933489064241,32.836200846436256
-0.8127489024634584,0.1216621152128381,32.841134664799625
-0.8514348846319126,0.12157821190681689,32.846068483162995
-0.889302698383858,0.1215667882600519,32.85100230152636
-0.9263159554414809,0.12158844882482056,32.855936119889726
-0.962439088694978,0.12161796206801884,32.86086993825309
-0.9976373863805026,0.12167160906727015,32.86580375661646
-1.0318770254353595,0.12180357895737236,32.87073757497983
-1.0651251039995813,0.12204260813106194,32.87567139334319
-1.097349673032592,0.12235163834347569,32.88060521170656
-1.1285197670134723,0.12266397804885186,32.88553903006992
-1.1586054336971225,0.12300488788382351,32.89047284843329
-1.187577762895912,0.12339519207146861,32.89540666679666
-1.2154089142603255,0.12383113987275841,32.900340485160015
-1.242072144031824,0.12433337060007218,32.905274303523385
-1.2675418307413828,0.12484941474264871,32.91020812188675
-1.2917934998301623,0.12535113079534893,32.915141940250116
-1.314803847167567,0.12584147940023854,32.920075758613486
-1.3365507614450143,0.1263756865622434,32.92500957697685
-1.3570133454234101,0.12696283507484157,32.92994339534022
-1.3761719360136806,0.12754700646137254,32.93487721370358
-1.394008123171848,0.12810614268257106,32.93981103206695
-1.4105047675895401,0.1286806312689004,32.94474485043032
-1.4256460171638037,0.129263619396928,32.94967866879368
-1.439417322229872,0.12985825774938442,32.95461248715705
-1.4518054495421895,0.13046085849437503,32.95954630552041
-1.4627984949908184,0.1310912874858415,32.964480123883774
-1.4723858950402766,0.13176437789180953,32.969413942247144
-1.4805584368804616,0.13244055264052998,32.974347760610506
-1.4873082672794637,0.13311105421745956,32.979281578973875
-1.4926289001299273,0.13380115791426625,32.98421539733724
-1.4965152226818108,0.1344969637575138,32.98914921570061
-1.49896350045533,0.1352231482645555,32.994083034063976
-1.499971380829521,0.13594418912030207,32.99901685242734
-1.4995378953029692,0.13665035205563567,33.00395067079071
-1.4976634604244714,0.1373583338772123,33.00888448915407
-1.4943498773927244,0.13802262116633768,33.01381830751744
-1.489600330325545,0.13865434339319962,33.01875212588081
-1.4834193832001543,0.13929252085623886,33.02368594424417
-1.4758129754674578,0.1399269195913022,33.02861976260753
-1.4667884163447535,0.1405239458761237,33.033553580970896
-1.4563543777920054,0.14107672761697168,33.038487399334265
-1.444520886178765,0.14158623760958422,33.043421217697635
-1.4312993126495548,0.14205288761485693,33.048355036061
-1.4167023621969,0.14247318135396603,33.053288854424366
-1.4007440614528703,0.1428514428870257,33.05822267278773
-1.3834397452103528,0.14324563051311878,33.0631564911511
-1.364806041687559,0.14356399798666386,33.06809030951447
-1.344860856549373,0.1437893016118995,33.07302412787783
-1.3236233557012305,0.1439941198942687,33.0779579462412
-1.3011139468722772,0.14418302914805572,33.08289176460456
-1.2773542600046701,0.14431377927012015,33.08782558296793
-1.2523671264690537,0.14436929473752494,33.09275940133129
-1.2261765571250438,0.14432375223798816,33.097693219694655
-1.19880771924846,0.14418373625666833,33.102627038058024
-1.1702869123476098,0.14400841839083298,33.10756085642139
-1.1406415428910177,0.1438013928099393,33.112494674784756
-1.109900097971955,0.14351632222225302,33.117428493148125
-1.0780921179344178,0.14314002896629938,33.12236231151149
-1.0452481679866599,0.14267496720297246,33.12729612987486
-1.0113998088306306,0.14217591710469255,33.13222994823822
-0.9765795663339283,0.14163189806233564,33.13716376660159
-0.9408209002750803,0.14104862152297312,33.14209758496496
-0.9041581721910511,0.1404212499467464,33.14703140332832
-0.8666266123579851,0.13973767796077669,33.15196522169168
-0.8282622859377402,0.1390276419513512,33.156899040055045
-0.7891020583215278,0.1382777930568867,33.161832858418414
-0.7491835597052102,0.13746713835701488,33.16676667678178
-0.7085451489292042,0.13656409866530222,33.171700495145146
-0.6672258766181688,0.13556195025796833,33.176634313508515
-0.62526544765649,0.13447095315482746,33.18156813187188
-0.58270418303435,0.13329488521446944,33.18650195023525
-0.5395829811025245,0.13207274601541372,33.191435768598616
-0.49594327827163964,0.13079780493852952,33.19636958696198
-0.451827009194723,0.1294283439904984,33.20130340532535
-0.4072765664713697,0.12796470883617705,33.20623722368871
-0.36233475991087505,0.12640387721326668,33.21117104205208
-0.31704477539565185,0.12472317619108735,33.21610486041544
-0.271450133382267,0.12299902865642451,33.221038678778804
-0.22559464708136187,0.12129124872096392,33.22597249714217
-0.1795223803566945,0.11959649810048138,33.230906315505536
-0.13327760538231323,0.11789264068581082,33.235840133868905
-0.08690476010055902,0.1161094245180643,33.240773952232274
-0.04044840552036403,0.11420782091184727,33.24570777059564
0.006046817103133928,0.11219800550773344,33.250641588959006
0.05253622916503087,0.11010793608937912,33.25557540732237
0.0989751576442572,0.10793881747772595,33.26050922568574
0.1453189780307506,0.10570500665790618,33.26544304404911
0.19152315720643875,0.1034349202486624,33.27037686241247
0.2375432962387868,0.10117553898374579,33.27531068077584
0.28333517304454403,0.0989572429539684,33.280244499139194
0.3288547848844487,0.0967767885040581,33.28517831750256
0.3740583906463123,0.09460382688275872,33.29011213586593
0.4189025528773368,0.09239511336405892,33.295045954229295
0.46334417952461193,0.0901314143325846,33.299979772592664
0.5073405653431187,0.08777460044890786,33.304913590956026
0.5508494329328282,0.0853603075204052,33.309847409319396
0.593828973363848,0.08292920647280998,33.314781227682765
0.6362378863521857,0.0805103005978061,33.31971504604613
0.678035419946392,0.07812035633185223,33.3246488644095
0.7191814096868906,0.07578632735419939,33.32958268277286
0.7596363172017528,0.07350778450743789,33.33451650113623
0.7993612681996898,0.07121707555990951,33.3394503194996
0.8383180898258754,0.06890585719058943,33.34438413786295
0.8764693473433156,0.06664048885637461,33.34931795622632
0.9137783801046314,0.06448165313898122,33.354251774589684
0.9502093367808346,0.06238979361764512,33.359185592953054
0.9857272098115429,0.06026456325463613,33.36411941131642
1.0202978690447677,0.058120418454808476,33.369053229679785
1.0538880945338989,0.05603022995794862,33.373987048043155
1.0864656084592181,0.053997342038648324,33.37892086640652
1.1179991061450778,0.05195132769596902,33.38385468476989
1.1484582861411459,0.04989605826408514,33.388788503133256
1.1778138793399509,0.047869630766136574,33.39372232149662
1.2060376771026955,0.045904606034462586,33.39865613985999
1.2331025583654023,0.04397877942853832,33.40358995822334
1.2589825157006376,0.04207150590725327,33.40852377658671
1.283652680308524,0.04015565129039935,33.41345759495008
1.3070893459140354,0.03830256866711987,33.418391413313444
1.3292699915471178,0.03653152396835797,33.42332523167681
1.3501733031835637,0.03478144798420651,33.428259050040175
1.3697791942264421,0.0330338666057129,33.433192868403545
1.3880688248077198,0.03132928800574426,33.438126686766914
1.405024619892171,0.029691240944686993,33.443060505130276
1.4206302861657312,0.028128731256862282,33.447994323493646
1.4348708276920785,0.026611437999935723,33.45292814185701
1.4477325603228781,0.02512242291219548,33.45786196022038
1.4592031248470512,0.023626857226648673,33.46279577858375
1.4692714988672626,0.022181973359610262,33.4677295969471
1.4779280073916157,0.020861882907755244,33.47266341531047
1.4851643321305676,0.019605402767892622,33.47759723367383
1.4909735194903135,0.018321805543253158,33.4825310520372
1.4953499872546374,0.017017740331754357,33.48746487040057
1.4982895299490173,0.015758944120165395,33.492398688763934
1.4997893228818386,0.014559027028362155,33.497332507127304
1.4998479248586707,0.013407203069369348,33.502266325490666
1.4984652795671807,0.01227730654344553,33.507200143854035
1.49564271563123,0.0111222959009456,33.512133962217405
1.4913829453341814,0.009971879823207748,33.51706778058077
1.4856900620125655,0.008884635501177653,33.522001598944136
1.4785695361226887,0.007852476079403063,33.5269354173075
1.4700282099838935,0.006819063650592399,33.53186923567086
1.4600742912036084,0.005775443683326264,33.53680305403423
1.4487173447904271,0.004771495312411504,33.54173687239759
1.4359682839627412,0.003806901688122277,33.54667069076096
1.4218393596620056,0.0028358832556671953,33.551604509124324
1.406344148780353,0.0018743536618338675,33.556538327487694
1.3894975411143093,0.0009654028821646942,33.56147214585106
1.3713157250566317,0.00010536218005703368,33.566405964214425
1.3518161720403976,-0.000766925858289742,33.571339782577795
1.3310176197503802,-0.0016725333092701966,33.57627360094116
1.3089400541171974,-0.0025587512618612494,33.581207419304526
1.285604690112522,-0.0033821402736234994,33.586141237667896
1.2610339513628366,-0.004159778925920592,33.59107505603126
1.2352514486018726,-0.0049117813474413375,33.59600887439462
1.2082819569826315,-0.005681410261440344,33.60094269275798
1.1801513922698879,-0.006470680935409866,33.60587651112135
1.150886785937206,-0.007223500238920722,33.61081032948472
1.1205162591916602,-0.00791267382539932,33.61574414784808
1.0890689959510382,-0.008574789177637663,33.62067796621145
1.0565752148006167,-0.009227351189274,33.625611784574815
1.0230661399548027,-0.00989320622535577,33.630545602938184
0.988573971253179,-0.010570780836599196,33.635479421301554
0.9531318532187686,-0.011192136506903325,33.640413239664916
0.9167738432081901,-0.011774476432730961,33.645347058028285
0.8795348786853245,-0.012357430113406485,33.65028087639165
0.8414507436485751,-0.012904609379192227,33.65521469475502
0.8025580342453081,-0.013427181589221451,33.66014851311838
0.7628941236054047,-0.013976266234055977,33.66508233148174
0.7224971259281427,-0.014557315342760923,33.67001614984511
0.6814058598575327,-0.015131776597538478,33.67494996820847
0.6396598111799814,-0.01566594855280479,33.67988378657184
0.5972990948816773,-0.01621459094217167,33.68481760493521
0.5543644166006005,-0.016784919961871397,33.689751423298574
0.5108970335112845,-0.017366669500715505,33.694685241661944
0.46693871468000536,-0.017975133020117037,33.699619060025306
0.4225317009270788,-0.01859218699488014,33.704552878388675
0.377718664237075,-0.019152261031989023,33.70948669675204
0.3325426667534694,-0.019610129906059502,33.71442051511541
0.2870471193993893,-0.02000214495267605,33.71935433347877
0.24127574016280096,-0.020364943998620922,33.72428815184213
0.19527251208625873,-0.02073990470312743,33.7292219702055
0.14908164100278573,-0.021118483418859878,33.73415578856886
0.10274751305678773,-0.02148157568997837,33.73908960693223
0.056314652052547196,-0.02181952575772434,33.7440234252956
0.009827676669799001,-0.022129032595481716,33.748957243658964
-0.036668742411862354,-0.022389649860644352,33.75389106202233
-0.083129925437907,-0.022586891109463707,33.758824880385696
-0.12951122651336136,-0.022695724234900863,33.763758698749065
-0.17576807650387535,-0.02271073680321456,33.768692517112434
-0.2218560258638766,-0.02268138658377475,33.7736263354758
-0.2677307873494204,-0.022670610357867847,33.778560153839166
-0.31334827857466224,-0.022674947251088123,33.78349397220252
-0.3586646643725355,-0.022688009949082613,33.78842779056589
-0.40363639891659353,-0.022677629835388947,33.79336160892926
-0.44822026756587996,-0.022618041077805854,33.79829542729262
-0.492373428391121,-0.022508960692804298,33.80322924565599
-0.5360534533423709,-0.022383605918175575,33.808163064019354
-0.5792183690199125,-0.02225504753786829,33.81309688238272
-0.6218266970073163,-0.022079624805574495,33.81803070074609
-0.6638374937292546,-0.02182189857702743,33.822964519109455
-0.7052103897957507,-0.02148367720409738,33.827898337472824
-0.745905628793713,-0.02109156573796443,33.832832155836186
-0.7858841054906108,-0.020667804250409733,33.837765974199556
-0.825107403411428,-0.0202026890767975,33.842699792562925
-0.8635378317541776,-0.019668582610658295,33.84763361092628
-0.9011384616084112,-0.019045193653468143,33.85256742928965
-0.9378731614408718,-0.01834262008121695,33.85750124765301
-0.9737066318156922,-0.017610950074570232,33.86243506601638
-1.0086044393143008,-0.016860157463001384,33.86736888437975
-1.0425330496236602,-0.01605507602513309,33.87230270274311
-1.075459859760513,-0.015221517261565056,33.87723652110648
-1.107353229400214,-0.014360027327588547,33.882170339469845
-1.1381825112811443,-0.01341613578768274,33.887104157833214
-1.1679180806542322,-0.012429312294178785,33.89203797619658
-1.196531363750491,-0.011429819327201027,33.896971794559946
-1.2239948652383499,-0.010396236795402474,33.901905612923315
-1.2502821946444875,-0.009326295286053362,33.90683943128667
-1.275368091713574,-0.008233073288060801,33.91177324965004
-1.299228450681187,-0.007120708852339437,33.91670706801341
-1.3218403434380155,-0.005953091207513071,33.92164088637677
-1.343182041562105,-0.004718213166551286,33.92657470474014
-1.3632330371981423,-0.0034755553633251377,33.9315085231035
-1.3819740627643033,-0.00225477661626893,33.93644234146687
-1.39938710946687,-0.001046169870847171,33.94137615983024
-1.4154554446053687,0.00017704708241462086,33.946309978193604
-1.4301636276516976,0.001430409327319535,33.95124379655697
-1.4434975250871491,0.002695281575245736,33.956177614920335
-1.4554443239838972,0.003956337544407473,33.961111433283705
-1.4659925443172037,0.005160712291449752,33.966045251647074
-1.4751320499969247,0.006298688977105389,33.97097907001043
-1.4828540586076175,0.007444130695469204,33.9759128883738
-1.489151149847781,0.008601919107856007,33.98084670673716
-1.4940172726602419,0.009727914774275091,33.98578052510053
-1.4974477510467756,0.010806100733334021,33.9907143434639
-1.4994392885614503,0.011811742352408268,33.99564816182726
-1.4999899714782428,0.012769596381413603,34.00058198019063
-1.499099270630009,0.013695100051328927,34.00551579855399
-1.496768041916954,0.014598226644559325,34.01044961691736
-1.492998525484211,0.015466733241494795,34.01538343528073
-1.4877943435691945,0.016269609568768436,34.020317253644095
-1.4811604970208692,0.017006116688699512,34.025251072007464
-1.4731033604943518,0.017707827194539214,34.030184890370826
-1.4636306763252376,0.018402945456074717,34.03511870873419
-1.4527515470898447,0.019060822674878887,34.04005252709756
-1.440476426858253,0.019653707958759786,34.04498634546092
-1.4268171111486208,0.020201998048018845,34.04992016382429
-1.4117867255926941,0.020695290028403184,34.05485398218765
-1.3953997133228182,0.02112894335762802,34.05978780055102
-1.3776718210932148,0.021562356465129412,34.06472161891439
-1.3586200841485367,0.02198532593207579,34.06965543727775
-1.3382628098539877,0.02233280377172137,34.07458925564112
-1.3166195601035462,0.022574544528083225,34.079523074004484
-1.2937111325220736,0.022775471663498203,34.084456892367854
-1.2695595404804711,0.02297176650680674,34.08939071073122
-1.244187991942412,0.023125478683386467,34.094324529094585
-1.2176208671629363,0.023203548932543595,34.09925834745795
-1.1898836952610023,0.023177427579776432,34.10419216582131
-1.1610031296875614,0.023046265696776192,34.10912598418468
-1.1310069226137787,0.022840796292575696,34.11405980254805
-1.0999238982630113,0.022591917262607772,34.11899362091141
-1.0677839252126378,0.022283431220984154,34.12392743927478
-1.034617887692786,0.021920664719641,34.12886125763814
-1.0004576559084486,0.02150500875302982,34.13379507600151
-0.9653360554148556,0.021023287130675694,34.13872889436488
-0.9292868355741463,0.02046894021690157,34.14366271272824
-0.8923446371246321,0.01985863507961397,34.14859653109161
-0.8545449588938392,0.019250179629061014,34.153530349454975
-0.8159241236861575,0.01867106162646921,34.158464167818344
-0.7765192433797143,0.01809074617722492,34.16339798618171
-0.7363681832641622,0.01745091037229511,34.16833180454507
-0.6955095256548053,0.016745339690832407,34.17326562290844
-0.6539825328181105,0.01599756700975294,34.1781994412718
-0.6118271092429451,0.015240503901883624,34.18313325963517
-0.5690837632955664,0.014463905209255341,34.18806707799854
-0.5257935682939704,0.013648593116131303,34.1930008963619
-0.4819981230389559,0.0128253150051937,34.19793471472527
-0.43773951184122695,0.012013756592005653,34.20286853308863
-0.39306026408075995,0.011208959086794928,34.207802351452
-0.34800331333950146,0.010373638029473095,34.21273616981537
-0.30261195614524183,0.009480026309598827,34.217669988178734
-0.2569298103663587,0.008505894621536903,34.222603806542104
-0.2110007732986063,0.00747658642529972,34.22753762490546
-0.1648689794825073,0.006456171402478514,34.23247144326883
-0.11857875829362446,0.005496582291557484,34.2374052616322
-0.07217459134496652,0.004628753269991076,34.24233907999556
-0.02570106974310842,0.003800989487676898,34.24727289835893
0.02079714876027028,0.0029652910430120237,34.25220671672229
0.06727538268173562,0.0021321559606635454,34.25714053508566
0.11368896974136095,0.0013280633499724193,34.26207435344903
0.15999330978038806,0.000555149849668653,34.26700817181239
0.206143907618808,-0.000139648351305621,34.27194199017576
0.2520964158116438,-0.0007230911194728711,34.276875808539124
0.2978066772643321,-0.0012148135298115433,34.28180962690249
0.34323076766391103,-0.0016812163588339815,34.286743445265856
0.3883250376875941,-0.0021141133604897,34.29167726362922
0.43304615494666165,-0.0024845345381235796,34.29661108199259
0.4773511456253919,-0.0027833652007136418,34.30154490035595
0.5211974357764221,-0.002998534483629958,34.30647871871932
0.5645428922308754,-0.0031036471694235413,34.31141253708269
0.607345863085348,-0.0031331977076744337,34.31634635544605
0.6495652177268174,-0.003156394085982795,34.32128017380942
0.6911603863556635,-0.0031826357650746513,34.32621399217278
0.7320913989709287,-0.0031378846578254426,34.33114781053615
0.772318923778272,-0.0029452101170046987,34.33608162889952
0.8118043049850328,-0.0026446031109169125,34.34101544726288
0.8505095999460325,-0.0022870682801728087,34.34594926562625
0.8883976156233513,-0.0018905816211185584,34.35088308398961
0.9254319443265605,-0.0014518718310461553,34.35581690235298
0.9615769986975663,-0.0009549246661778976,34.36075072071635
0.9967980459077236,-0.00039472750543763423,34.36568453907971
1.0310612410337638,0.00027912091947007614,34.37061835744308
1.0643336595800335,0.0010749510081841961,34.37555217580644
1.0965833291169351,0.0019196207568801926,34.38048599416981
1.127779260003778,0.0027963923134104373,34.38541981253318
1.1578914751679463,0.003729192952162502,34.39035363089654
1.1868910389106875,0.004728792464737908,34.39528744925991
1.2147500847120083,0.005794680209326299,34.40022126762327
1.2414418420088102,0.006942631158123227,34.40515508598664
1.2669406619191212,0.008150670376114232,34.41008890435001
1.2912220418890892,0.009389863754531023,34.41502272271337
1.3142626492382157,0.01065014680743523,34.419956541076736
1.3360403435801265,0.011935889251988314,34.4248903594401
1.356534198098277,0.013300369719241175,34.42982417780347
1.37572451965488,0.014767285288815511,34.43475799616684
1.3935928677146276,0.016299183853837794,34.4396918145302
1.4101220720649226,0.017824510778734627,34.44462563289357
1.425296249314992,0.01934364377920765,34.44955945125693
1.4391008181588918,0.020901953254915045,34.4544932696203
1.4515225133869953,0.022543149916105662,34.45942708798367
1.462549398632913,0.02421952673495869,34.46436090634703
1.4721708778435718,0.025887876683113112,34.4692947247104
1.480377705461204,0.02758394870630351,34.47422854307376
1.4871619953077024,0.029320110749574014,34.479162361437126
1.4925172281626444,0.031034026129697266,34.484096179800495
1.4964382580278184,0.03276966669569861,34.48902999816386
1.498921317072188,0.034564889069982646,34.49396381652723
1.4999640192524644,0.03637449000199175,34.49889763489059
1.4995653626059584,0.038144012282328284,34.50383145325396
1.4977257302133729,0.03989471679447553,34.50876527161733
1.4944468898307002,0.04167034708995098,34.51369908998069
1.4897319921905412,0.043454510247261574,34.51863290834406
1.4835855679744605,0.04523182904433507,34.52356672670742
1.4760135234593192,0.046979913503970856,34.52850054507079
1.4670231348418001,0.04865180106962155,34.53343436343416
1.456623041246464,0.05026869829836073,34.538368181797516
1.4448232364241393,0.0519119047168092,34.543302000160885
1.4316350591487352,0.05355753954603037,34.54823581852425
1.417071182321366,0.05512109249354959,34.55316963688762
1.4011456007926628,0.05660926957652768,34.558103455250986
1.383873617914762,0.058089056341450986,34.56303727361435
1.3652718308357077,0.05951494349917758,34.56797109197772
1.345358114551001,0.06083787407513707,34.57290491034108
1.3241516047267519,0.06207974717906085,34.57783872870445
1.3016726793118636,0.06327779279730797,34.58277254706782
1.2779429389562331,0.06441469527228659,34.58770636543118
1.2529851862539234,0.06549085930159658,34.59264018379455
1.2268234038316868,0.06652565518036693,34.59757400215791
1.1994827313031495,0.0674931709458831,34.602507820521275
1.1709894411116872,0.06839834126322909,34.607441638884644
1.1413709132843441,0.06928903503763008,34.61237545724801
1.1106556091214126,0.07015946411122913,34.617309275611376
1.078873043847465,0.07096397130325785,34.62224309397474
1.0460537582489844,0.07166937145979224,34.62717691233811
1.0122292893272078,0.07232014970230655,34.63211073070148
0.977432139993013,0.07296078383225967,34.63704454906484
0.9416957478339424,0.0735897720126797,34.64197836742821
0.9050544529833605,0.07414080550039995,34.64691218579157
0.8675434651215563,0.07456244683704394,34.65184600415494
0.8291988296422246,0.07491278631032883,34.65677982251831
0.7900573930150897,0.07523517206865521,34.66171364088167
0.7501567673790261,0.07552850802375337,34.666647459245034
0.7095352943998654,0.0758007776264677,34.6715812776084
0.6682320084262391,0.07602596934676649,34.676515095971766
0.6262865989807285,0.07621362199690342,34.681448914335135
0.5837393726210554,0.07639127865223717,34.6863827326985
0.5406312142079556,0.07652847004254738,34.69131655106187
0.49700354761831456,0.07656831390043801,34.69625036942523
0.45289829593918607,0.07649665788499854,34.7011841877886
0.4083578411830712,0.07637557626132502,34.70611800615197
0.3634249835618207,0.07623061211806971,34.71105182451533
0.3181429003583105,0.07601181331046818,34.7159856428787
0.27255510443658715,0.07568460538640362,34.72091946124206
0.22670540242868487,0.07524229152919211,34.72585327960543
0.1806378526399841,0.07473776981456022,34.73078709796879
0.1343967227121036,0.07419692985252871,34.735720916332156
0.08802644708462637,0.0735822939433084,34.740654734695525
0.041571584297188255,0.07286372405761245,34.74558855305889
-0.004923225828538325,0.07205258364762467,34.75052237142226
-0.051413305084072825,0.07117404541317075,34.755456189785626
-0.09785397980709191,0.07022571992670139,34.76039000814899
-0.14420062380964527,0.06919527393561699,34.76532382651236
-0.19040870126032405,0.06806197740678471,34.77025764487572
-0.23643380948066878,0.06682639779856533,34.77519146323909
-0.2822317216123506,0.06549972685156571,34.78012528160246
-0.32775842911646413,0.06409878889280897,34.78505909996582
-0.3729701840626015,0.06261145106597717,34.78999291832918
-0.417823541167089,0.060980516908134816,34.794926736692545
-0.46227539954140423,0.05923123459279639,34.799860555055915
-0.506283044108637,0.057389610942704526,34.804794373419284
-0.5498041866496679,0.05544635826449686,34.809728191782646
-0.5927970064395255,0.05341040366156134,34.814662010146016
-0.6352201904335426,0.05125182595074615,34.81959582850938
-0.6770329729668414,0.048950661153634584,34.82452964687275
-0.7181951749268494,0.04653550617920955,34.82946346523612
-0.7586672423625924,0.04404777703722782,34.83439728359948
-0.798410284493542,0.04146407101582183,34.83933110196285
-0.8373861110804921,0.03878547025427076,34.84426492032621
-0.8755572691240441,0.035945130260418304,34.84919873868958
-0.912887078853824,0.03290681864863361,34.854132557052935
-0.9493396689756831,0.029775963964123787,34.859066375416305
-0.98488001114094,0.026580660072454316,34.864000193779674
-1.0194739536064603,0.02329409100523497,34.868934012143036
-1.0530882540520705,0.01994093137159622,34.873867830506406
-1.0856906115237317,0.01654279083971545,34.87880164886977
-1.1172496974729151,0.013033567214267308,34.88373546723314
-1.1477351858607816,0.00936800373940995,34.88866928559651
-1.1771177822993726,0.005575908481849567,34.89360310395987
-1.2053692522017057,0.001753779350174588,34.89853692232324
-1.2324624479128092,-0.0020816029034501442,34.9034707406866
-1.2583713347970755,-0.005998266422118421,34.90840455904997
-1.2830710162554306,-0.010038908099241732,34.91333837741334
-1.3065377576492208,-0.014196467555662036,34.918272195776694
-1.3287490091077097,-0.018428270616691982,34.923206014140064
-1.3496834271966645,-0.02266343936828918,34.928139832503426
-1.3693208954280647,-0.026931318451052025,34.933073650866795
-1.3876425435904562,-0.0312895962353531,34.938007469230165
-1.404630765881951,-0.03573212664281531,34.94294128759353
-1.4202692378282629,-0.040232320713202006,34.947875105956896
-1.4345429319691738,-0.044770925570532694,34.95280892432026
-1.447438132299017,-0.04935076588039123,34.95774274268363
-1.4589424474466461,-0.05396053663146265,34.962676561047
-1.4690448225827695,-0.058584005691694176,34.96761037941036
-1.4777355500428362,-0.06326290976895375,34.97254419777373
-1.4850062786553329,-0.06801133697264163,34.97747801613709
-1.490850021766789,-0.07276746896461557,34.98241183450045
-1.4952611639553473,-0.0775291171283602,34.98734565286382
-1.4982354664268476,-0.08230711361496282,34.992279471227185
-1.4997700710879909,-0.08709412244992722,34.997213289590555
-1.4998635032927448,-0.0918988559503552,35.00214710795392
-1.498515673259417,-0.09676080446093556,35.007080926317286
-1.4957278761568653,-0.10162628971832259,35.012014744680656
-1.49150279086001,-0.10644844636179075,35.01694856304402
-1.4858444773755368,-0.11123194564506,35.02188238140739
-1.4787583729406293,-0.11603868744246112,35.02681619977075
-1.4702512867980349,-0.12088604983577725,35.03175001813412
-1.4603313936529947,-0.12572861004675995,35.03668383649749
-1.4490082258178663,-0.13050424841727662,35.04161765486084
-1.4362926640522429,-0.13518597519836095,35.04655147322421
-1.4221969271073491,-0.1398588419974875,35.051485291587575
-1.406734559984641,-0.14459219927125652,35.056419109950944
-1.3899204209200955,-0.14930127376503333,35.061352928314314
-1.3717706671064898,-0.15391848362692465,35.066286746677676
-1.3523027391673719,-0.15849333710477323,35.071220565041045
-1.331535344398021,-0.16304297881022883,35.07615438340441
-1.3094884387889152,-0.1675640569976229,35.08108820176778
-1.2861832078496178,-0.1720348503446035,35.086022020131146
-1.2616420462508726,-0.17641743175758734,35.09095583849451
-1.2358885363048808,-0.18073166126582488,35.09588965685788
-1.2089474253046,-0.18503171023140624,35.10082347522124
-1.1808446017430194,-0.18930082617935248,35.1057572935846
-1.151607070436526,-0.1934805098097442,35.11069111194797
-1.1212629265749152,-0.19756586893537956,35.115624930311334
-1.0898413287239392,-0.2016121097662113,35.1205587486747
-1.0573724708062568,-0.20565508449262868,35.125492567038066
-1.0238875530868183,-0.2096778550555674,35.130426385401435
-0.9894187521919237,-0.21362574120791064,35.135360203764805
-0.9539991901897917,-0.21747074428907587,35.14029402212817
-0.9176629027622691,-0.22118831872685615,35.145227840491536
-0.8804448064994413,-0.22476916211592965,35.1501616588549
-0.8423806653468001,-0.22829245602331455,35.15509547721827
-0.803507056238942,-0.23180827257639355,35.16002929558164
-0.7638613339517518,-0.23527601968389117,35.164963113945
-0.7234815952067968,-0.2386100589671706,35.16989693230836
-0.6824066420634773,-0.2417943370091767,35.174830750671724
-0.6406759446326404,-0.24486228132322194,35.17976456903509
-0.5983296031489759,-0.2478736590106316,35.18469838739846
-0.5554083094373661,-0.25087321764510556,35.189632205761825
-0.5119533078107227,-0.2538709867988466,35.194566024125194
-0.46800635543754043,-0.2568196853182535,35.19949984248856
-0.42360968221581624,-0.2596763426695902,35.204433660851926
-0.3788059501935615,-0.26241687560909854,35.209367479215295
-0.3336382125732523,-0.2650349488268418,35.21430129757866
-0.2881498723407496,-0.2675610995846234,35.21923511594203
-0.24238464055853007,-0.2700261469624427,35.22416893430539
-0.19638649436183886,-0.272438791558624,35.22910275266876
-0.15019963470041506,-0.2747911476985658,35.23403657103212
-0.10386844386410131,-0.2770952742922064,35.23897038939548
-0.05743744283461358,-0.27936618671623115,35.24390420775885
-0.01095124850446839,-0.2815973071939546,35.248838026122215
0.03554546919727608,-0.28378396470659334,35.253771844485584
0.08200803022922167,-0.2859244318119312,35.25870566284895
0.12839178737197443,-0.2880007739615196,35.263639481212316
0.17465216913137696,-0.29001575017225223,35.268573299575685
0.22074472256790434,-0.29196727160506963,35.27350711793905
0.26662515601342557,-0.2938537827993869,35.27844093630242
0.31224938163191224,-0.2957006094389132,35.283374754665786
0.3575735577847323,-0.2975299430761881,35.28830857302915
0.4025541311597107,-0.29932929807165476,35.29324239139252
0.44714787862231975,-0.30107779171827276,35.29817620975587
0.4913119487504502,-0.3027905843463616,35.30311002811924
0.5350039030111661,-0.30445441850705246,35.30804384648261
0.5781817565413386,-0.30602743829177936,35.312977664845974
0.6208040184922954,-0.3074942635566185,35.31791148320934
0.662829731899203,-0.3088655249531578,35.322845301572706
0.7042185130381697,-0.31015785010761077,35.327779119936075
0.7449305902317177,-0.31134519722933635,35.332712938299444
0.7849268420668938,-0.3124480806163935,35.33764675666281
0.824168834988144,-0.31351150280374873,35.342580575026176
0.8626188602288868,-0.3145024822698505,35.34751439338954
0.9002399700474668,-0.3153591211934395,35.35244821175291
0.9369960132308205,-0.31608668641554244,35.35738203011627
0.9728516698335277,-0.3167586877577849,35.36231584847963
1.0077724851177965,-0.3173837218882502,35.367249666843
1.041724902661671,-0.31795419618119913,35.372183485206364
1.074676296604839,-0.318397317336679,35.37711730356973
1.106595002999426,-0.31869847922750616,35.3820511219331
1.1374503502368145,-0.31885412440176036,35.386984940296465
1.167212688521175,-0.31887916078357315,35.391918758659834
1.195853418360385,-0.31883171548344696,35.396852577023196
1.2233450180485164,-0.3187190912986494,35.401786395386566
1.2496610701119693,-0.3184935675833965,35.406720213749935
1.274776286694805,-0.3180783645883804,35.4116540321133
1.2986665338587895,-0.3175093478828738,35.41658785047667
1.3213088547741165,-0.3168766950034363,35.42152166884002
1.342681491779543,-0.3161767214301128,35.42645548720339
1.362763907289718,-0.3153578857689621,35.43138930556676
1.3815368035304696,-0.31441784197485095,35.43632312393012
1.398982141082673,-0.31335665571780685,35.44125694229349
1.4150831562166675,-0.3121930856320765,35.446190760656854
1.429824377001182,-0.31092296439810213,35.451124579020224
1.4431916381705887,-0.3095343214921773,35.45605839738359
1.4551720947368572,-0.30803738611626985,35.460992215746955
1.465754234332662,-0.3064368080185816,35.465926034110325
1.4749278882738368,-0.304715502982042,35.47085985247369
1.4826842413309012,-0.3028551237877578,35.47579367083706
1.4890158401997584,-0.3008495100147676,35.480727489200426
1.493916600663863,-0.2987477509568482,35.48566130756378
1.4973818134406853,-0.2965377469697786,35.49059512592715
1.4994081487070026,-0.2941961855417826,35.49552894429051
1.4999936592986216,-0.2917530625056459,35.50046276265388
1.4991377825814736,-0.2892108346136028,35.50539658101725
1.4968413409922718,-0.286578743667029,35.510330399380614
1.49310654124817,-0.28383535237385454,35.51526421774398
1.4879369722263223,-0.28099460820611966,35.520198036107345
1.481337601515169,-0.27810041053415513,35.525131854470715
1.473314770640969,-0.2751356752646556,35.530065672834084
1.4638761889740723,-0.27204284707786075,35.534999491197446
1.453030926320682,-0.2688531312274969,35.539933309560816
1.440789404207503,-0.26562244603273466,35.54486712792418
1.4271633858672916,-0.26234349815010316,35.54980094628754
1.4121659649353668,-0.2590063219564517,35.55473476465091
1.3958115528674673,-0.2556193063557391,35.55966858301427
1.3781158650913132,-0.25218464084576103,35.56460240137764
1.359095905905338,-0.24866016203936542,35.569536219741
1.3387699521386045,-0.2450688571109379,35.57447003810437
1.317157535588262,-0.2414154253269299,35.57940385646774
1.2942794242507167,-0.23772421773901442,35.584337674831104
1.2701576023650594,-0.23398758912572362,35.589271493194474
1.244815249287971,-0.23021170638982405,35.594205311557836
1.2182767172197193,-0.2263405382746584,35.599139129921205
1.190567507803695,-0.2223835623117393,35.604072948284575
1.1617142476209958,-0.21840568855404577,35.60900676664793
1.1317446626041032,-0.2144244074630836,35.6139405850113
1.1006875513945156,-0.21042436930168004,35.61887440337466
1.068572757668945,-0.2064010154201198,35.62380822173803
1.035431141461889,-0.20231874205496894,35.6287420401014
1.001294549511403,-0.19819504676882524,35.63367585846476
0.9661957846562879,-0.19407846493123324,35.63860967682813
0.930168574315378,-0.18999195965568305,35.643543495191494
0.893247538077432,-0.18594545515826996,35.648477313554864
0.8554681544344526,-0.18195021212777493,35.65341113191823
0.8168667266894174,-0.17796483657528306,35.658344950281595
0.7774803480710532,-0.17396057193935077,35.663278768644965
0.7373468660902758,-0.1699407478698947,35.66821258700833
0.6965048461710395,-0.1659285541015856,35.67314640537169
0.6549935345921102,-0.16196061977929177,35.67808022373506
0.612852820773968,-0.15805188174497967,35.68301404209842
0.5701231989477263,-0.15419808470593546,35.68794786046179
0.5268457292434333,-0.1503101453977678,35.69288167882515
0.48306199823382023,-0.14636339773263413,35.69781549718852
0.4388140789729953,-0.1424182453163437,35.70274931555189
0.39414449056686585,-0.13850011414562616,35.70768313391525
0.3490961573153013,-0.13459633743966107,35.71261695227862
0.3037123674653372,-0.1306995397012777,35.717550770641985
0.2580367316136322,-0.1268258112626591,35.722484589005354
0.21211314080040086,-0.12301473424922793,35.727418407368724
0.16598572433283237,-0.1192824547850777,35.732352225732086
0.11969880737995632,-0.11558083069351888,35.73728604409545
0.07329686837973082,-0.11188474440688914,35.74221986245881
0.026824496297829504,-0.1081593238614386,35.74715368082218
-0.01967365221875994,-0.10440555790043562,35.75208749918555
-0.06615289575359996,-0.10066088123677971,35.75702131754891
-0.11256857105689572,-0.09694815169410884,35.76195513591228
-0.15887607596306452,-0.09327313928038942,35.76688895427564
-0.20503091225088496,-0.0896449150031982,35.77182277263901
-0.250988728402703,-0.08607228735652112,35.77675659100238
-0.2967053622230836,-0.08255040451130152,35.781690409365744
-0.34213688327593034,-0.07906538103884181,35.786624227729114
-0.387239635098041,-0.0755955708084477,35.791558046092476
-0.4319702771502898,-0.07211454698630924,35.796491864455845
-0.4762858264643857,-0.06861112624446004,35.80142568281921
-0.5201436989466681,-0.06510572835334126,35.80635950118257
-0.5635017502985795,-0.06160768916173334,35.81129331954594
-0.6063183165139616,-0.0581423742650922,35.8162271379093
-0.6485522539155734,-0.0546913113132845,35.82116095627267
-0.6901629786908309,-0.05125926250236432,35.82609477463604
-0.7311105058903196,-0.047836536501065695,35.8310285929994
-0.7713554878504664,-0.04438292502221554,35.83596241136277
-0.8108592520034908,-0.040915638262907,35.840896229726134
-0.8495838380395407,-0.037466968707088065,35.8458300480895
-0.887492034383314,-0.03406114509735108,35.85076386645287
-0.9245474139520886,-0.030699874049062704,35.855697684816235
-0.9607143691595613,-0.02738316568464276,35.860631503179604
-0.9959581461318692,-0.024107600610076302,35.86556532154296
-1.0302448781040559,-0.020879085469307314,35.87049913990633
-1.0635416179632953,-0.01772071382231637,35.8754329582697
-1.0958163699087462,-0.014608336232508906,35.88036677663306
-1.1270381201975257,-0.0115128335831385,35.88530059499643
-1.157176866946287,-0.008448660002578634,35.89023441335979
-1.1862036489613101,-0.005459209113488323,35.89516823172316
-1.2140905735678766,-0.0025094148200861676,35.90010205008653
-1.240810843413172,0.00042640338097442833,35.90503586844989
-1.2663387822168337,0.0032931446842214517,35.90996968681326
-1.2906498594437759,0.006062978164056421,35.914903505176625
-1.3137207138765357,0.008826139870774874,35.919837323539994
-1.3355291760635013,0.011586391418968034,35.924771141903356
-1.3560542896222945,0.014322064784782955,35.92970496026672
-1.3752763313774787,0.01699771205082171,35.93463877863009
-1.3931768303129135,0.019599267302225037,35.93957259699345
-1.4097385853212825,0.02215456259519774,35.94450641535682
-1.4249456817329362,0.02471317087956129,35.94944023372019
-1.4387835066089312,0.027257110018627045,35.95437405208355
-1.4512387627829932,0.02976043115574161,35.95930787044692
-1.4622994816390333,0.03218818593102957,35.96424168881028
-1.4719550346122958,0.034528385366970345,35.96917550717365
-1.4801961434025346,0.03686095193322188,35.97410932553702
-1.4870148888898571,0.039210199471662883,35.979043143900384
-1.4924047187444418,0.041519005666575924,35.98397696226375
-1.4963604537228241,0.04376382492737784,35.98891078062711
-1.4988782926448037,0.04594788600433715,35.99384459899048
-1.4999558160461108,0.04809417676796562,35.99877841735385
-1.4995919885033302,0.05025795680861262,36.00371223571721
-1.4977871596288717,0.052392013720770514,36.00864605408058
-1.494543063735034,0.05445856095376582,36.01357987244394
-1.489862818167413,0.05648043768150179,36.01851369080731
-1.4837509203094141,0.05846458638618703,36.02344750917067
-1.4762132432605035,0.060406501084711885,36.02838132753404
-1.467257030192684,0.06229965967807033,36.03331514589741
-1.4568908873902344,0.06415722040312284,36.038248964260774
-1.4451247759796817,0.06597639085346452,36.04318278262414
-1.4319700023579758,0.06771685751813332,36.048116600987505
-1.4174392073276647,0.06939990628998113,36.05305041935087
-1.4015463539501705,0.07103587819575793,36.05798423771424
-1.38430671412816,0.07262854487504482,36.0629180560776
-1.3657368539303123,0.07417612537735836,36.06785187444097
-1.3458546176726605,0.07571306293803487,36.07278569280433
-1.32467911077126,0.07719566054040328,36.0777195111677
-1.302230681383395,0.0786103680206998,36.08265332953107
-1.2785309008544594,0.08001087878976712,36.08758714789443
-1.2536025429892101,0.0813572672136877,36.0925209662578
-1.2274695621681067,0.08265706731483694,36.09745478462116
-1.2001570703284878,0.08394420956358725,36.10238860298453
-1.1716913128340432,0.08521973943591955,36.1073224213479
-1.142099643254866,0.08646016703004725,36.112256239711265
-1.1114104970823897,0.0876254119548047,36.11719005807463
-1.0796533644052075,0.08870818260421252,36.12212387643799
-1.0468587615709015,0.08976497442323758,36.12705769480136
-1.0130582018622747,0.09079536163705575,36.13199151316473
-0.978284165215225,0.09173723181041296,36.13692533152809
-0.9425700670076378,0.0925658041428468,36.14185914989146
-0.9059502259499226,0.09331677858452124,36.14679296825482
-0.8684598311068187,0.09399325424645256,36.15172678661819
-0.8301349080836021,0.09457488597701103,36.15666060498156
-0.7910122844077148,0.09508614343373697,36.16159442334492
-0.7511295541401367,0.09555937630428339,36.16652824170829
-0.7105250417505146,0.09600546338793897,36.171462060071654
-0.6692377652895218,0.0964034083690168,36.17639587843502
-0.6273073988958499,0.09671772456686678,36.181329696798386
-0.5847742346717995,0.0969470974190152,36.18626351516175
-0.5416791439654369,0.09711646704575852,36.19119733352512
-0.49806353809650916,0.09723332110402592,36.19613115188848
-0.4539693285625716,0.09729654222091666,36.20106497025185
-0.40943888676540824,0.09729658865628682,36.20599878861522
-0.3645150032951323,0.0972392762116734,36.21093260697858
-0.31924084681105475,0.09717577694283004,36.21586642534195
-0.27365992256028804,0.0971037449412281,36.22080024370531
-0.22781603057168354,0.09697277945311104,36.22573406206868
-0.18175322356752033,0.09675837448157423,36.23066788043205
-0.13551576463198065,0.09644304240042713,36.23560169879541
-0.08914808467708449,0.09603087252778225,36.240535517158776
-0.042694739748210676,0.09555691392639694,36.24546933552214
0.0037996317915225397,0.0949835705890063,36.25040315388551
0.05029035215512678,0.09429603419001095,36.25533697224888
0.09673274706413455,0.09352981555642889,36.26027079061224
0.14308218867761902,0.09270825961010716,36.26520460897561
0.18929413847595103,0.09184450510261673,36.27013842733897
0.23532419005957872,0.09095128569407553,36.27507224570234
0.2811281118199498,0.09001791211677952,36.28000606406571
0.32666188944333635,0.08900509027708443,36.28493988242907
0.371881768205445,0.08788555176619545,36.28987370079244
0.41674429501619487,0.08662967818223118,36.2948075191558
0.46120636017566596,0.08525369830212018,36.29974133751917
0.5052252387988344,0.08377737339322414,36.304675155882535
0.5487586318715693,0.08223637568078741,36.3096089742459
0.5917647068969676,0.08064306217868332,36.31454279260927
0.6342021380930248,0.0789665428506353,36.31947661097263
0.6760301461043173,0.07720582182384561,36.324410429336
0.7172085371876717,0.07540104729641603,36.32934424769937
0.7576977418355045,0.07355448799054376,36.33427806606273
0.7974588527996914,0.07167473222889006,36.3392118844261
0.8364536624780837,0.06978812452894219,36.34414570278946
0.8746446996298869,0.06785566887175401,36.34907952115283
0.9119952653824545,0.06584625999151236,36.3540133395162
0.9484694684963366,0.06372929351428368,36.35894715787956
0.9840322598544969,0.061524130808955635,36.36388097624293
1.0186494661416663,0.05922063876260629,36.36881479460629
1.0522878226827845,0.05686370907796654,36.373748612969656
1.084915005407679,0.054490331759798866,36.378682431333026
1.1164996619123573,0.05205109021486783,36.38361624969639
1.1470114415865984,0.049492056604371094,36.38855006805976
1.1764210247784055,0.04686203158300344,36.39348388642312
1.2047001509684172,0.044248317470413696,36.39841770478649
1.2318216459259608,0.041637818184756634,36.40335152314986
1.257759447821783,0.03904900412194268,36.40828534151322
1.2824886322716216,0.03645747566563899,36.41321915987659
1.3059854362865166,0.03377756142899898,36.41815297823995
1.328227281107711,0.031026442725040973,36.42308679660332
1.3491927939028903,0.02829640592988635,36.42802061496669
1.368861828304202,0.02560955012661578,36.432954433330046
1.3872154837674169,0.02290850930772492,36.437888251693415
1.4042361237338783,0.020165430687973274,36.44282207005678
1.4199073925782104,0.01739486695010125,36.44775588842015
1.4342142313247424,0.014591548422697904,36.45268970678352
1.4471428921181118,0.011777669089649398,36.45762352514688
1.4586809514341426,0.008995087312637205,36.46255734351025
1.4688173220177387,0.006235376942424236,36.46749116187361
1.4775422635371362,0.003456579718193099,36.47242498023698
1.4848473919435892,0.0005999020091010409,36.47735879860035
1.4907256875278165,-0.002277441518495328,36.48229261696371
1.495171501665522,-0.005095888126032052,36.48722643532708
1.4981805622452642,-0.007888310856779707,36.492160253690436
1.4997499777736605,-0.010685346805968688,36.497094072053805
1.499878240153919,-0.013502536263324021,36.502027890417175
1.4985652261350138,-0.016327731116322575,36.50696170878054
1.4958121974300982,-0.0191344454157857,36.511895527143906
1.4916217995041197,-0.02190266651675829,36.51682934550727
1.4859980590316868,-0.024635812319329996,36.52176316387064
1.4789463800277454,-0.027362443843168015,36.52669698223401
1.470473538654688,-0.030079404183819665,36.53163080059737
1.4605876767109296,-0.032770929034652486,36.53656461896074
1.4492982938072883,-0.03545098426500087,36.5414984373241
1.4366162382384013,-0.0380968842769066,36.54643225568747
1.4225536965584533,-0.04069912751088777,36.55136607405084
1.4071241818706424,-0.04327360355535178,36.556299892414195
1.3903425208420248,-0.04584293384200334,36.561233710777564
1.3722248394563215,-0.0484051045710246,36.56616752914093
1.3527885475177468,-0.05096528099461502,36.571101347504296
1.3320523219215976,-0.053505959237652743,36.576035165867665
1.310036088707118,-0.05606642097250795,36.58096898423103
1.2867610039097312,-0.058646374206380816,36.5859028025944
1.2622494332319611,-0.06121315091032624,36.59083662095776
1.2365249305512442,-0.06373718179933756,36.59577043932113
1.2096122152865263,-0.0662525487775111,36.6007042576845
1.1815371486446795,-0.0688168936333646,36.60563807604786
1.1523267087695077,-0.07135031558379659,36.61057189441123
1.1220089648179263,-0.07379931829150775,36.61550571277459
1.0906130499872446,-0.07618074745041663,36.620439531137954
1.0581691335205046,-0.0785083814143187,36.625373349501324
1.0247083917158442,-0.08080932387001055,36.630307167864686
0.9902629779681432,-0.08307454198952731,36.635240986228055
0.9548659918721966,-0.08527851001025838,36.64017480459142
0.9185514474160368,-0.08740904080035093,36.64510862295479
0.8813542402962766,-0.08947790513174497,36.650042441318156
0.843310114385522,-0.0914810513005497,36.65497625968152
0.8044556273850391,-0.09342985046016467,36.65991007804489
0.7648281156957641,-0.09532629256018366,36.66484389640825
0.7244656585401386,-0.097169462909058,36.66977771477162
0.6834070413712129,-0.09895638358880009,36.67471153313499
0.641691718602246,-0.100665368244502,36.67964535149835
0.5993597756937773,-0.102311493744763,36.68457916986171
0.5564518906347545,-0.10392695457373985,36.689512988225076
0.5130092948533332,-0.10549984199722387,36.694446806588445
0.46907373359678856,-0.1069965218529773,36.699380624951814
0.42468742581730373,-0.10837147939527188,36.70431444331518
0.37989302360215776,-0.10965881337061026,36.709248261678546
0.3347335711887069,-0.11091339875286294,36.71418208004191
0.28925246360131496,-0.11210506587389016,36.71911589840528
0.24349340495223606,-0.113231941799624,36.72404971676865
0.19750036644506597,-0.11430668758162227,36.72898353513201
0.15131754412116483,-0.11530788050163415,36.73391735349538
0.10498931639086594,-0.11617362670773429,36.73885117185874
0.0585602013885502,-0.11689049827379477,36.7437849902221
0.012074814194310685,-0.11751056075573325,36.74871880858547
-0.03442217603818154,-0.1180328728203492,36.753652626948835
-0.08088608900577322,-0.11845945748056018,36.758586445312204
-0.12727227618999984,-0.11880682572233292,36.76352026367557
-0.17353616376156236,-0.11909333928283676,36.768454082038936
-0.21963329541214438,-0.11928861373780712,36.773387900402305
-0.26551937507414636,-0.11934437908733982,36.77832171876567
-0.31115030948605854,-0.11927041640374038,36.78325553712904
-0.35648225056252625,-0.11906785122823554,36.7881893554924
-0.4014716375298811,-0.11877552392292026,36.79312317385577
-0.4460752387843179,-0.11845418521931798,36.79805699221914
-0.49025019343481085,-0.11810442603024564,36.8029908105825
-0.5339540524893757,-0.1177218283070451,36.80792462894586
-0.577144819645135,-0.11727955674985222,36.812858447309225
-0.6197809916443532,-0.11671260068290432,36.817792265672594
-0.6618215981556916,-0.11598092092154999,36.82272608403596
-0.7032262411438224,-0.11510247798333491,36.827659902399326
-0.7439551336894205,-0.11414022421597686,36.832593720762695
-0.7839691382210249,-0.11314390225833874,36.83752753912606
-0.8232298041240099,-0.11209025064250205,36.84246135748943
-0.8616994046885124,-0.11095502486583803,36.847395175852796
-0.8993409733621537,-0.10974236380531177,36.85232899421616
-0.9361183392725575,-0.10844956556541364,36.85726281257953
-0.9719961619846206,-0.10709033806873804,36.86219663094289
-1.0069399654604896,-0.10565830045880625,36.86713044930626
-1.0409161711882575,-0.10419752952740975,36.87206426766962
-1.073892130448697,-0.10271397107759514,36.876998086032984
-1.1058361556884972,-0.10114900766444103,36.88193190439635
-1.136717550969478,-0.09946256796635242,36.886865722759715
-1.166506641465446,-0.09765490059562787,36.891799541123085
-1.1951748019773312,-0.09575553432986694,36.896733359486454
-1.2226944844402106,-0.09379002120430886,36.901667177849816
-1.2490392443950036,-0.09177501800822588,36.906600996213186
-1.274183766399502,-0.08974545808080645,36.91153481457655
-1.2981038883550584,-0.08769279590896634,36.91646863293992
-1.3207766247243067,-0.08555626789590642,36.92140245130329
-1.342180188618851,-0.08332838300813668,36.92633626966665
-1.3622940127348937,-0.08103824995346309,36.93127008803002
-1.3810987691167893,-0.0787806681649669,36.936203906393374
-1.3985763877300754,-0.07659076842402664,36.94113772475674
-1.4147100738253189,-0.07434113073050874,36.94607154312011
-1.4294843240766935,-0.07197876934525972,36.951005361483475
-1.4428849414796898,-0.06956563679144674,36.955939179846844
-1.4548990489932663,-0.06716939897253475,36.960872998210206
-1.4655151019139199,-0.06481977021962866,36.965806816573576
-1.4747228989692283,-0.062476868898121436,36.970740634936945
-1.4825135921205523,-0.06007369648486229,36.97567445330031
-1.4888796950654524,-0.05759887167425073,36.98060827166368
-1.493815090431392,-0.05509438662226024,36.98554209002704
-1.4973150356541702,-0.05263442947014489,36.99047590839041
-1.4993761675351513,-0.05018728647553376,36.99540972675378
-1.499996505473066,-0.04771515844682833,37.00034354511713
-1.4991754533672483,-0.04517793837731579,37.0052773634805
-1.496913800190424,-0.04261047926734827,37.010211181843864
-1.4932137192305643,-0.04003265930344651,37.015145000207234
-1.4880787660025205,-0.0374462388460767,37.0200788185706
-1.4815138748314467,-0.03482806700800423,37.025012636933965
-1.4735253541111886,-0.032174024612776166,37.029946455297335
-1.464120880242487,-0.029504113515606473,37.0348802736607
-1.453309490256355,-0.026828341012450643,37.039814092024066
-1.4411015731302834,-0.024149889259120358,37.044747910387436
-1.4275088598050756,-0.021459523527306953,37.0496817287508
-1.4125444119122221,-0.018787674790453637,37.05461554711417
-1.3962226092227459,-0.016140977733688784,37.05954936547752
-1.3785591358290683,-0.01347147613822714,37.06448318384089
-1.3595709650738572,-0.0108013953004291,37.06941700220426
-1.3392763432398587,-0.008162615422136888,37.07435082056762
-1.3176947720163275,-0.005548989689588501,37.07928463893099
-1.2948469897595924,-0.002952430764919991,37.084218457294355
-1.270754951564644,-0.000372890787588287,37.089152275657725
-1.245441808168078,0.0022157207507205955,37.094086094021094
-1.2189318837018694,0.004796712928921749,37.099019912384456
-1.1912506523194217,0.0073573508241239274,37.103953730747826
-1.1624247137169599,0.009925139516057198,37.10888754911119
-1.1324817675728807,0.012545038390251076,37.11382136747456
-1.1014505869305549,0.015197579791976145,37.11875518583793
-1.0693609905494086,0.01780359365218966,37.12368900420128
-1.0362438142509955,0.020364382195871375,37.12862282256465
-1.0021308812883245,0.022942231557070248,37.13355664092801
-0.9670549717656204,0.025568011148199246,37.13849045929138
-0.9310497911393429,0.028194403524660867,37.14342427765475
-0.8941499378293414,0.030803669961255026,37.148358096018114
-0.8563908699722487,0.03339280842690365,37.153291914381484
-0.8178088713490393,0.035967153827502665,37.158225732744846
-0.7784410165184,0.03852082802734808,37.163159551108215
-0.7383251351912337,0.041037356441004605,37.168093369471585
-0.6974997758786453,0.0435166672676371,37.17302718783495
-0.6560041688495414,0.045996008387184616,37.177961006198316
-0.613878188433524,0.04848574956073384,37.18289482456168
-0.5711623147039531,0.050971542027459356,37.18782864292504
-0.5278975945799348,0.05339657425370204,37.1927624612884
-0.4841256023827612,0.055737478069893355,37.19769627965177
-0.4398883998863329,0.05798715830603861,37.20263009801514
-0.39522849589858994,0.0602027341111806,37.207563916378504
-0.35018880541336406,0.06242532448096395,37.21249773474187
-0.30481260837252583,0.06464796091525087,37.217431553105236
-0.2591435080766235,0.06683115560977887,37.222365371468605
-0.21322538928566825,0.06895030100289475,37.227299189831975
-0.16710237604862457,0.07102365013418477,37.23223300819534
-0.12081878930332851,0.07302220707342706,37.237166826558706
-0.07441910428764739,0.07492976793779803,37.24210064492207
-0.027947907801292485,0.0768107757620275,37.24703446328544
0.018550144638284687,0.07865857346096335,37.2519682816488
0.06503037170709723,0.08043974788094943,37.25690210001216
0.1114481092102011,0.0821190602427804,37.26183591837553
0.15775875300038666,0.08372791400210737,37.266769736738894
0.20391780184018782,0.0853106784491261,37.27170355510226
0.249880900163987,0.08685335696561108,37.27663737346563
0.29560388070055854,0.08835847835979202,37.281571191828995
0.3410428069151044,0.08978581285458168,37.286505010192364
0.3861540152285018,0.09112268884864994,37.29143882855573
0.4308941569755411,0.09240328461067099,37.296372646919096
0.4752202400594848,0.09364787334052056,37.301306465282465
0.5190896702644204,0.09482048472774979,37.30624028364583
0.5624602921856463,0.09591710926708094,37.31117410200919
0.6052904297375722,0.09694069282545699,37.31610792037255
0.6475389262018756,0.09789525241202737,37.32104173873592
0.6891651837757862,0.09881570643743691,37.32597555709929
0.7301292025838911,0.09970544777823054,37.33090937546265
0.7703916191153583,0.10052236371345107,37.33584319382602
0.8099137440490978,0.10126190600666901,37.340777012189385
0.848657599431816,0.10191227967055722,37.345710830552754
0.88658595517173,0.10251607101272896,37.35064464891612
0.9236623648143809,0.10310752677978069,37.355578467279486
0.9598512005650548,0.10367155348723348,37.360512285642855
0.9951176875242413,0.10415828117638995,37.36544610400622
1.0294279371043293,0.1045335941752827,37.37037992236959
1.062748979593653,0.10487100992382026,37.37531374073295
1.095048795838366,0.10520870125736675,37.38024755909631
1.1262963480105412,0.10551976480282942,37.38518137745968
1.156461609433052,0.10578872019733784,37.39011519582304
1.1855155934334656,0.10597273618163229,37.39504901418641
1.213430381197895,0.10611244616525355,37.39998283254978
1.2401791485989966,0.1062740300720672,37.404916650913144
1.265736191972309,0.10645422217367033,37.40985046927651
1.2900769528152845,0.10662349977113676,37.414784287639876
1.3131780413866179,0.1067504850932006,37.419718106003245
1.3350172591818668,0.10685548442981659,37.424651924366614
1.3555736202646926,0.1069396320277432,37.42958574272998
1.3748273714330015,0.10699995667389108,37.434519561093346
1.392760011200165,0.10704615237746841,37.4394533794567
1.4093543075738038,0.10707445524444577,37.44438719782007
1.4245943146143505,0.10704981254355485,37.44932101618344
1.4384653877580535,0.10692402933289116,37.4542548345468
1.4509541978894172,0.10674567291564871,37.45918865291017
1.4620487441494114,0.10658969770585973,37.464122471273534
1.4717383654675462,0.10642100875071508,37.4690562896369
1.480013750806296,0.10616410409123574,37.47399010800027
1.4868669481084573,0.10581549427440223,37.478923926363635
1.492291371938466,0.10542473715404134,37.483857744727004
1.4962818098104842,0.1050301475823741,37.488791563090366
1.498834427197323,0.10463151451852686,37.493725381453736
1.4999467712150618,0.1041888403601197,37.498659199817105
1.4996177729801474,0.10368134959519551,37.50359301818046
1.4978477486365143,0.1031276292962397,37.50852683654383
1.4946383990517678,0.10257716436010222,37.51346065490719
1.4899928081827738,0.10206431224596253,37.51839447327056
1.4839154401122159,0.10152612566792196,37.52332829163393
1.476412134758943,0.10089059756623237,37.52826210999729
1.46749010226614,0.10019040571072814,37.53319592836066
1.457157916073015,0.09952398257732947,37.538129746724024
1.4454255046762112,0.0988952194177679,37.543063565087394
1.43230414208931,0.09824540458246495,37.54799738345076
1.417806437009319,0.09751822837523796,37.552931201814125
1.4019463207004923,0.09671887057706943,37.557865020177495
1.384739033607531,0.09594325800630875,37.56279883854085
1.366201110710433,0.09520858863092613,37.56773265690422
1.346350365635718,0.09444557229150345,37.57266647526759
1.3252058735387526,0.0936581070113508,37.57760029363095
1.3027879527737403,0.09285694054943634,37.58253411199432
1.2791181453694238,0.0920276792113705,37.58746793035768
1.2542191963285594,0.0912047285699849,37.59240174872105
1.228115031771775,0.09036573644028645,37.59733556708442
1.20083073594611,0.08948420546006947,37.602269385447784
1.172392527120805,0.08859676128996878,37.60720320381115
1.1428277323936695,0.08767790659802818,37.612137022174515
1.112164761431288,0.08673102080575872,37.617070840537885
1.080433079169765,0.08577304272215298,37.622004658901254
1.0476631775007224,0.08483433904924162,37.62693847726461
1.013886545970762,0.08387269720326859,37.63187229562798
0.9791356415225568,0.08284541381754341,37.63680611399134
0.9434438573055955,0.08179082632355357,37.64173993235471
0.9068454905880542,0.08074877161951771,37.64667375071808
0.8693757097995687,0.07969558561401843,37.65160756908144
0.8310705207365272,0.07862094764689688,37.65654138744481
0.7919667319635836,0.07754455008008522,37.66147520580817
0.7521019194427129,0.07645928920213382,37.66640902417154
0.7115143904257286,0.07537438849830677,37.67134284253491
0.6702431466437574,0.07431333798126205,37.676276660898274
0.6283278468290008,0.07328285181763994,37.681210479261644
0.5858087686059217,0.07226999151078804,37.686144297625006
0.5427267697869332,0.07126912982119159,37.69107811598837
0.4991232491113401,0.07028318052659935,37.69601193435174
0.45504010646387877,0.06925195571105754,37.7009457527151
0.41051970261172743,0.06817521703422329,37.70587957107847
0.3656048184992003,0.06708690458153267,37.71081338944183
0.32033861413790904,0.06600124273831315,37.7157472078052
0.2747645871335002,0.06491370450365279,37.72068102616857
0.22892653088718518,0.06381466598200382,37.72561484453193
0.18286849251338555,0.06270950022442742,37.7305486628953
0.13663473051400796,0.061588518451940445,37.735482481258664
0.09026967224853978,0.060421581266851376,37.740416299622034
0.04381787124314404,0.05922476078507258,37.7453501179854
-0.0026760356225344895,0.05803943021475428,37.750283936348765
-0.04916737100823864,0.05682626449597241,37.75521775471213
-0.09561146004442359,0.05556020150753617,37.76015157307549
-0.14196367326222525,0.05423789207804781,37.76508539143886
-0.1881794694787865,0.0528668683819904,37.77001920980223
-0.23421443859816538,0.05144329849164528,37.77495302816559
-0.2800243442867049,0.04997054820235028,37.77988684652896
-0.3255651664803744,0.04846690533291983,37.78482066489232
-0.37079314368555616,0.04695975339830784,37.78975448325569
-0.4156648150303021,0.04546598307405367,37.79468830161906
-0.46013706202715743,0.04398108089153951,37.79962211998242
-0.5041671500073198,0.042447713084519216,37.80455593834579
-0.5477127691851875,0.040860146360366986,37.809489756709155
-0.5907320753154361,0.039254557645317656,37.81442357507252
-0.633183729901985,0.037593177753738376,37.81935739343589
-0.675026939921546,0.03582509589642479,37.82429121179925
-0.7162214970230218,0.0339179644781188,37.82922503016262
-0.7567278161644707,0.03190813361834175,37.83415884852598
-0.7965069736519109,0.029862535184190717,37.83909266688935
-0.8355207445418116,0.027814530844599818,37.84402648525272
-0.8737316393728878,0.025742979888676864,37.84896030361608
-0.9111029401907857,0.023589039370862267,37.85389412197945
-0.9475987358310894,0.02133250076361014,37.85882794034281
-0.983183956427921,0.019043940273374433,37.86376175870618
-1.0178244071130635,0.016780224195692618,37.86869557706955
-1.0514868008751543,0.014534633239908468,37.873629395432914
-1.0841387905461204,0.012271542503190848,37.878563213796276
-1.1157489998841905,0.009945165000212775,37.88349703215964
-1.146287053724681,0.007541742186912687,37.88843085052301
-1.1757236071680521,0.005112793060754328,37.89336466888638
-1.204030373778281,0.002674817387189056,37.89829848724974
-1.2311801527643984,0.000184626595240196,37.90323230561311
-1.257146855118119,-0.0023600025103284444,37.90816612397647
-1.281905528683878,-0.004924895276839504,37.91309994233984
-1.305432382135873,-0.0075090738909201924,37.91803376070321
-1.327704807839811,-0.010111336963261188,37.92296757906657
-1.3487014035774683,-0.012693605160198226,37.92790139742994
-1.3684019931124285,-0.015239051094478451,37.932835215793304
-1.386787645578238,-0.01779893295577056,37.93776903415667
-1.403840693669422,-0.020440046698820366,37.942702852520036
-1.4195447506186172,-0.02310753059939208,37.9476366708834
-1.4338847259431686,-0.02571881782999855,37.95257048924677
-1.4468468399458319,-0.02827641608142466,37.95750430761013
-1.4584186369562415,-0.03084646435842128,37.9624381259735
-1.4685889972998032,-0.03342810032408412,37.96737194433687
-1.47734814798298,-0.03599623268733335,37.97230576270023
-1.4846876720844733,-0.038551638116699705,37.9772395810636
-1.4906005168431704,-0.041089465252844806,37.98217339942696
-1.4950810004354864,-0.04359521323710405,37.98710721779033
-1.498124817435081,-0.046043857598152736,37.9920410361537
-1.4997290429501313,-0.04847074008536929,37.99697485451706
-1.4998921354339245,-0.05086376452045329,38.00190867288043
-1.4986139381661752,-0.053228605378317556,38.00684249124379
-1.4958956794036171,-0.055551770096070444,38.01177630960716
-1.4917399711997468,-0.05778043898462961,38.016710127970526
-1.4861508068948317,-0.059907887516411025,38.02164394633389
-1.4791335572785536,-0.06197938440514725,38.02657776469726
-1.4706949654291301,-0.06404500808994136,38.03151158306062
-1.4608431402336188,-0.06608091833361256,38.03644540142399
-1.4495875485959013,-0.06801083530789753,38.04137921978736
-1.4369390063396952,-0.06982066690016772,38.04631303815072
-1.4229096678151913,-0.07154130815960853,38.05124685651409
-1.4075130142197452,-0.07325416219616741,38.05618067487745
-1.390763840643242,-0.07494422326070976,38.06111449324082
-1.3726782418512196,-0.07652531466653052,38.06604831160419
-1.353273596818907,-0.07801139784006313,38.07098212996755
-1.3325685520311168,-0.07946314646295366,38.075915948330916
-1.310583003564516,-0.0808601999701159,38.08084976669428
-1.2873380779687011,-0.08219487207992493,38.08578358505765
-1.2628561119653305,-0.08348690730356999,38.09071740342102
-1.2371606309838967,-0.08470490664106503,38.09565122178438
-1.2102763265555014,-0.08579741486967515,38.10058504014775
-1.1822290325862495,-0.086774842527215,38.10551885851111
-1.1530457005323427,-0.0877147947687474,38.11045267687448
-1.1227543735020336,-0.08863015926246585,38.11538649523785
-1.0913841593079396,-0.08947305626187697,38.12032031360121
-1.0589652024964704,-0.09019022817343364,38.12525413196458
-1.0255286553813692,-0.09078521145495007,38.13018795032794
-0.9911066481081424,-0.09127909507015484,38.135121768691306
-0.9557322577795491,-0.0917134163265332,38.140055587054675
-0.9194394766709034,-0.09208705738621954,38.14498940541804
-0.8822631795655514,-0.09239134974502847,38.14992322378141
-0.8442390902431923,-0.09262301548465482,38.15485704214477
-0.8054037471513595,-0.09277153997259052,38.15979086050814
-0.7657944682949122,-0.09280589684677608,38.16472467887151
-0.7254493153760819,-0.0927039285732059,38.16965849723487
-0.6844070572195683,-0.09248418949943199,38.17459231559824
-0.642707132518849,-0.09217851519132322,38.1795261339616
-0.6003896119380125,-0.0918229006763126,38.18445995232497
-0.5574951596071002,-0.09141820679699666,38.18939377068834
-0.514064994046564,-0.09091964773504582,38.194327589051696
-0.47014084855900506,-0.09027335025840771,38.199261407415065
-0.42576493112682173,-0.08951135297358839,38.20419522577843
-0.38097988385295095,-0.08864337670400384,38.2091290441418
-0.3358287419852673,-0.08766822752655656,38.214062862505166
-0.2903548925624219,-0.08660612016620163,38.21899668086853
-0.24460203272195835,-0.0854677247227353,38.2239304992319
-0.19861412771090425,-0.08421919436088592,38.22886431759526
-0.1524353686376507,-0.08288371040998016,38.23379813595863
-0.10611013000807629,-0.08149463963928459,38.238731954322
-0.059682927084377724,-0.0800525579264478,38.24366577268536
-0.013198373109064047,-0.07855244283235706,38.24859959104873
0.033298863564773296,-0.07699583673692395,38.25353340941209
0.07976410239716804,-0.075373723386359,38.258467227775455
0.1261526935956786,-0.07367213648576464,38.263401046138824
0.17242006102066612,-0.0718991048886513,38.26833486450219
0.21852174502021632,-0.0700948468987442,38.273268682865556
0.2644134451520796,-0.06823581843360582,38.27820250122892
0.31005106275387084,-0.06629948001430197,38.28313631959229
0.35539074331833503,-0.06428774493787417,38.28807013795566
0.4003889186344132,-0.06221687180581971,38.29300395631902
0.4450023486535722,-0.06010832923791769,38.29793777468239
0.4891881630399551,-0.057968603945366,38.30287159304575
0.5329039023661442,-0.05577831051085927,38.30780541140912
0.5761075589132504,-0.05355227255692889,38.31273922977249
0.6187576170375446,-0.05129137168369576,38.31767304813585
0.6608130930642295,-0.04895479313122302,38.322606866499214
0.7022335746694689,-0.04653499245297624,38.327540684862576
0.7429792597141172,-0.04406169549275622,38.332474503225946
0.7830109944903413,-0.04157915045265006,38.337408321589315
0.8222903113459096,-0.03909524521512229,38.34234213995268
0.8607794656488282,-0.03659138790753059,38.34727595831605
0.8984414720569256,-0.034064012748882,38.35220977667941
0.9352401400586493,-0.03147389896433102,38.35714359504278
0.9711401087490305,-0.02881267505133649,38.36207741340614
1.0061068808095126,-0.02614045027931899,38.36701123176951
1.040106855657072,-0.023422490017303076,38.37194505013288
1.0731073617320133,-0.020646294712931387,38.37687886849624
1.1050766878932867,-0.01778960763091031,38.381812686859604
1.1359841138903124,-0.014833316913221775,38.386746505222966
1.1657999398832393,-0.01178951849214707,38.391680323586336
1.1944955149821084,-0.00870307888364498,38.396614141949705
1.222043264778467,-0.005610067966337125,38.40154796031307
1.2484167178425347,-0.002475678200387119,38.40648177867644
1.273590531160113,0.0007174110208720241,38.4114155970398
1.2975405144856607,0.003961412981888151,38.41634941540317
1.320243653587144,0.007267135146600323,38.42128323376654
1.3416781323613103,0.010637384055776014,38.4262170521299
1.361823353797363,0.014050322481906878,38.43115087049327
1.3806599597690583,0.01749288221451629,38.43608468885663
1.3981698496367587,0.020990369148195524,38.44101850722
1.4143361976406057,0.024532309856219073,38.44595232558336
1.4291434690690326,0.028132130307812444,38.450886143946725
1.442577435186533,0.03179452352847111,38.455819962310095
1.4546251869062987,0.035474824166572036,38.46075378067346
1.4652751471951464,0.03913503440726569,38.465687599036826
1.474517082198088,0.04282824283720817,38.470621417400196
1.4823421110723323,0.04662104497931153,38.47555523576356
1.4887427145212564,0.05047294343707248,38.48048905412693
1.493712742019784,0.05430897949853927,38.48542287249029
1.4972474177247048,0.05813500194800329,38.49035669085366
1.499343345063845,0.06197819959464791,38.49529050921703
1.4999985099999842,0.06581679710768083,38.50022432758039
1.4992122829661867,0.06966548475759583,38.50515814594376
1.4969854194707495,0.07353870629596786,38.510091964307115
1.4933200593712406,0.07743272467413219,38.515025782670484
1.4882197248182336,0.08129309539516096,38.519959601033854
1.481689316870784,0.08512515147378749,38.524893419397216
1.4737351107868326,0.08895668147548028,38.529827237760585
1.4643647499931662,0.09281473984862747,38.53476105612395
1.4535872387405773,0.09670196942541898,38.53969487448732
1.4414129334514891,0.10058355013826396,38.54462869285069
1.4278535327681252,0.1044624646682455,38.54956251121405
1.4129220663108881,0.10832728246556536,38.55449632957742
1.3966328821579916,0.11221131308791268,38.55943014794078
1.3790016330577444,0.11613434599003694,38.56436396630415
1.3600452613876097,0.12005326473986135,38.56929778466752
1.3397819828736142,0.12394416040597356,38.574231603030874
1.3182312690863365,0.12781558074106272,38.579165421394244
1.2954138287302894,0.13170037343845245,38.584099239757606
1.2713515877440644,0.13556300072909938,38.589033058120975
1.246067668231249,0.13936860580082053,38.593966876484345
1.2195863662417556,0.14312960254488097,38.59890069484771
1.1919331284247818,0.14686240722773766,38.603834513211076
1.163134527576788,0.15053493012993616,38.60876833157444
1.1332182371065218,0.15418752645934114,38.61370214993781
1.1022130044431047,0.15782779607338318,38.61863596830118
1.070148623411811,0.16142294746708605,38.62356978666454
1.0370559056040534,0.16496677166998172,38.62850360502791
1.002966650769953,0.168481793617382,38.633437423391264
0.9679136162607446,0.17194411449458558,38.63837124175463
0.9319304855515846,0.17533004657502801,38.643305060118
0.895051835873996,0.17863843512090166,38.648238878481365
0.8573131049894172,0.18186635341627772,38.653172696844734
0.8187505571363818,0.18502721890099383,38.6581065152081
0.7794012481827933,0.18808198612973542,38.663040333571466
0.7393029900182883,0.19104916877384098,38.667974151934835
0.6984943142193616,0.19395084474482605,38.6729079702982
0.6570144350232554,0.196769558243252,38.67784178866157
0.6149032116462361,0.19952193426337067,38.68277560702493
0.5722011099811586,0.2022131961284552,38.6877094253883
0.5289491637131982,0.20485764990770627,38.69264324375167
0.48518893488899306,0.2074378462030166,38.69757706211502
0.4409624739784801,0.20994132439116867,38.70251088047839
0.3963122794677794,0.21233248346643663,38.707444698841755
0.35128125702060875,0.2146129606673906,38.712378517205124
0.3059126782493813,0.2168212856264256,38.717312335568494
0.26025013913428197,0.21898561936500788,38.722246153931856
0.21433751813020063,0.22109832898508727,38.727179972295225
0.16821893400328686,0.22312527037357907,38.73211379065859
0.12193870343531912,0.2250366239519892,38.73704760902196
0.07554129843894432,0.22682355542840113,38.741981427385326
0.029071303623236358,0.22851888937767498,38.74691524574869
-0.017426626649329636,0.2301360901514579,38.75184906411206
-0.06390781117207478,0.23165160345592384,38.75678288247542
-0.1103275848300102,0.233063281758752,38.76171670083878
-0.1566413415194106,0.23438509400065002,38.76665051920215
-0.2028045770113242,0.23563051953067252,38.771584337565514
-0.2487729317171838,0.23680662054149557,38.77651815592888
-0.29450223331479797,0.23791397749842283,38.781451974292246
-0.3399485391952331,0.2389555149011909,38.786385792655615
-0.38506817868807697,0.23994197826646052,38.791319611018984
-0.4298177950262307,0.2408631586757644,38.79625342938235
-0.4741543870086673,0.24168515495816142,38.801187247745716
-0.5180353503211349,0.2423899514161595,38.80612106610908
-0.5614185184764721,0.2429525872547583,38.81105488447245
-0.6042622033330091,0.24337462815338662,38.81598870283582
-0.6465252351543124,0.24368588494794136,38.82092252119918
-0.6881670021703536,0.24394158076608252,38.82585633956254
-0.7291474896021789,0.24414030838870077,38.830790157925904
-0.769427318113776,0.24424079072293994,38.83572397628927
-0.8089677816524511,0.24421903164302786,38.84065779465264
-0.8477308846425972,0.24405885317813147,38.845591613016005
-0.8856793784971031,0.2437633843697742,38.850525431379374
-0.9227767974100671,0.24340943393531517,38.85545924974274
-0.9589874933983669,0.2430291009710813,38.860393068106106
-0.9942766705564772,0.24256101526381893,38.865326886469475
-1.0286104184929041,0.24198585837309086,38.87026070483284
-1.0619557449159212,0.24126405435335233,38.87519452319621
-1.0942806073364821,0.2404077513213272,38.88012834155957
-1.12555394385906,0.23949950682200896,38.88506215992294
-1.1557457030296556,0.23858270464099882,38.8899959782863
-1.1848268727132583,0.2375947258420525,38.89492979664966
-1.2127695079725376,0.23643384636299833,38.89986361501303
-1.23954675792072,0.23513248875076492,38.904797433376395
-1.2651328915236197,0.23376528046858108,38.909731251739764
-1.2895033223250598,0.23237658133870007,38.91466507010313
-1.3126346320729432,0.2309691366519646,38.919598888466496
-1.334504593222504,0.22950799775560532,38.924532706829865
-1.3550921902951938,0.22793796211555717,38.92946652519323
-1.3743776400733725,0.22625131650958977,38.9344003435566
-1.3923424106102718,0.2244918445731857,38.939334161919966
-1.4089692390381001,0.22271195297752336,38.94426798028333
-1.4242421481563636,0.22089174909386636,38.94920179864669
-1.438146461784723,0.21897680728982535,38.95413561701005
-1.4506688188659376,0.21697206960669402,38.95906943537342
-1.4617971863047616,0.21488599520152135,38.96400325373679
-1.4715208705308955,0.21273172371758262,38.968937072100154
-1.479830527774854,0.21054811301517254,38.97387089046352
-1.4867181730465304,0.20833809521693172,38.978804708826885
-1.4921771878083063,0.20608398774363615,38.983738527190255
-1.4962023263349422,0.2037473601648195,38.988672345553624
-1.4987897207543566,0.2013287946704086,38.993606163916986
-1.4999368847643852,0.19886671229544323,38.998539982280356
-1.4996427160219503,0.19638163508318507,39.00347380064372
-1.4979074972022943,0.19385131041346476,39.00840761900709
-1.494732895727395,0.19125861118140025,39.01334143737045
-1.4901219621636699,0.18862063618865332,39.01827525573381
-1.4840791272905856,0.18595712316113736,39.02320907409718
-1.4766101978430328,0.1832711856186614,39.028142892460544
-1.4677223509314075,0.1805646512516611,39.03307671082391
-1.4574241271449782,0.17780117444866966,39.03801052918728
-1.4457254223449802,0.17498337099973246,39.042944347550645
-1.4326374781553026,0.17215187258342385,39.047878165914014
-1.4181728711602661,0.16930966665918365,39.052811984277376
-1.4023455008192045,0.1664553997478639,39.057745802640746
-1.3851705761102706,0.1635654872871201,39.062679621004115
-1.3666646009155736,0.16064524886991474,39.06761343936748
-1.3468453581620858,0.15771339402921813,39.07254725773085
-1.3257318927337005,0.15476308023745294,39.0774810760942
-1.3033444931702018,0.15179934694601915,39.08241489445757
-1.2797046721715908,0.1488208535404528,39.08734871282094
-1.2548351459259388,0.14583696609729185,39.0922825311843
-1.2287598122805148,0.14285184642816237,39.09721634954767
-1.2015037277779859,0.13985538236981612,39.102150167911034
-1.1730930835785178,0.13685292576420577,39.107083986274404
-1.143555180292167,0.13386057250465927,39.11201780463777
-1.112918401744948,0.13086647805223298,39.116951623001135
-1.0812121877037422,0.12787436258288648,39.121885441364505
-1.0484670055870884,0.12491611127278665,39.12681925972787
-1.0147143211878527,0.12195307261694927,39.131753078091236
-0.979986568437146,0.11894881092335347,39.136686896454606
-0.9443171182374922,0.11593753216877635,39.14162071481796
-0.9077402463955583,0.1129757180863852,39.14655453318133
-0.8702911006859027,0.11007365408098357,39.15148835154469
-0.8320056670761029,0.10722542154938276,39.15642216990806
-0.7929207351471902,0.10441845698044078,39.16135598827143
-0.7530738627411552,0.10163714112706926,39.16628980663479
-0.7125033398705368,0.098869747876589,39.17122362499816
-0.6712481519247937,0.09609502205353744,39.176157443361525
-0.629347942207573,0.09332428594549808,39.181091261724895
-0.5868429738428627,0.0906096846244255,39.186025080088264
-0.5437740910846282,0.08793195902150462,39.190958898451626
-0.5001826800683652,0.08531266561535582,39.195892716814996
-0.45611062904237865,0.08275476757467695,39.20082653517835
-0.4116002881155796,0.08025662609377403,39.20576035354172
-0.3666944285624467,0.0777593829721127,39.21069417190509
-0.32143620172287535,0.07524024220403933,39.21562799026845
-0.27586909753639594,0.07276540098293938,39.22056180863182
-0.23003690275204633,0.07037234002137929,39.22549562699518
-0.1839836588518011,0.0680765771110914,39.23042944535855
-0.1377536197302506,0.06584070839358054,39.23536326372192
-0.09139120916975527,0.06362222933022985,39.240297082085284
-0.044940978151969624,0.06140313995976026,39.245230900448654
0.0015524379520237552,0.05917131661976491,39.250164718812016
0.048044362273555644,0.05695369776767792,39.255098537175385
0.09449011937723936,0.054796765675718014,39.260032355538755
0.1408450781911058,0.052692832360431784,39.26496617390211
0.1870646948941011,0.05066645160536353,39.26989999226548
0.23310455571911007,0.048718955672657216,39.27483381062884
0.27892041963185243,0.046827240998273345,39.27976762899221
0.32446826084290975,0.04497727779292549,39.28470144735558
0.36970431111376045,0.04316657340694218,39.28963526571894
0.41458510181494035,0.041424882162546826,39.29456908408231
0.45906750569589844,0.039758680710697505,39.299502902445674
0.5031087783278303,0.03815290972560446,39.30443672080904
0.5466665991774353,0.03660552088474704,39.30937053917241
0.5896991122743368,0.0351402155973221,39.314304357535775
0.6321649664316884,0.033762436253480216,39.319238175899144
0.674023354981353,0.032422128996484244,39.32417199426251
0.7152340549867371,0.03114510679141655,39.32910581262587
0.7557574658937922,0.029917516927010775,39.33403963098924
0.7955546475843396,0.028696281983866454,39.3389734493526
0.8345873577951346,0.027516653328591635,39.34390726771597
0.8728180888653999,0.02640102878848722,39.34884108607933
0.9102101037795634,0.025357211224250043,39.3537749044427
0.946727471468581,0.024353204732909476,39.35870872280607
0.9823351013371279,0.023399892002101453,39.36364254116943
1.0169987769834705,0.022521512532156274,39.3685763595328
1.050685189078646,0.021713476566915118,39.373510177896165
1.083361967374657,0.020957551005941415,39.378443996259534
1.114997711809703,0.020289363386838115,39.383377814622904
1.1455620226815209,0.019745388419752655,39.388311632986266
1.1750255298595353,0.019307630834101874,39.39324545134963
1.2033599210071173,0.01890006123969812,39.39817926971299
1.2305379687880558,0.01852041347640407,39.40311308807636
1.2565335570297806,0.01822878223700351,39.40804690643973
1.2813217058193798,0.0180452041617339,39.41298072480309
1.3048785955075175,0.017966505575929555,39.41791454316646
1.327181589597202,0.017960707256027882,39.42284836152982
1.3482092564961652,0.018012131933405975,39.42778217989319
1.3679413901108024,0.018156121250288315,39.43271599825656
1.3863590292629882,0.018393722012620954,39.437649816619924
1.4034444759104006,0.018710969685697732,39.44258363498329
1.4191813121529404,0.019130237445191565,39.447517453346656
1.433554416009362,0.01963978500260058,39.452451271710025
1.4465499759483,0.02023297493500754,39.45738509007339
1.4581555041601453,0.02089404680494162,39.46231890843675
1.4683598485570828,0.021637950404963757,39.46725272680012
1.4771532034892894,0.022473706206878274,39.47218654516348
1.4845271191676082,0.02340020570249253,39.47712036352685
1.4904745097830951,0.02438958455746393,39.48205418189022
1.4949896603160076,0.02542813582300922,39.48698800025358
1.4980682320275684,0.02652849180996863,39.49192181861695
1.4997072666291447,0.02769343666925158,39.496855636980314
1.4999051891249635,0.028924852227177684,39.50178945534368
1.4986618093255684,0.030180574904040976,39.506723273707046
1.4959783220305787,0.03143276314580736,39.511657092070415
1.491857305880589,0.032723772603219556,39.51659091043378
1.4863027208792678,0.034107533429030196,39.52152472879714
1.4793199045880359,0.03555093472253659,39.52645854716051
1.4709155669971374,0.03702115942793624,39.53139236552387
1.4610977840777204,0.038495853935824456,39.53632618388724
1.4498759900214653,0.039983915057402314,39.54126000225061
1.437260968174999,0.04149927314764703,39.54619382061397
1.4232648406777895,0.04310325956864724,39.55112763897734
1.4079010568137589,0.04476689215380739,39.556061457340704
1.3911843800873376,0.04642535665387145,39.56099527570407
1.373130874036863,0.04809329001999567,39.56592909406744
1.3537578867987312,0.04975903195011537,39.570862912430805
1.3330840344368662,0.051473707447788175,39.575796730794174
1.3111291830542353,0.0532368637746055,39.58073054915753
1.2879144297027205,0.054982543561877345,39.5856643675209
1.2634620821105536,0.05668988995761955,39.59059818588427
1.2377956372461192,0.058401629160302254,39.59553200424763
1.2109397587388455,0.060148823456256405,39.600465822611
1.1829202531795062,0.06189430248019742,39.60539964097436
1.153764045321651,0.06361813001909264,39.61033345933773
1.1234991522091036,0.06534035861947021,39.6152672777011
1.0921546562533564,0.06706654062168754,39.62020109606446
1.0597606772874275,0.06880077440616696,39.62513491442783
1.0263483436231224,0.07053768832692846,39.630068732791194
0.9919497621385037,0.07225163965378656,39.635002551154564
0.9565979874259263,0.0739560256007526,39.63993636951793
0.9203269900285949,0.07564268339903364,39.64487018788129
0.8831716237972904,0.07728225779735359,39.64980400624466
0.8451675923986288,0.07890240533646586,39.65473782460802
0.8063514150059109,0.08053243779287643,39.65967164297139
0.7667603912071143,0.0821601182138403,39.66460546133476
0.726432565162662,0.08374070187479223,39.66953927969812
0.6854066890473197,0.08532468414006335,39.67447309806149
0.6437221858126567,0.08694822380480438,39.67940691642485
0.6014191113038406,0.08861352152079256,39.68434073478822
0.5585381157691798,0.09031198640624574,39.68927455315159
0.5151204047981416,0.09200919761486719,39.694208371514954
0.47120769972535237,0.09368197337128631,39.69914218987832
0.4268421975397842,0.09533259453753161,39.704076008241685
0.38206653033605903,0.09700432150915235,39.70900982660505
0.3369237243484352,0.09873799476283587,39.71394364496842
0.29145715860545424,0.1005116506047324,39.71887746333178
0.2457105232455656,0.10228391843289114,39.72381128169515
0.19972777753442375,0.1040518791080237,39.72874510005851
0.153553107622745,0.10575787633591488,39.73367891842188
0.10723088408701355,0.10736548008421556,39.73861273678525
0.06080561929213515,0.1089181918434631,39.74354655514861
0.014321924618214688,0.11046337457323259,39.74848037351198
-0.03217553240738402,0.11201144430216996,39.75341419187534
-0.07864207103299492,0.11357743255301514,39.75834801023871
-0.1250330402170404,0.11519235054336681,39.76328182860208
-0.1713038615349309,0.11681609908805854,39.76821564696544
-0.21741007201577023,0.11837974378906256,39.77314946532881
-0.26330736686767514,0.11990325217423664,39.77808328369217
-0.30895164205213654,0.12136759242934055,39.78301710205554
-0.35429903666443585,0.12275701374472878,39.78795092041891
-0.39930597508085974,0.12413378554850754,39.79288473878227
-0.44392920883219955,0.125507497089567,39.79781855714564
-0.4881258581618275,0.126846648042583,39.802752375509
-0.531853453230717,0.12811284974377365,39.80768619387237
-0.5750699749275318,0.12927847325773037,39.81262001223574
-0.6177338952460064,0.1303843655686554,39.8175538305991
-0.6598042171907679,0.13146011948373812,39.82248764896247
-0.7012405141720977,0.1325011435118473,39.827421467325834
-0.7420029688533991,0.13348892064564613,39.8323552856892
-0.7820524114124566,0.13440751351283775,39.837289104052566
-0.8213503571810321,0.13525808729683675,39.84222292241593
-0.8598590436260778,0.13605002245162015,39.8471567407793
-0.8975414666364928,0.13680439490150798,39.85209055914266
-0.9343614160817839,0.13748701017505655,39.85702437750603
-0.9702835106070605,0.13807737162632291,39.8619581958694
-1.0052732316323114,0.13860900215881078,39.86689201423276
-1.0392969565222827,0.1391060551455134,39.87182583259613
-1.0723219908951518,0.13957846697336238,39.87675965095949
-1.1043166000399478,0.13998278898573216,39.88169346932286
-1.1352500394109017,0.14028488301233447,39.88662728768623
-1.1650925841710782,0.14053735069573564,39.89156110604959
-1.1938155577558298,0.14080839309569732,39.896494924412956
-1.2213913594286474,0.14103225481964934,39.90142874277632
-1.2477934908038826,0.14110920655418127,39.90636256113969
-1.2729965813095596,0.14110395878054507,39.91129637950306
-1.2969764125667202,0.14110357843899923,39.91623019786642
-1.3197099416617406,0.14108248519676944,39.92116401622979
-1.3411753232886492,0.1409933121610784,39.92609783459315
-1.361351930741211,0.14080245184258122,39.93103165295652
-1.3802203757335283,0.14052353684406413,39.93596547131989
-1.3977625270308036,0.14017869287675425,39.94089928968325
-1.4139615278723292,0.13976557176621246,39.94583310804662
-1.428801812169465,0.13928934029808596,39.95076692640998
-1.4422691194636643,0.13872324054670146,39.95570074477335
-1.4543505086296589,0.138044649030098,39.960634563136715
-1.4650343703110034,0.1372471083878467,39.96556838150008
-1.4743104380759176,0.13641336869641468,39.970502199863446
-1.4821697982824587,0.13551871434231422,39.97543601822681
-1.4886048986440295,0.13454161247835425,39.98036983659018
-1.49360955548647,0.13346856781355648,39.98530365495355
-1.497178959690216,0.13228688497417987,39.99023747331691
-1.4993096813114994,0.13105351824017653,39.99517129168028
-1.4999996728782514,0.12980649219764248,40.00010511004364
-1.4992482713576203,0.12851119774490172,40.00503892840701
-1.4970561987930657,0.127143920280527,40.00997274677038
-1.493425561610546,0.1256882240226397,40.01490656513374
-1.4883598485943679,0.12416325405410306,40.01984038349711
-1.481863927534758,0.12261369606192121,40.02477420186047
-1.4739440405502071,0.12103155960262905,40.029708020223836
-1.4646077980892662,0.11938733108637742,40.034641838587206
-1.4538641716174938,0.11766792354294507,40.03957565695057
-1.4417234849963765,0.11588451137565248,40.04450947531394
-1.4281974045630332,0.11405090878881763,40.0494432936773
-1.4132989279194694,0.11219973937438339,40.05437711204067
-1.3970423714429776,0.110286034822134,40.05931093040404
-1.3794433565290942,0.10832813365619291,40.0642447487674
-1.3605187945804262,0.10634189821993693,40.06917856713077
-1.3402868707561562,0.10429982149203086,40.07411238549413
-1.318767026497224,0.10221431601991919,40.0790462038575
-1.2959799408446855,0.10012134944717664,40.083980022220864
-1.2719475105685207,0.09802401112564281,40.088913840584226
-1.2466928291262782,0.09589389401404194,40.093847658947595
-1.220240164472145,0.09368748911015949,40.09878147731096
-1.1926149357368987,0.09139993025913887,40.10371529567433
-1.163843688802231,0.08910086757722009,40.108649114037696
-1.1339540707918017,0.08682269754551042,40.11358293240106
-1.102974803504313,0.08449336709412364,40.11851675076443
-1.0709356558141923,0.08207608704873672,40.12345056912779
-1.037867415065364,0.07959417276050208,40.12838438749116
-1.003801857487274,0.07708051683055665,40.13331820585453
-0.9687717176598628,0.07456284515486715,40.13825202421789
-0.9328106570579812,0.07204482656652099,40.14318584258126
-0.8959532317054016,0.06951646859799801,40.148119660944616
-0.8582348589684998,0.06693565642449287,40.153053479307985
-0.819691783522993,0.06428830880708629,40.157987297671355
-0.7803610425254124,0.061631896648527536,40.16292111603472
-0.7402804300226505,0.058959421094912826,40.167854934398086
-0.6994884606351222,0.056278198547262036,40.17278875276145
-0.6580243325463914,0.053631692371757106,40.17772257112482
-0.615927889836888,0.05100562635452593,40.18265638948819
-0.5732395841965574,0.048349978900200236,40.18759020785155
-0.5300004360533427,0.045634931771096295,40.19252402621492
-0.4862519951558758,0.04288789023363723,40.19745784457828
-0.44203630064673355,0.04017255763320241,40.20239166294165
-0.39739584066620415,0.03752375487727556,40.20732548130502
-0.3523735115240174,0.03494741116882572,40.212259299668375
-0.3070125764788196,0.032417390352999835,40.217193118031744
-0.2613566241656751,0.029905898052816696,40.22212693639511
-0.21544952671006712,0.027361894910156268,40.227060754758476
-0.1693353975703643,0.024795145535851545,40.231994573121845
-0.12305854914754541,0.022273647823218102,40.23692839148521
-0.07666345020412992,0.01981692115624979,40.24186220984858
-0.030194683133281372,0.017371950353515683,40.24679602821194
0.016303098882342867,0.014908300998790352,40.25172984657531
0.06278521477848642,0.012445409646275354,40.25666366493868
0.1092069985450495,0.010024931349681254,40.26159748330204
0.1555238421469466,0.007703189032502955,40.26653130166541
0.20169123838883848,0.005467015592470568,40.27146512002877
0.24766482368397283,0.0032789528619624787,40.276398938392134
0.29340042068401595,0.0011460907299453281,40.2813327567555
0.3388540807303507,-0.000977436655315893,40.286266575118866
0.38398212608602755,-0.003127001506748326,40.291200393482235
0.42874119190634014,-0.005291088380584092,40.2961342118456
0.4730882679099862,-0.007413295779590386,40.30106803020897
0.5169807397084719,-0.009447847545098009,40.306001848572336
0.5603764297555197,-0.011373504460195402,40.3109356669357
0.6032336378770533,-0.013236332830307118,40.31586948529907
0.6455111813416551,-0.015054145748526551,40.32080330366243
0.6871684344346529,-0.016815811870967545,40.3257371220258
0.7281653674961324,-0.018548360113289582,40.33067094038917
0.7684625853868238,-0.020283250358507914,40.335604758752524
0.8080213653441873,-0.02198572554896952,40.34053857711589
0.8468036941918679,-0.023647348840576433,40.345472395479256
0.8847723048680467,-0.025267095483792225,40.350406213842625
0.9218907122360078,-0.026838886147536475,40.355340032205994
0.9581232481441194,-0.02836357910775723,40.36027385056936
0.9934350957003499,-0.02984965267114451,40.365207668932726
1.0277923227285297,-0.03131727109741202,40.37014148729609
1.0611619143752182,-0.0327501038533655,40.37507530565946
1.093511804834178,-0.03411975286532821,40.38000912402283
1.1248109081596425,-0.03541137847307572,40.38494294238619
1.1550291481376869,-0.03668420570824943,40.38987676074956
1.1841374871870614,-0.037942428088363206,40.39481057911292
1.2121079542626199,-0.03913840222747855,40.39974439747628
1.238913671733229,-0.04027252261732052,40.40467821583965
1.2645288812092899,-0.04137843035560434,40.409612034203015
1.288928968294954,-0.04244951734085769,40.414545852566384
1.312090486240447,-0.04348290445375121,40.419479670929746
1.3339911784730694,-0.04444717665840194,40.424413489293116
1.3546099999839634,-0.045311007859439555,40.429347307656485
1.3739271375508968,-0.04613582600796269,40.43428112601985
1.3919240287775063,-0.0469460019550531,40.43921494438322
1.4085833799302352,-0.04769114414117606,40.44414876274658
1.423889182556592,-0.04829262218017941,40.44908258110995
1.437826728867921,-0.04880974015472941,40.45401639947332
1.4503826258726886,-0.049330097896480046,40.45895021783668
1.4615448082461862,-0.04982358655971217,40.46388403620004
1.4713025499243886,-0.050211203571832126,40.468817854563405
1.4796464744110014,-0.050515617920754395,40.473751672926774
1.4865685637875408,-0.05077861437568889,40.47868549129014
1.4920621664180367,-0.050991512079466554,40.483619309653506
1.4961220033407756,-0.05112428237074419,40.488553128016875
1.4987441733409812,-0.05118973019897867,40.49348694638024
1.4999261566996407,-0.051216693028185156,40.49842076474361
1.4996668176147248,-0.05116310767622132,40.503354583106976
1.4979664052926862,-0.051005555896889355,40.50828840147034
1.4948265537089072,-0.050781246057486254,40.51322221983371
1.4902502800376403,-0.050495214772442926,40.51815603819707
1.484241981752663,-0.05015442202021253,40.52308985656044
1.4768074324016331,-0.049756267459920525,40.5280236749238
1.4679537760581622,-0.04928032780053734,40.532957493287164
1.457689520456768,-0.048752902395068014,40.53789131165053
1.446024528817699,-0.04819687063245909,40.542825130013895
1.4329700103688863,-0.0476114027453782,40.547758948377265
1.4185385095748584,-0.04699527561989305,40.552692766740634
1.4027438940823311,-0.04632440807590382,40.557626585103996
1.3856013413943051,-0.04558693352154934,40.562560403467366
1.367127324285675,-0.04479474753297207,40.56749422183073
1.3473395949739848,-0.04397272216249054,40.5724280401941
1.3262571680608948,-0.0431128174185861,40.57736185855747
1.3039003022604982,-0.042226412524409375,40.58229567692083
1.2802904809319253,-0.04128544460602427,40.5872294952842
1.2554503914357296,-0.0402764803165941,40.59216331364755
1.229403903332542,-0.03921102284457552,40.59709713201092
1.2021760454465245,-0.03810048579125653,40.60203095037429
1.173792981814099,-0.03697332788699494,40.606964768737654
1.144281986542296,-0.035874364926339865,40.611898587101024
1.1136714176004707,-0.034759814550026136,40.616832405464386
1.0819906895699054,-0.03353331192773579,40.621766223827755
1.049270245378889,-0.03220132705898661,40.626700042191125
1.0155415270490524,-0.030855246661343916,40.63163386055449
0.9808369454816424,-0.029562332365219844,40.63656767891786
0.945189849313375,-0.028308930190807904,40.64150149728122
0.9086344928703195,-0.02704422384819989,40.64643531564459
0.8712060032521264,-0.02569452912231221,40.65136913400795
0.8329403465775814,-0.024252405787855397,40.65630295237131
0.7938742934232382,-0.02275558785038578,40.66123677073468
0.7540453834900744,-0.021230592668962434,40.666170589098044
0.7134918895299256,-0.019712723428399737,40.671104407461414
0.6722527805686836,-0.018194039788194775,40.676038225824776
0.630367684459229,-0.016674805454433398,40.680972044188145
0.5878768498024897,-0.015183760463996845,40.685905862551515
0.544821107270863,-0.01374479780701153,40.69083968091488
0.5012418303730612,-0.012317363770610792,40.695773499278246
0.4571808956973621,-0.010836684906286446,40.70070731764161
0.41268064267061044,-0.009325549080560498,40.70564113600498
0.3677838328736154,-0.00782119835375477,40.71057495436835
0.3225336089500593,-0.006321802888193052,40.7155087727317
0.27697345314923516,-0.004883576817547883,40.72044259109507
0.2311471455432791,-0.0035094279353915956,40.725376409458434
0.18509872195704843,-0.0021889645153324666,40.7303102278218
0.13887243165306806,-0.0009544215816361013,40.73524404618517
0.09251269481139505,0.00022548118280332874,40.740177864548535
0.046064059844385274,0.001382854619108227,40.745111682911904
-0.0004288394104833282,0.0025107327154538016,40.75004550127527
-0.0469213265812396,0.0035948442067192266,40.754979319638636
-0.09336872569155455,0.004639581730418288,40.759913138002005
-0.1397264040917764,0.005626501119082874,40.76484695636537
-0.1859498153474796,0.006547873213954662,40.76978077472874
-0.23199454204516845,0.00740042170397258,40.7747145930921
-0.2778163384748493,0.008235492313938124,40.77964841145546
-0.32337117314641534,0.00908314086655859,40.78458222981883
-0.3686152711010424,0.009878543894159663,40.78951604818219
-0.41350515597606063,0.010581561447531428,40.79444986654556
-0.45799769178205935,0.011186204602026266,40.799383684908925
-0.502050124354099,0.011727710374776115,40.804317503272294
-0.5456201224351652,0.01226035324653381,40.809251321635664
-0.5886658183532647,0.01281703071089365,40.814185139999026
-0.6311458482538459,0.01338148527476606,40.819118958362395
-0.6730193918468852,0.013934500422347632,40.82405277672576
-0.7142462116329034,0.014423940299755206,40.82898659508913
-0.7547866915678161,0.014857530451008436,40.833920413452496
-0.7946018751313635,0.015280337180540879,40.83885423181586
-0.8336535027617056,0.015700170055336204,40.84378805017922
-0.8719040486199092,0.016094913861764388,40.84872186854258
-0.9093167566497676,0.01645299406420178,40.85365568690595
-0.9458556758975475,0.016709022445575792,40.85858950526932
-0.9814856950584431,0.016875093052740552,40.863523323632684
-1.0161725762162446,0.017012563861862753,40.86845714199605
-1.049882987743061,0.017085209878927192,40.873390960359416
-1.0825845363291942,0.017103441859654976,40.878324778722785
-1.1142457981102885,0.017068663405852745,40.883258597086154
-1.1448363488638476,0.01698901136350944,40.88819241544952
-1.1743267932445889,0.016866498988636874,40.893126233812886
-1.202688793031111,0.016700782405278156,40.89806005217625
-1.2298950943572748,0.016510254189137,40.90299387053961
-1.255919553900892,0.016296797365119055,40.90792768890298
-1.2807371640057286,0.01601926466491865,40.91286150726634
-1.3043240767122493,0.015694018682028146,40.91779532562971
-1.3266576266734693,0.015339257713727628,40.922729143993074
-1.3477163529350689,0.014946363791091204,40.92766296235644
-1.3674800195576902,0.014517616974139407,40.93259678071981
-1.385929635062155,0.014024011245574316,40.937530599083175
-1.4030474706791582,0.013487765875121452,40.942464417446544
-1.418817077385104,0.01293325876378625,40.94739823580991
-1.433223301708677,0.012361003587843524,40.952332054173276
-1.4462523002920582,0.01171675618159321,40.957265872536645
-1.4578915531934937,0.010994973493625848,40.96219969090001
-1.4681298759181347,0.010228013542551019,40.96713350926337
-1.4769574301654231,0.009436096526161803,40.97206732762673
-1.4843657332830817,0.008597632585571337,40.9770011459901
-1.4903476664182633,0.007720868836018022,40.98193496435347
-1.494897481358334,0.006796782895632729,40.98686878271683
-1.498010806054484,0.005783022423827413,40.9918026010802
-1.4996846488229238,0.004704042374034729,40.996736419443565
-1.4999174012197076,0.00363794956191162,41.001670237806934
-1.498708839586328,0.002601737235924513,41.0066040561703
-1.4960601252646197,0.0014691970582985591,41.011537874533666
-1.4919738034808085,0.00020122700183658137,41.016471692897035
-1.48645380089975,-0.0011228870449981022,41.0214055112604
-1.479505421851624,-0.002430325403949274,41.02633932962377
-1.4711353432349035,-0.0037127216910559668,41.03127314798713
-1.461351608100346,-0.005024659008957528,41.03620696635049
-1.4501636179220887,-0.006455173508954241,41.04114078471386
-1.437582123563657,-0.007960617144761763,41.04607460307722
-1.4236192149469948,-0.009449844363285586,41.05100842144059
-1.4082883094349754,-0.010887800746977452,41.05594223980396
-1.39160413893835,-0.012319376630404933,41.060876058167324
-1.3735827357592425,-0.013814889612349796,41.06580987653069
-1.3542414171854664,-0.01538967329203132,41.070743694894055
-1.3335987688496085,-0.016957346917648226,41.075677513257425
-1.311674626869759,-0.01846331692643395,41.080611331620794
-1.2884900587883663,-0.01994062300049566,41.085545149984156
-1.2640673433276852,-0.021405670725486128,41.090478968347526
-1.2384299489816746,-0.022912083499628234,41.09541278671088
-1.2116025114643028,-0.024486753048047875,41.10034660507425
-1.183610810036566,-0.026059910584347076,41.10528042343762
-1.1544817427343477,-0.027592200449522295,41.11021424180098
-1.1242433005211476,-0.029119989871945622,41.11514806016435
-1.0929245403911378,-0.030687322903540162,41.120081878527714
-1.0605555574469923,-0.03230098059531373,41.12501569689108
-1.02716745598113,-0.0339526938416482,41.12994951525445
-0.9927923195862579,-0.035607034301202795,41.134883333617815
-0.9574631803254998,-0.0372679939549776,41.139817151981184
-0.9212139869911211,-0.03893631634646838,41.144750970344546
-0.8840795724817282,-0.04061402064014333,41.149684788707916
-0.8460956203307483,-0.04230719046030798,41.154618607071285
-0.8072986304169233,-0.044000729721553104,41.15955242543464
-0.7677258838902872,-0.045694853102686596,41.16448624379801
-0.7274154073481411,-0.047373161380282004,41.16942006216137
-0.6864059362936865,-0.049030631725972794,41.17435388052474
-0.6447368779141693,-0.05068760889469983,41.17928769888811
-0.6024482732136106,-0.05229535645707775,41.18422151725147
-0.5595807585357113,-0.053844924734845284,41.18915533561484
-0.5161755265158372,-0.05537642127806733,41.194089153978204
-0.4722742864971773,-0.056908256373364836,41.199022972341574
-0.4279192244516113,-0.058477945135234244,41.20395679070494
-0.38315296244172714,-0.06002483657034596,41.208890609068305
-0.33801851766390056,-0.061494654627613006,41.213824427431675
-0.29255926111205977,-0.06290502431496088,41.21875824579503
-0.24681887590108068,-0.06426552879477924,41.2236920641584
-0.20084131529067062,-0.06556368852355926,41.22862588252177
-0.15467076044924266,-0.06678532807984176,41.23355970088513
-0.10835157799869613,-0.06795831585915382,41.2384935192485
-0.061928277381838086,-0.06910491663587376,41.24342733761186
-0.015445468091295655,-0.07020921432400795,41.24836115597523
0.031052183196357053,-0.07126982027113173,41.2532949743386
0.07751999554269749,-0.07227141362234932,41.25822879270196
0.12391331668240468,-0.07322953443729817,41.26316261106533
0.17018756593065917,-0.07413737331038787,41.268096429428695
0.21629827702260584,-0.07496107307024931,41.273030247792065
0.2622011408416824,-0.07574301819846266,41.277964066155434
0.30785204799778404,-0.07653092047942567,41.28289788451879
0.3532071312135088,-0.07732266544237133,41.28783170288216
0.39822280747690103,-0.07806427963623244,41.29276552124552
0.44285581992221723,-0.07869231351542492,41.29769933960889
0.4870632793964469,-0.07924965458647053,41.30263315797226
0.5308027056724994,-0.07978037287382957,41.30756697633562
0.5740320682702484,-0.08032489966041023,41.31250079469899
0.6167098268441934,-0.0809020085522809,41.31743461306235
0.6587949711014222,-0.08145903957239498,41.32236843142572
0.700247060209024,-0.08192779401302815,41.32730224978909
0.7410262616551084,-0.08230238178205303,41.332236068152454
0.7810933895251582,-0.08262404771489809,41.337169886515824
0.8204099421566776,-0.08290518653363219,41.342103704879186
0.8589381391367117,-0.0831627356493711,41.34703752324255
0.8966409576059156,-0.08340758645319271,41.35197134160592
0.9334821678350426,-0.08361827624786489,41.35690515996928
0.9694263680393398,-0.08374541000013813,41.36183897833265
1.004439018396668,-0.08376468569533,41.36677279669601
1.0384864742383584,-0.08373449571093616,41.37170661505938
1.0715360183788218,-0.08370679035106235,41.37664043342275
1.10355589255488,-0.08368088136754168,41.38157425178611
1.1345153279430216,-0.08361273573009997,41.38650807014948
1.164384574725872,-0.08350241515968246,41.391441888512844
1.1931349306800494,-0.08334475938582943,41.39637570687621
1.2207387687565934,-0.08316359236654104,41.40130952523958
1.2471695636287448,-0.0829487565446135,41.40624334360294
1.2724019171810417,-0.08266626782395323,41.41117716196631
1.2964115829147749,-0.08228779142327264,41.41611098032967
1.3191754892474956,-0.0818241007978415,41.42104479869304
1.3406717616829686,-0.08127882497433989,41.42597861705641
1.3608797438309603,-0.08065337136087157,41.43091243541977
1.3797800172567796,-0.0799829241457263,41.43584625378314
1.3973544201407686,-0.07926449748781765,41.4407800721465
1.4135860647307368,-0.07844300102014859,41.44571389050987
1.4284593535697223,-0.07754088258539613,41.45064770887324
1.4419599944840984,-0.07658334384747995,41.4555815272366
1.4540750143174126,-0.07555260288487924,41.46051534559997
1.4647927713965574,-0.0744614012945426,41.465449163963335
1.474102966718659,-0.07335328959793629,41.4703829823267
1.481996653847631,-0.07216435358545063,41.47531680069007
1.4884662475110986,-0.07089471269753511,41.48025061905343
1.493505530889337,-0.06955643940747204,41.4851844374168
1.4971096615891235,-0.06818046538292939,41.49011825578016
1.4992751762970022,-0.0667670649958979,41.49505207414353
1.4999999941072135,-0.06524435428663863,41.4999858925069
1.4992834185213693,-0.0636098865098853,41.50491971087026
1.4971261381176644,-0.06193210416004029,41.50985352923363
1.4935302258892762,-0.06021436358758387,41.51478734759699
1.4884991372522935,-0.058444292296110215,41.51972116596036
1.4820377067253758,-0.05659414991899834,41.52465498432373
1.4741521432840725,-0.054662243524578435,41.529588802687094
1.4648500243944411,-0.05269082178435976,41.534522621050456
1.4541402887317076,-0.05071971253944411,41.53945643941382
1.4420332275907382,-0.04874887808562988,41.54439025777719
1.4285404749968538,-0.04669828655063306,41.54932407614056
1.4136749965264974,-0.04457394977078129,41.55425789450392
1.3974510768479897,-0.042424155951503034,41.55919171286729
1.3798843059952455,-0.040289067153813925,41.56412553123065
1.3609915643865929,-0.03816711398476457,41.56905934959402
1.3407910066041313,-0.03600231110983759,41.57399316795739
1.3193020439483585,-0.0337554593322684,41.57892698632075
1.2965453257852426,-0.0314519362898925,41.58386080468412
1.2725427197037051,-0.029161394736879197,41.588794623047484
1.2473172905023915,-0.02687738968802808,41.59372844141085
1.22089327802615,-0.02455021266239316,41.598662259774215
1.1932960738731841,-0.02220287488500758,41.60359607813758
1.1645521969953732,-0.019858905781095886,41.60852989650095
1.1346892682158083,-0.01745174655219268,41.61346371486431
1.103735983686705,-0.014981672865582097,41.61839753322768
1.0717220873149094,-0.012540198862842043,41.62333135159105
1.0386783421796804,-0.010167962584289121,41.62826516995441
1.0046365009717715,-0.00782514903267975,41.63319898831778
0.9696292754815055,-0.005481344659511108,41.63813280668114
0.9336903051646357,-0.0031163123802798033,41.64306662504451
0.8968541248176883,-0.0007007035900897518,41.64800044340788
0.8591561313922543,0.001719661390505276,41.65293426177124
0.8206325499808582,0.00410758615136918,41.65786808013461
0.7813203990076782,0.006476266346504544,41.66280189849797
0.741257454655988,0.008843982399987203,41.66773571686134
0.7004822145681417,0.011198459092257631,41.672669535224706
0.6590338608523036,0.013552111943681989,41.67760335358807
0.6169522224306885,0.015914241406102946,41.68253717195144
0.5742777367674209,0.018317545229399962,41.6874709903148
0.5310514110103876,0.020768233989628432,41.69240480867817
0.48731478258681227,0.023197953657563563,41.69733862704154
0.44310987928852796,0.025542885492995507,41.7022724454049
0.39847917888608025,0.027791201170932114,41.70720626376827
0.35346556831085246,0.02996061086702355,41.71214008213163
0.3081123024436074,0.032077370339177055,41.717073900495
0.2624629625498723,0.034157018044638554,41.722007718858364
0.21656141440127674,0.0362184032277467,41.72694153722173
0.1704517661234065,0.038233701374933184,41.731875355585096
0.12417832581161839,0.04014424344616026,41.73680917394846
0.0777855589534371,0.04193284695076927,41.74174299231183
0.031318045701057784,0.043629204189592985,41.7466768106752
-0.015179561967607468,0.04528675734184727,41.75161062903856
-0.061662583156050645,0.046936156702174874,41.75654444740193
-0.10808635098407862,0.04851609207614881,41.76147826576529
-0.15440625551010845,0.049984410750410026,41.76641208412866
-0.20057778659755243,0.05133622333084692,41.77134590249203
-0.24655657668615633,0.0525777671370708,41.77627972085539
-0.2922984434263183,0.053736281366692625,41.78121353921876
-0.3377594321346036,0.0548145125626253,41.78614735758212
-0.38289585803165527,0.05584038811008457,41.791081175945486
-0.4276643482199134,0.056829528058369945,41.796014994308855
-0.47202188336163664,0.05775322610781359,41.80094881267222
-0.51592583901801,0.058593550633744725,41.80588263103559
-0.5593340266075428,0.05933823537805127,41.81081644939895
-0.6022047339469461,0.059999144013472866,41.81575026776232
-0.6444967653330113,0.06056761434962654,41.82068408612569
-0.6861694811290131,0.06105403156021147,41.82561790448905
-0.7271828368166378,0.06151348102904386,41.83055172285242
-0.7674974214757044,0.061918088779425375,41.83548554121578
-0.8070744956554081,0.06216495763704944,41.84041935957915
-0.8458760285998761,0.06225344746021183,41.84535317794251
-0.8838647347935482,0.06225193469999489,41.850286996305876
-0.9210041097893844,0.06221448290402631,41.855220814669245
-0.957258465287281,0.062110333185754714,41.86015463303261
-0.9925929634281649,0.061860557839663315,41.86508845139598
-1.0269736502702609,0.061465794238156145,41.87002226975934
-1.0603674884168586,0.0610085849608506,41.87495608812271
-1.0927423887627148,0.06047636533704966,41.87988990648608
-1.1240672413292043,0.059850696239911357,41.88482372484944
-1.1543119451592607,0.059164883149349,41.88975754321281
-1.1834474372417283,0.058424943853405686,41.89469136157617
-1.2114457204393687,0.05760221466762389,41.89962517993954
-1.238279890391677,0.05668048501446221,41.90455899830291
-1.2639241613682655,0.0556719376033565,41.90949281666627
-1.2883538910472054,0.05457006735497776,41.914426635029635
-1.3115456041943796,0.053361499058822794,41.919360453393
-1.333477015221633,0.052067917255478206,41.92429427175637
-1.3541270496014877,0.050663491101321984,41.929228090119736
-1.3734758641183757,0.04915431700178254,41.9341619084831
-1.3915048659366491,0.04754683591083182,41.93909572684647
-1.4081967304667307,0.04585083249944378,41.94402954520983
-1.4235354180130995,0.044062559026806884,41.9489633635732
-1.4375061891870007,0.042224879191896415,41.95389718193657
-1.4500956190702154,0.040398402747391676,41.95883100029993
-1.4612916101153217,0.03849000668084444,41.9637648186633
-1.4710834037705232,0.03645143360871186,41.96869863702666
-1.479461590818021,0.03435310284195756,41.973632455390025
-1.4864181204154365,0.03224226506991794,41.978566273753394
-1.4919463078321942,0.030114797444318633,41.983500092116756
-1.4960408408730652,0.027948178856688818,41.988433910480126
-1.498697784982767,0.025690237546512326,41.99336772884349
-1.4999145870268356,0.023333950371550536,41.99830154720686
-1.4996900777449682,0.020932222098751136,42.00323536557023
-1.498024472874644,0.018505420725051087,42.00816918393359
-1.494919372943758,0.016042419655712514,42.01310300229696
-1.4903777617326996,0.01348706410478427,42.01803682066032
-1.4844040034070647,0.010853899287310233,42.02297063902369
-1.4770038383240942,0.00819534054414796,42.02790445738706
-1.4681843775165455,0.005481738599188954,42.03283827575042
-1.4579540958594825,0.0027539033446706495,42.037772094113784
-1.4463228239265629,3.667099066570145e-05,42.042705912477146
-1.4333017385435038,-0.0027096416374407717,42.047639730840515
-1.418903352048031,-0.005510173568244745,42.052573549203885
-1.4031415002663599,-0.008350980454057199,42.05750736756725
-1.3860313292178816,-0.0111874763145894,42.062441185930616
-1.3675892805610805,-0.013997516759504369,42.06737500429398
-1.34783307579407,-0.01680886654766699,42.07230882265735
-1.3267816992257055,-0.019663799378293847,42.07724264102072
-1.3044553797328151,-0.022559693245680287,42.08217645938408
-1.280875571321755,-0.025458178087364215,42.08711027774745
-1.2560649325127748,-0.028313897534144452,42.09204409611081
-1.2300473045665115,-0.031123950247820192,42.09697791447418
-1.2028476885744974,-0.03392616883206533,42.10191173283754
-1.1744922214348075,-0.03671219582449489,42.106845551200905
-1.1450081507361611,-0.03947622013880188,42.111779369564275
-1.11442380857531,-0.042221040855523764,42.11671318792764
-1.0827685843315178,-0.0448984222388345,42.121647006291006
-1.0500728964256316,-0.04746394660592638,42.126580824654376
-1.0163681630903099,-0.04992694698659479,42.13151464301774
-0.9816867721789283,-0.05235259723881102,42.13644846138111
-0.946062050043621,-0.054765895479678174,42.14138227974447
-0.9095282295105417,-0.057130741311374356,42.14631609810784
-0.8721204169849941,-0.0594257867848218,42.15124991647121
-0.8338745587164789,-0.06164312577209243,42.15618373483457
-0.7948274062567634,-0.06378609720237961,42.16111755319794
-0.7550164811444577,-0.06584775912483458,42.166051371561295
-0.7144800388493324,-0.06782535010346429,42.170985189924664
-0.6732570320117668,-0.06972950907469162,42.175919008288034
-0.6313870730118669,-0.07157159568396654,42.180852826651396
-0.5889103959045769,-0.07334014004275118,42.185786645014765
-0.5458678177581214,-0.07503600627255708,42.19072046337813
-0.5023006994310962,-0.07663170554478903,42.1956542817415
-0.458250905828258,-0.07808091875030274,42.200588100104866
-0.41376076567075587,-0.0794018888685463,42.20552191846823
-0.368873030821483,-0.08060683944232803,42.2104557368316
-0.323630835203826,-0.08171510317649743,42.21538955519496
-0.2780776533524474,-0.08276184584551563,42.22032337355833
-0.23225725863792832,-0.08378718737425352,42.2252571919217
-0.18621368120342335,-0.08475243526743167,42.230191010285054
-0.13999116565456937,-0.08562750173389609,42.23512482864842
-0.0936341285441501,-0.08641868792736732,42.240058647011786
-0.047187115690357856,-0.08712578089483256,42.244992465375155
-0.0006947593716786216,-0.08771062674619902,42.249926283738525
0.04579826456129826,-0.08821657833536557,42.25486010210189
0.09224727961679412,-0.08867982727831598,42.259793920465256
0.13860765159209318,-0.08905191208023516,42.26472773882862
0.18483483146452215,-0.08929744845166984,42.26966155719199
0.2308843981992949,-0.08942322165316526,42.27459537555536
0.27671210143523345,-0.08947042108552164,42.27952919391872
0.32227390400638084,-0.0894458337638391,42.28446301228209
0.3675260242583398,-0.0893218586964913,42.289396830645444
0.41242497811949613,-0.08904442759644017,42.29433064900881
0.4569276208858711,-0.08866226303648811,42.29926446737218
0.5009911886802905,-0.08822539912719363,42.304198285735545
0.5445733395456661,-0.08772028928658887,42.309132104098914
0.5876321941320432,-0.08713974193274222,42.31406592246228
0.630126375940323,-0.0864528985729153,42.318999740825646
0.6720150510815022,-0.08566138674014416,42.323933559189015
0.7132579675156892,-0.08475079246643887,42.32886737755238
0.7538154937312146,-0.08374029786294028,42.33380119591575
0.7936486568274759,-0.08269101772690107,42.33873501427911
0.8327191799656499,-0.0816000553505078,42.34366883264248
0.8709895191494899,-0.08043990604940135,42.34860265100585
0.9084228993026787,-0.07921364629578409,42.3535364693692
0.9449833496072462,-0.07790678102059857,42.35847028773257
0.9806357380685046,-0.07647596396436264,42.363404106095935
1.0153458052748652,-0.07497737482036464,42.368337924459304
1.049080197318492,-0.0734811842670211,42.37327174282267
1.0818064978458606,-0.0719464057585702,42.378205561186036
1.1134932592079891,-0.07033665852572048,42.383139379549405
1.1441100326789384,-0.06865021274211937,42.38807319791277
1.1736273977153078,-0.0669000708366379,42.39300701627614
1.202016990226908,-0.0650855998456003,42.397940834639506
1.229251529832798,-0.06323710228436447,42.40287465300287
1.255304846075919,-0.06139041199386182,42.40780847136624
1.2801519035708528,-0.05950142375770759,42.4127422897296
1.3037688260611455,-0.057557511165127216,42.41767610809296
1.3261329193626035,-0.05556660917813739,42.42260992645633
1.3472226931708244,-0.05351824485574448,42.427543744819694
1.3670178817120293,-0.05145457118617329,42.43247756318306
1.3854994632166926,-0.0493875195862285,42.437411381546426
1.4026496781984834,-0.04734518716619613,42.442345199909795
1.4184520465195087,-0.045271386353235445,42.447279018273164
1.4328913832268595,-0.04314628611796853,42.45221283663653
1.4459538131441159,-0.041036610670905874,42.457146654999896
1.4576267842043764,-0.0390032413558049,42.46208047336326
1.4678990795120321,-0.03698807803581824,42.46701429172663
1.4767608281212765,-0.03498349359198972,42.47194811009
1.4842035145214536,-0.03302966878070518,42.47688192845336
1.4902199868198716,-0.03113413855760971,42.48181574681672
1.4948044636142013,-0.029289089145608016,42.486749565180084
1.4979525395480477,-0.027441358826628508,42.49168338354345
1.499661189544159,-0.025576841534389928,42.49661720190682
1.4999287717113157,-0.023748669347975798,42.501551020270185
1.4987550289220652,-0.021990458259789226,42.506484838633554
1.496141089059828,-0.020282482400042028,42.511418656996916
1.4920894639350306,-0.018577796656208494,42.516352475360286
1.486604046871494,-0.016844621292086314,42.521286293723655
1.4796901089652124,-0.015117509983337057,42.52622011208702
1.4713542940191544,-0.013453853158232785,42.53115393045039
1.461604612159097,-0.011845854430410694,42.53608774881375
1.4504504321364218,-0.01025480098015917,42.54102156717711
1.4379024723254727,-0.008626462182359846,42.54595538554048
1.4239727904239152,-0.006984299359858266,42.55088920390384
1.4086747718660986,-0.005409600544541617,42.55582302226721
1.392023116960742,-0.0039108021909747,42.560756840630575
1.3740338267647996,-0.0024187118535973886,42.565690658993944
1.3547241877077871,-0.0009117683281002309,42.57062447735731
1.334112754980566,0.0005675984977029858,42.575558295720676
1.312219334705177,0.0019683349303477858,42.580492114084045
1.2890649649027213,0.003295417520877677,42.58542593244741
1.2646718952770184,0.0045986970166927545,42.59035975081078
1.2390635658345124,0.005910314014501456,42.595293569174146
1.2122645843599722,0.0072064813559869064,42.60022738753751
1.1843007027700272,0.008430472630557238,42.60516120590087
1.1551987923677092,0.009591513949193308,42.61009502426423
1.1249868180207192,0.010738103823216499,42.6150288426276
1.0936938112893275,0.011885380246698376,42.61996266099097
1.0613498425292633,0.013022286384363334,42.624896479354334
1.0279859919958343,0.01409221780532931,42.6298302977177
0.9936343199785159,0.015038093117644442,42.634764116081065
0.9583278359927725,0.015916043243462123,42.639697934444435
0.9221004670606976,0.01675964108438768,42.644631752807804
0.8849870251093869,0.017605423093479965,42.649565571171166
0.8470231735190096,0.018448643423023367,42.654499389534536
0.8082453928530197,0.019240653050633667,42.6594332078979
0.7686909458028022,0.0199677557340213,42.66436702626127
0.7283978413810818,0.02065695505013421,42.66930084462463
0.6874047983978374,0.02133246867278671,42.67423466298799
0.645751208254035,0.022000503546449925,42.67916848135136
0.6034770970898208,0.02264837340469394,42.68410229971472
0.5606230873216325,0.023266699691518164,42.68903611807809
0.5172303586075775,0.023841406447404418,42.69396993644146
0.4733406082761444,0.02434073240834318,42.698903754804824
0.42899601125827025,0.02479922206698542,42.703837573168194
0.3842391795604811,0.025265431627386325,42.708771391531556
0.33911312131720706,0.02572057956289979,42.713705209894925
0.29366119946359526,0.026144269491020545,42.718639028258295
0.24792709006656707,0.026567465368784796,42.72357284662166
0.20195474035496702,0.027002633327349396,42.72850666498503
0.15578832648998808,0.027398512766703548,42.73344048334838
0.10947221111442992,0.027712315184626305,42.73837430171175
0.06305090072360527,0.02798504301487126,42.74330812007512
0.01656900289801515,0.028242713593820645,42.74824193843848
-0.02992881656196067,0.02846054268374446,42.75317575680185
-0.07639787655604181,0.028674178002784753,42.758109575165214
-0.12279352362009233,0.028912538247766673,42.763043393528584
-0.16907117483432887,0.02917080680638474,42.76797721189195
-0.21518636066459476,0.029437274623449604,42.772911030255315
-0.26109476769459156,0.02971226379258206,42.777844848618685
-0.3067522812076684,0.02992608319215146,42.78277866698205
-0.3521150275780981,0.030035895053219505,42.787712485345416
-0.3971394164302609,0.030059284237644476,42.792646303708786
-0.44178218252606816,0.03004658318306904,42.79758012207214
-0.48600042734002824,0.030024980770783936,42.80251394043551
-0.5297516602811022,0.030015923829127034,42.80744775879887
-0.5729938395238036,0.030014864526406778,42.81238157716224
-0.6156854124067462,0.030017671422572546,42.81731539552561
-0.6577853553623645,0.030034028769012622,42.82224921388897
-0.6992532133374145,0.03001555801862886,42.82718303225234
-0.7400491386671608,0.029984179237689368,42.832116850615705
-0.7801339293666973,0.029960512371344963,42.837050668979074
-0.8194690668007267,0.029910460182675375,42.841984487342444
-0.8580167526974845,0.029821325131815096,42.846918305705806
-0.895739945470369,0.029729269770446966,42.851852124069175
-0.9326023958118127,0.029641104028157717,42.85678594243253
-0.9685686815267485,0.029477149036508537,42.8617197607959
-1.0036042415706408,0.029205211117118567,42.86665357915927
-1.0376754092599654,0.028888134539937882,42.87158739752263
-1.0707494446239958,0.028607353490317664,42.876521215886
-1.1027945658650398,0.028381858295563243,42.88145503424936
-1.1337799798990136,0.02815151342410128,42.88638885261273
-1.1636759119449531,0.0278657289479695,42.8913226709761
-1.1924536341366971,0.027515074681591027,42.896256489339464
-1.2200854931283656,0.027116156590208017,42.901190307702834
-1.2465449366671388,0.026701645302450866,42.906124126066196
-1.271806539108187,0.026316791938044717,42.911057944429565
-1.2958460258467397,0.025949825418287675,42.915991762792935
-1.318640296644372,0.025522591387253178,42.92092558115629
-1.340167447826818,0.024982751643835007,42.92585939951966
-1.3604067933315616,0.024384253847851704,42.93079321788302
-1.3793388845859524,0.023813988913981253,42.93572703624639
-1.3969455291956578,0.023264580310199227,42.94066085460976
-1.4132098084264566,0.0226851780806196,42.94559467297312
-1.4281160934618709,0.022033399438147083,42.95052849133649
-1.441650060421249,0.021320420339098936,42.955462309699854
-1.4537987041241913,0.0205966196038536,42.96039612806322
-1.464550350587417,0.01987174080193795,42.96532994642659
-1.473894668242738,0.01911695104972094,42.970263764789955
-1.4818226778649803,0.018311416918001797,42.975197583153324
-1.4883267612002677,0.017456684329930843,42.98013140151669
-1.4934006682867562,0.016563226489401454,42.98506521988005
-1.4970395234603178,0.01562376710129224,42.98999903824342
-1.4992398300397098,0.014644598693310496,42.99493285660678
-1.4999994736866882,0.01363723879876358,42.99986667497015
-1.499317724437691,0.012593870651937294,43.00480049333351
-1.497195237405293,0.011499325977530039,43.00973431169688
-1.4936340521487046,0.010385815090941048,43.014668130060244
-1.488637590713864,0.00924168052186058,43.01960194842361
-1.4822106543451552,0.008034628122886795,43.02453576678698
-1.47435941887169,0.006788760530554985,43.029469585150345
-1.4650914287727828,0.005527949099629445,43.034403403513714
-1.45441558992832,0.004243710900229034,43.039337221877076
-1.442342161060711,0.0029108920274920026,43.044271040240446
-1.428882743877109,0.0015110810352482052,43.04920485860381
-1.4140502719209562,7.748388217767798e-05,43.05413867696717
-1.3978589981436655,-0.0013686932809768382,43.05907249533054
-1.3803244812087625,-0.00286018221439323,43.0640063136939
-1.3614635705408924,-0.004407277760777123,43.06894013205727
-1.3412943901348056,-0.00599998493209946,43.07387395042064
-1.3198363211396145,-0.007647052411848445,43.078807768784
-1.297109983234609,-0.009382097271970823,43.08374158714737
-1.273137214815559,-0.011158963644030713,43.088675405510735
-1.2479410520091678,-0.012948870260698495,43.093609223874104
-1.2215457065373707,-0.01478583276609072,43.09854304223747
-1.1939765424514204,-0.016672556547749805,43.103476860600836
-1.165260051758732,-0.018596874118567454,43.1084106789642
-1.135423828966108,-0.020590814256748375,43.11334449732756
-1.1044965445632746,-0.022674805249372314,43.11827831569093
-1.0725079174727241,-0.024792526523127512,43.1232121340543
-1.039488686491878,-0.02691037676829986,43.12814595241766
-1.0054705807550448,-0.0290722672583406,43.13307977078103
-0.9704862892444579,-0.03129725882795362,43.13801358914439
-0.9345694293779455,-0.03357348859424691,43.14294740750776
-0.8977545147055294,-0.03587978546477657,43.14788122587113
-0.8600769217438686,-0.038200861594059346,43.152815044234494
-0.8215728559821539,-0.040548104512536404,43.15774886259786
-0.7822793170914081,-0.042905079264278445,43.162682680961225
-0.7422340633699478,-0.04524976800682843,43.167616499324595
-0.701475575460833,-0.04757910647918303,43.17255031768796
-0.6600430193744985,-0.04992319112826965,43.17748413605132
-0.6179762088527668,-0.05229664913738048,43.18241795441469
-0.5753155671112036,-0.05465288062148481,43.18735177277805
-0.5321020879947439,-0.056947532461935194,43.19228559114142
-0.4883772965857507,-0.059236880095925176,43.19721940950479
-0.44418320930160143,-0.06157805481495227,43.20215322786815
-0.399562293519343,-0.06393585031565205,43.20708704623152
-0.3545574267681949,-0.06624917512302775,43.212020864594884
-0.30921185552664454,-0.0685151226327258,43.21695468295825
-0.2635691536662324,-0.07074881667701453,43.22188850132162
-0.21767318057990928,-0.07293433561472457,43.226822319684985
-0.17156803903610648,-0.07509667257076039,43.231756138048354
-0.12529803279936047,-0.07724938546436186,43.23668995641171
-0.07890762405737915,-0.07939875254206544,43.24162377477508
-0.032441390696289076,-0.08157146145675999,43.24655759313845
0.014056016535710567,-0.08374460598174921,43.25149141150181
0.06053991693480251,-0.08588504535499591,43.25642522986518
0.10696564277593572,-0.08800664171767124,43.26135904822854
0.1532885822360143,-0.09012715876624824,43.26629286659191
0.1994642222620121,-0.09221856558067193,43.27122668495528
0.24544819134544338,-0.09420620992014328,43.27616050331864
0.2911963021599782,-0.09611238604372507,43.28109432168201
0.3366645940220686,-0.09798912089348426,43.286028140045374
0.38180937513462987,-0.09988019829607943,43.290961958408744
0.42658726457116747,-0.10179295755378474,43.29589577677211
0.47095523396201355,-0.10368714299473224,43.30082959513547
0.5148706488417782,-0.10554641644170885,43.30576341349884
0.5582913096174736,-0.10734122052522124,43.3106972318622
0.6011754921198872,-0.1090304716674926,43.31563105022557
0.6434819876972994,-0.11062324058026313,43.32056486858894
0.6851701428138363,-0.1121683414106875,43.3254986869523
0.7261998981151707,-0.11367454874955825,43.33043250531567
0.7665318269221174,-0.11512631833242148,43.33536632367903
0.8061271731174405,-0.11650170512118342,43.3403001420424
0.8449478883872389,-0.11776112780412977,43.34523396040577
0.8829566687828855,-0.1188922457937306,43.35016777876913
0.9201169905676054,-0.11993347745631443,43.3551015971325
0.9563931453129736,-0.12091166064979939,43.36003541549586
0.991750274212337,-0.12182380637053886,43.36496923385923
1.026154401577428,-0.12266828313878897,43.3699030522226
1.059572467486728,-0.123447017480018,43.37483687058596
1.0919723595538957,-0.12417635516786142,43.37977068894933
1.1233229437850552,-0.12485647278825564,43.38470450731269
1.1535940944968142,-0.12546520288322344,43.38963832567606
1.1827567232644716,-0.12597346782341431,43.39457214403943
1.2107828068742814,-0.12639359963981886,43.39950596240279
1.2376454142516453,-0.12677403096511358,43.40443978076616
1.2633187323397725,-0.12711826405661994,43.40937359912952
1.2877780909045666,-0.12741277388211603,43.41430741749289
1.310999986240606,-0.12764413929787352,43.41924123585626
1.3329621037567252,-0.12781000907270826,43.42417505421962
1.3536433394188077,-0.12788919762454526,43.42910887258299
1.3730238200290321,-0.1278880631800877,43.43404269094635
1.3910849223228567,-0.1278448785454258,43.43897650930972
1.4078092908645234,-0.12782065379883167,43.44391032767309
1.423180854724337,-0.12778059089299432,43.44884414603645
1.4371848429218699,-0.12763258934832103,43.45377796439982
1.4498077986196134,-0.1273894767411392,43.45871178276318
1.4610375920542369,-0.12710361408392415,43.46364560112655
1.4708634321922878,-0.12682913544142446,43.46857941948992
1.479275877099648,-0.126555104333442,43.47351323785328
1.4862668430146213,-0.12622031542947101,43.47844705621665
1.4918296121157824,-0.12579603815918564,43.483380874580014
1.4959588389773453,-0.12533222593779386,43.488314692943376
1.4986505557057392,-0.12480092096715316,43.493248511306746
1.499902175752465,-0.12426469441111228,43.49818232967011
1.4997124963996131,-0.12373597801349723,43.50311614803348
1.4980816999155708,-0.12314759453463316,43.50804996639684
1.4950113533798512,-0.12244753879178015,43.51298378476021
1.4905044071772886,-0.12167668989613482,43.51791760312358
1.4845651921629013,-0.1209160344024853,43.52285142148694
1.4771994155002202,-0.12017866969813853,43.52778523985031
1.4684141551771888,-0.11940114797820206,43.53271905821367
1.458217853204632,-0.11854177158543149,43.53765287657704
1.4466203075041437,-0.11762419496476686,43.54258669494041
1.4336326624929827,-0.11665554364477966,43.54752051330377
1.4192673983749844,-0.11566353268482393,43.552454331667136
1.4035383191481432,-0.1146486635491827,43.5573881500305
1.3864605393397815,-0.11357748885656031,43.56232196839387
1.3680504694826123,-0.1124456856624089,43.56725578675724
1.3483258003455176,-0.11125739346852134,43.5721896051206
1.3273054859337199,-0.11002648630802421,43.57712342348397
1.3050097252756248,-0.10877690462122157,43.58205724184733
1.281459943012691,-0.10749795007247036,43.5869910602107
1.256678768812125,-0.10616408100254394,43.59192487857407
1.2306900156213063,-0.10481255787243153,43.59685869693743
1.2035186567850937,-0.10343837829543288,43.6017925153008
1.1751908020483912,-0.10200356429142639,43.60672633366416
1.1457336724664058,-0.10053914813251023,43.61166015202753
1.115175574247331,-0.09910582130917774,43.616593970390895
1.0835458715519872,-0.09769542408658426,43.62152778875426
1.050874958276766,-0.09626147379759649,43.626461607117626
1.0171942288476759,-0.09479347454247058,43.63139542548099
0.9825360480520309,-0.09328903912403096,43.63632924384436
0.946933719938708,-0.09173770717851996,43.64126306220773
0.9104214558148517,-0.09019825748406385,43.64619688057109
0.8730343413714636,-0.08874747506845913,43.65113069893446
0.8348083029687191,-0.08732685264087053,43.65606451729782
0.7957800731128327,-0.08588609801035094,43.66099833566119
0.7559871551592043,-0.08442082663527181,43.66593215402456
0.7154677872741595,-0.08295399440648284,43.67086597238792
0.674260905690558,-0.08149905512148468,43.675799790751284
0.6324061072933613,-0.08004719572968604,43.68073360911465
0.5899436115693196,-0.07858917277819945,43.685667427478016
0.5469142219591326,-0.07710769878739655,43.690601245841385
0.503359286648461,-0.07561669161811305,43.69553506420475
0.459320658834727,-0.07414134762122387,43.70046888256812
0.4148406565097932,-0.07263959444613338,43.70540270093148
0.3699620217947365,-0.07108378821107636,43.71033651929485
0.3247278798682769,-0.06949233118710182,43.71527033765822
0.2791816975263003,-0.06791905698348492,43.72020415602158
0.23336724141319223,-0.06636452292160534,43.72513797438495
0.1873285359654504,-0.06480639029315506,43.73007179274831
0.14110982110716058,-0.06322156893430994,43.73500561111168
0.09475550973882817,-0.06162253361164884,43.739939429475044
0.048310145059570805,-0.06002452884657413,43.744873247838406
0.0018183577640115134,-0.058411124570134317,43.749807066201775
-0.0446751768440512,-0.056766613777973735,43.75474088456514
-0.09112578178211646,-0.05511310087129476,43.75967470292851
-0.13748882131970486,-0.05347231951407653,43.764608521291876
-0.18371974387071827,-0.05181380483453247,43.76954233965524
-0.2297741248040959,-0.05008902242427008,43.77447615801861
-0.27560770913246907,-0.04826544620435312,43.77940997638197
-0.3211764540386532,-0.04630299922330133,43.78434379474534
-0.3664365711970766,-0.04422575789283146,43.78927761310871
-0.4113445688514979,-0.04210350444776112,43.79421143147207
-0.4558572936077503,-0.039975260284746156,43.79914524983544
-0.49993197190049976,-0.037815299777865324,43.804079068198796
-0.5435262510961749,-0.035586530136607744,43.809012886562165
-0.5865982401905985,-0.033314062843382876,43.813946704925534
-0.6291065500630283,-0.03100428870400868,43.8188805232889
-0.671010333248704,-0.028667904634900206,43.823814341652266
-0.7122693231897494,-0.026329094856638605,43.82874816001563
-0.7528438729290687,-0.02395232583792814,43.833681978379
-0.7926949932077408,-0.021482135386984614,43.83861579674237
-0.8317843899311442,-0.01888505238099335,43.84354961510573
-0.8700745009670121,-0.016179066108288644,43.8484834334691
-0.9075285322397473,-0.013417189533918678,43.85341725183246
-0.9441104930870484,-0.0106117841019153,43.85835107019583
-0.9797852308441872,-0.007736138367107973,43.8632848885592
-1.0145184646233656,-0.004773423878268311,43.868218706922555
-1.048276818255384,-0.0017451456745423402,43.873152525285924
-1.0810278523613266,0.001346997636675922,43.87808634364929
-1.1127400955250115,0.0045254568274108245,43.883020162012656
-1.1433830745342846,0.00777793242020637,43.887953980376025
-1.1729273436640424,0.011099718860317189,43.89288779873939
-1.2013445129712752,0.014467296540862944,43.89782161710276
-1.2286072755756587,0.017842332145431482,43.90275543546612
-1.2546894338998804,0.021266123755929907,43.90768925382949
-1.2795659248432656,0.024768430750468508,43.91262307219286
-1.30321284386584,0.028345812047988205,43.91755689055622
-1.325607467959002,0.03201006992844302,43.92249070891959
-1.3467282774803915,0.03569967060948558,43.927424527282945
-1.366554976833059,0.03939020477400792,43.932358345646314
-1.3850685139679613,0.043142660326221806,43.93729216400968
-1.4022510986915122,0.04699510757080652,43.942225982373046
-1.4180862197609527,0.050924074026621004,43.947159800736415
-1.4325586607502023,0.05488817887775246,43.95209361909978
-1.4456545146720137,0.05890593118968242,43.95702743746315
-1.4573611973414031,0.06298708886996565,43.961961255826516
-1.4676674594682566,0.06713201663685575,43.96689507418988
-1.4765633974671013,0.07134375768756655,43.97182889255325
-1.4840404629737245,0.07561975125355085,43.97676271091661
-1.4900914710595439,0.0799336237646856,43.98169652927998
-1.4947106071357914,0.08425839137710454,43.98663034764335
-1.4978934325409525,0.0886353419582637,43.991564166006704
-1.4996368888060119,0.09308097625306364,43.99649798437007
-1.4999393005933996,0.09754296402429453,44.001431802733435
-1.4988003773068754,0.10203513760232416,44.006365621096805
-1.4962212133707766,0.10655246175008677,44.011299439460174
-1.492204287178368,0.11108114367470388,44.01623325782354
-1.4867534587102398,0.11565334973791842,44.021167076186906
-1.4798739658252011,0.12025066177429279,44.02610089455027
-1.4715724192269968,0.12483015665965076,44.03103471291364
-1.4618567961119622,0.12939985413359475,44.03596853127701
-1.4507364325034926,0.13398785480346098,44.04090234964037
-1.4382220142806954,0.13860859099454456,44.04583616800374
-1.4243255669101886,0.14318523068773442,44.0507699863671
-1.4090604438903136,0.14772933304996866,44.05570380473046
-1.3924413139194363,0.15228031464965486,44.06063762309383
-1.3744841468004736,0.15677490279274994,44.065571441457195
-1.3552061980948304,0.16119860098258637,44.070505259820564
-1.3346259925412758,0.16558859802630418,44.075439078183926
-1.3127633062547346,0.16995133874172808,44.080372896547296
-1.2896391477230795,0.1742785469910904,44.085306714910665
-1.265275737619377,0.17855432287487638,44.09024053327403
-1.239696487449297,0.18276280230353495,44.0951743516374
-1.2129259770544536,0.18687124848093006,44.10010817000076
-1.1849899309928162,0.1909279112759288,44.10504198836413
-1.1559151938194134,0.19496806075823625,44.1099758067275
-1.125729704290517,0.1989209532479761,44.11490962509086
-1.0944624685162976,0.20275105854268888,44.11984344345422
-1.0621435320884314,0.2065235746914928,44.124777261817584
-1.028803951207948,0.21026139340869723,44.129711080180954
-0.9944757628428963,0.2139521075538225,44.13464489854432
-0.9591919539426914,0.21753853707249482,44.139578716907685
-0.9229864297401481,0.22097020007924278,44.144512535271055
-0.8858939811711974,0.224290076531335,44.14944635363442
-0.8479502514427862,0.22755271179248646,44.154380171997786
-0.809191701782831,0.23074848480000898,44.15931399036115
-0.7696555764030123,0.23383932348444575,44.16424780872452
-0.7293798667102449,0.2368031321645066,44.16918162708789
-0.6884032747993934,0.23964551566972708,44.17411544545125
-0.6467651762632,0.2423502401465676,44.17904926381462
-0.6045055823553155,0.24489391405419678,44.183983082177974
-0.5616651015422106,0.24732767564845692,44.188916900541344
-0.5182849004815416,0.2496830589646168,44.19385071890471
-0.474406664463776,0.2519229581703882,44.198784537268075
-0.430072557355331,0.2540029388107081,44.203718355631445
-0.3853251810826784,0.25592982216875915,44.20865217399481
-0.3402075346942556,0.2577328799071623,44.213585992358176
-0.2947629730420981,0.2594361898243483,44.218519810721546
-0.2490351651203315,0.26106483954139564,44.22345362908491
-0.20306805210261097,0.2626077929844579,44.22838744744828
-0.15690580511803998,0.264041964039316,44.23332126581164
-0.11059278280525868,0.26533545056452085,44.23825508417501
-0.06417348868753364,0.26647573386839446,44.24318890253837
-0.017692528407787504,0.26748634556931433,44.24812272090173
0.028805433134515515,0.2683451622609726,44.2530565392651
0.07527571470256358,0.26903630385921606,44.257990357628465
0.1216736616582903,0.26959241595866124,44.262924175991834
0.16795468887205048,0.2700173370053632,44.267857994355204
0.21407432356550515,0.2703123327523445,44.272791812718566
0.2599882480473997,0.2704447359117438,44.277725631081935
0.3056523422990373,0.27042142390870016,44.2826594494453
0.35102272637114856,0.2702807831077132,44.28759326780867
0.39605580254882894,0.27000545032005435,44.292527086172036
0.4407082972460852,0.2695846103910853,44.2974609045354
0.48493730258885337,0.2690485043609354,44.30239472289877
0.5287003176461503,0.26839330363601943,44.30732854126212
0.5719552892706331,0.26763161165851646,44.31226235962549
0.61466065250842,0.2668085599127662,44.31719617798886
0.6567753705402467,0.26591191744938436,44.322129996352224
0.6982589741151408,0.2648843005576704,44.32706381471559
0.7390716004379674,0.2637413333236445,44.331997633078956
0.7791740314753512,0.26250259746587234,44.336931451442325
0.818527731640822,0.2611506376801441,44.341865269805695
0.8570948848252776,0.2596983707429348,44.34679908816906
0.8948384307353773,0.25817980823087205,44.351732906532426
0.9317221005056253,0.2565854829053747,44.35666672489579
0.9677104515506691,0.254845265673103,44.36160054325916
1.0027689016226065,0.25300276021025025,44.36653436162253
1.0368637620423158,0.25107676314002697,44.37146817998588
1.0699622700720213,0.24905994536538587,44.37640199834925
1.102032620397541,0.24698745100756714,44.381335816712614
1.1330439956913816,0.24490159813214554,44.38626963507598
1.1629665962257727,0.2427615309103275,44.39120345343935
1.1917716685079576,0.2404670272869859,44.396137271802715
1.2194315329106298,0.23798874948392698,44.401071090166084
1.2459196102696515,0.2353791838840389,44.40600490852945
1.2712104474251653,0.2327260747057964,44.410938726892816
1.2952797416799344,0.23007014405231993,44.415872545256185
1.3181043641526278,0.22730901795966127,44.42080636361955
1.339662382003137,0.2243505693524944,44.42574018198292
1.3599330795083384,0.22125734043744993,44.43067400034627
1.3788969779685123,0.21808032522419596,44.43560781870964
1.3965358544248838,0.2149016362597376,44.44054163707301
1.4128327591706662,0.2117076742192105,44.44547545543637
1.4277720320385936,0.20837130565864584,44.45040927379974
1.4413393174490639,0.2048555240097908,44.455343092163105
1.453521578205011,0.20125714003108439,44.460276910526474
1.46430710801954,0.19764924563984473,44.46521072888984
1.473685542765007,0.194048552470067,44.470144547253206
1.481647870432113,0.19039463331491613,44.475078365616575
1.4881864397897884,0.1865859636336069,44.48001218397994
1.493294967737578,0.18264086388303064,44.48494600234331
1.4969685453431396,0.17863302240943418,44.489879820706676
1.4992036425594626,0.1746506177102225,44.49481363907003
1.4999981116169727,0.17064050182257476,44.4997474574334
1.49935118908735,0.16648052773461008,44.50468127579676
1.4972634966171907,0.16217970760359124,44.50961509416013
1.4937370403305699,0.15782572989267446,44.5145489125235
1.4887752089013966,0.15343047842949012,44.519482730886864
1.482382770297034,0.14899893302492617,44.52441654925023
1.4745658671967277,0.14451307004870448,44.529350367613596
1.4653320110888055,0.13993529271978974,44.534284185976965
1.454690075052807,0.13528508802638886,44.539218004340334
1.442650285232998,0.13060649325896856,44.5441518227037
1.4292242110117694,0.12590492559571728,44.549085641067066
1.4144247538923187,0.12114709153787918,44.55401945943043
1.3982661351011685,0.11632136961286595,44.55895327779379
1.3807638819226893,0.11147749887633555,44.56388709615716
1.3619348127784117,0.10658513593829447,44.56882091452052
1.3417970210656165,0.10163348204214952,44.57375473288389
1.3203698577711125,0.09666637295077027,44.578688551247254
1.2976739128760177,0.09170929622329682,44.58362236961062
1.273730995570549,0.08677069495966419,44.58855618797399
1.248564113296695,0.08183220055876678,44.593490006337355
1.2221974496397656,0.07683948142968194,44.598423824700724
1.194656341089878,0.07178690059819053,44.603357643064086
1.165967252695012,0.06672741414698607,44.608291461427456
1.1361577526303708,0.06169017319748816,44.613225279790825
1.1052564857071447,0.05664924833219567,44.61815909815419
1.073293145846719,0.05157327913076728,44.62309291651755
1.0402984475473191,0.04645055869421832,44.62802673488091
1.0063040963691778,0.04129507736423352,44.63296055324428
0.9713427584678831,0.03612798841984695,44.63789437160765
0.9354480292047356,0.03094839856222225,44.64282818997101
0.898654400863553,0.025773066751521596,44.64776200833438
0.8609972295065476,0.020594192476175725,44.652695826697745
0.8225127009991268,0.01542207973469996,44.657629645061114
0.7832377962383336,0.010283926746657917,44.66256346342448
0.7432102556166256,0.005140917411807084,44.667497281787846
0.70246854275589,-4.738105329734288e-05,44.672431100151215
0.6610518075468599,-0.005270885002890932,44.67736491851458
0.6189998485286825,-0.010444128797480605,44.68229873687795
0.5763530746456165,-0.015535512234445006,44.68723255524131
0.5331524664167212,-0.020535203119458466,44.69216637360467
0.48943953655627337,-0.025458749264093396,44.69710019196804
0.44525629008354817,-0.030350333413654496,44.7020340103314
0.4006451839583391,-0.035178673954078185,44.70696782869477
0.3556490862834849,-0.039922024505257295,44.71190164705814
0.310311235111098,-0.04460260049340024,44.716835465421504
0.2646751968941142,-0.049252661983302935,44.72176928378487
0.2187848246222791,-0.0538807883932819,44.726703102148235
0.17268421568195283,-0.058434357866290115,44.731636920511605
0.1264176694822492,-0.06288580796826113,44.736570738874974
0.08002964488619478,-0.06723090461584431,44.741504557238336
0.033564717488667295,-0.07146377313823814,44.746438375601706
-0.012932463216987511,-0.07560894228562545,44.75137219396506
-0.05941721674454301,-0.07967861389086314,44.75630601232843
-0.10584487454940668,-0.08366424687717469,44.7612398306918
-0.15217082295166454,-0.08750138044029272,44.76617364905516
-0.19835054600724825,-0.09114746782501504,44.77110746741853
-0.2443396682839195,-0.09466165089675266,44.77604128578189
-0.2900939975035764,-0.09813511423138864,44.78097510414526
-0.335569567007312,-0.10157915015478267,44.78590892250863
-0.3807226780044956,-0.10491804472508683,44.790842740871994
-0.4255099415643706,-0.1081073109979113,44.795776559235364
-0.4698883203094859,-0.11115551569978767,44.800710377598726
-0.5138151697717183,-0.11407451050760249,44.805644195962095
-0.5572482793703415,-0.11687889462163029,44.81057801432546
-0.6001459129735452,-0.1195938202836024,44.81551183268882
-0.6424668490041384,-0.12220560017194568,44.82044565105219
-0.684170420050001,-0.1247116027610123,44.82537946941555
-0.7252165519431917,-0.12712413440270923,44.83031328777892
-0.7655658022677811,-0.1294313442806243,44.83524710614229
-0.8051793982617187,-0.13159328076456797,44.84018092450565
-0.8440192740744878,-0.13359300305626284,44.84511474286902
-0.8820481073454677,-0.1354487031247218,44.850048561232384
-0.9192293550685566,-0.1372121667057171,44.854982379595754
-0.9555272887069325,-0.13891681530650277,44.85991619795912
-0.9909070285258383,-0.1405304075622503,44.864850016322485
-1.0253345771097064,-0.1419796795216083,44.869783834685855
-1.0587768520308456,-0.14326268825835564,44.87471765304921
-1.0912017176397049,-0.14445389971709005,44.87965147141258
-1.122578015944782,-0.14558375323562658,44.88458528977595
-1.152875596553063,-0.1466066843886888,44.88951910813931
-1.1820653456428127,-0.1474903380826458,44.89445292650268
-1.2101192139394328,-0.14824911203406818,44.89938674486604
-1.2370102436692465,-0.14894975930237048,44.90432056322941
-1.2627125944636648,-0.1495769832779212,44.90925438159278
-1.287201568190082,-0.150103517378989,44.91418819995614
-1.3104536326851097,-0.1505448537831156,44.91912201831951
-1.3324464443671922,-0.15092467488611178,44.924055836682875
-1.3531588697072712,-0.1512518227975426,44.928989655046244
-1.3725710055364866,-0.15148911538755713,44.933923473409614
-1.3906641981718184,-0.15161289333872424,44.93885729177297
-1.4074210613410085,-0.15170629201524558,44.94379111013634
-1.4228254928893176,-0.15176739792168956,44.9487249284997
-1.4368626902528119,-0.15176519769196442,44.95365874686307
-1.449519164682341,-0.15172284755898435,44.95859256522644
-1.4607827542054392,-0.15162718029755215,44.9635263835898
-1.470642635313043,-0.1514662405371464,44.96846020195317
-1.4790893333600679,-0.15124142975814597,44.97339402031653
-1.4861147316699996,-0.15096630086891136,44.9783278386799
-1.4917120793343008,-0.1506325307073041,44.98326165704327
-1.4958759976996396,-0.1502442080578718,44.988195475406634
-1.4986024855363942,-0.14976990320531122,44.993129293770004
-1.4998889228834975,-0.14922440357776515,44.99806311213336
-1.4997340735660976,-0.14860395481469038,45.00299693049673
-1.4981380863833667,-0.1479166729429883,45.0079307488601
-1.495102494965589,-0.14721046419500947,45.01286456722346
-1.4906302163003633,-0.14643099777606097,45.01779838558683
-1.4847255479296961,-0.14556694448581117,45.02273220395019
-1.4773941638202361,-0.14465408388824724,45.02766602231356
-1.4686431089111232,-0.14370229233966023,45.03259984067693
-1.4584807923442358,-0.14270494709594492,45.03753365904029
-1.4469169793836056,-0.14166323341093337,45.04246747740366
-1.4339627820316871,-0.14058765094279416,45.047401295767024
-1.4196306483515162,-0.13947487460921004,45.05233511413039
-1.403934350505058,-0.13831513285582,45.05726893249376
-1.386888971519114,-0.13712318648945224,45.06220275085712
-1.3685108907914871,-0.13593197274116903,45.06713656922049
-1.3488177683517788,-0.13469790033580686,45.07207038758385
-1.3278285278910722,-0.13338948185874747,45.07700420594722
-1.305563338577923,-0.1320372898111715,45.08193802431059
-1.2820435956769283,-0.13065590133561486,45.08687184267395
-1.2572918999895395,-0.12923476461903835,45.09180566103732
-1.2313320361364044,-0.12778088000448298,45.09673947940068
-1.2041889497017317,-0.12629578078070933,45.10167329776405
-1.1758887232627055,-0.12478640830398505,45.10660711612742
-1.1464585513258205,-0.12321923925732323,45.11154093449078
-1.1159267141947142,-0.12154649204312623,45.11647475285415
-1.0843225507952357,-0.11978480665529151,45.121408571217515
-1.0516764304823871,-0.11802170752835953,45.12634238958088
-1.0180197238577062,-0.1162763411272507,45.131276207944246
-0.9833847726245609,-0.11445986542908514,45.13621002630761
-0.9478048585096036,-0.11256757146427787,45.14114384467098
-0.911314171281926,-0.11066366293141776,45.14607766303434
-0.873947775898587,-0.1087985900234191,45.15101148139771
-0.835741578810159,-0.10692386302532085,45.15594529976108
-0.7967322934569708,-0.1050040280539934,45.16087911812444
-0.756957404989963,-0.10302600792406785,45.16581293648781
-0.7164551342503305,-0.10100791548220117,45.17074675485117
-0.6752644010418594,-0.0990037647942811,45.17568057321454
-0.6334247867320002,-0.09702721471362183,45.18061439157791
-0.5909764962168258,-0.09505289570904087,45.185548209941274
-0.547960319286759,-0.09307105480573732,45.190482028304636
-0.504417591431021,-0.09106911577500258,45.195415846668
-0.46039015411653117,-0.08902138255701365,45.20034966503137
-0.41592031458187995,-0.08694532067162655,45.20528348339474
-0.3710508051825082,-0.08487186532144154,45.2102173017581
-0.32582474232819053,-0.08279313459950888,45.21515112012147
-0.2802855850514803,-0.08067211944231918,45.22008493848483
-0.23447709324609292,-0.07845832168733591,45.2250187568482
-0.18844328561733054,-0.07614685378665607,45.22995257521157
-0.14222839738299353,-0.07380818246947914,45.23488639357493
-0.09587683776622137,-0.07151885980732003,45.2398202119383
-0.0494331473219777,-0.06927554002814619,45.244754030301664
-0.0029419551361496987,-0.0670207187256135,45.24968784866503
0.04355206405957774,-0.06474196210751965,45.254621667028395
0.09000423281670875,-0.06246310858068686,45.25955548539176
0.13636991390238506,-0.06021129978625467,45.26448930375513
0.18260455319191482,-0.058023883386736905,45.26942312211849
0.22866372248279754,-0.05590241015643401,45.27435694048186
0.27450316218648035,-0.053817786762161965,45.27929075884523
0.32007882385892555,-0.05175032384294453,45.28422457720859
0.3653469125282101,-0.049676180897797594,45.28915839557196
0.4102639287781218,-0.04763537368986439,45.29409221393532
0.4547867105481776,-0.045611828356443646,45.29902603229869
0.49887247460904904,-0.043619274137482844,45.30395985066206
0.542478857674368,-0.041692220864641666,45.30889366902542
0.5855639571090809,-0.03978852027882882,45.313827487388785
0.6280863711943407,-0.03786258315600359,45.31876130575215
0.670005238912239,-0.03595245595726353,45.32369512411552
0.7112802792097326,-0.03408013056494988,45.32862894247888
0.7518718297064086,-0.03226588007611566,45.33356276084225
0.7917408848069697,-0.030554704984585016,45.33849657920562
0.8308491331826334,-0.02895855743825841,45.34343039756898
0.8691589945860998,-0.027478113867103002,45.34836421593235
0.9066336559629309,-0.02606151494524387,45.35329803429571
0.9432371068268378,-0.024650425237373562,45.35823185265908
0.9789341738627119,-0.023243779758713768,45.36316567102245
1.0136905547259019,-0.021885806842386744,45.36809948938581
1.0474728510044438,-0.020619784261219857,45.37303330774918
1.080248600312373,-0.019432141164362208,45.37796712611254
1.1119863074838785,-0.018233660121791808,45.38290094447591
1.142655474837777,-0.017015529333941487,45.387834762839276
1.1722266314836955,-0.015824563300516487,45.39276858120264
1.2006713616416997,-0.014691359377321377,45.39770239956601
1.2279623319474515,-0.013571179077315434,45.40263621792937
1.2540733177180214,-0.012434733698491312,45.40757003629274
1.2789792281515842,-0.011246130507030059,45.41250385465611
1.3026561304382094,-0.01006299425010991,45.41743767301947
1.3250812727574597,-0.00896420957907329,45.42237149138284
1.3462331061411386,-0.007961593497797655,45.4273053097462
1.3660913051805919,-0.006987701952618128,45.43223912810957
1.3846367875577528,-0.005996541875780923,45.43717294647294
1.4018517323819608,-0.0050433037095625214,45.442106764836296
1.4177195973147019,-0.004198186011231622,45.447040583199666
1.4322251344653667,-0.003451799137797862,45.45197440156303
1.4453544050436267,-0.00273969629750215,45.4569082199264
1.4570947927535203,-0.002044814077608923,45.46184203828977
1.4674350159167489,-0.001360988408087549,45.46677585665313
1.4763651383137246,-0.0007294348353130121,45.4717096750165
1.4838765787314143,-0.00016859025759387468,45.47664349337986
1.4899621192094117,0.00031715552537658567,45.48157731174323
1.4946159119757687,0.0007516632134321577,45.4865111301066
1.4978334850663648,0.0011870226972008691,45.49144494846996
1.4996117466221195,0.0016411945439289755,45.49637876683333
1.4999489878600516,0.002074862446971573,45.50131258519669
1.4988448847152995,0.0024359363850382943,45.506246403560056
1.4963004981525208,0.0027233773172488495,45.511180221923425
1.492318273146384,0.0029783141926527355,45.51611404028679
1.486902036332112,0.003303191604729438,45.52104785865016
1.4800569923284,0.00369546945762277,45.52598167701352
1.471789718736059,0.004049715237936697,45.53091549537689
1.4621081598175178,0.00431946959601642,45.53584931374026
1.4510216188628657,0.004586479748183152,45.54078313210362
1.438540749250068,0.004918238299626105,45.54571695046699
1.4246775442078983,0.005332004127220878,45.55065076883035
1.4094453252911692,0.005779547583893535,45.55558458719372
1.3928587295797854,0.006181129733352978,45.56051840555709
1.3749336956135334,0.006559318104877181,45.565452223920445
1.355687448076136,0.006989380514626447,45.570386042283815
1.3351384812437923,0.007470615570523703,45.57531986064718
1.3133065412132827,0.007953620108758601,45.580253679010546
1.29021260692744,0.00843882543355098,45.585187497373916
1.2658788700159969,0.008959660809231267,45.59012131573728
1.2403287134707626,0.009512706643834473,45.59505513410065
1.2135866891765337,0.010096504156634798,45.59998895246401
1.1856784943181111,0.010726063710483312,45.60492277082738
1.1566309466875007,0.011405254825879937,45.60985658919075
1.1264719589137544,0.012147351177203131,45.61479040755411
1.0952305116408068,0.012977266478330673,45.61972422591748
1.062936625679289,0.013866093412453907,45.62465804428084
1.0296213331585744,0.014783053506461237,45.629591862644205
0.9953166477072665,0.015753377276065062,45.634525681007574
0.9600555336902648,0.01682725568192132,45.639459499370936
0.9238718745321581,0.017998520111211717,45.644393317734306
0.8868004401581264,0.019274079038626414,45.64932713609767
0.8488768535819661,0.020638943403993908,45.65426095446104
0.8101375566754527,0.02208709943644433,45.65919477282441
0.7706197751498194,0.023574333846296702,45.66412859118777
0.7303614827846856,0.025065150849571394,45.66906240955114
0.6894013649381837,0.026587665077992362,45.6739962279145
0.6477787813725651,0.028180699802380485,45.67893004627787
0.6055337284327763,0.029836034275035936,45.68386386464124
0.5627068006126099,0.031499360660371886,45.6887976830046
0.519339151546026,0.03316075485923424,45.693731501367964
0.4754724544619881,0.03481705970646659,45.698665319731326
0.4311488621389097,0.036452826058332,45.703599138094695
0.38641096639904987,0.03811248555565999,45.708532956458065
0.34130175718105704,0.03982503879484371,45.71346677482143
0.29586458122911474,0.041575652381750164,45.718400593184796
0.25014310044046467,0.04333333398654554,45.72333441154816
0.2041812499087559,0.04509392415258637,45.72826822991153
0.15802319570612913,0.04686785156723399,45.7332020482749
0.11171329244251459,0.04859556948990105,45.73813586663826
0.0652960406438246,0.05022597576674493,45.74306968500163
0.018816043990373288,0.05181193531765485,45.74800350336499
-0.02768203354426642,0.05340976879990564,45.75293732172836
-0.07415351061190759,0.05498889412427847,45.75787114009172
-0.12055373142552367,0.05654757096362895,45.762804958455085
-0.16683810867053755,0.058094686861656204,45.767738776818454
-0.21296216634947027,0.05961081494603242,45.77267259518182
-0.2588815825208923,0.061120433630451006,45.777606413545186
-0.30455223188898,0.06265528450169268,45.782540231908555
-0.3499302282053837,0.06422049093157856,45.78747405027192
-0.39497196644053717,0.06577156550704627,45.79240786863529
-0.43963416468474725,0.0672371987013904,45.79734168699865
-0.4838739057396021,0.06861175250224051,45.80227550536202
-0.5276486783577918,0.06993222540528331,45.80720932372539
-0.5709164180936237,0.07124472640348065,45.81214314208875
-0.6136355477242148,0.07257540929424149,45.81707696045212
-0.6557650172016933,0.07390490989229623,45.822010778815475
-0.6972643430999184,0.07517242859937548,45.826944597178844
-0.7380936475159529,0.07637589694388136,45.831878415542214
-0.7782136963896548,0.07756212346121055,45.836812233905576
-0.8175859372053523,0.07876069003611398,45.841746052268945
-0.8561725360374949,0.07997989799972652,45.84667987063231
-0.8939364139069151,0.08118202788656724,45.85161368899568
-0.9308412824106246,0.08235777170007996,45.856547507359046
-0.9668516785925806,0.08351751873744254,45.86148132572241
-1.0019329990212258,0.08463065873186924,45.86641514408578
-1.0360515330407012,0.08569756790494346,45.87134896244914
-1.069174495164518,0.08674482230178276,45.87628278081251
-1.1012700565799198,0.08777592196795991,45.88121659917587
-1.1323073757332092,0.08878552307860645,45.886150417539234
-1.1622566279664854,0.08973894130359493,45.8910842359026
-1.191089034176599,0.09062461433793763,45.896018054265966
-1.2187768884702737,0.09144918274714371,45.900951872629335
-1.245293584787091,0.09225934554214156,45.905885690992704
-1.2706136424663557,0.09305321516736857,45.91081950935607
-1.2947127307320698,0.09380808477904118,45.915753327719436
-1.3175676920729311,0.09452282016918671,45.9206871460828
-1.3391565644953836,0.09518458969813506,45.92562096444617
-1.3594586026272,0.0958100482669159,45.93055478280954
-1.3784542976524856,0.09643466804931072,45.9354886011729
-1.3961253960583238,0.09701418557822336,45.94042241953627
-1.4124549171748884,0.09755256409312629,45.945356237899624
-1.427427169492888,0.09807016536021945,45.95029005626299
-1.4410277657418809,0.09855285742669519,45.95522387462636
-1.4532436367153454,0.0989940407060317,45.960157692989725
-1.4640630438294664,0.09939854926140419,45.965091511353094
-1.4734755904028387,0.09975896608763511,45.97002532971646
-1.4814722316471478,0.1000566939289142,45.974959148079826
-1.4880452833584288,0.1003219278627658,45.979892966443195
-1.4931884293010973,0.10057825449207666,45.98482678480656
-1.4968967272774187,0.10078648236353084,45.98976060316993
-1.4991666138765631,0.10091001039427723,45.99469442153329
-1.4999959078988234,0.1009722604075988,45.99962823989666
-1.499383812451572,0.10100268569872226,46.00456205826003
-1.4973309157150418,0.10099830510820648,46.00949587662338
-1.493839190377091,0.10096189983064072,46.01442969498675
-1.488911991737656,0.10090676040258412,46.019363513350115
-1.4825540544844418,0.10081281744811087,46.024297331713484
-1.474771488143356,0.100684303831871,46.02923115007685
-1.465571771207553,0.1005552288251067,46.034164968440216
-1.454963743951225,0.10039069188369787,46.039098786803585
-1.4429575999347182,0.10014722817550276,46.04403260516695
-1.4295648762091844,0.09986941336586161,46.04896642353032
-1.4147984422303737,0.09960160870328134,46.053900241893686
-1.3986724874919818,0.09933992643852596,46.05883406025705
-1.3812025078904666,0.09902364224052984,46.06376787862042
-1.3624052908347712,0.09861981369529796,46.06870169698378
-1.342298899114613,0.09814390484067101,46.07363551534714
-1.3209026535435382,0.09765341034900711,46.07856933371051
-1.298237114393072,0.09719926937536293,46.083503152073874
-1.2743240616355218,0.09675257800188679,46.08843697043724
-1.2491864740152756,0.09621709335513984,46.093370788800605
-1.222848506967538,0.09556662065364067,46.098304607163975
-1.19533546940696,0.09488195157275756,46.103238425527344
-1.1666737994074725,0.09425254184182567,46.10817224389071
-1.1368910387970204,0.09368506779743255,46.113106062254076
-1.1060158066920414,0.093120878208048,46.11803988061744
-1.0740777719963532,0.09244674633599917,46.12297369898081
-1.0411076248916646,0.09169637757742029,46.12790751734418
-1.0071370473463628,0.09090713663851342,46.13284133570753
-0.9721986826712186,0.09013948649101808,46.1377751540709
-0.9363261041518879,0.08944718732861257,46.142708972434264
-0.8995537827868968,0.08878292003510473,46.14764279079763
-0.8619170541639716,0.08809987827724887,46.152576609161
-0.8234520845045755,0.08738970339168615,46.157510427524365
-0.7841958359109443,0.08665197004853928,46.162444245887734
-0.7441860308483557,0.08592720295465461,46.167378064251096
-0.7034611158960139,0.08525864177144063,46.172311882614466
-0.6620602248031209,0.08465409025395595,46.177245700977835
-0.6200231408839212,0.08406388356174826,46.1821795193412
-0.5773902587885137,0.0834557706806544,46.18711333770457
-0.5342025456870299,0.08281173698637044,46.19204715606793
-0.4905015019025191,0.08214673875224765,46.19698097443129
-0.44632912103234124,0.08149305328510321,46.20191479279466
-0.4017278495955407,0.08087178343124103,46.20684861115802
-0.35674054624419427,0.08029031274816034,46.21178242952139
-0.3114104405799409,0.07972544380284599,46.216716247884754
-0.2657810916127506,0.07916286089559814,46.221650066248124
-0.21989634590438845,0.07857217758159805,46.22658388461149
-0.17380029543474507,0.0779340552582053,46.231517702974855
-0.12753723523239613,0.07729190909855876,46.236451521338225
-0.0811516208104892,0.07670600599983862,46.24138533970159
-0.03468802544797933,0.07614352358827031,46.246319158064956
0.011808902641863645,0.0755554516383017,46.251252976428326
0.05829448321538808,0.07492139457628041,46.25618679479169
0.10472404693335573,0.07422988087480138,46.26112061315505
0.1510529782844028,0.07349571986564284,46.26605443151841
0.19723675845806135,0.0727600306010398,46.27098824988178
0.24323100812348986,0.07206180681372695,46.27592206824515
0.2889915300754486,0.07142065183345898,46.280855886608514
0.3344743517044196,0.07085271482755942,46.28578970497188
0.3796357672509131,0.07034493437509588,46.290723523335245
0.4244323798041713,0.0698600988672987,46.295657341698615
0.46882114300294186,0.06938859851350529,46.300591160061984
0.5127594024002229,0.06889832309456746,46.305524978425346
0.5562049364513887,0.06834221514771933,46.310458796788716
0.5991159970855354,0.06771812077238186,46.31539261515208
0.6414513498229724,0.0670553994796696,46.32032643351545
0.6831703133983766,0.06641028272520119,46.32526025187881
0.724232798852378,0.0658217936417806,46.33019407024217
0.764599348054735,0.06525196391125324,46.33512788860554
0.8042311716201838,0.06466331795383931,46.3400617069689
0.8430901861828813,0.06404236016728354,46.34499552533227
0.8811390509912936,0.06336316331129878,46.34992934369564
0.9183412037902342,0.06265564851228471,46.354863162059004
0.9546608959547267,0.06197518340093883,46.359796980422374
0.9900632268416711,0.061307189835782296,46.364730798785736
1.0245141773270456,0.06061096421830696,46.369664617149105
1.057980642495632,0.05986066251852009,46.374598435512475
1.0904304634526587,0.05906572322638501,46.37953225387584
1.121832458226365,0.05828134198655281,46.384466072239206
1.1521564517312624,0.05750269389409534,46.38939989060256
1.1813733047646944,0.05668645246790629,46.39433370896593
1.2094549420070992,0.05585189239569667,46.3992675273293
1.236374379000778,0.05500103381331376,46.40420134569266
1.262105748079861,0.05414375919395888,46.40913516405603
1.286624323227188,0.053255911349714594,46.414068982419394
1.309906543834561,0.052314900982300114,46.41900280078276
1.3319300373424907,0.05136843604039112,46.42393661914613
1.3526736407387892,0.05041985240972405,46.428870437509495
1.372117420894824,0.049422929121663337,46.433804255872865
1.3902426937195733,0.04836166497773478,46.43873807423623
1.4070320421139781,0.04726190789479454,46.443671892599596
1.4224693327073947,0.04615677911700366,46.44860571096296
1.4365397313605681,0.0450535698962115,46.45353952932632
1.4492297174203654,0.04392193777934624,46.45847334768969
1.4605270967119564,0.04271839518690459,46.46340716605305
1.470421013256737,0.041463568928422366,46.46834098441642
1.4789019597040012,0.04016573271621064,46.47327480277979
1.4859617864669046,0.03885257216094298,46.47820862114315
1.491593709553657,0.0375447464377981,46.48314243950652
1.4957923170864091,0.03616650472740995,46.488076257869885
1.4985535745016987,0.03468814692755292,46.493010076233254
1.4998748284273682,0.03314987067348661,46.49794389459662
1.4997548092322972,0.031602225626426714,46.502877712959986
1.4981936322463982,0.030058899653099366,46.507811531323355
1.495192797649821,0.02845329896754402,46.51274534968671
1.490755189031338,0.026752560358108482,46.51767916805008
1.4848850706174923,0.024962936448721145,46.52261298641344
1.477588083174908,0.023149949497275238,46.52754680477681
1.4688712385899405,0.0213788271948874,46.53248062314018
1.4587429131307896,0.019596288448788045,46.53741444150354
1.4472128393984205,0.01773279953903125,46.54234825986691
1.4342920969743416,0.015764912236480088,46.547282078230275
1.419993101773744,0.013737300832063664,46.552215896593644
1.4043295941148861,0.011737212691749184,46.55714971495701
1.3873166255155214,0.009788585857036894,46.562083533320376
1.3689705442294018,0.007845534965169427,46.567017351683745
1.3493089795368858,0.005843648203802097,46.57195117004711
1.3283508248043312,0.003764878013078793,46.57688498841047
1.3061162193290727,0.001646804420497785,46.58181880677384
1.282626528986907,-0.00041656275471647187,46.5867526251372
1.2579043257008495,-0.00242710512103798,46.59168644350057
1.2319733657514609,-0.004427559439374404,46.59662026186393
1.2048585669483602,-0.006452941011658517,46.6015540802273
1.1765859846863689,-0.008531489983502972,46.60648789859067
1.1471827869077809,-0.010627064542975607,46.611421716954034
1.1166772279960608,-0.012727215794621867,46.6163555353174
1.0850986216255334,-0.014817910624802326,46.621289353680766
1.052477312592657,-0.016897269400491237,46.626223172044135
1.0188446476572184,-0.01898416682249165,46.631156990407504
0.984232945420164,-0.021113063185265336,46.63609080877087
0.9486754652675178,-0.023301338142064004,46.64102462713423
0.9122063754109306,-0.02549468935787239,46.64595844549759
0.8748607200539875,-0.027634803955915253,46.65089226386096
0.8366743857174299,-0.029718134786115763,46.65582608222433
0.7976840667549676,-0.031786286799922674,46.66075990058769
0.7579272300921077,-0.03386630515818692,46.66569371895106
0.7174420792236935,-0.03595786394713332,46.670627537314424
0.6762675175024614,-0.038058541211717645,46.67556135567779
0.6344431107562086,-0.04014450839405761,46.68049517404116
0.5920090492676233,-0.04215650490488704,46.685428992404525
0.5490061091541192,-0.044051904980174056,46.690362810767894
0.5054756131851198,-0.04585711949261598,46.695296629131256
0.46145939107365774,-0.04768417312387596,46.70023044749462
0.41699973928122075,-0.049565809445849665,46.70516426585799
0.372139380373717,-0.05145602762685492,46.71009808422135
0.326921421967868,-0.0533341674235385,46.71503190258472
0.28138931530843103,-0.055180640224622844,46.71996572094808
0.2355868135139759,-0.05699554321756926,46.72489953931145
0.18955792953391676,-0.05876518780872562,46.72983335767482
0.1433468938546073,-0.06045804567293258,46.73476717603818
0.09699811199723918,-0.062087255371220736,46.73970099440155
0.050556121847547784,-0.06367400767053329,46.744634812764914
0.004065550857472622,-0.06521105787307932,46.749568631128284
-0.04242892683805621,-0.06670181953618003,46.75450244949165
-0.08888263335004191,-0.0681321868300255,46.759436267855016
-0.13525092996795304,-0.06952960133054478,46.76437008621838
-0.18148926005375782,-0.07092189014617596,46.76930390458174
-0.22755319185827844,-0.07228693358151936,46.77423772294511
-0.2733984612166935,-0.07356775158131414,46.77917154130848
-0.3189810140829969,-0.07472524608498322,46.78410535967184
-0.3642570488634005,-0.07580057352304663,46.78903917803521
-0.40918305850587716,-0.07683502444382134,46.79397299639857
-0.453715872308017,-0.07782391576391336,46.79890681476194
-0.49781269740042033,-0.07873973860108201,46.80384063312531
-0.5414311598678602,-0.07960081935393892,46.808774451488674
-0.5845293454677498,-0.08042382793169861,46.81370826985204
-0.6270658399065229,-0.08119775009573259,46.818642088215405
-0.6689997686359841,-0.08189072036074259,46.823575906578775
-0.7102908361305963,-0.08248543087444267,46.82850972494214
-0.7508993646087972,-0.08298802101350936,46.8334435433055
-0.7907863321607307,-0.08346243854100091,46.83837736166887
-0.8299134102450256,-0.08392106863046474,46.84331118003223
-0.868243000520367,-0.08432753842543671,46.8482449983956
-0.9057382709742786,-0.0846778120673873,46.85317881675897
-0.9423631913165414,-0.08495415601699877,46.85811263512233
-0.9780825676015422,-0.08513927002104352,46.8630464534857
-1.012862076046953,-0.08524122246214928,46.86798027184906
-1.046668296016908,-0.08527200459927503,46.87291409021243
-1.079468742136414,-0.08524883143940297,46.8778479085758
-1.1112318955076714,-0.08517742800430401,46.882781726939164
-1.1419272339976667,-0.08504153614907452,46.887715545302534
-1.1715252615673828,-0.08482615056607196,46.89264936366589
-1.1999975366157833,-0.08454172183890982,46.89758318202926
-1.227316699309992,-0.08419838881379213,46.90251700039263
-1.2534564978760026,-0.08381022682715099,46.90745081875599
-1.278391813825138,-0.08336238413106427,46.91238463711936
-1.3020986860907149,-0.08282573488379144,46.91731845548272
-1.3245543340533141,-0.08218339175647466,46.92225227384609
-1.3457371794310222,-0.08150760377836491,46.92718609220946
-1.365626867014764,-0.08083022848683241,46.93211991057282
-1.3842042842282851,-0.08011945098907489,46.93705372893619
-1.401451579493852,-0.07931653549117941,46.941987547299554
-1.417352179386439,-0.07839912351322718,46.946921365662924
-1.4318908045594898,-0.07740697691004686,46.95185518402629
-1.445053484427402,-0.07635448418992621,46.95678900238965
-1.4568275705902638,-0.07526746534777778,46.96172282075302
-1.4672017489879747,-0.07411828586609942,46.96665663911638
-1.4761660507723744,-0.0728689957361127,46.97159045747975
-1.483711861886462,-0.07154220437723566,46.97652427584312
-1.4898319313420276,-0.07015464249707719,46.98145809420648
-1.494520378187263,-0.06871005756907475,46.98639191256985
-1.4977726971579102,-0.0671927996722136,46.99132573093321
-1.4995857630065828,-0.06559921390199283,46.99625954929658
-1.4999578335058368,-0.0639340657642102,47.00119336765995
-1.498888551122374,-0.06219358303389473,47.00612718602331
-1.4963789433605563,-0.06037313105189484,47.01106100438668
-1.4924314217751213,-0.05849100271250255,47.01599482275004
-1.4870497796537732,-0.056600019062367696,47.02092864111341
-1.4802391883721215,-0.05465387530257479,47.02586245947678
-1.4720061924244205,-0.05262076170275256,47.03079627784014
-1.4623587031346594,-0.050488667383738625,47.03573009620351
-1.4513059910544825,-0.04829068067518362,47.04066391456687
-1.4388586770546867,-0.04607148063426614,47.04559773293024
-1.4250287221194742,-0.04384615617386671,47.05053155129361
-1.4098294158527276,-0.041582404989177216,47.05546536965697
-1.393275363707605,-0.03924575622667976,47.06039918802034
-1.3753824729517978,-0.03687198600707042,47.0653330063837
-1.3561679373817097,-0.03448785350114018,47.07026682474707
-1.3356502208005703,-0.032125798105040244,47.07520064311044
-1.3138490392759476,-0.029788596043496422,47.0801344614738
-1.2907853421938993,-0.027402874753681736,47.08506827983717
-1.2664812921283746,-0.024965961345893465,47.09000209820053
-1.2409602435442089,-0.022512636555919837,47.0949359165639
-1.2142467203555318,-0.020070932892966506,47.09986973492727
-1.1863663923596588,-0.017674950402227253,47.10480355329063
-1.1573460505704134,-0.01529196345316667,47.109737371654
-1.127213581474023,-0.012871545228175303,47.11467119001736
-1.095997940231787,-0.010400201907898872,47.11960500838073
-1.0637291228566526,-0.007921810167586826,47.1245388267441
-1.0304381373889655,-0.0054751821885283035,47.12947264510746
-0.9961569740998041,-0.003042758211016601,47.13440646347083
-0.9609185747510051,-0.0006365458081929032,47.139340281834194
-0.9247568009400452,0.0017547734516224532,47.144274100197556
-0.8877064015616312,0.00416237722128868,47.149207918560926
-0.849802979416703,0.00656792287291442,47.15414173692429
-0.8110829570001674,0.008956915881625963,47.15907555528766
-0.7715835415020551,0.011322166909832827,47.16400937365102
-0.7313426890534713,0.013642118465683981,47.16894319201439
-0.6903990682539479,0.015933727987730316,47.17387701037776
-0.6487920230134762,0.018224328525790357,47.17881082874112
-0.6065615347456249,0.02053053739915354,47.18374464710449
-0.5637481839484972,0.02287006354723645,47.18867846546785
-0.5203931112095667,0.025248689495337654,47.19361228383122
-0.47653797767276984,0.027641895414272925,47.19854610219459
-0.43222492500492643,0.030035838197754197,47.20347992055795
-0.3874965349003581,0.032406416043598014,47.208413738921315
-0.3423957881634753,0.03472241178396445,47.21334755728468
-0.29696602340661565,0.03695215528269481,47.21828137564805
-0.2512508954053913,0.039171138287639524,47.223215194011416
-0.20529433314895573,0.04141427227750837,47.22814901237478
-0.15914049762762705,0.04363570415123739,47.23308283073815
-0.11283373939756496,0.045820317234555076,47.23801664910151
-0.0664185559624446,0.047959729293400644,47.24295046746488
-0.019939549015112856,0.05005777204412053,47.24788428582825
0.0265586184217228,0.052147269788152525,47.25281810419161
0.07303126491374254,0.05422834574711254,47.25775192255498
0.11943373355009909,0.05629739731666817,47.26268574091834
0.1657214348561343,0.058315297170923444,47.267619559281705
0.21184988964043658,0.06026155400804484,47.272553377645075
0.2577747717359315,0.06214262734482674,47.27748719600844
0.3034519505947691,0.0639938806497766,47.282421014371806
0.34883753369397014,0.0658339893772173,47.28735483273517
0.393887908713694,0.06766279800318414,47.29228865109854
0.4385597854449915,0.06946111185331116,47.29722246946191
0.48281023738886886,0.07122192378808052,47.30215628782527
0.5265967430057773,0.07295013380414823,47.30709010618864
0.5698772265755276,0.0746776152346187,47.312023924552
0.6126100986292332,0.07637289176428637,47.31695774291537
0.6547542959136108,0.07802363908840067,47.32189156127874
0.6962693208499867,0.07966752201235709,47.3268253796421
0.7371152804498421,0.08133128946669528,47.331759198005464
0.7772529246485874,0.0829727370466065,47.33669301636883
0.816643684022695,0.08454859103714225,47.341626834732196
0.8552497068515943,0.08609603108302266,47.346560653095565
0.893033895490969,0.08762830399834336,47.35149447145893
0.9299599420207586,0.08912729121052529,47.3564282898223
0.965992363134281,0.09061369135257986,47.36136210818566
1.001096534235644,0.09208058130001195,47.36629592654903
1.0352387227110438,0.09352607624234496,47.3712297449124
1.0683861203436325,0.09491289746420094,47.37616356327576
1.1005068748400393,0.0962348397184015,47.38109738163913
1.1315701204377573,0.09752402157637645,47.38603120000249
1.1615460075653479,0.0987557718148272,47.39096501836586
1.1904057315255867,0.09990548555556797,47.39589883672922
1.2181215601745767,0.10097938163433609,47.400832655092586
1.2446668605707183,0.10200724653049549,47.405766473455955
1.2700161245667054,0.10298180122503015,47.41070029181932
1.2941449933213705,0.10387534141822899,47.41563411018269
1.3170302807065357,0.10470221638824011,47.420567928546056
1.3386499955873352,0.10547965613385456,47.42550174690942
1.358983362954234,0.10624521128400832,47.43043556527279
1.378010843886187,0.10696682722970116,47.43536938363615
1.3957141543262455,0.10761268785649131,47.44030320199952
1.4120762826511442,0.10820400724385562,47.44523702036289
1.427081506018312,0.10872052369339276,47.45017083872625
1.4407154054745082,0.1091867059261589,47.45510465708962
1.4529648798112005,0.10959900591738511,47.460038475452976
1.4638181581541119,0.10991362081673804,47.464972293816345
1.4732648112740108,0.11014807591312929,47.469906112179714
1.4812957616086038,0.11033549368498642,47.47483993054308
1.4879032919853445,0.11048908906549011,47.479773748906446
1.4930810530370908,0.11055640921241416,47.48470756726981
1.4968240693034596,0.11048555253360165,47.48964138563318
1.4991287440117875,0.11032729734932137,47.49457520399655
1.499992862533484,0.11012654597422923,47.49950902235991
1.4994155945120446,0.10985405137739264,47.50444284072328
1.497397494661027,0.10949341387868831,47.50937665908664
1.4939405022309677,0.10903948426757909,47.51431047745001
1.489047939145905,0.10847930897092631,47.51924429581338
1.4827245068112924,0.10784174697606343,47.524178114176735
1.4749762815962035,0.10714565665142768,47.529111932540104
1.4658107089944676,0.10638064942861968,47.534045750903466
1.455236596469961,0.10551564118233145,47.538979569266836
1.443264104993378,0.10455128939222623,47.543913387630205
1.429904739278233,0.10355632279042741,47.54884720599357
1.415171336725563,0.10257095256597372,47.55378102435694
1.3990780550881792,0.10156095546910038,47.5587148427203
1.3816403588660242,0.10046530831297329,47.56364866108367
1.362875004445983,0.09933251405987238,47.56858247944704
1.3428000240001237,0.09820521186507562,47.5735162978104
1.3214347081579343,0.09707169989509777,47.57845011617377
1.298799587469684,0.09592348918220271,47.583383934537125
1.2749164126776937,0.09472334502630893,47.588317752900494
1.2498081338157512,0.09348139740753568,47.59325157126386
1.2234988781554816,0.09225456154627083,47.598185389627226
1.1960139270218273,0.09107450195875424,47.603119207990595
1.167379691499705,0.08988095925028004,47.60805302635396
1.1376236870544423,0.0886320257792323,47.61298684471733
1.1067745070917274,0.08735570876078659,47.617920663080696
1.0748617954812543,0.08607739025830295,47.62285448144406
1.0419162180708679,0.08481543831326865,47.62778829980743
1.0079694332192972,0.08356889186113238,47.63272211817079
0.9730540613742693,0.08225138496208129,47.63765593653416
0.9372036537267822,0.08085078692536397,47.64258975489753
0.9004526599709907,0.07943769570627465,47.647523573260884
0.8628363952000329,0.07806595405486988,47.65245739162425
0.8243910059712661,0.07675067199468566,47.657391209987615
0.7851534355714651,0.07545317632871033,47.662325028350985
0.7451613885174875,0.07412733332772832,47.66725884671435
0.704453294324346,0.07278897832378388,47.672192665077716
0.663068270577769,0.07150119093041797,47.677126483441086
0.62104608534446,0.07029608752145239,47.68206030180445
0.5784271189580162,0.06914320677116828,47.68699412016782
0.5352523252165523,0.06798633568166264,47.69192793853118
0.49156319202845816,0.06678166847538772,47.69686175689455
0.4474017015460154,0.06558943331097171,47.70179557525792
0.40281028982330036,0.06445911491731192,47.70672939362128
0.35783180603790454,0.06340738361129905,47.71166321198464
0.31250947131649126,0.0624417303258239,47.716597030348005
0.2668868372017885,0.061509204470938626,47.721530848711375
0.22100774380290267,0.060589253754227884,47.726464667074744
0.17491627766833548,0.05968096525580385,47.731398485438106
0.12865672942135953,0.05878491315458463,47.736332303801476
0.082273551200551,0.057976576363451625,47.74126612216484
0.03581131394376677,0.05730392335939241,47.74619994052821
-0.01068533544076855,0.056733105800332195,47.75113375889158
-0.057171716977218914,0.05619313604266441,47.75606757725494
-0.10360316055659169,0.0556378807927861,47.76100139561831
-0.14993504886128192,0.05510315783858871,47.76593521398167
-0.1961228602393123,0.05463624927252941,47.77086903234504
-0.24212221148622493,0.054253878206400916,47.7758028507084
-0.287888900494355,0.053945931334433865,47.780736669071764
-0.3333789487281669,0.05368179650146402,47.785670487435134
-0.3785486434839129,0.053435293362778795,47.790604305798496
-0.4233545798951092,0.0531968740913992,47.795538124161865
-0.46775370264085575,0.0529343589448205,47.800471942525235
-0.5117033473195233,0.05266921072225417,47.8054057608886
-0.5551612814459596,0.05242342024724245,47.810339579251966
-0.5980857450336661,0.05219371728788435,47.81527339761533
-0.6404354907237476,0.05197480172130175,47.8202072159787
-0.6821698234201233,0.05176508763772967,47.82514103434207
-0.7232486393948616,0.051588355375457244,47.83007485270543
-0.7636324648252553,0.05142352062785273,47.83500867106879
-0.8032824937248125,0.05121896719381741,47.839942489432154
-0.842160625233588,0.050980875908264604,47.84487630779552
-0.8802295002301588,0.05077130052234028,47.84981012615889
-0.9174525372309053,0.05060957968222295,47.854743944522255
-0.9537939675426795,0.050480668796856705,47.859677762885624
-0.9892188696334341,0.050380661644072636,47.86461158124899
-1.0236932026898875,0.05031649785469626,47.869545399612356
-1.0571838393278374,0.050263158504444155,47.874479217975725
-1.0896585974254507,0.05022522238992545,47.87941303633909
-1.1210862710480851,0.050225525374347935,47.88434685470246
-1.1514366604348214,0.05027409468956806,47.88928067306582
-1.1806806010183672,0.05034167070903012,47.89421449142919
-1.208789991450015,0.05037241739673488,47.89914830979255
-1.235737820603106,0.050370242488813846,47.90408212815591
-1.2614981935289935,0.050385970149998405,47.90901594651928
-1.2860463563398776,0.0504574694089904,47.913949764882645
-1.3093587199959,0.05054677512278302,47.918883583246014
-1.3314128829722198,0.050621002987133235,47.923817401609384
-1.3521876527855556,0.05066371182382409,47.928751219972746
-1.3716630663585077,0.05070541915055779,47.933685038336115
-1.3898204092025983,0.0507933260482395,47.93861885669948
-1.4066422334017803,0.05091918593340541,47.94355267506285
-1.422112374378413,0.0510198928170413,47.948486493426216
-1.4362159664263907,0.051063663076429976,47.95342031178958
-1.4489394569960883,0.05111002865432414,47.95835413015295
-1.4602706197172184,0.051222204029960514,47.9632879485163
-1.4701985661476842,0.05137038472717639,47.96822176687967
-1.4787137562365167,0.05148518825432492,47.97315558524304
-1.485808007491149,0.051578403566412474,47.978089403606404
-1.491474502840305,0.05171203268251378,47.98302322196977
-1.4957077971846249,0.05188165605700627,47.987957040333136
-1.4985038226291068,0.05205827607483798,47.992890858696505
-1.4998598923919817,0.05223309645311167,47.997824677059874
-1.499774703386581,0.05241259839867224,48.00275849542324
-1.498248337473496,0.05259563512380375,48.007692313786606
-1.4952822613818904,0.05277375483944035,48.01262613214997
-1.490879325300088,0.05294491386208578,48.01755995051334
-1.4850437601367872,0.053129909061697476,48.02249376887671
-1.4777811734553996,0.053332578861021655,48.02742758724006
-1.4690985440855868,0.05350503976756357,48.03236140560343
-1.4590042154171696,0.05364559719502376,48.037295223966794
-1.4475078873826104,0.05378771649102382,48.04222904233016
-1.4346206071361838,0.05394649881392449,48.04716286069353
-1.4203547584383598,0.05412323772090913,48.052096679056895
-1.4047240497558855,0.05428803879500105,48.057030497420264
-1.3877435010890722,0.05442762336144438,48.06196431578363
-1.3694294295383822,0.054566688432149874,48.066898134146996
-1.34979943362511,0.054730206910699526,48.071831952510365
-1.3288723763803594,0.054936496543532824,48.07676577087373
-1.3066683672188615,0.055184682173288487,48.0816995892371
-1.2832087426155707,0.05542081876438812,48.08663340760045
-1.2585160456025193,0.055571835993355,48.09156722596382
-1.2326140041066906,0.05571651383358178,48.09650104432719
-1.2055275081493124,0.05595390066287532,48.10143486269055
-1.1772825859279832,0.05630641646318521,48.10636868105392
-1.1479063788058246,0.05668203715401404,48.111302499417285
-1.1174271152301327,0.056993251366523286,48.116236317780654
-1.0858740836072414,0.05726093126967627,48.12117013614402
-1.0532776041582668,0.05755410349090269,48.126103954507386
-1.0196689997834059,0.05793472753965448,48.131037772870755
-0.9850805659630606,0.05838505301588801,48.13597159123412
-0.9495455397240231,0.058827829691868186,48.14090540959749
-0.9130980677012456,0.059195458506081475,48.145839227960856
-0.8757731733252618,0.05954675570312201,48.15077304632421
-0.8376067231669144,0.05996395271301898,48.15570686468758
-0.7986353924726316,0.06049031923932948,48.16064068305094
-0.7588966299215417,0.06111314049423994,48.16557450141431
-0.7184286216405504,0.061782459135729405,48.17050831977768
-0.6772702545096654,0.06245822891373068,48.175442138141044
-0.6354610787946822,0.06316562502116803,48.18037595650441
-0.5930412701424213,0.06395819753989977,48.185309774867775
-0.5500515909742565,0.06486382038729634,48.190243593231145
-0.506533351316868,0.06580386079687837,48.195177411594514
-0.46252836910599604,0.0667140074821051,48.200111229957876
-0.41807893000214813,0.06761347450566826,48.205045048321246
-0.37322774675764536,0.06850965281443258,48.20997886668461
-0.32801791817213205,0.06938809088357427,48.21491268504797
-0.2824928876779332,0.07026009887547131,48.21984650341134
-0.236696401594263,0.07115272876864279,48.2247803217747
-0.19067246708952762,0.07206224656407026,48.22971414013807
-0.14446530989424208,0.07297737530678675,48.234647958501434
-0.09811933180256442,0.07392391653590344,48.2395817768648
-0.051679068005924506,0.07493804375717492,48.24451559522817
-0.005189144297616188,0.07600982469400172,48.249449413591535
0.04130576580959297,0.07706398545887382,48.254383231954904
0.08776098401127459,0.07805812154674593,48.259317050318266
0.13413187014418604,0.0790159888738991,48.264250868681636
0.18037386508203923,0.07999000698494176,48.269184687045005
0.2264425335538256,0.08098690743069817,48.27411850540837
0.27229360684320625,0.08200225098715311,48.27905232377173
0.3178830253270127,0.08300069706470202,48.28398614213509
0.36316698081408316,0.08396631988761001,48.28891996049846
0.4081019586411571,0.08492485006051725,48.29385377886183
0.4526447794879545,0.08589136894672157,48.29878759722519
0.49675264086918036,0.08682358203486991,48.30372141558856
0.5403831582644324,0.08769602585769215,48.308655233951924
0.5834944058472762,0.08852834027699316,48.313589052315294
0.6260449567724337,0.08933502471899973,48.31852287067866
0.6679939229842643,0.09012963127663796,48.323456689042025
0.7093009945075136,0.09093743997041275,48.328390507405395
0.7499264781818055,0.09173944550460648,48.33332432576876
0.7898313358044785,0.09250225876859615,48.33825814413212
0.8289772216432852,0.09321649931729054,48.34319196249549
0.8673265192837178,0.09384854985097153,48.34812578085885
0.9048423777761913,0.09444372645119499,48.35305959922222
0.9414887470466472,0.0950056693693171,48.35799341758558
0.9772304125386357,0.09553105363964699,48.36292723594895
1.0120330290515611,0.09601455528680408,48.36786105431232
1.0458631537441503,0.09647244647296713,48.372794872675684
1.0786882782707992,0.09691850414205913,48.37772869103905
1.1104768600195638,0.09732155656095219,48.382662509402415
1.1411983524225215,0.0976863391760168,48.387596327765785
1.1708232343086526,0.0980339314012107,48.392530146129154
1.1993230382717115,0.0983483063829244,48.397463964492516
1.2266703780255488,0.09863535273317244,48.40239778285588
1.252838974720021,0.09889866305907045,48.40733160121924
1.27780368219348,0.09911333723211785,48.41226541958261
1.301540511136085,0.09929594718164778,48.41719923794598
1.3240266521421382,0.09940858508581756,48.42213305630934
1.3452404976281556,0.09944082526980244,48.42706687467271
1.3651616625961258,0.09949181914568646,48.43200069303607
1.3837710042222957,0.09957583083626588,48.43693451139944
1.4010506402517982,0.09956619078559649,48.44186832976281
1.4169839661823826,0.09942832596620493,48.446802148126174
1.43155567122018,0.0992400086036918,48.451735966489544
1.444751752992157,0.09909644250895486,48.456669784852906
1.4565595310015353,0.09898434780451064,48.461603603216275
1.4669676588127942,0.09879788561560847,48.46653742157964
1.4759661349547342,0.09851135546221085,48.471471239943
1.4835463125312864,0.09817294784957582,48.47640505830637
1.4897009075304735,0.09783813462928555,48.48133887666973
1.4944240058238858,0.0975289914051954,48.4862726950331
1.4977110688497217,0.09720191997075407,48.49120651339647
1.499558937973989,0.09678216354461867,48.49614033175983
1.4999658375257932,0.0962546731400014,48.5010741501232
1.4989313765035888,0.09570821091250334,48.506007968486564
1.4964565489508903,0.09522780802234478,48.51094178684993
1.4925437330010995,0.0947237381900463,48.5158756052133
1.4871966885922943,0.09407835852832529,48.520809423576665
1.4804205538541426,0.09330277911743139,48.525743241940035
1.4722218401705933,0.09251786159182444,48.53067706030339
1.462608425922837,0.09178055199789491,48.53561087866676
1.451589548918803,0.09102590729536532,48.54054469703013
1.4391757975162167,0.09017045843681924,48.54547851539349
1.4253791004479692,0.08924380029829651,48.55041233375686
1.4102127153595163,0.08831533287396974,48.55534615212022
1.3936912160690624,0.08740910181037184,48.56027997048359
1.3758304785633557,0.08654004368105653,48.56521378884696
1.356647665741878,0.08567692959622628,48.57014760721032
1.3361612109244576,0.08475379479802574,48.57508142557369
1.3143908001383562,0.08374394534847551,48.580015243937055
1.2913573532011895,0.08270477480097777,48.584949062300424
1.2670830036185237,0.0816725072242245,48.589882880663794
1.2415910773153345,0.08065510926513283,48.59481669902715
1.2149060702211054,0.0796165318876771,48.59975051739052
1.1870536247313757,0.0785111717827291,48.60468433575388
1.158060505066799,0.07732428687923179,48.60961815411725
1.127954571555019,0.07606064379330835,48.61455197248062
1.096764753858703,0.07475682963508118,48.61948579084398
1.064521023176083,0.07348545020002058,48.62441960920735
1.0312543634409235,0.07223963762699129,48.62935342757071
0.996996741549065,0.07094832425900272,48.63428724593408
0.961781076640661,0.06954137404538598,48.63922106429745
0.925641208467137,0.06802120535162003,48.644154882660814
0.8886118648733788,0.06645484390121385,48.64908870102418
0.8507286284272056,0.06488196237547651,48.65402251938754
0.8120279022265134,0.06330672341208979,48.65895633775091
0.7725468749190313,0.06172957843091825,48.66389015611428
0.7323234849662001,0.0601470953904917,48.66882397447764
0.6913963841871849,0.058510572049083616,48.67375779284101
0.649804900617482,0.056806144935850275,48.67869161120437
0.6075890007169278,0.05503414306333559,48.68362542956774
0.5647892509653103,0.053242435490278156,48.68855924793111
0.5214467788806308,0.05143211875737694,48.69349306629447
0.47760323349825506,0.04959216643640125,48.69842688465784
0.433300745349684,0.04769656963941463,48.703360703021204
0.38858188597757676,0.04573764132355355,48.70829452138457
0.34348962702773306,0.043746136982758976,48.71322833974794
0.29806729895666684,0.04171860879684433,48.7181621581113
0.2523585493935245,0.039651618526463775,48.72309597647467
0.2064073011984901,0.03757300409816065,48.72802979483803
0.16025771025536126,0.035465684011590004,48.7329636132014
0.11395412304147293,0.03335887845485444,48.73789743156477
0.06754103401363487,0.03130125345615031,48.74283124992813
0.02106304285194854,0.02926875260428174,48.7477650682915
-0.025435188397062315,0.027183855301333458,48.75269888665486
-0.07190897823767363,0.025022900297191692,48.75763270501823
-0.11831366866044714,0.0228316191343073,48.7625665233816
-0.16460466805557458,0.020672772939810402,48.76750034174496
-0.2107374940625016,0.01852991610487188,48.77243416010833
-0.25666781631371877,0.016345440415009658,48.777367978471695
-0.3023514990337723,0.014146058410833415,48.78230179683506
-0.3477446434499356,0.011996655452971749,48.787235615198426
-0.3928036299763981,0.009912905436044893,48.79216943356179
-0.4374851601293266,0.007907239837438079,48.79710325192516
-0.4817462981333953,0.0059284773298982595,48.80203707028852
-0.5255445121805898,0.003952880253400309,48.80697088865189
-0.5688377152995922,0.001979701851717459,48.81190470701525
-0.6115843057990134,-2.3573006193919888e-05,48.81683852537862
-0.6537432072431157,-0.0020609198754478887,48.82177234374199
-0.6952739079235779,-0.004133466870907893,48.82670616210535
-0.7361364997885242,-0.006194142076236448,48.83163998046872
-0.7762917167910942,-0.008206920457789701,48.836573798832084
-0.8157009726214725,-0.010161964274210926,48.841507617195454
-0.8543263977853717,-0.012067902709814943,48.846441435558816
-0.8921308759940741,-0.013946100744198544,48.85137525392218
-0.9290780798307557,-0.015827868598747196,48.85630907228555
-0.9651325056580621,-0.017713047582698874,48.86124289064891
-1.0002595077351375,-0.019574754739667265,48.86617670901228
-1.0344253315091727,-0.02135755086097292,48.87111052737565
-1.0675971460515978,-0.02303241687569903,48.87604434573901
-1.099743075606071,-0.024652173407455433,48.88097816410238
-1.1308322302186338,-0.026270365170443802,48.88591198246574
-1.1608347354211903,-0.027892596708826933,48.89084580082911
-1.1897217609383253,-0.029506690867887944,48.89577961919248
-1.2174655483913313,-0.03105505103003341,48.900713437555844
-1.2440394379722042,-0.03251830057306662,48.905647255919206
-1.2694178940614345,-0.03391958101097778,48.91058107428257
-1.2935765297663584,-0.035318766076192956,48.91551489264594
-1.3164921303548172,-0.03675529864780907,48.92044871100931
-1.3381426755632015,-0.038141090785019184,48.92538252937267
-1.3585073607562026,-0.03939383467038839,48.93031634773604
-1.3775666169185028,-0.04055762327342549,48.9352501660994
-1.395302129459465,-0.041732929794197154,48.94018398446277
-1.4116968558118785,-0.04287827189073571,48.94511780282614
-1.426735041808794,-0.04394745556154956,48.9500516211895
-1.4404022368222114,-0.04495876395385912,48.95498543955287
-1.452685307648949,-0.04592049651583936,48.95991925791623
-1.4635724511308703,-0.04684265749232051,48.9648530762796
-1.4730532054967997,-0.047738700278223405,48.969786894642965
-1.4811184604155208,-0.04858962315223035,48.97472071300633
-1.48776046575024,-0.04940870193550946,48.9796545313697
-1.4929728390058299,-0.050186400222427825,48.98458834973306
-1.496750571462021,-0.05087909576220273,48.98952216809643
-1.4990900329863899,-0.05149709674653593,48.9944559864598
-1.499988975522657,-0.052056727149782774,48.99938980482316
-1.4994465352509416,-0.05256634010282465,49.00432362318653
-1.4974632334177926,-0.05302390566591852,49.00925744154989
-1.4940409758353226,-0.053396721459902256,49.01419125991326
-1.4891830510498614,-0.05366605920909983,49.01912507827663
-1.4828941271819107,-0.05385768264826317,49.02405889663999
-1.475180247440364,-0.05397504942543607,49.02899271500336
-1.4660488243154899,-0.05402593874962988,49.03392653336672
-1.455508632455936,-0.05402414180422793,49.03886035173009
-1.4435698002370898,-0.05398634702550734,49.043794170093456
-1.4302438000282505,-0.0538758376884045,49.04872798845682
-1.415543437168566,-0.053661495898555234,49.05366180682019
-1.3994828376621187,-0.05338344694956063,49.05859562518355
-1.3820774346036158,-0.05306674373093681,49.06352944354692
-1.3633439533485014,-0.0526993189454201,49.06846326191029
-1.3433003954409914,-0.052283979234996156,49.07339708027365
-1.321966021315761,-0.05179790127064643,49.07833089863702
-1.299361331790283,-0.05123109399062081,49.08326471700038
-1.2755080483647419,-0.050618642602142876,49.08819853536375
-1.2504290923493102,-0.0499920752906902,49.09313235372712
-1.2241485628385675,-0.0493171342758561,49.098066172090476
-1.1966917135536363,-0.048553028220772496,49.102999990453846
-1.1680849285755488,-0.04771636817681827,49.10793380881721
-1.138355696991596,-0.04685020034064559,49.11286762718058
-1.107532586480672,-0.045983398931122625,49.11780144554395
-1.075645215861569,-0.04505713863380398,49.12273526390731
-1.0427242266313064,-0.04402408021611149,49.12766908227068
-1.0088012535209854,-0.04289370574136528,49.13260290063404
-0.9739088940969508,-0.041689821415363856,49.13753671899741
-0.9380806774370245,-0.04042178431254028,49.14247053736078
-0.9013510319113324,-0.03910919403214731,49.14740435572414
-0.8637552520988834,-0.0377302719005089,49.15233817408751
-0.8253294648724483,-0.03627361366995397,49.157271992450866
-0.7861105946826629,-0.03477704117719431,49.162205810814235
-0.7461363280768153,-0.03326614083438466,49.167139629177605
-0.7054450774842485,-0.031703770197644074,49.17207344754097
-0.6640759443049622,-0.030064638598577605,49.17700726590434
-0.6220686813361742,-0.028349391266759314,49.1819410842677
-0.5794636545721782,-0.0265594758444236,49.18687490263107
-0.5363018044160183,-0.024753692068837502,49.19180872099444
-0.49262460633845906,-0.022942565995109784,49.1967425393578
-0.448474031022748,-0.021126553272279604,49.20167635772117
-0.4038925040343455,-0.01928757187180003,49.20661017608453
-0.3589228650523929,-0.017405167088731407,49.2115439944479
-0.31360832670408373,-0.015494464535554045,49.21647781281127
-0.2679924330406312,-0.01358166519084426,49.221411631174625
-0.2221190176939628,-0.011684345849795559,49.226345449537995
-0.17603216175637698,-0.009811146410306785,49.23127926790136
-0.12977615142107568,-0.007947383531347219,49.236213086264726
-0.08339543542686713,-0.006063112052541597,49.241146904628096
-0.036934582345837824,-0.004123613511445695,49.24608072299146
0.009561762244050254,-0.0021115552312047287,49.25101454135483
0.05604891865993353,-5.399033785657953e-05,49.25594835971819
0.10248221604821485,0.0020051152680210928,49.26088217808156
0.14881703530982546,0.004074477785280999,49.26581599644493
0.19500885197617746,0.0061838375131295946,49.27074981480829
0.24101327899426997,0.00833976324897508,49.27568363317166
0.2867861093788972,0.010503525645709022,49.28061745153502
0.33228335869309694,0.012688859599853296,49.285551269898384
0.3774613073133986,0.014886819242954851,49.290485088261754
0.4222765424418548,0.017091616824327825,49.295418906625116
0.4666859998224051,0.019292233338598374,49.300352724988485
0.5106470051223292,0.021491868971998937,49.30528654335185
0.5541173149398015,0.023710795541925015,49.31022036171522
0.5970551573962477,0.025941217535286526,49.315154180078586
0.6394192722763902,0.028197350095982423,49.32008799844195
0.6811689506766123,0.03045364997498247,49.32502181680532
0.722264074122781,0.03269418236260857,49.32995563516868
0.7626651531217873,0.034924428624940315,49.33488945353205
0.8023333651079083,0.037147493152897886,49.33982327189542
0.8412305917483236,0.039350690176706726,49.34475709025878
0.879319455572626,0.04157064491785897,49.349690908622144
0.9165633558893387,0.04381185247455061,49.354624726985506
0.9529265039571597,0.04607442839914641,49.359558545348875
0.9883739573748906,0.04829411556585114,49.364492363712245
1.022871653658825,0.05041919021166348,49.36942618207561
1.0563864429744956,0.05250300770554156,49.374360000438976
1.088886119991116,0.05459846541948302,49.37929381880234
1.1203394548287369,0.05673168216116779,49.38422763716571
1.150716223067761,0.05889078609054381,49.38916145552908
1.1799872347926084,0.061025910396127904,49.39409527389244
1.2081243626412723,0.06310250994449959,49.39902909225581
1.2351005688333714,0.06512510722639966,49.40396291061917
1.2608899311519226,0.06710923027122573,49.40889672898254
1.285467667852387,0.0691180125335977,49.4138305473459
1.3088101614764693,0.07116746323192938,49.418764365709265
1.3308949815466786,0.0731937194308752,49.423698184072634
1.3517009061203256,0.07511884726422219,49.428632002436
1.3712079421825467,0.07695193742026757,49.433565820799366
1.3893973448579247,0.07875278388457206,49.438499639162735
1.4062516354231034,0.08051342208454469,49.4434334575261
1.4217546181026655,0.08222443745356736,49.44836727588947
1.435891395631927,0.08389024969185871,49.45330109425283
1.4486483835723516,0.0854790472242067,49.4582349126162
1.4600133233651313,0.08695258143843354,49.46316873097957
1.4699752941107342,0.08834179928571269,49.46810254934293
1.478524723063262,0.08971177700695808,49.47303636770629
1.4856533948290391,0.09103781935923828,49.477970186069655
1.4913544592611176,0.0922528693337911,49.482904004433024
1.4956224380417202,0.09334648094017997,49.48783782279639
1.498453229946534,0.09433699566994855,49.492771641159756
1.4998441147857209,0.09527537963628668,49.497705459523125
1.4997937560177967,0.09617639156416959,49.50263927788649
1.4983022020339556,0.0970142503199762,49.50757309624986
1.495370886111575,0.09778180614286024,49.512506914613226
1.4910026250369526,0.0984644660908321,49.51744073297659
1.4852016163985289,0.0990708197910437,49.52237455133996
1.477973434553376,0.09964913638449266,49.52730836970332
1.4693250252705448,0.10019509179510382,49.53224218806669
1.4592646990567844,0.10068575008949945,49.53717600643005
1.4478021231706304,0.10113852464561456,49.542109824793414
1.4349483123328932,0.10153661212342092,49.54704364315678
1.4207156181423697,0.10186903108188176,49.551977461520146
1.4051177172066756,0.10215115396298724,49.556911279883515
1.3881695980001505,0.10241441263801607,49.561845098246884
1.3698875464609725,0.10263909371205086,49.56677891661025
1.3502891303413693,0.10278862904172203,49.571712734973616
1.3293931823265424,0.1028177237891664,49.57664655333698
1.3072197819375153,0.10274833614218892,49.58158037170035
1.2837902362362457,0.10265576733384858,49.58651419006372
1.2591270593512152,0.10248107495335314,49.59144800842708
1.23325395084262,0.10219632698739728,49.59638182679045
1.2061957729291342,0.10183748139992932,49.601315645153804
1.1779785265967349,0.1013798742334996,49.60624946351717
1.1486293266139287,0.10078770563863024,49.61118328188054
1.1181763754762384,0.1000948710195322,49.616117100243905
1.0866489363054936,0.09933028784757812,49.621050918607274
1.0540773047302283,0.09848328434918013,49.625984736970636
1.0204927797736048,0.09755087159450054,49.630918555334006
0.9859276337774634,0.09655797882168271,49.635852373697375
0.9504150813907767,0.09548691299854407,49.64078619206074
0.9139892476525504,0.09435057176169265,49.64572001042411
0.8766851352005085,0.0931465917244064,49.65065382878747
0.838538590635555,0.09186281980187466,49.65558764715084
0.7995862700762472,0.09053718823277344,49.66052146551421
0.7598656039344065,0.08916347118099502,49.66545528387756
0.7194147609473531,0.08768419755050223,49.67038910224093
0.6782726115006865,0.08612255802702572,49.675322920604295
0.6364786902760801,0.0845142728529054,49.680256738967664
0.594073158261807,0.082896741548759,49.68519055733103
0.5510967641606349,0.08121306201635718,49.690124375694396
0.5075908052330024,0.0794488436777634,49.695058194057765
0.4635970876138227,0.07762490009340167,49.69999201242113
0.41915788613921295,0.07573939775070941,49.7049258307845
0.3743159037236128,0.07376975416524578,49.709859649147866
0.32911423032556925,0.0716732706737099,49.71479346751123
0.28359630154077214,0.06943884624727642,49.7197272858746
0.23780585686419542,0.06709079788122145,49.72466110423795
0.19178689765888315,0.06466524743513474,49.72959492260132
0.14558364487435552,0.062183427816844716,49.73452874096469
0.09924049655316498,0.05963203114782784,49.739462559328054
0.05280198516736426,0.05699172300151769,49.74439637769142
0.0063127348262180805,0.05429825540693568,49.749330196054785
-0.040182581604563755,0.05157344625362827,49.754264014418155
-0.0866392854300191,0.048845644342794425,49.759197832781524
-0.1330127350591573,0.04610053956044068,49.764131651144886
-0.17925836890260566,0.043275396206168805,49.769065469508256
-0.225331748192544,0.04038406062375741,49.77399928787162
-0.2711885996858701,0.03743487177447934,49.77893310623499
-0.31678485820697144,0.03439561715677541,49.78386692459836
-0.36207670899181466,0.03125893584952956,49.78880074296171
-0.40702062979056824,0.02806490146935696,49.79373456132508
-0.45157343268914224,0.024836446288087052,49.79866837968844
-0.4956923056102815,0.021552128908241985,49.80360219805181
-0.5393348534523575,0.018238526787401347,49.80853601641518
-0.582459138828293,0.014925296207259622,49.813469834778545
-0.625023722364654,0.011605216168163795,49.818403653141914
-0.6669877025213806,0.008280686139770805,49.823337471505276
-0.7083107548958055,0.004918496866231201,49.828271289868646
-0.7489531709713206,0.0014923171802001508,49.833205108232015
-0.7888758962742048,-0.0019440240736989594,49.83813892659538
-0.8280405679027095,-0.0053908335328435196,49.84307274495875
-0.8664095513905195,-0.008876177861911545,49.84800656332211
-0.9039459768713556,-0.012394255196835376,49.85294038168547
-0.9406137745078005,-0.015941298413388066,49.85787420004884
-0.9763777091520848,-0.01951741528859007,49.8628080184122
-1.011203414204657,-0.023096534491558178,49.86774183677557
-1.0450574246378708,-0.026689654431106186,49.872675655138934
-1.0779072091536113,-0.030322680918920035,49.877609473502304
-1.1097212014433913,-0.033951323256238994,49.88254329186567
-1.1404688305214281,-0.037584424628197534,49.887477110229035
-1.1701205501014007,-0.04123443109420781,49.892410928592405
-1.1986478669878844,-0.04486373484940895,49.89734474695577
-1.2260233684567794,-0.04844674171937945,49.902278565319136
-1.2522207485965169,-0.05197611976060536,49.907212383682506
-1.2772148335865696,-0.0554697372410935,49.91214620204587
-1.3009816058875183,-0.05896838331854709,49.91708002040923
-1.3234982273201004,-0.06244361793953202,49.92201383877259
-1.3447430610113438,-0.06585738295708751,49.92694765713596
-1.3646956921858189,-0.06923345042871239,49.93188147549933
-1.3833369477828665,-0.07261507707429887,49.93681529386269
-1.4006489148806784,-0.07598501418843392,49.94174911222606
-1.4166149579091014,-0.07929154857553065,49.946682930589425
-1.4312197346354454,-0.08251140939202577,49.951616748952794
-1.4444492109071965,-0.08568484510283342,49.956550567316164
-1.4562906741377717,-0.08883472284050058,49.961484385679526
-1.4667327455225658,-0.09194478188652173,49.966418204042895
-1.4757653909730126,-0.09502535051229391,49.97135202240626
-1.4833799307587858,-0.0980354702561821,49.97628584076963
-1.489569047848238,-0.10091636514432743,49.98121965913298
-1.4943267949397125,-0.1037256547587533,49.98615347749635
-1.497648600176347,-0.10653562818333136,49.99108729585972
-1.499531271539382,-0.1093357515359643,49.99602111422308


==> anc/Fig_11_def.csv <==
-0.05756618212461847,0.0,3.0,0.9999997455299672,2.54470032733951e-07
-0.0526323637612525,-3.065783493014446e-06,3.0,0.9999966480981695,3.3519018324008295e-06
-0.04769854539788654,-3.3673179279603234e-06,3.0000000000000004,0.9999877745796065,1.2225420396917714e-05
-0.042764727034520576,2.9399516194399837e-05,3.0000000000000004,0.9999756662891073,2.4333710895124718e-05
-0.03783090867115461,0.0001168915318146866,3.0000000000000004,0.9999667803277521,3.3219672249832795e-05
-0.03289709030778864,0.00024575092272306845,3.0,0.9999631730109867,3.682698901744905e-05
-0.02796327194442268,0.0003653543189749995,3.0,0.9999583545806697,4.164541933305028e-05
-0.02302945358105671,0.000426034320461718,3.0,0.9999436537320919,5.634626791088398e-05
-0.018095635217690753,0.0004514625572086101,3.0,0.999917935526616,8.206447338869004e-05
-0.013161816854324784,0.0005216816432204892,3.0,0.9998890005785376,0.00011099942146652535
-0.008227998490958824,0.0006735060450900003,3.0000000000000004,0.9998652728179026,0.00013472718209993267
-0.0032941801275928567,0.0008764371357757322,3.0000000000000004,0.9998478061418061,0.00015219385819872355
0.0016396382357731039,0.001068958306619234,1.0190525522168323,0.9664127646850992,0.033587235314904325
0.006573456599139072,0.0012037043041556693,1.0170168962483315,0.9664729683566824,0.03352703164332226
0.011507274962505039,0.001228565526551624,1.0147187821112549,0.9669803743424698,0.033019625657535336
0.016441093325871008,0.001124260243180082,1.0172721368215862,0.9671686941891332,0.032831305810872076
0.02137491168923696,0.001048009589764722,1.0218459922609664,0.966934247425104,0.03306575257490123
0.026308730052602928,0.001468211047303692,1.028449002137799,0.9668997201137265,0.033100279886278866
0.031242548415968897,0.002421911330968935,1.037039317359794,0.9671328481948662,0.03286715180513879
0.03617636677933486,0.003100684142517837,1.0456238680198426,0.9677397048957469,0.03226029510425941
0.04111018514270082,0.0031679188455306074,1.0549343694889024,0.9679611815079697,0.0320388184920363
0.046044003506066786,0.0032304806479724357,1.0661718606524244,0.9674135061606447,0.03258649383936283
0.050977821869432755,0.003601097121647501,1.0789111438606689,0.966749373834356,0.03325062616565237
0.05591164023279872,0.004187223363535361,1.0915997712760803,0.967322484591119,0.032677515408889565
0.06084545859616467,0.00516227859239374,1.1063376499995965,0.9679318430759903,0.03206815692401932
0.06577927695953066,0.005993353864285244,1.1210426913766376,0.9681859833288322,0.031814016671178266
0.0707130953228966,0.005871633261686714,1.1354255370203319,0.9677044584691932,0.03229554153081815
0.07564691368626256,0.00581203479987142,1.14757339760271,0.966969713280005,0.03303028672000745
0.08058073204962854,0.006718473137091737,1.1584015650250763,0.9668196550748307,0.03318034492518306
0.0855145504129945,0.0073806196553734505,1.16889270350942,0.967320149253575,0.03267985074643981
0.09044836877636045,0.007735408757978477,1.1780763082201153,0.967834543089385,0.032165456910629754
0.09538218713972643,0.008205102206997904,1.1916041627115779,0.9682825865998863,0.03171741340012768
0.10031600550309239,0.008033373923972364,1.2026375127714686,0.9677766583506198,0.032223341649394124
0.10524982386645837,0.007849863610505351,1.2137856211557934,0.9668435025716636,0.033156497428350716
0.11018364222982432,0.007423182093279268,1.2261156825362614,0.9668722735883577,0.03312772641165626
0.11511746059319028,0.008162888917913304,1.2362970797337336,0.9673016546749076,0.032698345325106404
0.12005127895655626,0.010769401847512336,1.248505962276219,0.967267807740781,0.03273219225923413
0.12498509731992222,0.01012554275640553,1.2605091299922608,0.9671866646175361,0.032813335382479616
0.1299189156832882,0.008126039250696555,1.2731924817292855,0.9668801487740982,0.033119851225918595
0.13485273404665413,0.008561705880253378,1.2855496184028323,0.9666798934753874,0.03332010652463066
0.1397865524100201,0.009610465620457247,1.2999538767624907,0.9667147308223207,0.03328526917769878
0.1447203707733861,0.008805732264793581,1.3136819451193478,0.9668581882289292,0.0331418117710916
0.14965418913675202,0.011632522950687563,1.3269136297604172,0.9670069368719387,0.032993063128084116
0.154588007500118,0.010886722594139057,1.3423038179343805,0.9670642540145312,0.03293574598549431
0.15952182586348398,0.010756939669918933,1.3591390795200515,0.9669461771930935,0.03305382280693465
0.1644556442268499,0.010469943350231681,1.3795540228639736,0.9667567602595503,0.033243239740480476
0.1693894625902159,0.013158839240530242,1.4019486123086464,0.966608677955917,0.03339132204411672
0.17432328095358188,0.01068971866705404,1.426858463203126,0.9664280198788068,0.033571980121225795
0.1792570993169478,0.01228906232413327,1.454301501752539,0.9663763922047613,0.03362360779526896
0.1841909176803138,0.011717969201456324,1.484326504702526,0.9664146722521976,0.03358532774783125
0.18912473604367977,0.0143975902487744,1.5201084681338148,0.9668528401567912,0.033147159843235664
0.19405855440704575,0.011794889908975665,1.5604837089117354,0.966796945281815,0.03320305471821084
0.19899237277041168,0.013451346654410062,1.6063346172292168,0.9667662437586645,0.033233756241360685
0.20392619113377766,0.011096318218925927,1.6533798756791043,0.9662986657184152,0.03370133428160932
0.20886000949714364,0.017943506416336345,1.702441249632627,0.9662814779891985,0.033718522010825785
0.21379382786050963,0.010965519067091156,1.7553405574084204,0.9662781469771072,0.03372185302291748
0.21872764622387553,0.01578196768489405,1.8107579236482676,0.9662743615749136,0.03372563842511169
0.2236614645872415,0.012044207677036213,1.8703598899885305,0.9663184569736203,0.0336815430264056
0.2285952829506075,0.021717089316856786,1.935693704439577,0.9667881605359413,0.0332118394640867
0.23352910131397342,0.00963017177226706,2.007828638906927,0.9668082258116076,0.033191774188421584
0.2384629196773394,0.014330781974324368,2.084902585717018,0.9668127295247168,0.033187270475314556
0.24339673804070538,0.013142497761064322,2.1666395060794366,0.9672682674458604,0.03273173255417369
0.2483305564040713,0.01711980910658459,2.255166767147495,0.9672751746898756,0.032724825310154464
0.2532643747674373,0.011740330116036656,2.350451171410781,0.9672759746169666,0.032724025383061385
0.2581981931308033,0.019746293356419326,2.454235629165484,0.9673032700657268,0.03269672993429915
0.2631320114941692,0.010353037587467756,2.566245279172238,0.9673308869850012,0.03266911301502387
0.2680658298575352,0.02285645671720195,2.6833282948980464,0.9673594990067841,0.03264050099324017
0.27299964822090117,0.016408129020046944,2.8090632087982006,0.9674000081670359,0.0325999918329888
0.27793346658426715,0.03171262693066859,2.945688459022225,0.9670116107188684,0.03298838928115635
0.2828672849476331,0.027885889279458464,3.0936455322948637,0.9670321171590718,0.032967882840952895
0.28780110331099906,0.039425996951966774,3.2532725349183034,0.9674820997183252,0.03251790028169885
0.29273492167436505,0.03336258008788759,3.4258740143738384,0.9674873330784733,0.032512666921549284
0.29766874003773097,0.038136403437767315,3.61083398565646,0.9674857859892737,0.03251421401074635
0.30260255840109695,0.027359241148831977,3.8058864121004956,0.9674730241025884,0.03252697589742735
0.30753637676446294,0.033188053718799765,4.011512355071548,0.9674880872959798,0.03251191270403046
0.31247019512782886,0.03217246382164352,4.22831803005797,0.9675003533210459,0.032499646678960194
0.31740401349119485,0.03179471705371059,4.45608684832931,0.967505989162033,0.032494010837971314
0.32233783185456083,0.022626369205542937,4.694936532901351,0.9675019652442436,0.03249803475575786
0.32727165021792676,0.021420267099565616,4.944745791322811,0.9674916600843645,0.03250833991563469
0.33220546858129274,0.016466516759803127,5.205994744154399,0.9679108480902872,0.032089151909708964
0.3371392869446587,0.014089454659379368,5.480639659329862,0.967906979091821,0.03209302090817233
0.3420731053080247,0.012798016636387188,5.7645628256947745,0.9679140461377094,0.03208595386228199
0.34700692367139063,0.010052726900795386,6.058345233890231,0.9679256587167794,0.03207434128320788
0.3519407420347566,0.007146532589981216,6.361930125786441,0.9679279640115057,0.03207203598847772
0.3568745603981226,0.010903975269967541,6.674641807691873,0.9679247033268383,0.032075296673142836
0.3618083787614885,0.003674437529444557,6.996461019806052,0.9679122578099673,0.032087742190008206
0.3667421971248545,-0.0005257384931275078,7.327183484321504,0.9679100331076061,0.03208996689236505
0.3716760154882205,-0.0007252800477073383,7.6681750289911665,0.9682972608046799,0.031702739195296675
0.3766098338515864,0.003616862352170641,8.020128753059105,0.9683109238916556,0.031689076108326726
0.3815436522149524,-0.0009020823681157079,8.381372197891174,0.9683209185437446,0.03167908145624285
0.3864774705783184,0.007970494169489412,8.751430360491097,0.9683211363423251,0.03167886365766666
0.39141128894168425,0.001827000352680326,9.129181127955619,0.9683296130559459,0.031670386944048896
0.39634510730505024,0.009306720952523474,9.514837736829742,0.9683373848123169,0.031662615187681514
0.4012789256684162,-0.007237586367685495,9.907890155689913,0.9683446708439706,0.031655329156029935
0.40621274403178215,-0.0019456578468041031,10.308394385249716,0.9683403261831468,0.03165967381685536
0.41114656239514813,-0.011036941474297086,10.715798879447908,0.9683352489241648,0.031664751075838986
0.4160803807585141,-0.008076822963633244,11.12990794935232,0.9683288491514452,0.03167115084855969
0.4210141991218801,-0.01719520552530993,11.550207329549623,0.9683271118314173,0.031672888168589146
0.425948017485246,-0.019282469258765506,11.975617536671741,0.968325835923513,0.03167416407649441
0.430881835848612,-0.02461644850229972,12.406201079157928,0.9683166370890715,0.0316833629109364
0.435815654211978,-0.018984635659676365,12.84125077007049,0.9682141031696827,0.03178589683032555
0.4407494725753439,-0.032065802410886475,13.280418646540936,0.9684007126436804,0.03159928735632758
0.4456832909387099,-0.04085633700547931,13.722162650409752,0.9684295877206242,0.0315704122793832
0.4506171093020758,-0.04184092102362351,14.165297993886455,0.9684389468079941,0.031561053192012405
0.45555092766544186,-0.0386685398731811,14.607942849086534,0.9684420133350743,0.031557986664930426
0.4604847460288078,-0.04195827299472297,15.049269934456806,0.9684445322130114,0.03155546778699188
0.4654185643921737,-0.038505413742050264,15.492170483258132,0.9684437662047766,0.031556233795225
0.47035238275553976,-0.041197730049565486,15.934375194856052,0.9684434909094611,0.03155650909053814
0.4752862011189057,-0.05150733067751435,16.37510786435311,0.9684455124024223,0.03155448759757447
0.4802200194822716,-0.05066581215201933,16.811079277685373,0.9684464140296081,0.03155358597038615
0.48515383784563765,-0.056551047972226334,17.241619722220776,0.9684462985190027,0.03155370148098909
0.4900876562090036,-0.05210914979402228,17.66592610495631,0.968445985264303,0.03155401473568509
0.4950214745723695,-0.06668294087847594,18.086942860129913,0.9684460333677953,0.03155396663219005
0.49995529293573554,-0.05368555679568157,18.502021574022386,0.9684454031027983,0.031554596897184116
0.5048891112991014,-0.05139155057967461,18.905499572689525,0.9684460959457862,0.03155390405419236
0.5098229296624675,-0.051084194791507914,19.300026822964455,0.9684453495799601,0.031554650420015574
0.5147567480258334,-0.05187444968164003,19.687141681681222,0.9684455512547262,0.031554448745247106
0.5196905663891993,-0.0511738101956633,20.056638636614462,0.9684459638997558,0.03155403610021481
0.5246243847525653,-0.05518788964853279,20.411227075795274,0.9684454521304469,0.03155454786952069
0.5295582031159313,-0.054355844434907395,20.751720275657043,0.9684454391248907,0.03155456087507495
0.5344920214792972,-0.04696019734482143,21.077379587792343,0.9684460565887505,0.031553943411212544
0.5394258398426632,-0.05457794998655689,21.388836460424812,0.9684456252576105,0.03155437474235064
0.5443596582060292,-0.05152776966684404,21.684801195389188,0.9684454497174743,0.031554550282485175
0.5492934765693951,-0.05040443739988905,21.96753298143817,0.9684456017879326,0.03155439821202557
0.5542272949327611,-0.05164512179718596,22.23151473454029,0.9684459285687146,0.03155407143124249
0.559161113296127,-0.05426410664064199,22.47089969748383,0.9684459035028076,0.031554096497148534
0.564094931659493,-0.05287623666378206,22.69284927201881,0.9684459494673865,0.03155405053256955
0.569028750022859,-0.05302559502847519,22.89960998884616,0.9684454958506743,0.03155450414928207
0.573962568386225,-0.06454505520149899,23.091811107203945,0.9684454092007138,0.03155459079924307
0.5788963867495909,-0.056934102161155284,23.25585808693454,0.968445708921291,0.03155429107866737
0.5838302051129569,-0.055059183005720505,23.382027447363882,0.968445434643222,0.0315545653567378
0.5887640234763228,-0.04936037100048311,23.475557034048983,0.9684452527260933,0.03155474727386749
0.5936978418396888,-0.054507040826437356,23.535381938674817,0.9684453797859792,0.031554620213982615
0.5986316602030548,-0.051008777655448,23.561632307037694,0.9684454812550409,0.03155451874492345
0.6035654785664207,-0.053649305678656355,23.563185555355613,0.9684456326999488,0.031554367300017545
0.6084992969297867,-0.04196361111466827,23.540998089691417,0.9684455238493895,0.03155447615058028
0.6134331152931527,-0.052342803157082375,23.48826158304397,0.9684456509417332,0.03155434905823989
0.6183669336565186,-0.0401513097599013,23.406957513623116,0.9684453780561975,0.031554621943780246
0.6233007520198846,-0.04972159161646981,23.30088614810541,0.9684452414395851,0.03155475856039762
0.6282345703832506,-0.04208332877740016,23.170490568926315,0.9684453366891319,0.03155466331085682
0.6331683887466165,-0.0451597183738657,23.022814267481436,0.9684461259358973,0.031553874064095766
0.6381022071099824,-0.0418630073380851,22.85459652144893,0.9684454891749533,0.03155451082503625
0.6430360254733485,-0.04722784515495441,22.66643731043946,0.9684452812843679,0.03155471871561765
0.6479698438367144,-0.04554314374726216,22.46272464225033,0.9684462053493615,0.03155379465062071
0.6529036622000804,-0.03846087269382407,22.237222049281517,0.9684457167281287,0.03155428327184959
0.6578374805634464,-0.038280664502261745,21.992422679956483,0.9684453667953786,0.03155463320459599
0.6627712989268123,-0.04446491893433033,21.722544255791195,0.9684446171161742,0.0315553828837972
0.6677051172901783,-0.04356791172746186,21.430585732910185,0.9684462631861785,0.03155373681379086
0.6726389356535443,-0.04386588622500386,21.124683723258045,0.9684454692664091,0.03155453073355705
0.6775727540169102,-0.04431028491711658,20.81033146581776,0.9684450667451147,0.031554933254849614
0.6825065723802762,-0.04396812046766062,20.485871412563952,0.9684460759791931,0.03155392402076794
0.6874403907436422,-0.041863605823554764,20.1499233945113,0.9684457163438531,0.03155428365610505
0.6923742091070081,-0.040314403324265814,19.8047049896878,0.9684442462608084,0.031555753739145743
0.6973080274703741,-0.04014291306889142,19.44932847185091,0.9684448779413298,0.03155512205861941
0.70224184583374,-0.03712039204974591,19.088072572584814,0.9684447662815259,0.03155523371841811
0.707175664197106,-0.03709157706732716,18.720467573877404,0.9684458025712236,0.03155419742871529
0.712109482560472,-0.029824697771582982,18.347202330170305,0.9684459814858204,0.0315540185141133
0.717043300923838,-0.03420200520460638,17.968983085729246,0.9684463572116951,0.031553642788233444
0.7219771192872038,-0.03197046857170959,17.583628217654223,0.9684449744487782,0.031555025551152846
0.7269109376505699,-0.03261023369300866,17.196165807619746,0.9684438399590136,0.031556160040922314
0.7318447560139357,-0.030892735858625932,16.806680796331115,0.9684445141022706,0.03155548589766906
0.7367785743773017,-0.030055955740883843,16.41668576729743,0.9684435688887413,0.03155643111120297
0.7417123927406677,-0.025336018047383595,16.025092673719218,0.9684429623063577,0.031557037693590556
0.7466462111040336,-0.029881594784494633,15.63250463901999,0.9684467340003566,0.03155326599959384
0.7515800294673995,-0.025518957421526448,15.240047842026366,0.968445976418129,0.031554023581824645
0.7565138478307656,-0.02906437869162729,14.848098020300327,0.9684486625421872,0.03155133745776862
0.7614476661941315,-0.020447886425927896,14.456683949998464,0.968447282104937,0.031552717895020635
0.7663814845574974,-0.0216910677312695,14.06662287281255,0.968451189700942,0.031548810299016676
0.7713153029208635,-0.01084474927026351,13.678301113587466,0.968442189335272,0.031557810664687345
0.7762491212842294,-0.013500016525401068,13.292462780546545,0.9684422872340996,0.031557712765860065
0.7811829396475954,-0.007308839090139427,12.908451793880907,0.9684421355030701,0.03155786449688963
0.7861167580109614,-0.005992665060260475,12.526457303305547,0.9684400021980898,0.03155999780186867
0.7910505763743273,0.00043421121022660115,12.14700197032485,0.968441368079565,0.031558631920391815
0.7959843947376933,-0.004235266909556283,11.769643909773917,0.9684362045604671,0.031563795439487986
0.8009182131010593,-0.0015414919461677217,11.395456315317125,0.9684442804954121,0.03155571950454112
0.8058520314644252,-0.00847726945181794,11.025710790968972,0.9684497267121178,0.031550273287833545
0.8107858498277912,-0.006349077859992491,10.65884923425012,0.9684511191586676,0.03154888084128185
0.8157196681911572,-0.012327641922378691,10.29481388058719,0.9684460483889827,0.031553951610964664
0.8206534865545231,-0.005101203012038988,9.93680180688438,0.968459169762107,0.03154083023783881
0.8255873049178891,-0.012427525017919596,9.58300954746024,0.9684504731876005,0.03154952681234355
0.830521123281255,-0.004739905909505004,9.234519143962443,0.9684314138919463,0.03156858610799668
0.835454941644621,-0.012244774741796907,8.889963752616616,0.9684582106160323,0.0315417893839133
0.840388760007987,-0.004976597301986856,8.552426586923861,0.9684292325376359,0.03157076746231245
0.8453225783713529,-0.007212035723649067,8.222013262101163,0.9684329598614678,0.031567040138483146
0.8502563967347189,-0.00308922171194856,7.895683141014104,0.9684487243729475,0.031551275627005715
0.8551902150980849,-0.0072983959490127695,7.575364423429108,0.96843742391618,0.03156257608377481
0.8601240334614508,-0.003112095989491908,7.263172680723805,0.9684554412465368,0.03154455875342065
0.8650578518248168,-0.009813900963615096,6.958359710598408,0.9684337321255123,0.031566267874446025
0.8699916701881828,-0.005218701756158981,6.6614052248339855,0.9684443451048201,0.03155565489513991
0.8749254885515487,-0.011111050271678113,6.372564590274923,0.9684480062053302,0.03155199379463085
0.8798593069149147,-0.0038345930997570744,6.0943810758862345,0.9684335759566192,0.03156642404334319
0.8847931252782807,-0.011775134160451116,5.824415417579171,0.9684365446032759,0.031563455396686785
0.8897269436416466,-0.0039173979792600675,5.560530808901566,0.9684321305553231,0.03156786944464062
0.8946607620050125,-0.012693476888551901,5.306580360331883,0.9684475849166191,0.03155241508334449
0.8995945803683786,-0.004996498929768965,5.062071018075357,0.9684458691291931,0.03155413087077121
0.9045283987317445,-0.012936459423826279,4.8268771623314635,0.9684073271091976,0.03159267289076634
0.9094622170951105,-0.006976179263999873,4.601305859803766,0.9684372717785824,0.03156272822138171
0.9143960354584765,-0.012871619240793126,4.3849798299743865,0.9684381353590483,0.031561864640915344
0.9193298538218424,-0.006016833675857309,4.177338009709882,0.9684127068325048,0.03158729316746026
0.9242636721852084,-0.013081242693383429,3.9806310647128726,0.9684175415046716,0.031582458495293855
0.9291974905485744,-0.007078531352457936,3.792841032181166,0.9684303812035554,0.03156961879641194
0.9341313089119403,-0.012898611576344665,3.6106856201393267,0.9684014790957854,0.03159852090418192
0.9390651272753063,-0.005479811874923723,3.4339901908783137,0.9681433675240515,0.031856632475916545
0.9439989456386723,-0.011882742963730207,3.266217074922045,0.9681589861134056,0.031841013886562824
0.9489327640020382,-0.007060754272413029,3.1078779500439278,0.9681628312173264,0.031837168782643144
0.9538665823654042,-0.012023481509024018,2.958741906905546,0.968102695699956,0.031897304300013876
0.95880040072877,-0.005312024748229204,2.8163271184100824,0.9681254337468913,0.031874566253078926
0.9637342190921362,-0.011108173331151027,2.679552379121196,0.9681416116510558,0.03185838834891375
0.9686680374555021,-0.0052562241101702266,2.550719312665197,0.9681334488303125,0.031866551169658544
0.973601855818868,-0.011163181675203849,2.4315939505586623,0.9681056384083316,0.03189436159163903
0.978535674182234,-0.0037285642284045338,2.3199336410953024,0.9680909374235732,0.03190906257639745
0.9834694925455999,-0.010196685233526506,2.2144440746487133,0.9680597218396291,0.03194027816034134
0.988403310908966,-0.003367388883339119,2.114326268294678,0.9680957366596913,0.03190426334028006
0.993337129272332,-0.009200292349148927,2.020514347271157,0.9680793509793255,0.03192064902064607
0.9982709476356979,-0.0022436070837931078,1.930635297814874,0.9680758128720237,0.03192418712794881
1.0032047659990637,-0.008745070397630804,1.8444679010177418,0.9680702123228784,0.03192978767709453
1.0081385843624298,-0.002194890884635524,1.765107184756518,0.9675698478436098,0.03243015215636364
1.0130724027257956,-0.007551937679180571,1.691250611009231,0.967551751239859,0.03244824876011504
1.0180062210891618,-0.0015845390244516343,1.6227843371538027,0.9675751603600794,0.03242483963989471
1.0229400394525279,-0.008194026626641449,1.560967154057972,0.9678344146962954,0.03216558530367843
1.0278738578158937,-0.0016687560377855952,1.5037345850700936,0.9677800013028738,0.03221999869710028
1.0328076761792597,-0.007187818659026754,1.45091177597344,0.9673002901150807,0.032699709884893714
1.0377414945426255,-0.000676577479951026,1.4038277917564033,0.9673054101146651,0.03269458988530935
1.0426753129059916,-0.006687920480848681,1.3616686145495047,0.9673226181894795,0.03267738181049596
1.0476091312693576,-0.0007802964786964254,1.322224535357423,0.9673096475771391,0.03269035242283691
1.0525429496327237,-0.0073163114203804855,1.2844966008303487,0.9677305557868013,0.03226944421317552
1.0574767679960895,-0.0010006518919178499,1.245998633807857,0.967224125211331,0.03277587478864677
1.0624105863594555,-0.007271105213530158,1.2061573304411535,0.9672584246743403,0.03274157532563797
1.0673444047228213,-0.0007320170328842767,1.167865137924123,0.9667940693999665,0.033205930600013006
1.0722782230861874,-0.006392853534564427,1.1273269626088867,0.9667906947047763,0.03320930529520335
1.0772120414495534,-0.0017747147367346851,1.0824130889122758,0.9667722243833177,0.033227775616663756
1.0821458598129194,-0.008720803368232997,1.0370802056664647,0.9667108284905478,0.0332891715094356
1.0870796781762853,-0.0023939588156553586,0.99074828760735,0.9666450491739985,0.03335495082598608
1.0920134965396513,-0.007427512906910413,0.946897758662766,0.9661662165193937,0.03383378348058978
1.0969473149030171,-0.0030301089617684345,0.9057932572464216,0.9656721257751063,0.034327874224876084
1.1018811332663832,-0.00935105721796832,0.8671577036341935,0.9656402526178789,0.034359747382102686
1.1068149516297492,-0.0032091119675810476,0.8303709081811729,0.9650814906605543,0.03491850933942713
1.1117487699931152,-0.009247321914566236,0.7945505993992726,0.964132195772153,0.0358678042278281
1.116682588356481,-0.004086881034101018,0.7607183546208179,0.9635434509214187,0.03645654907856143
1.121616406719847,-0.00986429629261042,0.7317035034683298,0.962517399391947,0.0374826006080335
1.126550225083213,-0.004552015504014968,0.7057792393048916,0.9613784316441297,0.038621568355851725
1.1314840434465792,-0.012194297957232871,0.6799378971501931,0.9607646754488741,0.03923532455110814
1.136417861809945,-0.008608115533087272,0.6597634564061969,0.9600744292150815,0.039925570784901485
1.141351680173311,-0.014981592718684848,0.6390568623734866,0.9598880759542151,0.04011192404576887
1.1462854985366768,-0.011632530508850422,0.6190858477204828,0.9599568517646452,0.04004314823534038
1.1512193169000429,-0.014551198531449787,0.6014137001809933,0.959984711192622,0.04001528880736553
1.1561531352634087,-0.008167242019686584,0.5882717036276495,0.9600731305713311,0.03992686942865878
1.161086953626775,-0.015569550193359065,0.5753488110735472,0.9596221458478134,0.04037785415217804
1.1660207719901408,-0.013655469678068292,0.5636548001977907,0.9593519541203014,0.04064804587969229
1.1709545903535068,-0.0191816310858786,0.549339479653674,0.9590792140344792,0.04092078596551671
1.1758884087168726,-0.016707929850148608,0.536240176588988,0.9585432460117039,0.04145675398829231
1.1808222270802387,-0.022198918458723446,0.5280195803359424,0.9571683973076053,0.042831602692390634
1.1857560454436045,-0.01476204543196928,0.5221367171545181,0.9561741054129655,0.04382589458703049
1.1906898638069707,-0.020969695162305242,0.5207377959965103,0.9562423851525818,0.0437576148474143
1.1956236821703365,-0.01731632820097248,0.5211410508609944,0.9557541197421479,0.04424588025784858
1.2005575005337026,-0.019726344301489167,0.5235290741940904,0.9559934521356968,0.04400654786430012
1.2054913188970684,-0.013327900074774565,0.5273149317980834,0.9559001112778257,0.044099888722171174
1.2104251372604344,-0.01948945231955013,0.5308799351593342,0.9560730261683809,0.04392697383161709
1.2153589556238003,-0.018243034655508684,0.5397943727598553,0.9552383843554206,0.04476161564457725
1.2202927739871665,-0.022390731901290775,0.5554984341566246,0.9560832052961916,0.043916794703807334
1.2252265923505323,-0.017912036943883266,0.5738533657978836,0.9558253438591332,0.04417465614086577
1.2301604107138984,-0.019967019787393493,0.5927758274061626,0.9547682591255056,0.04523174087449358
1.2350942290772642,-0.015880601914475125,0.6182271341215013,0.9537080084421448,0.0462919915578547
1.2400280474406302,-0.021341433179429867,0.6471725022478481,0.9531565702018324,0.046843429798167587
1.2449618658039963,-0.01453461072337274,0.683697303151932,0.9534441025074253,0.0465558974925742
1.2498956841673623,-0.018252467568817664,0.7219969777660775,0.9538732090459657,0.04612679095403028
1.2548295025307281,-0.01156454251578239,0.7590573495629457,0.9543810686418445,0.045618931358148755
1.2597633208940942,-0.012243632396230436,0.7950834173910395,0.9544646663030057,0.04553533369698728
1.26469713925746,-0.008212250624568974,0.8321720058297373,0.9551401293296622,0.044859870670332154
1.269630957620826,-0.00837809705803651,0.868858431145544,0.9550683865451779,0.04493161345481919
1.274564775984192,-0.00609251589347173,0.9077921799317736,0.9554213663511224,0.044578633648875064
1.279498594347558,-0.003632378184794058,0.9539204587221692,0.9545234132142509,0.04547658678574729
1.284432412710924,-0.002845400642485933,1.0039750415213025,0.9541451867502434,0.04585481324975524
1.28936623107429,-0.004147599030947083,1.053146821061712,0.9541114319690682,0.045888568030929076
1.2943000494376558,0.001994364064085384,1.1033396804668896,0.9540736144687437,0.045926385531252965
1.2992338678010218,0.004540278712817725,1.1582408031808316,0.9546085972415385,0.04539140275845532
1.3041676861643878,0.0077207464286082415,1.218105630485577,0.9547382245148315,0.04526177548515938
1.3091015045277539,-0.0015692160153208867,1.2846419782191776,0.9546860801941459,0.04531391980584139
1.3140353228911197,0.005508522545577892,1.355012669001724,0.9546708029566747,0.0453291970433088
1.3189691412544857,0.005956267177327266,1.4250387644287303,0.9546824726369383,0.045317527363048254
1.3239029596178515,0.006850653182750015,1.4959797595322595,0.9546631285054397,0.04533687149454946
1.3288367779812176,0.0019056017009028798,1.5725149965272536,0.955099887143768,0.04490011285622378
1.3337705963445836,0.002620337495674186,1.6559482862486257,0.9550335951834414,0.044966404816552945
1.3387044147079497,0.0011690986986398954,1.746789320093557,0.955320446556149,0.044679553443847324
1.3436382330713155,0.003683187486182972,1.8462096648878097,0.955394419901699,0.044605580098298396
1.3485720514346815,0.009108264488845347,1.9548743098692045,0.9562071522416947,0.04379284775830282
1.3535058697980473,0.006860446619402232,2.0763821856290856,0.9562024709117608,0.04379752908823737
1.3584396881614134,0.00853356364610155,2.207452175059615,0.9566460773992924,0.043353922600707105
1.3633735065247794,0.009286270169745443,2.348928902760628,0.9576575074173301,0.04234249258266832
1.3683073248881454,0.006842577161509382,2.5046420139254018,0.9581897041636368,0.04181029583636226
1.3732411432515113,0.00914279096118078,2.6676730784506177,0.958172096693001,0.041827903307002395
1.3781749616148773,-0.0013926420716512062,2.837947983231619,0.958175140369463,0.04182485963054334
1.383108779978243,-0.00277653817307724,3.016497994388109,0.9583352611933619,0.04166473880664784
1.3880425983416094,-0.0035591004141172066,3.2062359941056595,0.9588890201600762,0.04111097983993581
1.3929764167049752,-0.005099354775594461,3.4054964421321183,0.9589027424076191,0.041097257592396
1.3979102350683412,-0.00569681988963566,3.6110000247286678,0.9589146895463244,0.04108531045369263
1.402844053431707,7.235395005258715e-05,3.824178703684409,0.9589348215124041,0.04106517848761519
1.407777871795073,-0.004833197204336625,4.046228768105231,0.9589455850785182,0.041054414921502434
1.412711690158439,-0.007729030730392739,4.27529111489272,0.9589423151342187,0.041057684865802885
1.4176455085218052,-0.01768878994251659,4.511729207121463,0.9594261309861447,0.04057386901387819
1.422579326885171,-0.024395555954947978,4.75379444508133,0.9594237773061726,0.040576222693850944
1.4275131452485368,-0.025788350800443317,5.000324861901354,0.9594184771017886,0.040581522898235904
1.4324469636119028,-0.02269444256288264,5.252652851987142,0.9594241612703753,0.040575838729649844
1.4373807819752686,-0.01771646586829376,5.511586668915826,0.9594233443086614,0.04057665569136459
1.4423146003386347,-0.019130194428738707,5.778661013162354,0.9596997704971889,0.040300229502837084
1.4472484187020007,-0.019921215243642456,6.054373942186066,0.9597116325935369,0.040288367406489466
1.4521822370653668,-0.009887717241098338,6.337005023604926,0.959842924375212,0.04015707562481323
1.4571160554287326,-0.010385185114505278,6.62615212926317,0.9599354750835932,0.040064524916432705
1.4620498737920986,-0.006709996237981349,6.920942718298728,0.9600694789814663,0.03993052101855941
1.4669836921554644,-0.010599525053899992,7.223731809317135,0.9604708520317903,0.03952914796823451
1.4719175105188305,-0.005151402615220572,7.536943156963051,0.9604844488407349,0.03951555115928818
1.4768513288821965,-0.004386064500403673,7.855356178777196,0.9605023328428451,0.039497667157177084
1.4817851472455625,0.0014124822792274932,8.18115800473974,0.9607246991866414,0.039275300813380626
1.4867189656089284,0.008775783293151047,8.512781132068115,0.9607543720336098,0.039245627966411824
1.4916527839722944,0.014898047419171874,8.850527532356825,0.960835126443845,0.039164873556175823
1.4965866023356602,0.01341254654688924,9.197063690338581,0.9610412042240596,0.038958795775960384
1.5015204206990262,0.007411174514082667,9.54683563202751,0.9610492355035567,0.03895076449646171
1.5064542390623923,0.005498274687368358,9.90078449330212,0.9610404559345531,0.03895954406546457
1.5113880574257583,9.420730211778409e-05,10.256888305524813,0.9610274219656649,0.03897257803435173
1.5163218757891241,0.009080608924358906,10.61347614517241,0.9610285744189756,0.03897142558104028
1.5212556941524902,0.007400130574905006,10.972089365036327,0.9610269605129332,0.0389730394870823
1.526189512515856,0.0063249128893709886,11.327204680802252,0.9610187390352388,0.038981260964776394
1.5311233308792223,0.012540320367927878,11.68371204556409,0.961006747131062,0.03899325286895175
1.536057149242588,0.011161098081871717,12.03982860935587,0.9610071647612861,0.03899283523872626
1.540990967605954,0.01295291755994146,12.392565066777983,0.9610135837169926,0.03898641628301913
1.54592478596932,0.008311781520885011,12.744334852767219,0.961006604347882,0.03899339565213063
1.550858604332686,0.007989348778491185,13.094330737363368,0.960998556920808,0.03900144307920354
1.5557924226960518,0.0022050965776449077,13.439199524091475,0.9610034748512944,0.03899652514871731
1.560726241059418,0.007863915149291746,13.78386674479384,0.9610090149427475,0.038990985057264595
1.5656600594227839,0.004404657011968917,14.124684924190781,0.9610075626858533,0.03899243731415903
1.57059387778615,0.0025193593017111132,14.461716698926544,0.961011284524697,0.03898871547531585
1.5755276961495157,-0.0058586672875852895,14.796766042066292,0.9610161040523216,0.03898389594769243
1.5804615145128817,0.004966229871045551,15.12139588303068,0.9610166953744116,0.038983304625603774
1.5853953328762476,-0.0002571775518256225,15.436157671803935,0.9610170671353353,0.03898293286468051
1.5903291512396138,0.009100418307492074,15.729280607359655,0.9610204765906124,0.03897952340940491
1.5952629696029796,-0.0012924465410279,16.016014989438272,0.9608900456652368,0.03910995433478149
1.6001967879663457,0.006732642147768939,16.297982265411214,0.9609963467443784,0.03900365325564146
1.6051306063297115,-0.0008073641609162539,16.57249338098415,0.9609905780954232,0.039009421904598426
1.6100644246930775,0.004459609121411035,16.836532947190733,0.9609903467899548,0.03900965321006951
1.6149982430564433,-0.0018505949713648257,17.08600925737859,0.9609840929547692,0.039015907045258015
1.6199320614198096,0.002944856541564446,17.325695395508706,0.9611365536710335,0.03886344632899691
1.6248658797831754,-0.0027134697944061225,17.543035094896524,0.961145725518317,0.038854274481716876
1.6297996981465415,0.005076297574880002,17.740766836451233,0.9611454911233327,0.03885450887670415
1.6347335165099073,0.0018293621751350553,17.926588160656813,0.9611465419317341,0.03885345806830562
1.6396673348732733,0.0021857919916567574,18.096516770887558,0.9611389445258017,0.03886105547423747
1.6446011532366394,-0.0013953368023881855,18.237519951945657,0.9611364890792082,0.03886351092083134
1.6495349716000054,-0.0010168781595516737,18.352643046107325,0.9611348935936951,0.03886510640634531
1.6544687899633712,-0.0011778421346112342,18.444380449713762,0.9611395802691232,0.03886041973091767
1.6594026083267372,0.0017997436079629232,18.511298474128253,0.9611429143706236,0.0388570856294178
1.664336426690103,-0.0016930446045418004,18.552457549611912,0.9611421399989533,0.03885786000108914
1.669270245053469,0.0035688156299352935,18.57277619365663,0.9611390510583907,0.03886094894165444
1.6742040634168351,-0.0031824194906224217,18.56027995377835,0.96112869008069,0.03887130991935781
1.6791378817802012,0.005646885441136661,18.51537866941798,0.9611008118165888,0.03889918818346202
1.684071700143567,-0.0007266203930668,18.450721637328442,0.9610936626905953,0.038906337309459124
1.689005518506933,0.014061153861696212,18.368783186913586,0.9611278645288818,0.03887213547117154
1.6939393368702989,0.0013580969521659544,18.270579317738694,0.9611381500005477,0.03886184999950013
1.6988731552336649,0.010197891489604139,18.153023561106682,0.9611438037092254,0.038856196290816894
1.703806973597031,-0.0024704139969882835,18.014472910319846,0.9611472743405213,0.038852725659515454
1.708740791960397,0.006160006921222086,17.850092070039395,0.9611449251265836,0.03885507487344919
1.7136746103237628,-0.0014252409771417437,17.672829352573252,0.9611386011057779,0.038861398894250644
1.7186084286871288,0.012962053105647173,17.47487692576916,0.9611343541118089,0.03886564588821579
1.7235422470504946,0.0002037857328846862,17.2533834929982,0.9611331064659658,0.038866893534059935
1.7284760654138607,0.012453275335525434,17.01532990994967,0.9611409374109436,0.03885906258908265
1.7334098837772267,0.0031365686786200514,16.769023894363187,0.961149185000433,0.03885081499959541
1.7383437021405928,0.017509566983547168,16.512175405103232,0.9611552129324346,0.03884478706759585
1.7432775205039586,0.004697460850677323,16.24523178965432,0.9611514290441073,0.038848570955925955
1.7482113388673246,0.022101980100329613,15.972765926371862,0.9611434199947214,0.038856580005313335
1.7531451572306904,0.010071889938847542,15.687447585320262,0.9611330931293155,0.038866906870722556
1.7580789755940565,0.020986172287190397,15.387709858548835,0.9611299312213507,0.038870068778689926
1.7630127939574225,0.009156144497190358,15.07134640291986,0.9611295917059803,0.0388704082940631
1.7679466123207885,0.021114379694885436,14.750341784705743,0.9611400869720035,0.03885991302804331
1.7728804306841544,0.005785724638506089,14.420332154654979,0.9611481551746478,0.03885184482540261
1.7778142490475204,0.02071942898080896,14.075226007747256,0.9611524233940475,0.03884757660600729
1.7827480674108862,0.01013131373171481,13.722529929212817,0.9611608419555556,0.038839158044500575
1.7876818857742525,0.026974748438550477,13.361681219112818,0.9611570073240128,0.03884299267603895
1.7926157041376183,0.009840995698101065,12.995724246943764,0.9611375359337919,0.038862464066255244
1.7975495225009843,0.025177183639333696,12.628068023832693,0.9611243808266059,0.03887561917343741
1.8024833408643501,0.01015795061624651,12.2622394481881,0.9611129738776688,0.03888702612237183
1.8074171592277162,0.025109548212450938,11.89353517091097,0.9610986801489233,0.03890131985111578
1.812350977591082,0.006641333295911052,11.528064198623161,0.9610976708011723,0.038902329198865965
1.8172847959544483,0.024228833501169847,11.167806143342155,0.9611169950487711,0.03888300495126674
1.822218614317814,0.00735974647258147,10.811191015470229,0.961143442504647,0.03885655749539114
1.82715243268118,0.025000283351946217,10.456327744743712,0.9611508290998697,0.03884917090016843
1.832086251044546,0.004033794274363922,10.10037089235282,0.9611363244203385,0.03886367557970149
1.837020069407912,0.019371249476465603,9.74746346467631,0.9611225595532776,0.03887744044676425
1.8419538877712778,0.004585016370583941,9.400053253293674,0.9611121014678562,0.038887898532187874
1.846887706134644,0.021406582468403296,9.058429317888661,0.9611212966515166,0.03887870334852952
1.8518215244980099,0.002127500592167897,8.724713237044611,0.9611351224021084,0.03886487759793976
1.856755342861376,0.019765410864862085,8.400358250863453,0.9611462487079356,0.03885375129211381
1.8616891612247417,0.0024309878829165254,8.08373030526022,0.9611269503483593,0.038873049651690875
1.8666229795881077,0.01923313565774488,7.775583044993925,0.9611112312067508,0.03888876879330059
1.8715567979514736,0.00013509491924460659,7.472448541040783,0.9611081558718165,0.03889184412823535
1.8764906163148398,0.019542764055883413,7.175667318803029,0.961132918658102,0.03886708134195025
1.8814244346782056,0.0021450001294288155,6.890630795715927,0.9611689302787972,0.038831069721254954
1.8863582530415715,0.021499254521309297,6.614325160956845,0.9611983322971676,0.038801667702883465
1.8912920714049375,0.005760203785559408,6.344529657077924,0.9612186729546133,0.038781327045436444
1.8962258897683033,0.02547695375607787,6.085308035782231,0.9612199038895122,0.03878009611053693
1.9011597081316693,0.008162063489017555,5.8322254194819,0.9612169613470887,0.03878303865295938
1.9060935264950354,0.027730006688960106,5.589044227003634,0.9612225960127903,0.038777403987256244
1.9110273448584014,0.008553252744476623,5.357460696520394,0.9609912044687787,0.03900879553126572
1.9159611632217672,0.02595137609203971,5.140749946085183,0.9610127145949534,0.03898728540509182
1.9208949815851333,0.007176980485753182,4.93728321410175,0.9610133004051405,0.03898669959490699
1.925828799948499,0.025566985281991413,4.743336585407102,0.9610017890851787,0.038998210914870435
1.9307626183118654,0.006753337835972844,4.560535619841463,0.960944073901723,0.039055926098327726
1.9356964366752312,0.02552240638764585,4.3846764877592515,0.9609202807113462,0.03907971928870518
1.9406302550385972,0.006404075948226789,4.212667743343007,0.9609619002195359,0.039038099780517393
1.945564073401963,0.025885447225580123,4.05298720501491,0.9606088680163976,0.03939113198365759
1.950497891765329,0.0062381678458024795,3.901281495054871,0.9605965366234065,0.03940346337664904
1.9554317101286949,0.02570029724844315,3.7596244560958714,0.9606024977068222,0.039397502293234736
1.9603655284920611,0.006179193346957042,3.622450692701543,0.9605897438330888,0.03941025616696945
1.965299346855427,0.026301577571830635,3.4822414594312567,0.9605348145661248,0.03946518543393359
1.970233165218793,0.007778912806509335,3.341897235893198,0.960436784463104,0.039563215536955104
1.9751669835821588,0.027853680056140844,3.2012868061163418,0.96041211391874,0.03958788608131937
1.980100801945525,0.008158968170707956,3.065236374849963,0.9603579258795775,0.0396420741204816
1.9850346203088907,0.027687993682649445,2.9331676618878872,0.9603104721180294,0.03968952788202988
1.989968438672257,0.008570671603247659,2.7960748695055444,0.9603554724581711,0.03964452754188929
1.9949022570356225,0.027030205949331972,2.6584439930878654,0.9604325197794499,0.03956748022061087
1.9998360753989888,0.008662606918053024,2.5207396285750057,0.9605032435102753,0.03949675648978587
2.004769893762355,0.02638673861732931,2.39117937892983,0.9605917045085739,0.03940829549148722
2.0097037121257206,0.00782309752390194,2.275033596739086,0.9607868829885677,0.03921311701149334
2.014637530489087,0.02772408134773192,2.1570480341059817,0.9599965272716346,0.04000347272842692
2.0195713488524523,0.008774842319514514,2.04856843688974,0.9597280985190456,0.04027190148101558
2.0245051672158185,0.027594312684644805,1.9502477769153692,0.9590521494879762,0.04094785051208606
2.0294389855791843,0.00894627811552976,1.8578484537155837,0.9589423628120477,0.041057637188014924
2.0343728039425506,0.026912991917823433,1.7669200738680695,0.958384934988528,0.04161506501153512
2.0393066223059164,0.009801131150851823,1.6800593049594905,0.9582920030791128,0.04170799692095122
2.0442404406692822,0.027642342583083068,1.6050581369478425,0.9573986877349105,0.04260131226515349
2.0491742590326485,0.010015085959963034,1.5353296917270105,0.9568010356516329,0.04319896434843182
2.0541080773960143,0.02623983865830369,1.4775318639291326,0.9565956377328508,0.04340436226721556
2.05904189575938,0.009569113855321765,1.4241048232307407,0.9553376299714573,0.044662370028609545
2.0639757141227464,0.0268168388595047,1.3654666174874353,0.9553212688082336,0.04467873119183523
2.068909532486112,0.009576743939700589,1.3014967554150685,0.955727371173362,0.04427262882670742
2.0738433508494785,0.026677380592537436,1.2344714045800678,0.9557560761001644,0.0442439238999064
2.078777169212844,0.010611652102671088,1.173664187821945,0.9551039559461987,0.04489604405387384
2.08371098757621,0.026817717180271847,1.125506648438138,0.9553218211870781,0.04467817881299628
2.0886448059395764,0.009524635137286767,1.0777643365462577,0.9546145843300186,0.045385415670056856
2.093578624302942,0.02665800604375267,1.0481207180335261,0.9540670543553401,0.04593294564473325
2.098512442666308,0.009565127887201597,1.0210106595826012,0.9542831939194335,0.04571680608063893
2.103446261029674,0.025700691989019146,0.9875864110426334,0.9542626412028613,0.04573735879721074
2.10838007939304,0.00865311068918568,0.9542150089691723,0.9541185504894334,0.04588144951063823
2.113313897756406,0.02633500199839836,0.915540200323272,0.9539920237231848,0.046007976276886006
2.1182477161197717,0.008029496554733838,0.8760007074851359,0.9539774499985657,0.046022550001505264
2.123181534483138,0.025482112671732234,0.8448279614327994,0.9533558553379035,0.04664414466216737
2.1281153528465038,0.0069435014098828095,0.8212061267256486,0.9527252825639553,0.04727471743611583
2.13304917120987,0.02617022748320573,0.8011921773008696,0.9518568496570465,0.048143150343025944
2.1379829895732354,0.00857211271030558,0.7826847403647729,0.9511408176468724,0.04885918235320168
2.1429168079366017,0.025767921045631224,0.7641081252112122,0.9509198253570527,0.04908017464302278
2.147850626299968,0.009533960607038915,0.742469835010834,0.9504568144004927,0.04954318559958412
2.1527844446633337,0.028368539294713092,0.7217307868393421,0.9502403944175453,0.049759605582533645
2.1577182630266996,0.013179400746692504,0.7071023973030445,0.9497512016157517,0.05024879838432947
2.1626520813900654,0.027145022445507618,0.691274879398099,0.949648323372627,0.050351676627456404
2.1675858997534316,0.009454397888021486,0.6693558527305622,0.9485775145818477,0.05142248541823819
2.172519718116798,0.026315915838922566,0.6515269434756442,0.948462007024938,0.05153799297514925
2.1774535364801633,0.009483632293859866,0.6366130435539644,0.9478879666601212,0.05211203333996511
2.1823873548435295,0.02733975975303583,0.6182753495830847,0.9476362068641183,0.05236379313596704
2.1873211732068953,0.010990706642874932,0.6009710654815811,0.9475206631376087,0.05247933686247547
2.1922549915702616,0.028972241824805484,0.5831663756857683,0.9472185645545637,0.05278143544551961
2.197188809933627,0.008366309242049424,0.5745443769593652,0.9469136247667769,0.053086375233305914
2.2021226282969932,0.02421454147819578,0.5634820136146861,0.9454736951557666,0.05452630484431568
2.2070564466603595,0.005285987197046415,0.5547580126641226,0.9454743196397999,0.05452568036028224
2.2119902650237253,0.021169740771290704,0.5496778188110807,0.9443373096039713,0.055662690396110756
2.216924083387091,0.0012235310893056487,0.5442666630208904,0.9435764688823208,0.056423531117762084
2.221857901750457,0.01598715345843167,0.5398391548690639,0.9436852317251889,0.05631476827489457
2.226791720113823,-0.004006606682362599,0.540738436932062,0.9429627272030504,0.05703727279703424
2.2317255384771895,0.016209590253021388,0.541156455338897,0.941856969114643,0.058143030885442676
2.236659356840555,-0.0029647972326558793,0.53657824659534,0.9415562046781557,0.05844379532193097
2.241593175203921,0.014392841711488302,0.5381702926869674,0.9402927207221339,0.059707279277955314
2.246526993567287,-0.004086791916807181,0.5422138120220416,0.9389658494100734,0.0610341505900149
2.251460811930653,0.014815679978397629,0.5497498201466751,0.93885039716186,0.06114960283822609
2.2563946302940185,-0.0039378704149811315,0.5577328458434141,0.9381044325960963,0.06189556740398793
2.261328448657385,0.018768175636139847,0.5670635743426153,0.9376927169852769,0.062307283014808076
2.266262267020751,-0.0071858640395709985,0.579519490280774,0.939474748018668,0.06052525198141781
2.271196085384117,0.01438407953047681,0.5973863649757319,0.9394420905388317,0.060557909461255305
2.2761299037474827,-0.004523514728623168,0.6158667855775011,0.93910311718636,0.06089688281372863
2.2810637221108485,0.015739738653591434,0.6357551531010458,0.9384894221123605,0.06151057788772994
2.2859975404742148,-0.005656269725074877,0.6581547044823077,0.9390972037148321,0.06090279628525651
2.290931358837581,0.011329333079069373,0.6832215505489007,0.9383503322952633,0.06164966770482143
2.2958651772009464,-0.008594822247728874,0.7037757699668353,0.9384219515322682,0.06157804846781428
2.3007989955643127,0.012110996923787047,0.7209246930713417,0.9383075105373864,0.06169248946269195
2.3057328139276785,-0.010972942015888667,0.7440864563377315,0.9375355099698239,0.06246449003025023
2.3106666322910447,0.01020404906956146,0.7675146160377639,0.9372651976192583,0.06273480238081142
2.3156004506544106,-0.010635467123782676,0.7898878459216812,0.9363164458633294,0.06368355413673793
2.3205342690177764,0.016987285528045064,0.8131677389244635,0.9369328138196888,0.06306718618037724
2.3254680873811426,-0.009330494261609389,0.8366603282721473,0.9369501293919106,0.06304987060815494
2.330401905744508,0.018357835117581645,0.8677344821887618,0.9375723195891901,0.06242768041087357
2.3353357241078743,-0.006938939354218692,0.9113486668157565,0.9379284784611616,0.06207152153889989
2.34026954247124,0.019384367002308774,0.9725782440102252,0.9383814989302676,0.0616185010697926
2.3452033608346063,-0.0083484534923897,1.0459244718934002,0.9391164069791358,0.06088359302092132
2.350137179197972,0.010619800056326147,1.1281002119543735,0.9404331107895669,0.059566889210486994
2.355070997561338,-0.009666710141430713,1.2197016569047767,0.9403892958684267,0.05961070413162502
2.3600048159247042,0.008743386576353387,1.3189332822823778,0.9407040117104915,0.05929598828955733
2.36493863428807,-0.015735459661903,1.4239263056233324,0.940859040504847,0.059140959495197584
2.369872452651436,0.004097052718225678,1.5278933471943048,0.9408379430942493,0.05916205690579611
2.374806271014802,-0.017239625701089206,1.6356444370427163,0.9417985726478009,0.05820142735225058
2.379740089378168,0.007165408192762722,1.7477452051763995,0.9421993261619085,0.05780067383814798
2.384673907741534,-0.01508964566858694,1.8656678953305026,0.9423068357916329,0.05769316420842764
2.3896077261048996,5.107357618505587e-05,1.9875685403976666,0.9430031989539859,0.056996801046078384
2.394541544468266,-0.02560923498480366,2.1067343464546577,0.9434263048890571,0.05657369511101001
2.3994753628316317,-0.013582277822841098,2.2311788514994886,0.9437049850256013,0.05629501497446759
2.404409181194998,-0.03650985081129163,2.364360127762427,0.944507128847242,0.05549287115282956
2.4093429995583637,-0.01714823926972364,2.506723910142554,0.9449041627505872,0.05509583724948558
2.4142768179217295,-0.03830526290637475,2.6529083380648224,0.9449055407335729,0.0550944592665011
2.419210636285096,-0.03030901088287939,2.802005443081322,0.9444856832359264,0.055514316764148794
2.4241444546484616,-0.05811569068665492,2.9564914210986473,0.9445009848511381,0.055499015148939054
2.4290782730118274,-0.04128393540514142,3.115084894610724,0.944603978431101,0.0553960215689772
2.4340120913751937,-0.06170769797261126,3.2813346303513757,0.9445088745022064,0.05549112549787141
2.4389459097385595,-0.05058337116428976,3.451049251173231,0.9447963149718569,0.055203685028220824
2.4438797281019258,-0.07012643622156152,3.629002095916623,0.9452137041752198,0.05478629582485827
2.448813546465291,-0.04565217582881772,3.8139421578710913,0.9456336202669583,0.05436637973311877
2.4537473648286574,-0.06189615175476901,3.99591159563049,0.9456614943310825,0.05433850566899332
2.4586811831920237,-0.043769480976008454,4.175586599944654,0.9456708779729456,0.054329122027129174
2.4636150015553895,-0.0636379387227943,4.357650407334069,0.9456803449855253,0.05431965501454796
2.4685488199187553,-0.04692401955134663,4.548031836400171,0.9464824233499707,0.05351757665010034
2.473482638282121,-0.0690786955704156,4.747468283339829,0.9469005536501478,0.05309944634992148
2.4784164566454874,-0.0435954109873712,4.949745876834672,0.9472948201650265,0.05270517983504011
2.483350275008853,-0.06475423691755894,5.155487720375641,0.9472654721456338,0.052734527854430925
2.488284093372219,-0.04275911844187789,5.36550191104261,0.9477695416436529,0.0522304583564094
2.4932179117355853,-0.06488907322719413,5.580453575502414,0.94775905792781,0.05224094207224967
2.498151730098951,-0.04389529606989151,5.796441217423912,0.947744990916457,0.05225500908359912
2.5030855484623173,-0.06821909502181507,6.013842889170563,0.9477385713819868,0.05226142861806719
2.5080193668256827,-0.051637025904282347,6.2306812145449975,0.9477281615042622,0.052271838495788925
2.512953185189049,-0.07087822564510658,6.448811285439502,0.9477087952489162,0.05229120475113315
2.5178870035524152,-0.039859643035924784,6.668704102392644,0.9477133108640404,0.05228668913600567
2.522820821915781,-0.06289024177257128,6.891375698188591,0.9477224434273385,0.05227755657270571
2.527754640279147,-0.03827215679081814,7.118880513897626,0.9478676321632524,0.05213236783678966
2.5326884586425127,-0.06845995393721378,7.345978473594023,0.9480162100757705,0.05198378992426906
2.537622277005879,-0.05061514513272603,7.574368131832854,0.9480163494058703,0.05198365059416763
2.5425560953692448,-0.06681162459436375,7.804371370791575,0.9480260076843634,0.051973992315673206
2.5474899137326106,-0.03867284029841818,8.040962374246908,0.9485158525373578,0.05148414746267781
2.552423732095977,-0.060360195781671094,8.282012599465817,0.948624223489291,0.05137577651074286
2.5573575504593427,-0.03633107542348845,8.523671102187919,0.9488284595191674,0.05117154048086523
2.562291368822709,-0.06550413396864563,8.767105407210414,0.9488986025533817,0.05110139744665168
2.5672251871860743,-0.03831196663587178,9.009407706916557,0.9489038864565089,0.05109611354352443
2.5721590055494405,-0.07324781029593538,9.243065649355009,0.9489082472669775,0.05109175273305608
2.577092823912807,-0.045378482800082984,9.467494704650385,0.9489171449108426,0.051082855089192324
2.5820266422761726,-0.06877452139354945,9.686787546533118,0.949016058367974,0.05098394163206206
2.5869604606395384,-0.03702963410156295,9.898443123199725,0.9490206565364656,0.05097934346357217
2.5918942790029043,-0.06810793691246861,10.107696985084003,0.9490241638241989,0.05097583617583983
2.5968280973662705,-0.036538735331408286,10.309850471657981,0.9490392554890613,0.0509607445109791
2.6017619157296368,-0.06272524496646868,10.502786131835892,0.9490614231367559,0.05093857686328674
2.606695734093002,-0.03561209848738407,10.687900394390045,0.9490947990185336,0.05090520098151167
2.6116295524563684,-0.0647003279924634,10.862842367168732,0.9491210021505299,0.050878997849518395
2.6165633708197342,-0.033578277982210004,11.025305610583345,0.9491309694804095,0.05086903051964246
2.6214971891831005,-0.06504856418685939,11.176224369234536,0.9492369953710882,0.0507630046289683
2.626431007546466,-0.04475483438715325,11.316936116030963,0.9492537324983508,0.0507462675017115
2.631364825909832,-0.07377339866073923,11.443037885374173,0.9492323642308831,0.0507676357691833
2.6362986442731984,-0.04772242518102856,11.55182560401953,0.9492322954688542,0.05076770453121211
2.641232462636564,-0.07463460860264666,11.63704365826971,0.9492774904519642,0.05072250954809883
2.64616628099993,-0.050012234157249764,11.71296413536107,0.949514198064854,0.05048580193520601
2.651100099363296,-0.08130879204093638,11.778974243817022,0.9495101246224554,0.050489875377602494
2.656033917726662,-0.052481017865954396,11.83167702365242,0.9495232806792067,0.050476719320847636
2.6609677360900283,-0.08531328320894843,11.87715598246925,0.949538496065572,0.05046150393447983
2.6659015544533937,-0.056061019079388395,11.91183258407106,0.9495389536358141,0.05046104636423641
2.67083537281676,-0.08383341269022798,11.928590248407229,0.9495304468627042,0.05046955313734405
2.675769191180126,-0.062457603029970554,11.924836078292604,0.9495331975521742,0.05046680244787192
2.680703009543492,-0.08770820534686166,11.90187393980417,0.949543504443598,0.050456495556446636
2.6856368279068574,-0.06317632754319626,11.870520999771006,0.949555502519322,0.050444497480721
2.6905706462702237,-0.08816399083595762,11.826927561032157,0.9495635599526735,0.050436440047366006
2.69550446463359,-0.0629502194333785,11.755231218128772,0.949560999928312,0.05043900007172203
2.7004382829969558,-0.08578601097865594,11.66746411483156,0.9495400568331845,0.05045994316684507
2.7053721013603216,-0.05543736956605655,11.574942539193565,0.9492771464345728,0.05072285356545107
2.7103059197236874,-0.08304228875650561,11.4722324255478,0.9492833430833,0.05071665691671938
2.7152397380870537,-0.06171749583034222,11.367337912001972,0.9492996497031472,0.05070035029686662
2.72017355645042,-0.08610151446302047,11.236585254160447,0.949352219918374,0.050647780081639074
2.7251073748137853,-0.06678438383336688,11.07920939777053,0.9492188914034714,0.05078110859654575
2.7300411931771515,-0.08793645716339812,10.90471854533639,0.9491939482664496,0.0508060517335713
2.7349750115405174,-0.06812398425831874,10.719923755052312,0.9491820001147815,0.050817999885243686
2.7399088299038836,-0.09034586404701672,10.518225152854312,0.9491972487538007,0.05080275124622739
2.7448426482672494,-0.0700755705696543,10.306504922762945,0.9492459919158124,0.05075400808421935
2.7497764666306153,-0.08501493716454447,10.093514335031074,0.9493441031246148,0.05065589687541931
2.7547102849939815,-0.06850884674481426,9.871036961145867,0.949298519635175,0.050701480364861926
2.7596441033573473,-0.08816097293991848,9.634590192147183,0.9492641454294882,0.05073585457055099
2.764577921720713,-0.06903449907732626,9.388476075517815,0.9492484550203958,0.05075154497964446
2.769511740084079,-0.08783301510220738,9.139005328172514,0.949230258072109,0.05076974192793353
2.7744455584474452,-0.06924589051695745,8.887795986299604,0.9492168575304415,0.050783142469600744
2.7793793768108115,-0.08735644813158118,8.63850484122437,0.9492672310646683,0.05073276893537527
2.784313195174177,-0.0689103705408901,8.392850128221212,0.9490527819419218,0.05094721805811984
2.789247013537543,-0.08629345348606529,8.144510372036258,0.9491062113373796,0.050893788662658535
2.794180831900909,-0.06885451284252118,7.890764822801836,0.9491219630460548,0.05087803695398021
2.7991146502642748,-0.08709717675018695,7.634924767874193,0.9491150556440615,0.050884944355969595
2.804048468627641,-0.07004959114293773,7.375026678422736,0.9490923631265279,0.05090763687349902
2.808982286991007,-0.08736526518871597,7.1180710889780014,0.9490782613939414,0.050921738606083504
2.813916105354373,-0.06738691054927327,6.865353751346663,0.9493286455872217,0.05067135441280021
2.8188499237177385,-0.08274967277875046,6.614317010958772,0.9491863784762703,0.05081362152375169
2.8237837420811047,-0.064711358172675,6.375351086688928,0.9487673023805553,0.05123269761946515
2.8287175604444705,-0.08374252205206748,6.1485488577184535,0.9487544684462661,0.05124553155375271
2.833651378807837,-0.06120921255262299,5.929822485903169,0.9488848471878362,0.051115152812185954
2.8385851971712026,-0.0818925203722214,5.717930825683395,0.9485435759355321,0.051456424064492745
2.8435190155345684,-0.06353429928714618,5.512347445273272,0.9485479027007839,0.05145209729924288
2.8484528338979347,-0.08528036346355,5.313248647530269,0.9485984616893589,0.05140153831067065
2.8533866522613005,-0.06667171202677374,5.124698565054256,0.9485946699535707,0.05140533004646033
2.8583204706246663,-0.0869137110383718,4.945872844514805,0.9487854655665668,0.0512145344334664
2.8632542889880326,-0.0657827734763647,4.769587735214016,0.9487380015331209,0.051261998466914
2.8681881073513984,-0.08652119615723099,4.599731555673607,0.9487588397576302,0.05124116024240622
2.8731219257147647,-0.06593828102969208,4.430736303941628,0.9487712977517316,0.0512287022483052
2.87805574407813,-0.087576620975299,4.267592079188611,0.9487597320997954,0.0512402679002428
2.8829895624414963,-0.07005824857046655,4.116141689962309,0.9486059109439791,0.051394089056059356
2.8879233808048625,-0.09002945306222687,3.974726017753143,0.9484729543601549,0.05152704563988387
2.8928571991682284,-0.07014830977351644,3.8375430694170665,0.9484737979911655,0.05152620200887319
2.897791017531594,-0.08832707987735072,3.707424597898549,0.9484869497738957,0.05151305022614347
2.90272483589496,-0.06639230026617421,3.5818825391829243,0.9484602797424126,0.051539720257626535
2.9076586542583263,-0.08527953419547149,3.45860243952819,0.9484646625439695,0.05153533745606917
2.912592472621692,-0.06470541271065604,3.336656046025058,0.9484774865877686,0.05152251341226936
2.917526290985058,-0.08440046894682608,3.2191444518269874,0.9479429514799689,0.05205704852007072
2.922460109348424,-0.06468309141559547,3.1083534051153014,0.9479591315039956,0.05204086849604526
2.92739392771179,-0.08410679422484817,2.9973540083681955,0.9479486362084866,0.05205136379155521
2.9323277460751562,-0.06313852498753808,2.8951746290161253,0.9478434124814354,0.05215658751860679
2.9372615644385216,-0.08390057689293581,2.794679156627658,0.9478557478488362,0.05214425215120725
2.942195382801888,-0.06315998571492823,2.708739149323744,0.9475477678682747,0.052452232131769055
2.947129201165254,-0.08421635042709273,2.6312191451067326,0.947542480894466,0.05245751910557862
2.95206301952862,-0.06395049121771444,2.555806337100174,0.9471930602432913,0.052806939756753886
2.9569968378919858,-0.08326076553802793,2.4760509875114987,0.9471688269765001,0.052831173023545806
2.9619306562553516,-0.06221341166578256,2.3867765706892263,0.9467845933088759,0.0532154066911699
2.966864474618718,-0.08226302879954829,2.3023278869757107,0.9465371088355796,0.05346289116446691
2.971798292982084,-0.06235341257640907,2.229720712940168,0.946247162495448,0.05375283750459869
2.9767321113454495,-0.08285869167375828,2.1521904872036823,0.9461078924348653,0.05389210756518208
2.9816659297088157,-0.0622725707083483,2.074746817624786,0.9460013647970037,0.053998635203042905
2.9865997480721815,-0.08321428334858476,2.0008322892031725,0.9450706340762676,0.05492936592377967
2.991533566435548,-0.06262945364916317,1.9362706857723935,0.9449494922434793,0.05505050775656748
2.996467384798913,-0.08418138801148026,1.8748114208432713,0.9445552569337111,0.05544474306633629
3.0014012031622794,-0.06336263940809966,1.8160287254413674,0.9442846087812069,0.05571539121884202
3.0063350215256457,-0.08464070481780382,1.7589113885390555,0.9433802166411502,0.05661978335889902
3.0112688398890115,-0.06272355902220061,1.7096669759515977,0.9432182310194146,0.0567817689806345
3.0162026582523773,-0.08543187522254617,1.6535520981860854,0.9431884607092859,0.056811539290763984
3.021136476615743,-0.06379598629446714,1.5957224623862927,0.9430994778922179,0.05690052210783165
3.0260702949791094,-0.08520165304765273,1.5374544613919907,0.9434020644152131,0.056597935584836535
3.0310041133424757,-0.06393437745913227,1.484971644896728,0.9434078803418052,0.056592119658245094
3.035937931705841,-0.08518779558489914,1.4384539144963517,0.9429797903409697,0.0570202096590808
3.0408717500692073,-0.06229034170419788,1.3982601451535186,0.9428574002134147,0.057142599786636626
3.045805568432573,-0.0832470509607484,1.369878947418165,0.9433917239834027,0.05660827601664787
3.0507393867959394,-0.06164754257710071,1.344260672443396,0.9431581725900784,0.056841827409973573
3.0556732051593047,-0.08276241922070143,1.325351783316143,0.9434851193737289,0.0565148806263241
3.060607023522671,-0.06011561471039282,1.308590108230541,0.9428003795972708,0.05719962040278282
3.0655408418860373,-0.0824638832770924,1.2837955581718596,0.9427780794476024,0.05722192055245243
3.070474660249403,-0.06039648427815913,1.2551587570331697,0.9427730985428715,0.05722690145718442
3.075408478612769,-0.08261714409571433,1.2231594448873633,0.9431157782857543,0.05688422171430261
3.0803422969761347,-0.06073930978918237,1.1968079351944354,0.9430043653794132,0.056995634620644955
3.085276115339501,-0.08267097861853308,1.170718075382863,0.9426970416246402,0.05730295837541975
3.0902099337028672,-0.05916653294472745,1.147444172752551,0.9424807863407425,0.05751921365931734
3.0951437520662326,-0.08163861646580152,1.1292684508683484,0.9417469333164958,0.05825306668356282
3.100077570429599,-0.05823990031353801,1.1116077909393598,0.9418644552720841,0.05813554472797372
3.1050113887929647,-0.07819927268240995,1.0999251421757936,0.94112378845295,0.05887621154710713
3.109945207156331,-0.053816034503524304,1.088024333856769,0.9406236102994113,0.05937638970064557
3.1148790255196968,-0.07564351445834405,1.0714527553022368,0.940121579744239,0.05987842025581776
3.1198128438830626,-0.05197583956198143,1.0555201453231196,0.9397897337465286,0.06021026625352736
3.124746662246429,-0.07707589437440336,1.0417928585483451,0.9394956853421828,0.06050431465787403
3.1296804806097946,-0.05727147500048869,1.0201288965893631,0.939378619268534,0.06062138073152287
3.1346142989731605,-0.08177850709122986,0.9887693291512654,0.9390814583200873,0.06091854167997082
3.1395481173365263,-0.06053328301012875,0.9558146444507553,0.9382433949586564,0.06175660504140233
3.1444819356998925,-0.08384287807291642,0.9323968473351983,0.9377181339169475,0.06228186608311347
3.149415754063259,-0.06359596367157624,0.9143923018664588,0.9366142270165849,0.06338577298347735
3.154349572426624,-0.08563982673431464,0.896296653083657,0.9360670053372903,0.06393299466277388
3.1592833907899904,-0.06352859295640889,0.8801402487876098,0.9358966164233756,0.06410338357669024
3.1642172091533562,-0.08370510479466932,0.8642111704866567,0.9358565964243606,0.06414340357570789
3.1691510275167225,-0.061431383271956325,0.8426711697975496,0.9352489694394941,0.06475103056057668
3.1740848458800883,-0.0844085103785152,0.8258161814253936,0.9347853426404513,0.06521465735962031
3.179018664243454,-0.061601537796651507,0.8134944381135989,0.9345539250435442,0.06544607495652703
3.1839524826068204,-0.0829730111892474,0.8084790707607106,0.9336557825911862,0.06634421740888512
3.188886300970186,-0.06034126798786044,0.8031596739419917,0.9331129022720698,0.06688709772800167
3.193820119333552,-0.08259010723519063,0.7949627631357103,0.9329756351347639,0.06702436486530684
3.198753937696918,-0.05991316512624615,0.7857538635359673,0.9328390746854948,0.06716092531457614
3.203687756060284,-0.07827704740370903,0.7806866761993427,0.9328932296713688,0.06710677032870237
3.2086215744236504,-0.05556894455719265,0.7758337045651147,0.933355445810481,0.06664455418958962
3.2135553927870157,-0.07935166522623964,0.7644346833912311,0.9330239936447471,0.06697600635532391
3.218489211150382,-0.05764242813950405,0.7488113084538908,0.9326199975835803,0.0673800024164906
3.223423029513748,-0.08003496554491518,0.7298816780045727,0.9321235506781675,0.06787644932190356
3.228356847877114,-0.05788852761218744,0.717161296605422,0.9318023289875615,0.06819767101251097
3.23329066624048,-0.08091455361649925,0.7062755464751618,0.931501885127521,0.06849811487255301
3.2382244846038457,-0.054259760435610226,0.7014462758644434,0.9313790246157753,0.0686209753842989
3.243158302967212,-0.0776075478762399,0.6982769109778778,0.9317784991852346,0.06822150081484053
3.2480921213305773,-0.05327349736716177,0.6938242454640835,0.9315951363590622,0.0684048636410124
3.2530259396939436,-0.07491740260089774,0.687887333314444,0.9308693911569291,0.06913060884314554
3.25795975805731,-0.0558867301147527,0.6825917337221925,0.9308554630064455,0.06914453699362935
3.2628935764206757,-0.07552224667778182,0.6796233913997739,0.9302087016256155,0.06979129837446128
3.2678273947840415,-0.054701191809550014,0.6830699152833856,0.93012639246843,0.0698736075316489
3.2727612131474073,-0.07315448049252324,0.6901959563546077,0.9299150141108763,0.07008498588920396
3.2776950315107736,-0.053568079815751,0.7025319037950625,0.9279114523349111,0.07208854766517038
3.2826288498741394,-0.074540254016137,0.7189943500672296,0.9274173498715135,0.07258265012856813
3.287562668237505,-0.05542213872718667,0.7383111342779423,0.9268077574557022,0.07319224254437527
3.2924964866008715,-0.0749092743702975,0.7613362298635117,0.9267585648873002,0.07324143511277316
3.2974303049642373,-0.05578432157724161,0.7844283015978786,0.9271743931784063,0.07282560682166282
3.3023641233276035,-0.07404348476499675,0.812344954685853,0.9275873924435405,0.07241260755652282
3.307297941690969,-0.05437400595895485,0.8479301700974453,0.9271189976520726,0.07288100234798565
3.312231760054335,-0.06835689481956736,0.8935425968345828,0.9277787241602795,0.07222127583977375
3.3171655784177014,-0.04656987425763373,0.9415267366842801,0.9284889847061336,0.07151101529392082
3.3220993967810672,-0.06528364065715438,0.9930553805803176,0.928898453880432,0.07110154611962533
3.327033215144433,-0.044137534963223084,1.0502276242383237,0.9296744826925749,0.07032551730748487
3.331967033507799,-0.06576936049799294,1.1146247677004377,0.9300040455357774,0.06999595446428526
3.336900851871165,-0.04602400829051384,1.175939039683522,0.9304396683711557,0.06956033162890904
3.341834670234531,-0.06925934643862051,1.24289253409431,0.9303888108890075,0.0696111891110587
3.3467684885978968,-0.05193624621172727,1.3153199279903327,0.9304905080570152,0.06950949194305121
3.351702306961263,-0.07028299473891013,1.3827564685602818,0.930414223176131,0.06958577682393643
3.356636125324629,-0.04458761576123549,1.4476507795446774,0.9306592336009644,0.06934076639910364
3.361569943687995,-0.06576033812578566,1.5190569583968718,0.9317818308652818,0.06821816913478589
3.3665037620513605,-0.04600553066133559,1.6008700279266792,0.9326600218470338,0.0673399781530328
3.3714375804147267,-0.06762623172129469,1.685505307694743,0.9321500274681915,0.06784997253187866
3.376371398778093,-0.04116456694353407,1.774631764907557,0.9324595257494943,0.06754047425057998
3.381305217141459,-0.0669978512522037,1.8573218652459462,0.9328664018584085,0.06713359814166911
3.3862390355048246,-0.0361970741789969,1.9340098620248338,0.9332602528223164,0.06673974717776425
3.3911728538681905,-0.06043183585679429,2.017420105955304,0.9336272038095834,0.06637279619049946
3.3961066722315567,-0.026279202470338246,2.106223977523707,0.9338477683716505,0.06615223162843482
3.401040490594923,-0.059999936468235066,2.19944891876612,0.9338965578902461,0.06610344210984151
3.4059743089582883,-0.03017050163097277,2.2938490557577036,0.9339339214588358,0.06606607854125338
3.4109081273216546,-0.06335665429147311,2.3894098981313068,0.9346542047255403,0.06534579527455003
3.4158419456850204,-0.031427328806473497,2.48989784193362,0.9350521574118421,0.0649478425882493
3.4207757640483867,-0.06632959267396181,2.586100524840887,0.9353035057518139,0.06469649424827856
3.425709582411752,-0.03465390645137261,2.683788061540944,0.9353145069378581,0.0646854930622352
3.4306434007751183,-0.061012590270268854,2.781682297048624,0.935360124362699,0.06463987563739529
3.4355772191384846,-0.028104122979184284,2.881663744123801,0.9356714068958161,0.06432859310427813
3.4405110375018504,-0.07046779007599595,2.987211917825405,0.9363020368473894,0.06369796315270565
3.445444855865216,-0.03729238261779415,3.088130065390021,0.936879618079392,0.06312038192070371
3.450378674228582,-0.0768474614474314,3.191662964514686,0.9368568307646484,0.06314316923544654
3.4553124925919483,-0.04342074665083074,3.300469055507618,0.9373814747566669,0.06261852524342809
3.4602463109553145,-0.07078977854473024,3.414091250747382,0.9375952374129227,0.062404762587172334
3.46518012931868,-0.043784977577511756,3.5240672872617176,0.9373784030038148,0.06262159699627938
3.470113947682046,-0.07396803333256244,3.6411775814144733,0.9377925805869256,0.06220741941316705
3.475047766045412,-0.03824993564839091,3.7639291989276717,0.9377550997455237,0.06224490025456832
3.4799815844087783,-0.07157315302736607,3.887255051611329,0.9377019725310936,0.062298027468997826
3.4849154027721436,-0.03751984232104158,4.016622619750991,0.9374941995506839,0.06250580044940643
3.48984922113551,-0.08470878319727143,4.149144318305191,0.9372001481485719,0.06279985185151832
3.494783039498876,-0.048207269199062285,4.286377396549936,0.937472699812426,0.06252730018766327
3.499716857862242,-0.08684157862151456,4.426211613586979,0.9371429395267141,0.06285706047337418
3.5046506762256078,-0.06437591327800468,4.566404681257666,0.9371088998925168,0.06289110010757057
3.5095844945889736,-0.09431816567392172,4.708509487264957,0.9373371976403522,0.062662802359734
3.51451831295234,-0.06707327832678697,4.85011629625,0.9373486399674258,0.06265136003265949
3.519452131315706,-0.08818624633252775,4.984867992762484,0.9373534095776214,0.06264659042246387
3.5243859496790715,-0.05536732068837414,5.12118648208838,0.938168262353174,0.06183173764691085
3.5293197680424377,-0.08323140862158962,5.263972570932889,0.9380564889222045,0.06194351107787919
3.5342535864058036,-0.0501369459107533,5.403637253734675,0.9383211502074731,0.06167884979260874
3.53918740476917,-0.0863349023149714,5.540442454825808,0.9383219923355348,0.06167800766454638
3.5441212231325356,-0.05191010729060257,5.678685786179495,0.9385629634296738,0.06143703657040775
3.5490550414959015,-0.07652937260060011,5.815921257792894,0.9385844727058559,0.06141552729422559
3.5539888598592677,-0.04924840488420911,5.946276350035098,0.9385683843652953,0.06143161563478597
3.5589226782226335,-0.0845660578989107,6.067758886112552,0.9381627271542589,0.061837272845822876
3.5638564965859993,-0.04801990534136717,6.191708017300539,0.9382841782299144,0.061715821770167656
3.568790314949365,-0.08252057756319708,6.315309561234127,0.9382795148404918,0.06172048515959032
3.5737241333127314,-0.04001577994557482,6.429702034574182,0.9382696679424251,0.06173033205765785
3.5786579516760977,-0.07956190401810559,6.5399269604046815,0.9382628289074135,0.061737171092670406
3.583591770039463,-0.03451991083811488,6.645084487917209,0.9382314968281483,0.06176850317193687
3.5885255884028293,-0.07353872977186025,6.7448858280238255,0.93821919648987,0.06178080351021643
3.593459406766195,-0.03872905638070752,6.835109887336635,0.9382293281598058,0.06177067184028163
3.5983932251295614,-0.0765967531718355,6.917503206591125,0.9381658754997124,0.06183412450037644
3.603327043492927,-0.034350972853415,6.986099686407811,0.9381185827129382,0.06188141728715244
3.608260861856293,-0.0823974473078656,7.053378282724813,0.9380644836091637,0.06193551639092914
3.6131946802196593,-0.03018260215462782,7.101295475010647,0.9378150067920782,0.06218499320801712
3.618128498583025,-0.08144075568554116,7.137264436576504,0.9380613704694887,0.06193862953060997
3.623062316946391,-0.030699575273589293,7.153868336008737,0.9380346153241156,0.061965384675986834
3.6279961353097567,-0.07546024818573387,7.169068061835029,0.9382289407021979,0.06177105929790759
3.632929953673123,-0.02785436502732007,7.1821723975750515,0.938210945737604,0.061789054262505354
3.6378637720364893,-0.08036524612309424,7.1893009872435325,0.9379674596882817,0.06203254031182705
3.6427975903998546,-0.022471684181437048,7.206239519325699,0.9378061832151913,0.06219381678491672
3.647731408763221,-0.07797827333901758,7.215930175043966,0.9377997079479892,0.06220029205212001
3.6526652271265867,-0.030259337885972803,7.21032039354742,0.9377922365105203,0.062207763489589514
3.657599045489953,-0.08192757123712513,7.188950315549086,0.9377986643505152,0.06220133564959541
3.6625328638533188,-0.030583735884467764,7.157151263605553,0.9373557886659938,0.06264421133411753
3.6674666822166846,-0.07759930239938058,7.12430458533296,0.9373873495080707,0.0626126504920429
3.672400500580051,-0.03427551095884846,7.083559365718877,0.9375163674048851,0.06248363259523188
3.6773343189434167,-0.08154377953990384,7.024893234861782,0.9375101702971719,0.062489829702947836
3.6822681373067825,-0.03752421312254193,6.956714409981519,0.9374677925647983,0.06253220743532455
3.6872019556701487,-0.081891713931181,6.873493599614084,0.9375325659965859,0.0624674340035389
3.6921357740335146,-0.03679491593384496,6.78618200818434,0.9372466989069327,0.06275330109318661
3.697069592396881,-0.08451603273319919,6.694057166138553,0.9371872751190051,0.06281272488110877
3.702003410760246,-0.037686759391567494,6.598775995922926,0.9368634665767154,0.06313653342339293
3.7069372291236125,-0.08401722483899868,6.502985327598522,0.9366656925788276,0.06333430742127667
3.7118710474869783,-0.02985056152211286,6.405566876572668,0.936472035952719,0.06352796404738052
3.716804865850344,-0.0807591686556498,6.301742197444886,0.9365599244617084,0.06344007553838704
3.7217386842137103,-0.038142662369038356,6.1972643799077085,0.9366511790505225,0.06334882094957267
3.726672502577076,-0.0870266429512523,6.086265774051785,0.9367008591623636,0.06329914083773264
3.7316063209404424,-0.03800665626156305,5.963620447345658,0.9367004086101187,0.06329959138997851
3.736540139303808,-0.08940798506003952,5.830930206444688,0.9363067463533867,0.06369325364671227
3.741473957667174,-0.03361000734814091,5.698726709124207,0.9362235848627789,0.06377641513732295
3.7464077760305403,-0.0867073763196719,5.570674452770629,0.9361314040846226,0.06386859591548118
3.751341594393906,-0.03597609877868988,5.450201036561747,0.9361171539222394,0.06388284607786789
3.756275412757272,-0.09028663091909955,5.326665855640094,0.9361322708475777,0.0638677291525312
3.7612092311206378,-0.04117133240464798,5.196742699908947,0.9361532302582312,0.06384676974188212
3.766143049484004,-0.0876808887721592,5.058707096303513,0.936158873086702,0.063841126913414
3.7710768678473703,-0.03663911830265927,4.912161486238784,0.9361616265397861,0.06383837346033384
3.7760106862107357,-0.0889046145537808,4.765221321428159,0.9361503947394144,0.06384960526070893
3.780944504574102,-0.0431702507419496,4.617770669604446,0.9355077877104186,0.06449221228970886
3.7858783229374677,-0.09068893277514452,4.460335575349686,0.9355173945474262,0.0644826054526971
3.790812141300834,-0.04105431578469406,4.309600946642344,0.9356562873889581,0.06434371261116084
3.7957459596641994,-0.09227419230057299,4.157401646581805,0.93567402741564,0.0643259725844757
3.8006797780275656,-0.045478827467506,4.010749171140424,0.9357235277311503,0.06427647226896249
3.805613596390932,-0.09459481759624609,3.8572946151813174,0.9357617033098361,0.06423829669027407
3.8105474147542977,-0.0427129151713249,3.7031488593044593,0.9357983447395017,0.06420165526060717
3.8154812331176635,-0.09276374129620603,3.5598605173552857,0.9355925378902696,0.06440746210983911
3.8204150514810293,-0.03797215710499454,3.421997546387442,0.9354431362474115,0.06455686375269731
3.8253488698443956,-0.08856673248642725,3.295282503427694,0.9355463184383932,0.0644536815617158
3.830282688207762,-0.037286815585244944,3.180629066554054,0.9358482795228837,0.06415172047722562
3.8352165065711272,-0.0862168777407646,3.0761728177466257,0.9361657300025867,0.06383426999752476
3.8401503249344935,-0.034292113287543335,2.9740885607343825,0.9358557948746481,0.0641442051254653
3.8450841432978593,-0.08302828270658379,2.879736162279494,0.9361942463146862,0.06380575368542919
3.8500179616612256,-0.03274296727131733,2.7954901243252026,0.9359220810828955,0.06407791891722203
3.854951780024591,-0.08160629418467076,2.717391884001697,0.9361199774343985,0.06388002256572067
3.859885598387957,-0.030365498210409344,2.6394769412176227,0.9362666412250238,0.06373335877509691
3.8648194167513235,-0.08033781921816618,2.558351204341143,0.9362682972476108,0.06373170275251082
3.8697532351146893,-0.03025051468670377,2.4808650443396045,0.9363049687386971,0.06369503126142498
3.874687053478055,-0.07899726116513675,2.408269619512972,0.9366659661396242,0.06333403386049873
3.879620871841421,-0.0267518364619577,2.339616339202891,0.9367840862609015,0.06321591373922077
3.884554690204787,-0.07666448166445027,2.272158806321975,0.9369028738439323,0.06309712615618963
3.8894885085681534,-0.026762936741926365,2.2073365519913173,0.9369160759155541,0.06308392408456709
3.894422326931519,-0.07870684140530139,2.151832639054742,0.9366934016722988,0.06330659832782187
3.899356145294885,-0.027846431216876355,2.0909756968414435,0.9365200787969293,0.06347992120319028
3.904289963658251,-0.08051352309420627,2.0389957254796442,0.9361801211189235,0.06381987888119477
3.909223782021617,-0.029472671796447348,1.9970704008949054,0.9363042949442406,0.06369570505587532
3.914157600384983,-0.08010446469053349,1.951522764609536,0.9365545515799252,0.0634454484201898
3.9190914187483488,-0.0276501641091079,1.8967256230925806,0.9362771074769474,0.06372289252317045
3.924025237111715,-0.07705130596975165,1.8340991653881897,0.9366651282587385,0.0633348717413813
3.928959055475081,-0.027042841621141386,1.7725529605025545,0.9366847486908294,0.06331525130929185
3.9338928738384467,-0.07653398680749093,1.7115533210941518,0.9367351205808884,0.06326487941923417
3.9388266922018125,-0.026946890912026775,1.6510697840151307,0.9363463660279037,0.06365363397222028
3.9437605105651787,-0.07827102080338393,1.6043008530672536,0.9352906150285785,0.06470938497154671
3.948694328928545,-0.028511790320432277,1.5698040844427192,0.9350889941889287,0.06491100581119795
3.9536281472919104,-0.07907420589795064,1.532586184283735,0.9347250785294111,0.0652749214707166
3.9585619656552766,-0.028472887137697783,1.4921199621602645,0.9347408045683275,0.06525919543180085
3.9634957840186424,-0.07903018447416314,1.456707646511997,0.9344985147400267,0.06550148526010202
3.9684296023820087,-0.02789198882304599,1.4235524760067901,0.9347284384789047,0.06527156152122507
3.9733634207453745,-0.07858487593092842,1.3917654875838021,0.9339365007947251,0.06606349920540482
3.9782972391087403,-0.02763273258423474,1.3593581583437635,0.9336718969319792,0.06632810306815083
3.9832310574721066,-0.07718003210943766,1.327962506351965,0.9338167557283734,0.06618324427175677
3.9881648758354724,-0.027456017740630435,1.305872675028949,0.933349698581508,0.0666503014186219
3.9930986941988382,-0.07816751294695026,1.2918018781325242,0.933339288568479,0.06666071143165171
3.998032512562204,-0.02664580984685399,1.2749451894312074,0.9325281832117467,0.06747181678838461
4.00296633092557,-0.07768918808179488,1.2514844868257984,0.9314328116188945,0.06856718838123699
4.007900149288936,-0.025896620174662047,1.227604092814248,0.9314089346863313,0.06859106531380084
4.012833967652303,-0.07641798647263653,1.2045706156367855,0.9313401734584267,0.06865982654170522
4.017767786015668,-0.024721358082811142,1.1853248392970763,0.9307131437717325,0.06928685622839974
4.022701604379034,-0.07624810459257372,1.1719386044946538,0.9305062181254041,0.06949378187472863
4.0276354227424,-0.0258339564885996,1.1689821286050626,0.9304234328530927,0.0695765671470401
4.032569241105766,-0.07746784154509796,1.1766881487252991,0.9299591619505045,0.07004083804962899
4.037503059469133,-0.026614594477527807,1.1785054813019062,0.9296069437836317,0.07039305621650255
4.042436877832498,-0.07760394054964373,1.1907851772157718,0.9298931544899357,0.07010684551019823
4.0473706961958635,-0.024790438096660625,1.1958617412844506,0.9298639657416969,0.07013603425843824
4.05230451455923,-0.0773571281142995,1.195465140757207,0.9300402439903012,0.06995975600983419
4.057238332922596,-0.02511481235254319,1.1921703990950547,0.9293322413643935,0.07066775863574329
4.062172151285962,-0.078783786589874,1.1971145376813732,0.9288785083922284,0.07112149160790987
4.067105969649328,-0.02623686785282754,1.1961218081093983,0.9289194734582396,0.07108052654189961
4.0720397880126935,-0.0788291002710512,1.1952660769056527,0.9294201324866864,0.07057986751345306
4.076973606376059,-0.024386392760282635,1.1960003803934427,0.9293552173807336,0.07064478261940747
4.081907424739425,-0.07798959073035762,1.2022802565070345,0.9288296380152374,0.07117036198490582
4.086841243102792,-0.024005691654482048,1.2148140242310201,0.9289121354453238,0.07108786455482073
4.091775061466157,-0.07669393576408208,1.225067929115615,0.9286151011216682,0.07138489887847517
4.0967088798295235,-0.02441744436969992,1.2326085799392,0.9288386646572937,0.0711613353428488
4.101642698192889,-0.07739139721514281,1.2431728650147762,0.9288533233965895,0.07114667660355195
4.106576516556255,-0.022291092641470757,1.2500788677731873,0.928815634248194,0.07118436575194759
4.111510334919621,-0.0763593670009502,1.2522463296409156,0.9276305541260842,0.07236944587405793
4.116444153282987,-0.021768597472716204,1.248888971612414,0.9274023883712702,0.07259761162887148
4.121377971646353,-0.07687176191018556,1.2458038451218065,0.9266597512266705,0.0733402487734717
4.126311790009719,-0.023713345342766496,1.2536323702694867,0.9264542559024946,0.07354574409764814
4.131245608373085,-0.07598687892968033,1.2552293075928431,0.9262039971780177,0.07379600282212602
4.13617942673645,-0.018839456679547496,1.2533308158367698,0.9258118704663755,0.07418812953376962
4.141113245099817,-0.07286810029791185,1.243804502681926,0.9252297425312089,0.07477025746893749
4.1460470634631825,-0.0180580077846637,1.2456161088172983,0.9253534667807354,0.0746465332194133
4.150980881826549,-0.07206597336714102,1.2462473187460656,0.9249879933809748,0.0750120066191749
4.155914700189915,-0.012618427704685633,1.2369334805609866,0.9249479559443994,0.07505204405575285
4.16084851855328,-0.0674454733084654,1.2193009676953421,0.9248924204450241,0.07510757955513055
4.165782336916647,-0.014882391650381688,1.1974878649609872,0.9253461638939394,0.07465383610621766
4.1707161552800125,-0.06820528488710045,1.1723861500907404,0.9252052650769071,0.07479473492325231
4.175649973643378,-0.01373294356448187,1.1492562236393784,0.9241843956158305,0.07581560438432791
4.180583792006745,-0.07042128755421134,1.1216562592767325,0.9244093504974509,0.07559064950270594
4.18551761037011,-0.014443569684472676,1.100481937361843,0.9243900955729515,0.07560990442720457
4.190451428733477,-0.06988883691558573,1.0747003753404996,0.923170124904425,0.07682987509573
4.1953852470968425,-0.016739943078938932,1.0548510737108265,0.9238859949820948,0.07611400501805884
4.200319065460208,-0.07127650164035536,1.0440016837053885,0.9232174434327107,0.07678255656744225
4.205252883823575,-0.016748828057966444,1.033551415508694,0.9227077717212862,0.07729222827886534
4.21018670218694,-0.07343208613248195,1.0254397326405627,0.9226405820326042,0.07735941796754621
4.215120520550306,-0.017416060418688643,1.020283311435219,0.9220654888023471,0.07793451119780206
4.220054338913672,-0.06879536417234934,1.010560670615529,0.9217712197370885,0.07822878026306013
4.224988157277038,-0.012526120152480048,1.0124949030646955,0.9206085168942818,0.07939148310586813
4.229921975640405,-0.06700190632553199,1.0187186785900224,0.9208413913034923,0.07915860869665889
4.23485579400377,-0.01250193862558873,1.021758036075986,0.9206989430018464,0.0793010569983065
4.239789612367136,-0.06391115507190445,1.026729208336193,0.9210151730096234,0.07898482699053025
4.244723430730502,-0.007149333338197962,1.0336048743060833,0.9210473911084134,0.07895260889174308
4.249657249093868,-0.0609741889598438,1.0387476391778754,0.9220675174690074,0.07793248253115108
4.254591067457233,-0.015329595559218846,1.0553320883035056,0.9217703037016968,0.07822969629846352
4.2595248858206,-0.07333688774150829,1.0732886119853295,0.9211884166445169,0.07881158335564645
4.264458704183966,-0.02741074989720707,1.0876722843574418,0.9207130472661359,0.07928695273403025
4.269392522547332,-0.07605790339566097,1.1079002728074483,0.9213117732271543,0.07868822677301547
4.274326340910698,-0.02309682128666287,1.1233095512609552,0.9206438987324822,0.07935610126769073
4.279260159274063,-0.07370361967453246,1.1506016493717228,0.9200735832410212,0.07992641675915652
4.28419397763743,-0.01692857701713297,1.1801899710435237,0.9201497785865337,0.07985022141364236
4.289127796000796,-0.06730145021570916,1.2109684947511707,0.9194083443364984,0.08059165566367196
4.2940616143641614,-0.018395964632137544,1.2454569823110668,0.918573379315684,0.0814266206844823
4.298995432727528,-0.06933159248956891,1.2829737804029133,0.9192380166288356,0.08076198337132472
4.303929251090893,-0.023795556469193863,1.3185805399314519,0.9187770742167516,0.08122292578340463
4.30886306945426,-0.07081830848127071,1.3484613452116094,0.9185280705592406,0.08147192944091027
4.313796887817626,-0.01823538251524817,1.384482696248706,0.9192720192401137,0.08072798076003262
4.318730706180991,-0.058241868121307834,1.4227202929574205,0.9195257731603522,0.08047422683979351
4.323664524544358,-0.01312099257898285,1.4520636127660123,0.9193249223255019,0.08067507767464231
4.328598342907723,-0.05725005066689848,1.4829966797759342,0.9192416597926948,0.08075834020744872
4.333532161271089,-0.01148767131850689,1.509364905241781,0.9196564350311783,0.08034356496896304
4.338465979634456,-0.052124125962051925,1.5365606299666752,0.9210545230881446,0.07894547691199591
4.343399797997821,-0.012509411597724616,1.5784121133046443,0.9213400093557246,0.07865999064441334
4.348333616361188,-0.04973042054735485,1.6254823888013288,0.9213597784602332,0.07864022153990141
4.353267434724553,-0.007259853953402995,1.6777232750486497,0.9212392869396198,0.07876071306051358
4.358201253087919,-0.05203616120029692,1.7367421790198543,0.9212492277737038,0.07875077222642662
4.3631350714512855,-0.007409737878749037,1.796033536759368,0.9216236311014248,0.07837636889870238
4.368068889814651,-0.04233173106717888,1.8562545683650677,0.9221094287338516,0.07789057126627345
4.373002708178017,-0.004683480477731306,1.9153079965546056,0.9220752030639495,0.07792479693618116
4.377936526541383,-0.03487529042287368,1.9757538740868614,0.9223741499360721,0.07762585006406364
4.382870344904749,-0.0021082272021555755,2.03389216277442,0.9228018321496293,0.07719816785051092
4.3878041632681155,-0.0392399962494507,2.0854562526541884,0.9228197856862107,0.07718021431393311
4.392737981631481,0.0034176681584572725,2.1327703921591032,0.9235705057410081,0.07642949425913907
4.397671799994846,-0.03341626748447469,2.1821347620471627,0.9238136141124226,0.07618638588772689
4.402605618358213,0.0058695068440389585,2.2397269184558426,0.924370902875809,0.07562909712434274
4.407539436721579,-0.03576379946363901,2.304316586573931,0.9242599889590909,0.07574001104106266
4.412473255084945,-0.005346485266178472,2.37235501038782,0.9241486066839134,0.07585139331624167
4.417407073448311,-0.05027310635324872,2.4415646523053125,0.9248261681891556,0.07517383181099954
4.422340891811676,-0.012907518230424339,2.521446638641657,0.9253408208988335,0.07465917910132364
4.427274710175043,-0.05290375247368683,2.5971433224907106,0.9255039704958244,0.07449602950433373
4.432208528538409,-0.015764735178193573,2.664045739228121,0.9257229269372429,0.07427707306291585
4.437142346901775,-0.05460909037459568,2.73612780389587,0.9260453645875211,0.07395463541263761
4.442076165265141,-0.015659061260023,2.8053645279426105,0.9261293107705021,0.07387068922965731
4.447009983628506,-0.05265831168532126,2.8635502233769636,0.9263818369983489,0.07361816300180936
4.451943801991872,-0.009803488321908218,2.919640730807177,0.9265454217048952,0.07345457829526245
4.456877620355239,-0.04621740747094504,2.9761737408758377,0.9267663606826523,0.0732336393175041
4.4618114387186045,-0.003576288103577984,3.032493249280134,0.9269945497617765,0.07300545023837825
4.466745257081971,-0.038167134763845735,3.082641059590317,0.9274205191914338,0.07257948080871925
4.471679075445336,-0.007150379872954293,3.139811841055856,0.927342516942089,0.0726574830580618
4.476612893808702,-0.04184756202498872,3.189009065536829,0.927327900953924,0.0726720990462245
4.481546712172069,-0.009488680653741942,3.2411510780715322,0.9277017649873516,0.07229823501279511
4.4864805305354345,-0.05159149203055031,3.2889267597940663,0.9276752328815379,0.07232476711860625
4.4914143488988,-0.013199960964377411,3.334525416733156,0.9276570413812507,0.07234295861889112
4.496348167262166,-0.04983722271688085,3.3816933794054838,0.9275695684882805,0.0724304315118587
4.501281985625532,-0.013667668884989725,3.427749191705264,0.9272102357388016,0.07278976426133485
4.506215803988899,-0.04772582945141961,3.479178336881086,0.9272346955613731,0.07276530443876085
4.5111496223522645,-0.0018134140628567536,3.5336723606826967,0.9272309053530807,0.07276909464705116
4.51608344071563,-0.04229520754672562,3.5823796317069663,0.9271999850372987,0.07280001496283033
4.521017259078996,-0.0012207055148396211,3.6263344453127657,0.9271277490288716,0.0728722509712554
4.525951077442362,-0.047680172893446796,3.666087700264268,0.9267795718390656,0.07322042816105973
4.530884895805728,-0.0052004789840700925,3.7026228123853304,0.9267419064645757,0.07325809353554762
4.535818714169094,-0.04564590295608415,3.740353588489059,0.9270939918793824,0.07290600812073882
4.540752532532459,-0.004908484141608394,3.786005327582046,0.9270929072792693,0.07290709272085008
4.545686350895826,-0.047761167183429265,3.8263240798633684,0.927390097999635,0.07260990200048362
4.550620169259192,-0.01012988844557181,3.8468297757505154,0.9271523711426822,0.07284762885743513
4.555553987622558,-0.05045127733158813,3.870038163955883,0.9268147457729984,0.07318525422711855
4.560487805985924,-0.011933560420478252,3.891396589068642,0.9270272220457219,0.07297277795439454
4.565421624349289,-0.04027625544734728,3.9109362118004003,0.9270567240839737,0.07294327591614305
4.570355442712655,-0.005728844063662571,3.932199010978182,0.9269186375326326,0.07308136246748412
4.575289261076022,-0.04167265304740608,3.9461284534532264,0.9271379183021773,0.07286208169794034
4.580223079439388,-0.004416261696481455,3.965497069992911,0.927052936228109,0.07294706377201007
4.585156897802754,-0.03318913317910345,3.9923998067400452,0.9271766943958211,0.07282330560429891
4.590090716166119,0.004177864777810773,4.023148928513012,0.9270558353678551,0.07294416463226604
4.595024534529485,-0.030838166408587556,4.04656215071651,0.9268546211713836,0.07314537882873952
4.599958352892852,0.005864483203094429,4.068312290538589,0.9268508214498578,0.07314917855026726
4.604892171256218,-0.023590212487669206,4.078165352326082,0.9268788026805681,0.07312119731955931
4.6098259896195835,0.011919487017410848,4.0833821556960705,0.926775034269421,0.0732249657307098
4.614759807982949,-0.022878422033929237,4.084181415081428,0.9267930631513599,0.07320693684877322
4.619693626346315,0.013739279013443177,4.074376780165948,0.9267927760127421,0.0732072239873954
4.624627444709681,-0.01945825727217418,4.058620465440774,0.9266451301875354,0.07335486981260676
4.629561263073048,0.021599779621392777,4.040514820558762,0.9263880164967437,0.07361198350340438
4.634495081436413,-0.0037581781282240412,4.016987954465864,0.9262615661863783,0.07373843381377258
4.639428899799779,0.02766529922935785,3.9925683694031746,0.9261207012511997,0.0738792987489474
4.644362718163145,0.008098437278176098,3.967548281519045,0.9257245439101628,0.0742754560899809
4.649296536526511,0.03500311372914103,3.934840272828473,0.9257158792658713,0.07428412073427064
4.654230354889878,0.012026102340229241,3.8850635317391387,0.9257501085739807,0.07424989142615802
4.659164173253243,0.029109236743297014,3.819288836618835,0.9256743845497177,0.07432561545041817
4.664097991616608,0.01542348441813253,3.7458492899475626,0.9252518907932616,0.07474810920687278
4.669031809979975,0.021316656882880897,3.67454281451366,0.9250132673066599,0.074986732693473
4.673965628343341,0.002214615921358052,3.612960204706849,0.9244449369054305,0.07555506309470113
4.6788994467067075,0.012264515798829636,3.5531285858573223,0.9243286308551241,0.07567136914500687
4.6838332650700725,-0.008709374508351199,3.4939912291392132,0.9242386529099528,0.0757613470901767
4.688767083433438,0.0010739502692823904,3.433993464395682,0.9238579335596689,0.07614206644045796
4.693700901796805,-0.011343343493743085,3.374295816680373,0.9240046712832233,0.07599532871689865
4.698634720160171,0.008705217023490232,3.315631160742979,0.9239753299955521,0.0760246700045652
4.703568538523537,-0.012694098257574036,3.247700569638943,0.9240217830203443,0.07597821697976795
4.708502356886902,0.012856247780486272,3.171216465624893,0.9235532280776937,0.0764467719224134
4.713436175250268,-0.003089077196263812,3.080352685750902,0.9239111683344234,0.07608883166567829
4.718369993613635,0.010966029637459289,2.992434684445749,0.9239467860603615,0.07605321393973556
4.723303811977001,-0.009419681736071637,2.9021762143446583,0.9239205673413043,0.07607943265879669
4.728237630340367,0.011632705097602312,2.808119388641468,0.9239300118397459,0.07606998816035818
4.733171448703732,-0.007854439188505834,2.7080080225181415,0.9239322200070171,0.07606777999309107
4.738105267067098,0.011967506698453454,2.6117666378964777,0.9239477624490177,0.07605223755109387
4.743039085430464,-0.007460532720470088,2.523826428385309,0.9234494969984397,0.076550503001676
4.747972903793831,0.0026433383493525042,2.4372978984666402,0.9235441978707857,0.07645580212933195
4.752906722157197,-0.02049619533677651,2.3677460353132425,0.9224024331105986,0.07759756688952182
4.757840540520562,-0.004183596911681977,2.2981931784755165,0.9221507834963394,0.07784921650378354
4.762774358883928,-0.025107340847102328,2.2314324140775295,0.9230129767491404,0.076987023250984
4.767708177247294,-0.007571103288846982,2.176082173495825,0.9233555644640231,0.07664443553610345
4.772641995610661,-0.02048699804349523,2.124620539409292,0.9235689387285956,0.0764310612715322
4.7775758139740265,-0.0021416471222065734,2.0730306955550244,0.9231828316526222,0.0768171683475065
4.7825096323373915,-0.017231077028206542,2.0157109800090858,0.9231090154607946,0.07689098453933428
4.787443450700758,-6.845654742940688e-05,1.955306310418557,0.9235186124311392,0.07648138756898694
4.792377269064124,-0.016208004500875412,1.9074080913037776,0.9236326490424633,0.07636735095766083
4.797311087427491,-0.005873731753445462,1.8536474402076581,0.9233981977513845,0.0766018022487371
4.8022449057908565,-0.024129176280708514,1.806910420308707,0.9238181820377314,0.07618181796238806
4.807178724154221,-0.01628589365245133,1.766394926480677,0.9234622986626966,0.07653770133742185
4.812112542517588,-0.03382512632808061,1.7308082491143133,0.9228898979043931,0.07711010209572274
4.817046360880954,-0.018963250012384265,1.6967694794448998,0.9224466647702446,0.07755333522987069
4.82198017924432,-0.033504757027078766,1.658278704617692,0.9219867664114573,0.07801323358865764
4.826913997607686,-0.01672839149907275,1.61282068513882,0.9220015452343353,0.0779984547657782
4.831847815971051,-0.025650532070530002,1.569396087865168,0.9219580796057113,0.07804192039440312
4.836781634334418,-0.006455851076672899,1.5164250542946354,0.9220131070529515,0.07798689294716549
4.841715452697784,-0.01726037663992554,1.4603136856168586,0.9219511112592633,0.07804888874085643
4.84664927106115,-0.002618629704840889,1.410674339908367,0.9223608336016607,0.07763916639846152
4.8515830894245155,-0.01856075166251502,1.3686216917565053,0.9216703690116426,0.07832963098848117
4.856516907787881,-0.003934587333855957,1.331477401937231,0.9210908851431967,0.07890911485692886
4.861450726151247,-0.01960725093085173,1.3047971680289945,0.920684108185991,0.07931589181413644
4.866384544514614,-0.0016124215602187273,1.278710900467454,0.9207161120961112,0.07928388790401718
4.87131836287798,-0.018993244977628207,1.2434625557369108,0.9207833908995946,0.07921660910053527
4.8762521812413455,-0.004056027665364433,1.214304849855476,0.9205186468865996,0.07948135311353115
4.881185999604711,-0.01988473396151827,1.1794846851780945,0.9206036980238386,0.07939630197629255
4.886119817968077,-0.0035456578421188076,1.1462135970071032,0.9215148415172527,0.07848515848287878
4.891053636331444,-0.01884888731314278,1.12339419588362,0.9221259434629439,0.07787405653718707
4.89598745469481,-0.0009505219042192286,1.0989107272588372,0.9221104601162498,0.07788953988388181
4.900921273058175,-0.015251028760089663,1.0697885768654756,0.9217569462148731,0.07824305378525782
4.905855091421541,0.0015655537473905068,1.043513712921261,0.9227186149362561,0.07728138506387483
4.910788909784907,-0.014135163045551775,1.033810340213689,0.9229373148054478,0.07706268519468192
4.915722728148274,0.0009893340820935595,1.0311931723313215,0.9220525553086496,0.07794744469148063
4.92065654651164,-0.013466108308793768,1.0342451842844018,0.9217572244291126,0.07824277557101925
4.925590364875005,0.002385386313322441,1.0448918964467333,0.9216869307349548,0.07831306926517785
4.930524183238371,-0.013905006696142641,1.0525981945726732,0.9216458721184867,0.07835412788164682
4.935458001601737,0.0005188370596547218,1.0545131936738683,0.9215589226232695,0.078441077376865
4.940391819965103,-0.014670040080750664,1.0523746136157988,0.9215681772875254,0.07843182271261054
4.94532563832847,-5.4061564552451704e-06,1.0507655089951358,0.9218982385295993,0.07810176147053728
4.9502594566918345,-0.015688891386052693,1.061328170569499,0.9219869236869941,0.07801307631314403
4.955193275055201,0.0004955796219422396,1.0754988478517515,0.9219645432384936,0.0780354567616445
4.960127093418567,-0.014362949159413808,1.0947249996584814,0.9217997728399887,0.0782002271601504
4.965060911781933,0.0004089429004080389,1.1130138116806607,0.9217998118571006,0.07820018814303877
4.9699947301453,-0.013575215908360331,1.1175150832346044,0.921698790890241,0.0783012091098984
4.9749285485086645,0.00030005937438351007,1.1202800586846926,0.9215280372523748,0.07847196274776541
4.97986236687203,-0.015033138337701823,1.1178401812448042,0.9227380933544225,0.07726190664571803
4.984796185235397,-0.0004606249545704633,1.111861457608898,0.9230601663688068,0.07693983363133332
4.989730003598763,-0.01463798144900292,1.115155269357369,0.9235384948514512,0.07646150514868952
4.994663821962129,-0.0015476029215492565,1.1267338745914415,0.9236494625082868,0.07635053749185429
4.9995976403254945,-0.01501966380992366,1.14347839227983,0.9235564642385243,0.07644353576161715
5.00453145868886,-0.000774095747750177,1.1563283956062846,0.9237942551265429,0.07620574487359884
5.009465277052227,-0.015561917876947029,1.1732790529872104,0.9238602410206344,0.07613975897950746
5.014399095415593,-0.0005034225885038182,1.1973995470119574,0.9239066578975655,0.07609334210257694
5.019332913778958,-0.014449766802200963,1.22154432617707,0.9238301151007314,0.07616988489941116
5.024266732142324,-7.91262628790218e-05,1.249183652955703,0.9235035104827679,0.07649648951737464
5.02920055050569,-0.014975270944752078,1.2810178032500807,0.92297623894299,0.07702376105715317
5.034134368869057,-0.0006178959962276154,1.3107090861778834,0.9223981575786537,0.07760184242149056
5.039068187232423,-0.01576456549385886,1.344519872956282,0.9222376268702166,0.07776237312992741
5.044002005595788,-0.0023591351082559485,1.3718899843001748,0.9222527325822611,0.07774726741788358
5.048935823959154,-0.014719949576017646,1.3868818461879906,0.921815330584753,0.07818466941539307
5.05386964232252,0.00069003231045284,1.3836573545254054,0.922462915082471,0.07753708491767503
5.058803460685886,-0.013675691529852962,1.3858057512717068,0.9220114460196827,0.07798855398046563
5.063737279049253,-0.0019458154975430903,1.3812693810547914,0.9218178471020864,0.0781821528980632
5.068671097412618,-0.01392709431438447,1.3763077866076592,0.9221317562397782,0.07786824376037246
5.0736049157759835,-0.0013820483687706515,1.375706944037537,0.9220766660861378,0.07792333391401421
5.07853873413935,-0.013909564247987732,1.3812906395699762,0.9223896428440138,0.07761035715614012
5.083472552502716,-0.001978670494401872,1.4032888476302745,0.9217359152383241,0.07826408476183207
5.088406370866083,-0.013498169538456464,1.4202354587494141,0.9215814069982988,0.07841859300185748
5.093340189229448,-0.002556133559907736,1.4356851199151643,0.9209786005939182,0.07902139940623626
5.0982740075928135,-0.014134327291227336,1.4559592346602472,0.9209049519279319,0.07909504807222162
5.10320782595618,-0.0015655781265914658,1.4822370597417436,0.920198960278715,0.0798010397214378
5.108141644319546,-0.014685798576332986,1.5035252971944573,0.9201642326875235,0.07983576731262824
5.113075462682912,-0.003323908523838199,1.509162698374633,0.9196530444087179,0.08034695559143275
5.118009281046278,-0.013397663793017314,1.521458106245351,0.9193907588029109,0.08060924119723926
5.122943099409643,-0.0006982189059285479,1.540822739845047,0.9187976854149631,0.0812023145851869
5.12787691777301,-0.011735684715195567,1.5528452183005703,0.918435872987873,0.08156412701227754
5.132810736136376,0.001217020237205781,1.5720404360848317,0.9189210156386275,0.08107898436152393
5.137744554499741,-0.010410428075782392,1.602068574361885,0.9190589784572519,0.08094102154289953
5.142678372863108,0.001356891967392513,1.6321662347843562,0.9187846194436885,0.08121538055646438
5.147612191226473,-0.00973342953829603,1.6558283764337551,0.9187702359387583,0.08122976406139638
5.152546009589839,0.001511948555407472,1.677746051265212,0.9187237687826,0.08127623121755632
5.157479827953206,-0.009450407578348351,1.6908695091329973,0.9182146134998876,0.08178538650027097
5.162413646316571,-0.0004678357566663477,1.7021109321950127,0.9178492307487168,0.08215076925144327
5.1673474646799376,-0.011188892385485108,1.7114189704481648,0.9172390417536118,0.08276095824655029
5.172281283043303,-0.0025162129544040093,1.7189331232946654,0.9167766893880882,0.08322331061207543
5.177215101406669,-0.011675782824519134,1.7212178038786732,0.9171587614009472,0.08284123859921708
5.182148919770036,-0.002740983744304483,1.7232616906491018,0.9169688892945406,0.08303111070562348
5.187082738133401,-0.014347811162525577,1.7231242941642473,0.9176320043184457,0.08236799568171849
5.192016556496767,-0.009308726942007349,1.717441995255197,0.9174101150469004,0.08258988495326271
5.196950374860133,-0.01736243273210194,1.7127641086958485,0.9173164773802298,0.08268352261993182
5.201884193223499,-0.01079005759227478,1.7152235104785758,0.9178192816436166,0.08218071835654327
5.206818011586866,-0.018077564299210137,1.7210219482912519,0.9170840392532698,0.08291596074688806
5.211751829950231,-0.005068397646292735,1.7237186998583178,0.9171036353684242,0.08289636463173138
5.216685648313597,-0.013642251361472188,1.7346103834765494,0.9165561232098299,0.0834438767903234
5.221619466676963,-0.005260521704403277,1.734474857575148,0.9166085336406347,0.08339146635951857
5.226553285040329,-0.014428890930485681,1.7125490085365471,0.9165432998505567,0.08345670014959987
5.231487103403695,-0.006692561882261292,1.689159153458342,0.9159598529002654,0.08404014709989355
5.236420921767061,-0.01720438258727666,1.669508827087805,0.9159028732932011,0.08409712670696075
5.241354740130427,-0.003901324856727444,1.6579459226558892,0.9159406727134316,0.08405932728673303
5.246288558493793,-0.017008647451159074,1.6378833173874916,0.9155124855515538,0.08448751444861376
5.251222376857159,-0.008175722649081799,1.6241534717680006,0.9152050607912926,0.08479493920887828
5.256156195220525,-0.01886062233298284,1.6144694526593182,0.9149818289165339,0.08501817108363881
5.261090013583891,-0.0043990556237038115,1.6032027244169331,0.9145831158307759,0.0854168841693994
5.2660238319472565,-0.016235393639406726,1.5884937737776517,0.914053959430554,0.08594604056962296
5.270957650310622,-0.007401303342533459,1.576255909940668,0.9128734222433842,0.0871265777567951
5.275891468673989,-0.016150507046199428,1.5684902863654455,0.9128151643125482,0.08718483568763186
5.280825287037354,-0.00499088454777049,1.5659036972800238,0.9125638362193194,0.08743616378086233
5.285759105400721,-0.013592897606664649,1.5615221622334747,0.9129179856136301,0.08708201438654817
5.2906929237640865,-0.0024460478444101874,1.5527259383600178,0.9128783082674419,0.08712169173273121
5.295626742127452,-0.012932646214162352,1.5507183873499568,0.9127295528064227,0.08727044719374731
5.300560560490819,-0.0025688489732431023,1.558180564753763,0.9129046981658736,0.08709530183429026
5.305494378854184,-0.01896560131010123,1.570790387109943,0.9128334124827764,0.08716658751738243
5.31042819721755,-0.00511925619145264,1.5869015763590255,0.9129036948885662,0.08709630511158764
5.3153620155809165,-0.021414576972352984,1.611135160433673,0.9130739730409814,0.08692602695917007
5.320295833944282,-0.005360144838275144,1.6400502570468256,0.9133495464703103,0.0866504535298443
5.325229652307649,-0.024034143771097815,1.666716192387168,0.9143884340257766,0.08561156597438117
5.330163470671014,-0.005525500431972441,1.6975961178576775,0.9147879808432406,0.08521201915691945
5.33509728903438,-0.025346943185450225,1.730517359359713,0.9158048818973219,0.0841951181028405
5.3400311073977464,-0.011725121672649517,1.7579925454751282,0.9158264569947643,0.08417354300539967
5.344964925761112,-0.03221113599932691,1.7865786501441272,0.9155795299844596,0.08442047001570506
5.349898744124478,-0.012278057363751295,1.8261462560744166,0.9159904211552268,0.0840095788449379
5.354832562487844,-0.023659298514612917,1.8691247780126332,0.9159674253827856,0.08403257461738008
5.35976638085121,-0.004752404981634186,1.9082516496870587,0.9160468570102321,0.08395314298993363
5.364700199214576,-0.023862294397576905,1.9473393330991653,0.9164559253189946,0.0835440746811707
5.369634017577942,-0.0047366989074392515,1.980558323082725,0.9163695493542511,0.08363045064591564
5.374567835941308,-0.0199080254755787,2.005196459947769,0.9158416662197496,0.08415833378042091
5.379501654304674,-5.4490666941616194e-05,2.0350861815454295,0.9161619616674234,0.08383803833275007
5.38443547266804,-0.015660086791781717,2.067929470290935,0.9157297929453686,0.08427020705480848
5.3893692910314055,-0.004784065620126324,2.1033699295192823,0.9161886641842962,0.08381133581588329
5.394303109394772,-0.014572799766794263,2.1410706813135927,0.9162643796667238,0.08373562033345859
5.399236927758138,-0.00012968248616552407,2.1742822985455224,0.9165612982720381,0.08343870172814577
5.404170746121504,-0.02487841159300267,2.2003393709517844,0.916468997819848,0.083531002180338
5.40910456448487,-0.012601078611424168,2.226479617995091,0.9169717550027359,0.08302824499745114
5.4140383828482355,-0.029278604386891588,2.258548289415355,0.9168077384661332,0.08319226153405505
5.418972201211602,-0.014358735424511446,2.290260647586667,0.9167084734497983,0.08329152655039124
5.423906019574967,-0.02451702891940322,2.3243843453599315,0.917112609160628,0.08288739083956234
5.428839837938333,-0.00841445987234704,2.3531939589184736,0.9171108385050465,0.08288916149514479
5.4337736563017,-0.0273431171911067,2.379065805218353,0.917726636865439,0.0822733631347527
5.438707474665065,-0.005640343179831613,2.407996800546554,0.9176244949914906,0.08237550500870164
5.443641293028432,-0.02101089982024667,2.435761780507575,0.9180521859666101,0.0819478140335825
5.448575111391797,-0.013160635246167264,2.4727106259220877,0.9182456517945998,0.08175434820559277
5.453508929755163,-0.032619105356987955,2.510333107652309,0.918065915122576,0.08193408487761589
5.45844274811853,-0.007346839161452343,2.551412837418567,0.9180109370873508,0.0819890629128412
5.463376566481895,-0.02922984099784489,2.595506215889165,0.9176294107843487,0.08237058921584264
5.468310384845261,-0.0052559644525463686,2.638886194333797,0.9172373311977136,0.08276266880247694
5.473244203208627,-0.029650033975020248,2.6750616622914998,0.917122939972273,0.08287706002791621
5.478178021571993,-0.0008979619598560084,2.709299129091265,0.9171361772603865,0.08286382273980183
5.4831118399353596,-0.027470119188261935,2.735851163860583,0.9167423305863294,0.08325766941385847
5.488045658298725,-0.006522111591247014,2.753208321127851,0.9170297187779282,0.08297028122225882
5.492979476662091,-0.033734707569166696,2.7634541748287096,0.9176688367431374,0.08233116325704888
5.497913295025457,-0.008454851395607024,2.7782183835692793,0.9176950413186219,0.08230495868156293
5.502847113388823,-0.02900403305105794,2.7919261673270808,0.9171983408750026,0.08280165912518114
5.507780931752189,-0.0020750634525370797,2.802566325088167,0.9171574577246128,0.0828425422755701
5.512714750115555,-0.026149792774156366,2.8037225601166074,0.9171185264281949,0.08288147357198677
5.517648568478921,0.007088153786528688,2.803184981886543,0.916700930767092,0.0832990692330896
5.522582386842286,-0.02641414061889391,2.803760322069861,0.9169409671004671,0.08305903289971407
5.527516205205653,0.004954210113887528,2.797811800404361,0.9169480860137307,0.08305191398644951
5.532450023569019,-0.02830465063776765,2.794204699343493,0.9167793432209299,0.08322065677924857
5.537383841932385,0.006435238734661719,2.787597993052649,0.9169364467987983,0.0830635532013791
5.542317660295751,-0.02306161476193502,2.7830028679788428,0.9164854674481608,0.08351453255201603
5.547251478659116,-0.001105198373132272,2.7842293921437933,0.9164479659524464,0.08355203404773094
5.552185297022483,-0.033178387537489015,2.7847719094289833,0.9163842434244733,0.08361575657570315
5.557119115385849,-0.007243439164549742,2.7925445048365396,0.9161082796308753,0.08389172036930137
5.562052933749214,-0.037980054207242736,2.801107233370251,0.9159896451986539,0.08401035480152348
5.56698675211258,-0.01451136327808285,2.7951684214282206,0.915582159963423,0.08441784003675452
5.571920570475946,-0.05157969977960235,2.776209147367138,0.9157136117124637,0.0842863882877145
5.576854388839313,-0.025628478152795803,2.7506991026891523,0.9153840229233322,0.08461597707684664
5.5817882072026785,-0.05645048585776895,2.7245388770896763,0.9155949665222997,0.08440503347788035
5.586722025566044,-0.0296421947838614,2.704374937571992,0.9155913026059008,0.08440869739428043
5.59165584392941,-0.0520433765060981,2.6858419789530688,0.9155109911953886,0.08448900880479311
5.596589662292776,-0.025002008380670876,2.66114610208012,0.9155025106539247,0.08449748934625947
5.601523480656142,-0.05475214762581063,2.6407011577094703,0.9154861522923698,0.08451384770781555
5.6064572990195085,-0.030117363323229136,2.620035252745795,0.9161985076872438,0.0838014923129433
5.611391117382874,-0.06366280993270709,2.589146532584243,0.9162994564621575,0.0837005435380327
5.61632493574624,-0.03159566729933065,2.550015852269543,0.9164008988699753,0.08359910113021755
5.621258754109606,-0.0641510555120258,2.5087192981227893,0.9153372065601811,0.08466279344001532
5.626192572472972,-0.029914062046226656,2.4774143627567162,0.9146663638653392,0.08533363613486047
5.6311263908363385,-0.05899301304437929,2.443564477824753,0.913567247339446,0.08643275266075698
5.636060209199704,-0.033738310543750184,2.436135551293175,0.9134208353048533,0.08657916469535074
5.640994027563069,-0.06471297832900696,2.4232688485629,0.9133983617232758,0.08660163827692731
5.645927845926436,-0.038188080302663824,2.4050024793579645,0.9132839337989688,0.08671606620123526
5.650861664289802,-0.06669645409953982,2.376738135500902,0.9131302089399,0.08686979106030518
5.6557954826531684,-0.04094011191607498,2.3425567718102216,0.9129757052209457,0.08702429477925866
5.660729301016534,-0.07212368479020106,2.2994299529938504,0.9125903426063396,0.08740965739386584
5.665663119379899,-0.043461049430795894,2.2523056657071434,0.9126789369124044,0.08732106308780241
5.670596937743266,-0.07330599107214807,2.198825124656075,0.9123964139494418,0.08760358605076736
5.675530756106632,-0.043488508086710426,2.150270849536271,0.9116772210842828,0.08832277891592887
5.6804645744699975,-0.075482587834791,2.102495246530523,0.9112952230550283,0.08870477694518644
5.685398392833364,-0.04566030893122083,2.0434300385081134,0.9108201826011395,0.0891798173990784
5.690332211196729,-0.0744322777937926,1.9767603696116978,0.9099699000642388,0.09003009993597612
5.695266029560096,-0.044284723138043255,1.896278393202074,0.9101756019370079,0.08982439806320144
5.700199847923462,-0.07562080788927718,1.8153728202703308,0.910436634951206,0.08956336504899763
5.7051336662868275,-0.047991052623872446,1.728732038552317,0.9104908799307277,0.0895091200694706
5.710067484650193,-0.07397131188271719,1.6485715993846433,0.9104095440049836,0.08959045599521072
5.715001303013559,-0.038060914915187885,1.5791838348475917,0.9102393163140531,0.08976068368613639
5.719935121376925,-0.059226056788121054,1.5148758222645815,0.9100351488092882,0.08996485119089936
5.724868939740292,-0.030344915750925988,1.4628281273139467,0.909182080561218,0.09081791943897115
5.7298027581036575,-0.05863776431728187,1.4101154928799928,0.9085877223591491,0.09141227764104086
5.734736576467023,-0.029291490536395712,1.3611837549723997,0.9087763131057828,0.09122368689440963
5.739670394830389,-0.060018633261348014,1.3077899296800357,0.9085836103475571,0.09141638965263735
5.744604213193755,-0.031525524514765445,1.2654537786568048,0.9086435916541725,0.09135640834602468
5.749538031557122,-0.06620644522474706,1.2356984403673956,0.9070605736564359,0.0929394263437636
5.754471849920487,-0.03399048585157871,1.206816502643356,0.9068871936309226,0.09311280636927893
5.759405668283852,-0.06252875162434679,1.1729101262476214,0.9067889921712019,0.0932110078290012
5.764339486647219,-0.03205555590497821,1.1459488883782287,0.9081987047979087,0.09180129520229738
5.769273305010585,-0.06619674487632936,1.1269603436857518,0.9081102409036887,0.09188975909651967
5.774207123373952,-0.03425209072640647,1.108418289774066,0.9090495676346451,0.09095043236556581
5.779140941737317,-0.06692468089233138,1.0882670422538938,0.9088943501631843,0.09110564983702915
5.784074760100682,-0.036765314733615224,1.0637790579052964,0.9087104465400774,0.09128955346013547
5.789008578464049,-0.06787941610741564,1.0363480078928478,0.9094494931754983,0.09055050682471202
5.793942396827415,-0.0350909698785313,1.015982643742245,0.9099502486539754,0.09004975134623326
5.798876215190781,-0.06897428046642841,0.9998452853107044,0.9100430399834759,0.08995696001673112
5.803810033554147,-0.036384065621873914,0.9824121629498301,0.9095223384242052,0.09047766157600119
5.808743851917512,-0.07022693225726857,0.9628135361121929,0.9093470836903197,0.09065291630988641
5.813677670280879,-0.03717827734303744,0.9284467453242571,0.9094611304012611,0.09053886959894493
5.818611488644245,-0.06851340637895494,0.9060353324849116,0.9088657585377996,0.0911342414624063
5.823545307007611,-0.035641010418802924,0.8842846924782828,0.9092124812608617,0.09078751873934397
5.828479125370977,-0.071064056272126,0.861975029092265,0.9087729102076045,0.09122708979260166
5.833412943734342,-0.03633673853116592,0.8341319374800764,0.9077443517417452,0.09225564825846272
5.838346762097708,-0.07095953950031421,0.8092799637645257,0.9076784874139606,0.0923215125862494
5.843280580461075,-0.036785272475411704,0.7821129276386803,0.9076648412113564,0.09233515878885573
5.848214398824441,-0.06974081969856065,0.7609470801927187,0.9075216680757404,0.09247833192447408
5.853148217187806,-0.03547765395253175,0.7468175997895345,0.9072428231138295,0.09275717688638671
5.858082035551172,-0.06803974974286664,0.7296437772828216,0.9069401918345029,0.09305980816571498
5.863015853914538,-0.03688229101575612,0.7139246850128607,0.90639670897121,0.0936032910290093
5.867949672277905,-0.06796058851984305,0.7008253271343,0.9054406017465257,0.09455939825369399
5.872883490641271,-0.03689112891056923,0.6869184438477797,0.9056289591595391,0.09437104084068107
5.8778173090046355,-0.06776442231834874,0.6819871638360451,0.9053476094497543,0.09465239055046723
5.882751127368002,-0.034443456573988035,0.6783638671458284,0.9044126312236075,0.09558736877661338
5.887684945731368,-0.0658686875644419,0.668476530938911,0.9050631192407786,0.09493688075944168
5.892618764094735,-0.031862563714237055,0.6714094651178973,0.9046027341998472,0.09539726580037287
5.8975525824581005,-0.062071579778108184,0.6751073726688362,0.9042764307194092,0.09572356928081036
5.9024864008214655,-0.0286659476125644,0.6790468237569162,0.903931671055627,0.09606832894459201
5.907420219184832,-0.05928048610419145,0.6831822094526778,0.9039374460184842,0.09606255398173338
5.912354037548198,-0.029985703535722955,0.6847389664803818,0.9038431570601856,0.09615684294003081
5.917287855911564,-0.06193732550192146,0.6955650936143181,0.9038881943425562,0.09611180565766186
5.9222216742749305,-0.03164400365904449,0.6971433328134811,0.904328257866108,0.09567174213411121
5.927155492638295,-0.06412157378926123,0.6932466967805411,0.9052225046739207,0.09477749532629971
5.932089311001662,-0.03462106907264387,0.703272887189766,0.9042574965604285,0.09574250343979326
5.937023129365028,-0.06715479374692494,0.7198494876652713,0.9042080724865363,0.09579192751368605
5.941956947728394,-0.03548482994010887,0.7453746819498037,0.9033447990302611,0.09665520096996272
5.9468907660917605,-0.0676884844173755,0.7727716636031352,0.9033864557766443,0.09661354422358082
5.951824584455125,-0.03598099807002065,0.7946726084425747,0.9042924990046806,0.09570750099554534
5.956758402818491,-0.06761693320673284,0.8121678157574892,0.9034912275227421,0.09650877247748449
5.961692221181858,-0.0345269298805727,0.8279508010199916,0.9041791479226403,0.09582085207758642
5.966626039545224,-0.06744228006479128,0.8553931899643793,0.9039170600354711,0.096082939964756
5.9715598579085905,-0.03565788916544332,0.8832412459611774,0.9043827104537059,0.09561728954652247
5.976493676271955,-0.0680186025704089,0.9049260618238083,0.904859541263248,0.09514045873698006
5.981427494635321,-0.03588560150030942,0.9380365623551179,0.9048503137516244,0.09514968624860376
5.986361312998688,-0.06796322121829906,0.9800475604905557,0.9048536308194395,0.09514636918078918
5.991295131362054,-0.03479818157265409,1.020319501997206,0.9049206028323153,0.0950793971679128
5.996228949725419,-0.06609787106523356,1.0455344570973777,0.9047506451828169,0.09524935481741245
6.001162768088785,-0.0336397403213919,1.0658543934486842,0.9054442595975487,0.09455574040268115
6.006096586452151,-0.0654717428643802,1.083088261122307,0.9055338249587576,0.09446617504147264
6.011030404815517,-0.03190663063216969,1.1000576597380225,0.904533655097149,0.09546634490308169
6.015964223178884,-0.0636223199473704,1.1126082454658512,0.9050193411021269,0.0949806588981047
6.020898041542249,-0.030473806563585438,1.125961441337401,0.904981428666036,0.09501857133419492
6.025831859905615,-0.06334731656557677,1.1477184784016656,0.9054511512419658,0.09454884875826557
6.030765678268981,-0.030805122014601685,1.1730013323466693,0.9055510555780651,0.09444894442216628
6.035699496632347,-0.063800492238619,1.1902789934374551,0.9052921878342626,0.09470781216596985
6.040633314995714,-0.03055108177379778,1.204412890671059,0.9048012213708638,0.09519877862936874
6.045567133359079,-0.06311529411161641,1.2165191346421758,0.9043258969811734,0.09567410301905924
6.050500951722444,-0.02843696174363139,1.2303381721919566,0.9040589797151009,0.09594102028513309
6.055434770085811,-0.0616542132812036,1.2508318110031522,0.9041150565344799,0.09588494346575402
6.060368588449177,-0.029590637495149077,1.2598364363356946,0.9042901898128527,0.09570981018738241
6.065302406812544,-0.0631452049286979,1.2661548316923468,0.9041873472848772,0.0958126527153588
6.0702362251759086,-0.031360196017817914,1.274519987356732,0.9042863094083217,0.09571369059191571
6.075170043539274,-0.0660582645917553,1.2859259153565414,0.9041176449890154,0.09588235501122243
6.080103861902641,-0.03500899900051687,1.305795886005496,0.9030355053972785,0.09696449460296046
6.085037680266007,-0.06835013874079636,1.3289537411021883,0.9030110962377691,0.09698890376247098
6.089971498629373,-0.03854552728244179,1.3537174712828652,0.9025816799450237,0.09741832005521697
6.0949053169927385,-0.07120468834011504,1.4072787654711507,0.9031603852657432,0.09683961473449702
6.099839135356104,-0.03862822709064994,1.4655599740593956,0.9032191291129711,0.09678087088726822
6.104772953719471,-0.06964231835489113,1.512672787111898,0.9034750085701175,0.09652499143012182
6.109706772082837,-0.03412196333938496,1.5567276999301436,0.9032776532034776,0.09672234679676153
6.114640590446203,-0.06634891934819195,1.6001972474848687,0.9040574808861246,0.09594251911411442
6.1195744088095685,-0.034558635982100294,1.6434179731649323,0.9041933963886579,0.09580660361158172
6.124508227172934,-0.06880800522853524,1.6854893909831725,0.9040438282239935,0.09595617177624682
6.1294420455363,-0.030608878143751662,1.720295431996334,0.9039756187557246,0.09602438124451666
6.134375863899667,-0.0648970235377946,1.7531384947563131,0.9041793322708869,0.09582066772935535
6.139309682263032,-0.03173822051144449,1.786062249148428,0.9029120184958882,0.09708798150435523
6.1442435006263985,-0.06983953238801524,1.8091421251221862,0.9025983638261263,0.097401636174119
6.149177318989764,-0.038784567657518566,1.823532206396619,0.9024872756491236,0.09751272435112306
6.15411113735313,-0.07378264704679481,1.8355760850771086,0.9020491377060145,0.09795086229423479
6.159044955716497,-0.03930322585918991,1.8359961216660752,0.9014606305799677,0.09853936942028417
6.163978774079862,-0.07278855727427673,1.8229849082484637,0.901189009598664,0.09881099040158996
6.1689125924432275,-0.03922900686911989,1.8112632458377116,0.9014504444474967,0.09854955555275989
6.173846410806594,-0.07161994302354502,1.8041011045687512,0.9014858806084318,0.09851411939182494
6.17878022916996,-0.03990447254720924,1.8062087554204096,0.9016575281974158,0.09834247180284042
6.183714047533327,-0.07190183910965148,1.8050307875187444,0.9015524483692157,0.09844755163104085
6.188647865896692,-0.04339480715977566,1.8166554897687126,0.9023419023210973,0.09765809767915776
6.1935816842600575,-0.07470713299280983,1.8329036021542078,0.9023627406759376,0.09763725932431506
6.198515502623424,-0.042899997712045536,1.8497095411897788,0.9026152658276044,0.09738473417264631
6.20344932098679,-0.07193565179397128,1.8650597793459374,0.9024478342475928,0.09755216575265484
6.208383139350156,-0.0420677232947405,1.8775974136191094,0.9023349076568584,0.09766509234338638
6.213316957713522,-0.06983295479698408,1.8820293807354835,0.9023010851749796,0.09769891482526274
6.2182507760768875,-0.035822365160857045,1.8726442145705369,0.9024567158477115,0.09754328415252803
6.223184594440254,-0.06649127996698546,1.8597383314552034,0.9027712383566237,0.09722876164361606
6.22811841280362,-0.0417436566981932,1.8394534706288033,0.9025652160496973,0.0974347839505437
6.233052231166986,-0.07234829390477486,1.8075101895081094,0.9027609078572767,0.09723909214296617
6.237986049530352,-0.043822668570930465,1.7703900359395315,0.9022690528894906,0.09773094711075377
6.2429198678937174,-0.07564836812706113,1.742473617927057,0.9022997629648738,0.09770023703537273
6.247853686257083,-0.04859302525363389,1.7231208035627399,0.9025641345565298,0.09743586544371917
6.25278750462045,-0.07752216801733552,1.7018479984073787,0.902622694215024,0.09737730578522764
6.257721322983816,-0.0435178551194731,1.6946950708351332,0.9022251006477083,0.09777489935254627
6.262655141347182,-0.07032532955449772,1.6972302027996624,0.902191990329554,0.09780800967070373
6.267588959710547,-0.041620676777790695,1.7011138171006366,0.9023542545354287,0.09764574546483244
6.272522778073913,-0.07091404449422367,1.6951396102824006,0.9025132079436579,0.09748679205660676
6.27745659643728,-0.054154901436300494,1.6876157693517229,0.9025240788693555,0.09747592113091287
6.282390414800645,-0.07850639621294542,1.678589850515811,0.9020689791130064,0.0979310208872643
6.287324233164011,-0.0547264261575573,1.6652666499491642,0.9019050726521398,0.09809492734812589
6.292258051527377,-0.08281188971009837,1.6558163108770205,0.9021241077926493,0.09787589220761188
6.297191869890743,-0.05618118504922469,1.6722103504906158,0.9015385774451574,0.0984614225550987
6.30212568825411,-0.08196361909138204,1.7019559961920754,0.9014811421810216,0.09851885781922905
6.307059506617475,-0.057095646099205755,1.7398635959150441,0.9014066353996687,0.09859336460057737
6.311993324980841,-0.08397501958451699,1.7789798901922234,0.9015906518124562,0.09840934818778484
6.316927143344207,-0.058627215185297434,1.8201332149440923,0.9019138647075343,0.09808613529270456
6.321860961707573,-0.08225069524395223,1.8532682685745794,0.9022298066527977,0.09777019334744001
6.326794780070939,-0.04958692379671663,1.8790800675839705,0.9022173955744361,0.09778260442580144
6.331728598434305,-0.07972615690837091,1.9043226935215356,0.9021497702927432,0.09785022970749249
6.336662416797671,-0.051951987289865525,1.9362783675169328,0.9017879569075131,0.09821204309272108
6.341596235161037,-0.07644594190501745,1.9696283089434155,0.9017468549938694,0.09825314500636351
6.346530053524403,-0.03375402731481001,1.9942398246062425,0.9014360440529233,0.09856395594730717
6.351463871887769,-0.06294237927804477,2.0115965880761477,0.9017750124724049,0.09822498752782279
6.356397690251135,-0.02224445500338926,2.029623202557972,0.9017664596981771,0.0982335403020485
6.361331508614501,-0.05828061900412077,2.0528036572168853,0.9017279976205637,0.09827200237965884
6.366265326977866,-0.0202188492302585,2.0769502588785267,0.9014266111150949,0.0985733888851237
6.371199145341233,-0.06099008345810916,2.0972571864060616,0.9016564532779157,0.0983435467223076
6.376132963704599,-0.027837995402467258,2.1270692831669016,0.9016145906531702,0.09838540934705793
6.381066782067965,-0.06780052160575942,2.1574879253449084,0.901642115835191,0.09835788416504161
6.3860006004313306,-0.03446375595414328,2.1873151313091013,0.9013659278705305,0.09863407212970658
6.390934418794696,-0.07149092152851368,2.2153450480305015,0.9013348774690148,0.09866512253122493
6.395868237158063,-0.036167461020961154,2.2406418542314457,0.9014772888480138,0.09852271115222923
6.400802055521429,-0.07429613872094017,2.2682139118373765,0.901882739667959,0.0981172603322863
6.405735873884794,-0.04588246272390663,2.2941019404436394,0.9017491939398519,0.09825080606039545
6.4106696922481605,-0.08186221248001364,2.32157292152323,0.9024188492414956,0.09758115075875327
6.415603510611526,-0.05275896360966554,2.35092356824488,0.9027447255174055,0.09725527448284406
6.420537328974893,-0.08234855905476321,2.3778865158737053,0.902842957563991,0.09715704243625982
6.425471147338259,-0.04774363464136498,2.399727990678552,0.9028403142243469,0.0971596857759058
6.430404965701624,-0.08254333819958136,2.404079138170049,0.9028119123499555,0.09718808765029768
6.4353387840649905,-0.04558725812543079,2.4088424385472593,0.902273646377284,0.09772635362296893
6.440272602428356,-0.0806585766775464,2.4181963047513593,0.9029168299765744,0.09708317002367867
6.445206420791722,-0.044805754438038574,2.4234852478501385,0.9032744284581239,0.09672557154212921
6.450140239155088,-0.07521993272008876,2.4270818739811357,0.9032396828810423,0.09676031711920978
6.455074057518454,-0.04005150385702065,2.422434589322923,0.9032991986915831,0.09670080130866777
6.46000787588182,-0.07120032462975222,2.4162346059199256,0.9036739501046944,0.09632604989555604
6.464941694245186,-0.04558245697830525,2.4179678634415613,0.9038945975219888,0.09610540247825977
6.469875512608552,-0.06893196592686515,2.412758167283113,0.904039048601854,0.09596095139839213
6.474809330971918,-0.0304947448106467,2.4238619309464564,0.9043342907505815,0.09566570924966306
6.479743149335284,-0.07030670116535355,2.4328162827685955,0.9043264522122425,0.09567354778799951
6.4846769676986495,-0.03153790079246535,2.441184539362007,0.904278646708958,0.09572135329128251
6.489610786062016,-0.07795330665943787,2.450038771918076,0.9041478583377903,0.09585214166244783
6.494544604425382,-0.03655506017279095,2.4519544480518998,0.9039883847938809,0.0960116152063551
6.499478422788747,-0.07857619598815817,2.448003505066891,0.9040021972781008,0.09599780272213206
6.504412241152114,-0.03764068513682194,2.4399643959807933,0.9040403682579528,0.09595963174227798
6.5093460595154795,-0.07960467597880654,2.434582418523962,0.9040002677238416,0.09599973227638685
6.514279877878846,-0.03603836642484265,2.4139252817630226,0.9040594342625886,0.09594056573763797
6.519213696242212,-0.07228120547823029,2.3739109498002704,0.9042967052786597,0.09570329472156472
6.524147514605577,-0.03641165481469281,2.3290637706931863,0.9040101359466187,0.09598986405360282
6.529081332968944,-0.07098512413074651,2.291065310817159,0.9035117823744955,0.09648821762572428
6.5340151513323095,-0.028146868315943742,2.25932304841139,0.9032372540624949,0.0967627459377226
6.538948969695675,-0.07287266109966141,2.241484917642828,0.9025392204543752,0.09746077954584077
6.543882788059042,-0.02696437957630119,2.22807839429499,0.9025179822919641,0.09748201770825064
6.548816606422407,-0.06833024439987666,2.1914577415198644,0.9024761507495359,0.0975238492506777
6.553750424785774,-0.01771009374340764,2.156803130940777,0.9009588732076093,0.0990411267926033
6.5586842431491394,-0.06695078402295439,2.1405105475277733,0.9003672069860877,0.09963279301412468
6.563618061512505,-0.025509803930180045,2.1176589291509007,0.9001624100922223,0.09983758990798984
6.568551879875872,-0.06329487070107072,2.097790390354948,0.9003070997392186,0.09969290026099373
6.573485698239237,-0.01600194793780783,2.0707218886149397,0.9002438786004587,0.09975612139975398
6.578419516602603,-0.05439090191595777,2.039241924421458,0.9000299354984661,0.09997006450174811
6.583353334965969,-0.004363678978836296,2.0076097770656944,0.8989840912945247,0.10101590870569108
6.588287153329335,-0.0443482036334463,1.9798239073276362,0.8990051582419593,0.10099484175825796
6.593220971692701,0.0007351018381706612,1.9455187439225932,0.8986594999537565,0.1013405000464615
6.598154790056067,-0.04714941194579397,1.9015859500261774,0.8985178701136002,0.10148212988661984
6.603088608419433,0.0035426174460251258,1.866408693170753,0.8981613753087216,0.101838624691501
6.608022426782799,-0.04042606739535804,1.8273419614984645,0.8969688512120129,0.10303114878821193
6.612956245146165,0.0029101380751632,1.7970179167084734,0.8967385740668441,0.10326142593338378
6.61789006350953,-0.04096995075359198,1.768633482275203,0.895894601006882,0.10410539899334954
6.622823881872897,-0.006885954968665786,1.7541566404505848,0.8953920286111919,0.10460797138904415
6.627757700236263,-0.04899609271977216,1.7453569784224825,0.8942793550500672,0.10572064495017441
6.632691518599629,-0.01221174688369303,1.734105284366036,0.8939865443737841,0.10601345562646233
6.637625336962995,-0.04616525835530453,1.7148957125415267,0.8935130326031046,0.1064869673971387
6.64255915532636,-0.0012048006858798358,1.6848904053239824,0.8927124455564035,0.10728755444383664
6.647492973689727,-0.03864160367079444,1.6492447620251836,0.8923384457379663,0.10766155426227161
6.652426792053093,-0.003195208787808777,1.6190036748175447,0.8923520212676829,0.10764797873255279
6.657360610416458,-0.034964106201996296,1.5876662484636572,0.8923713064285175,0.10762869357171571
6.662294428779825,0.006303293692323467,1.5619236630103575,0.8916483891359515,0.10835161086427983
6.66722824714319,-0.038286835164093286,1.522737301943044,0.8912381074902658,0.10876189250996521
6.672162065506557,0.011016214765931256,1.4713965509313167,0.8910498098707612,0.10895019012946801
6.677095883869923,-0.026970786497904357,1.4208150681131826,0.890058691205921,0.10994130879430805
6.682029702233288,0.022030363017740598,1.370841951413954,0.890169057739745,0.1098309422604829
6.686963520596655,-0.01792157205220376,1.3071466189105372,0.889900178080156,0.11009982192007085
6.69189733896002,0.0181955877470934,1.2329815697617537,0.8898047237449433,0.11019527625527857
6.696831157323386,-0.01935515759733289,1.1742756073436076,0.8885878774920277,0.11141212250818894
6.701764975686753,0.031587309681530965,1.1357005794535298,0.8872194041001741,0.11278059590003817
6.706698794050118,-0.012357136755521058,1.1014260435957859,0.8865909575454458,0.11340904245476142
6.711632612413485,0.027180755913276112,1.058065671240726,0.8862245835252546,0.11377541647494784
6.71656643077685,-0.023570003688712367,1.0209774263631646,0.8862564937437719,0.11374350625642611
6.721500249140216,0.020638894707079147,0.9855213002436142,0.8861058178788762,0.11389418212132157
6.7264340675035825,-0.018721301600422395,0.9521566935361144,0.8865331629326608,0.11346683706754028
6.731367885866948,0.019071972439605803,0.9154859234812704,0.8854820459701622,0.11451795403004188
6.736301704230313,-0.019115827596768366,0.883478490116892,0.885843573813873,0.11415642618633426
6.74123552259368,0.026027410564464074,0.8593724910836823,0.8863858928629469,0.11361410713726298
6.746169340957046,-0.01659871606367489,0.8363218629077694,0.8858777393510573,0.11412226064915448
6.7511031593204125,0.0198102775554809,0.8220131278256244,0.8842760689663891,0.11572393103382574
6.756036977683778,-0.019263070881099943,0.8118919268453905,0.8836085741863693,0.11639142581384634
6.760970796047143,0.028084744345264086,0.7967685845227718,0.8844363672532378,0.11556363274697981
6.76590461441051,-0.010997238761839046,0.7859012411712942,0.8845192610481399,0.11548073895207937
6.770838432773876,0.040029504607611316,0.7749486044985108,0.8839274692620545,0.11607253073816681
6.775772251137242,-0.004002585043318879,0.761431907868187,0.8839096187960493,0.11609038120417323
6.780706069500608,0.04120630960596507,0.743893700565196,0.8842252224404278,0.11577477755979533
6.785639887863973,0.002576741289820108,0.726288381790367,0.8840728268125767,0.1159271731876461
6.79057370622734,0.04638285613093572,0.7039822432655894,0.8841212871115312,0.11587871288869006
6.795507524590706,0.0030871722244235358,0.6777360595447057,0.8839242154651424,0.11607578453507793
6.8004413429540715,0.04477384937870471,0.653516007629923,0.8838280341411682,0.11617196585905087
6.805375161317438,0.0009177411414939674,0.6271235841889431,0.8843691600425914,0.11563083995762699
6.810308979680803,0.04152287084513803,0.5963150409311336,0.8837466988616347,0.11625330113858226
6.815242798044169,0.001374329220384948,0.5762935090230203,0.8832378000584998,0.11676219994171678
6.820176616407536,0.03955211092847341,0.5599904375956994,0.883505670083784,0.11649432991643151
6.8251104347709015,0.0022562757059239893,0.5453796312254631,0.8833648415596375,0.11663515844057722
6.830044253134268,0.04181737128137782,0.5226518061677414,0.8838241328055308,0.1161758671946832
6.834978071497633,-0.0010624403242337794,0.5138636570886564,0.8839639574521488,0.11603604254806782
6.839911889860999,0.03829940076420568,0.5034493222312388,0.883176314368263,0.11682368563195583
6.844845708224366,-0.005916043735475476,0.5076654612054667,0.8835462467909,0.11645375320932136
6.8497795265877315,0.033175321701749486,0.5162916250034485,0.8839832641162246,0.11601673588399918
6.854713344951097,-0.0073214347709302215,0.5331689074286138,0.8840382398856255,0.11596176011459995
6.859647163314463,0.03157522464008813,0.547448732761846,0.8846050058376592,0.11539499416256735
6.864580981677829,-0.011711124439326027,0.565181770806011,0.8838628459173329,0.11613715408289557
6.869514800041196,0.03111877738321718,0.5833499165868029,0.8846131115785694,0.11538688842165983
6.8744486184045615,-0.013295760665715256,0.5965963271035477,0.8839594004848403,0.11604059951538927
6.879382436767926,0.030505413336926454,0.6145209694027948,0.883706350027766,0.11629364997246462
6.884316255131293,-0.011888311815981338,0.6428023334480838,0.8849802319727152,0.11501976802751518
6.889250073494659,0.031763595529972884,0.6722428364699757,0.885542017626494,0.1144579823737359
6.894183891858025,-0.01331158676016824,0.6993523156773991,0.8867726213614244,0.11322737863880539
6.899117710221391,0.03094911225430119,0.7301001763120414,0.8863442432098858,0.11365575679034316
6.904051528584756,-0.0109626462803102,0.7543756992869751,0.8866243538821095,0.11337564611811846
6.908985346948122,0.03263694243634361,0.7733117393434554,0.8871122051195218,0.11288779488070505
6.913919165311489,-0.011875988206977526,0.7942339077829975,0.8870346775180473,0.1129653224821789
6.918852983674855,0.031020394592237443,0.8152680264292986,0.8871431401783803,0.11285685982184747
6.923786802038221,-0.014766334702832536,0.8272255743787749,0.8862444151281409,0.11375558487208874
6.928720620401586,0.028762784146161353,0.8420796662438454,0.8864692622291274,0.11353073777110387
6.933654438764952,-0.015703530544106573,0.8545532395264118,0.8864253218749499,0.11357467812528252
6.938588257128319,0.028922313440547787,0.8747076961712343,0.8865774995119322,0.11342250048830159
6.943522075491685,-0.015640714040702334,0.8977967947349016,0.8860844280206447,0.11391557197959021
6.9484558938550505,0.02846439905008363,0.9090385077950509,0.8857799872352168,0.11422001276501918
6.953389712218416,-0.016001472261993645,0.9178044836593565,0.8858020169592484,0.11419798304098876
6.958323530581782,0.026843682955417166,0.9206274356688848,0.8867717660489677,0.11322823395126991
6.963257348945149,-0.016520447426774557,0.9381243815631255,0.887135622121788,0.11286437787845034
6.968191167308515,0.027549117388665886,0.9678450011862442,0.8881132918017411,0.11188670819849765
6.97312498567188,-0.017767379516953646,0.9957989620103873,0.8878490399595702,0.11215096004066855
6.978058804035246,0.02586878355461159,1.0170959480275505,0.8879010059378125,0.11209899406242643
6.982992622398612,-0.019644409440100426,1.036159793400018,0.8878382369298111,0.11216176307042819
6.987926440761978,0.02445520749320408,1.0572555071715535,0.8883228265479721,0.11167717345226777
6.992860259125345,-0.01878208609139681,1.0745885594442552,0.8884402190424386,0.11155978095780189
6.99779407748871,0.02383108301209176,1.1014578552806047,0.8887455929653476,0.1112544070348925
7.002727895852076,-0.021052827135508583,1.1268904365357073,0.8881856069093967,0.11181439309084366
7.007661714215442,0.022976026995372184,1.1507748089674847,0.888121313046831,0.11187868695340995
7.012595532578808,-0.021006301672548276,1.17279443880011,0.8880134369535009,0.11198656304674083
7.017529350942175,0.02212674739497639,1.1909103182860286,0.8880566009022435,0.11194339909799783
7.0224631693055395,-0.02125552952174971,1.2099678710905015,0.8877723520104636,0.11222764798977826
7.027396987668905,0.024161894533389447,1.2211826845683666,0.8878608451363809,0.11213915486386114
7.032330806032272,-0.02048920719658149,1.2308169658795116,0.8879287812734113,0.11207121872683161
7.037264624395638,0.024317594275993157,1.2393836430673602,0.8879957265476289,0.11200427345261434
7.0421984427590045,-0.02018450956174156,1.246417853209052,0.8878182669176157,0.11218173308262802
7.0471322611223695,0.025789733269291508,1.2412776549913795,0.8882810713345559,0.1117189286656886
7.052066079485735,-0.0192734749256115,1.2372634986975308,0.8882200129466128,0.1117799870536329
7.056999897849102,0.02458881765103999,1.2363420555187121,0.8880963908924514,0.11190360910779586
7.061933716212468,-0.0194171601660308,1.24162384907389,0.8877424425243583,0.11225755747589038
7.066867534575834,0.025341796633828403,1.2438669525942776,0.8877745267217213,0.11222547327852833
7.071801352939199,-0.01884001649610593,1.2509679206727222,0.8880344103287947,0.11196558967145583
7.076735171302565,0.026457418358571107,1.251951376690946,0.8872114730188363,0.11278852698141614
7.081668989665932,-0.01572961794586193,1.2707325267165779,0.8868844605493478,0.11311553945090641
7.086602808029298,0.02831523564924957,1.294742993808428,0.8864528323188519,0.11354716768140487
7.091536626392664,-0.016920773583710393,1.3094393967670896,0.8866043624333194,0.11339563756693596
7.096470444756029,0.02599041520690248,1.3082686647589181,0.8865136472985526,0.11348635270170072
7.101404263119395,-0.01784824039816801,1.3105489512146697,0.8862738761864435,0.11372612381380892
7.106338081482761,0.026273301898424098,1.3170348968110637,0.8855580938807813,0.1144419061194704
7.111271899846128,-0.019139053787295617,1.3209949175552274,0.8856521090742061,0.11434789092604493
7.1162057182094935,0.025853258941567304,1.3230952508634197,0.8852603704144968,0.11473962958575325
7.121139536572859,-0.01877316666844542,1.3252989413417426,0.8850503770074326,0.11494962299281757
7.126073354936225,0.025812331017484924,1.320551972833986,0.8848537516085435,0.11514624839170662
7.131007173299591,-0.02034166544778091,1.3065425150499306,0.8840788752743017,0.11592112472594945
7.135940991662958,0.024161647243978707,1.2969725484247763,0.8848378235427203,0.11516217645753113
7.1408748100263235,-0.023496311194905476,1.3023763521827554,0.8841950163562174,0.11580498364403477
7.145808628389688,0.026021439248667007,1.3137719633888099,0.8837797368772194,0.11622026312303443
7.150742446753055,-0.01997805722517768,1.323569500692364,0.8833435640016877,0.11665643599856708
7.155676265116421,0.02530520648443966,1.3290319947610854,0.883434241508632,0.11656575849162476
7.160610083479788,-0.02397388858301035,1.3304677835216383,0.8834486309225621,0.11655136907769585
7.165543901843153,0.020768656221914605,1.323087983084893,0.8828740786589597,0.11712592134130037
7.170477720206518,-0.028171601637749944,1.3114591704798013,0.8832428204809698,0.11675717951929208
7.175411538569885,0.017061993898830344,1.303881985217363,0.8831832196782047,0.11681678032205721
7.180345356933251,-0.027383705028944164,1.307126209854661,0.8836001384668012,0.11639986153346062
7.185279175296617,0.014207999592834869,1.3134514399899435,0.8837644591715508,0.11623554082871113
7.190212993659983,-0.029598715714039256,1.3214996093829956,0.8838609997002458,0.11613900030001492
7.195146812023348,0.019360125577690394,1.3336581300779742,0.8834065757070445,0.11659342429321332
7.200080630386715,-0.024173513935516356,1.3571058006821002,0.8824307050921208,0.11756929490813448
7.205014448750081,0.021857871229966137,1.3818099820111818,0.8823043091963911,0.11769569080386094
7.209948267113447,-0.021188291546863112,1.4013584901048448,0.8821955112099303,0.1178044887903187
7.2148820854768125,0.02637336258265177,1.4223761865854285,0.8820246483777048,0.11797535162253986
7.219815903840178,-0.024168411342579636,1.435957997662859,0.882772362881556,0.11722763711868672
7.224749722203544,0.01913917479017656,1.4495114856297278,0.882392101143415,0.11760789885683154
7.229683540566911,-0.024391332733533395,1.4595599816593023,0.8822028013309496,0.11779719866929933
7.234617358930277,0.016854415717235557,1.4613859955875268,0.8819316989606033,0.11806830103964973
7.2395511772936425,-0.03133019106686146,1.4587460968669843,0.8815291106010639,0.11847088939919087
7.244484995657008,0.01593627383001184,1.4567717076568423,0.8819520968885527,0.11804790311170542
7.249418814020374,-0.027459613942849317,1.4494057989503155,0.8817083970023408,0.11829160299792074
7.254352632383741,0.020683597697084548,1.4388350459427142,0.8824520496100767,0.11754795039018714
7.259286450747107,-0.028246367920915,1.424288600938227,0.8823903754020183,0.11760962459824867
7.264220269110472,0.016448148790360308,1.4161351670862785,0.8827541496385501,0.1172458503617186
7.269154087473838,-0.030227621365704383,1.409313232440896,0.8827484324045113,0.11725156759575958
7.274087905837204,0.01193673573847116,1.4044596033046415,0.8826246410414078,0.1173753589588651
7.279021724200571,-0.028120481415937326,1.4106749587048923,0.882700133963762,0.11729986603651231
7.283955542563937,0.018568662030383962,1.4241984361619953,0.8829849467680208,0.11701505323225198
7.2888893609273016,-0.02442571315219737,1.4431246673415767,0.8832731685903412,0.11672683140992682
7.293823179290668,0.02641757479706738,1.4573585250555454,0.8831065231397909,0.11689347686047294
7.298756997654034,-0.019479699530050278,1.484089648142188,0.8836506699161789,0.11634933008408062
7.3036908160174,0.0234872792811314,1.5203699532629156,0.883730727382043,0.11626927261821035
7.308624634380766,-0.024116391706150812,1.559331530912778,0.8836890063972257,0.11631099360302276
7.3135584527441315,0.022107015812775223,1.579720665848273,0.8835401544968616,0.11645984550338177
7.318492271107498,-0.019416104960771313,1.5986359483749808,0.8842577992037449,0.11574220079650079
7.323426089470864,0.02367822308980072,1.6143761227951592,0.8844304321586773,0.1155695678415713
7.32835990783423,-0.02539878278619001,1.6250618207699759,0.884634293818381,0.11536570618187031
7.333293726197596,0.009237967412154366,1.6258311328451993,0.8845617465488002,0.11543825345145282
7.3382275445609615,-0.02823645113803368,1.6282903226227747,0.8845103560365591,0.11548964396369595
7.343161362924327,0.01253851470843458,1.6291019016001564,0.8843880861003041,0.11561191389995175
7.348095181287694,-0.023912102216052028,1.6416156277966634,0.8843872737597822,0.11561272624047322
7.35302899965106,0.021895749996431436,1.6512943271595912,0.8846765334256352,0.11532346657462025
7.357962818014425,-0.024264319631063992,1.6616315417855492,0.8845940414500959,0.11540595855016003
7.3628966363777915,0.021110773842282594,1.6719875187752467,0.8846766582394389,0.11532334176081589
7.367830454741157,-0.02205981501144957,1.67871203014439,0.884789609026391,0.1152103909738639
7.372764273104524,0.028557101472167706,1.6842356039711754,0.8849968606361145,0.11500313936414408
7.37769809146789,-0.018671237090792766,1.6999009014723512,0.8849474629111499,0.11505253708911256
7.382631909831255,0.022859141429055794,1.7077606235309688,0.8848841961659096,0.11511580383435654
7.387565728194621,-0.03048762775703914,1.709635732349273,0.8843185993173441,0.11568140068292511
7.392499546557987,0.017679375395709854,1.7104301068436465,0.8846074296430442,0.11539257035722728
7.397433364921353,-0.030391514384586826,1.7167495848463687,0.8854400811713586,0.11455991882891547
7.40236718328472,0.009013692173509662,1.7352810126740021,0.8859535886622794,0.11404641133799628
7.407301001648085,-0.02996385581197738,1.764564221027339,0.8860419741979656,0.11395802580231199
7.412234820011451,0.002756397259915553,1.7959982578053504,0.8862547033838679,0.11374529661641045
7.417168638374817,-0.042907820819799776,1.8221246557056878,0.8860089235347505,0.11399107646552924
7.422102456738183,-0.007017957920654398,1.8480864029204092,0.8864280723407059,0.1135719276595751
7.42703627510155,-0.04215996495220895,1.8725551139019085,0.8861900793987951,0.11380992060148624
7.431970093464915,0.00539720780479055,1.894662319958623,0.8858093583536997,0.11419064164658209
7.4369039118282805,-0.042087902545278784,1.9044433425097518,0.8854284157549833,0.11457158424529884
7.441837730191647,-0.005191645147426707,1.9137564309058297,0.8856848319375014,0.11431516806278122
7.446771548555013,-0.0466634214425007,1.9242297714435268,0.8856943496593707,0.11430565034091239
7.451705366918379,-0.015511194882980557,1.923696913169552,0.886064822095735,0.1139351779045472
7.456639185281745,-0.04885695644914444,1.9203964949058416,0.8860501120217008,0.11394988797858144
7.4615730036451104,-0.007995908017003618,1.910235181610373,0.8863424203877347,0.11365757961254712
7.466506822008477,-0.052417259420622656,1.8870043010395785,0.8860932994893719,0.11390670051090894
7.471440640371843,-0.010936420717816964,1.8511845487283296,0.8857779787666719,0.11422202123360747
7.476374458735208,-0.06355705961503734,1.804385421417795,0.8856468079488006,0.11435319205147784
7.481308277098575,-0.02387824798677183,1.748865136094278,0.8853096755145302,0.11469032448574781
7.48624209546194,-0.06463463086622569,1.7067228391175766,0.884532072586082,0.11546792741419512
7.491175913825307,-0.019153794251061642,1.6739839813694388,0.8851336657197735,0.11486633428050225
7.496109732188673,-0.06347780085525223,1.6504972371906477,0.8848479690619846,0.11515203093829003
7.501043550552038,-0.027602511866856652,1.6203762251501752,0.8848805451987413,0.11511945480153209
7.505977368915405,-0.06653800138568963,1.5998267300338214,0.8847921592566687,0.11520784074360402
7.51091118727877,-0.029255075775195403,1.5822854319008237,0.8851993599051434,0.11480064009512764
7.515845005642136,-0.06763550925736876,1.574633815437844,0.8839212890716752,0.11607871092859533
7.520778824005503,-0.024225430200446842,1.571175361456148,0.8843929431949588,0.115607056805311
7.525712642368868,-0.0634071557529861,1.5726346588113203,0.8829603837669119,0.11703961623335717
7.5306464607322345,-0.017250688427344573,1.575368850391246,0.8829403542655093,0.11705964573475808
7.5355802790956,-0.05711601036389353,1.5610541216840763,0.8826391956408765,0.1173608043593897
7.540514097458966,-0.015727058162648112,1.5527058336596422,0.882502172537502,0.11749782746276378
7.545447915822333,-0.05490846491649065,1.5469679257032058,0.8819314880280238,0.11806851197224166
7.550381734185698,-0.02044946172730485,1.5326943198097718,0.8819538003068312,0.11804619969343395
7.555315552549064,-0.05968448843528165,1.501440825824613,0.8813074596142711,0.11869254038599354
7.56024937091243,-0.012859600288904547,1.4720191006490597,0.8807947484383937,0.11920525156187123
7.565183189275796,-0.05669384516045418,1.4458587475210214,0.8798323843667353,0.12016761563352985
7.570117007639163,-0.016629758954811055,1.4131919358670435,0.8795430059253416,0.12045699407492418
7.575050826002528,-0.0624783495244062,1.3770179362026567,0.8792149570287691,0.1207850429714976
7.579984644365894,-0.015601337320822431,1.3479984547859134,0.8786379381592915,0.12136206184097624
7.58491846272926,-0.0589629514739213,1.3207862231494687,0.8784791440445534,0.12152085595571542
7.589852281092626,-0.016890699644349895,1.3080666406816688,0.8773435247001161,0.12265647530015368
7.594786099455991,-0.055241887275394745,1.2883504314446037,0.8765708951507531,0.12342910484951736
7.599719917819358,-0.017429287586803937,1.2653942749660527,0.8755423316511173,0.12445766834915593
7.6046537361827236,-0.05059944263979541,1.2432541505487777,0.8747779951096458,0.1252220048906284
7.60958755454609,-0.014731335178158672,1.2119338257586905,0.8743760932103314,0.12562390678994537
7.614521372909456,-0.04963160197874204,1.1785339017146241,0.8739558729011848,0.12604412709909435
7.619455191272821,-0.008465372767415822,1.1572709646775965,0.8742584142900423,0.12574158571024094
7.624389009636188,-0.04424533886188927,1.1345917107839314,0.8734244352416275,0.126575564758659
7.6293228279995535,-0.018299243304038405,1.115757951815549,0.8719583012636464,0.12804169873664403
7.634256646362919,-0.05936415824104753,1.0882064234998432,0.8719144127757366,0.12808558722455665
7.639190464726286,-0.028500304988655748,1.0549315503726584,0.8721409097434096,0.12785909025688252
7.644124283089651,-0.0582414181350883,1.018870164672059,0.872022782426737,0.1279772175735545
7.649058101453018,-0.021381700942313474,0.9757084920102573,0.8703755358940728,0.12962446410621947
7.6539919198163835,-0.05935749786023182,0.9483476737623817,0.8695609357642886,0.13043906423600318
7.658925738179749,-0.03775304306178191,0.9231571132711626,0.869258811366294,0.13074118863399814
7.663859556543116,-0.06946963186261237,0.8931293691710844,0.8688785934117484,0.1311214065885441
7.668793374906481,-0.038067714823690084,0.8712650922854138,0.8678280627199697,0.13217193728032461
7.673727193269847,-0.060053122857315386,0.865818420713385,0.8673630230624235,0.13263697693787282
7.6786610116332135,-0.038478421436783025,0.865171091956496,0.8668283689544428,0.13317163104585664
7.683594829996579,-0.06577215278653635,0.8558821061018597,0.8664142354016262,0.13358576459867508
7.688528648359946,-0.04555461527747333,0.8413969356462794,0.8657917826846289,0.13420821731567173
7.693462466723311,-0.07135042977033307,0.832558000576243,0.864291902640633,0.1357080973596622
7.698396285086677,-0.045747111600874364,0.8362481323869188,0.8638226350067495,0.13617736499354027
7.703330103450043,-0.06600557807535957,0.8320292237452471,0.8633950986978293,0.13660490130245523
7.708263921813409,-0.04589860619136639,0.8177291037870776,0.8627864403212686,0.1372135596790116
7.713197740176775,-0.0684152781987446,0.7963760007258277,0.8633825223762256,0.13661747762405008
7.718131558540141,-0.04127596175350409,0.7769918572824938,0.8633342042703499,0.13666579572992166
7.723065376903507,-0.06818232844426558,0.7668677641818684,0.862197396934545,0.1378026030657276
7.727999195266873,-0.04588657594673518,0.7555915400058624,0.8627938174449296,0.13720618255534456
7.732933013630239,-0.07632755170096622,0.7271006352886925,0.8633234650215909,0.1366765349786859
7.737866831993604,-0.058252015821726115,0.702722201274952,0.8629788370093217,0.13702116299095704
7.742800650356971,-0.07883194673548652,0.6904487030126947,0.8635447455105055,0.1364552544897758
7.747734468720337,-0.05018799799312724,0.6892198093136196,0.8624104560422109,0.13758954395807194
7.7526682870837025,-0.083512295395269,0.6795720942099541,0.862832512915544,0.13716748708474064
7.757602105447069,-0.05592520245467709,0.6670222836109452,0.8635439644059493,0.1364560355943361
7.762535923810434,-0.08507447643153995,0.6595982610591135,0.8650236059281673,0.13497639407212067
7.767469742173801,-0.05910080827689779,0.6648831219933179,0.8655685776036876,0.13443142239660247
7.772403560537167,-0.08596000283275411,0.6663038232756301,0.8656448278114639,0.1343551721888281
7.7773373789005324,-0.056678549926741414,0.6648619286321358,0.8648915314797121,0.1351084685205809
7.782271197263899,-0.08257336319123551,0.655905607894337,0.8652233507973628,0.13477664920293111
7.787205015627264,-0.05603293962763514,0.6432802141246351,0.8654553183034548,0.13454468169683811
7.79213883399063,-0.08601900454660658,0.6183208197264398,0.8654567340420037,0.13454326595828836
7.797072652353997,-0.05764133281503264,0.5923656816371463,0.8663822488385713,0.13361775116172045
7.802006470717362,-0.08389569123470104,0.5661831078681704,0.8657995341666122,0.13420046583367906
7.806940289080729,-0.05348986669768368,0.5453920764526193,0.8652967183492318,0.13470328165105874
7.811874107444094,-0.08414801865481757,0.5417069911098301,0.8642460701315139,0.13575392986877632
7.81680792580746,-0.05331775144510014,0.5319646236328512,0.8644073012584377,0.13559269874185215
7.821741744170827,-0.08373841187495473,0.5310622685790388,0.8640519849592299,0.13594801504105983
7.826675562534192,-0.05472608402467431,0.5292002927818945,0.8639484369708741,0.13605156302941462
7.831609380897558,-0.08673242801294691,0.5234388506609112,0.8640751100207206,0.1359248899795688
7.836543199260924,-0.05456863933124735,0.5282470794420326,0.8637177067286127,0.1362822932716794
7.84147701762429,-0.08446985870619532,0.5411384119759702,0.8637304057785878,0.13626959422170662
7.846410835987656,-0.051512655486539494,0.5569008534795191,0.8638974349605539,0.13610256503974308
7.851344654351022,-0.08073466441457866,0.5696461635355868,0.8645220602262728,0.13547793977402592
7.856278472714388,-0.05185908762424694,0.5765594802983235,0.8636916724536066,0.13630832754669367
7.861212291077754,-0.07925673357694085,0.5745214371838238,0.8648384859029776,0.13516151409732471
7.86614610944112,-0.04838155555172856,0.5809952727522467,0.8655047726212728,0.13449522737902986
7.871079927804486,-0.07840719835011041,0.5837486709204107,0.8652431453908186,0.1347568546094851
7.876013746167852,-0.047297501455397656,0.5911224039395754,0.8650205266536339,0.13497947334667043
7.880947564531217,-0.07957459492890577,0.5998196197359679,0.8650800524038804,0.13491994759642412
7.885881382894583,-0.049323053400243684,0.6139292316158094,0.865796181409843,0.1342038185904614
7.89081520125795,-0.07987756395489833,0.6336739955794467,0.8649667053409971,0.1350332946593066
7.895749019621316,-0.04864027633922247,0.6464638922895054,0.8642688031161946,0.135731196884109
7.900682837984682,-0.07869587284879072,0.6622382506663071,0.8647034943205258,0.1352965056797773
7.905616656348047,-0.04769483850905035,0.6655633227578602,0.864801836799988,0.1351981632003143
7.910550474711413,-0.07839877536206134,0.6694442935661872,0.8644025925173244,0.13559740748297713
7.91548429307478,-0.047747227569303864,0.6694202417355026,0.8647262861113684,0.1352737138889327
7.920418111438146,-0.07970030635366543,0.662121856665251,0.8655672785158967,0.13443272148440713
7.925351929801511,-0.05038184948931394,0.6593084134779269,0.8658638129914884,0.13413618700881633
7.930285748164877,-0.08036234653911378,0.6680638188394136,0.8665287227796411,0.13347127722066493
7.935219566528243,-0.052408573490350274,0.6764915007661592,0.8665269966564314,0.1334730033438756
7.94015338489161,-0.08249841932730353,0.6806350293421143,0.866583249655343,0.13341675034496478
7.9450872032549755,-0.05390514678398452,0.6774958795656448,0.8663433235269448,0.13365667647336443
7.950021021618341,-0.08239289563901676,0.6869472574399305,0.8667917877761208,0.13320821222418888
7.954954839981707,-0.0545642772149497,0.7073157545759249,0.8662260014728157,0.13377399852749502
7.959888658345073,-0.08187676815345651,0.7402972193761879,0.8665019797546588,0.1334980202456521
7.964822476708439,-0.05396500353911844,0.7727737123187727,0.8663134119332924,0.13368658806701889
7.9697562950718055,-0.08273804675160477,0.7978264728003918,0.8663956289502479,0.1336043710500641
7.974690113435171,-0.054577659138821594,0.8160485203740374,0.8665383883850327,0.13346161161527959
7.979623931798537,-0.08214737765024509,0.8206536059515825,0.8664440726590018,0.13355592734131028
7.984557750161903,-0.05322185088103873,0.8261801247111761,0.8667210752724464,0.13327892472786598
7.989491568525269,-0.08264714213803194,0.8455687409070919,0.866545938263591,0.1334540617367218
7.9944253868886355,-0.05432095716730559,0.8676855108523104,0.8663083254024778,0.13369167459783507
7.999359205252001,-0.08516991102486512,0.8806761901724798,0.8661866633948528,0.1338133366054603
8.004293023615366,-0.05476748095916898,0.890047698377173,0.8667150211112384,0.13328497888907587
8.009226841978732,-0.08482391817001693,0.8998485278749293,0.8673380299272136,0.13266197007310107
8.0141606603421,-0.055295833585120115,0.9111708337195319,0.8668774958601655,0.13312250414015
8.019094478705465,-0.08423869125047079,0.940116397287549,0.8666029132507934,0.1333970867495214
8.024028297068831,-0.05578385617331856,0.9579835746926406,0.8668278101544431,0.13317218984587195
8.028962115432197,-0.0860332920088136,0.9819789657235017,0.8671213506830685,0.13287864931724644
8.033895933795563,-0.05701457224818744,0.9983380643477805,0.8677546935314595,0.13224530646885613
8.038829752158929,-0.08694748304698949,1.0011211918176925,0.8674746952600932,0.1325253047402224
8.043763570522295,-0.055672321999354964,1.0044039712096835,0.8679610048804868,0.13203899511982967
8.04869738888566,-0.08741334484373457,1.0212829532290468,0.8681243872117761,0.13187561278854093
8.053631207249026,-0.05755723901286714,1.0327950906769352,0.8674328427940652,0.13256715720625262
8.058565025612392,-0.08882681572287959,1.0342635820762398,0.8665174086272279,0.1334825913730909
8.063498843975758,-0.0575715677004513,1.032728688866375,0.8666545420733048,0.13334545792701483
8.068432662339125,-0.08666796094114604,1.0223103944291696,0.8661806155618582,0.13381938443846234
8.07336648070249,-0.055073555145297055,1.0114341900223438,0.8658420777792046,0.13415792222111667
8.078300299065857,-0.08718078953196484,0.9904433955222308,0.8651423036099412,0.13485769639038186
8.083234117429223,-0.05731505365824735,0.971884071764369,0.8652042079653713,0.13479579203495287
8.088167935792587,-0.08654533758281893,0.9554263153483258,0.8652681808224455,0.13473181917787977
8.093101754155954,-0.053075031641942445,0.9395326789602342,0.8646624055815884,0.13533759441873539
8.09803557251932,-0.08437651832982893,0.928630077198532,0.8646113325676148,0.13538866743270878
8.102969390882686,-0.05467770101054672,0.9128080943134839,0.8645659854602209,0.13543401454010248
8.107903209246052,-0.08808367133736084,0.8992785941527304,0.8644429256965475,0.13555707430377587
8.112837027609418,-0.05601195215584401,0.9002077370839294,0.8642579749268041,0.13574202507351846
8.117770845972785,-0.08729764334093933,0.9021770720700525,0.8640451770555956,0.13595482294472827
8.12270466433615,-0.05343355973685826,0.9085423383984932,0.8637872479494125,0.1362127520509112
8.127638482699517,-0.08237903010166221,0.9254765665111105,0.8633675122367614,0.1366324877635628
8.132572301062883,-0.05029995521817973,0.9408342472144875,0.8626293345179066,0.13737066548241933
8.137506119426247,-0.08014406762526177,0.9591873058069887,0.8618677951575537,0.1381322048427722
8.142439937789614,-0.04946696547637489,0.9754898323279891,0.8614602214572008,0.13853977854312688
8.14737375615298,-0.08193539147284894,0.9843704433690794,0.861412726283671,0.13858727371665888
8.152307574516348,-0.052184776774609684,0.9852846801430631,0.8614318457016826,0.1385681542986495
8.157241392879714,-0.08236442157822427,0.9872072750917364,0.8617158617281963,0.13828413827213798
8.162175211243078,-0.04654033234227951,1.0017464515888872,0.8617592574640713,0.1382407425362652
8.167109029606445,-0.07395070317828686,1.0051004299924522,0.8613059771908307,0.13869402280950807
8.172042847969811,-0.04398392623338038,1.004348410450922,0.8614583175638236,0.13854168243651718
8.176976666333177,-0.07254271553916829,1.0046291109482786,0.8612111724620901,0.13878882753824925
8.181910484696543,-0.039302677464930345,0.9962947584351564,0.8616139048213677,0.13838609517897071
8.186844303059909,-0.06909410897774183,0.9956720106253951,0.860797734096353,0.13920226590398485
8.191778121423274,-0.04037053698535416,1.0032031053290884,0.8607318756129833,0.13926812438735278
8.19671193978664,-0.06952518948932858,1.0204514648771361,0.8611946655078152,0.13880533449251947
8.201645758150008,-0.03922146585616431,1.044616772788229,0.8613561458113012,0.13864385418903102
8.206579576513372,-0.07004856681114013,1.0740715163339174,0.8612689579226885,0.13873104207764153
8.211513394876738,-0.039287401447639245,1.1061568891660232,0.8606165795273821,0.13938342047294547
8.216447213240105,-0.07001952559760416,1.140567697216112,0.8611743773001831,0.13882562270014187
8.22138103160347,-0.03683163446606759,1.1676273214828516,0.8608153446958731,0.13918465530445143
8.226314849966837,-0.06582237684960153,1.1885612273692656,0.8607447012747295,0.13925529872559606
8.231248668330203,-0.03285912067994679,1.2008297391150382,0.8610959074134493,0.1389040925868782
8.236182486693568,-0.06897080016221947,1.2128283544543514,0.8608532266609285,0.13914677333940087
8.241116305056934,-0.03261630187892235,1.2199787435586087,0.861271345635939,0.13872865436439208
8.2460501234203,-0.06887135106369613,1.233776391851432,0.8617202432077979,0.13827975679253546
8.250983941783666,-0.03529921695198596,1.2511850446045272,0.8616255480402493,0.13837445196008616
8.255917760147032,-0.06636335716210348,1.2689997689390957,0.8617842930097019,0.1382157069906358
8.260851578510398,-0.027666937937444538,1.2785721873186713,0.8623869452890631,0.13761305471127824
8.265785396873765,-0.06209570062837622,1.2853505215792658,0.8626511454871745,0.13734885451316917
8.27071921523713,-0.030448652162651583,1.294456464779685,0.862738815069737,0.13726118493061043
8.275653033600495,-0.06562875821153619,1.3036526199335088,0.8626304662781539,0.13736953372219707
8.280586851963863,-0.03446771806042585,1.3145313858630985,0.862907227586824,0.13709277241352988
8.285520670327227,-0.06787109848191433,1.3244709644595754,0.8624566563890387,0.13754334361131235
8.290454488690594,-0.040208318138219915,1.3324720840286475,0.8622009036472191,0.1377990963531263
8.29538830705396,-0.07086517855102357,1.3429810973391434,0.8625031063170827,0.13749689368325865
8.300322125417324,-0.028468832505011803,1.348252551852454,0.862471486167167,0.137528513833169
8.305255943780692,-0.06721926659374469,1.3504967388749447,0.8626062109208044,0.1373937890795267
8.310189762144057,-0.038243925175611405,1.3565986864217807,0.8629257816177253,0.13707421838260056
8.315123580507425,-0.07413359239965646,1.3655346977363954,0.8632734098377521,0.13672659016257055
8.320057398870789,-0.040107165507249805,1.3642824153922055,0.8630135098253275,0.1369864901749955
8.324991217234155,-0.07399540789747178,1.3630345971843079,0.8637749831702624,0.1362250168300597
8.329925035597523,-0.04511294895582107,1.3665638249049998,0.8649677863270822,0.1350322136732395
8.334858853960887,-0.06965617260221227,1.3783305388356986,0.8659197333151336,0.13408026668518713
8.339792672324254,-0.03371608414960682,1.3938722065231186,0.865970187389482,0.134029812610838
8.34472649068762,-0.06895021539679372,1.4026402284064907,0.8663148116421984,0.13368518835812013
8.349660309050984,-0.03225922045737313,1.4070867383194523,0.866438228131812,0.13356177186850346
8.354594127414352,-0.07206439107304122,1.4105903361004928,0.8668374089223571,0.13316259107795697
8.359527945777717,-0.0251322005037206,1.420570360946284,0.8670800702106526,0.1329199297896597
8.364461764141083,-0.07260253986746455,1.43533034825167,0.8671516810590147,0.13284831894129479
8.369395582504449,-0.02890486425884459,1.4545196550535062,0.8678265814172635,0.1321734185830464
8.374329400867815,-0.06455503024158754,1.4638566404324798,0.8681811062872221,0.13181889371309272
8.37926321923118,-0.02655972075035001,1.4693990757590367,0.8676929964612841,0.1323070035390357
8.384197037594546,-0.06919072912833825,1.4842324769698576,0.8678808949034843,0.13211910509683975
8.389130855957914,-0.03033407385131317,1.4942959655659496,0.8681004138602869,0.1318995861400401
8.394064674321278,-0.06695297396332006,1.501671616903399,0.8676238952696309,0.13237610473069947
8.398998492684644,-0.0073563818341894575,1.5139335772098454,0.8679819961098028,0.1320180038905294
8.403932311048012,-0.053904943785103715,1.5380775652147443,0.8671422304874848,0.1328577695128501
8.408866129411377,-0.011588358580979253,1.561306861354479,0.8669996672345374,0.1330003327657984
8.413799947774743,-0.06813075881145901,1.5789616904836623,0.8673493987815263,0.1326506012188102
8.418733766138109,-0.005232476179184196,1.5980185168012357,0.8675226183604869,0.13247738163985137
8.423667584501475,-0.05052602057967382,1.6076573122371645,0.8674945091452275,0.1325054908551119
8.42860140286484,-0.00298887369326299,1.6218142187377196,0.8678798861563521,0.1321201138439883
8.433535221228206,-0.06004276272536548,1.6398921373890198,0.8677541518331924,0.13224584816714913
8.438469039591574,-0.01358440550130136,1.6569221799398843,0.8674344994302516,0.13256550057008964
8.443402857954938,-0.06500195544638042,1.6702251537561643,0.8675650309528408,0.13243496904750035
8.448336676318304,-0.001813375980708328,1.669871514452993,0.8666067477661946,0.13339325223414586
8.453270494681671,-0.05764034342092473,1.6760976178364027,0.8661801899594274,0.13381981004091184
8.458204313045036,-0.005519772400444416,1.6788032031659856,0.8651756099431299,0.13482439005720945
8.463138131408403,-0.07011399398053614,1.6864764802069698,0.8650720086230256,0.13492799137731187
8.468071949771769,-0.01657277451385436,1.7025308050589403,0.8654649347266402,0.13453506527369494
8.473005768135133,-0.06774105523299251,1.7264071784687376,0.8655396827256494,0.1344603172746839
8.4779395864985,-0.0031276784128350743,1.7402128235655818,0.8655889227823628,0.1344110772179693
8.482873404861866,-0.06117391238074102,1.7351247152093694,0.8653919063446064,0.13460809365572377
8.487807223225234,-0.005667717764174887,1.7157580834253325,0.8654551766890128,0.13454482331131526
8.492741041588598,-0.06412226988407409,1.696785006667697,0.8651412536799021,0.13485874632042433
8.497674859951964,0.0010224385559971737,1.6726818741077265,0.8645687376439517,0.1354312623563728
8.502608678315331,-0.05943114945867828,1.6548344366044228,0.864118725019393,0.13588127498092897
8.507542496678695,-0.002893646748992167,1.6410020007096207,0.8641452706016557,0.13585472939866394
8.512476315042063,-0.05624802334652727,1.6048915940105468,0.8639628105042725,0.13603718949604504
8.517410133405429,0.000210787535816305,1.5584679288038108,0.8635864542611581,0.1364135457391579
8.522343951768793,-0.06260923903322867,1.5020514711021078,0.8626665183938877,0.1373334816064264
8.52727777013216,-0.009220299110827938,1.4423262813840778,0.862530427381643,0.1374695726186695
8.532211588495526,-0.06300335118848706,1.3899340742535344,0.8620783785174463,0.13792162148286446
8.53714540685889,-0.005446972978033005,1.353776869798851,0.8618184743754617,0.13818152562484706
8.542079225222258,-0.05418904360741414,1.313336107643198,0.8617162127386933,0.1382837872616138
8.547013043585624,0.0059596941294964645,1.278825608714516,0.8612387559747213,0.1387612440255856
8.55194686194899,-0.04991146894769136,1.2533989826964944,0.8606013998500114,0.13939860015029415
8.556880680312355,0.0010469838368040243,1.2440415978663304,0.8609352189266167,0.13906478107368875
8.561814498675721,-0.054303282355582516,1.2244812894984198,0.8608386338552768,0.1391613661450287
8.566748317039089,0.008476220697421327,1.2007180556480588,0.8602888824106345,0.13971111758967114
8.571682135402453,-0.05102784017102498,1.172473184231678,0.8599893178333288,0.14001068216697665
8.57661595376582,0.01266419607790271,1.1511539020741435,0.8589141826799405,0.14108581732036707
8.581549772129186,-0.0505521823055726,1.1213069113547702,0.8586057380942705,0.14139426190603718
8.58648359049255,0.0059116920165474054,1.0805353509107576,0.8584765570379969,0.14152344296231292
8.591417408855918,-0.047263553762319194,1.0351415882817734,0.857916434746013,0.14208356525429736
8.596351227219284,0.014553501895973552,1.006549577068958,0.8567299451351303,0.14327005486518155
8.60128504558265,-0.046458201414430286,0.9794662159399956,0.8561150862206719,0.143884913779642
8.606218863946015,0.0015366314891524888,0.9519375143313862,0.8563477483837251,0.14365225161659093
8.611152682309381,-0.04962498179180873,0.9127615676917283,0.8562039809828886,0.1437960190174308
8.616086500672747,0.012283888509537932,0.8680467999729481,0.856366802332255,0.14363319766806776
8.621020319036113,-0.03770386755076518,0.8342427740318573,0.8534629242498734,0.14653707575045347
8.62595413739948,0.009624767399433878,0.8291362919246765,0.8517763400185209,0.14822365998181072
8.630887955762844,-0.04129724613959913,0.8251842099283334,0.8516903418546782,0.1483096581456581
8.63582177412621,0.0013246572066841272,0.8109372924241316,0.8508296016287024,0.14917039837163407
8.640755592489578,-0.04930931351284163,0.7970820723421349,0.8512004443219852,0.14879955567834816
8.645689410852944,0.014272741999103868,0.7881209883926159,0.8496426211914192,0.15035737880891228
8.65062322921631,-0.04522893357600797,0.7732220476445497,0.8497980924214952,0.15020190757883506
8.655557047579675,0.0016993669697258084,0.7469658302736846,0.8498305667923465,0.15016943320798087
8.660490865943041,-0.05516957638223819,0.7246190809106586,0.849241265951302,0.15075873404902437
8.665424684306407,-0.010652730688317662,0.7185849073231337,0.8497676910201828,0.15023230898014323
8.670358502669773,-0.06357140830519553,0.7221202496679233,0.8492455180292693,0.15075448197105604
8.67529232103314,-0.0021500404776682493,0.7343554660630034,0.848575767614509,0.15142423238581632
8.680226139396504,-0.05498431826548583,0.7525036944897339,0.8487070044817159,0.151292995518609
8.68515995775987,-0.0013952728801914151,0.758474788842393,0.8483578540344405,0.1516421459658848
8.690093776123238,-0.05746486276405983,0.756264776679404,0.8482510929568454,0.15174890704347666
8.695027594486602,-0.0024506549668164533,0.7490568746125302,0.8479785627113867,0.15202143728893047
8.69996141284997,-0.06262891970952107,0.7337573123103764,0.8476374359871329,0.15236256401317883
8.704895231213335,-0.005404764059172996,0.7123881413812277,0.8484082303815623,0.151591769618744
8.7098290495767,-0.06435732942665372,0.6941120573815839,0.8477892875213685,0.15221071247893403
8.714762867940067,-0.009303062848452457,0.6907312986844985,0.847650442244805,0.15234955775549192
8.719696686303433,-0.058469947337673724,0.6912549919037221,0.8485514014840564,0.1514485985162382
8.7246305046668,-0.003326301982008315,0.7008850247523846,0.8485741977837351,0.15142580221656193
8.729564323030164,-0.05546203664047418,0.7119513334209807,0.8484563266677004,0.15154367333259974
8.73449814139353,0.007228928424000643,0.7216867029181055,0.8478982158915975,0.15210178410870584
8.739431959756898,-0.04900818596506509,0.7250090364878682,0.8478414153123301,0.15215858468797536
8.744365778120262,0.003383789062138909,0.7241813750311143,0.8483991004306468,0.1516008995696617
8.74929959648363,-0.04485359357769414,0.7206534001309509,0.8492239859521018,0.150776014048208
8.754233414846995,0.010363720787153618,0.7103990658978349,0.8493176913383448,0.150682308661967
8.75916723321036,-0.04702460721090005,0.6888626050286552,0.8499076522609346,0.15009234773937782
8.764101051573727,0.00814084992018232,0.6818703500278699,0.8499951214502995,0.15000487855001476
8.769034869937093,-0.04875876024813239,0.6848399909829855,0.8495974442791586,0.15040255572115732
8.773968688300458,0.005033340437749885,0.6739714324883805,0.8490665702668357,0.15093342973348134
8.778902506663824,-0.05026413141735416,0.6552552187580234,0.8501212220733326,0.14987877792698576
8.78383632502719,0.0015018665643857082,0.6439234491700154,0.8495755567872934,0.15042444321302578
8.788770143390556,-0.053755905682148296,0.631964635323479,0.8498132004128048,0.15018679958751321
8.793703961753922,0.0004617829927083511,0.6219004069113145,0.850092349992008,0.1499076500083088
8.79863778011729,-0.05444528274557855,0.6106097257576293,0.8507867461783764,0.14921325382193987
8.803571598480653,-0.0026569796455104253,0.5948460726945914,0.8514009013186068,0.14859909868170842
8.808505416844019,-0.05549828945416366,0.5778588900153259,0.8518228401026137,0.1481771598977011
8.813439235207387,-0.006419291317190401,0.5646590657668001,0.8525617300905743,0.14743826990973924
8.818373053570753,-0.062462809397832116,0.5578699585111593,0.8524748495573342,0.14752515044297917
8.823306871934118,-0.00945710301300392,0.5543461473429148,0.85224840432212,0.14775159567819263
8.828240690297484,-0.0621622286980487,0.5566677082864748,0.8526734563935608,0.14732654360675104
8.83317450866085,-0.008879363354316478,0.5558945031159116,0.8522136782562083,0.14778632174410514
8.838108327024216,-0.061548362295328146,0.5622039767181443,0.8515249665505142,0.14847503344980173
8.843042145387582,-0.0066439021904826645,0.5671347986146291,0.8510899794115981,0.1489100205887199
8.847975963750947,-0.061354824984750866,0.5679129934826416,0.8522548686458699,0.14774513135445128
8.852909782114313,-0.008773258666439,0.5828545219672896,0.8515420505603086,0.14845794944001375
8.857843600477679,-0.05799909903046111,0.5995113852311353,0.8518746956907967,0.1481253043095271
8.862777418841047,-0.00014013702910657317,0.6075560029289141,0.8518905936297878,0.14810940637053757
8.86771123720441,-0.054051672117108325,0.6178884801793363,0.852496065822598,0.14750393417772845
8.872645055567776,0.0017479784232268464,0.6449822619621485,0.8526497873619724,0.1473502126383552
8.877578873931144,-0.05131613203639961,0.6691379664931961,0.8530767674244787,0.14692323257584902
8.882512692294508,0.001891643500743153,0.6932002004467922,0.8536007989952364,0.14639920100509174
8.887446510657876,-0.054468959346302276,0.7016009370788565,0.8534354580679576,0.14656454193236926
8.892380329021242,-0.0017864613854375112,0.7121164351080626,0.8543319637720839,0.14566803622824318
8.897314147384607,-0.0582957621735018,0.7288293612436679,0.8542957151980843,0.14570428480224265
8.902247965747973,-0.004762791499635578,0.7471638904755777,0.8543103808079947,0.14568961919233137
8.907181784111339,-0.06160779529903473,0.7634786932880182,0.8540146927078152,0.14598530729251005
8.912115602474707,-0.008198559077228315,0.7790708850115273,0.8527358525214609,0.14726414747886277
8.91704942083807,-0.06457589668137631,0.796730353743998,0.8527915073443413,0.14720849265598404
8.921983239201436,-0.010390033606224609,0.8021450570683178,0.8528926613713739,0.14710733862895314
8.926917057564804,-0.06543916840196577,0.7992682192414918,0.8530776936523139,0.1469223063480139
8.931850875928168,-0.010311415341201374,0.7978323430093677,0.852193977469947,0.1478060225303822
8.936784694291536,-0.06890136080622201,0.8035965021380336,0.8516451373891559,0.14835486261117448
8.941718512654901,-0.013137159433180183,0.8238217753292026,0.8515702507916384,0.14842974920869295
8.946652331018266,-0.06927695909973547,0.8293589340681724,0.85124420476876,0.1487557952315727
8.951586149381633,-0.013545419448396575,0.8261747420972689,0.8513948940701036,0.14860510593023032
8.956519967744999,-0.06773657631628976,0.8111903901555848,0.8512176100663227,0.14878238993401185
8.961453786108365,-0.013127092383435528,0.7966868835786172,0.8503795487518918,0.14962045124844278
8.96638760447173,-0.06820112335376978,0.7811573528233834,0.8504400535311525,0.14955994646918327
8.971321422835096,-0.012501946770832313,0.767823987634013,0.8502629623863982,0.1497370376139377
8.976255241198464,-0.06752842471997937,0.7520201633858741,0.8505059763287138,0.14949402367162257
8.981189059561828,-0.012006227463957554,0.7377978605273136,0.8502583428381872,0.14974165716214968
8.986122877925196,-0.06710824304616507,0.7211251186200971,0.8506722359065563,0.1493277640937802
8.991056696288561,-0.012320858066253226,0.7050119523058253,0.8507597632921912,0.14924023670814573
8.995990514651925,-0.06784482138210582,0.6928834267234748,0.8503083575215677,0.14969164247876998
9.000924333015293,-0.012586586693574105,0.6901344770808872,0.8498263594925645,0.15017364050777293
9.005858151378659,-0.06725014729884382,0.691070974258555,0.8495019216321501,0.1504980783681879
9.010791969742025,-0.011357248353666074,0.690002142015711,0.8491807866629771,0.1508192133373615
9.01572578810539,-0.06576003080125731,0.7036526087939384,0.8489987264570286,0.15100127354331025
9.020659606468756,-0.009939617877444124,0.7221294384231755,0.8494178647098661,0.15058213529047268
9.025593424832122,-0.06665030867467654,0.7437861931326077,0.8492892933792797,0.1507107066210593
9.030527243195488,-0.012318462093782494,0.7651985426264938,0.8498680139316589,0.15013198606868064
9.035461061558856,-0.07112808647316855,0.7834732609450934,0.8491035224751464,0.15089647752519414
9.04039487992222,-0.015672324456001415,0.801537326919956,0.8486837432840414,0.15131625671629886
9.045328698285585,-0.07428794901475622,0.8245736890417201,0.8482379315537628,0.15176206844657855
9.050262516648953,-0.018418847096929654,0.8381800548377732,0.8485806381479832,0.15141936185235852
9.055196335012319,-0.07534387946869384,0.8546632349742121,0.8483926100052648,0.1516073899950786
9.060130153375685,-0.018121689627754643,0.8723304765513784,0.8487287463312327,0.15127125366911176
9.06506397173905,-0.07694780322066136,0.8808689685004564,0.8488276335855325,0.15117236641481344
9.069997790102416,-0.019071361910139452,0.8810759526273104,0.8482079772416924,0.15179202275865397
9.074931608465782,-0.07425260646111734,0.8735153202866417,0.8484947955542568,0.15150520444609167
9.079865426829148,-0.014981418046926216,0.87378333768174,0.8476908993285067,0.15230910067184295
9.084799245192515,-0.07273295561987365,0.8779933122038797,0.8479029650014687,0.15209703499888277
9.08973306355588,-0.012559097891040049,0.8728584536074244,0.8477851152424507,0.15221488475790143
9.094666881919245,-0.07070662231812284,0.873107755825258,0.847993607564314,0.15200639243603567
9.099600700282613,-0.012642077695079046,0.8565715887667199,0.8475352880418913,0.1524647119584574
9.104534518645977,-0.06926413476533233,0.8500856874731089,0.8468180060434443,0.1531819939569038
9.109468337009345,-0.012061116820647191,0.8445796642343387,0.8467164896074806,0.15328351039286742
9.11440215537271,-0.06676563852141562,0.8406837130506358,0.8453304468889207,0.15466955311142688
9.119335973736074,-0.01257717903634688,0.8499526369729987,0.8451085679312552,0.15489143206909145
9.124269792099442,-0.06893895182020555,0.8582931080767708,0.8448041269420807,0.15519587305826626
9.129203610462808,-0.012539242691043596,0.860374335782847,0.844281248174203,0.15571875182614447
9.134137428826174,-0.06874877323817802,0.8451753384782847,0.844060093776411,0.15593990622393714
9.13907124718954,-0.013357415285908825,0.8362727410518298,0.8430280021191056,0.1569719978812435
9.144005065552905,-0.07281470298773085,0.8420807476459301,0.8422791351973083,0.15772086480304262
9.148938883916273,-0.017002191093160115,0.8392253092692301,0.8421119572934838,0.15788804270686893
9.153872702279637,-0.07565077042278197,0.8314973750309056,0.8421729793742471,0.15782702062610757
9.158806520643003,-0.022011400704321372,0.825300131769371,0.8413570332425067,0.1586429667578498
9.16374033900637,-0.07674820893298794,0.8280507025336458,0.8410538837227068,0.15894611627765204
9.168674157369734,-0.0197300169177297,0.8354577037715609,0.8416097861136917,0.15839021388666963
9.173607975733102,-0.07233097995883578,0.8477224268300924,0.8416818359554422,0.1583181640449198
9.178541794096468,-0.014329197058877868,0.86572912875858,0.8413345192863291,0.15866548071403264
9.183475612459832,-0.07018521472920441,0.8838037721911336,0.8411813326149216,0.15881866738543957
9.1884094308232,-0.01805498219893451,0.9001280624612228,0.8404661671845336,0.15953383281582734
9.193343249186565,-0.07166382518665855,0.9241928540437491,0.8408771765013785,0.15912282349898185
9.198277067549931,-0.017677530579961572,0.9345580386877177,0.8410534703564564,0.15894652964390368
9.203210885913297,-0.07167447997238555,0.9470021410638697,0.8410342686822376,0.15896573131812114
9.208144704276663,-0.014520817600369433,0.9646591148857104,0.841236723903474,0.15876327609688332
9.21307852264003,-0.0699866099757475,0.9843046348218796,0.8407085753843215,0.1592914246160345
9.218012341003394,-0.008654370681084494,0.9962910889946919,0.8416439755311335,0.1583560244692206
9.222946159366762,-0.06851022474825154,1.0090789543706051,0.8425797666375914,0.1574202333627645
9.227879977730128,-0.00851043066414298,1.0241372582517572,0.8428381215281162,0.1571618784722421
9.232813796093492,-0.07283563477446793,1.0411397350323695,0.8430667845741369,0.15693321542622338
9.23774761445686,-0.014379214028940322,1.0516380242063823,0.8428947659692725,0.1571052340310897
9.242681432820225,-0.07676681009349437,1.0572434395030812,0.8427948488205493,0.1572051511798155
9.247615251183591,-0.013127308449289667,1.0617108962236643,0.841907296660398,0.15809270333996822
9.252549069546957,-0.07760861611399103,1.0735188012816337,0.8419652122875911,0.15803478771277776
9.257482887910323,-0.018052905192628567,1.0948619299007383,0.8424659775867533,0.15753402241361733
9.262416706273688,-0.08344060553247783,1.1229601152896007,0.8422047901332439,0.1577952098671297
9.267350524637054,-0.014239395097925383,1.152178644425231,0.8414215405798374,0.15857845942053836
9.272284343000422,-0.0821654109384708,1.1816863181002875,0.8415305575835893,0.1584694424167885
9.277218161363786,-0.018457932218215088,1.2146575384514882,0.8420259863038162,0.15797401369656403
9.282151979727152,-0.0821487144595223,1.2435105231694967,0.8428454688685276,0.15715453113185296
9.28708579809052,-0.017263882108582564,1.2790780799416241,0.843770959183366,0.15622904081700995
9.292019616453883,-0.07166172898909606,1.3013436087329167,0.8434651697649084,0.1565348302354631
9.296953434817251,-0.01125344811063132,1.313260545866285,0.8437802166187278,0.15621978338163953
9.301887253180617,-0.06771803754093055,1.3198072132860184,0.8436159663494804,0.15638403365088135
9.306821071543983,-0.015549734051650149,1.3234835555146658,0.8432769255158489,0.15672307448450776
9.311754889907348,-0.06669599386598164,1.3269940242615885,0.8429471800958069,0.15705281990454442
9.316688708270714,-0.00856793351854276,1.3258099948393438,0.842795588332659,0.15720441166769217
9.321622526634082,-0.06666473693457378,1.3190989139200895,0.8431960464055913,0.15680395359476143
9.326556344997446,-0.014220585392220242,1.311492323425116,0.8432372874338706,0.15676271256648427
9.331490163360812,-0.06348010228591455,1.3059877073643071,0.843788068229949,0.15621193177040726
9.33642398172418,-0.015867488862061553,1.3012709709368868,0.8434071376968549,0.15659286230350267
9.341357800087543,-0.07276773221403582,1.2910544649933362,0.8435017350288757,0.15649826497148267
9.34629161845091,-0.028959613641696615,1.2978516474401018,0.8439076601493255,0.15609233985103255
9.351225436814277,-0.07582114012636533,1.3083947409547831,0.8438410841761775,0.15615891582418007
9.35615925517764,-0.026858586279527308,1.3135307881231646,0.8438261781802475,0.15617382182011
9.361093073541008,-0.07988729814795263,1.3058021275064229,0.8434883188702339,0.15651168113012226
9.366026891904374,-0.027440732652193302,1.2918740728802303,0.8441716272901487,0.1558283727102058
9.37096071026774,-0.07650801217152176,1.2706873309043398,0.8445241234299838,0.15547587657037387
9.375894528631106,-0.020680757268218927,1.2602375353288942,0.8454113536999024,0.15458864630045968
9.380828346994472,-0.07242489922030011,1.2534634058419543,0.8447931803806038,0.15520681961976163
9.38576216535784,-0.014796685781080409,1.2486748634249145,0.8446474978870515,0.15535250211331783
9.390695983721203,-0.06760725610532649,1.2492564122858132,0.8443502225058194,0.1556497774945521
9.39562980208457,-0.01889728988139863,1.2403396494217098,0.8441100744873742,0.1558899255129999
9.400563620447937,-0.061582971632412616,1.2288133526331264,0.8439159955373776,0.15608400446299886
9.4054974388113,-0.015936913708804422,1.2217487931534077,0.8433861386972674,0.15661386130311086
9.410431257174668,-0.06378087631095734,1.2160321079362548,0.8437594535617134,0.15624054643866592
9.415365075538034,-0.030670749411735296,1.1990999197140506,0.8439120860393426,0.1560879139610379
9.420298893901398,-0.08433077907830153,1.1850422521031123,0.844572336906862,0.1554276630935199
9.425232712264766,-0.03785890957801304,1.1740978721191218,0.8452237368743877,0.15477626312599493
9.430166530628131,-0.07345088067858302,1.1666290752587538,0.8447253336490553,0.15527466635132803
9.435100348991497,-0.02624705282682355,1.1565641676688065,0.8452318003759651,0.1547681996244188
9.440034167354863,-0.07991095788596626,1.1600878470684797,0.8452970486043696,0.1547029513960144
9.444967985718229,-0.045568396366123656,1.1812392614687974,0.8458883359732533,0.15411166402713122
9.449901804081595,-0.08588721072144327,1.1930118406691126,0.8461036582936791,0.15389634170670471
9.45483562244496,-0.03346455203397339,1.199221796289373,0.845792791468139,0.15420720853224448
9.459769440808328,-0.07417258577921114,1.2225280783068193,0.8449700668189192,0.15502993318146424
9.464703259171694,-0.03639165300720471,1.2362715073377577,0.8449962170718885,0.15500378292849418
9.469637077535058,-0.09552452563005502,1.2542325771902736,0.8448749808665452,0.15512501913383536
9.474570895898426,-0.044806669029384114,1.2640458381380701,0.8450190580838745,0.15498094191650477
9.479504714261791,-0.08535772372013567,1.2629946132672611,0.844693071031657,0.15530692896872114
9.484438532625157,-0.04003917786719717,1.2486321975573222,0.844331492480641,0.15566850751973635
9.489372350988523,-0.08802928958431469,1.228663351171983,0.8443640957111911,0.15563590428918483
9.494306169351889,-0.04266926830223035,1.2189836618580487,0.8442953071533631,0.15570469284701133
9.499239987715255,-0.08815959779576055,1.2125999614254446,0.8445188028340421,0.1554811971663314
9.50417380607862,-0.031686679672844754,1.2064724866754764,0.844526813625301,0.15547318637507065
9.509107624441988,-0.07821391036954585,1.208125520433519,0.8442270977499908,0.15577290225037937
9.514041442805352,-0.03146064292486498,1.199266693746444,0.8445318730654244,0.1554681269349442
9.518975261168718,-0.07987838439304074,1.1879515316849238,0.8441068489003711,0.15589315109999652
9.523909079532086,-0.022766595229853515,1.1877275404108034,0.8431221228675664,0.15687787713280063
9.52884289789545,-0.07669875498004818,1.194385792835152,0.8425031803620883,0.15749681963827725
9.533776716258817,-0.035907646380693825,1.1921862594808073,0.8424606486952719,0.1575393513050923
9.538710534622183,-0.08954250403822218,1.1984670885940683,0.8421232865404381,0.15787671345992513
9.543644352985549,-0.036104174173089774,1.1973204362524374,0.8418970116840885,0.1581029883162744
9.548578171348915,-0.08298033899468127,1.1930445155859444,0.8414407118680342,0.15855928813232803
9.55351198971228,-0.03670700043482704,1.189655877349288,0.8418106224008666,0.1581893775994951
9.558445808075648,-0.09029927410017631,1.1819143231805493,0.8414099313076358,0.15859006869272582
9.563379626439012,-0.03508062584963235,1.185091006686355,0.8410998188022467,0.15890018119811514
9.568313444802378,-0.08127836614658392,1.1859546486350565,0.8410959688322877,0.15890403116807483
9.573247263165745,-0.030004516279750676,1.1717448366100316,0.8409324279487573,0.15906757205160546
9.57818108152911,-0.0832416323479899,1.1546626993893907,0.8402523715969415,0.15974762840342294
9.583114899892477,-0.03473150775692443,1.1433414299424232,0.8398635288939562,0.16013647110640902
9.588048718255843,-0.08172893573012302,1.1361693722453863,0.8395541742194745,0.16044582578089173
9.592982536619207,-0.020364892749831644,1.1120374865167564,0.8394074835546895,0.16059251644567735
9.597916354982575,-0.07130940903439234,1.0961943281022877,0.8391002904265079,0.16089970957386157
9.60285017334594,-0.02054992129222919,1.0710259216881004,0.8388579655516243,0.16114203444874653
9.607783991709306,-0.07843022399518963,1.0411679359882486,0.8387784773375128,0.16122152266286044
9.612717810072672,-0.021169289857309034,1.0116968798401098,0.838272116502788,0.1617278834975882
9.617651628436038,-0.06993035713048021,0.9906589437286561,0.8380756617478075,0.16192433825257194
9.622585446799405,-0.008702966915579282,0.9760705292356913,0.8376905386213749,0.1623094613790086
9.62751926516277,-0.06783825312812376,0.9461764137402835,0.8371679063671322,0.16283209363325463
9.632453083526137,-0.022197395729809687,0.9060128321277005,0.8362176406693018,0.16378235933108962
9.637386901889503,-0.07618322170968476,0.8664691871727902,0.8360977310647186,0.16390226893567145
9.642320720252867,-0.024041004198647076,0.8340296878189115,0.8363007105551427,0.16369928944524592
9.647254538616234,-0.07600787967609611,0.8055204266551214,0.8351791917649385,0.16482080823545012
9.6521883569796,-0.022084094313150615,0.8006876697814748,0.8356345199667409,0.16436548003364737
9.657122175342966,-0.06783689993694848,0.7995533392119506,0.8354505678896382,0.16454943211074874
9.662055993706332,-0.01231686743130922,0.8023552291080704,0.835613888991181,0.16438611100920617
9.666989812069698,-0.06830189455024283,0.8149032062856317,0.8351657956997895,0.16483420430059895
9.671923630433064,-0.020622678682863212,0.8308183840374761,0.8345998594526957,0.16540014054769323
9.67685744879643,-0.07838026274387071,0.8357676533451148,0.8352552868246772,0.1647447131757129
9.681791267159797,-0.02347682749337947,0.8351833520019356,0.8351305924570157,0.16486940754337645
9.686725085523161,-0.06930744344558316,0.8347713537093392,0.8355018625291862,0.16449813747120745
9.691658903886527,-0.018245926514185235,0.8286207427912199,0.8359077650579048,0.16409223494248404
9.696592722249894,-0.06574710981468769,0.8283670450076255,0.8359889482521338,0.16401105174824937
9.701526540613258,-0.02196564048093882,0.8358563926085574,0.8362666009503497,0.16373339905002843
9.706460358976624,-0.07561427499386567,0.8434147081605947,0.8361203332443933,0.16387966675598026
9.711394177339992,-0.028612968957055673,0.8438077647805461,0.8362042673814895,0.16379573261887978
9.716327995703358,-0.07228550288677621,0.8439027710327346,0.8360064580639478,0.16399354193641724
9.721261814066724,-0.021126531011819747,0.8468273678552023,0.8359104146838467,0.16408958531651752
9.72619563243009,-0.06710298435364435,0.8512111234538727,0.8362844679629249,0.1637155320374412
9.731129450793455,-0.018976175641548715,0.8428077880279768,0.8368835482696635,0.16311645173070427
9.736063269156821,-0.07341512617199149,0.8320919051504799,0.8369349690951495,0.16306503090522095
9.740997087520187,-0.03762508418096875,0.814689660869271,0.8365623595974389,0.16343764040293418
9.745930905883554,-0.08885443929679278,0.8005746902246322,0.8373369904454704,0.16266300955490487
9.750864724246918,-0.031242042880822617,0.7988641436226201,0.8370208097430105,0.16297919025736618
9.755798542610284,-0.07705809545716877,0.8034255567528777,0.8362857391950363,0.1637142608053413
9.760732360973652,-0.029217190713867632,0.8017949277170584,0.8362588348103958,0.163741165189984
9.765666179337016,-0.07981961951216482,0.8023384417857251,0.8368367280530647,0.16316327194731658
9.770599997700383,-0.031191768075331316,0.8065399169114127,0.8365340841803025,0.16346591582008038
9.77553381606375,-0.08345022762999062,0.8102913586978316,0.8362425056153212,0.16375749438506354
9.780467634427113,-0.03493015891017521,0.8172977499304552,0.8364004312229784,0.1635995687774074
9.785401452790481,-0.08435367373966075,0.8128051947660248,0.8364048938564801,0.16359510614390516
9.790335271153847,-0.03602828354213401,0.8058469507956687,0.8363295788335694,0.1636704211668152
9.795269089517214,-0.08511304831422535,0.8073862378381582,0.8368730327418834,0.16312696725850068
9.800202907880578,-0.03465607207276625,0.8137816345294715,0.8367685547560504,0.1632314452443328
9.805136726243944,-0.08357158426167721,0.8163498661255747,0.8368012828420193,0.16319871715836354
9.810070544607312,-0.036743313569513485,0.8138585202989128,0.8362619216636402,0.16373807833674225
9.815004362970676,-0.08671838780036467,0.8134318337997628,0.8361483809029572,0.16385161909742485
9.819938181334043,-0.03802501268546571,0.8121464630678726,0.835384543352661,0.16461545664772093
9.82487199969741,-0.08973644991041066,0.8054402721316417,0.834922737010436,0.16507726298994538
9.829805818060773,-0.03632332486363071,0.7962614031094433,0.83511945969592,0.16488054030446064
9.83473963642414,-0.08621704842746183,0.7897325028738719,0.8348733692140763,0.16512663078630715
9.839673454787507,-0.03323198116621772,0.7827662417614042,0.8357506349103555,0.16424936509002983
9.844607273150872,-0.0911794712788023,0.7722253283738119,0.8358866126999009,0.16411338730048677
9.849541091514238,-0.038040757373871574,0.7598581388093231,0.8356718958736775,0.1643281041267125
9.854474909877604,-0.09281473899718434,0.742022787981139,0.835744167626888,0.16425583237350339
9.85940872824097,-0.03920811013339523,0.7428575812645861,0.8356129274654027,0.16438707253499069
9.864342546604336,-0.09211862417870904,0.7591714626455566,0.8360418839029378,0.1639581160974567
9.869276364967703,-0.036747206266188846,0.7599523637373267,0.8359070369859015,0.16409296301449353
9.87421018333107,-0.08908479411261055,0.7597139130186271,0.8367374147812398,0.16326258521915665
9.879144001694433,-0.03824440939668723,0.768978578196336,0.8363613277085888,0.16363867229180762
9.8840778200578,-0.09221102266642718,0.7866640357403653,0.8361741809528696,0.16382581904752705
9.889011638421167,-0.041778864410965545,0.8091082289346724,0.8354168355018687,0.16458316449852725
9.893945456784532,-0.09576269824576229,0.8153287932960364,0.8354517537313165,0.16454824626907885
9.898879275147898,-0.04034559621200206,0.8261587276829836,0.8352827547916692,0.1647172452087259
9.903813093511264,-0.09584270560023418,0.8428061983626611,0.835452820736458,0.16454717926393658
9.90874691187463,-0.04393165793555575,0.8493004730682882,0.835843905107991,0.16415609489240204
9.913680730237996,-0.09633049609969817,0.8505533118502911,0.8357029612645722,0.16429703873582008
9.918614548601363,-0.042219063516014906,0.8481649189467209,0.8357349923783893,0.1642650076220049
9.923548366964727,-0.09378906756213441,0.8438030686242854,0.8360478051024083,0.16395219489798737
9.928482185328093,-0.041968520598574754,0.830158398524499,0.8363329682778332,0.163667031722564
9.93341600369146,-0.09318787010982518,0.8227221758825667,0.8362764936675668,0.16372350633283098
9.938349822054825,-0.04075763919299399,0.8252605046351854,0.8364422993202314,0.16355770068016773
9.943283640418192,-0.09323945057136145,0.8310227936903369,0.8357105866176937,0.16428941338270697
9.948217458781558,-0.04268073969746692,0.8287434792480023,0.8360949034328575,0.16390509656754368
9.953151277144924,-0.09351270439295478,0.8283533308896166,0.8363644138231379,0.16363558617726415
9.95808509550829,-0.042255717637330506,0.8260916069393578,0.8362846326282295,0.1637153673721735
9.963018913871656,-0.09363627791611837,0.8174533623111756,0.8360772993153397,0.1639227006850633
9.967952732235023,-0.041431291213907866,0.8073148770027629,0.8358754622900428,0.16412453771036148
9.972886550598387,-0.09197741982125592,0.7997753041092455,0.8362869260035102,0.16371307399689428
9.977820368961753,-0.04095970494712347,0.7932586138799835,0.8361341156808454,0.16386588431955892
9.98275418732512,-0.09308326342100649,0.7898269296602237,0.8358681523842185,0.1641318476161863
9.987688005688485,-0.041525928683924046,0.7868165864062678,0.8363785054270371,0.16362149457336755
9.99262182405185,-0.09401849026060465,0.7797219864109589,0.8364345943594196,0.16356540564098526
9.997555642415218,-0.04133083886700411,0.7720359665808967,0.8350987088580268,0.16490129114237967
10.002489460778582,-0.09312987630333648,0.7611459447245055,0.8352915017882659,0.1647084982121406
10.00742327914195,-0.04147762996604485,0.746638503226341,0.8350752625289383,0.16492473747146869
10.012357097505316,-0.09399409322817182,0.7448098844898513,0.8348317209838136,0.16516827901659337
10.01729091586868,-0.04538799377367249,0.739358639166738,0.8340880709642272,0.16591192903618002
10.022224734232047,-0.09558219965166927,0.7362481904132729,0.8338256048845798,0.16617439511582702
10.027158552595413,-0.04743687300536445,0.7343891537228673,0.8331886983540499,0.16681130164635757
10.03209237095878,-0.09705324037340667,0.723586528353021,0.8331536645654419,0.16684633543496566
10.037026189322145,-0.046922930510348494,0.7134543435509404,0.8321503764973941,0.1678496235030145
10.04196000768551,-0.09499501724260963,0.7078314951520543,0.8330388157695623,0.166961184230846
10.046893826048878,-0.044872892879346156,0.7201022613984326,0.8329345517955278,0.16706544820488162
10.051827644412242,-0.09478874995228911,0.7249053427825392,0.8323450845563778,0.1676549154440323
10.05676146277561,-0.04542900679249001,0.7143294130434257,0.8317368815098134,0.16826311849059772
10.061695281138975,-0.09621683427952307,0.7140195871584046,0.8306838766647107,0.16931612333570117
10.06662909950234,-0.046613904754375116,0.7155760823511267,0.8302599522344011,0.16974004776601181
10.071562917865707,-0.09613051762129549,0.7181140166238568,0.8299410138809494,0.17005898611946427
10.076496736229073,-0.0451376552117293,0.7208706688576966,0.8292317453217929,0.170768254678622
10.081430554592439,-0.09505206120017892,0.7352123206407165,0.8287248115515172,0.17127518844889955
10.086364372955805,-0.04646715435167174,0.7492971397168176,0.8279772539254827,0.17202274607493567
10.09129819131917,-0.0958604095141965,0.7611976366014771,0.8279033808117915,0.17209661918862584
10.096232009682536,-0.04562928161165951,0.7739194471006458,0.8280467354760461,0.17195326452437093
10.101165828045902,-0.0973389900690051,0.7767150732222246,0.8284012070836277,0.17159879291678842
10.10609964640927,-0.04626027355099715,0.773342159181268,0.8272371342123415,0.17276286578807468
10.111033464772635,-0.0966165610732979,0.7832554538641685,0.8275236698702131,0.17247633013020283
10.115967283136,-0.04948107302949072,0.7878187723534938,0.8276815317505999,0.1723184682498152
10.120901101499367,-0.09969196249359417,0.786889548196103,0.8277399892824076,0.17226001071800792
10.125834919862733,-0.05021471298846628,0.7733553571335908,0.8283063633275415,0.17169363667287446
10.130768738226099,-0.10092927027203569,0.7461524527797825,0.8274021343242148,0.17259786567620217
10.135702556589465,-0.051569707702027984,0.7166822427116775,0.8266598748033231,0.17334012519709474
10.14063637495283,-0.09809051845175208,0.704100088993989,0.8267145245375248,0.17328547546289466
10.145570193316196,-0.04895758936615918,0.7054643681697951,0.8270001366955504,0.17299986330487066
10.150504011679562,-0.0980012082041148,0.6909398029064964,0.8270490827554556,0.17295091724496728
10.15543783004293,-0.04825870887300291,0.6879096998981399,0.8258272743890123,0.17417272561141306
10.160371648406294,-0.0993456647660077,0.6961965086730142,0.8260579770548802,0.1739420229455473
10.16530546676966,-0.04905820466959049,0.7040523923048195,0.8259694718096189,0.17403052819081122
10.170239285133027,-0.10015858929120215,0.7090355630409394,0.8258915654524401,0.17410843454799255
10.175173103496391,-0.05258516988440788,0.7142483425769006,0.8255419348290425,0.1744580651713894
10.180106921859759,-0.10063506068769534,0.7205832209964608,0.8257431423953033,0.17425685760512707
10.185040740223124,-0.04763232202559634,0.7330193786897632,0.8255921280480052,0.17440787195242488
10.189974558586488,-0.0971343473474248,0.7583916398838382,0.8258208751276094,0.1741791248728193
10.194908376949856,-0.04657064398132772,0.7863956824703808,0.8259021581951379,0.17409784180529045
10.199842195313222,-0.09845033241649231,0.8051293850175957,0.8262699493223813,0.17373005067804634
10.20477601367659,-0.04219641334498433,0.8154082905865758,0.825768307399515,0.1742316926009115
10.209709832039954,-0.09188563862937342,0.8323027821886988,0.8259055521130116,0.17409444788741468
10.21464365040332,-0.04342785496795158,0.8394958676103047,0.8268078163638044,0.17319218363662095
10.219577468766687,-0.09246871132100024,0.850833198486571,0.8267383600069615,0.17326163999346286
10.224511287130051,-0.04466639839241372,0.8526489209581273,0.8266818837839907,0.17331811621643514
10.229445105493419,-0.09164765866604772,0.8565230680508352,0.8270500799745255,0.17294992002590143
10.234378923856784,-0.04237497332303981,0.8541286066213558,0.8265898169688363,0.17341018303159256
10.239312742220148,-0.09565059254557502,0.8514348042185932,0.8271747534105697,0.17282524658986084
10.244246560583516,-0.03957397222187122,0.8547111165324048,0.8278958589848464,0.17210414101558577
10.249180378946882,-0.09533586556137694,0.8615505721930894,0.8269331734530918,0.17306682654734132
10.254114197310248,-0.03696564451130631,0.8755741383272153,0.8274649442705063,0.17253505572992822
10.259048015673613,-0.09210597324620201,0.8923435328249615,0.8269116936985174,0.17308830630191901
10.26398183403698,-0.026642543145031703,0.9002400633426361,0.8271006083600156,0.17289939164042348
10.268915652400345,-0.07754743914841616,0.8941536522485022,0.8280631278290669,0.17193687217137554
10.273849470763711,-0.01651914405113204,0.8949601836697915,0.8278522501256509,0.17214774987479367
10.278783289127079,-0.07171726389262226,0.9027985060002987,0.8280439511555088,0.17195604884493942
10.283717107490444,-0.010132106754259152,0.9029264260234782,0.8279784333751908,0.17202156662525636
10.288650925853808,-0.07374447216649994,0.9043242469309472,0.8276123619041205,0.1723876380963223
10.293584744217176,-0.02221813009288964,0.8988506516564884,0.827865090802954,0.17213490919748412
10.298518562580542,-0.08016882139328083,0.8964197288632038,0.8274843149789847,0.17251568502144868
10.303452380943906,-0.016690932503248893,0.8892071490424158,0.8276927964354013,0.1723072035650269
10.308386199307273,-0.07850729390947216,0.891614074476425,0.8270245899643309,0.17297541003609188
10.31332001767064,-0.020150284308463703,0.8976875076851529,0.8264836550594973,0.17351634494092089
10.318253836034005,-0.07020614397628763,0.9244730414096619,0.8267321907635963,0.17326780923682236
10.32318765439737,-6.816571693672057e-05,0.9549484062265188,0.8265335566070331,0.17346644339338546
10.328121472760737,-0.057850373350528575,0.9892517371333978,0.8262984892350889,0.17370151076533
10.333055291124102,-0.003989080597561304,1.0246950883997563,0.8262263464341106,0.17377365356630825
10.337989109487468,-0.07641036216661093,1.05022734670982,0.8264898923374356,0.17351010766298314
10.342922927850836,-0.015343899257141143,1.0646604094478977,0.82691020572322,0.17308979427719792
10.3478567462142,-0.07074167374268174,1.0716227452362281,0.8274160692953637,0.17258393070505218
10.352790564577566,-0.00757514938160167,1.0621957414580165,0.8275136524508088,0.17248634754960512
10.357724382940933,-0.06714035772037931,1.0489206995019744,0.8267782468730175,0.17322175312739582
10.3626582013043,-0.014457458103578864,1.0513548879593062,0.8268351766104303,0.17316482338997993
10.367592019667665,-0.07380301952946416,1.0526009511937713,0.8274324278760113,0.17256757212439727
10.37252583803103,-0.011867413720135462,1.0577375899946053,0.827109722284724,0.17289027771568943
10.377459656394397,-0.07041002107407883,1.0532864464641485,0.8270384093201532,0.1729615906802651
10.382393474757762,0.005031235581116313,1.0471655013633394,0.8264422769350327,0.1735577230653891
10.387327293121128,-0.051740159728618666,1.0479970790224642,0.8269039814814712,0.17309601851895462
10.392261111484496,0.007494352229521812,1.0446723480412052,0.8266698166366514,0.17333018336377745
10.39719492984786,-0.05703696907903397,1.0496826297139317,0.8269874615209447,0.1730125384794861
10.402128748211226,0.003814719020450528,1.0643133356059822,0.8270760550222056,0.17292394497822733
10.407062566574593,-0.0583308045413287,1.0818419825583927,0.8275079097911134,0.17249209020932127
10.411996384937957,0.009519818142744713,1.1008211035817732,0.8276797240757626,0.17232027592467347
10.416930203301325,-0.05939197466753986,1.1149145201589175,0.827270089000452,0.17272991099998541
10.42186402166469,0.01547739055329661,1.1404031411127442,0.8272284293326342,0.1727715706678041
10.426797840028055,-0.043811881718471765,1.1682505708900337,0.82713501109823,0.17286498890220972
10.431731658391422,0.010931481881873482,1.1883211349649756,0.8275421254466577,0.17245787455378284
10.436665476754788,-0.05218385159886099,1.1972974215952539,0.8273860718557579,0.1726139281446824
10.441599295118156,0.021394247543830427,1.206431697271033,0.827583534108846,0.1724164658915948
10.44653311348152,-0.03191180757725001,1.2130570691250915,0.8275114498734378,0.17248855012700265
10.451466931844886,0.044823986518027485,1.2122689711579921,0.8279758295445104,0.17202417045592902
10.456400750208253,-0.028382045965063094,1.2026316927921696,0.8284416211044788,0.17155837889596007
10.461334568571617,0.03042553082835823,1.1843541760808298,0.8282536435713697,0.17174635642906833
10.466268386934985,-0.039044287114761975,1.1729750901386145,0.828337094012756,0.1716629059876804
10.47120220529835,0.029392899230533624,1.1637849885402258,0.8283688564823612,0.17163114351807365
10.476136023661715,-0.0446356889254574,1.1623315545978392,0.8279944655387481,0.17200553446168493
10.481069842025082,0.020957225031995774,1.1553305373623814,0.8281662812922396,0.17183371870819195
10.486003660388448,-0.04803484674267903,1.1481718065428292,0.8281794862037632,0.1718205137966671
10.490937478751814,0.02008034587405587,1.136471362773132,0.8280582454989458,0.17194175450148294
10.49587129711518,-0.0495354648171006,1.1198222786132093,0.8282946275410515,0.1717053724593751
10.500805115478546,0.026429763775666783,1.1094098363933464,0.828091248932354,0.17190875106807063
10.505738933841911,-0.04810576063246209,1.11383278591761,0.8278196040791872,0.17218039592123557
10.510672752205277,0.027258697388816158,1.1190214139252532,0.8282775214410444,0.17172247855937608
10.515606570568645,-0.04721654037292595,1.115389284743815,0.8282374603681939,0.1717625396322247
10.52054038893201,0.011077921352039942,1.1100330490783192,0.8286495404095804,0.17135045959083783
10.525474207295375,-0.05393754193047666,1.1117007817446471,0.8289422834870721,0.17105771651334387
10.530408025658742,0.015785580270673175,1.1177953283635242,0.8289751620824327,0.1710248379179813
10.535341844022108,-0.053476652451876126,1.1121470207844135,0.8288317825834774,0.1711682174169346
10.540275662385474,0.02553220437305007,1.0937345406910055,0.8282513026118167,0.17174869738859413
10.54520948074884,-0.04459268603122079,1.080826089848176,0.8279604368628138,0.17203956313759666
10.550143299112205,0.014661601130940003,1.077232578839956,0.8286938323000588,0.17130616770035043
10.555077117475571,-0.055358312552301434,1.0765199490008082,0.8287466214725252,0.17125337852788372
10.560010935838937,0.01639261536881189,1.082060837245297,0.8277376867954023,0.17226231320500635
10.564944754202305,-0.052574901184553526,1.0844033524880583,0.8279124368531554,0.17208756314725387
10.569878572565669,0.02286997923633074,1.088993411589087,0.8283414881047966,0.17165851189561313
10.574812390929035,-0.04485638382535234,1.0847965839303426,0.8282200587917258,0.1717799412086843
10.579746209292402,0.03142338116797363,1.067899325757066,0.828168392100289,0.17183160790012228
10.584680027655766,-0.04252674903621331,1.0373433483276993,0.8281984114639437,0.17180158853646899
10.589613846019132,0.022382356184939462,1.0091868744011525,0.8274995923817856,0.17250040761862856
10.5945476643825,-0.044879839472087804,0.9817770890800677,0.8278516546509903,0.17214834534942497
10.599481482745864,0.028140618458569477,0.9509138775527862,0.8276470671506033,0.17235293284981398
10.604415301109231,-0.04764413657790925,0.9360511124614699,0.8268442598922136,0.17315574010820534
10.609349119472597,0.02019095457180529,0.9415113339169722,0.8272836507079088,0.17271634929251312
10.614282937835963,-0.04463180031781109,0.9410902705057411,0.8270099501525947,0.1729900498478302
10.619216756199329,0.02867077652801582,0.9486796144191458,0.8267857926957268,0.1732142073047026
10.624150574562695,-0.04381320861892111,0.9540258371054801,0.8260452750521471,0.1739547249482857
10.629084392926062,0.02757779935206316,0.9509323590818307,0.8253350356451256,0.1746649643553124
10.634018211289426,-0.04018133768038267,0.9546016684566367,0.8248860630901617,0.17511393691027927
10.638952029652792,0.03280758062886588,0.9466348678266187,0.8247598297447769,0.17524017025566108
10.64388584801616,-0.03890167536274809,0.9285044109094598,0.8250243087033255,0.17497569129710988
10.648819666379524,0.024346259269672155,0.9092570253638871,0.8247920300340703,0.1752079699663648
10.653753484742891,-0.04491683154766348,0.8911548780564842,0.8235980889780582,0.17640191102237504
10.658687303106257,0.027516446134858513,0.8736493392487497,0.8234457183657965,0.17655428163463577
10.663621121469621,-0.04582910378273208,0.855772892405463,0.8232109902402704,0.17678900976016101
10.668554939832989,0.02897296497470701,0.8532066953840263,0.8234187286216801,0.17658127137875163
10.673488758196354,-0.053172741143819105,0.8490798174691834,0.8233336001675094,0.17666639983292184
10.67842257655972,0.020028717355242268,0.8359309553519751,0.8230371488380389,0.1769628511623936
10.683356394923086,-0.05669637395391429,0.8223643720214089,0.8222779667822036,0.17772203321822932
10.688290213286452,0.023365197602748182,0.8186921927181473,0.8227400446789066,0.17725995532152494
10.69322403164982,-0.05509125576691325,0.8075416737054362,0.8228294103763762,0.17717058962405027
10.698157850013184,0.017879597989132502,0.7972223246468393,0.8228464552701092,0.17715354473031225
10.703091668376551,-0.05820434699501849,0.784994260149767,0.8228246310986951,0.17717536890172106
10.708025486739917,0.011343486650868635,0.7723481373601984,0.8227363895725942,0.17726361042781724
10.712959305103281,-0.0633331216532269,0.7593574647983303,0.8226442765317888,0.17735572346861825
10.717893123466649,0.012791624901960796,0.7416690385859398,0.8225392267832532,0.17746077321714915
10.722826941830014,-0.060467679566543,0.7155948896962986,0.8227757500246937,0.1772242499757107
10.72776076019338,0.013389595219283654,0.6867020174268308,0.823058000063001,0.1769419999374061
10.732694578556746,-0.06373004062434547,0.6673596452229935,0.8231524635565762,0.17684753644383386
10.737628396920112,0.009601322888708236,0.6530612989374496,0.8235965054161746,0.17640349458423796
10.742562215283478,-0.05818211640073709,0.6516433719826673,0.8238288624305714,0.1761711375698436
10.747496033646843,0.01024616843292574,0.6731861656886842,0.8243979481177124,0.17560205188270386
10.752429852010211,-0.06335396158356683,0.7021300275419293,0.8240980415736928,0.17590195842672535
10.757363670373575,0.004833686545331021,0.7211968294878003,0.8243172152848564,0.17568278471556265
10.762297488736941,-0.06578774999040493,0.7377578413320925,0.824237764925622,0.17576223507479882
10.767231307100309,0.009379785694597525,0.742448175171542,0.8243000336223824,0.1756999663780401
10.772165125463674,-0.05919771019938692,0.7584731020678532,0.824668503987033,0.1753314960133914
10.77709894382704,0.005068842753380899,0.7782561078520057,0.8244052210294908,0.17559477897093478
10.782032762190406,-0.062234768480378407,0.7979656595160219,0.8249625243385696,0.17503747566185648
10.786966580553772,0.006169063264808003,0.8249843398065027,0.8248290680433176,0.17517093195710745
10.791900398917138,-0.06212385901442778,0.8661364660723723,0.8239349511195055,0.1760650488809186
10.796834217280503,0.01010699918802617,0.8854620368993176,0.8234335653386339,0.17656643466178928
10.801768035643871,-0.052946658240616645,0.8921146496935911,0.8234039839315491,0.1765960160688738
10.806701854007235,0.012527273380564207,0.8940763306277322,0.8232377659713396,0.1767622340290824
10.8116356723706,-0.055774287814967786,0.898737386607972,0.8229915971219048,0.177008402878516
10.816569490733968,0.0067142596517166175,0.9031890730911778,0.8228667525185898,0.17713324748183037
10.821503309097332,-0.06029170230116665,0.90319390434547,0.8224375828165843,0.17756241718383542
10.8264371274607,0.005331854724847307,0.8968242729623053,0.8219192472894591,0.17808075271095963
10.831370945824066,-0.06085907338399945,0.895570208865085,0.8220214956179862,0.17797850438243362
10.83630476418743,0.005129742691841521,0.8945215788611427,0.8215415819494396,0.17845841805098228
10.841238582550798,-0.05922988966346722,0.8856691424352796,0.8213274469817625,0.17867255301866167
10.846172400914163,0.003881274210473693,0.8721855644196248,0.8214420037697207,0.17855799623070603
10.851106219277531,-0.05971246801793842,0.8619890144408607,0.8211710537672638,0.17882894623316456
10.856040037640895,0.004720858275813657,0.8525579984612515,0.821204268042375,0.17879573195805576
10.86097385600426,-0.06266119497544526,0.8432906154359918,0.8208501201542814,0.1791498798461505
10.865907674367628,0.00023705793717235246,0.8296208790876892,0.8215614242200315,0.17843857578040154
10.870841492730992,-0.06503709167726786,0.8262691342356967,0.8216998947070775,0.17830010529335605
10.875775311094358,0.003252966216619828,0.8198235173895323,0.8218525788887967,0.17814742111163773
10.880709129457726,-0.0625310892045271,0.8121299694508173,0.8215273032862532,0.1784726967141814
10.88564294782109,0.0029021868674656923,0.8136039170397495,0.8218447287791006,0.178155271221334
10.890576766184457,-0.05987374366027387,0.8087227438965886,0.8218126638149598,0.1781873361854741
10.895510584547823,0.004849390275790121,0.8051518203059999,0.8222883313075965,0.17771166869283725
10.900444402911187,-0.060488355240504464,0.8057130626675609,0.822271540673977,0.1777284593264566
10.905378221274555,0.002900929454693524,0.8024473177615741,0.8218930773509965,0.17810692264943648
10.91031203963792,-0.060386654018774404,0.8013408430423965,0.8214831911439842,0.1785168088564472
10.915245858001287,0.004705198089103455,0.7946432348352289,0.82155874385167,0.1784412561487617
10.920179676364652,-0.05875521220422266,0.7889896825938894,0.8213853626132064,0.17861463738722727
10.925113494728018,0.005082028368911374,0.7846038204634709,0.8220812463725333,0.1779187536279017
10.930047313091386,-0.05851749979374368,0.77138056843063,0.8219429449128154,0.17805705508762074
10.93498113145475,0.0037606731812593287,0.7601508601081405,0.8216935002089333,0.1783064997915036
10.939914949818117,-0.059962923610037085,0.7492921838482909,0.8216752028431538,0.1783247971572845
10.944848768181483,0.0016700760482439513,0.7493593840825677,0.8217985087988943,0.17820149120154521
10.949782586544847,-0.05959659199322062,0.7440197856065844,0.8221920368436977,0.17780796315674244
10.954716404908215,0.001867399254176253,0.738204210880859,0.8232264482205122,0.17677355177992907
10.95965022327158,-0.060407170389220353,0.7454734103351376,0.8229697026622924,0.17703029733814934
10.964584041634946,0.0042108342570980105,0.7514203473310704,0.8229526180995065,0.17704738190093558
10.969517859998312,-0.059152404172942985,0.7450272648445267,0.8225682197577888,0.17743178024265377
10.974451678361678,0.001478442010231128,0.7290494732281181,0.8223720360471269,0.17762796395331612
10.979385496725044,-0.0629567636582213,0.7170670252002406,0.822204025254355,0.1777959747460884
10.98431931508841,0.00023825806722357234,0.7134154978290803,0.8214395708427895,0.1785604291576536
10.989253133451777,-0.061707089148744905,0.7024354402586396,0.8196520527005363,0.18034794729990686
10.994186951815141,-0.00011440011947133844,0.6857518153839082,0.8198354326359659,0.18016456736447778
10.999120770178507,-0.0637766019553602,0.6751271362656458,0.8197702551457445,0.18022974485469978
11.004054588541875,-0.001438769478183038,0.6668788543357721,0.8192596999527549,0.1807403000476904
11.00898840690524,-0.06334729765224345,0.6534135063839644,0.8190295994018467,0.1809704005985987
11.013922225268606,-0.0003436568621242303,0.6431924718206175,0.8186630447023472,0.18133695529809848
11.018856043631972,-0.062016456506695274,0.6335953873322707,0.8176128370298964,0.18238716297054897
11.023789861995338,-0.0008252296309463242,0.6137964098005138,0.8169463481722223,0.18305365182822336
11.028723680358704,-0.06270919152334498,0.6030579693210903,0.816348601909175,0.1836513980912714
11.03365749872207,-0.0017229136864129835,0.5892159481741956,0.8161605480728538,0.18383945192759263
11.038591317085437,-0.06350576462639088,0.5702937873264573,0.8154351549766671,0.18456484502378034
11.043525135448801,-0.0027212219156562117,0.5541130894328888,0.8150413504710348,0.1849586495294131
11.048458953812167,-0.06483321758416642,0.5601541886676088,0.8154891881423445,0.18451081185810372
11.053392772175535,-0.005405685581378549,0.5652983710562364,0.8155567087252301,0.18444329127521913
11.058326590538899,-0.06884297807533661,0.5688669178467352,0.8153748873906974,0.1846251126097534
11.063260408902266,-0.006459280848293394,0.5754096533570254,0.8160981426770487,0.1839018573234034
11.068194227265632,-0.06919762533075907,0.5911490292376675,0.8159420295868597,0.18405797041359304
11.073128045628996,-0.004515602538213431,0.603668969952446,0.8145902904914393,0.18540970950901514
11.078061863992364,-0.06898802967005721,0.609069010336817,0.8145961993196695,0.185403800680786
11.08299568235573,-0.006565381907388862,0.6026690743520837,0.8146719529148637,0.18532804708559375
11.087929500719097,-0.07094295701531338,0.5843517903866023,0.8152135791021132,0.18478642089834563
11.092863319082461,-0.006305489187862371,0.5702178299840012,0.8152476609331514,0.18475233906730554
11.097797137445827,-0.06831443290057611,0.5635385890671729,0.8150606695035111,0.1849393304969448
11.102730955809195,-0.00598610325635272,0.5651635225188065,0.8146983994658767,0.18530160053457842
11.107664774172559,-0.07065330759019871,0.5718066066408303,0.8135799431143679,0.18642005688608684
11.112598592535926,-0.006932850972816489,0.5806828158779204,0.8136837826921317,0.1863162173083227
11.117532410899292,-0.07000019000056444,0.5852131227119982,0.8131291119379602,0.18687088806249327
11.122466229262656,-0.007972558507200862,0.591232690100308,0.8127784909547512,0.18722150904570273
11.127400047626024,-0.07283244674246474,0.5981882726329084,0.8119256463016299,0.1880743536988242
11.13233386598939,-0.01155093171256776,0.5924758145253972,0.8118442486301377,0.1881557513703175
11.137267684352755,-0.0773454514200153,0.5914432801456234,0.8117860204332001,0.18821397956725577
11.142201502716121,-0.012473686549893413,0.6018171334265674,0.8125242935633902,0.18747570643706762
11.147135321079487,-0.07732323362987534,0.6180605968824446,0.8120198370144271,0.1879801629860318
11.152069139442853,-0.014345972414489152,0.6302188493331684,0.8116617331211367,0.18833826687932395
11.157002957806219,-0.07909827644227078,0.6359306850239289,0.8111179300828857,0.18888206991757753
11.161936776169584,-0.007321293559451158,0.6273880974602497,0.8112181911114728,0.18878180888899243
11.16687059453295,-0.07539205526453698,0.6198763951106726,0.8107829097985997,0.18921709020186805
11.171804412896316,-0.009963862416013021,0.6362924992235026,0.8103033266347895,0.1896966733656798
11.176738231259684,-0.07315233213428556,0.6387352087349686,0.8097359508040952,0.19026404919637344
11.18167204962305,-0.008722037818064764,0.6392437950789975,0.8095344211786325,0.1904655788218362
11.186605867986414,-0.0740944496766519,0.6478514586289501,0.8094459184822811,0.19055408151818726
11.191539686349781,-0.007790312769174763,0.6505777656495543,0.809877011373948,0.19012298862651988
11.196473504713147,-0.0677974496250018,0.6438697590062968,0.8103021241245343,0.18969787587593334
11.201407323076513,0.0005387453859891223,0.6389430909391065,0.8099340900975744,0.19006590990289282
11.206341141439879,-0.062055394116969476,0.6461358454103698,0.8100717116692627,0.18992828833120387
11.211274959803244,0.007102239275547655,0.6568436257725406,0.8091873839778947,0.1908126160225712
11.21620877816661,-0.065891990479569,0.6714518105416271,0.8088267306319495,0.19117326936851547
11.221142596529976,-0.0005195827551684996,0.6891856431802388,0.8086104041591098,0.19138959584135504
11.226076414893344,-0.06606758037517482,0.6994942476689013,0.8096215294320931,0.19037847056837337
11.231010233256708,0.007411794888888577,0.7134027187765531,0.809774504053062,0.1902254959474056
11.235944051620073,-0.06389132865918705,0.7312851996049059,0.8105104324425456,0.1894895675579237
11.240877869983441,0.0010668322631657012,0.7414405379765335,0.8097281857371076,0.19027181426336384
11.245811688346805,-0.06367191155987771,0.7331279594585098,0.8094328869123979,0.19056711308807409
11.250745506710173,0.0026590712894245393,0.7257379851736281,0.8087588697903143,0.19124113021015865
11.255679325073539,-0.059336204059322106,0.7243644268361136,0.8088720371904309,0.19112796281004232
11.260613143436904,0.0026224108070802415,0.7288337854554752,0.8087000556442919,0.19129994435618378
11.26554696180027,-0.06407276077065104,0.7453872890321006,0.8085672621690426,0.1914327378314349
11.270480780163636,-0.0075721678445629294,0.7600015899712118,0.8084859499752919,0.1915140500251878
11.275414598527004,-0.06748938250652463,0.7789260714890602,0.808450707036632,0.19154929296385015
11.280348416890368,-0.012141210183011866,0.7881918656989366,0.8085280008749978,0.19147199912548601
11.285282235253733,-0.06822338242473115,0.8032309347909918,0.8088568918033664,0.19114310819711466
11.290216053617101,-0.015344873166952187,0.8119912503704653,0.809160725622813,0.1908392743776637
11.295149871980465,-0.07261954625624469,0.8197852832424257,0.8090102605405437,0.19098973945992895
11.300083690343833,-0.019679374936971264,0.8258432228438801,0.8086715890822594,0.1913284109182079
11.305017508707198,-0.06851011901833619,0.8299430146255617,0.8088226707892513,0.19117732921121075
11.309951327070562,-0.011264908339103723,0.8221022003385052,0.8091241302516987,0.1908758697487577
11.31488514543393,-0.07339451121963485,0.8136624563648095,0.809638593238894,0.1903614067615599
11.319818963797296,-0.015492799655156854,0.8196584069632284,0.8098914405102549,0.19010855949020047
11.324752782160662,-0.07808853461843204,0.8299827215592553,0.8100086548553571,0.18999134514510022
11.329686600524028,-0.028790974781921164,0.8348755543966854,0.8101448811655249,0.18985511883493322
11.334620418887393,-0.0853191138715881,0.8349506169265618,0.8107468628221675,0.18925313717829134
11.339554237250761,-0.024192804628418843,0.8548251674714716,0.8102638190882892,0.18973618091217015
11.344488055614125,-0.07641763720577541,0.8712289405085661,0.8105865525126579,0.18941344748780126
11.349421873977493,-0.03426294572546832,0.8851124524264762,0.8110053522966276,0.18899464770382973
11.354355692340858,-0.08629860352513555,0.9099454666326383,0.811210231106534,0.18878976889392401
11.359289510704222,-0.026838832310262753,0.9358911054615976,0.811088767570802,0.18891123242965457
11.36422332906759,-0.0831347220228709,0.9615980622990932,0.8114062959915637,0.18859370400889044
11.369157147430956,-0.012788956495231494,0.9890023000284045,0.8119070527165627,0.1880929472838927
11.374090965794322,-0.055720451593823134,1.0084558913271962,0.8119188387147764,0.18808116128568353
11.379024784157687,-0.005593961706958206,1.0152194459810469,0.8117402425087039,0.18825975749175972
11.383958602521053,-0.06366280263445435,1.0179850186561978,0.8120675804725866,0.18793241952788114
11.388892420884419,0.003662958823398198,1.0213675561082882,0.8119650189059934,0.18803498109447736
11.393826239247785,-0.0605736192740402,1.026444442289188,0.8117738885114558,0.18822611148901752
11.398760057611153,-4.629138277968181e-05,1.0327693814382908,0.8121663609182744,0.18783363908220096
11.403693875974517,-0.05602109279695793,1.0330587199766574,0.8124521382074148,0.18754786179306257
11.408627694337882,-0.0012315824831541046,1.0303486263334856,0.8123732847740603,0.18762671522641855
11.41356151270125,-0.06291879012187297,1.029775434542901,0.8131373271518089,0.18686267284867092
11.418495331064616,0.0014276732513700762,1.0446545854102478,0.8134965616881403,0.1865034383123408
11.423429149427982,-0.06737747818278374,1.0701321103875583,0.8140227956547109,0.1859772043457709
11.428362967791347,-0.0025343086782557258,1.0942920452852238,0.814559870955506,0.18544012904497723
11.433296786154713,-0.05694337270878815,1.115992183929215,0.8148962996928455,0.18510370030763823
11.438230604518079,0.004609490356555917,1.1526570037829527,0.8150018938244804,0.18499810617600346
11.443164422881445,-0.06462278096557621,1.1902683241055343,0.8151671066129874,0.18483289338749692
11.44809824124481,-0.009117519079108188,1.2215876043292386,0.8151792952878445,0.18482070471263934
11.453032059608176,-0.06337034015847118,1.2434121248054655,0.8149174899954944,0.18508251000498865
11.457965877971542,-0.0031899130673173326,1.2623912161416373,0.8149881817828458,0.18501181821763701
11.46289969633491,-0.06328346962484926,1.278825688049376,0.8149420910191176,0.18505790898136476
11.467833514698274,-0.0023915517929856446,1.2750804651390886,0.8149628147254713,0.18503718527500929
11.47276733306164,-0.07162541911744137,1.2560733170063998,0.8152098647691255,0.18479013523135365
11.477701151425007,-0.013040503412628164,1.2446528344710182,0.8150318930690666,0.18496810693141094
11.482634969788371,-0.05935346927042869,1.2295554857364912,0.8155609906175582,0.1844390093829184
11.487568788151739,0.008540355684242096,1.2258092440053714,0.8152145822906709,0.18478541770980456
11.492502606515105,-0.058318056249656275,1.2148150980920749,0.8151831600420363,0.1848168399584379
11.497436424878469,-0.014864113512676493,1.1972606232724334,0.815462129607358,0.18453787039311437
11.502370243241836,-0.06748440479619824,1.1853336214343426,0.8156111495693245,0.184388850431146
11.507304061605202,0.003466879020528888,1.1750277381990366,0.8152030625108182,0.18479693748965073
11.51223787996857,-0.05791126166776905,1.1681142310396229,0.815412672333472,0.18458732766699598
11.517171698331934,-0.0012825683474689043,1.1473141127985285,0.8154452219449152,0.18455477805555123
11.5221055166953,-0.07390661522518058,1.1299468156833141,0.8153535768792213,0.18464642312124402
11.527039335058667,-0.015777769714257248,1.127423819460445,0.815621440044253,0.18437855995621127
11.531973153422031,-0.07661328752249928,1.1284826208600562,0.8153270645127697,0.18467293548769276
11.536906971785399,-0.004503380472603995,1.1192281095808518,0.8157262224975405,0.18427377750292073
11.541840790148765,-0.07677870509726598,1.0999080735172504,0.815475243561235,0.18452475643922533
11.546774608512129,-0.01753662516509594,1.0746326350730262,0.8157050882520349,0.18429491174842538
11.551708426875496,-0.08424190973578347,1.0523554087940479,0.8151540258783341,0.18484597412212544
11.556642245238862,-0.01487200025831032,1.0368786073715865,0.8150912527971511,0.18490874720330816
11.561576063602228,-0.07993685821807164,1.0269712860472595,0.8147781218588862,0.1852218781415732
11.566509881965594,-0.006918966090795373,1.0123453078190754,0.8142017854691389,0.18579821453132045
11.57144370032896,-0.08666392206673461,0.9931756180118996,0.8148165597957936,0.1851834402046667
11.576377518692325,-0.01560282079424256,0.9830833483471707,0.8142393092333794,0.18576069076708193
11.581311337055691,-0.08717044224066259,0.9740207956443446,0.8153376191261636,0.18466238087429837
11.586245155419059,-0.0132137890693131,0.9647979627403339,0.8150505689838147,0.18494943101664876
11.591178973782425,-0.09219548138603367,0.9574675035767748,0.81445082126128,0.18554917873918428
11.596112792145789,-0.01894117007507889,0.9603984785035468,0.8140055931141492,0.1859944068863165
11.601046610509156,-0.0838447487454061,0.9553894357515206,0.8140357950899749,0.18596420491049293
11.605980428872522,-0.002454561288411452,0.9583737599983304,0.8142706758676226,0.1857293241328467
11.610914247235888,-0.08409769062723978,0.9665275333188252,0.8137538710100712,0.18624612899040133
11.615848065599254,-0.0029628483181911025,0.9657975181997465,0.8135260735826823,0.18647392641779312
11.62078188396262,-0.07964213311801052,0.9565462700999268,0.8128070558640837,0.18719294413639584
11.625715702325985,-0.004455551016569921,0.9273868757192136,0.8124236051202626,0.18757639488022057
11.630649520689351,-0.08324472414889765,0.8908264420432,0.8124438546241006,0.18755614537638643
11.635583339052719,-0.010707272983363705,0.8654894449444623,0.8127926632571666,0.1872073367433215
11.640517157416083,-0.08193310259839558,0.845370819410256,0.812708613588001,0.18729138641248522
11.645450975779449,-0.010075518997566717,0.8267351161004234,0.812602694431856,0.1873973055686293
11.650384794142816,-0.09635101030904906,0.81112281292966,0.8125029403753962,0.18749705962508892
11.65531861250618,-0.0331069282603715,0.8012046626000757,0.812353429785103,0.18764657021538092
11.660252430869548,-0.10022838201007918,0.7813517099716225,0.8119266506568682,0.1880733493436149
11.665186249232914,-0.02271735337447846,0.775309957454904,0.8114100759559498,0.18858992404453415
11.67012006759628,-0.09450826233076111,0.7880579105977751,0.8113009808763055,0.18869901912417902
11.675053885959645,-0.03875990395363842,0.8052697558144125,0.8113039360322163,0.18869606396826913
11.679987704323011,-0.1148180169953735,0.8184967052931528,0.8108547659345479,0.18914523406593875
11.684921522686379,-0.04656437997859521,0.8265869414634821,0.8097848464094224,0.19021515359106622
11.689855341049743,-0.1090023475468841,0.845628541312593,0.8095692966310857,0.19043070336940027
11.694789159413109,-0.033361008889682034,0.8568093149429423,0.8094772528942749,0.19052274710620537
11.699722977776476,-0.1032059816255586,0.8517505015140229,0.8094067249610001,0.19059327503947535
11.70465679613984,-0.038447353050357166,0.8361729967112465,0.8087338995583789,0.19126610044209094
11.709590614503208,-0.1055241305672425,0.8309632637504165,0.8094706786260789,0.1905293213743871
11.714524432866574,-0.026547021161737936,0.8401752931078582,0.8094792533799396,0.19052074662052157
11.719458251229938,-0.09624839420220617,0.8283507113639682,0.8098411684004375,0.19015883160002126
11.724392069593305,-0.0320391097123069,0.8104112164746491,0.8100609301183843,0.1899390698820764
11.729325887956671,-0.10063300174325131,0.7932968694486563,0.8104835055767589,0.18951649442370389
11.734259706320035,-0.03525813847299157,0.7909435145176732,0.8110442565157828,0.18895574348468305
11.739193524683403,-0.10149673090565875,0.7924749429156107,0.8111965474551865,0.18880345254528091
11.744127343046769,-0.030867358206648855,0.7949746529213438,0.811435075984967,0.18856492401550276
11.749061161410136,-0.10625954092364291,0.8044125846482606,0.8115656746983473,0.1884343253021234
11.7539949797735,-0.03375477864258948,0.8116783324770569,0.8118339150896261,0.18816608491084558
11.758928798136866,-0.10414573238135608,0.8164025669168525,0.8102417296704238,0.18975827033004933
11.763862616500234,-0.03417445173574837,0.8227300953204473,0.8104034986805996,0.18959650131987538
11.768796434863598,-0.10623253901344613,0.8146613941663461,0.810198109746246,0.18980189025423108
11.773730253226965,-0.032263109786354625,0.8012798037716828,0.81027598672603,0.1897240132744487
11.778664071590331,-0.1074039581544433,0.7907281598844916,0.8102488082743631,0.1897511917261169
11.783597889953695,-0.035668880109213756,0.7858896597993643,0.8108170773688405,0.18918292263163983
11.788531708317063,-0.1085510606549097,0.8063619373858159,0.8108646873401598,0.18913531266031947
11.793465526680428,-0.03421090540790258,0.8277627368586908,0.8107471649198541,0.1892528350806245
11.798399345043794,-0.10181736803491588,0.846945605840772,0.8108921802116532,0.18910781978882432
11.80333316340716,-0.032119020398522054,0.8505601132600696,0.8100815426070911,0.18991845739338636
11.808266981770526,-0.10188532534588911,0.8423886294417037,0.809634206101917,0.19036579389855934
11.813200800133892,-0.031072041741475803,0.8237923036879202,0.8092508828811807,0.19074911711929515
11.818134618497258,-0.10453784979442352,0.8095665396851767,0.8091436214606225,0.19085637853985304
11.823068436860625,-0.03743069679510964,0.7884037569656528,0.8094792783204333,0.19052072168004153
11.828002255223991,-0.10949666848938118,0.7728985695791302,0.809415210923506,0.19058478907696905
11.832936073587355,-0.03738006294200904,0.7543881874496553,0.809119765472818,0.19088023452765818
11.837869891950723,-0.10948959513449869,0.7549226020550438,0.8087893536663633,0.19121064633411555
11.842803710314088,-0.04143398169064489,0.7617190813878686,0.809255969236606,0.19074403076387447
11.847737528677454,-0.11399038612095654,0.7696648060730543,0.8094588667816042,0.19054113321887875
11.85267134704082,-0.04171816385817575,0.7745390821425295,0.809560057637875,0.19043994236260975
11.857605165404186,-0.11379511438658203,0.7851474548846662,0.809772360801023,0.19022763919946342
11.862538983767552,-0.0378944454978253,0.7883902602284582,0.8087075595811384,0.1912924404193496
11.867472802130917,-0.1125886738129736,0.7896457790961924,0.8090514519368897,0.19094854806359923
11.872406620494285,-0.038241115796670035,0.787047578642065,0.8087738229419611,0.19122617705852807
11.87734043885765,-0.11419646027653174,0.7771039831429288,0.8084475320330969,0.19155246796739298
11.882274257221015,-0.040194848987146675,0.7636726568102346,0.8088866328982884,0.19111336710220153
11.887208075584383,-0.11469703216076262,0.7676310063777578,0.8084907088072613,0.1915092911932283
11.892141893947747,-0.038052711878234675,0.7705041644790586,0.8081934122515011,0.1918065877489882
11.897075712311114,-0.11292483513813488,0.7673228571688686,0.8085628497537178,0.19143715024677127
11.90200953067448,-0.03692391849402557,0.7524969802023567,0.8084190276756776,0.19158097232481056
11.906943349037846,-0.11586759058153277,0.7345451018367087,0.8088430141395364,0.19115698586095117
11.911877167401212,-0.03826805562566477,0.7163868524477819,0.8090000021442304,0.19099999785625563
11.916810985764577,-0.11453673468565057,0.7006095830872531,0.8089540844252894,0.1910459155751974
11.921744804127945,-0.03657490176216034,0.68742903727302,0.8092194339247847,0.19078056607570434
11.926678622491309,-0.11548032843768224,0.6868104229741441,0.8086532767150206,0.19134672328546942
11.931612440854675,-0.037854747420802914,0.6888843468159854,0.808590978795248,0.19140902120524353
11.936546259218042,-0.11549813665050417,0.6760461726760886,0.808547098435643,0.19145290156484907
11.941480077581407,-0.03592134799878814,0.6729554960335402,0.8088674801083973,0.191132519892096
11.946413895944774,-0.11271823514557136,0.675388938482825,0.8089601884222732,0.19103981157822159
11.95134771430814,-0.033189280738746225,0.7011928380369321,0.8086901690214191,0.19130983097907617
11.956281532671504,-0.1118084974032576,0.7199972704007123,0.8082587348155756,0.1917412651849205
11.961215351034872,-0.03320338409042717,0.7359535696339498,0.8080426713617398,0.1919573286387567
11.966149169398237,-0.1126308776575638,0.7514167077732469,0.8074603694158827,0.19253963058461443
11.971082987761603,-0.033322010150572116,0.7590672220887774,0.8070492715334717,0.192950728467026
11.976016806124969,-0.11193457878341416,0.7499616882563898,0.8069116840634433,0.19308831593705456
11.980950624488335,-0.03202109260923973,0.73652828125081,0.8066593647558417,0.19334063524465628
11.985884442851702,-0.11120255189354843,0.7176739081034594,0.8067448761795739,0.19325512382092447
11.990818261215066,-0.03417988186334197,0.7012848758095035,0.8062350083440454,0.1937649916564535
11.995752079578434,-0.1116917266358058,0.6951671435448015,0.8053821739226347,0.19461782607786446
12.0006858979418,-0.034308112742497336,0.7010249626246824,0.804961156150194,0.19503884385030554
12.005619716305164,-0.11225324450534732,0.6988849715643614,0.8040785430842984,0.19592145691620189
12.010553534668531,-0.034574166516230326,0.6970520817091191,0.8041277746602193,0.19587222534028112
12.015487353031897,-0.11121645146208534,0.7048827478659198,0.8042861613215696,0.1957138386789313
12.020421171395263,-0.033386127198307934,0.7030542380852793,0.8040888610825544,0.19591113891794656
12.025354989758629,-0.11090210677654308,0.6946717595309034,0.8033351722878247,0.1966648277126761
12.030288808121995,-0.03399909138641389,0.6811186858051579,0.802871654171452,0.19712834582904926
12.03522262648536,-0.11219636369783703,0.6599900527773527,0.8032471162707416,0.1967528837297602
12.040156444848726,-0.035676419803368796,0.6506708491455382,0.8026873325790198,0.19731266742148307
12.045090263212092,-0.11296547966357606,0.6544129537224838,0.8029281841077163,0.19707181589278697
12.050024081575458,-0.03840228773853541,0.6588957082000665,0.8021699383007674,0.19783006169973624
12.054957899938824,-0.11420890926209624,0.6570758419340761,0.8017282739552997,0.19827172604520477
12.059891718302191,-0.03945808855741649,0.6418911880994554,0.8024764613954761,0.19752353860502944
12.064825536665555,-0.11498202328363537,0.6279201000701385,0.8017842151338701,0.1982157848666366
12.069759355028921,-0.03821958270421393,0.6191902412818188,0.8020205780964023,0.19797942190410506
12.074693173392289,-0.11155824935798861,0.6101075455943406,0.8013808001562412,0.1986191998442677
12.079626991755655,-0.03628417001007331,0.6146934539496928,0.8015003299496294,0.1984996700508807
12.08456081011902,-0.11072795088103579,0.6256129615280647,0.8012927331996018,0.19870726680091053
12.089494628482386,-0.03619590388648176,0.62428496964696,0.8013660423759498,0.19863395762456248
12.094428446845752,-0.10904224968223751,0.6296289030032818,0.8012790779984836,0.19872092200202768
12.099362265209118,-0.034463324155831206,0.6339191858219755,0.8014055485278386,0.19859445147267216
12.104296083572484,-0.10876133399573572,0.6347824642857929,0.8010271000215667,0.19897289997894352
12.109229901935851,-0.03534992356698428,0.6216864242830699,0.800250974650298,0.1997490253502119
12.114163720299215,-0.11196798481949852,0.6185451536245187,0.799889976477776,0.2001100235227328
12.119097538662581,-0.03784487422760827,0.608701845495149,0.7998025471222289,0.2001974528782802
12.124031357025949,-0.11574127198227645,0.6015164046915105,0.7992993520464886,0.20070064795402068
12.128965175389313,-0.037927321316515605,0.5892605139463896,0.7983350919614682,0.2016649080390421
12.13389899375268,-0.11468605592319622,0.5856362003184534,0.7987266727120066,0.2012733272885048
12.138832812116046,-0.03537231791750858,0.5807099936171013,0.7991735008648503,0.20082649913566109
12.14376663047941,-0.11195765612568855,0.5749608012157875,0.7991525190764177,0.20084748092409577
12.148700448842778,-0.03722028501354317,0.5816000563850848,0.7987643218748407,0.20123567812567458
12.153634267206144,-0.11385792268911779,0.5863873535916629,0.7987762258633047,0.2012237741372131
12.158568085569511,-0.03925752449634623,0.5831186627441892,0.7979170045803913,0.20208299542012834
12.163501903932875,-0.11397454827367326,0.5834557973811927,0.7984613898058193,0.20153861019470276
12.168435722296241,-0.03760047590210278,0.5870789730346242,0.7981605943415474,0.20183940565897734
12.173369540659609,-0.1117581307532864,0.5903123505835609,0.7987974642085414,0.20120253579198427
12.178303359022973,-0.03771175152811941,0.6098173374947619,0.7983348894358605,0.20166511056466377
12.18323717738634,-0.11637848516098177,0.6401852805832481,0.7979126540392072,0.2020873459613165
12.188170995749706,-0.036711057382382804,0.673351454397021,0.7980501256422861,0.20194987435823697
12.19310481411307,-0.11423211752537499,0.683529612181522,0.7982453192765269,0.20175468072399538
12.198038632476438,-0.036295335285694216,0.6873086147857072,0.7976882041346133,0.2023117958659086
12.202972450839804,-0.11082964272428918,0.6925263478995721,0.7975117458019847,0.20248825419853728
12.20790626920317,-0.03576514338671885,0.6974459484697648,0.7970921476755083,0.2029078523250132
12.212840087566535,-0.10750006288838104,0.6974141849729992,0.7971013624630783,0.20289863753744392
12.217773905929901,-0.019820737290186363,0.6934205251680475,0.7968138298691756,0.2031861701313461
12.222707724293267,-0.1033346234602333,0.7027507096351823,0.7968343335167819,0.2031656664837403
12.227641542656633,-0.02422745091570991,0.715833177431891,0.7965463740938347,0.2034536259066882
12.23257536102,-0.1042526706316263,0.7232021480110776,0.7977817296224531,0.20221827037807144
12.237509179383366,-0.02602021638809556,0.7264197351507995,0.79783752069578,0.2021624793047461
12.24244299774673,-0.10426288128019305,0.7289936625371246,0.7972693788530753,0.2027306211474522
12.247376816110098,-0.01999357073601528,0.7301622039011665,0.7969007503808005,0.20309924961972803
12.252310634473464,-0.09582390735517009,0.736365230184138,0.7966674660366422,0.20333253396388654
12.25724445283683,-0.01931025042134134,0.7371504883103068,0.796749281590638,0.20325071840989176
12.262178271200195,-0.0946988681949847,0.7394520656451027,0.797054265223704,0.20294573477682787
12.267112089563561,-0.019539767374398297,0.7324974334815402,0.7968839134711154,0.20311608652941882
12.272045907926927,-0.09987974145467968,0.7313917714466741,0.7974007603799268,0.2025992396206098
12.276979726290293,-0.02674963299491933,0.743475460944761,0.7980478084869596,0.2019521915135795
12.28191354465366,-0.09268816817525666,0.7493844352931126,0.7979374168842561,0.2020625831162847
12.286847363017024,-0.018933190101573554,0.7589360658006857,0.7973553902926638,0.20264460970787304
12.29178118138039,-0.08624652545374914,0.7687388276311751,0.7974405266153652,0.20255947338516742
12.296714999743758,-0.018639515214936456,0.771377099001274,0.7983568640602854,0.20164313594024277
12.301648818107122,-0.08935587760291298,0.7728014020688511,0.7989067316895738,0.20109326831094948
12.30658263647049,-0.010602246879768384,0.7699907519610973,0.799181362552646,0.20081863744787248
12.311516454833855,-0.08941545052722769,0.7697812875790087,0.7992072276300738,0.2007927723704396
12.316450273197221,-0.01963151724460664,0.7633527866471315,0.7990103624861584,0.2009896375143535
12.321384091560587,-0.08867302094637941,0.7506447293120619,0.7996917120485106,0.20030828795200176
12.326317909923953,-0.015668414669478915,0.7437238205039733,0.7996996437318677,0.20030035626864526
12.331251728287318,-0.08532763549024755,0.7463731233974485,0.7999942486400835,0.20000575136043
12.336185546650684,-0.0025442813284587877,0.7484459852254309,0.8002279715042746,0.1997720284962387
12.34111936501405,-0.07639793626419347,0.7528708404486011,0.8002947199277027,0.19970528007281044
12.346053183377418,-0.005373922926773459,0.7488674528979027,0.8002262923528812,0.1997737076476308
12.350987001740782,-0.07376114854284238,0.7402523604682443,0.8006928821074853,0.19930711789302485
12.355920820104147,0.0002512046117756828,0.7257210915894983,0.8009761776559973,0.19902382234451182
12.360854638467515,-0.07509970502737225,0.7183845045245789,0.8006939697153199,0.1993060302851879
12.36578845683088,-0.004945324722660284,0.7316119814569785,0.8009013471255142,0.1990986528749904
12.370722275194247,-0.08385254366126023,0.7582069560625802,0.8003617615849773,0.19963823841553027
12.375656093557613,-0.022570306899095057,0.7831207841856521,0.8004975836890295,0.19950241631148266
12.380589911920977,-0.08959734116611705,0.7993721848630251,0.8000385993917744,0.19996140060874235
12.385523730284344,-0.006332177968356759,0.803451258792247,0.8003268504151775,0.19967314958534235
12.39045754864771,-0.08264998767345462,0.800862765194208,0.8004784703186116,0.19952152968191136
12.395391367011078,-0.01555861177701464,0.7976001556703011,0.8005146921502378,0.19948530785028779
12.400325185374442,-0.09493981662499305,0.8140618966888833,0.800654774517549,0.19934522548297878
12.405259003737807,-0.007373849330314958,0.8439134011941172,0.8010078717368484,0.19899212826368198
12.410192822101175,-0.08523563035100207,0.8725122026150843,0.8016278242428794,0.19837217575765176
12.415126640464539,-0.007902035003622269,0.897228201217133,0.8020357720808264,0.1979642279197056
12.420060458827907,-0.08829385882507862,0.9094789973672545,0.802858314848839,0.19714168515169486
12.424994277191272,-0.024578037147019074,0.9496565958302461,0.8030139283121074,0.1969860716884278
12.429928095554637,-0.09965501830472029,0.9809930625620847,0.8030491006429438,0.19695089935759227
12.434861913918004,-0.025916862604009078,0.9925903516934218,0.8025274906605485,0.19747250933998764
12.43979573228137,-0.0914297389478918,0.9910526469709144,0.802650295485839,0.1973497045146974
12.444729550644736,-0.01943685290135968,0.9853479040870842,0.8026846565608939,0.1973153434396423
12.449663369008102,-0.0921920979368108,0.9872419984154395,0.8027611439577348,0.19723885604280103
12.454597187371467,-0.018033149339827362,1.0133144662831859,0.802154401829075,0.19784559817146
12.459531005734833,-0.09290140832706938,1.0446364022419141,0.8021598570904813,0.197840142910053
12.464464824098199,-0.009277432060344893,1.0606574367226111,0.8021204775530767,0.1978795224474561
12.469398642461567,-0.07913379235779644,1.0786430975065213,0.8026759773013324,0.19732402269919913
12.47433246082493,-0.002835678649968272,1.092648305570834,0.8030021246242505,0.1969978753762787
12.479266279188296,-0.08489078251423168,1.1073599710451736,0.802676573297574,0.19732342670295427
12.484200097551664,-0.011595576743166327,1.112523778983178,0.8030100143172609,0.1969899856832658
12.48913391591503,-0.08309258559722153,1.1199482219063457,0.8027897521537856,0.19721024784673966
12.494067734278396,-0.008854970449178377,1.1179534523879702,0.8030250298971526,0.19697497010337098
12.499001552641761,-0.09365909023908596,1.1107288571819183,0.8026689662325456,0.19733103376797614
12.503935371005127,-0.016424902129126753,1.1084356279541736,0.8026139276157255,0.19738607238479383
12.508869189368493,-0.09843758707145707,1.1099125914582912,0.8028153249417548,0.1971846750587631
12.513803007731859,-0.022528111039266965,1.1057286022440478,0.8028148351960276,0.19718516480448828
12.518736826095227,-0.10364389753297926,1.102230498213871,0.802472532108117,0.19752746789239828
12.52367064445859,-0.033269977957714,1.1006989973619974,0.8027741674318142,0.19722583256869947
12.528604462821956,-0.10952096826840137,1.1006142576708406,0.8034062325671575,0.19659376743335408
12.533538281185324,-0.034071688884940284,1.0918108776677917,0.803138602897274,0.19686139710323547
12.538472099548688,-0.1113045318924289,1.0827321205497773,0.802843675328764,0.19715632467174488
12.543405917912056,-0.03178060406054855,1.0651799791334904,0.8033882314688541,0.19661176853165355
12.548339736275421,-0.10488587464365377,1.0416423513649944,0.8035478525398009,0.19645214746070652
12.553273554638785,-0.020530536789002865,1.0092045727272199,0.8036006525275132,0.19639934747299262
12.558207373002153,-0.1014456061934234,0.9841871519616273,0.8040343519801652,0.1959656480203409
12.563141191365519,-0.020011814419226365,0.9642408201881844,0.8037320684642039,0.19626793153630273
12.568075009728886,-0.09625324663844607,0.9297481627458067,0.8035460754970084,0.19645392450349766
12.57300882809225,-0.012047236728589997,0.90220088200872,0.8038882068120201,0.19611179318848748
12.577942646455616,-0.07901940886100545,0.8891650963631657,0.8030064748452272,0.19699352515528104
12.582876464818984,-0.02129866829419983,0.8777820384448108,0.8029807717864217,0.1970192282140879
12.587810283182348,-0.10221078363881211,0.8627786662118804,0.8024678513163583,0.19753214868415228
12.592744101545716,-0.030913613586323004,0.863618979973609,0.8018577113080384,0.1981422886924738
12.597677919909081,-0.09835854498702944,0.8513731388139416,0.8020566946973041,0.19794330530320944
12.602611738272445,-0.021119938655112414,0.8344816657408224,0.802017376417895,0.19798262358262075
12.607545556635813,-0.09633107253554554,0.8272402737688702,0.8013254883638266,0.19867451163669153
12.612479374999179,-0.018300691758787978,0.8220818882591486,0.8013368311443944,0.19866316885612648
12.617413193362543,-0.09085545300381744,0.8192860691746,0.8013674119977621,0.19863258800276204
12.62234701172591,-0.024430494073256107,0.8190604733247782,0.8012210309043886,0.19877896909614
12.627280830089276,-0.08847763819838686,0.8080423400647619,0.8011670045493209,0.19883299545121255
12.632214648452642,-0.025877141944295134,0.8023320803370712,0.8016030109220267,0.19839698907851097
12.637148466816008,-0.09124686958963951,0.804620475856676,0.8014859788467027,0.1985140211538333
12.642082285179374,-0.028921185506690907,0.8045117221183697,0.8010685152252398,0.19893148477529388
12.647016103542741,-0.08964259426047805,0.800440964822715,0.8017695511098938,0.19823044889063918
12.651949921906105,-0.02709469024236353,0.8038766454852861,0.8015862755604773,0.1984137244400542
12.656883740269473,-0.0842555768539729,0.81201904275282,0.8005519757315974,0.19944802426893254
12.661817558632839,-0.02228555042815148,0.8299565887997528,0.801221984749596,0.19877801525093325
12.666751376996203,-0.08888611551990765,0.8492260759561185,0.8006562665893049,0.1993437334112252
12.67168519535957,-0.014390672364280346,0.865027614342425,0.8001094032636534,0.19989059673687656
12.676619013722936,-0.07347826140182644,0.8803885403858248,0.799693532152771,0.20030646784775932
12.681552832086302,-0.012153090817436757,0.8946792273905387,0.7992701507706903,0.20072984922984113
12.686486650449668,-0.07690149897700412,0.903706946256196,0.7992834182948247,0.20071658170570703
12.691420468813034,-0.020118415191721226,0.9098475563341659,0.7990516065110573,0.20094839348947008
12.6963542871764,-0.08244684656870489,0.9143807933083719,0.7984227280886583,0.20157727191186386
12.701288105539765,-0.020578666899947605,0.9183293803781369,0.7986946297376087,0.20130537026290818
12.706221923903133,-0.07465946576632232,0.9256306297367868,0.79854157499502,0.20145842500549235
12.711155742266497,-0.013393746237433599,0.9300869278003446,0.7986846333335075,0.20131536666700076
12.716089560629863,-0.07995917520577708,0.9322457531099069,0.7988271628519467,0.20117283714855724
12.72102337899323,-0.018816003466806595,0.922568131500246,0.7990210638072465,0.20097893619325624
12.725957197356596,-0.08032733675494119,0.9107501444338975,0.7983308434178469,0.20166915658265858
12.730891015719962,-0.02455282546918574,0.9006836460505281,0.7983729213646293,0.20162707863587875
12.735824834083328,-0.08740129051027237,0.8867296283181558,0.7985070320462083,0.20149296795430213
12.740758652446694,-0.021605006707633163,0.8642191888171483,0.7985172675241303,0.20148273247638232
12.74569247081006,-0.08633296963138562,0.8388842083210197,0.7993346737764686,0.20066532622404526
12.750626289173425,-0.016695159915668237,0.8134006090023499,0.7991093843039248,0.2008906156965908
12.755560107536793,-0.07844474375231571,0.7828787757059262,0.7990349535386159,0.20096504646190055
12.760493925900157,-0.018649157535354323,0.7702871425346747,0.7987610543542768,0.20123894564624112
12.765427744263523,-0.08074887255388223,0.7636255477781685,0.7981991557861988,0.20180084421432096
12.77036156262689,-0.024899938594933998,0.7534117138500181,0.7978823407589151,0.20211765924160613
12.775295380990254,-0.08456220759019444,0.7334427852620365,0.7970945258060843,0.20290547419443855
12.780229199353622,-0.029939083659333388,0.7161076306066976,0.7975349052476105,0.20246509475291333
12.785163017716988,-0.08609674748005722,0.7069265186615573,0.7972429474576981,0.20275705254282506
12.790096836080352,-0.03348529904131821,0.7184898485432347,0.7980440693995052,0.20195593060101763
12.79503065444372,-0.08662378924993952,0.7315980093257779,0.797936340367027,0.202063659633495
12.799964472807085,-0.030237911023817232,0.7403275504332197,0.7981314472808839,0.20186855271963783
12.804898291170453,-0.08002556733079247,0.7424958235682986,0.798233177145353,0.2017668228551682
12.809832109533817,-0.033057226372089826,0.7443019248335926,0.7982208767456318,0.2017791232548889
12.814765927897183,-0.08276347024844068,0.7490874480314816,0.7982496164057029,0.20175038359481656
12.81969974626055,-0.03201027949297643,0.7578346637977499,0.7982649270910284,0.20173507290949133
12.824633564623914,-0.08313401534622226,0.7638500670251597,0.7978217139322226,0.20217828606829558
12.829567382987282,-0.03152385386707255,0.7664014404022264,0.7971427793553403,0.2028572206451775
12.834501201350648,-0.08231518505975348,0.7769533582098015,0.7976688072029884,0.2023311927975319
12.839435019714012,-0.02837865851785068,0.7897087423490342,0.7971628527127352,0.20283714728778723
12.84436883807738,-0.07873071429391337,0.8011892863842016,0.7972330791049594,0.20276692089556572
12.849302656440745,-0.03152637197252858,0.815020493715467,0.7967363436800663,0.20326365632046126
12.854236474804111,-0.0776327362050069,0.8208312554171744,0.7970867242794522,0.20291327572107654
12.859170293167477,-0.028145378268529423,0.8031715577906834,0.796066804522579,0.20393319547795152
12.864104111530843,-0.08026418467082515,0.7852511829673756,0.7964249924540701,0.20357500754646174
12.869037929894208,-0.028376526584519165,0.768096120618281,0.7962094496498595,0.2037905503506735
12.873971748257574,-0.08236654665331068,0.7551938963067802,0.7966152217643214,0.20338477823621215
12.878905566620942,-0.03281407316486542,0.7465334205445326,0.7971071552809625,0.20289284471957167
12.883839384984308,-0.08465720676343613,0.7443842662169889,0.7970621815022159,0.20293781849831796
12.888773203347672,-0.03488391397041375,0.7417719858078715,0.7973070342111817,0.2026929657893524
12.89370702171104,-0.08351890057855033,0.7403473359245393,0.7974096510897337,0.2025903489108
12.898640840074405,-0.03056241394727337,0.7367561374131713,0.7972848441278072,0.20271515587272634
12.903574658437769,-0.08275971027070794,0.7342857483763012,0.7973912666385083,0.2026087333620237
12.908508476801137,-0.030870857943590985,0.7191742674537538,0.7975003562823437,0.20249964371818785
12.913442295164502,-0.0803399009504269,0.69931763296214,0.7977791350504281,0.2022208649501023
12.918376113527868,-0.03150310506714134,0.6803929183646812,0.7971254552822481,0.20287454471828434
12.923309931891234,-0.08185697134974794,0.6783077985940739,0.7976823207478817,0.20231767925265154
12.9282437502546,-0.030872316629959755,0.6630998841187972,0.7981607670639727,0.20183923293656214
12.933177568617966,-0.08217341170936492,0.6477245140985604,0.7970208542769243,0.2029791457236116
12.938111386981332,-0.029086979743995354,0.6456163150375853,0.7964813598029061,0.20351864019763094
12.9430452053447,-0.07951933863177028,0.6430621226623304,0.7956081831208625,0.20439181687967586
12.947979023708063,-0.028540991838605333,0.6568121388217165,0.7957435777859838,0.20425642221455573
12.952912842071429,-0.07800067275975336,0.6668036559426723,0.7957761934475678,0.20422380655297254
12.957846660434797,-0.02704884174601686,0.669938370247605,0.795726571307222,0.20427342869331844
12.96278047879816,-0.07900795853699741,0.6775715986696298,0.7962357319604402,0.20376426804010062
12.967714297161528,-0.02871057364257211,0.6947069361532506,0.796559060947715,0.20344093905282679
12.972648115524894,-0.07850864968065112,0.7150148835191865,0.7959995280574574,0.204000471943085
12.97758193388826,-0.027879381798200247,0.7257144534404799,0.7959525857148608,0.20404741428568118
12.982515752251626,-0.07697354602799579,0.7312361918358211,0.7954961299028973,0.20450387009764504
12.987449570614992,-0.025187742024293483,0.7312976084931421,0.7953855674490354,0.20461443255150719
12.992383388978359,-0.07495050814445763,0.729334089170763,0.7951250954071328,0.20487490459340996
12.997317207341723,-0.026018529087904384,0.7183409060380912,0.7948626881707085,0.20513731182983502
13.002251025705089,-0.07638579748078846,0.7096485382370682,0.7951989976387237,0.20480100236182036
13.007184844068457,-0.02699773590775364,0.7033866753567173,0.7947043626699408,0.2052956373306036
13.01211866243182,-0.07654456839843186,0.699147437391932,0.7941712294504398,0.20582877055010534
13.017052480795188,-0.02631248412662588,0.6989641532391903,0.7941503617942769,0.20584963820626798
13.021986299158554,-0.07532429572195357,0.6932226179996096,0.7937210479649636,0.20627895203558178
13.026920117521918,-0.025894242478410264,0.68093228534727,0.7933280125799331,0.20667198742061224
13.031853935885286,-0.07752560268240641,0.6785979477757484,0.7932905457805746,0.20670945421997083
13.036787754248651,-0.027619145159332625,0.6750126160271509,0.793728519570526,0.20627148043002053
13.041721572612017,-0.07746607479453302,0.6622971234676314,0.7934503112313825,0.20654968876916407
13.046655390975383,-0.02773426700667948,0.6546906635599412,0.7926203974363355,0.20737960256421142
13.051589209338749,-0.07697580970102773,0.6572315878712434,0.7928192150801103,0.2071807849204376
13.056523027702116,-0.02604868691353343,0.655106730518815,0.7929127458495598,0.20708725415098936
13.06145684606548,-0.07469549249518803,0.6535484852823252,0.7928163370032928,0.20718366299725732
13.066390664428848,-0.02677221869926929,0.6555374622780685,0.7932013909772923,0.20679860902325958
13.071324482792214,-0.07612586408123988,0.6466772442614722,0.7929424164394806,0.20705758356107196
13.076258301155578,-0.02780562115195746,0.6382073933035399,0.7926416846730108,0.2073583153275428
13.081192119518946,-0.07638107433377203,0.6333160037180278,0.7921630349241127,0.20783696507644273
13.086125937882311,-0.02778432080836617,0.6354191153151406,0.7916148561116433,0.20838514388891433
13.091059756245677,-0.07547453767305018,0.647078289091634,0.7916952674850714,0.2083047325154849
13.095993574609043,-0.023561897668755903,0.6475789525187732,0.7912572508701653,0.2087427491303901
13.100927392972409,-0.07035357556182213,0.646588626354544,0.7917241542695708,0.2082758457309836
13.105861211335775,-0.022123370084317435,0.6332456783092106,0.7909612574654274,0.2090387425351262
13.11079502969914,-0.0704357521351375,0.6187999060471864,0.7906976514737616,0.20930234852679186
13.115728848062508,-0.02103182985477157,0.6047221104878947,0.7901877315682695,0.20981226843228332
13.120662666425872,-0.06813667648489759,0.5918595829612737,0.7901596132164499,0.20984038678410308
13.125596484789238,-0.018349442534583624,0.593467476377633,0.7891842777841077,0.2108157222164456
13.130530303152605,-0.06804139384027995,0.6106635150684587,0.7884273364493154,0.2115726635512382
13.135464121515971,-0.020533124196589966,0.6344342650359475,0.7883790557275215,0.21162094427303335
13.140397939879337,-0.06934718733272809,0.6559925241695401,0.7879033911801296,0.2120966088204257
13.145331758242703,-0.022138779765034616,0.6751760126542452,0.7875973164114582,0.21240268358909922
13.150265576606069,-0.07016031659008831,0.690225631903872,0.7871283831069477,0.21287161689361103
13.155199394969435,-0.02672066799122181,0.6960783942127345,0.7872486846170489,0.21275131538351244
13.1601332133328,-0.07562511573823859,0.6935610056390807,0.7873057470325378,0.21269425296802522
13.165067031696168,-0.023621739697226446,0.6950411718634179,0.7868076667812387,0.21319233321932668
13.170000850059532,-0.06768079625933923,0.6954237833275927,0.7866070924356856,0.21339290756488263
13.174934668422898,-0.01611599020358947,0.6907779671718994,0.7859934160922891,0.21400658390827837
13.179868486786265,-0.06870798576231432,0.6950903067787928,0.7858010645144741,0.21419893548609312
13.18480230514963,-0.021587330015926477,0.6935339530904444,0.7863323535248392,0.21366764647572772
13.189736123512995,-0.07021565792230244,0.6820668877999891,0.7869806147900014,0.21301938521056535
13.194669941876363,-0.019870844162143367,0.6659421428448593,0.7871344395878134,0.21286556041275273
13.199603760239727,-0.07178074786885784,0.6393200095540661,0.7868961785222075,0.21310382147835807
13.204537578603095,-0.026364371271549017,0.6326221082172226,0.787485698824502,0.2125143011760628
13.20947139696646,-0.0785591247713233,0.625628977011334,0.7881281434976889,0.21187185650287585
13.214405215329826,-0.030027522911054042,0.6223229290147906,0.7881986109269056,0.2118013890736585
13.219339033693192,-0.08249848917890885,0.6136533338075931,0.7886993340388672,0.21130066596169655
13.224272852056558,-0.03462742954992433,0.6040056434380918,0.7882803326877768,0.2117196673127882
13.229206670419925,-0.08455457628280709,0.6085755724898338,0.7885933910073684,0.21140660899319808
13.23414048878329,-0.03389234626972385,0.5985055167707288,0.7893916293194807,0.2106083706810877
13.239074307146655,-0.0777324302128416,0.5871851819621636,0.7889851142799006,0.21101488572066932
13.244008125510023,-0.020476094309414238,0.5710635185551869,0.788509979217952,0.21149002078261897
13.248941943873387,-0.07148849893817244,0.5597761913998286,0.7887963797966178,0.2112036202039538
13.253875762236754,-0.021742722853887644,0.5528119311560951,0.7896674268882061,0.21033257311236617
13.25880958060012,-0.0831400320091943,0.5478920110157943,0.7899783241146175,0.2100216758859558
13.263743398963484,-0.03582159537117077,0.561176923922245,0.7904735711366583,0.2095264288639174
13.268677217326852,-0.08710849086855792,0.5856207723586064,0.7893944939520313,0.2106055060485468
13.273611035690218,-0.04208385663495004,0.6020393957536798,0.7897237242718289,0.21027627572875082
13.278544854053584,-0.0858792974164157,0.612048848899946,0.7897783627742647,0.21022163722631698
13.28347867241695,-0.03618242343092102,0.611946221029107,0.7896748931473683,0.21032510685321298
13.288412490780315,-0.0807177950192846,0.6128629839676142,0.7895329024347617,0.21046709756581514
13.293346309143683,-0.03608429139091827,0.6123710624779971,0.7901148852956161,0.20988511470495674
13.298280127507047,-0.08267263177785132,0.6181442292383844,0.789847429180306,0.21015257082026245
13.303213945870414,-0.03310639605502381,0.6159001545140925,0.7899633541378981,0.2100366458626659
13.30814776423378,-0.08209695065979733,0.6106171042348386,0.7895756073631223,0.21042439263743615
13.313081582597144,-0.0408783778011779,0.6086514521025885,0.7902217179993876,0.20977828200116558
13.318015400960512,-0.08710955912964803,0.6045913010052408,0.7900831653782441,0.20991683462231045
13.322949219323878,-0.048340847237128184,0.6063802713251419,0.7905388751142559,0.2094611248862999
13.327883037687243,-0.08600979252211197,0.6205758018273267,0.7902408427279214,0.2097591572726358
13.33281685605061,-0.05226865410653748,0.6508485616332041,0.7908267815952243,0.20917321840533332
13.337750674413975,-0.09353793064464577,0.6828979495767648,0.7908503719472383,0.20914962805332016
13.342684492777341,-0.05304519540356382,0.7227585652533611,0.7909561202626346,0.209043879737924
13.347618311140707,-0.088720726531057,0.7492708491774904,0.7907299812456973,0.20927001875486076
13.352552129504074,-0.050917071321747685,0.7576594061466483,0.791062301739332,0.2089376982612247
13.357485947867438,-0.09023175551160424,0.7597911333517503,0.7905387368833128,0.20946126311724345
13.362419766230804,-0.04667958031146705,0.7491917504920945,0.790495304967458,0.20950469503309702
13.367353584594172,-0.08153788359757788,0.7388506905716098,0.7905056519206116,0.20949434807994144
13.372287402957536,-0.052635153909966675,0.750670684525847,0.7908206121382519,0.209179387862305
13.377221221320903,-0.09750652084556478,0.7622790817196567,0.790757953293048,0.20924204670751365
13.38215503968427,-0.06749394376180237,0.7754545640637173,0.7904899127628525,0.20951008723771275
13.387088858047635,-0.104434051041166,0.7955516840433694,0.7900910883999275,0.20990891160064087
13.392022676411,-0.05290603537946113,0.8270871409783958,0.7902963976940032,0.2097036023065681
13.396956494774367,-0.09470955599579264,0.8487362130979227,0.7906819477580709,0.20931805224250286
13.401890313137734,-0.058502281874133734,0.8782108349087403,0.7911800840184032,0.20881991598217214
13.406824131501098,-0.10161938644106247,0.9146174211293553,0.7909090841793918,0.2090909158211853
13.411757949864464,-0.07026111952487728,0.9458812068154947,0.7911710705618846,0.2088289294386936
13.416691768227832,-0.09817523080009806,0.9826042000262888,0.7912769334046359,0.20872306659594358
13.421625586591196,-0.05948951558871585,1.0027189691201999,0.7911990217230053,0.20880097827757532
13.426559404954563,-0.10020064931135923,1.028019584213183,0.7918525328144164,0.20814746718616559
13.43149322331793,-0.07971658440867038,1.0440119760057678,0.7927568472808807,0.20724315271970195
13.436427041681293,-0.10290700782707958,1.0537042899886422,0.7934741474271219,0.20652585257346096
13.44136086004466,-0.06727217829068258,1.061898976336463,0.794172243150006,0.20582775685057716
13.446294678408027,-0.08970995466535131,1.0749958339098344,0.794350269835657,0.20564973016492621
13.451228496771392,-0.06324260743255897,1.0850273065732037,0.7940746996968748,0.2059253003037077
13.456162315134758,-0.08535398059572774,1.097635343466346,0.7941977583709944,0.20580224162958768
13.461096133498124,-0.0712433965348333,1.1040997912228543,0.7942648185231306,0.20573518147745112
13.466029951861492,-0.0917405259960838,1.103907062332393,0.7946940996541011,0.20530590034647947
13.470963770224856,-0.06784176103113874,1.0937036482979519,0.7947117670104027,0.20528823299017596
13.475897588588223,-0.0793285374672381,1.0804332967909887,0.7941875105346322,0.20581248946594474
13.480831406951589,-0.06558937902521646,1.0796040258191468,0.793885706643037,0.2061142933575396
13.485765225314953,-0.0842989383309257,1.0720572201463365,0.7935818385714765,0.2064181614290981
13.49069904367832,-0.07267491647530125,1.0505238925850062,0.7932467960779157,0.2067532039226582
13.495632862041687,-0.09254748584868673,1.04772792317483,0.7928713457533806,0.20712865424719124
13.50056668040505,-0.08780407679061523,1.059055195493531,0.7928747783831398,0.20712522161743036
13.505500498768418,-0.09559521841454853,1.0548963226493513,0.7928024259420893,0.20719757405847958
13.510434317131784,-0.0764344543930234,1.0412221940081567,0.792633786322607,0.20736621367796054
13.51536813549515,-0.09703507270039723,1.0281827258221754,0.7929515255017793,0.20704847449878677
13.520301953858516,-0.08683521982396492,1.020090412654914,0.7930389889902182,0.2069610110103465
13.525235772221881,-0.09973295497071714,1.004415573578735,0.7932021020479426,0.206797897952621
13.530169590585247,-0.08644011055225116,0.9753075773685445,0.7930663080671116,0.20693369193345057
13.535103408948613,-0.09789078268210787,0.9590796228768548,0.793361068579006,0.20663893142155423
13.54003722731198,-0.08980931500168006,0.960653659716218,0.7930156902748274,0.20698430972573145
13.544971045675346,-0.09686110003755637,0.9605722102187698,0.7927177345766873,0.2072822654238719
13.54990486403871,-0.10770262260308085,0.9609376593696984,0.7926472403430815,0.20735275965747715
13.554838682402078,-0.1049257365737107,0.9472552395537375,0.7926225488353773,0.20737745116518055
13.559772500765444,-0.11504188077543497,0.9428532860115081,0.7925225512683264,0.20747744873223162
13.56470631912881,-0.11270660943698338,0.9455022925740414,0.7923741176359061,0.20762588236465251
13.569640137492176,-0.12056953446164495,0.9601570607007381,0.7921482955484648,0.20785170445209403
13.574573955855541,-0.11886281229131328,0.9711801629876063,0.7923712675711052,0.2076287324294551
13.579507774218907,-0.11833891788337021,0.9626174505673291,0.7919468747189174,0.2080531252816434
13.584441592582273,-0.11590155901196232,0.9657035071186965,0.7918854654446456,0.20811453455591628
13.58937541094564,-0.11033935417282711,0.9823735346225999,0.7921955965227625,0.20780440347780044
13.594309229309005,-0.10373761537852395,1.005148713050886,0.7926692210238356,0.20733077897672839
13.59924304767237,-0.10537339904864051,1.015330875752109,0.7924801429568751,0.20751985704369083
13.604176866035738,-0.10385826443524956,1.0211513100920033,0.7925550737629837,0.20744492623758454
13.609110684399102,-0.11177144781231138,1.0216966444112423,0.7928058335174211,0.20719416648314934
13.61404450276247,-0.10514166722619489,1.0267673621544235,0.7921940131130346,0.20780598688753885
13.618978321125836,-0.1022141004381789,1.0186612345444928,0.7921546291627014,0.207845370837875
13.623912139489201,-0.09211302200484318,1.00080055739542,0.7915912470116682,0.20840875298891273
13.628845957852567,-0.09799553454265028,0.9860759611898664,0.7917520078347934,0.2082479921657915
13.633779776215933,-0.09866326669974006,0.9667498468268826,0.7920224047989999,0.20797759520158823
13.6387135945793,-0.10432177156546524,0.9356300804054524,0.7921737577069444,0.20782624229364124
13.643647412942665,-0.10089280221990153,0.9150090593526246,0.7921802161710236,0.20781978382956104
13.64858123130603,-0.1029721576388326,0.9069327319997149,0.7922898503769286,0.20771014962365605
13.653515049669398,-0.08943749707722481,0.8960495360108058,0.7924554538924953,0.20754454610808815
13.658448868032762,-0.09497537981758569,0.9005531381756338,0.7920434735196633,0.20795652648091922
13.66338268639613,-0.0999780902039199,0.9039472308667229,0.7917719292704632,0.20822807073011979
13.668316504759495,-0.10111197160697527,0.9011154938797802,0.7914769483790856,0.20852305162149798
13.67325032312286,-0.10012136924481052,0.892348274601965,0.7909413608059903,0.20905863919459441
13.678184141486227,-0.10602676128262584,0.8847987584216664,0.7902648371899749,0.2097351628106111
13.683117959849593,-0.10435060193369379,0.87866369924168,0.7900705838344924,0.2099294161660951
13.688051778212959,-0.09761377402249691,0.8552668877241981,0.7902639112160758,0.2097360887845109
13.692985596576325,-0.10460446006830855,0.8140847491963876,0.7901289193074176,0.20987108069316407
13.69791941493969,-0.10062325665395361,0.7798252409103427,0.7902551229427737,0.20974487705780337
13.702853233303058,-0.11005089851858074,0.7445545113971793,0.7898253292238906,0.21017467077668153
13.707787051666422,-0.10685985750531896,0.7132918277166386,0.7894897034608335,0.21051029653973422
13.71272087002979,-0.1137509330250865,0.6920235397439245,0.7890888398008715,0.21091116019969203
13.717654688393155,-0.09892757050489148,0.672541437280091,0.7886511506916395,0.2113488493089206
13.72258850675652,-0.11167287606768429,0.656679724308336,0.788058467264672,0.21194153273588856
13.727522325119887,-0.09448584142306354,0.6354883609704755,0.7873533388211672,0.2126466611793958
13.732456143483253,-0.11773119391377179,0.6132521330582347,0.7871307074745724,0.21286929252599243
13.737389961846619,-0.10845467239940493,0.5972354890624083,0.7871994372625474,0.21280056273801898
13.742323780209984,-0.12623559454939698,0.5877679169311821,0.7874360874619905,0.21256391253857904
13.74725759857335,-0.10940794699172589,0.5794854975593478,0.7867393955603252,0.2132606044402449
13.752191416936716,-0.12186306706540546,0.5654376838824076,0.7865375413078991,0.213462458692671
13.757125235300082,-0.10709671150650842,0.5527597633396668,0.7868637196456908,0.2131362803548792
13.76205905366345,-0.12198720265223391,0.5672185128243009,0.7859588992897532,0.21404110071081878
13.766992872026814,-0.10881542452640108,0.5781277658783799,0.7857571390496696,0.21424286095090295
13.77192669039018,-0.13071333265192348,0.5896854735689022,0.7852722125342116,0.21472778746636315
13.776860508753547,-0.11871067157949546,0.5970961266781862,0.78477948841569,0.21522051158488548
13.781794327116913,-0.13318577313633953,0.597651519992238,0.7838765582416927,0.21612344175888373
13.786728145480277,-0.11769943842660924,0.6072359159821341,0.783839419622669,0.2161605803779068
13.791661963843644,-0.12951067111636042,0.6208359557757483,0.7845662077960966,0.21543379220447936
13.79659578220701,-0.11680377494277244,0.6354748906013977,0.7847907532657163,0.21520924673485936
13.801529600570376,-0.1342156260367059,0.6403219212195904,0.7850697200510975,0.21493027994947855
13.806463418933742,-0.11835833053364504,0.6337673079175905,0.7851203837393854,0.21487961626119034
13.811397237297108,-0.1343092177352247,0.6328559009406654,0.7857080504189449,0.2142919495816306
13.816331055660473,-0.12102581509539061,0.6378795171779571,0.7860196963743351,0.21398030362623952
13.82126487402384,-0.13243601740331726,0.6307771529857786,0.7860906146988239,0.21390938530175047
13.826198692387207,-0.12044862599636832,0.618557111256762,0.7865259548839524,0.21347404511662127
13.831132510750571,-0.12998749938701729,0.6136820054777952,0.7869081629529562,0.21309183704761828
13.836066329113937,-0.12206671049145218,0.6177612468573794,0.786847404135179,0.2131525958653979
13.841000147477304,-0.13532941083870792,0.6237031483049521,0.7868234881911295,0.21317651180944913
13.845933965840668,-0.1289334192121175,0.63847884417195,0.7870404844459549,0.21295951555462658
13.850867784204036,-0.13926907240358158,0.6488496303664458,0.7871473373505248,0.2128526626500586
13.855801602567402,-0.12851858191592458,0.650928502912449,0.7870919655906229,0.21290803440996192
13.860735420930766,-0.14011093854403792,0.6496787169330418,0.7868155575717077,0.21318444242887896
13.865669239294133,-0.13200698065563007,0.6460699688444933,0.7871998602985709,0.2128001397020167
13.8706030576575,-0.14466413134490708,0.6500447749493244,0.7882500132949908,0.21174998670559797
13.875536876020867,-0.13548190914190944,0.6434180294288994,0.787445044367967,0.21255495563262247
13.88047069438423,-0.14495209130068865,0.6434140513343042,0.7879336151224041,0.21206638487818527
13.885404512747597,-0.13194196397883592,0.6452396075201715,0.7878505203046501,0.21214947969593886
13.890338331110964,-0.1471091699322872,0.640466965001217,0.7877094340080262,0.21229056599256196
13.895272149474328,-0.13625380375878746,0.631246941197613,0.7883464878415753,0.2116535121590128
13.900205967837696,-0.1467245220334109,0.6171081151658078,0.7888828453521601,0.21111715464842742
13.905139786201062,-0.1368352290936407,0.6067307871239405,0.7884973147916593,0.21150268520892757
13.910073604564426,-0.14690787718557002,0.6015683518836512,0.7887314042178527,0.21126859578273233
13.915007422927793,-0.13606321179843422,0.5990430453998669,0.7885586166239571,0.21144138337662788
13.91994124129116,-0.14764078547541856,0.5971497792392743,0.7878413015684376,0.21215869843214963
13.924875059654525,-0.13715594170076909,0.6028307265381694,0.7869688805162822,0.2130311194843065
13.92980887801789,-0.1500972358069599,0.6098958171395428,0.7864886814285366,0.21351131857205335
13.934742696381257,-0.14051287240137064,0.6054288534775392,0.7860011417090894,0.2139988582915015
13.939676514744622,-0.1520607824294001,0.6055375035451636,0.7846667548892334,0.21533324511135876
13.944610333107988,-0.1412902807403948,0.6075911441743425,0.7837902301803749,0.2162097698202187
13.949544151471356,-0.15276400548572372,0.6107876623904326,0.7835910442197285,0.216408955780866
13.954477969834722,-0.14210007688120202,0.6029725743549406,0.7833536842465967,0.21664631575399848
13.959411788198086,-0.15109381627235308,0.588744935883675,0.7835504187988623,0.21644958120173363
13.964345606561453,-0.14191250500235336,0.5832092808484732,0.7830194936565981,0.216980506343998
13.969279424924819,-0.15182633845466093,0.572569802386944,0.782845418901879,0.21715458109871727
13.974213243288185,-0.14034155768679749,0.55960116192279,0.7829603230100836,0.21703967699051346
13.97914706165155,-0.15061535824595215,0.55946793982758,0.7837788901985933,0.21622110980200376
13.984080880014917,-0.13932390965337826,0.5768431508406762,0.7835082218044548,0.2164917781961426
13.989014698378282,-0.14977260132817918,0.5884167941770369,0.7829690921469568,0.21703090785364054
13.993948516741648,-0.137555870880416,0.5836969260614043,0.7833249922358917,0.21667500776470683
13.998882335105016,-0.14875769999247013,0.5669241086932691,0.782774494334863,0.21722550566573542
14.00381615346838,-0.13730641517276856,0.5482487935630421,0.7826671945247062,0.2173328054758924
14.008749971831746,-0.14637318463423393,0.5405235311226307,0.782670660880118,0.2173293391204811
14.013683790195113,-0.13535401497950914,0.5505857482631865,0.7825525542728491,0.21744744572775088
14.018617608558477,-0.14602257764582555,0.5708392252665151,0.782481270191327,0.21751872980927295
14.023551426921845,-0.13604478337142745,0.5934688052132973,0.7823621381212148,0.21763786187938533
14.02848524528521,-0.146596829487788,0.6053942443813982,0.7821963871839227,0.2178036128166775
14.033419063648576,-0.1354396795848652,0.6072530088223208,0.7824133682510259,0.21758663174957454
14.038352882011942,-0.14433769345279465,0.5935059099485003,0.7823885816119898,0.2176114183886112
14.043286700375308,-0.132673721569548,0.5810269047487885,0.7819073463565988,0.21809265364400304
14.048220518738676,-0.14377134516101853,0.5830536046974811,0.7811457339380525,0.21885426606254954
14.05315433710204,-0.13508504631597987,0.5807500023893275,0.7802596689807626,0.21974033101983997
14.058088155465406,-0.14569394110604456,0.5700510046869224,0.7800098599224178,0.21999014007818601
14.063021973828773,-0.13505069875435588,0.5596286928883699,0.7800359789322299,0.21996402106837537
14.067955792192137,-0.14600868736472913,0.5576237619038493,0.7804204253102998,0.21957957469030664
14.072889610555503,-0.13698161197617054,0.5593661310937934,0.7802120555527146,0.2197879444478929
14.07782342891887,-0.14763488232855532,0.5622843413453364,0.78020880765724,0.21979119234336855
14.082757247282235,-0.13840714252958,0.5594238753126235,0.7798541576651249,0.22014584233548526
14.087691065645602,-0.14862575686135698,0.5630207012899023,0.780354758431073,0.21964524156953885
14.092624884008968,-0.137382324949524,0.5666392462397366,0.7808664439634267,0.21913355603718407
14.097558702372332,-0.14710231470460844,0.5611134342362583,0.7811501113621254,0.21884988863848412
14.1024925207357,-0.13589740611732798,0.5647677063760729,0.780997757396202,0.219002242604407
14.107426339099066,-0.14379357080984326,0.5638728945336671,0.7804415422401886,0.2195584577604199
14.112360157462433,-0.1335503685629697,0.5694711458612893,0.7802403186172943,0.21975968138331364
14.117293975825797,-0.14387439191501195,0.5802793220128035,0.7801652096322169,0.21983479036839054
14.122227794189163,-0.13483144893217625,0.5939217794743638,0.7795934063406504,0.22040659365995738
14.12716161255253,-0.1482656137405969,0.6165307689724758,0.7799803653568042,0.22001963464380497
14.132095430915895,-0.13756168434368998,0.634346553438594,0.7795758929985318,0.22042410700207765
14.137029249279262,-0.1493539599058596,0.6384699593476426,0.7800290257770578,0.21997097422355225
14.141963067642628,-0.1365376657203637,0.6453813187858465,0.7800150706125408,0.21998492938807057
14.146896886005992,-0.14759999223215378,0.6560066484504599,0.7806964309236386,0.21930356907697457
14.15183070436936,-0.13679525824293484,0.6676971339832772,0.7813617029477494,0.21863829705286528
14.156764522732725,-0.14822787935595072,0.6757053957884976,0.7811699376153795,0.21883006238523822
14.161698341096091,-0.14186706824456097,0.6839568485448805,0.7811901420770233,0.2188098579235964
14.166632159459457,-0.15186401663075497,0.7069237373405728,0.78167549006757,0.2183245099330518
14.171565977822823,-0.14386742695312393,0.7258502629799152,0.7815871319794813,0.21841286802114232
14.176499796186189,-0.15396731020958954,0.7344781727496749,0.7814162363542763,0.2185837636463467
14.181433614549555,-0.1437008986744304,0.7408192996854888,0.7810371497296427,0.2189628502709797
14.186367432912922,-0.15258416664125896,0.7406394627911189,0.781020505031681,0.21897949496894076
14.191301251276288,-0.13857290790269094,0.735004901155347,0.7807718921134337,0.21922810788718772
14.196235069639652,-0.14854551909215324,0.7181189910038372,0.7813004208505574,0.21869957915006347
14.20116888800302,-0.13874953169278947,0.7031367910337625,0.7806926093186866,0.21930739068193372
14.206102706366385,-0.15243421987901482,0.6922979811361735,0.7808112130721941,0.21918878692842547
14.211036524729751,-0.1448733475638466,0.6999385174475495,0.780203768656755,0.2197962313438645
14.215970343093117,-0.15477560821034464,0.7029581802668988,0.7801311880484676,0.21986881195215105
14.220904161456483,-0.14346778980277686,0.6995460253933685,0.7798176642751037,0.22018233572551538
14.225837979819849,-0.16392799921029294,0.7055274011815651,0.7803056343901541,0.21969436561046649
14.230771798183214,-0.1507849392534592,0.7135905147408858,0.7807436490122096,0.21925635098841187
14.235705616546582,-0.16886141163010054,0.7255210425480021,0.7806812700927952,0.2193187299078285
14.240639434909946,-0.15068236435247642,0.7345720884032905,0.780653970320064,0.21934602968056077
14.245573253273312,-0.16290730453288874,0.7460140706077987,0.7808520499307307,0.21914795006989438
14.25050707163668,-0.15138807645084465,0.7500877879927049,0.7809098996801401,0.21909010032048534
14.255440890000044,-0.16209461971061823,0.7509367551285743,0.7810119002604696,0.21898809974015612
14.260374708363411,-0.1544595802457816,0.7516231600624649,0.7811121905460854,0.2188878094545425
14.265308526726777,-0.17045451897005579,0.7618499569151912,0.7810227407509298,0.21897725924969955
14.270242345090141,-0.16252031586319984,0.7639757274583775,0.7812667133183143,0.21873328668231762
14.275176163453509,-0.17407270318128834,0.7592735544495521,0.7808841778859048,0.2191158221147299
14.280109981816874,-0.16768566400570253,0.7517578489298202,0.780886410947289,0.21911358905334766
14.285043800180242,-0.174532051070062,0.7401057488508311,0.7807060811865989,0.21929391881403545
14.289977618543606,-0.1580757895974072,0.7172795261043194,0.7806311638177756,0.2193688361828549
14.294911436906972,-0.1707098552372016,0.7019776668090094,0.7809345607642248,0.21906543923640204
14.29984525527034,-0.15911994691058529,0.6972948812752833,0.7812749398239666,0.21872506017665547
14.304779073633703,-0.16733401179768825,0.6821772230714739,0.7812521878998152,0.21874781210080219
14.309712891997071,-0.15271333598035766,0.6712920713550952,0.7816610806869094,0.2183389193137035
14.314646710360437,-0.16620253196016496,0.6658882806267665,0.7818339966056113,0.21816600339499775
14.319580528723801,-0.1587481197480904,0.6603178111415927,0.781626382657345,0.21837361734326474
14.324514347087169,-0.16910631498695872,0.6671341957888351,0.781096689310009,0.21890331069060157
14.329448165450534,-0.1527805603841352,0.6792781593095475,0.781312328203665,0.21868767179694593
14.3343819838139,-0.161357219553193,0.6996930995680212,0.7816734929418867,0.21832650705872428
14.339315802177266,-0.14874204127746068,0.7138738348975915,0.7819483837886593,0.21805161621195243
14.344249620540632,-0.16316083720330504,0.7167471497688821,0.7816343248364467,0.21836567516416444
14.349183438903998,-0.15829801163349247,0.7115837650949074,0.7815322440978657,0.21846775590274276
14.354117257267363,-0.16642178734013602,0.7176399292241703,0.7817473102372938,0.2182526897633141
14.35905107563073,-0.15217763140627252,0.731494157467584,0.7813408329472751,0.2186591670533318
14.363984893994097,-0.15917551160569754,0.7532225855013067,0.7814727373620574,0.2185272626385472
14.36891871235746,-0.1539578399946308,0.7792945300615952,0.7818938970504616,0.21810610295014324
14.373852530720828,-0.1698065184251873,0.8085971378178917,0.7817641019197188,0.21823589808089017
14.378786349084194,-0.16138380922847811,0.8418714087840651,0.782135273810207,0.21786472619040675
14.383720167447558,-0.16666137224239924,0.86280511346185,0.7815311199755993,0.2184688800250182
14.388653985810926,-0.1443042380285907,0.8726524429440152,0.782000677872833,0.21799932212778766
14.393587804174292,-0.1646688094770163,0.8845045775645483,0.7812651596089535,0.2187348403916706
14.398521622537658,-0.14707918908936696,0.8920121330156292,0.7811027844077428,0.218897215592883
14.403455440901023,-0.16755496267978529,0.8967065639145231,0.780528615624842,0.21947138437578595
14.40838925926439,-0.1468889641351206,0.9029421838990472,0.7804125228686165,0.2195874771320128
14.413323077627755,-0.16752659496762107,0.9145191692189197,0.7798815260567165,0.22011847394391398
14.41825689599112,-0.15636691652243823,0.9121721268812477,0.7792192233810289,0.22078077661960258
14.423190714354488,-0.16913073171447693,0.9191271709663122,0.7795851931078664,0.22041480689276635
14.428124532717852,-0.1436662976194714,0.9319037422553654,0.7790061333227107,0.2209938666779231
14.433058351081218,-0.16352384606385353,0.9419071237186664,0.7796035376913872,0.2203964623092472
14.437992169444586,-0.14449736815288164,0.9509063893682201,0.7791840266516091,0.22081597334902495
14.442925987807952,-0.1684543605175515,0.9639644207451908,0.778272409290372,0.221727590710262
14.447859806171317,-0.13842952838680275,0.9756099796365183,0.7788985143779092,0.22110148562272453
14.452793624534683,-0.16214320399568982,0.9751462517042504,0.7791551893783568,0.22084481062227618
14.45772744289805,-0.14564250524625758,0.9691535834856981,0.7782588699154465,0.2217411300851862
14.462661261261415,-0.1766535170427215,0.9746176811983218,0.7781418559605305,0.2218581440401015
14.46759507962478,-0.15343895863053275,0.9864854571307328,0.7786662275061654,0.22133377249446476
14.472528897988148,-0.17900424183238464,0.9878615581275878,0.7787118924257723,0.22128810757485579
14.477462716351512,-0.15036139379926097,0.98534869218075,0.7787252334802065,0.2212747665204207
14.482396534714878,-0.17826116517787555,0.9830549654912341,0.7793479295693069,0.22065207043131857
14.487330353078246,-0.15398712582746252,0.9788762672852828,0.7796331518957138,0.22036684810491056
14.49226417144161,-0.18845042848307603,0.959033315421781,0.7799340927306901,0.22006590726993264
14.497197989804977,-0.15022567120002986,0.9274511430668262,0.7799515612103218,0.22004843879029867
14.502131808168343,-0.18098853899923678,0.8964967344011211,0.7800365303377046,0.21996346966291472
14.507065626531707,-0.15441678024188799,0.8798081207346633,0.7800099301107783,0.2199900698898392
14.511999444895075,-0.18874309686699448,0.8796340909792003,0.7797247688922997,0.22027523110831623
14.51693326325844,-0.15737204577121378,0.8688623033484556,0.7795627901141782,0.2204372098864354
14.521867081621808,-0.1856455831131444,0.8416360867794797,0.7801697145915063,0.21983028540910657
14.526800899985172,-0.1576528145762119,0.8399822360273573,0.7802296610244177,0.21977033897619383
14.531734718348538,-0.18892312088323593,0.8545446989146206,0.780493701648983,0.21950629835162633
14.536668536711906,-0.16234081373526496,0.8778517266541208,0.7806368658354799,0.21936313416512807
14.54160235507527,-0.19181837898814652,0.9026338394565139,0.7805185483069067,0.21948145169370034
14.546536173438637,-0.16715546870807635,0.9274738329530118,0.780510111152569,0.21948988884803747
14.551469991802003,-0.19529040014032353,0.9496165428058885,0.7804896286150174,0.21951037138558832
14.556403810165367,-0.15614062688545632,0.9600006883610274,0.7800565999042729,0.21994340009633231
14.561337628528735,-0.19161822846024262,0.9696827449628558,0.7805386374791246,0.21946136252148105
14.5662714468921,-0.16776387245843963,0.9800477907271098,0.7805480684887683,0.21945193151183737
14.571205265255466,-0.19257730938089432,0.9874936775175321,0.781091650479955,0.21890834952065114
14.576139083618832,-0.1696537840107086,0.994960753784565,0.7812124973074296,0.21878750269317773
14.581072901982198,-0.1936289164583369,1.0061924764508077,0.7806087396475867,0.21939126035302167
14.586006720345564,-0.16155049541466027,1.0012591193649778,0.7804036840738323,0.21959631592677756
14.59094053870893,-0.19617542663166457,0.9865746422493803,0.7801823698225587,0.21981763017805186
14.595874357072297,-0.1606340838640272,0.9669113484430661,0.7798640553179779,0.22013594468263445
14.600808175435663,-0.20065892005437555,0.9536450078785648,0.7799615863722604,0.22003841362835394
14.605741993799027,-0.171304233125078,0.93496118784375,0.779825600286487,0.2201743997141296
14.610675812162395,-0.20149035332086931,0.9164266708276704,0.78035920170445,0.21964079829616917
14.61560963052576,-0.15921674247876438,0.8980579719694421,0.7802194653928669,0.21978053460775557
14.620543448889126,-0.19164508111968534,0.8671993146840697,0.7800531060172863,0.21994689398333964
14.625477267252492,-0.15341832148657136,0.8549948334836486,0.7798985590451497,0.2201014409554805
14.630411085615858,-0.1957854189491407,0.8460057607806495,0.7797799583446517,0.22022004165598305
14.635344903979224,-0.15128186169403118,0.8272541564024317,0.7797503047377006,0.2202496952629349
14.64027872234259,-0.1910683547910661,0.8081459762461114,0.7794849873653341,0.22051501263529963
14.645212540705955,-0.1441925003681578,0.7927335884978493,0.7793402646734239,0.22065973532720803
14.650146359069321,-0.17784807501644487,0.7906032959380209,0.7795687910883125,0.22043120891231893
14.655080177432687,-0.13690348854128784,0.79385402575766,0.7796201950765416,0.22037980492408826
14.660013995796055,-0.1845228305420966,0.7928494227658242,0.7797147405930105,0.2202852594076181
14.664947814159419,-0.1328057710621493,0.7879218132683375,0.7795072901591366,0.2204927098414923
14.669881632522785,-0.17371186743296957,0.7921759834220187,0.7792237954454706,0.22077620455515834
14.674815450886152,-0.12312606324804946,0.7971854208070333,0.7795670557421098,0.2204329442585201
14.679749269249518,-0.17658679472114872,0.7958599468486591,0.7792977859016552,0.22070221409897509
14.684683087612884,-0.1301835957198858,0.7955077271111606,0.7786384212202813,0.2213615787803497
14.68961690597625,-0.17918440735236105,0.803234343873637,0.7785528587835929,0.22144714121703596
14.694550724339615,-0.13307016870902885,0.8051283379894356,0.778222710805817,0.22177728919480694
14.699484542702981,-0.17465894718399771,0.8102801451091824,0.7781888728718647,0.2218111271287544
14.704418361066347,-0.12514627786250285,0.8108084167336905,0.7784340141202503,0.22156598588036377
14.709352179429715,-0.16696101053492932,0.8075676946304946,0.7783256513091743,0.22167434869143612
14.714285997793079,-0.11628632860403455,0.7821176874923882,0.7777086770385219,0.22229132296208412
14.719219816156444,-0.16672731512880695,0.760867519422253,0.7767963663601969,0.22320363364040635
14.724153634519812,-0.12771304996448946,0.748026058641396,0.7762281002542681,0.22377189974633757
14.729087452883176,-0.16889740794126185,0.733356677378581,0.7758235048742604,0.22417649512634685
14.734021271246544,-0.11042409939679791,0.7336448328110221,0.7757050955401192,0.22429490446049039
14.73895508960991,-0.1553163485320956,0.7535951276825245,0.7757662924386195,0.22423370756199226
14.743888907973274,-0.11344698692626835,0.7782357018012219,0.7757055562285216,0.22429444377209215
14.748822726336641,-0.16121957755508368,0.7826669484290201,0.7761067350827241,0.22389326491788936
14.753756544700007,-0.12055885605177893,0.7584885043004951,0.7766127735043673,0.22338722649624634
14.758690363063375,-0.15518676198088732,0.7393933611918294,0.7768682206707418,0.22313177932987224
14.763624181426739,-0.10767391208173041,0.7199474430538845,0.7767771826269558,0.22322281737365962
14.768557999790104,-0.153772598197564,0.7052621652878547,0.776570536931563,0.22342946306905404
14.773491818153472,-0.10902256456162601,0.6867034211318844,0.7766546243045335,0.2233453756960845
14.778425636516836,-0.15392799260650006,0.6741202015776969,0.7766897290568083,0.22331027094381098
14.783359454880204,-0.10389860972764771,0.6715282674947269,0.7769184341197675,0.2230815658808525
14.78829327324357,-0.14819509736233072,0.6562295871311129,0.7771012596550152,0.22289874034560395
14.793227091606933,-0.09930483536364833,0.6488302362934735,0.7765860945616034,0.22341390543901546
14.798160909970301,-0.14583189761792772,0.6519446866129752,0.7762331270557429,0.2237668729448752
14.803094728333667,-0.10205939182083877,0.659637105907947,0.7770265666994576,0.22297343330116068
14.808028546697033,-0.14460187328323046,0.6671974486074669,0.7769018334826353,0.2230981665179824
14.812962365060399,-0.1029490511577352,0.6599259420248816,0.7770308692743265,0.22296913072629077
14.817896183423764,-0.14571254491594687,0.6437423834509728,0.7766054571963426,0.2233945428042739
14.82283000178713,-0.10169225211987913,0.6377355184390704,0.7768107789158668,0.2231892210847491
14.827763820150496,-0.1470733488365223,0.6331586563313357,0.7770844836965177,0.22291551630409764
14.832697638513864,-0.0981072812065525,0.6164566991242557,0.7769955999394031,0.22300440006121375
14.837631456877228,-0.14744283916321455,0.5931397953656328,0.7757670415165349,0.22423295848408453
14.842565275240593,-0.10137793941122528,0.5891620325387535,0.7758409287084621,0.22415907129215906
14.847499093603961,-0.1493605520792703,0.5905638504987308,0.7754461935607501,0.22455380643987344
14.852432911967327,-0.10095316015831891,0.5864172269285309,0.7754933274957844,0.2245066725048409
14.857366730330693,-0.1469412025963892,0.5893583087931147,0.7758608509954524,0.22413914900517462
14.862300548694058,-0.10298866067573194,0.5857130989939763,0.7754188859532615,0.2245811140473672
14.867234367057424,-0.1482309026708398,0.5832876301774452,0.7747750133319476,0.22522498666868151
14.87216818542079,-0.10196251902422893,0.5802698860011598,0.7748433446139947,0.22515665538663512
14.877102003784156,-0.14783888205417064,0.5882821042385277,0.7750822246500806,0.2249177753505508
14.882035822147524,-0.1019969630993513,0.5900120299056979,0.7747045327445347,0.22529546725609656
14.886969640510888,-0.14987082092107604,0.5834789451052328,0.7754652922451285,0.22453470775550155
14.891903458874253,-0.10019926247958894,0.5741657012073875,0.7767454110179127,0.22325458898271794
14.896837277237621,-0.1448849706336709,0.5735009949617167,0.7753200144373072,0.22467998556332322
14.901771095600985,-0.1014567682441331,0.5939933027046116,0.7751033879358806,0.2248966120647487
14.906704913964353,-0.1457061665614248,0.6238465355719461,0.7751383446642635,0.22486165533636573
14.911638732327718,-0.10279227300951403,0.6391603895403051,0.7747628196854922,0.2252371803151352
14.916572550691082,-0.14713890116086228,0.6472325674495164,0.7745920208488922,0.2254079791517359
14.92150636905445,-0.10404498984472811,0.6479311880774157,0.774636035458509,0.22536396454212101
14.926440187417816,-0.14956786497240457,0.6531667659194973,0.7746635254381318,0.22533647456249958
14.931374005781182,-0.10320800024837361,0.6500295095706389,0.7752142517763706,0.224785748224262
14.936307824144547,-0.1485711320982231,0.6389521629508687,0.7753801475737911,0.2246198524268422
14.941241642507913,-0.10408638641772643,0.625731474125041,0.775379854764833,0.22462014523580115
14.946175460871281,-0.1500673420573506,0.6191871439232841,0.7750301413064221,0.2249698586942138
14.951109279234645,-0.10550968407068431,0.6107882915348175,0.7755144054521702,0.22448559454846648
14.95604309759801,-0.15174802279961608,0.5980008035620837,0.7756892878805322,0.22431071212010528
14.960976915961378,-0.10433561161006852,0.6028754532024854,0.7756829658016844,0.22431703419895319
14.965910734324742,-0.15068624345889906,0.6102071925667191,0.7752293963572592,0.22477060364337892
14.97084455268811,-0.10424422060820464,0.6207068167745149,0.775429249617223,0.22457075038341556
14.975778371051476,-0.1517537702948469,0.6232183418924836,0.7749278233018846,0.22507217669875437
14.98071218941484,-0.10406147892579043,0.6184285167871988,0.774849178232442,0.22515082176819703
14.985646007778207,-0.14874536720315623,0.599494821305204,0.7751394573796009,0.22486054262103827
14.990579826141573,-0.10309912849817422,0.5896088285406894,0.7751630272374657,0.2248369727631745
14.995513644504939,-0.14926516888603164,0.5940874110227051,0.7749534240956055,0.2250465759050349
15.000447462868305,-0.10248902074565404,0.6038239754945003,0.7743620759155055,0.22563792408513483
15.00538128123167,-0.1492948452827757,0.6049374750979064,0.7740627145272336,0.2259372854734074
15.010315099595038,-0.10238759153522821,0.6047614806034359,0.7736730883265502,0.2263269116740914
15.015248917958402,-0.14981896652506813,0.6124198716564863,0.7734202815137752,0.22657971848686667
15.02018273632177,-0.10169551479007667,0.6169884591442657,0.7736918791260078,0.22630812087463414
15.025116554685136,-0.1499987668478271,0.6254885191097772,0.7737194962255179,0.2262805037751243
15.0300503730485,-0.10266669042460615,0.643345667896839,0.7728836025694171,0.227116397431225
15.034984191411867,-0.14936287392767955,0.650864221024564,0.772713426558806,0.2272865734418371
15.039918009775233,-0.1013992295231333,0.6516656087357222,0.7723137656711738,0.22768623432946972
15.044851828138599,-0.14909755560132218,0.6761392083739202,0.7715877776914519,0.2284122223091921
15.049785646501965,-0.10248151173599666,0.7031116002597838,0.7713555637640107,0.22864443623663416
15.05471946486533,-0.14848728395480826,0.7091661487740595,0.7708253863670421,0.2291746136336039
15.059653283228696,-0.09739451528482235,0.7187994375883336,0.7704412171368011,0.2295587828638466
15.064587101592062,-0.14468252208244908,0.7194826485991672,0.770227647297486,0.22977235270316246
15.06952091995543,-0.09737107971480169,0.7335734823942608,0.7712105150809966,0.22878948491965245
15.074454738318794,-0.1473417054100482,0.7427774811338687,0.7708983032280647,0.22910169677258516
15.07938855668216,-0.09600915413268175,0.7424805328152242,0.7708180290416212,0.22918197095903087
15.084322375045527,-0.1453726300012216,0.7381431932778567,0.7700593747996247,0.22994062520102942
15.089256193408893,-0.09524202258717747,0.7475681875721761,0.7710932014581501,0.22890679854250418
15.094190011772259,-0.14823250414745753,0.7519151572019583,0.7707559657783516,0.22924403422230102
15.099123830135625,-0.09894667791910754,0.7441871927279182,0.7705989953543536,0.22940100464629784
15.10405764849899,-0.14874273166000512,0.7198490341960954,0.7705107338054289,0.22948926619522225
15.108991466862356,-0.09764760867702375,0.6939377336340655,0.7699175314466353,0.23008246855401573
15.113925285225722,-0.14949263237377391,0.6725343045626029,0.7703022872227688,0.22969771277788203
15.11885910358909,-0.09767485644654744,0.6455564455543963,0.7706034944896091,0.22939650551104118
15.123792921952454,-0.15100158418707832,0.622802626491252,0.7705862020652725,0.2294137979353779
15.12872674031582,-0.09759057640820462,0.6043525950767163,0.7699871719473275,0.23001282805332313
15.133660558679187,-0.14487880436757003,0.6119054766058007,0.7687769923070293,0.23122300769362247
15.138594377042551,-0.09216923220831286,0.639160874095007,0.7688225094101746,0.23117749059047837
15.143528195405919,-0.14190255555607106,0.6617720762980421,0.7686535916033327,0.2313464083973212
15.148462013769285,-0.09159843937346512,0.6695098223586311,0.7689937386791967,0.23100626132145927
15.153395832132649,-0.1408683260687858,0.675545770015178,0.7679139792238258,0.23208602077683196
15.158329650496016,-0.09300298242882456,0.6917188280090254,0.7676480728628006,0.232351927137859
15.163263468859382,-0.14359624391643122,0.705718974698439,0.7672605675518887,0.23273943244877318
15.16819728722275,-0.09294443356561354,0.7135445416671833,0.767322890807999,0.23267710919266546
15.173131105586114,-0.1463052169037641,0.7021833993115792,0.7672591217159734,0.23274087828469145
15.17806492394948,-0.09706017055058962,0.6874865679555806,0.7671410404616976,0.2328589595389672
15.182998742312847,-0.15093615084174605,0.682777957354929,0.7677346712395972,0.23226532876106717
15.187932560676211,-0.09767910974773829,0.6721347510488235,0.7676875067874406,0.23231249321322298
15.192866379039579,-0.147692882737231,0.6734745437241184,0.7672519307736395,0.23274806922702354
15.197800197402945,-0.09558547098471944,0.6814688542779699,0.7680105484595097,0.23198945154115286
15.202734015766309,-0.14396676680465606,0.6771988462922774,0.7690293523578069,0.23097064764285563
15.207667834129676,-0.09328552725365163,0.6746240974214177,0.7690379951473884,0.23096200485327337
15.212601652493042,-0.14050591740154358,0.6870959437400319,0.7684701194384076,0.23152988056225404
15.217535470856408,-0.09036840400433034,0.6945090659651779,0.7681086033939816,0.23189139660667998
15.222469289219774,-0.14651203766884036,0.6979618207599094,0.7688006953760369,0.23119930462462537
15.22740310758314,-0.09089377809857545,0.6971289254019655,0.7689191688556215,0.23108083114504158
15.232336925946505,-0.13687757470687217,0.687203390888788,0.7687693396952474,0.23123066030541697
15.237270744309871,-0.08790836216463713,0.6760973713642315,0.768131216874353,0.23186878312631315
15.242204562673237,-0.13810137559601535,0.6613315194295336,0.7677269248971558,0.23227307510351178
15.247138381036603,-0.09153596747421702,0.6448546923741145,0.7675428593623467,0.23245714063832076
15.252072199399969,-0.1415475611509461,0.6387427668196093,0.7669337984621243,0.23306620153854316
15.257006017763336,-0.09221768784266736,0.6523510451449654,0.766644150055044,0.23335584994562322
15.261939836126702,-0.1362287598393093,0.6666562011876203,0.767046483320284,0.232953516680386
15.266873654490066,-0.09078029321898905,0.672855935544814,0.7665357943641421,0.23346420563652961
15.271807472853434,-0.13641621049890096,0.6828130170575846,0.7676332872862125,0.23236671271446077
15.2767412912168,-0.09472048791855502,0.6832032646433972,0.7674098387990607,0.23259016120161455
15.281675109580165,-0.14065123651902708,0.6741841094738842,0.7669425983624459,0.23305740163823083
15.286608927943531,-0.09712624251566447,0.6703220204891855,0.7670789443055922,0.23292105569508112
15.291542746306897,-0.14184548203991054,0.6649172459241974,0.7679980421231608,0.23200195787750894
15.296476564670263,-0.09528217976562264,0.66344822504574,0.7683010031556055,0.2316989968450606
15.301410383033629,-0.13996156532206552,0.6713492654872811,0.7681660135599606,0.23183398644070088
15.306344201396996,-0.08906400220398884,0.6763710983188962,0.7678018166071788,0.23219818339347836
15.31127801976036,-0.14161642782234504,0.6694525025159429,0.7682063226636291,0.23179367733702375
15.316211838123726,-0.08571256302234649,0.6571863691512414,0.7678618735617849,0.23213812643886686
15.321145656487094,-0.13889033879838472,0.6407060565474302,0.7675350017639739,0.23246499823667896
15.326079474850458,-0.07388192374219252,0.6320031909050787,0.7682141268458621,0.23178587315479254
15.331013293213825,-0.14119439591016128,0.6161009384302776,0.7681256755447337,0.23187432445592118
15.335947111577191,-0.09429539566096175,0.6136163231412055,0.767879507207006,0.23212049279364932
15.340880929940557,-0.14427535044737333,0.6068765090857953,0.768223938850789,0.23177606114986715
15.345814748303923,-0.09642115678632703,0.6234329691869022,0.7685158464232471,0.23148415357740823
15.350748566667288,-0.1440475880670223,0.6343518861895618,0.7686585830549569,0.2313414169456977
15.355682385030656,-0.08104229575873877,0.6407548471654507,0.7687246764370618,0.23127532356359187
15.36061620339402,-0.1447798590100231,0.651311152165325,0.7687940003377333,0.2312059996629192
15.365550021757386,-0.09517111857587918,0.6605807666957118,0.7688763366321827,0.23112366336846818
15.370483840120754,-0.14553355441959986,0.6691030402020846,0.7689050432541177,0.23109495674653535
15.375417658484118,-0.07710189717223899,0.6758220494597877,0.768761713614827,0.23123828638583024
15.380351476847485,-0.13325335334950378,0.6750460558703344,0.769292053521825,0.23070794647883658
15.385285295210851,-0.08464887879112216,0.6740733896433306,0.7693489451294717,0.23065105487119286
15.390219113574215,-0.13667567717092127,0.6735552773706932,0.7698781406354503,0.23012185936521745
15.395152931937583,-0.08276040527267492,0.6712821867335214,0.7700073493734106,0.2299926506272599
15.400086750300948,-0.14353287929443337,0.6624374724241447,0.7704327246979019,0.2295672753027705
15.405020568664314,-0.07686607139270796,0.661585181176542,0.7708371370489016,0.22916286295177263
15.40995438702768,-0.1298381015628309,0.6633353130058315,0.7705844218857295,0.22941557811494648
15.414888205391046,-0.07358949004159539,0.6704617254316235,0.7695101148957915,0.23048988510488472
15.419822023754413,-0.12949921419347865,0.6841007770707591,0.7693725712664023,0.23062742873427575
15.424755842117778,-0.09298281921577381,0.6958290273472848,0.7694259465435656,0.23057405345711324
15.429689660481145,-0.13850310696924695,0.713863596402923,0.7695308963447711,0.23046910365590864
15.434623478844511,-0.0959157533653371,0.7304094997965155,0.7701026665916558,0.22989733340902443
15.439557297207875,-0.13459924982352303,0.7333247549332489,0.7694168384262102,0.23058316157447037
15.444491115571243,-0.09174587704195838,0.7396415762668659,0.7694022946565291,0.2305977053441513
15.449424933934608,-0.1424245624948104,0.7674469523569843,0.769194302091523,0.23080569790915714
15.454358752297974,-0.11006739787653189,0.7887887527607478,0.7687501647900982,0.2312498352105813
15.45929257066134,-0.13974971062908936,0.7995418547103585,0.7685796967012303,0.23142030329944885
15.464226389024706,-0.10645771441804026,0.8239255989935262,0.7690040892627801,0.2309959107378981
15.469160207388072,-0.14521709924041432,0.8449289859213621,0.7691762091313273,0.230823790869349
15.474094025751437,-0.10509624070103442,0.8628526419113536,0.7692265474760259,0.23077345252464862
15.479027844114805,-0.14414908019034048,0.8770300957610212,0.7688680509772198,0.231131949023454
15.483961662478169,-0.11915858657248765,0.8905540288929044,0.7692418181555851,0.23075818184508756
15.488895480841535,-0.145217241941455,0.8925017548998614,0.7692784596975811,0.23072154030309044
15.493829299204902,-0.1089053643503109,0.8920857697241067,0.7688224833033409,0.23117751669732847
15.498763117568268,-0.13900949609986252,0.899029147710891,0.7691136810176641,0.23088631898300363
15.503696935931634,-0.11135023739092528,0.9038445446820618,0.7683741112423715,0.23162588875829473
15.508630754295,-0.1472058475252785,0.9139704071463189,0.7689662468492741,0.23103375315139055
15.513564572658366,-0.10850085720298468,0.926458721493579,0.768412242447279,0.23158775755338415
15.518498391021732,-0.14549635630543706,0.9452839132447691,0.7684530231158678,0.23154697688479467
15.523432209385097,-0.10513144652210821,0.9487705456092107,0.7685368789774755,0.2314631210231855
15.528366027748463,-0.15227284506801342,0.9431502199608165,0.7686519744887473,0.2313480255119119
15.533299846111829,-0.12207670822114461,0.937707102434814,0.7692756954335682,0.23072430456708962
15.538233664475195,-0.15648312188256397,0.9372613063154163,0.768820582442807,0.23117941755784943
15.543167482838562,-0.128611131748685,0.9337782857432683,0.7692395884802652,0.23076041152039045
15.548101301201926,-0.1667814795415166,0.9270769277678259,0.7693262110454642,0.23067378895519122
15.553035119565292,-0.12732886019234832,0.9137399417367237,0.7691950952644432,0.2308049047362115
15.55796893792866,-0.15922325940152424,0.9064191375543994,0.7691124767087277,0.23088752329192705
15.562902756292024,-0.130044421325291,0.9048665995361961,0.7688882357186592,0.23111176428199545
15.567836574655392,-0.16283745850503567,0.9070399964876779,0.7683021037377347,0.23169789626292023
15.572770393018757,-0.13123935775600024,0.9091538904830382,0.768363330248337,0.23163666975231842
15.577704211382123,-0.16444645344128758,0.9052256939955916,0.7678736759454836,0.2321263240551732
15.582638029745489,-0.13269460611138467,0.9074405522123377,0.7675418797488173,0.23245812025184065
15.587571848108855,-0.1563655531843452,0.9138901820955018,0.7674454354424654,0.23255456455819387
15.592505666472222,-0.13289525863988458,0.9254131242869286,0.7674125883793377,0.23258741162132246
15.597439484835586,-0.1609809551349744,0.9277284183625819,0.767706563457027,0.23229343654363482
15.602373303198952,-0.14352418341738596,0.9256253713761754,0.7679152239591565,0.232084776041507
15.60730712156232,-0.1648689800157597,0.9235083353620783,0.7678097135971984,0.23219028640346784
15.612240939925684,-0.13174686384584622,0.9169431289769162,0.7676062712855404,0.23239372871512878
15.617174758289051,-0.15956952007375824,0.8967535031760844,0.7677117758506908,0.23228822414998138
15.622108576652417,-0.13553491762787664,0.8733219857268463,0.7681894169908908,0.2318105830097853
15.627042395015781,-0.16262035047049722,0.8532792782612428,0.7685126905716612,0.2314873094290191
15.631976213379149,-0.14569815462543373,0.8302283600971182,0.768472299831777,0.23152770016890767
15.636910031742515,-0.1676096857879813,0.8092803594705686,0.7682023910446452,0.2317976089560382
15.64184385010588,-0.13409447798295615,0.7840299461579354,0.7676319225142485,0.23236807748643273
15.646777668469246,-0.1664626403595663,0.7612118281213656,0.7671875025777801,0.2328124974229005
15.651711486832612,-0.14883753100455277,0.7453100203519654,0.7672384875609697,0.23276151243971036
15.65664530519598,-0.16707582221492942,0.7351608041167493,0.7670368018138564,0.23296319818682218
15.661579123559344,-0.13786669694509507,0.7411248406361883,0.7667484742795839,0.23325152572109445
15.666512941922711,-0.1569665327414833,0.7599634656763548,0.7671534577647949,0.23284654223588394
15.671446760286077,-0.14207210426997882,0.7811477052998032,0.7665134367339249,0.2334865632667546
15.676380578649441,-0.1650564421069877,0.7855930999035579,0.7664464889314396,0.2335535110692415
15.681314397012809,-0.1426825935950925,0.7839225283573826,0.7657613559493482,0.23423864405133366
15.686248215376175,-0.1613835753782565,0.784355328164229,0.765809981662754,0.23419001833792952
15.69118203373954,-0.15016242916184513,0.7793862165120179,0.7652378870409016,0.23476211295977756
15.696115852102906,-0.16248834445658317,0.7710377719734868,0.7648555372410604,0.2351444627596134
15.701049670466272,-0.1504456360397666,0.7640772269917164,0.7648178458844457,0.23518215411622354
15.705983488829638,-0.15602242338716224,0.7541185626302678,0.7649389298271388,0.23506107017352584
15.710917307193004,-0.1497454478342752,0.7414036295131058,0.7647511122503164,0.23524888775034447
15.715851125556371,-0.15665512954425556,0.7297164852022416,0.7654643559790456,0.23453564402161123
15.720784943919735,-0.15495667858293138,0.7240359868427164,0.76524609702812,0.2347539029725355
15.725718762283101,-0.162946876889156,0.7277271237380261,0.7651897787538344,0.23481022124682346
15.730652580646469,-0.15523150557908239,0.7225351937517921,0.7650514783502605,0.2349485216503985
15.735586399009833,-0.16882546915181446,0.7143162636907202,0.7651246683690033,0.23487533163165825
15.7405202173732,-0.15625540227773696,0.7180761954323398,0.7648869809560097,0.23511301904465307
15.745454035736566,-0.1581360779508041,0.7079543277814615,0.764710310465909,0.23528968953475504
15.750387854099932,-0.14571368032290785,0.6986542711415613,0.7646119427964347,0.2353880572042293
15.755321672463298,-0.15533027617762907,0.6918268785330174,0.764315422811137,0.23568457718952673
15.760255490826664,-0.14523840820199413,0.6768199273481709,0.7641365491329313,0.2358634508677331
15.765189309190031,-0.15686971071969272,0.6676843428231023,0.7641245456554081,0.23587545434525756
15.770123127553395,-0.14889080685091394,0.6447333916938908,0.7639062962807956,0.2360937037198713
15.775056945916761,-0.16095463030284043,0.6082746358563382,0.763689806717592,0.23631019328307623
15.779990764280129,-0.15020214051063996,0.5787374326757225,0.7639201460606669,0.2360798539400023
15.784924582643493,-0.15538207125058967,0.5595828384497459,0.7639362196553791,0.23606378034529044
15.78985840100686,-0.145668084005711,0.5433038150290522,0.7649432069300448,0.23505679307062433
15.794792219370226,-0.16031315513151922,0.5370092979023117,0.7637573979152692,0.23624260208540013
15.79972603773359,-0.1487934001195304,0.5423251199484678,0.7642411305649977,0.23575886943567106
15.804659856096958,-0.1621013648262676,0.5400336889870484,0.7635035434533861,0.23649645654728246
15.809593674460324,-0.15421951315600574,0.5283908056317073,0.7636503817200159,0.236349618280652
15.814527492823688,-0.16221698909597188,0.5271171107317462,0.7634192255044425,0.23658077449622555
15.819461311187055,-0.14679179431642614,0.5352936644763077,0.7632878752448593,0.23671212475580808
15.824395129550421,-0.1614951744565863,0.5409650763191319,0.7641293323014058,0.23587066769926093
15.829328947913789,-0.15072930913849983,0.554768436557434,0.764862974473007,0.23513702552765903
15.834262766277153,-0.16517334447367318,0.5567552494883722,0.7646936812189874,0.2353063187816808
15.839196584640518,-0.1507320962033276,0.5639250777267104,0.7652617318384148,0.2347382681622563
15.844130403003886,-0.16245586503110665,0.5741553453729221,0.7646512227838466,0.2353487772168266
15.84906422136725,-0.1506544201449538,0.5786632563451649,0.7647412052537185,0.23525879474695657
15.853998039730618,-0.16529564542672104,0.5823899812009475,0.7650759551082527,0.2349240448924241
15.858931858093984,-0.15377440016170646,0.5708287809000329,0.764597222676163,0.235402777324516
15.863865676457348,-0.16181530928116597,0.5383617853496172,0.7654003077930149,0.23459969220766516
15.868799494820715,-0.14961599696134756,0.5168832129000663,0.7640637876692138,0.2359362123314671
15.873733313184081,-0.15999611494792576,0.5061779381220107,0.7639761100736977,0.23602388992698384
15.878667131547447,-0.1487978715350108,0.4881369457617122,0.7638583010474038,0.23614169895327816
15.883600949910813,-0.15940834321917322,0.47760099717797777,0.7629477208038814,0.23705227919680052
15.888534768274178,-0.14795498044060496,0.4815111279086878,0.7637866684427514,0.23621333155792992
15.893468586637544,-0.15969997798151814,0.48731963462746974,0.763179920087724,0.23682007991295706
15.89840240500091,-0.14691070427951533,0.4886466448934213,0.7628376138229049,0.23716238617777577
15.903336223364278,-0.16229348280645933,0.4919755013532018,0.7629504372265608,0.23704956277411943
15.908270041727643,-0.1515316668084409,0.49792981154039756,0.7631615910321042,0.23683840896857486
15.913203860091008,-0.16368304744149342,0.5064837490688494,0.7633319459364745,0.23666805406420344
15.918137678454375,-0.1503626891790243,0.5189331910072793,0.7635054559703736,0.23649454403030623
15.923071496817741,-0.1615999339749332,0.5283288942125605,0.7638402474636682,0.23615975253701302
15.928005315181107,-0.1504651807072907,0.5347567050220285,0.7639558756860378,0.23604412431464503
15.932939133544473,-0.1632616237751126,0.5368707726077357,0.7645634279127955,0.235436572087888
15.937872951907838,-0.1521555526578114,0.5445188452290975,0.7639507490795353,0.2360492509211493
15.942806770271204,-0.16471058704709715,0.5606150499057527,0.763380208190333,0.23661979181035292
15.94774058863457,-0.15138072083699444,0.5735477052730432,0.7631950354733915,0.23680496452729527
15.952674406997938,-0.16428507757337074,0.5843163244260842,0.762703985734549,0.237296014266139
15.957608225361302,-0.15269842151079965,0.6103017365037406,0.7625946747666519,0.23740532523403626
15.962542043724667,-0.16565868766168268,0.6382702792973981,0.7627546214415198,0.23724537855916886
15.967475862088035,-0.15332515344977218,0.6594224942205936,0.7624797585298276,0.2375202414708619
15.972409680451399,-0.1664136811644271,0.6707516389647626,0.7633841086965424,0.23661589130414776
15.977343498814767,-0.15323980526812592,0.6824669505339185,0.7639275885958037,0.23607241140488683
15.982277317178132,-0.1677793159578225,0.6893694394512234,0.7637540223090877,0.2362459776916021
15.987211135541498,-0.1549886458494628,0.6988218097983213,0.7637676704966249,0.23623232950406553
15.992144953904864,-0.1670806066577793,0.7096864563555288,0.7627098777098072,0.23729012229088306
15.99707877226823,-0.15315227074167312,0.723003848374304,0.7623531020798981,0.23764689792079324
16.002012590631598,-0.16568005037537734,0.7264316197554649,0.7625762701743612,0.23742372982633056
16.006946408994963,-0.15199626966743154,0.7117094804805696,0.762320514233773,0.2376794857669191
16.011880227358326,-0.1645824962905407,0.6932998364707259,0.7614970405347108,0.23850295946598152
16.016814045721695,-0.1515417548090376,0.6681755698838922,0.7614172660259924,0.23858273397470073
16.02174786408506,-0.16368866183305142,0.6435868919427459,0.7608583634692719,0.23914163653142148
16.026681682448427,-0.1501851787676163,0.6271329431438487,0.7609134286114212,0.23908657138927217
16.031615500811792,-0.163432739741901,0.6077093420649388,0.7609970348884623,0.23900296511223096
16.03654931917516,-0.1512985026982009,0.596208790444535,0.7611603006301525,0.23883969937054153
16.041483137538524,-0.16579851135936582,0.5789250283184127,0.7609434826244533,0.2390565173762407
16.04641695590189,-0.15211907791468363,0.5749704660102846,0.7604147017890256,0.23958529821166927
16.051350774265256,-0.16442452887872325,0.5762123195115052,0.7609233298177789,0.23907667018291712
16.05628459262862,-0.15038886711807614,0.5896504284935831,0.7602998406717402,0.23970015932895664
16.061218410991987,-0.16468441062321812,0.6054920328448943,0.7604237473828814,0.2395762526178165
16.066152229355353,-0.14966697715309374,0.613399301205283,0.7600501016009469,0.2399498983997521
16.07108604771872,-0.1647008912535094,0.6049988596856494,0.7593492115208729,0.24065078847982677
16.076019866082085,-0.14978232611074607,0.5995412718596654,0.7594774820156382,0.2405225179850634
16.08095368444545,-0.16495596938677382,0.6048676105197182,0.7598407381909915,0.24015926180971126
16.085887502808816,-0.15013524929105324,0.6130311992919356,0.7597388162375538,0.24026118376315111
16.090821321172182,-0.16377004738231143,0.6129271653101992,0.7597992133144021,0.24020078668630235
16.095755139535548,-0.1481327845837718,0.6014534174379333,0.7601269193427729,0.23987308065793
16.100688957898914,-0.1610916500970111,0.5828078696197734,0.759999015476781,0.2400009845239214
16.105622776262283,-0.14378880501597316,0.5585972870216778,0.7600053033871103,0.23999469661359188
16.110556594625645,-0.15905721280047982,0.547985899184444,0.7605087140638433,0.2394912859368583
16.115490412989015,-0.14347088200869793,0.5355452398675351,0.7599295952777558,0.240070404722945
16.12042423135238,-0.155871648200232,0.5306852430688427,0.7591739467566144,0.24082605324408657
16.125358049715743,-0.14306665783086708,0.5315738482784411,0.7590672615397847,0.24093273846091645
16.130291868079112,-0.1591232356793181,0.5291186725072481,0.7580871334191752,0.24191286658152722
16.135225686442478,-0.14845528977297953,0.5361290521656167,0.7573275518541073,0.2426724481465958
16.140159504805844,-0.16182752080286789,0.5457341462403718,0.757350536426572,0.24264946357413186
16.14509332316921,-0.15059762424868817,0.5476868950932116,0.757021188596807,0.24297881140389915
16.150027141532576,-0.16652307517680295,0.5535019543547685,0.7567696039536017,0.24323039604710575
16.15496095989594,-0.15478058777817325,0.5544311704318956,0.7565556296333554,0.24344437036735464
16.159894778259307,-0.16995780439022035,0.5665581851178357,0.7569884265076031,0.24301157349310876
16.164828596622673,-0.15737019686525994,0.5708604305976981,0.75732525184862,0.2426747481520944
16.16976241498604,-0.17233697280774732,0.577301008633775,0.7580717519342893,0.2419282480664272
16.174696233349405,-0.1569810949972624,0.5773796803979782,0.7582011481670977,0.24179885183361843
16.17963005171277,-0.17344621697790025,0.566095592462006,0.7580320075341476,0.24196799246656855
16.184563870076136,-0.15596848659249407,0.5516337972915119,0.7582290030144179,0.2417709969862975
16.189497688439502,-0.17107368644614163,0.5352392142192121,0.7583234246454823,0.24167657535523257
16.194431506802868,-0.15629127273833057,0.5331932100197744,0.7583788087155519,0.24162119128516207
16.199365325166234,-0.17532887532984665,0.5332692927861639,0.7585589258358325,0.2414410741648812
16.2042991435296,-0.15665850532972103,0.5391647737765024,0.7586935245848937,0.24130647541581973
16.209232961892965,-0.1723229354403664,0.5612546017366509,0.7584317697149078,0.2415682302858052
16.214166780256335,-0.148145356273356,0.5731030006038131,0.7588755334970912,0.24112446650362196
16.219100598619697,-0.16855673762560855,0.5672708292999036,0.758771013474218,0.24122898652649483
16.224034416983063,-0.1568277187190952,0.5648142009387638,0.7586145587913624,0.2413854412093508
16.228968235346432,-0.17076396794177842,0.5623371024745688,0.7584443906575519,0.24155560934316297
16.233902053709794,-0.15272732760593796,0.558333753200732,0.7583553509652845,0.24164464903543137
16.238835872073164,-0.17419511827501172,0.5423953675352383,0.7584193571182634,0.2415806428824537
16.24376969043653,-0.1615406042041117,0.5321565557851182,0.7588747515347538,0.24112524846596478
16.248703508799892,-0.174928442985267,0.526672166642422,0.7593001555249148,0.24069984447580287
16.253637327163258,-0.15809519424106544,0.5235057091473978,0.759461979719384,0.24053802028133364
16.258571145526627,-0.1744080192830066,0.5164563530521248,0.7594149462648093,0.24058505373590877
16.263504963889993,-0.16220080706365775,0.5238781352400864,0.7601408371461049,0.23985916285461534
16.26843878225336,-0.18393270691271396,0.5452661306870161,0.7598099652672622,0.24019003473346026
16.273372600616725,-0.17037411294570975,0.5706245263221414,0.759789745919247,0.24021025408147653
16.27830641898009,-0.18310574754255243,0.5704046773999186,0.7593691252373824,0.2406308747633435
16.283240237343456,-0.15361869647142046,0.5699479721447794,0.7592539899398743,0.24074601006085167
16.288174055706822,-0.16102974730317002,0.5869564792345581,0.7587840465872725,0.24121595341344995
16.293107874070188,-0.14037570858418968,0.5931540803850904,0.7582479743257308,0.24175202567498882
16.298041692433554,-0.16122746969056456,0.5960902910939935,0.7582941822128507,0.24170581778786457
16.30297551079692,-0.15089929268254504,0.5946177617922911,0.7587366031875226,0.2412633968131888
16.30790932916029,-0.18102881616421931,0.590901806377465,0.7592294392630637,0.24077056073764208
16.31284314752365,-0.15169680257151194,0.5827753745516541,0.759284986292664,0.24071501370803738
16.317776965887017,-0.17457358025005487,0.5834866952126128,0.758542234881601,0.24145776511910122
16.322710784250383,-0.15019009820409562,0.5888794711784925,0.7582425646252066,0.24175743537549624
16.32764460261375,-0.1751469491391488,0.6090856847531938,0.7587361165018659,0.24126388349883807
16.332578420977118,-0.15602116737784397,0.6218414175339162,0.7589202852481818,0.2410797147525226
16.337512239340484,-0.17727888887662208,0.6429030681632385,0.7580686885143996,0.24193131148630506
16.342446057703846,-0.1600888190869852,0.6579136265080501,0.7577341247220882,0.2422658752786165
16.34737987606721,-0.18849566231990486,0.6697288068079594,0.7574128785663261,0.242587121434377
16.352313694430578,-0.1668355235092227,0.6854235668345461,0.7570852111596856,0.24291478884101628
16.357247512793947,-0.18219081760123593,0.6925193375291093,0.7571285401340259,0.242871459866675
16.362181331157313,-0.1522171638149217,0.7031126411739217,0.7574647363087622,0.24253526369193687
16.36711514952068,-0.18014966274593228,0.721906194935935,0.7577104783635268,0.24228952163717024
16.372048967884044,-0.171938355939025,0.738900074004637,0.7583922559491454,0.24160774405155558
16.376982786247407,-0.19331033828795657,0.7521649411120347,0.7582728867395168,0.24172711326118937
16.381916604610776,-0.169778814088092,0.7640780199900682,0.758040389038293,0.2419596109624171
16.386850422974142,-0.195329515642856,0.7747423638565414,0.7578367660749374,0.24216323392577582
16.391784241337508,-0.17385273052282257,0.7848372567688373,0.7583966752079497,0.2416033247927663
16.396718059700873,-0.19775176287718835,0.7950585972031923,0.7585479585188998,0.24145204148181865
16.40165187806424,-0.1716203098794169,0.8004189762211209,0.7588112404896981,0.24118875951102234
16.406585696427605,-0.19996578827833703,0.8032710842151299,0.7584144220476154,0.24158557795310692
16.41151951479097,-0.16868698553599482,0.7927136841430528,0.7581846094986472,0.24181539050207665
16.416453333154337,-0.1911304952111818,0.7817900364290802,0.7584169549203088,0.24158304508041578
16.421387151517703,-0.19038196980578243,0.7875869502714601,0.7582231534666947,0.24177684653403125
16.42632096988107,-0.20448367890867553,0.7927747693814083,0.7582213333347412,0.2417786666659859
16.431254788244438,-0.19919804451863615,0.7969174761229698,0.7584475484355169,0.24155245156521082
16.436188606607804,-0.2078732544949396,0.799847929922019,0.7582972117666777,0.24170278823404992
16.441122424971166,-0.19995874259617025,0.7956307638665436,0.7580166826039964,0.24198331739673173
16.44605624333453,-0.21281466429121587,0.7983852758066624,0.7583568768075876,0.24164312319314096
16.450990061697897,-0.215302395575902,0.7883344357406272,0.7588019113409075,0.24119808865981995
16.455923880061267,-0.22740187878422247,0.7718193581206879,0.7588383842492502,0.24116161575147646
16.460857698424633,-0.21749854551506093,0.7371985303110367,0.7588041586976055,0.24119584130312044
16.465791516788,-0.22495438834167597,0.7088851488261528,0.7590851064433953,0.2409148935573294
16.47072533515136,-0.22424484047137483,0.7006106843781781,0.7593932675235662,0.2406067324771568
16.475659153514727,-0.23962424855508005,0.71215644399371,0.7590217129121419,0.24097828708857955
16.480592971878096,-0.22696910341568363,0.7281394763261224,0.7591241065502021,0.24087589345051819
16.48552679024146,-0.24823335361193424,0.7469061040193148,0.7587959754316305,0.2412040245690884
16.490460608604828,-0.23210250268822002,0.7573840871814942,0.7590539430697483,0.24094605693096877
16.495394426968193,-0.23864278300956063,0.7650425933080726,0.7585128337550756,0.24148716624563987
16.500328245331556,-0.23574848987542796,0.7753186155355416,0.7584557276823729,0.2415442723183409
16.505262063694925,-0.2447469406074657,0.7845149281448872,0.7581132326106668,0.24188676739004542
16.51019588205829,-0.2342179359097376,0.788520683194612,0.7578721202511797,0.24212787974953096
16.515129700421657,-0.23455641473345892,0.8037075829168964,0.7588539442416433,0.2411460557590652
16.520063518785022,-0.2320783947802956,0.8073482809252422,0.7590022382384852,0.24099776176222254
16.52499733714839,-0.2347750939499514,0.8111058003916594,0.758554037413934,0.24144596258677217
16.529931155511758,-0.21939398016407596,0.8067960268617165,0.758439643657907,0.24156035634279757
16.53486497387512,-0.2274853581331137,0.80134853391237,0.7581312952272268,0.24186870477347644
16.539798792238486,-0.2234493731534927,0.7938583526429894,0.7577443941189486,0.24225560588175324
16.54473261060185,-0.22889163665480833,0.7762319413279607,0.7575775715913555,0.2424224284093459
16.549666428965217,-0.21432157077459554,0.772712381524116,0.7578824145060614,0.24211758549463908
16.554600247328583,-0.2215963316205018,0.7806758535615494,0.7574602885426593,0.2425397114580405
16.559534065691953,-0.2083453317663685,0.7887684480682619,0.7571372567176111,0.24286274328308882
16.564467884055315,-0.2166145703707032,0.7846021440581059,0.7570534323986924,0.24294656760200828
16.56940170241868,-0.20870129229611437,0.7727086661365316,0.7572155128415378,0.24278448715916276
16.574335520782046,-0.213027938864967,0.7460264741006298,0.7570482435167187,0.24295175648398293
16.579269339145412,-0.18889191529923433,0.7282643224246433,0.7568557433694627,0.24314425663123987
16.58420315750878,-0.2065475321805546,0.7234536765105856,0.7568513628075284,0.24314863719317542
16.589136975872147,-0.1925254469001677,0.7160691475342063,0.756608788284941,0.24339121171576372
16.59407079423551,-0.21039990037773118,0.6993346415311964,0.7563688849699619,0.24363111503074353
16.599004612598875,-0.1924487528038784,0.6771300501406557,0.7566848067959439,0.24331519320476439
16.60393843096224,-0.21940940634814957,0.6606416582963521,0.7564663874027892,0.24353361259792042
16.60887224932561,-0.19168874017653387,0.6532038945215404,0.7570494549459458,0.2429505450547667
16.613806067688976,-0.22142444175169604,0.6418451375356078,0.7570044775704236,0.2429955224302917
16.618739886052342,-0.2021542682435559,0.6379178896610113,0.7565928230904535,0.24340717691026537
16.623673704415708,-0.21887492781843515,0.636611405067757,0.7560269154726389,0.24397308452808386
16.62860752277907,-0.18746103884900378,0.6518436938412363,0.7559713350393931,0.24402866496133452
16.63354134114244,-0.21591916293172544,0.6639508590593628,0.7560365402033071,0.24396345979742382
16.638475159505806,-0.20102988530138893,0.656511855854356,0.7560142731389962,0.243985726861733
16.64340897786917,-0.22072385251299523,0.6413545300953587,0.7555807769323962,0.24441922306833042
16.648342796232537,-0.21173541530780837,0.6296849942191233,0.7552093486195605,0.24479065138116607
16.653276614595903,-0.22150075801376573,0.6389159447109087,0.7547385962321829,0.2452614037685425
16.65821043295927,-0.20279980222456143,0.6512393333757502,0.7550553247402959,0.24494467526042782
16.663144251322635,-0.2211510838853895,0.6566486954495545,0.7541527898105427,0.24584721019018135
16.668078069686,-0.20243141957026084,0.6536559411439897,0.7539655768840555,0.24603442311666868
16.673011888049366,-0.2195135489194774,0.6416454944910955,0.7538285817506738,0.24617141825005087
16.677945706412732,-0.20074620239667518,0.6201159894045518,0.7534225438349742,0.24657745616575139
16.6828795247761,-0.22214210419680108,0.5956134488627444,0.7534418923527635,0.24655810764796324
16.687813343139467,-0.2059218721795237,0.5701933554627506,0.7534157158193444,0.24658428418138192
16.69274716150283,-0.21922737209592003,0.5583878088058072,0.7528975983007132,0.24710240170000866
16.697680979866195,-0.19719678032568783,0.5574427993283703,0.7531412560474524,0.24685874395326504
16.70261479822956,-0.20851885163060843,0.5566628659762316,0.7530756950198652,0.24692430498084722
16.70754861659293,-0.1957948090893724,0.5691359840877379,0.7527203046221529,0.24727969537855518
16.712482434956296,-0.2112232677269503,0.5842798870398686,0.7532599802455596,0.24674001975514506
16.717416253319662,-0.2012032160721594,0.6052188266346247,0.7528152893250867,0.24718471067561432
16.722350071683024,-0.21729332687938488,0.6202657776447164,0.7524740161044648,0.247525983896237
16.72728389004639,-0.20045924698665835,0.6291313409748618,0.753310041501864,0.24668995849883962
16.73221770840976,-0.2150421971177298,0.638429559090495,0.7522438102076263,0.2477561897930794
16.737151526773125,-0.20246904993253967,0.6392647901559901,0.7523445673274657,0.24765543267324255
16.74208534513649,-0.21870220427469245,0.6332906691635306,0.751979143494194,0.2480208565065157
16.747019163499857,-0.1988440113197232,0.623770658438739,0.7518943042458703,0.24810569575483993
16.75195298186322,-0.211787470246718,0.6060900455200919,0.7519659187496515,0.24803408125105852
16.75688680022659,-0.18883934557434187,0.5888476737493753,0.7519423957223398,0.24805760427836973
16.761820618589955,-0.20854980038556575,0.5803182554520279,0.7519757446529534,0.2480242553477581
16.76675443695332,-0.19011952699774745,0.5706946102851608,0.7512041909385863,0.24879580906212603
16.771688255316686,-0.20907487602191607,0.5573522699819424,0.7517085961239093,0.24829140387680426
16.776622073680052,-0.17890411902158984,0.5472624126874338,0.7519905574636917,0.2480094425370229
16.78155589204342,-0.19411580140732274,0.5517491628133637,0.7529377251659016,0.2470622748348136
16.786489710406784,-0.17985856337299988,0.5618632549349519,0.7535110680528473,0.24648893194786775
16.79142352877015,-0.2025240831644295,0.5602135131817048,0.7534454643896001,0.24655453561111504
16.796357347133515,-0.18352627370445485,0.5449148813412136,0.7530524297915027,0.24694757020921265
16.80129116549688,-0.20614351988657667,0.5358377021469887,0.7523691241724012,0.2476308758283135
16.80622498386025,-0.18295781218755094,0.5216187579742184,0.7527381314969507,0.2472618685037644
16.811158802223616,-0.20753002609187704,0.5025823621417818,0.7524294916181602,0.24757050838255407
16.81609262058698,-0.1872740121587404,0.4853653363138981,0.7518647243464648,0.24813527565424873
16.821026438950344,-0.20890028181561926,0.4724172640971854,0.7511668038335838,0.24883319616712946
16.82596025731371,-0.18521536099918953,0.4642061468188883,0.7516642850049223,0.2483357149957903
16.83089407567708,-0.2051922366262023,0.46285619147247703,0.75226015161755,0.24773984838316285
16.835827894040445,-0.18436934960710288,0.4696504321452001,0.7525237265849262,0.24747627341578965
16.84076171240381,-0.20549698488548762,0.48038436813562385,0.7523352798862138,0.24766472011450394
16.845695530767177,-0.18239019464590542,0.48784732110437656,0.7527169137837844,0.24728308621693582
16.85062934913054,-0.2048950359824361,0.49840350732448796,0.7529624224461929,0.2470375775545294
16.85556316749391,-0.184227762511283,0.5097095507709237,0.75358947899038,0.2464105210103441
16.860496985857274,-0.20328789341847944,0.5208036587041822,0.7535116560515277,0.24648834394919816
16.86543080422064,-0.18428901640124934,0.5277537196719098,0.7539582698678892,0.24604173013283737
16.870364622584006,-0.20244339582590146,0.5430949421261999,0.7540946396660253,0.24590536033470228
16.875298440947372,-0.18039502776989327,0.5400226044547448,0.7539670508476675,0.24603294915306098
16.880232259310738,-0.19970256824548488,0.5314744410946961,0.7542162102479127,0.2457837897528153
16.885166077674103,-0.17960389969452448,0.5266213278928484,0.7541221664387937,0.2458778335619346
16.89009989603747,-0.19825793882617151,0.5169821193826141,0.7540168034584841,0.24598319654224318
16.895033714400835,-0.1820282525131603,0.5142568735918311,0.7542273943731133,0.24577260562761374
16.8999675327642,-0.19992164141990643,0.5117175690568447,0.7540385633112028,0.24596143668952422
16.90490135112757,-0.18237610258976564,0.5035213441436001,0.7535059893917538,0.24649401060897205
16.909835169490933,-0.19803320066261654,0.49034939211819706,0.753667119369824,0.2463328806309007
16.9147689878543,-0.1832503830652461,0.48022415478484937,0.753657493428706,0.24634250657201862
16.919702806217664,-0.19842284457585324,0.4796480152649247,0.7536036385442182,0.24639636145650803
16.92463662458103,-0.1835720310193417,0.47148218665758707,0.7534397660595401,0.2465602339411879
16.9295704429444,-0.1990345406600931,0.47621420118480273,0.7535623200186428,0.24643767998208616
16.934504261307765,-0.18216132898405982,0.479090609936976,0.7534677980303011,0.24653220197042905
16.93943807967113,-0.19735298896816889,0.4978075362841322,0.7530993900933659,0.2469006099073657
16.944371898034493,-0.18223680095043168,0.5192648984269375,0.7536182291984487,0.24638177080228338
16.94930571639786,-0.1976041414777466,0.5449903238175147,0.7535560563443698,0.24644394365636366
16.95423953476123,-0.18326951535622207,0.5596816578332109,0.7535575744141627,0.2464424255865719
16.959173353124594,-0.19693857796187153,0.5753375152396898,0.7536888891946019,0.24631111080613308
16.96410717148796,-0.18117330410580199,0.5879511448437236,0.7536742919827343,0.24632570801800116
16.969040989851326,-0.1944535015300062,0.591352273895329,0.7529947445804559,0.24700525542027982
16.973974808214688,-0.17835745915244863,0.5898694373208262,0.7524680527725329,0.24753194722820343
16.978908626578058,-0.193544301990182,0.5921479773480915,0.7523854261737795,0.2476145738269568
16.983842444941423,-0.17873626842276702,0.610026543371889,0.7524772792392334,0.2475227207615033
16.98877626330479,-0.1942160525969969,0.6212090919673269,0.7528209841023897,0.24717901589834756
16.993710081668155,-0.17877832863101403,0.6115020916670868,0.7531452989993923,0.24685470100134554
16.99864390003152,-0.19377713870289373,0.6056796954939518,0.7537041985101927,0.24629580149054534
17.00357771839489,-0.17784366919302233,0.6106502345077712,0.7534031269460141,0.24659687305472425
17.008511536758252,-0.19241973895640097,0.610492528720418,0.7531781574740752,0.2468218425266637
17.01344535512162,-0.18045923421240026,0.587699428720542,0.7533481379754327,0.24665186202530662
17.018379173484984,-0.19400046137113436,0.5720175645798852,0.7525762412178291,0.24742375878291034
17.02331299184835,-0.1801572483724032,0.5531360155670024,0.75281066126676,0.2471893387339796
17.02824681021172,-0.19487736553933996,0.5342448939509508,0.7522947004812138,0.24770529951952644
17.033180628575085,-0.1790227778096506,0.5228942403678579,0.752097035509169,0.24790296449157115
17.038114446938447,-0.19331986920037053,0.5244805356410933,0.7516347200423518,0.24836527995838914
17.043048265301813,-0.17923386034189717,0.5355779980695271,0.7517879489989177,0.24821205100182359
17.04798208366518,-0.19592943527746345,0.5431728404579591,0.7517208050926213,0.24827919490812067
17.05291590202855,-0.17987395302978915,0.5641504489695016,0.7516014987605283,0.24839850124021495
17.057849720391914,-0.19595733542445815,0.5753651071220325,0.7520511191079098,0.2479488808928342
17.06278353875528,-0.1815252423077382,0.5842440121711874,0.7522320380413965,0.24776796195934886
17.067717357118642,-0.1957174049701688,0.5886646462747867,0.7518946854675282,0.24810531453321857
17.072651175482008,-0.18077807791983502,0.5833909516789576,0.7526072420969802,0.2473927579037672
17.077584993845377,-0.19720132782739397,0.5755756682908805,0.7523987857534601,0.247601214247289
17.082518812208743,-0.1805885135697257,0.5741868134825056,0.7517309230741429,0.24826907692660782
17.08745263057211,-0.19749898214864214,0.5803598388602051,0.75164293355767,0.24835706644308211
17.092386448935475,-0.184068516811214,0.5766710549250993,0.7515922948457433,0.24840770515500765
17.09732026729884,-0.20109192300333562,0.56460344826562,0.7516767238028942,0.24832327619785563
17.102254085662207,-0.1831798402839412,0.5646923783216369,0.7512402768449694,0.24875972315577932
17.107187904025572,-0.1971418937404146,0.5593208847516936,0.7505381377876778,0.2494618622130709
17.112121722388938,-0.18186391807532437,0.5605986917953977,0.7502537678849284,0.2497462321158197
17.117055540752304,-0.20015297391865533,0.5554058905478659,0.7499437799552017,0.2500562200455462
17.12198935911567,-0.18286893496644294,0.5495744889442121,0.7500075756982344,0.2499924243025134
17.126923177479036,-0.19774127397511088,0.5448961576415969,0.7499892206338378,0.25001077936690996
17.1318569958424,-0.18157764755559555,0.547918528221486,0.7504107958850241,0.24958920411572527
17.136790814205767,-0.20143829502463265,0.5477973420138292,0.7501941294540595,0.24980587054669023
17.141724632569133,-0.18470599264896342,0.5434427263596178,0.749705439139959,0.2502945608607917
17.1466584509325,-0.20891220478322953,0.536625873591479,0.749827181532453,0.2501728184682995
17.151592269295865,-0.1918264564629824,0.5336474992279098,0.7501647545560544,0.24983524544470012
17.156526087659234,-0.212396767036744,0.5240121106829215,0.7499245563985012,0.2500754436022554
17.161459906022596,-0.19700404563210458,0.5188019869142195,0.7495374284851417,0.2504625715156172
17.166393724385962,-0.21279374032993076,0.5241786744515206,0.7493256584287761,0.25067434157198526
17.171327542749328,-0.18920045960627077,0.5385859566230944,0.7493167743351086,0.2506832256656548
17.176261361112694,-0.20390856328878326,0.5361390008006071,0.7490975109859093,0.2509024890148531
17.181195179476063,-0.1892079598464098,0.5257097934402752,0.748652937626612,0.2513470623741504
17.18612899783943,-0.21027184992562184,0.5192313423435765,0.7487482296104201,0.2512517703903415
17.191062816202795,-0.19375163651200822,0.5094580201087925,0.7485342884914934,0.25146571150926805
17.195996634566157,-0.2061578230122865,0.49960182183094637,0.7480188767700894,0.251981123230672
17.200930452929523,-0.18824950307877722,0.5009172411830723,0.7480223419058788,0.25197765809488265
17.205864271292892,-0.20023258324877083,0.505186700576305,0.7478144661394387,0.25218553386132203
17.210798089656258,-0.18648816093756804,0.5114728532550693,0.747565599494432,0.25243440050632954
17.215731908019624,-0.19996871582810263,0.5264362842671468,0.7472978058292543,0.2527021941715067
17.22066572638299,-0.18767716655541125,0.5421171959004767,0.7478751975126147,0.25212480248814706
17.225599544746352,-0.20628176078689553,0.5683286294613513,0.7475180160841157,0.25248198391664706
17.23053336310972,-0.18849622329388993,0.5841381902745885,0.7474093135291312,0.2525906864716324
17.235467181473087,-0.20011844446170113,0.5895195946173669,0.7470481339749868,0.25295186602577824
17.240400999836453,-0.1813373487394092,0.5870311357054702,0.7474246890453125,0.25257531095545377
17.24533481819982,-0.19154554551581301,0.5867744872439868,0.7482689302046931,0.25173106979607385
17.250268636563185,-0.16991570263132466,0.5909676267333951,0.7488084477643207,0.25119155223644546
17.255202454926554,-0.19191330630704645,0.5917680008709726,0.7487860221470827,0.2512139778536825
17.260136273289916,-0.17220087734888231,0.5816441454643367,0.7489372312793411,0.25106276872142563
17.265070091653282,-0.19818563852373935,0.5682204356988744,0.7493748423241303,0.2506251576766375
17.270003910016648,-0.16973998905987184,0.5486625600259987,0.7495354944566407,0.25046450554412936
17.274937728380014,-0.19322920791604986,0.543132741185342,0.7497730431445845,0.25022695685618707
17.279871546743383,-0.16249541048021038,0.5464594145353022,0.7494819428824718,0.2505180571183019
17.28480536510675,-0.1880348124198618,0.5431849782928184,0.7486029623590642,0.2513970376417075
17.28973918347011,-0.16645468709679037,0.5335681738116632,0.7479863898439518,0.2520136101568165
17.294673001833477,-0.1785697362892677,0.5338184548011676,0.7478858666537674,0.2521141333469975
17.299606820196843,-0.14867447847034618,0.5487007856202909,0.747807593143397,0.25219240685736355
17.304540638560212,-0.1718357740110064,0.5642097975838025,0.7479524820869327,0.2520475179138237
17.309474456923578,-0.15401282136058458,0.5780577929693742,0.7477204834080575,0.2522795165926947
17.314408275286944,-0.18344487345633728,0.5876233619918075,0.7479468251743908,0.25205317482635803
17.319342093650306,-0.1610749789186519,0.6109492757122262,0.7479576025377646,0.25204239746298623
17.324275912013672,-0.1853290430855679,0.633245948288182,0.7481036366938748,0.25189636330687715
17.32920973037704,-0.15695774525278655,0.6412011335192418,0.7477460661925531,0.2522539338081994
17.334143548740407,-0.1822268649216628,0.639482538989708,0.7475163606362547,0.25248363936449814
17.339077367103773,-0.16016816393244476,0.642734073158308,0.7482948422202165,0.25170515778053754
17.34401118546714,-0.19085544408162625,0.6539827567573995,0.7486379145761215,0.251362085424632
17.348945003830504,-0.15177773456758759,0.6687985968937084,0.7490220415368288,0.25097795846392296
17.35387882219387,-0.18842938235377396,0.6711537408697009,0.7491894534972904,0.2508105465034614
17.358812640557236,-0.16461847549568268,0.672740445634701,0.748853627825608,0.2511463721751428
17.363746458920602,-0.19920328649425742,0.6739689501989561,0.7481046750587048,0.2518953249420441
17.368680277283968,-0.15873165713218362,0.6737628058909709,0.7489332437222932,0.2510667562784556
17.373614095647333,-0.19644540918465733,0.6652792335070086,0.7490676852090188,0.25093231479173445
17.378547914010703,-0.16869798529538818,0.661832251482229,0.7485951980880486,0.25140480191270864
17.383481732374065,-0.19960860626745475,0.6735664816302743,0.7486579204288744,0.2513420795718866
17.38841555073743,-0.16663964321743827,0.6950555256844761,0.748878615983185,0.2511213840175791
17.393349369100797,-0.18553241231276169,0.7089989374244309,0.7485385902833589,0.25146140971740855
17.398283187464163,-0.1550862228027417,0.7198914239133609,0.7484989669909513,0.2515010330098184
17.403217005827532,-0.18041094001388,0.7229796343944901,0.7485032265380238,0.2514967734627476
17.408150824190898,-0.15711302702998253,0.7179463136824833,0.7483893766605977,0.25161062334017564
17.413084642554264,-0.1685346311596452,0.7069752938206334,0.7482688635618007,0.25173113643897305
17.418018460917626,-0.12907592181486072,0.6956474813106047,0.7487215644654921,0.2512784355352833
17.42295227928099,-0.1531753313764292,0.6937628151196109,0.749098337038405,0.2509016629623711
17.42788609764436,-0.12788785529140337,0.6843818617238446,0.7488118210847058,0.25118817891607154
17.432819916007727,-0.15667248823280655,0.6797330583022848,0.7485676721143874,0.2514323278863905
17.437753734371093,-0.1255176596700655,0.6744343790787206,0.7495699312085539,0.2504300687922238
17.44268755273446,-0.15815129705231093,0.6643791971950627,0.7498923562615118,0.25010764373926603
17.44762137109782,-0.13598184827552612,0.6472362403277766,0.7500121927506698,0.24998780725010852
17.45255518946119,-0.16987594645501455,0.6330198317510984,0.7500001934980023,0.24999980650277437
17.457489007824556,-0.13455627862530872,0.6403572346170869,0.7505048387029347,0.24949516129784188
17.46242282618792,-0.1511923060665118,0.6530908359602039,0.7505384985276063,0.24946150147316995
17.467356644551288,-0.12505832959389074,0.6659049923852614,0.749920983345632,0.25007901665514276
17.472290462914653,-0.16158357312989582,0.6796584109044077,0.7501234917077565,0.24987650829301636
17.47722428127802,-0.1248499176419698,0.6778531622793423,0.7504777693636889,0.24952223063708232
17.482158099641385,-0.15902368697949315,0.6846269532386061,0.7504045665507995,0.2495954334499708
17.48709191800475,-0.11496579258446905,0.6822811148911936,0.7499479131704879,0.2500520868302809
17.492025736368117,-0.1468430087348707,0.6794020022545889,0.7495831742920316,0.2504168257087361
17.496959554731482,-0.1068368952014074,0.675485585797774,0.749748604939746,0.2502513950610199
17.501893373094852,-0.14937741565649026,0.6681575494736569,0.749838257756761,0.2501617422440034
17.506827191458218,-0.1072061710494058,0.657279945085644,0.7495666267681181,0.25043337323264464
17.51176100982158,-0.1562204291705146,0.6428842464953027,0.7496146887962115,0.2503853112045498
17.516694828184946,-0.11420675450488593,0.6264927431575273,0.7491908460841842,0.2508091539165756
17.52162864654831,-0.1529352419392886,0.5979343538892365,0.7496214614878148,0.25037853851294395
17.52656246491168,-0.11953911769740681,0.5674555664921883,0.749531209072671,0.2504687909280863
17.531496283275047,-0.16095919958606786,0.547082533184634,0.7493628875209554,0.25063711247980014
17.536430101638413,-0.12147938958469627,0.5384923329750552,0.7489684235521481,0.25103157644860613
17.541363920001775,-0.16901226029952895,0.5435550092986134,0.749314609435645,0.25068539056510825
17.54629773836514,-0.12274815721086281,0.5420950219397119,0.7488917239195562,0.25110827608119685
17.55123155672851,-0.17106121751385728,0.5293504426672347,0.7483402622629817,0.2516597377377709
17.556165375091876,-0.11888743812272537,0.5107356724237817,0.7480633293693094,0.2519366706314429
17.56109919345524,-0.18003013351630096,0.5104888437261457,0.7480488227234892,0.25195117727726296
17.566033011818607,-0.12778357367166382,0.5272449710620183,0.7479677009720782,0.2520322990286741
17.57096683018197,-0.16348902101832075,0.5442424375840109,0.747665010467687,0.2523349895330657
17.57590064854534,-0.1254623657493684,0.5458442739313888,0.7467205047638074,0.25327949523694643
17.580834466908705,-0.16877650663634827,0.546712351726456,0.7465144692982765,0.25348553070247837
17.58576828527207,-0.12538050196953854,0.5573030740753895,0.7465327632902435,0.2534672367105124
17.590702103635437,-0.1682668077065394,0.5746273000327383,0.7461635385526588,0.25383646144809835
17.595635921998802,-0.11369851868532584,0.5916872431980125,0.7461537233292499,0.2538462766715086
17.60056974036217,-0.1692319146077535,0.6198207110302246,0.7460752650955917,0.253924734905169
17.605503558725534,-0.12081658741954264,0.6407969165506373,0.746050335791013,0.25394966420974946
17.6104373770889,-0.15984602968667727,0.6489750020049239,0.7465299530185294,0.25347004698223624
17.615371195452266,-0.11495067679210155,0.6599043580305838,0.7468002147128376,0.2531997852879301
17.62030501381563,-0.16904246966901745,0.6581845671023843,0.746615290955547,0.25338470904522487
17.625238832179,-0.12045258507346088,0.650549919335968,0.7468075814383967,0.2531924185623786
17.630172650542367,-0.1652019575690776,0.6404518144734785,0.7470974651106256,0.2529025348901549
17.63510646890573,-0.10906071778123437,0.6342413740208195,0.7467181784492958,0.253281821551486
17.640040287269095,-0.1616640791809285,0.6054153545336626,0.7471315994182594,0.2528684005825204
17.64497410563246,-0.1232197259246766,0.5741306140612945,0.74716803294225,0.2528319670585287
17.64990792399583,-0.16816199188735723,0.5341897830812414,0.747066091743617,0.2529339082571613
17.654841742359196,-0.13889718199553833,0.5084004935198826,0.7475054171252511,0.25249458287552556
17.65977556072256,-0.17724016868618153,0.4995059783729026,0.7479627746294527,0.25203722537132317
17.664709379085927,-0.1321342654689855,0.5006869573007555,0.7469579005320959,0.25304209946868084
17.66964319744929,-0.18082326800931245,0.509391123126338,0.7473287575566124,0.25267124244416456
17.67457701581266,-0.1375823757373765,0.5139959044746667,0.7467261288222544,0.2532738711785236
17.679510834176025,-0.1852547416187841,0.5221420802943443,0.7468991339997857,0.2531008660009938
17.68444465253939,-0.14258486015042232,0.538110432263618,0.7465359588325063,0.2534640411682742
17.689378470902756,-0.18709862510563968,0.5543562264403202,0.7461456814032996,0.2538543185974789
17.694312289266122,-0.14090345076036198,0.5665851358022,0.7465570281558916,0.2534429718448829
17.699246107629484,-0.19114221813397791,0.5747445082706322,0.7460343452084456,0.2539656547923237
17.704179925992854,-0.1407183782661066,0.5796338471695038,0.7458625848608775,0.2541374151398882
17.70911374435622,-0.18925992087026056,0.5854920441402334,0.7456377441800671,0.2543622558206952
17.714047562719585,-0.1352688484325877,0.5867293493393047,0.745538479910901,0.2544615200898574
17.71898138108295,-0.18440315390566894,0.587630196095798,0.7455376408416088,0.2544623591591475
17.723915199446317,-0.13071754148545553,0.5948632861953662,0.7453123465862213,0.25468765341453653
17.728849017809683,-0.18185009936423097,0.5968075632534046,0.7452936523481621,0.25470634765259725
17.73378283617305,-0.13319121012152071,0.6040347759410705,0.7460690993449154,0.2539309006558461
17.738716654536415,-0.18310143436795623,0.6011326804992598,0.7466555276849133,0.2533444723158498
17.74365047289978,-0.13381356643531295,0.6048282731305296,0.7454259657063841,0.25457403429438025
17.748584291263146,-0.18939359923697208,0.6264079362102241,0.7456468225446728,0.2543531774560905
17.753518109626516,-0.13720693238325724,0.6470287298982391,0.744679887145793,0.255320112854969
17.75845192798988,-0.18467013947809888,0.6751043509319237,0.7445167359943409,0.255483264006421
17.763385746353244,-0.13071647854514765,0.6958994900792105,0.7447758729548678,0.2552241270458955
17.76831956471661,-0.17805660090629558,0.7059750586235607,0.7447987566707057,0.25520124333005856
17.773253383079975,-0.12782293360490105,0.7040165246405559,0.7443654041590477,0.25563459584171766
17.778187201443345,-0.17654963359590417,0.7034605755470945,0.7443070193478681,0.2556929806528984
17.78312101980671,-0.1305032703022947,0.6999590304271738,0.7444109592596064,0.2555890407411605
17.788054838170076,-0.1774061703063815,0.7007248945613139,0.7439482530522165,0.25605174694855015
17.79298865653344,-0.12464929687804764,0.6964548188238266,0.7438553157779245,0.2561446842228427
17.797922474896804,-0.1789820455614484,0.6881699868733077,0.7441228222438871,0.2558771777568797
17.802856293260174,-0.12709081173814485,0.6820071960841737,0.7441827927661276,0.25581720723463897
17.80779011162354,-0.18113253439217197,0.6759794863377998,0.744238104104658,0.2557618958961086
17.812723929986905,-0.1333981829475306,0.6608024649015735,0.7443284573785516,0.2556715426222137
17.81765774835027,-0.18630884834006978,0.6596471571420116,0.7450521297067221,0.25494787029404303
17.822591566713633,-0.12855971858809861,0.6478327983450017,0.74476044762329,0.2552395523774748
17.827525385077003,-0.18624429881780244,0.632400076353795,0.7448585829376693,0.2551414170630952
17.83245920344037,-0.1249163129684208,0.6219819168685118,0.744520046562767,0.2554799534379984
17.837393021803734,-0.1802135753079371,0.6028265890691601,0.7445740357400163,0.2554259642607518
17.8423268401671,-0.1255993831647357,0.5831817252240856,0.7440632602119259,0.25593673978884435
17.847260658530466,-0.17988054251613506,0.5699262603045315,0.7434117575398183,0.2565882424609545
17.852194476893835,-0.1267200305745461,0.5520456985912157,0.7431578728467187,0.2568421271540555
17.857128295257198,-0.17913324855234314,0.5466002902859484,0.7433417709118467,0.2566582290889296
17.862062113620564,-0.12636237540495707,0.5521772686722369,0.7426837302175926,0.25731626978318495
17.86699593198393,-0.1799194511632068,0.5662372644263235,0.7424186206165593,0.25758137938421954
17.871929750347295,-0.13123568950340206,0.5777712346362629,0.7430616959447525,0.2569383040560265
17.876863568710665,-0.18536342108023351,0.5875126720306628,0.7422171884015105,0.25778281159926897
17.88179738707403,-0.13228460825125596,0.5785422937134971,0.7421541603442278,0.2578458396565525
17.886731205437393,-0.18392560488218865,0.5657676854554287,0.7420901301347514,0.25790986986602815
17.89166502380076,-0.13408435901628904,0.5502831147562888,0.7424187352114742,0.2575812647893049
17.896598842164124,-0.18463796760079132,0.5565081414374258,0.7425262823121764,0.2574737176886023
17.901532660527494,-0.1329941321568368,0.5759687614988842,0.7430674280047301,0.2569325719960479
17.90646647889086,-0.1811874136017723,0.5882844244822074,0.7427486900020246,0.2572513099987529
17.911400297254225,-0.13184608984030544,0.5875703072826772,0.7431490410765295,0.25685095892424625
17.91633411561759,-0.18021863977648855,0.5900260430272816,0.7434373999590099,0.25656260004176706
17.921267933980953,-0.130912234067519,0.611642598285059,0.7432487120006523,0.2567512880001262
17.926201752344323,-0.18081059062756755,0.6203000551866741,0.7432463195136269,0.2567536804871531
17.93113557070769,-0.1313574045078514,0.6075353070292715,0.7428672096740346,0.2571327903267462
17.936069389071054,-0.18043285204810375,0.5966154576553858,0.7432886251128593,0.25671137488792267
17.94100320743442,-0.13175276304473343,0.5715350869786858,0.7432841323009398,0.2567158676998434
17.945937025797786,-0.18130028546654317,0.5534323141753416,0.7435918204948987,0.25640817950588557
17.95087084416115,-0.13289059336885936,0.5373149902732531,0.7431569348787687,0.2568430651220165
17.955804662524518,-0.18293298590656673,0.5237299141789694,0.7421053701565172,0.25789462984426903
17.960738480887883,-0.1360895083948213,0.5250122751347684,0.7421390945580671,0.2578609054427194
17.96567229925125,-0.18478300076289478,0.5259447423085483,0.7426182094384811,0.25738179056230615
17.970606117614615,-0.13438271404151933,0.5259641754591101,0.7424678279000658,0.2575321721007216
17.975539935977984,-0.18226036138381269,0.5173017142884689,0.7421160460748497,0.2578839539259383
17.98047375434135,-0.13374610996123854,0.5081178598575311,0.7422099052364368,0.25779009476435094
17.985407572704712,-0.18382086278458531,0.5071255183770333,0.7420903746130079,0.2579096253877803
17.99034139106808,-0.13260410912402135,0.5133726071977496,0.7421694331756086,0.2578305668251797
17.995275209431444,-0.1817688907319973,0.5305225019797618,0.7417761773830597,0.2582238226177289
18.000209027794813,-0.13162321323525425,0.5417492788743641,0.7417523747019692,0.2582476252988203
18.00514284615818,-0.18000456173397716,0.5508374692294404,0.7419527134474397,0.25804728655334996
18.010076664521545,-0.12995307416617685,0.5638934902914685,0.74191094315187,0.25808905684892003
18.015010482884907,-0.1797466962931057,0.5870830824128785,0.7420270816905089,0.2579729183102817
18.019944301248273,-0.12947362403802423,0.5983189599725184,0.7421265112666654,0.25787348873412536
18.024878119611643,-0.17800588466909167,0.5979798525889781,0.7417018552231113,0.2582981447776797
18.02981193797501,-0.12882169187846138,0.6032383902619496,0.7415966541713336,0.2584033458294578
18.034745756338374,-0.17939944412722414,0.6061225217430244,0.7421690725877003,0.2578309274130917
18.03967957470174,-0.1302311731474935,0.5940892847344661,0.7415396932932399,0.2584603067075518
18.044613393065102,-0.18100714145564273,0.575795219100593,0.7414965287452645,0.25850347125552825
18.04954721142847,-0.13072057261086695,0.5503467247285543,0.7410335997411528,0.25896640025964024
18.054481029791837,-0.18134942855169567,0.5237294014234323,0.7409584179220049,0.2590415820787893
18.059414848155203,-0.13057830624747452,0.5049624832210196,0.7411513358605036,0.2588486641402912
18.06434866651857,-0.1800229095994636,0.49197778608228726,0.7413379940975663,0.25866200590323024
18.069282484881935,-0.13063296030893087,0.47398894327495716,0.74184544235913,0.25815455764166756
18.074216303245304,-0.18060288117802004,0.46254753900050605,0.7412895878854422,0.2587104121153566
18.079150121608667,-0.1303969555989425,0.4591374327277392,0.7410330333552397,0.2589669666455605
18.084083939972032,-0.1802612832200409,0.46208916918983517,0.7406175657414051,0.25938243425939744
18.089017758335398,-0.12933555224607698,0.4771063746892903,0.7405200849870187,0.259479915013784
18.093951576698764,-0.17831908211894223,0.4809981261082512,0.7405679655981785,0.2594320344026222
18.098885395062133,-0.12821367186248067,0.46991080318723133,0.7405781437145385,0.2594218562862615
18.1038192134255,-0.1798841074583281,0.46015208199819846,0.7398157218460705,0.26018427815472905
18.10875303178886,-0.12986952585852923,0.4533016541071927,0.7394387605142845,0.2605612394865154
18.113686850152227,-0.17860326811329044,0.45413245199670504,0.7388117513042277,0.2611882486965712
18.118620668515593,-0.12813717107634381,0.4669760397486473,0.7393362838665546,0.2606637161342442
18.123554486878962,-0.179128229526595,0.4732922404498439,0.7392130725777674,0.2607869274230316
18.12848830524233,-0.12963819567631563,0.4689915056873737,0.738534852182276,0.26146514781852337
18.133422123605694,-0.17900259137337357,0.46045357374545476,0.7389078356072958,0.26109216439350486
18.138355941969056,-0.12908731841052387,0.46228092330497406,0.7393626400991512,0.26063735990164977
18.143289760332422,-0.18287124616318465,0.46744871828642204,0.7390859592577101,0.2609140407430926
18.14822357869579,-0.13405747278999497,0.47953951860865873,0.7391935813061399,0.2608064186946647
18.153157397059157,-0.1870050742006806,0.48508251006689335,0.7393937614011812,0.26060623859962534
18.158091215422523,-0.13422801596527884,0.49672404335010173,0.7391495632308986,0.26085043676991
18.16302503378589,-0.1858391056447157,0.5090731757768389,0.7392951474207088,0.2607048525801021
18.167958852149255,-0.13171939464672994,0.5075353411990128,0.739298499229665,0.2607015007711487
18.17289267051262,-0.18081646354254707,0.49490053665743466,0.739078439884806,0.2609215601160083
18.177826488875986,-0.12358956437388638,0.48321006973914016,0.7392697876340643,0.26073021236674965
18.182760307239352,-0.1742939436635049,0.46898794349431966,0.7389848257142388,0.26101517428657406
18.187694125602718,-0.12527124186341548,0.4573671709530036,0.7385989439064591,0.2614010560943538
18.192627943966084,-0.18306923788676946,0.45883238139364835,0.7379473498643138,0.262052650136498
18.197561762329453,-0.1337572995813701,0.46689161758877146,0.738153812911187,0.2618461870896251
18.202495580692815,-0.1840071360308183,0.4868131494292929,0.737642526830235,0.2623574731705772
18.20742939905618,-0.12839077429657433,0.5023329123070222,0.7382025281270606,0.2617974718737515
18.212363217419547,-0.18189981200355199,0.5150068173950468,0.737751293373649,0.26224870662716265
18.217297035782913,-0.12630245943794297,0.5201719775771578,0.7380562431110923,0.2619437568897198
18.222230854146282,-0.17500555481637592,0.5232611161923927,0.7383156729948549,0.26168432700595745
18.227164672509648,-0.1285686463631061,0.539362832445037,0.7381080660515253,0.26189193394928867
18.232098490873014,-0.17647071676089202,0.5441026932492565,0.7380243757955656,0.26197562420524895
18.237032309236376,-0.13012005995586537,0.538124545689985,0.7386301824911812,0.261369817509634
18.241966127599742,-0.17577398870083816,0.5370321138446993,0.7385701661890731,0.26142983381174384
18.24689994596311,-0.12730951553174175,0.5313448638315937,0.7382492494290689,0.2617507505717472
18.251833764326477,-0.17966327171477572,0.5143071398409045,0.73798616434729,0.2620138356535241
18.256767582689843,-0.14092754427167167,0.5112739497826411,0.7383820430970011,0.2616179569038124
18.26170140105321,-0.1859232104488039,0.5058378612390305,0.7387217723930875,0.26127822760772773
18.26663521941657,-0.13139322774273915,0.5002687690768891,0.7393614658901941,0.2606385341106219
18.27156903777994,-0.1699037733422478,0.5041582350196524,0.7389962908689606,0.2610037091318577
18.276502856143306,-0.11904367316964473,0.5056056728705619,0.7387422822432219,0.2612577177575978
18.281436674506672,-0.16795973265803887,0.5171796731886262,0.7390053984398739,0.2609946015609471
18.286370492870038,-0.12297034867931947,0.524330653858574,0.7390161529352227,0.260983847065596
18.291304311233404,-0.18177557282703113,0.525305219822338,0.7392985684170031,0.26070143158381304
18.296238129596766,-0.12755852930829326,0.5282569068920219,0.7396925033608346,0.26030749663997843
18.301171947960135,-0.17849762689331466,0.5298085226017667,0.7399812141632939,0.26001878583751553
18.3061057663235,-0.12562304648153866,0.5264552482869518,0.739844379445925,0.26015562055487956
18.311039584686867,-0.17957766699020083,0.5231725707304128,0.7397056281817967,0.2602943718190037
18.315973403050233,-0.1283591434482565,0.5237839750870443,0.7390320009486833,0.2609679990521165
18.3209072214136,-0.18164458698163824,0.5221969722348113,0.7389038847827148,0.26109611521808546
18.325841039776968,-0.12321319857771826,0.5173940663547698,0.7388977385279917,0.2611022614728092
18.33077485814033,-0.17257414510324354,0.5251426309005061,0.7396489184838648,0.2603510815169369
18.335708676503696,-0.12686638523776483,0.5431440035697942,0.7392782975894775,0.26072170241132503
18.340642494867062,-0.17560786989757016,0.5541142040308664,0.7398411694421779,0.26015883055862465
18.345576313230428,-0.11308491022117863,0.5698965045483875,0.7393936120617818,0.26060638793901986
18.350510131593797,-0.16209941746383882,0.6212765892832776,0.7392194085379922,0.26078059146280824
18.355443949957163,-0.11770798836240391,0.6639543671388921,0.7394627818720565,0.2605372181287436
18.360377768320525,-0.1710292657259178,0.6905240455844855,0.7399099022336693,0.26009009776712966
18.36531158668389,-0.11887084967115957,0.70519264079666,0.7398505997391496,0.2601494002616469
18.370245405047257,-0.16346205191185922,0.7025713157033132,0.7399053914026901,0.26009460859810823
18.375179223410626,-0.11216862863740527,0.7038115008782875,0.7402005275329434,0.2597994724678591
18.380113041773992,-0.1602873539501385,0.6950682773548215,0.7403835745137064,0.2596164254871001
18.385046860137358,-0.1182304582370128,0.6849251014394396,0.7409038935975044,0.2590961064033058
18.38998067850072,-0.1691592221921811,0.6719253581874082,0.7408681541178129,0.2591318458830009
18.394914496864086,-0.09921332119409118,0.6746038067616746,0.7412495566517289,0.2587504433490876
18.399848315227455,-0.15570109727009135,0.6787126609979847,0.740675482105349,0.2593245178954696
18.40478213359082,-0.10512474154624844,0.6787053562875863,0.7408460617059922,0.25915393829482825
18.409715951954187,-0.1602105584380253,0.6822070108609494,0.740828880732034,0.2591711192687878
18.414649770317553,-0.1048399481420499,0.6783498528003358,0.7407638670382819,0.25923613296254083
18.41958358868092,-0.1571749154276754,0.6629125261832982,0.7405700381653176,0.25942996183550643
18.424517407044284,-0.09056961143355637,0.6412056494243538,0.7407412896951908,0.2592587103056341
18.42945122540765,-0.14561504103665132,0.6247755568368587,0.7403015708235634,0.25969842917726277
18.434385043771016,-0.09074021881761524,0.6133309207485574,0.7403327166391318,0.2596672833616946
18.43931886213438,-0.1506436939808119,0.5937415680303987,0.740137127615297,0.2598628723855297
18.444252680497748,-0.09143673170392069,0.5802377431706339,0.7395539590791119,0.2604460409217144
18.449186498861117,-0.1379939599162393,0.576299886265049,0.7397684531045705,0.26023154689625577
18.45412031722448,-0.08167095491099813,0.5643307782549715,0.7392920337253102,0.2607079662755152
18.459054135587845,-0.14502849523765218,0.5517738906345414,0.7393312269769902,0.2606687730238346
18.46398795395121,-0.08456573140438975,0.5459105164679414,0.7391934704152173,0.2608065295856067
18.468921772314577,-0.14564328534677182,0.5521359693159905,0.739659153520671,0.2603408464801513
18.473855590677946,-0.08773339780032435,0.5783259449595226,0.7399956442597655,0.2600043557410551
18.478789409041312,-0.13939637399642993,0.6173038856656782,0.7401750753639829,0.25982492463683604
18.483723227404678,-0.09408933254108488,0.6517409353103851,0.7399326413834082,0.2600673586174097
18.48865704576804,-0.1484834784275016,0.6704709484747557,0.7399570287194648,0.2600429712813521
18.493590864131406,-0.09603570806028276,0.6845201020967714,0.7403850076935484,0.2596149923072664
18.498524682494775,-0.1486111393333824,0.6919615569372262,0.740519235340024,0.2594807646607895
18.50345850085814,-0.09262589731081937,0.6932577719774451,0.7409966664948504,0.2590033335059608
18.508392319221507,-0.15917142452728716,0.6818688179277379,0.7412550602843774,0.25874493971643225
18.513326137584873,-0.0957943518434724,0.6724801971339783,0.7409644474669801,0.25903555253382804
18.518259955948235,-0.1566712629384104,0.6567643432555976,0.7407645605907266,0.25923543941008026
18.523193774311604,-0.10674020339147283,0.6446199882960522,0.7402463853833191,0.25975361461748625
18.52812759267497,-0.16131940157968258,0.6406385680448904,0.7406004090288851,0.2593995909719189
18.533061411038336,-0.09418754778920008,0.6351927199547767,0.7401683310328196,0.25983166896798254
18.5379952294017,-0.15969221401972344,0.6253406671789451,0.7397546736820629,0.26024532631873787
18.542929047765067,-0.08434043513965073,0.6164147508469372,0.7398962210940573,0.2601037789067427
18.547862866128433,-0.14536928206473057,0.6003917915578816,0.7395712639098079,0.26042873609099126
18.5527966844918,-0.08359200971776506,0.5820344072132548,0.7396958904594494,0.26030410954134975
18.557730502855165,-0.14776510534625964,0.5689069652609509,0.739188522877215,0.2608114771235835
18.56266432121853,-0.08728283806375198,0.5661844041970117,0.7390854784782873,0.2609145215225119
18.567598139581897,-0.14441834654878868,0.5570103187188663,0.7388999795051504,0.2611000204956488
18.572531957945266,-0.08364703084600747,0.5414727871669904,0.7389054922790217,0.26109450772177817
18.57746577630863,-0.14794239488279184,0.5471180060544364,0.7383543154045966,0.26164568459620424
18.582399594671994,-0.07751865354155543,0.5564871365539704,0.738043658215911,0.2619563417848908
18.58733341303536,-0.1479773002109647,0.5755949427599181,0.7378586929185551,0.2621413070822479
18.592267231398726,-0.07444870065451252,0.611422344284059,0.7372898370841804,0.26271016291662364
18.597201049762095,-0.1450179717309642,0.6338246080974399,0.7371056063788763,0.26289439362192946
18.60213486812546,-0.07223539562707526,0.6460478994356673,0.7375659960555438,0.26243400394526417
18.607068686488827,-0.1403658867078054,0.6500953765941881,0.7380872203140276,0.26191277968678245
18.61200250485219,-0.07029943850254657,0.649326204622762,0.7376794186679063,0.2623205813329063
18.616936323215555,-0.14491123183285162,0.6505127461616169,0.7375484983563845,0.2624515016444321
18.621870141578924,-0.07561219950392503,0.6547244693919616,0.7379106632350427,0.26208933676577745
18.62680395994229,-0.14742094784759832,0.6620489529951974,0.7386551623150607,0.2613448376857641
18.631737778305656,-0.07678876634392838,0.6707216177291968,0.7385367609293957,0.26146323907143304
18.63667159666902,-0.14665833872542158,0.6807125309245993,0.7385599601426398,0.26144003985818826
18.641605415032387,-0.08257307640097665,0.6791931779502781,0.7387426415366828,0.2612573584641434
18.646539233395753,-0.15149749171019042,0.6752103605040598,0.738802772248803,0.26119722775202225
18.65147305175912,-0.07104072398457408,0.6658832715134184,0.7386021435819248,0.26139785641889957
18.656406870122485,-0.15387144924594906,0.6487973552959363,0.7385985211491718,0.26140147885165127
18.66134068848585,-0.07949852603394039,0.6364474024072697,0.7380199445446047,0.26198005545621766
18.666274506849216,-0.1501020398911446,0.618303411484477,0.7377098328664664,0.2622901671343565
18.671208325212586,-0.07463983585348384,0.6113480307617429,0.737149148079379,0.2628508519214445
18.676142143575948,-0.14987726182963082,0.615334474366447,0.736839526552839,0.2631604734479856
18.681075961939314,-0.06983870306709891,0.6242358495135559,0.7372886160337938,0.26271138396703114
18.68600978030268,-0.14103869236117547,0.62408145438982,0.7374314618889831,0.26256853811184355
18.690943598666045,-0.07548362354153591,0.614009918866839,0.7372118215999156,0.26278817840090746
18.695877417029415,-0.14707200976039878,0.5977972575302585,0.7370525469735212,0.2629474530272976
18.70081123539278,-0.08000961393267354,0.5864314983112922,0.7368221962253392,0.26317780377547545
18.705745053756143,-0.14904561481139225,0.5805195208695664,0.7366660525638309,0.26333394743698
18.71067887211951,-0.08444862087339557,0.5690574911598819,0.7370398281307322,0.2629601718700756
18.715612690482875,-0.146867767884023,0.5533588171370001,0.7369209946040874,0.26307900539671786
18.720546508846244,-0.08485944005227054,0.5384861499566509,0.7367758204908097,0.2632241795099943
18.72548032720961,-0.14514057805642996,0.5293951349174008,0.736500819739884,0.26349918026092195
18.730414145572976,-0.08402701111560455,0.5186867070565802,0.7363604138961948,0.2636395861046124
18.73534796393634,-0.14800796675423233,0.5016062044975892,0.7362684713233701,0.26373152867743926
18.740281782299704,-0.09062505146206137,0.4885544150525908,0.736180410116098,0.26381958988471343
18.745215600663073,-0.15011571925443812,0.47443520648255144,0.7359109786663697,0.2640890213344419
18.75014941902644,-0.10333451713471621,0.48008835082895773,0.7353901727183088,0.26460982728250193
18.755083237389805,-0.15408794113883678,0.48889981295650115,0.7355951901751518,0.2644048098256575
18.76001705575317,-0.09306440035723806,0.5132448518697764,0.7355504074022257,0.26444959259858364
18.764950874116536,-0.1500088587481286,0.5313274214025677,0.7358423266119685,0.2641576733888421
18.769884692479902,-0.08901437287358306,0.525029090860227,0.7354543777571618,0.2645456222436493
18.774818510843268,-0.1474220399525466,0.5162217311904748,0.7360900776860139,0.2639099223147984
18.779752329206634,-0.09117101506895418,0.5097884680541656,0.7356375144614887,0.26436248553932484
18.78468614757,-0.1528192653034083,0.5114389919840865,0.7359062896208717,0.2640937103799421
18.789619965933365,-0.09736283027989788,0.5131547039582428,0.7363263491244608,0.2636736508763532
18.794553784296735,-0.15768924092249112,0.5103663460913084,0.7367597115157829,0.26324028848503145
18.7994876026601,-0.1027134642639196,0.5077512328717027,0.7359936929414265,0.26400630705938694
18.804421421023463,-0.15930342142776308,0.5242551788583013,0.7356767960168276,0.2643232039839864
18.80935523938683,-0.10190649968554358,0.5458235098946459,0.7362157788912259,0.2637842211095877
18.814289057750194,-0.15918303101160514,0.5626092008082213,0.7367534527512969,0.26324654724951635
18.819222876113564,-0.09718052824702736,0.5789314132379759,0.7371092192302203,0.26289078077059236
18.82415669447693,-0.1511517572859511,0.5856897966097623,0.7366538142371762,0.2633461857636359
18.829090512840295,-0.09316841562407852,0.5898701279389258,0.7367386833188821,0.2632613166819289
18.834024331203658,-0.15119484223705656,0.5883883296035096,0.7363026798936053,0.26369732010720814
18.838958149567024,-0.09483023886722648,0.5830751774604592,0.7368485301937275,0.26315146980708864
18.843891967930393,-0.15054332474388135,0.568782806584868,0.7368401251167092,0.2631598748841093
18.84882578629376,-0.09315912206723474,0.5533713597028772,0.7363408175185452,0.26365918248227577
18.853759604657125,-0.1459628101381017,0.552557453792242,0.7366145328824752,0.26338546711834654
18.85869342302049,-0.09249611780198456,0.5568820799808074,0.7373549423022651,0.26264505769855906
18.863627241383853,-0.14655605434040578,0.5680172550151142,0.7372886883557291,0.26271131164509626
18.86856105974722,-0.0919655370497135,0.5807816824407529,0.7371416859475466,0.26285831405328
18.873494878110588,-0.1463887275270907,0.5877863773268704,0.7377015593480246,0.2622984406528021
18.878428696473954,-0.08995355736969923,0.5938579450752153,0.7374244417227389,0.2625755582780885
18.88336251483732,-0.14682414278201025,0.6140167840057079,0.736922618295323,0.26307738170550443
18.888296333200685,-0.09405557186909545,0.6288625253463414,0.736978914158272,0.2630210858425549
18.89323015156405,-0.15078249571043273,0.6276786630893779,0.7368211515187891,0.26317884848203726
18.898163969927417,-0.09504765165152759,0.6092326725152895,0.7367691445818062,0.2632308554190203
18.903097788290783,-0.15243480781979812,0.5925781354766327,0.7370427895945518,0.26295721040627335
18.90803160665415,-0.09506684277444735,0.5746713012584612,0.7367696776598197,0.26323032234100463
18.912965425017514,-0.15241738029069524,0.5535202396621091,0.7371612942610396,0.26283870573978324
18.91789924338088,-0.09807512387026401,0.5421231018912764,0.7372829994271511,0.26271700057367325
18.92283306174425,-0.15409565491007615,0.5563423421808871,0.7365977203143464,0.2634022796864803
18.92776688010761,-0.09711900830831385,0.5832772863309931,0.7361102224431574,0.26388977755767035
18.932700698470978,-0.15357921041909134,0.6002196231730433,0.7352787591306015,0.2647212408702274
18.937634516834343,-0.09696836972669465,0.6095276598662609,0.7352317701068491,0.26476822989398086
18.94256833519771,-0.15291937405507874,0.6032373505636288,0.7360077021613001,0.263992297839531
18.94750215356108,-0.09479491695743487,0.594632951985398,0.7359606333554356,0.26403936664539635
18.952435971924444,-0.15076743722120525,0.6047066304705622,0.7354765983232212,0.26452340167761174
18.957369790287807,-0.09311065038974523,0.6050327960172658,0.7352871715014143,0.26471282849941935
18.962303608651172,-0.148891912184392,0.599298811693252,0.7348626280978937,0.2651373719029403
18.96723742701454,-0.09464480914020328,0.591204251388856,0.7351762240562064,0.26482377594462814
18.972171245377908,-0.15119953996936475,0.5955243433591494,0.7356936526201394,0.26430634738069564
18.977105063741273,-0.09603337345525753,0.5927235449467926,0.7350507133700899,0.2649492866307456
18.98203888210464,-0.1534545922433989,0.5850997277618688,0.7347037159371215,0.26529628406371464
18.986972700468005,-0.09636145356773404,0.5714916639422847,0.7343938591714534,0.2656061408293821
18.991906518831367,-0.1541482037776019,0.5474966359213201,0.7344230159713888,0.2655769840294473
18.996840337194737,-0.09733417797791655,0.533302841902507,0.7345320148971395,0.2654679851036969
19.001774155558103,-0.15372789972031364,0.5284402568901284,0.7345650000461947,0.2654349999546427
19.00670797392147,-0.09684570151220732,0.5176380752675795,0.7347157449657997,0.2652842550350376
19.011641792284834,-0.15271742563535592,0.5111636283531914,0.7350417277842325,0.26495827221660545
19.0165756106482,-0.09721870882253228,0.5084946790676678,0.7352136469119747,0.26478635308886384
19.021509429011566,-0.15354957431432073,0.49839180640363223,0.7345163307362418,0.2654836692645967
19.02644324737493,-0.09584455965425881,0.4871928398229852,0.7344114446539536,0.2655885553468853
19.031377065738297,-0.1518520941484787,0.4803591380677901,0.7343628516609462,0.2656371483398925
19.036310884101663,-0.0928505904542083,0.47915360764940745,0.7350326012481985,0.264967398752641
19.04124470246503,-0.14811579675772799,0.4730534519937792,0.7350764557824185,0.26492354421842146
19.0461785208284,-0.09111564953189319,0.4804044178895083,0.7351911938461149,0.2648088061547256
19.051112339191764,-0.14891707238094556,0.5038732885704915,0.7351439448547743,0.2648560551460677
19.056046157555127,-0.0907073636588123,0.5224730099627645,0.7352628451149751,0.264737154885867
19.060979975918492,-0.14759034602697624,0.5444484391977222,0.7353255148986976,0.26467448510214603
19.065913794281858,-0.08861409175410058,0.5642971759498936,0.7347880746207902,0.2652119253800548
19.070847612645228,-0.14617836721338126,0.5757138514622477,0.734036787761566,0.2659632122392802
19.075781431008593,-0.0872529311710528,0.5809304045216964,0.7341690333912019,0.26583096660964556
19.08071524937196,-0.14484031940034137,0.5773322479298725,0.7341054866338645,0.26589451336698394
19.08564906773532,-0.08845038740582684,0.5809298716548605,0.7337949263524582,0.2662050736483927
19.090582886098687,-0.14701832474937493,0.5917679600734386,0.7335248574256898,0.2664751425751599
19.095516704462057,-0.09286877242301203,0.5998543020769065,0.733637327463775,0.2663626725370738
19.100450522825422,-0.14983229941490392,0.6014136109833833,0.7338793832296444,0.26612061677120336
19.10538434118879,-0.09311384568651151,0.580378330545296,0.7336048816046528,0.2663951183961946
19.110318159552154,-0.1470740122514339,0.5650843127573136,0.7332979409423572,0.2667020590584901
19.115251977915516,-0.09164454535075467,0.5559590520540754,0.7331398224913371,0.2668601775095095
19.120185796278886,-0.150847765473031,0.5565799132211988,0.7337833639722016,0.26621663602864487
19.12511961464225,-0.09243596808415305,0.5594465402494696,0.7335283537806404,0.26647164622020614
19.130053433005617,-0.152445588091334,0.5710975528834932,0.7324558489011685,0.2675441510996791
19.134987251368983,-0.09932780483638995,0.5807340944295261,0.7323304023075431,0.267669597693305
19.13992106973235,-0.15790841568867228,0.5867880759537991,0.7315726864188477,0.26842731358200156
19.14485488809572,-0.09891507122226142,0.6009963437056447,0.7311193976775112,0.26888060232334027
19.14978870645908,-0.15993239540661944,0.6160175921436885,0.7306288075993883,0.2693711924014646
19.154722524822446,-0.0964511201699331,0.619896832922188,0.7300002132922607,0.26999978670859365
19.159656343185812,-0.15689718678149597,0.6145877105159613,0.7309281948766554,0.2690718051242019
19.164590161549178,-0.09535356906078285,0.5974414071161875,0.7306090197260228,0.2693909802748366
19.169523979912547,-0.15056378098791673,0.5730776343022663,0.7304857833780849,0.2695142166227765
19.174457798275913,-0.09012010818444581,0.5595753836925083,0.7306002468415055,0.2693997531593565
19.179391616639275,-0.1520735772121204,0.5453076026763831,0.7311001474478396,0.2688998525530217
19.18432543500264,-0.09170206601162968,0.5407814274456973,0.7309964817171435,0.2690035182837173
19.189259253366007,-0.1530195403244688,0.5380640272204548,0.7304460101725684,0.26955398982829176
19.194193071729376,-0.08977307654354032,0.549926564434688,0.7307674434430733,0.2692325565577865
19.199126890092742,-0.14812884637453375,0.5615389958065155,0.7305013211217869,0.2694986788790728
19.204060708456108,-0.0935482879369625,0.5713829240065444,0.7308602306532397,0.2691397693476197
19.208994526819474,-0.1515404768380963,0.5750778094532861,0.73043255747111,0.26956744252974935
19.213928345182836,-0.09193106880755733,0.5733814597773883,0.7305785981867744,0.26942140181408497
19.218862163546206,-0.151722164681071,0.5591644774981244,0.730861982734896,0.2691380172659634
19.22379598190957,-0.09185091146716928,0.5387185902965528,0.7304216158688993,0.2695783841319609
19.228729800272937,-0.1486736520987472,0.5237204354560483,0.7301044495526026,0.2698955504482584
19.233663618636303,-0.09568531951119677,0.515658182737088,0.7298410151049999,0.27015898489586215
19.23859743699967,-0.1500902152999478,0.4999438286726731,0.7297251856832503,0.27027481431761335
19.243531255363035,-0.10110159005343373,0.4766652194708202,0.7294794283856768,0.27052057161518767
19.2484650737264,-0.15810076758551803,0.4545131845734808,0.7286295113309389,0.27137048866992436
19.253398892089766,-0.1092590866960326,0.44297796638240433,0.7281699700489342,0.2718300299519273
19.258332710453132,-0.1560533405006995,0.4500510993119009,0.7278737603254186,0.2721262396754431
19.263266528816498,-0.11028020681188994,0.45626163065767344,0.727918626050773,0.27208137395009013
19.268200347179867,-0.15933360973230218,0.4587540513013206,0.729335435612702,0.27066456438816267
19.27313416554323,-0.11035807163348908,0.46979008232356845,0.7291333742406485,0.2708666257602176
19.278067983906595,-0.15886088096296425,0.47064634914025866,0.7293954688776537,0.2706045311232141
19.28300180226996,-0.10380846674807082,0.4707731483220923,0.7297368907410826,0.2702631092597853
19.287935620633327,-0.1538137246676935,0.4718364739732282,0.7293062213985997,0.2706937786022657
19.292869438996696,-0.10294303648319758,0.4777239030108564,0.7292470498698614,0.27075295013100154
19.297803257360062,-0.15433101326416335,0.4774962428074469,0.729768352190849,0.27023164781001063
19.302737075723428,-0.10870052868266454,0.47550285887521127,0.7298770041794246,0.2701229958214315
19.30767089408679,-0.1595657375032429,0.46778573180002636,0.7295637764634358,0.27043622353741636
19.312604712450156,-0.12008597105808,0.45774119668965574,0.7295744645671098,0.27042553543373815
19.317538530813525,-0.15549010987000167,0.45155421755570485,0.7289748324715256,0.27102516752932265
19.32247234917689,-0.11908694210572236,0.4475361756323552,0.7288513386020994,0.27114866139875005
19.327406167540257,-0.15270025782022903,0.44965953159329713,0.7295301541395419,0.2704698458613082
19.332339985903623,-0.09974145624718549,0.45970452438759446,0.7292945293447137,0.270705470656137
19.337273804266985,-0.14663838500052429,0.46954101798039927,0.7289429799831268,0.27105702001772436
19.342207622630355,-0.103048475494608,0.4860874537155472,0.7294874184782847,0.27051258152256696
19.34714144099372,-0.14248974846783222,0.5003637309460978,0.7298894322168717,0.27011056778397835
19.352075259357086,-0.10071847381485377,0.5154873604923881,0.7298717717255616,0.27012822827528743
19.357009077720452,-0.13333666732842292,0.5294596706014147,0.7293013788098099,0.2706986211910384
19.361942896083818,-0.08632967165499089,0.5398035577133602,0.7288773494477967,0.2711226505530506
19.366876714447187,-0.13769482969352745,0.553099343220635,0.7288002066468319,0.27119979335401306
19.37181053281055,-0.09139917982973253,0.5672162144376722,0.7288771762591029,0.27112282374174596
19.376744351173915,-0.13315561970110967,0.577258860408103,0.7286138380204167,0.2713861619804363
19.38167816953728,-0.07072742128719695,0.5936288794638584,0.7288188535601529,0.2711811464407041
19.386611987900647,-0.11443698168459374,0.6117696071068418,0.729219371690452,0.27078062831040833
19.391545806264016,-0.05897495833218192,0.6221314751180066,0.7291655408967457,0.27083445910411785
19.396479624627382,-0.1185413578195523,0.6209641175784276,0.7295856721769336,0.2704143278239322
19.401413442990744,-0.07117182341190795,0.6148743379973595,0.7295560204587959,0.2704439795420725
19.40634726135411,-0.11638421599114013,0.6132546988360769,0.7293882082155991,0.2706117917852709
19.411281079717476,-0.059230632071680576,0.6004809893334025,0.7300380499718203,0.2699619500290509
19.416214898080845,-0.10741080851798991,0.5969282597785684,0.7297069706251565,0.27029302937571525
19.42114871644421,-0.050299273367565796,0.596458172401285,0.7297393325221654,0.2702606674787081
19.426082534807577,-0.10059674309495062,0.6021412010425816,0.7301916512580425,0.26980834874283194
19.43101635317094,-0.045078589044941116,0.6305121013274896,0.730296478067282,0.2697035219335927
19.435950171534305,-0.105258223900636,0.6437181008429946,0.73090180192914,0.26909819807173524
19.44088398989767,-0.036949554414932,0.6542940425024806,0.7307320753136524,0.2692679246872235
19.44581780826104,-0.08909409720007735,0.6597688796436089,0.730810275790259,0.26918972421061665
19.450751626624406,-0.033082561964776505,0.6621274199172481,0.7309952079224551,0.2690047920784196
19.455685444987772,-0.09439836885188554,0.667589649411855,0.7315138576231517,0.26848614237772267
19.460619263351138,-0.04731686049675393,0.6635707831787212,0.7316174055465813,0.2683825944542924
19.4655530817145,-0.09056950851823098,0.6494537018743709,0.7318918452680009,0.2681081547328718
19.47048690007787,-0.037957001789057664,0.6379003748591923,0.7326809141719548,0.26731908582891634
19.475420718441235,-0.0904556013228216,0.6296555967570173,0.7327452943679615,0.2672547056329077
19.4803545368046,-0.03380691710843406,0.6320963475435079,0.7328627965351565,0.267137203465711
19.485288355167967,-0.09199382504165507,0.6168824769899915,0.7327169451376312,0.2672830548632357
19.490222173531333,-0.04725276292809354,0.6101226701300453,0.732627347801808,0.26737265219905715
19.4951559918947,-0.0938376624198844,0.6120775772402394,0.7319729932218736,0.2680270067789898
19.500089810258064,-0.04336524163925848,0.620132960057218,0.731931857325069,0.26806814267579265
19.50502362862143,-0.0948482567895434,0.6321758863271465,0.7323265578529172,0.26767344214794264
19.509957446984796,-0.04957224560409415,0.6295218211394445,0.7321174306744953,0.26788256932636295
19.51489126534816,-0.09149324380657432,0.6143015054831974,0.7323265285996879,0.2676734714011685
19.51982508371153,-0.041349175305834276,0.5979632061691159,0.7319900990448386,0.26800990095601696
19.524758902074893,-0.08252825374794576,0.5912688723962266,0.7317733443030956,0.26822665569775855
19.52969272043826,-0.04487692017580331,0.5953983377124623,0.7317193421508208,0.26828065785003186
19.534626538801625,-0.09873720333751157,0.608260252132601,0.7316200102507544,0.26837998975009664
19.53956035716499,-0.056444107436189626,0.6194430279153057,0.7320847686648088,0.2679152313360407
19.54449417552836,-0.09395538043047523,0.6362996135991916,0.7316245752444445,0.26837542475640475
19.549427993891726,-0.04425823283974537,0.6579938387477625,0.7315579389681744,0.2684420610326745
19.55436181225509,-0.09140440653632083,0.6754021929127261,0.7315555046688802,0.26844449533196796
19.559295630618454,-0.04694558825600134,0.6889835829645434,0.7313515732884519,0.26864842671239597
19.56422944898182,-0.09530056263065902,0.682042016310029,0.7306418138775878,0.2693581861232609
19.56916326734519,-0.04900106353388033,0.664030965859903,0.7310361349648096,0.2689638650360387
19.574097085708555,-0.08636413116890335,0.6587825023001386,0.7310265851555594,0.26897341484529
19.57903090407192,-0.052892204980846715,0.6601741821526272,0.7311023312433576,0.2688976687574931
19.583964722435287,-0.0955117521570115,0.6620081230968,0.7302740506087635,0.26972594939208855
19.58889854079865,-0.05381476970278014,0.6620905585670502,0.7300457372060438,0.26995426279480933
19.59383235916202,-0.09751599548704498,0.65916090278416,0.7299239363315755,0.2700760636692785
19.598766177525384,-0.04766258325511099,0.6657789800584791,0.7293421557997471,0.27065784420110894
19.60369999588875,-0.09159487900711832,0.6674668023077533,0.7289300966063128,0.2710699033945451
19.608633814252116,-0.031312810754470406,0.6637317916634606,0.728556923114854,0.2714430768860071
19.61356763261548,-0.08295312985114588,0.6505427844059869,0.7283335357294649,0.2716664642713986
19.61850145097885,-0.03728934451154745,0.6297795181253215,0.7284683767070697,0.2715316232937975
19.623435269342213,-0.09117009987074062,0.6061431625317156,0.727818812302327,0.27218118769854394
19.62836908770558,-0.04542999598242476,0.5882183630418168,0.7275277423034594,0.2724722576974159
19.633302906068945,-0.09013057556779197,0.5822798706380198,0.7273920697783771,0.27260793022250207
19.63823672443231,-0.031813703385382974,0.567999937571244,0.7276543966801065,0.2723456033207699
19.64317054279568,-0.0783671340373719,0.5566355274916394,0.7272960247176516,0.27270397528322293
19.648104361159046,-0.03469894519071435,0.5456353054519049,0.7277903293084108,0.27220967069246393
19.653038179522408,-0.09083446893336175,0.536673314793437,0.7276349092383251,0.2723650907625484
19.657971997885774,-0.03148396853387976,0.5211998183358155,0.7273613765491401,0.27263862345173256
19.66290581624914,-0.08543196737365352,0.5012695939518803,0.7273549598879842,0.27264504011288854
19.66783963461251,-0.021063917715503443,0.48411770311335806,0.7270254271646865,0.27297457283618703
19.672773452975875,-0.08127240097014513,0.4735710172038699,0.7262138746537983,0.2737861253470755
19.67770727133924,-0.015214874096309696,0.48208386331724606,0.7254190040639114,0.27458099593696295
19.682641089702603,-0.08688009669842554,0.47958313654577284,0.7257600812679439,0.2742399187329317
19.68757490806597,-0.02130488639839907,0.475675013053809,0.7261588965084715,0.273841103492404
19.692508726429338,-0.07818649386227929,0.48353128766599546,0.7271224382468909,0.27287756175398065
19.697442544792704,-0.015787592831888252,0.4908359094788268,0.7268950698227531,0.2731049301781146
19.70237636315607,-0.08826910571072986,0.5017190367133888,0.7265971563720709,0.27340284362879325
19.707310181519436,-0.034271329494936956,0.5058795762832742,0.7260822914796499,0.2739177085212114
19.7122439998828,-0.08961144626097842,0.5043019975276084,0.726060646893985,0.27393935310687356
19.717177818246167,-0.020892622723034392,0.5021578444563167,0.7261900580775739,0.27380994192328245
19.722111636609533,-0.08122541192273786,0.4906201073011382,0.7256209258052295,0.2743790741956271
19.7270454549729,-0.021610767339980696,0.4806432127352794,0.7249549930279804,0.2750450069728776
19.731979273336265,-0.08627280556149226,0.48311809039865267,0.7243858005963213,0.2756141994045382
19.73691309169963,-0.02096394692101071,0.48906778277547003,0.7241108544300525,0.2758891455708085
19.741846910063,-0.08345310670066394,0.48679618909586325,0.7233559570485747,0.2766440429522877
19.746780728426362,-0.0176190334221756,0.48954406750807467,0.7234104991992646,0.27658950080159694
19.751714546789728,-0.07848768774262146,0.48325017483497945,0.7236956908207152,0.2763043091801445
19.756648365153094,-0.016780332528794305,0.4733493935159511,0.7234634589501989,0.2765365410506588
19.76158218351646,-0.08476183121735187,0.47250095108219453,0.7233761579911457,0.27662384200971313
19.76651600187983,-0.01924322122839462,0.4682834020556744,0.7231244017192747,0.2768755982815852
19.771449820243195,-0.08840130520984506,0.4536505488112114,0.7233643898199965,0.27663561018086397
19.776383638606557,-0.026029309118277447,0.4420604447353266,0.723693948988915,0.27630605101194705
19.781317456969923,-0.09011971640567819,0.44120826259991164,0.7239518177897339,0.27604818221112815
19.78625127533329,-0.02739820293512845,0.4509339507136667,0.7247154083188136,0.27528459168204855
19.791185093696658,-0.08979099982869355,0.4617400571734936,0.72515544537078,0.2748445546300828
19.796118912060024,-0.022524995713225353,0.4793119707022174,0.7247442776360146,0.27525572236484824
19.80105273042339,-0.08340075854759117,0.494238935085179,0.7249888359816916,0.27501116401917103
19.805986548786755,-0.010292964289782743,0.49821797723088707,0.725150056515919,0.2748499434849439
19.810920367150118,-0.07585055426866409,0.5061423119140449,0.7258030236716023,0.27419697632925966
19.815854185513487,-0.011506491761014677,0.5152553239092582,0.7254085468607662,0.2745914531400955
19.820788003876853,-0.07827333459789021,0.5152420967961493,0.725070850752503,0.27492914924835893
19.82572182224022,-0.014277112238913812,0.5064431857283255,0.7249949356725677,0.27500506432829336
19.830655640603585,-0.08161194147470485,0.5056394601616571,0.725236024569403,0.27476397543145803
19.83558945896695,-0.013553201536068458,0.5087366992725356,0.7255908154425166,0.2744091845583473
19.840523277330316,-0.0829343710389615,0.49514861555438855,0.7257044922788981,0.2742955077219674
19.845457095693682,-0.011416113864906263,0.4891531693296139,0.7257479191413246,0.27425208085954333
19.850390914057048,-0.08169505169795332,0.48587209293122613,0.7256199185300173,0.2743800814708525
19.855324732420414,-0.012583436463180908,0.505618616018866,0.7255028305824243,0.27449716941844754
19.86025855078378,-0.08464526228121465,0.5162741386261162,0.7256862648586978,0.2743137351421758
19.86519236914715,-0.014458816466451106,0.5318769161630166,0.7261998741566577,0.27380012584421626
19.870126187510515,-0.08363556978076674,0.551611482906702,0.7262832719313337,0.2737167280695413
19.875060005873877,-0.010020045989932162,0.5608143576597794,0.727049573137117,0.2729504268637588
19.879993824237243,-0.08087845562133186,0.5730051368410808,0.7271823633683087,0.2728176366325682
19.88492764260061,-0.011281648711182264,0.5823878533239494,0.7268485585521379,0.2731514414487385
19.889861460963978,-0.08367448646969843,0.57468592031957,0.7267399099082748,0.27326009009260066
19.894795279327344,-0.01315380252802897,0.5775202908591263,0.7261219970635576,0.27387800293731795
19.89972909769071,-0.08299296873633519,0.5850720161126743,0.7261685638244362,0.2738314361764392
19.904662916054072,-0.010369949687840085,0.5847789697831353,0.7265410045858641,0.2734589954150103
19.909596734417438,-0.08138957893199503,0.5776487118616831,0.7263638726124069,0.2736361273884656
19.914530552780807,-0.007988107167679854,0.5728030078893879,0.7264408025020478,0.2735591974988246
19.919464371144173,-0.0782410706912126,0.5699905780511765,0.7265387726687809,0.2734612273320936
19.92439818950754,-0.005028059307618582,0.5645664842176042,0.7266806449538983,0.27331935504697763
19.929332007870904,-0.0795638535929581,0.559046376886927,0.727161049304802,0.27283895069607556
19.934265826234267,-0.006953749156008557,0.5696023639992098,0.727231843969469,0.27276815603140914
19.939199644597636,-0.08046351198419406,0.5772073269228037,0.7269352548520183,0.27306474514886164
19.944133462961002,-0.005319907540608506,0.5795563005566173,0.7272020221861769,0.2727979778147037
19.949067281324368,-0.0784101586746405,0.576366815105593,0.7276620885616042,0.27233791143927744
19.954001099687734,-0.002962782584068893,0.5725096401670466,0.7281225261766795,0.27187747382420274
19.9589349180511,-0.07661387284682349,0.5692012555301066,0.7281436709450045,0.27185632905587837
19.96386873641447,-0.003137188569931548,0.5791029976764466,0.7277047181157306,0.2722952818851526
19.96880255477783,-0.07649665109302435,0.5867652367877806,0.7277243582539178,0.27227564174696595
19.973736373141197,-0.004556339103054392,0.5936727035190641,0.7278337147924683,0.27216628520841607
19.978670191504563,-0.0769620764001334,0.586487138427881,0.727735907605172,0.2722640923957126
19.98360400986793,-0.0037364827859176896,0.5706997228351888,0.7278467568506569,0.2721532431502276
19.988537828231298,-0.07786353656486406,0.5602734012124784,0.7275885638889268,0.2724114361119575
19.993471646594664,-0.005257426299936414,0.5700646363365308,0.7275448466139516,0.2724551533869336
19.998405464958026,-0.07737839718981102,0.5741746380254777,0.7275645060937355,0.27243549390714994
20.00333928332139,-0.006144611556260084,0.5736243085396058,0.7272204035968275,0.2727795964040586
20.008273101684757,-0.07853091545817949,0.5690750462474375,0.726724625297619,0.2732753747032675
20.013206920048127,-0.005126972396829057,0.550888411690756,0.726759836872902,0.2732401631279852
20.018140738411493,-0.07757807565041672,0.5358304428798981,0.7277132559890889,0.2722867440117979
20.02307455677486,-0.005937208621968683,0.5357594651296439,0.7279528144159161,0.27204718558497154
20.028008375138224,-0.0765907568404344,0.5428814319812809,0.7280234359986738,0.27197656400221376
20.032942193501587,-0.003935724556497658,0.5523414246427937,0.7275033363859293,0.27249666361495856
20.037876011864952,-0.07542203654674007,0.5559242959570001,0.7272250822311938,0.2727749177696943
20.04280983022832,-0.0040687259797642025,0.5641707703246699,0.7263860910390251,0.2736139089618637
20.047743648591688,-0.07537917958415542,0.5705030440428043,0.7259621147715136,0.27403788522937617
20.052677466955053,-0.003950871577592818,0.5638370295128354,0.7263637750880164,0.2736362249128742
20.05761128531842,-0.07344385634661385,0.551365018936813,0.7257672024886287,0.27423279751226287
20.06254510368178,-0.0025038756762349257,0.5403471192616734,0.7257932744255966,0.2742067255752962
20.06747892204515,-0.0732544058892505,0.5451724628734419,0.7254603646997906,0.2745396353011033
20.072412740408517,-0.0029094806004757914,0.5488992817197383,0.7251800677678653,0.2748199322330292
20.077346558771882,-0.07472061667436408,0.5557327589906014,0.7250924857204317,0.27490751428046434
20.08228037713525,-0.00600044297255963,0.55963967884873,0.7249781406311075,0.2750218593697904
20.087214195498614,-0.07630713518836303,0.5548670019913297,0.7251977701066089,0.2748022298942911
20.09214801386198,-0.007037665326992353,0.5493492622942995,0.7253184915577154,0.2746815084431825
20.097081832225346,-0.07944571261923818,0.548285863883278,0.725927269661421,0.27407273033947605
20.10201565058871,-0.008787363332095812,0.5555448709429336,0.726120911024437,0.27387908897645913
20.106949468952077,-0.08001597573982874,0.5728525625409457,0.7255364562507687,0.27446354375012755
20.111883287315443,-0.005931756012876366,0.5904196372079464,0.725229808026635,0.2747701919742605
20.116817105678813,-0.07636326460629783,0.6063742833858885,0.725029116876839,0.27497088312405615
20.12175092404218,-0.0016499837301044674,0.6179469161267145,0.7249517189872339,0.27504828101366136
20.12668474240554,-0.07459582556529248,0.6127260119265662,0.724805209968969,0.27519479003192676
20.131618560768906,0.0002955642383228696,0.6087917820685727,0.7247891671743695,0.2752108328265271
20.136552379132272,-0.0698993882560763,0.5949462961727651,0.7245866655247969,0.2754133344761005
20.14148619749564,-0.0007669157741590559,0.5685562587637766,0.7249169528747709,0.2750830471261287
20.146420015859007,-0.07161129708670226,0.5476590908979572,0.7254763932825571,0.27452360671834347
20.151353834222373,-0.0065564213726183465,0.5242676262684489,0.7253268111952654,0.27467318880563624
20.156287652585736,-0.0747414614876098,0.4990560647914409,0.7250611417620899,0.27493885823881437
20.1612214709491,-0.0070405651805849215,0.48484600262998034,0.7256708458920634,0.27432915410884284
20.16615528931247,-0.0745350293110698,0.49253764951735696,0.7255396238253802,0.2744603761755287
20.171089107675837,-0.008233463191757981,0.5064304640890043,0.7258983065167073,0.2741016934842039
20.176022926039202,-0.0760645769900969,0.5201792087600399,0.7250871722008853,0.2749128278000252
20.180956744402568,-0.013012540591325363,0.5486033692790456,0.7254123715730253,0.27458762842788437
20.18589056276593,-0.0801552281709858,0.5719628691909558,0.7250569704697776,0.27494302953113203
20.1908243811293,-0.019604064642340668,0.5891656122860008,0.7252117595778051,0.27478824042310374
20.195758199492666,-0.08291099585968627,0.5948922127790365,0.7251998119927734,0.27480018800813527
20.20069201785603,-0.01936410410139252,0.5925173534443345,0.7244580268553403,0.27554197314556783
20.205625836219397,-0.08303856317994346,0.57925609555345,0.7249268548514807,0.2750731451494274
20.210559654582763,-0.025643543715308522,0.5685448814069451,0.7257011384769487,0.274298861523959
20.215493472946132,-0.07816838746887478,0.5719490357618305,0.7251140474571077,0.2748859525437997
20.220427291309495,-0.011403909004897345,0.5685936079498538,0.724868495711779,0.2751315042891289
20.22536110967286,-0.0736144777086505,0.5599304007944472,0.7248257019194206,0.2751742980814884
20.230294928036226,-0.012250423108892704,0.5643316594036737,0.7249986297058557,0.27500137029505384
20.235228746399592,-0.07403565635824594,0.565494451777593,0.7250264725879824,0.2749735274129288
20.24016256476296,-0.016173377680628775,0.5739738641245741,0.7255063554362551,0.2744936445646575
20.245096383126327,-0.07683454184128438,0.578416726128372,0.725315974109693,0.2746840258912193
20.25003020148969,-0.016298553598566204,0.5794882134209923,0.7247502808174517,0.27524971918345914
20.254964019853055,-0.07068862989147924,0.5905109956193676,0.7237450640489489,0.2762549359519606
20.25989783821642,-0.004671926164728064,0.5974530087939275,0.723624857515791,0.2763751424851188
20.26483165657979,-0.06903770811896733,0.592807609614083,0.7230865682378008,0.27691343176311084
20.269765474943156,-0.011511196637489913,0.5966337990137245,0.7235590811098679,0.2764409188910455
20.274699293306522,-0.0732873699312056,0.6065445683766976,0.7232114879490426,0.276788512051872
20.279633111669888,-0.010892992071378615,0.6074317845804716,0.7230318512041017,0.2769681487968144
20.28456693003325,-0.067916353083824,0.6032420593153478,0.722793102134146,0.2772068978667694
20.28950074839662,-0.005415337078837101,0.5830686676491603,0.7227563120291077,0.27724368797180476
20.294434566759985,-0.06243602522234142,0.5617685852951084,0.722934477768861,0.277065522232049
20.29936838512335,-0.0042532495226742075,0.5357840244138786,0.7233262216386938,0.2766737783622121
20.304302203486717,-0.06199600309331544,0.5130402319321165,0.723367700546618,0.2766322994542843
20.309236021850083,-0.0030259615069660795,0.5094103065846916,0.7228252118159336,0.27717478818496416
20.31416984021345,-0.05901012843508843,0.5208326238855672,0.722520611920327,0.2774793880805677
20.319103658576815,-0.0017763852349443221,0.5418430160961366,0.7227052164289227,0.27729478357197285
20.32403747694018,-0.04898649432385973,0.572518243876983,0.7229328655458572,0.27706713445503917
20.328971295303546,0.009113819379033612,0.5969527861128473,0.7231371421421059,0.2768628578587913
20.333905113666912,-0.04270778437499304,0.6186713762529767,0.7231960992122584,0.2768039007886393
20.33883893203028,0.0004897527876505637,0.6285001071004639,0.7230514208600297,0.2769485791408684
20.343772750393644,-0.05221924978520569,0.631359649824445,0.7229905965996108,0.277009403401287
20.34870656875701,0.009800826817946988,0.6501786160352434,0.7227478584207429,0.27725214158015404
20.353640387120375,-0.04683691351983782,0.6547909486370814,0.7227816836889619,0.27721831631193444
20.35857420548374,0.0009373895244442165,0.6597532665851932,0.7230414988219325,0.2769585011789628
20.36350802384711,-0.05171679787708449,0.6603634852110623,0.7232635874618328,0.27673641253906045
20.368441842210476,0.003786771420301278,0.6637916560378677,0.7233178153867718,0.276682184614121
20.373375660573842,-0.04981990575145979,0.6642401611853979,0.7234736776282058,0.27652632237269126
20.378309478937204,0.004985249947558552,0.6502675355968214,0.7235123945584191,0.27648760544248224
20.38324329730057,-0.0517655841009687,0.6430585550602895,0.7234478196553815,0.2765521803455236
20.38817711566394,-0.011661972794065924,0.632052885441243,0.7233152674519014,0.2766847325490071
20.393110934027305,-0.05915749765603826,0.6172555515468666,0.7234964107597874,0.2765035892411238
20.39804475239067,-0.016259294173224234,0.608562593543422,0.7236316113271773,0.27636838867373614
20.402978570754037,-0.06957851914669581,0.5973865908575016,0.7241434295199585,0.27585657048095674
20.4079123891174,-0.024977866254254105,0.5839000120251838,0.723921012351586,0.2760789876493311
20.41284620748077,-0.06449096635705949,0.5739403185934812,0.7243160159580738,0.2756839840428443
20.417780025844134,-0.026248972995724772,0.5614268722007612,0.7249307399093774,0.2750692600915422
20.4227138442075,-0.0702839459161605,0.5576359006962103,0.7245656011718304,0.2754343988290902
20.427647662570866,-0.02620533439533443,0.5643752502416242,0.7253979468534252,0.27460205314749636
20.432581480934232,-0.06792211230104053,0.5788046768155126,0.7257392704868192,0.27426072951410274
20.4375152992976,-0.03108478613589795,0.5867899870033914,0.7252610839184093,0.27473891608251344
20.442449117660964,-0.06939458388731888,0.5928039452400248,0.7256524793804445,0.27434752062047824
20.44738293602433,-0.020622431323199342,0.6070318277812139,0.7254642588317202,0.27453574116920193
20.452316754387695,-0.06678464067712088,0.6187087800818885,0.7251966047381205,0.27480339526280084
20.45725057275106,-0.0319731705262428,0.6258778186248717,0.7245849193913111,0.27541508060960973
20.46218439111443,-0.07720172227036776,0.6387974229438207,0.7250551364901735,0.2749448635107469
20.467118209477796,-0.02212674765061167,0.6502176275728493,0.7248557454755001,0.2751442545254185
20.47205202784116,-0.05840948020182928,0.65469521385804,0.7248846771080537,0.27511532289286356
20.476985846204524,-0.03225772192350974,0.6481132976902156,0.7253478115130122,0.2746521884879032
20.48191966456789,-0.07681669646532312,0.6384033429055542,0.7252603258286692,0.2747396741722452
20.48685348293126,-0.02256333214358737,0.6388035800674644,0.7253981606362934,0.27460183936462007
20.491787301294625,-0.06575463208069678,0.6380102409577671,0.7248872333886814,0.27511276661223044
20.49672111965799,-0.02218005950367677,0.6327642856907117,0.7247768248372293,0.2752231751636801
20.501654938021353,-0.07572065503584938,0.613869252664698,0.7243820217723069,0.2756179782286006
20.50658875638472,-0.02501980694559295,0.5987637030137608,0.7245129276338358,0.2754870723670707
20.51152257474809,-0.07960864442481423,0.5921057151152128,0.7246137295507062,0.275386270450198
20.516456393111454,-0.02715655184337702,0.5868496150939927,0.7247970003261421,0.27520299967476086
20.52139021147482,-0.07100517335421858,0.5829062308902011,0.7248053550710004,0.27519464492990137
20.526324029838186,-0.01983417830058236,0.5859734449373077,0.7253889856195602,0.2746110143813403
20.53125784820155,-0.07274095851890688,0.5776576483017791,0.725675951785976,0.2743240482149229
20.536191666564918,-0.028760251165633986,0.5721695047815765,0.725743489339633,0.27425651066126444
20.541125484928283,-0.0750654008561581,0.5675210948664279,0.7256241593336648,0.2743758406672318
20.54605930329165,-0.018765088546762076,0.5626289874225592,0.7248804812174598,0.27511951878343655
20.550993121655015,-0.07483365453775458,0.5419678698774633,0.7240932222620008,0.2759067777388937
20.55592694001838,-0.010917211813502258,0.5187207922056877,0.7240770864867031,0.27592291351419146
20.56086075838175,-0.06875255293580851,0.4965117248573523,0.7235366413106568,0.27646335869023786
20.565794576745112,-0.028162872340404283,0.49315748983020025,0.7234253097146198,0.27657469028627557
20.57072839510848,-0.08852351157080333,0.5058345672640666,0.7229654252188377,0.2770345747820579
20.575662213471844,-0.0356372260045673,0.5226237644810974,0.7226038554793501,0.27739614452154615
20.58059603183521,-0.07547611643839504,0.5343303241411295,0.7223732547036843,0.27762674529721293
20.58552985019858,-0.026531994376356303,0.5439409185964362,0.722743430127704,0.2772565698731946
20.590463668561945,-0.0776823099521689,0.5500903325667319,0.7223429127742311,0.2776570872266689
20.59539748692531,-0.03612130682503113,0.5455934040262436,0.7223292782639321,0.2776707217369692
20.600331305288673,-0.08436049304988863,0.5471400970647905,0.7222832386226257,0.27771676137827744
20.60526512365204,-0.028257710145512958,0.5314678763400174,0.7226494440016465,0.2773505559992581
20.610198942015405,-0.07972962833316684,0.5254990722479388,0.7228106266697572,0.27718937333115073
20.615132760378774,-0.02884190878734963,0.5279987239952206,0.7217423144134351,0.27825768558747616
20.62006657874214,-0.08489552279436538,0.5125877134618445,0.7218160890410869,0.27818391095982825
20.625000397105506,-0.039751281468429205,0.49139624734664644,0.7214983639256183,0.2785016360753009
20.629934215468868,-0.08437404612307917,0.46025265159195894,0.7214256686152746,0.27857433138564913
20.634868033832234,-0.038452977445390356,0.439774848494508,0.7224949143741567,0.2775050856267686
20.639801852195603,-0.08386885026166169,0.4229300889686272,0.7215705699557585,0.2784294300451639
20.64473567055897,-0.0306713852040486,0.41710345325918274,0.7216124061509283,0.2783875938499933
20.649669488922335,-0.07915571714244053,0.4162205430450485,0.7217726127144306,0.27822738728649077
20.6546033072857,-0.035246225312735385,0.43246189011618674,0.7214969527225114,0.27850304727840813
20.659537125649063,-0.07537524016458182,0.45483155223884575,0.721913135082348,0.278086864918571
20.664470944012432,-0.03267805622733025,0.4708355146776708,0.7215993252501057,0.2784006747508138
20.669404762375798,-0.08312506255861281,0.472376118690471,0.7213887010848845,0.27861129891603514
20.674338580739164,-0.027281345831501356,0.468384365155111,0.7208790108639984,0.2791209891369225
20.67927239910253,-0.07541549314498013,0.475320430851454,0.7206238466393502,0.2793761533615712
20.684206217465896,-0.017600666503924643,0.4799755715141459,0.7212444490417308,0.2787555509591913
20.689140035829265,-0.0695835067644201,0.4878223331348926,0.7209299681087655,0.2790700318921545
20.694073854192627,-0.01688743753638209,0.4910683640220446,0.7205598946598942,0.2794401053410222
20.699007672555993,-0.06810644814474495,0.49029747649255695,0.7206638858740715,0.2793361141268418
20.70394149091936,-0.01403778139909679,0.4862202415768613,0.7206318284736107,0.2793681715272989
20.708875309282725,-0.06294939271080384,0.46983469449932236,0.7205600235240668,0.27943997647684055
20.713809127646094,-0.013135046781792434,0.4485469784073712,0.7206131240853036,0.2793868759156013
20.71874294600946,-0.05559842692043005,0.4418470698440801,0.7200149335429873,0.2799850664579158
20.723676764372822,-0.006691583251122255,0.4415627167515488,0.7195782760378657,0.28042172396303877
20.728610582736188,-0.05776833397247767,0.4413408069244325,0.7197011906477863,0.2802988093531196
20.733544401099554,-0.0048988273158992925,0.44122443808991,0.718973097697102,0.2810269023038052
20.738478219462923,-0.04955071210888137,0.4509527240937078,0.7185682437788224,0.2814317562220855
20.74341203782629,-0.003981271484686046,0.46097480248324163,0.7186827066247224,0.28131729337618727
20.748345856189655,-0.053090716557693846,0.476543372020132,0.7188686178099697,0.28113138219093753
20.753279674553017,-0.013336273676707285,0.4845510463754267,0.7186019631268418,0.28139803687406373
20.758213492916383,-0.06354838380623729,0.4888777800781938,0.7182066955544546,0.28179330444645
20.763147311279752,-0.00917001465593359,0.49387915225149487,0.7178111765364074,0.28218882346449836
20.768081129643118,-0.05288707241757582,0.4976443649475616,0.7178422247798768,0.2821577752210302
20.773014948006484,-0.009901851793580376,0.49508906375803363,0.7177572707956921,0.282242729205216
20.77794876636985,-0.05198583454770493,0.4902375459766355,0.7179558981238259,0.2820441018770827
20.782882584733215,-0.002124933512669247,0.48252672853323536,0.7185499476211351,0.2814500523797745
20.78781640309658,-0.045833831619568305,0.4725412331703882,0.7183495781952612,0.2816504218056481
20.792750221459947,-0.0013816625073447674,0.458421166042247,0.7184086309051461,0.28159136909576366
20.797684039823313,-0.044340571175735255,0.4746335115516341,0.7182428195051503,0.2817571804957595
20.80261785818668,-0.0037596308334417426,0.49070718531927876,0.7185322544513846,0.2814677455495252
20.807551676550045,-0.046812690019363765,0.5088173327772829,0.7184394593692447,0.281560540631665
20.812485494913414,-0.005716761861092094,0.5239641864413729,0.7184978660844259,0.28150213391648277
20.817419313276776,-0.048770280741864395,0.5168430100570149,0.7183953718918233,0.28160462810908493
20.822353131640142,-0.009557875187584103,0.5002109538274603,0.7192533762218818,0.28074662377902615
20.827286950003508,-0.049523003381467735,0.49089713622384784,0.7192968877050382,0.2807031122958691
20.832220768366874,-0.006325632655327622,0.47842517128016687,0.7194514786433953,0.28054852135751296
20.837154586730243,-0.045779755649360175,0.4682397906174938,0.7196033570752696,0.2803966429256415
20.84208840509361,-0.0023683075492896234,0.46420195836663397,0.7195825063903263,0.280417493610587
20.847022223456975,-0.04741276955916856,0.46338419607051434,0.719864917542495,0.2801350824584208
20.851956041820337,-0.006561162738304116,0.47490356972758485,0.7197204541474909,0.28027954585342657
20.856889860183703,-0.05165103061165745,0.4953369116142399,0.7195713077301845,0.2804286922707349
20.861823678547072,-0.008171078119747923,0.5105926332786996,0.7193375802080021,0.28066241979291867
20.866757496910438,-0.04911943035903774,0.5133767756904938,0.7191265388003858,0.2808734612005354
20.871691315273804,-0.005944474030317455,0.5203632582391973,0.7192100995200953,0.28078990048082725
20.87662513363717,-0.046364187808455345,0.5228701329522765,0.7190172299929428,0.28098277000798055
20.881558952000532,-0.003537711417637892,0.5235566381870961,0.7194299398470441,0.2805700601538795
20.8864927703639,-0.047256355636124764,0.5192828928623908,0.7187200352966308,0.28127996470429234
20.891426588727267,-0.005774130159235091,0.5062302185485501,0.7185422926174199,0.28145770738350284
20.896360407090633,-0.04868807863916631,0.49230038743183585,0.7191841957079407,0.2808158042929815
20.901294225454,-0.0036443441821988466,0.4740528668811416,0.7191840150830981,0.2808159849178234
20.906228043817364,-0.047657385616803126,0.4657436716095812,0.7192370901772871,0.2807629098236335
20.91116186218073,-0.004983392444258228,0.45816221112175676,0.7188347018988013,0.2811652981021181
20.916095680544096,-0.045785900403533794,0.45725029525576133,0.7194070425616209,0.28059295743929946
20.921029498907462,-0.002310840625804542,0.46231988858650935,0.7194361096757597,0.28056389032516205
20.925963317270828,-0.04490597704274624,0.4766636118730089,0.7198700111631954,0.2801299888377281
20.930897135634194,-0.0016620728498723336,0.48022797243898585,0.7195980641649717,0.28040193583595274
20.935830953997563,-0.04394678643472799,0.4703966046454191,0.7192124997026009,0.2807875002983246
20.94076477236093,-0.0020970421318444376,0.4749906263161197,0.7190976306380196,0.2809023693629066
20.94569859072429,-0.046277040734182366,0.47582762025973346,0.7182614040244593,0.28173859597646883
20.950632409087657,-0.0038198866876077587,0.47340451195070804,0.717920330685402,0.28207966931552647
20.955566227451023,-0.046820772088127856,0.4773761571838969,0.7181110618315608,0.2818889381693687
20.960500045814392,-0.004532934732723137,0.48263273309587246,0.7181355396940319,0.2818644603068982
20.965433864177758,-0.047042905828975384,0.487573195262433,0.7176454467622978,0.2823545532386327
20.970367682541124,-0.003951985529588034,0.49736294181732105,0.7177512776125926,0.2822487223883385
20.975301500904486,-0.045774100404077485,0.49753000350519727,0.7179822554284502,0.2820177445724811
20.98023531926785,-0.0030306978137450537,0.48362251970457654,0.7181452679482568,0.28185473205267464
20.98516913763122,-0.044515915426161214,0.4777210205910818,0.7181007336227225,0.2818992663782086
20.990102955994587,-0.001146360185156907,0.4781173116647773,0.7175809381442313,0.2824190618567011
20.995036774357953,-0.044053000230070534,0.4644512688703654,0.7175470698360574,0.28245293016487477
20.99997059272132,-0.002717980372948006,0.4668039269329629,0.717900967213454,0.28209903278747855
21.004904411084684,-0.045306466035177406,0.48308500614139477,0.7174385778849296,0.2825614221160039
21.00983822944805,-0.00432485860970758,0.5032157210280053,0.7180561060711846,0.28194389392974906
21.014772047811416,-0.046148126042340094,0.5213152830052123,0.7182535172985327,0.2817464827024015
21.01970586617478,-0.003389227047460612,0.5417932552265645,0.718522947866137,0.28147705213479735
21.024639684538148,-0.04361671754587018,0.5500087888671004,0.7184822245398736,0.2815177754610604
21.029573502901513,-0.003724360137798102,0.5460537258251088,0.7183571560742404,0.2816428439266943
21.034507321264883,-0.04652298329340651,0.5368447979700138,0.7182790813323788,0.2817209186685564
21.039441139628245,-0.004385683741504338,0.5276981879290025,0.7181115128494721,0.2818884871514634
21.04437495799161,-0.04708677622270894,0.5231627626630351,0.7180911178875771,0.2819088821133592
21.049308776354977,-0.004541117196633602,0.5234472389250079,0.7179787709499892,0.2820212290509476
21.054242594718342,-0.04662455408972965,0.5257644436093457,0.7184935284512264,0.2815064715497114
21.059176413081712,-0.0034918972377178783,0.5429318088305468,0.7186965749949256,0.2813034250060133
21.064110231445078,-0.04601112684591329,0.5596891031773316,0.7185602372282411,0.2814397627726989
21.06904404980844,-0.007347638300961612,0.5702685273616857,0.7183701578075505,0.2816298421933906
21.073977868171806,-0.04848463110223808,0.5769323200927721,0.7179198025148078,0.2820801974861347
21.07891168653517,-0.007601134059831169,0.5756972797851141,0.7180697985423579,0.28193020145858555
21.08384550489854,-0.05002543857297848,0.5674150691820157,0.7181736411762806,0.2818263588246647
21.088779323261907,-0.00830969979794117,0.553313034353726,0.7184611053961507,0.2815388946047956
21.093713141625273,-0.047556150947095144,0.5383316459493467,0.7180817863513578,0.28191821364958697
21.09864695998864,-0.005201093824830152,0.5259919172987307,0.7176688716184433,0.282331128382501
21.103580778352,-0.04416118996004444,0.5150932566432208,0.7175619187655136,0.28243808123542996
21.10851459671537,-0.004428158861579199,0.5222223571754955,0.7173322874646679,0.28266771253627515
21.113448415078736,-0.04624957557533646,0.5250543729489734,0.7177024206897897,0.28229757931115224
21.1183822334421,-0.007082593765900627,0.5275649704918055,0.7182123722933434,0.28178762770759896
21.123316051805467,-0.041601330484880635,0.5277298808531387,0.7180260855618947,0.28197391443904735
21.128249870168833,-0.0005031102803815513,0.51787505492323,0.7183058035370092,0.2816941964639342
21.1331836885322,-0.03930378801610564,0.510742727723273,0.718176501089234,0.28182349891171
21.138117506895565,-0.0006145894501622218,0.5159858709939651,0.7179497841521593,0.2820502158487856
21.14305132525893,-0.03818883266929822,0.5156299624653046,0.7181705274235906,0.28182947257735547
21.147985143622297,-0.0005455773455400692,0.5154047314031633,0.7179280276064387,0.282071972394509
21.152918961985662,-0.03941050140487661,0.516332124872235,0.7176656670257262,0.28233433297522387
21.15785278034903,0.0008199797534425146,0.51637404837282,0.7181315304469886,0.2818684695539636
21.162786598712398,-0.038020705834750486,0.526291308308638,0.718526096282418,0.28147390371853626
21.16772041707576,-0.0007070220007281458,0.5259829961167384,0.7177275151391278,0.2822724848618291
21.172654235439126,-0.04252146929029326,0.5342882377394159,0.7178957692488223,0.28210423075213564
21.17758805380249,-0.003237959586484713,0.5354619990694824,0.7178301996754516,0.28216980032550576
21.18252187216586,-0.04241898818593432,0.5335116867548895,0.7176427990767329,0.2823572009242242
21.187455690529227,-0.001864256510197153,0.5363759290782517,0.717773637373547,0.2822263626274096
21.192389508892592,-0.04288777032371195,0.5353763712724675,0.7180321563248313,0.2819678436761243
21.197323327255955,-0.003560944279320286,0.5462182369418348,0.7180034670244143,0.2819965329765413
21.20225714561932,-0.04215784327301269,0.5469902586491134,0.7176506285230212,0.2823493714779347
21.207190963982686,-0.005150316360517207,0.5404138332172369,0.7177880711042814,0.28221192889667385
21.212124782346056,-0.04012644320792199,0.5343250755797275,0.7179248645437368,0.28207513545721963
21.21705860070942,-0.0005329813037870634,0.5417892804271649,0.718206760416268,0.28179323958468766
21.221992419072787,-0.0386400327473535,0.5484968884138018,0.7182216966709578,0.28177830332999876
21.22692623743615,-0.0064648339558534525,0.5502457085937574,0.7175546047741627,0.2824453952267946
21.231860055799515,-0.03789577209983732,0.5484899572992729,0.7175943991660376,0.28240560083492033
21.236793874162885,-0.0060386377420725435,0.5481851649195241,0.7176008753003785,0.28239912470058093
21.24172769252625,-0.04108595065309959,0.5321815769433813,0.717984123243757,0.2820158767572035
21.246661510889616,0.0005164117812106506,0.5221430426246072,0.7179190478193175,0.28208095218164153
21.251595329252982,-0.02474327257503325,0.5124469852591634,0.7176445162649813,0.28235548373597585
21.256529147616348,0.014456961192738068,0.5048388744643152,0.7175819393470038,0.2824180606539512
21.261462965979714,-0.030022625062444498,0.5018392675292227,0.7178503706582786,0.2821496293426778
21.26639678434308,0.0009666099652018145,0.49761721441190104,0.7175780773012336,0.28242192269972416
21.271330602706445,-0.03134075114584304,0.49222136543172795,0.7174542001152301,0.282545799885729
21.27626442106981,0.00954981451692853,0.4951239746005054,0.7177884738457905,0.2822115261551702
21.281198239433177,-0.03343775359743534,0.5070925408538886,0.7183431241191055,0.2816568758818564
21.286132057796546,-0.0011287599564600147,0.5195695436914766,0.7183280451343182,0.2816719548666419
21.29106587615991,-0.04297935395915911,0.5243051741843959,0.7184004016102,0.2815995983907574
21.295999694523275,0.007304019204514258,0.5268956768953024,0.718638300649629,0.28136169935132604
21.30093351288664,-0.030819464733062518,0.5265708429394348,0.7183389744880894,0.281661025512862
21.305867331250006,0.01800244987325221,0.5339848487352813,0.7177148759251208,0.28228512407582756
21.310801149613376,-0.025317797060998206,0.5329862775862851,0.7176114532620298,0.28238854673891467
21.31573496797674,0.016172918242697742,0.5280373847454665,0.7175203804785274,0.2824796195224154
21.320668786340104,-0.032906152653981405,0.524993843259165,0.7177625540586,0.28223744594234373
21.32560260470347,0.007998505743410869,0.5306835007122104,0.7176216297177379,0.2823783702832072
21.330536423066835,-0.0356019813653715,0.5385037867708419,0.717582883902899,0.2824171160980464
21.335470241430205,0.017867889505675274,0.535896940596021,0.7178588300720282,0.28214116992891825
21.34040405979357,-0.02711622285401524,0.5309455826548706,0.7182556961196576,0.28174430388128957
21.345337878156936,0.003332913249506042,0.5204380464584493,0.7180834325263313,0.28191656747461497
21.350271696520302,-0.05250816638726492,0.5196571278408082,0.7176159857389177,0.28238401426202775
21.355205514883664,-0.01299536278166637,0.5169297803777212,0.7172734582349846,0.28272654176596085
21.360139333247034,-0.048221669777039046,0.5114644733975985,0.7170383389804994,0.2829616610204446
21.3650731516104,-0.005385586201773709,0.5117886893213205,0.7167519008898792,0.2832480991110625
21.370006969973765,-0.048574488321260746,0.5007228078162416,0.7170130496326331,0.28298695036831
21.37494078833713,-0.00920512952969315,0.49123975879969783,0.7172008679096895,0.2827991320912584
21.379874606700497,-0.0526270189574271,0.5013068576995556,0.7175989172754575,0.28240108272549486
21.384808425063863,-0.014752362185704979,0.5199154509089576,0.7172907177090195,0.28270928229193637
21.38974224342723,-0.06119500280417233,0.5382232914928349,0.7173479538872275,0.2826520461137314
21.394676061790594,-0.01707091618806805,0.5432176030979491,0.7174488948802542,0.2825511051207069
21.39960988015396,-0.046650477449456565,0.5474209395043278,0.7177464090131105,0.282253590987853
21.404543698517326,-0.019598311624574757,0.5353711536996393,0.7179331157244278,0.28206688427653753
21.409477516880695,-0.06194199511710084,0.5292252798317044,0.7174685859033721,0.28253141409759475
21.41441133524406,-0.02362563094836535,0.5463726430148866,0.7173501811780583,0.2826498188229096
21.419345153607424,-0.06604914974647923,0.5549072527116128,0.7174538776389642,0.28254612236200455
21.42427897197079,-0.028175554519333384,0.5610125595996539,0.7174351044403044,0.28256489556066583
21.429212790334155,-0.06772585668730574,0.5629653874341325,0.7179089495079807,0.28209105049299
21.434146608697525,-0.024697727566034455,0.56339719651827,0.718019584860472,0.2819804151404991
21.43908042706089,-0.0698977764596092,0.5604056155628658,0.718382074671317,0.2816179253296546
21.444014245424256,-0.029033272674279274,0.554740882110814,0.7185570320211764,0.28144296797979573
21.44894806378762,-0.06072820882356932,0.5450672937659906,0.71825747624769,0.2817425237532813
21.453881882150984,-0.01787954554998977,0.5357267371375375,0.7185370581089799,0.28146294189199106
21.458815700514354,-0.05397165189789053,0.5347313784812947,0.7186341334805588,0.2813658665204116
21.46374951887772,-0.01938708986825228,0.5423064273536955,0.7191314653858311,0.2808685346151385
21.468683337241085,-0.05763203473141339,0.5535836405758802,0.7187832298936128,0.2812167701073549
21.47361715560445,-0.02614954309160132,0.5800321682132396,0.719028156565681,0.2809718434352849
21.478550973967813,-0.059744098086113334,0.6163625095785492,0.7188058949151217,0.28119410508584297
21.483484792331183,-0.014775421213542425,0.6438857653995848,0.7190179860933997,0.2809820139075638
21.48841861069455,-0.05695173895043084,0.6474900836631755,0.7189973638065507,0.28100263619441174
21.493352429057914,-0.013432248975598525,0.6415531518199876,0.7187236732111605,0.2812763267898002
21.49828624742128,-0.05393028878850794,0.6293322352996049,0.7189520206411225,0.2810479793598362
21.503220065784646,-0.018363321755875232,0.6063500192983033,0.7188853876233035,0.28111461237765345
21.508153884148015,-0.06664963513440965,0.5943391601768944,0.7182297289608583,0.2817702710400971
21.513087702511378,-0.010791766509681952,0.583686633027865,0.7178795914599299,0.282120408541024
21.518021520874743,-0.053461621932402406,0.5748680054745346,0.7172979186717251,0.28270208132922703
21.52295533923811,-0.010390619718133097,0.5602268195149541,0.7174107603937304,0.28258923960722115
21.527889157601475,-0.05610936390966659,0.5437164595947342,0.7172620061698183,0.2827379938311317
21.532822975964844,-0.021285705896719086,0.5296587015565496,0.7170298855964216,0.2829701144045263
21.53775679432821,-0.06005225742431442,0.5173116757130704,0.7160902291285391,0.283909770872408
21.542690612691572,-0.0151807741577487,0.5081355502200811,0.7165181246715244,0.28348187532942154
21.54762443105494,-0.055620485523799224,0.5135474441365655,0.7158053850480169,0.2841946149529291
21.552558249418304,-0.01681083787384694,0.5125186138637742,0.715802431330317,0.28419756867062784
21.557492067781673,-0.05753834338377159,0.5090609953764352,0.7157392912944208,0.28426070870652353
21.56242588614504,-0.023031472517296606,0.5022531269550253,0.7147907696645374,0.28520923033640744
21.567359704508405,-0.06210847385404902,0.496156772845328,0.7141525371942439,0.28584746280670137
21.572293522871767,-0.018522221549467643,0.49149733109298166,0.7143045078621414,0.28569549213880385
21.577227341235133,-0.05018660114772988,0.49324387664446945,0.7140931077922079,0.28590689220873866
21.582161159598503,-0.01115926570818806,0.5045247498144243,0.7141145496119669,0.2858854503889808
21.58709497796187,-0.057410952043161656,0.5230998002921273,0.7137297992018865,0.28627020079906257
21.592028796325234,-0.014030361822218262,0.5178446925096629,0.713730839939603,0.286269160061347
21.5969626146886,-0.05602685709539974,0.5160153491630535,0.714110272729425,0.28588972727152634
21.601896433051966,-0.01632074145136372,0.5155376775261444,0.7137367151915002,0.2862632848094535
21.60683025141533,-0.052542840487884025,0.5201422595863443,0.713330188224086,0.2866698117768698
21.611764069778697,-0.0023178357613914003,0.5181214351686827,0.7131468459448049,0.28685315405615364
21.616697888142063,-0.05030581430860009,0.5136385277537987,0.7131343984212721,0.28686560157968916
21.62163170650543,-0.01669420148853553,0.5031357741058086,0.7133552549524188,0.28664474504854676
21.626565524868795,-0.05642003584192817,0.5002331798735573,0.7130345548789798,0.2869654451219904
21.631499343232164,-0.009216654014866514,0.49893804912690504,0.7131700331411746,0.2868299668597998
21.636433161595527,-0.04411352198255075,0.4916996530959392,0.7133277801307191,0.28667221987025454
21.641366979958892,-0.0006405546382388616,0.4815873736789317,0.7132036377292876,0.2867963622716839
21.646300798322258,-0.05065692692804116,0.4744327934593309,0.7130849443335973,0.2869150556673734
21.651234616685624,-0.019699605671645783,0.4739039274011762,0.7126407470632152,0.28735925293775455
21.656168435048993,-0.059957789694224724,0.4866343178199442,0.7117825276665574,0.2882174723344112
21.66110225341236,-0.011095904934778139,0.4859384175521486,0.7118702135629057,0.28812978643806264
21.666036071775725,-0.04719441977279874,0.4892914177186466,0.712831037750581,0.2871689622503886
21.670969890139087,0.0012439908810381573,0.49545097610366295,0.7130634696445755,0.28693653035639427
21.675903708502453,-0.052232710621303295,0.4996281874658583,0.7127267210172503,0.2872732789837201
21.680837526865822,-0.0018173205518720304,0.4965655431582509,0.7121653562301294,0.2878346437708425
21.68577134522919,-0.04892462515968635,0.4972216938668628,0.7126634794959246,0.28733652050504777
21.690705163592554,-0.004791048432478759,0.49274018764567074,0.7123995551012277,0.2876004448997412
21.69563898195592,-0.043747954124261065,0.49123591585759385,0.711896562388923,0.28810343761204243
21.700572800319282,0.007338236674751735,0.4875030396588054,0.7121201146620496,0.2878798853389123
21.70550661868265,-0.042944449119007536,0.483214393519056,0.7121563694050552,0.2878436305959042
21.710440437046017,0.004951650390797075,0.4824854119841564,0.712473827706964,0.2875261722939924
21.715374255409383,-0.038707828789774974,0.49197278793578436,0.7127028078700149,0.2872971921309399
21.72030807377275,0.011848273543940272,0.5037890740349562,0.7129768996431178,0.28702310035783624
21.725241892136115,-0.034846540806699765,0.5110518880732331,0.7124443910960568,0.28755560890489873
21.73017571049948,0.005528256642950917,0.5265789588501771,0.7120944200941912,0.28790557990676535
21.735109528862846,-0.042024356278837265,0.5317706929319685,0.7119706717638635,0.28802932823709493
21.740043347226212,0.0025121243881868205,0.5145676547279294,0.7120826064048132,0.2879173935961461
21.744977165589578,-0.04894975334630531,0.5090727805441351,0.7118982611447339,0.288101738856226
21.749910983952944,0.0035366076634861755,0.5129509386765053,0.7123762288228375,0.28762377117812
21.754844802316313,-0.04742459213923537,0.5243097436612659,0.71195379663669,0.28804620336426534
21.75977862067968,0.0025716580209635877,0.5319776986702003,0.7118841172949452,0.2881158827060102
21.76471243904304,-0.04929034233694253,0.534147674544946,0.7112231874219465,0.28877681257900956
21.769646257406407,-0.002204191862856675,0.5223574784396703,0.7109313741634888,0.289068625837468
21.774580075769773,-0.044602058215763185,0.507769997103258,0.7108397020181079,0.28916029798284987
21.77951389413314,0.004851320088052811,0.48448145789306357,0.7100039934944959,0.2899960065064626
21.784447712496508,-0.04451526321639495,0.45933519028857367,0.7098862549376469,0.29011374506331244
21.789381530859874,0.007337528378846772,0.4393142917643679,0.7103753963718075,0.2896246036291519
21.794315349223236,-0.039414147549896694,0.42025201189923606,0.7107985600701013,0.2892014399308585
21.799249167586602,0.009167167758021648,0.4137964694578542,0.7113676059862964,0.28863239401466273
21.804182985949968,-0.045023970742899024,0.4094242376679823,0.7109254067858829,0.28907459321507684
21.809116804313337,-0.0006972081423486065,0.41036520054918524,0.711213398868735,0.2887866011322246
21.814050622676703,-0.05494243445439459,0.40527516421287635,0.7116020742442154,0.28839792575674417
21.81898444104007,-0.007104229611024082,0.3995402323609882,0.7119922187707479,0.2880077812302106
21.823918259403435,-0.056620175752490266,0.390825916234404,0.7122002128114007,0.2877997871895575
21.828852077766797,-0.008603288651308787,0.39617077311768417,0.7125062420924855,0.2874937579084721
21.833785896130166,-0.050722956999324255,0.4015817427421284,0.7124636151328061,0.28753638486815336
21.838719714493532,-0.006757319558939936,0.3896605995603559,0.7124922906830645,0.28750770931789743
21.843653532856898,-0.05044304605158881,0.37967673346600067,0.7125069270386517,0.28749307296231225
21.848587351220264,-0.0014017552600225924,0.3832271783470765,0.7125691739927268,0.2874308260082398
21.85352116958363,-0.05144231921411132,0.3933287151942453,0.7131630960364338,0.2868369039645345
21.858454987946995,0.0010355034746509474,0.4032465074136914,0.7130729056212732,0.28692709437969693
21.86338880631036,-0.05074442372904005,0.41215013218171676,0.7126543465238276,0.28734565347714364
21.868322624673727,-0.0043524985233383525,0.4174017612121592,0.7127683471766918,0.28723165282428037
21.873256443037093,-0.055492154897913634,0.4298829485528294,0.7125016777466405,0.287498322254332
21.87819026140046,-0.0030231987100809033,0.45524063765422496,0.7119531839926307,0.2880468160083425
21.883124079763828,-0.05324115962604118,0.4688183650043255,0.7113885457398987,0.2886114542610748
21.88805789812719,-0.0038789447377518636,0.48024837513528373,0.7112581338582125,0.2887418661427602
21.892991716490556,-0.05368170969986071,0.4879909310766915,0.711308502036166,0.2886914979648065
21.897925534853922,0.0013477676612815958,0.4912015097786331,0.7113561196856424,0.28864388031532917
21.902859353217288,-0.055596814924558924,0.48038570352207666,0.7116421503232633,0.2883578496777082
21.907793171580657,-0.005436422320942014,0.4788646468911821,0.7116454864215421,0.2883545135794282
21.912726989944023,-0.057560968926222957,0.49484322403149755,0.7114535827944192,0.2885464172065498
21.91766080830739,-0.004780301804052849,0.505068062538393,0.711866376187761,0.28813362381320956
21.92259462667075,-0.056273345742351336,0.5146806078865139,0.7118988020783528,0.2881011979226194
21.927528445034117,-0.002666111799665498,0.5155859041995488,0.7118109337063602,0.28818906629461355
21.932462263397486,-0.05598912919509088,0.5094544941231605,0.7117466861427689,0.28825331385820613
21.937396081760852,-0.004966704030922733,0.5001481921166474,0.7115829215187612,0.2884170784822145
21.942329900124218,-0.05709559572684558,0.5018478375125033,0.7110933832505029,0.28890661675047413
21.947263718487584,-0.0044535942247877535,0.4950225866622897,0.7111413560981,0.2888586439028778
21.952197536850946,-0.05686203036908737,0.48628373393645946,0.7112593026674158,0.2887406973335632
21.957131355214315,-0.005937330029061356,0.4798354456348838,0.7114174614991271,0.28858253850185284
21.96206517357768,-0.05992491452175282,0.477526935230409,0.7109190550592815,0.28908094494169784
21.966998991941047,-0.006293660082056221,0.48239079277584973,0.7102072075776273,0.2897927924233532
21.971932810304413,-0.056743564433419234,0.48149905022998185,0.71044955010834,0.28955044989264045
21.97686662866778,-0.0059623355161340765,0.4814235161376768,0.7107952091163438,0.2892047908846376
21.981800447031148,-0.058943884287337905,0.47735387206604424,0.7100585006513724,0.28994149934960906
21.98673426539451,-0.006659391335141547,0.47573898733825737,0.7097403441864233,0.29025965581455815
21.991668083757876,-0.0568486464612427,0.46556267925341815,0.7094866044350566,0.29051339556592515
21.996601902121242,-0.004609354096983793,0.45054747749258517,0.7098334712891071,0.29016652871187554
22.001535720484608,-0.05721243227476209,0.42700213154672545,0.7095262549412134,0.29047374505976964
22.006469538847977,-0.005102493379304283,0.41527337780870566,0.7091676046983812,0.29083239530260196
22.011403357211343,-0.056925858800507365,0.4067398024553398,0.7087316478389353,0.2912683521620487
22.016337175574705,-0.006031568732362307,0.4003725477036976,0.7085876624826228,0.2914123375183611
22.02127099393807,-0.05676066629074303,0.39705127429616505,0.7081145070476115,0.2918854929533725
22.026204812301437,-0.003920951766270164,0.4041906983911939,0.7084530267637861,0.29154697323719825
22.031138630664806,-0.054951753748512154,0.4041565358220616,0.7082671526195752,0.29173284738140887
22.036072449028172,-0.002376939629934549,0.4172205198981203,0.7082870579517728,0.29171294204921205
22.041006267391538,-0.05706955136534995,0.422804795219253,0.7081354549540325,0.29186454504695264
22.0459400857549,-0.0037809548130180426,0.4328931490241223,0.7084144777867846,0.29158552221420153
22.050873904118266,-0.05743380423785299,0.44057256611406637,0.7084177898282609,0.2915822101727265
22.055807722481635,-0.005932787207070298,0.4482063877982672,0.7085033143581378,0.29149668564284975
22.060741540845,-0.057791149478434084,0.4537776291910366,0.7079994222942072,0.29200057770678184
22.065675359208367,-0.0039723084533050115,0.45476705652076793,0.7082465720426458,0.2917534279583446
22.070609177571733,-0.058833843052887885,0.45067409570569184,0.7077543919969591,0.2922456080040319
22.0755429959351,-0.0022983246700415626,0.4577605367429988,0.7071121932695438,0.2928878067314484
22.080476814298464,-0.05822535558386258,0.46533634451298306,0.7074114217533904,0.29258857824760376
22.08541063266183,-0.004827443226751624,0.46043203743499633,0.7070724654852403,0.29292753451575587
22.090344451025196,-0.05806307800601531,0.4676125880022252,0.7069421910001087,0.2930578090008867
22.09527826938856,-0.004584528957358853,0.46936280174607914,0.7072638844014145,0.2927361155995799
22.100212087751927,-0.05854661162349911,0.46616232928602097,0.7073214781898562,0.2926785218111371
22.105145906115297,-0.005406036106591654,0.4723924999650779,0.7068052149784738,0.29319478502251894
22.11007972447866,-0.06069685587428232,0.4720399749652664,0.7069343989011933,0.29306560109979946
22.115013542842025,-0.00848885134517444,0.47300785953661006,0.7065876405461847,0.2934123594548071
22.11994736120539,-0.06178973460024499,0.47709399243545086,0.7068587789073294,0.29314122109366286
22.124881179568757,-0.006266999470532286,0.4825883435021345,0.7071565759154279,0.29284342408556463
22.129814997932126,-0.056989442044457356,0.48908373499268726,0.7069768805829092,0.29302311941808407
22.13474881629549,-0.005250141962168826,0.4982538832203729,0.7077687732953989,0.2922312267055956
22.139682634658854,-0.05823426818877384,0.5071524389281276,0.7075485459299614,0.29245145407103385
22.14461645302222,-0.008354294113044365,0.5190714981593952,0.7070447682489839,0.2929552317520128
22.149550271385586,-0.0620033901634852,0.5278866417167903,0.7072359407843538,0.29276405921664445
22.154484089748955,-0.00859163898083255,0.5214945477704365,0.7071662474880738,0.2928337525129263
22.15941790811232,-0.05967125520297906,0.5027395739208362,0.7072913523594686,0.2927086476415342
22.164351726475687,-0.0063215111582726234,0.4919043860314559,0.7072375799846823,0.29276242001632274
22.169285544839052,-0.0606755865479426,0.48620454350387987,0.707713819401333,0.29228618059967465
22.174219363202415,-0.012299341611784769,0.48060476967175136,0.7073696442876273,0.29263035571338025
22.179153181565784,-0.06420819943514676,0.4792174261018067,0.7069840994829445,0.29301590051806203
22.18408699992915,-0.011674942340087915,0.46691114004789935,0.7070841710317726,0.29291582896923407
22.189020818292516,-0.06249746141825664,0.44809168629225254,0.706793104700225,0.2932068953007813
22.19395463665588,-0.003460560289402692,0.45289817761299767,0.7070276626289757,0.2929723373720301
22.198888455019247,-0.05614697075616964,0.4638518750034828,0.7070314050040551,0.29296859499695066
22.203822273382613,-0.008088328578168196,0.46927766891277256,0.7068712404711047,0.29312875952990075
22.20875609174598,-0.05959243591457357,0.4712423201740373,0.7068821572881966,0.2931178427128092
22.213689910109345,-0.006231387617607545,0.4584239651306802,0.706381830183846,0.2936181698171591
22.21862372847271,-0.05968169946903393,0.4495962028217059,0.706725613820829,0.293274386180177
22.223557546836076,-0.014986051972319225,0.4477946311892772,0.7064181555597977,0.29358184444120844
22.228491365199446,-0.06582453865837837,0.44606636669251,0.7070342212735613,0.29296577872744595
22.23342518356281,-0.01318098812860601,0.4471484952711263,0.7069679549810065,0.2930320450200018
22.238359001926174,-0.06395017090775823,0.4387108729315375,0.7070070132055075,0.2929929867955019
22.24329282028954,-0.01258168993501903,0.4247427474175609,0.7072810783420936,0.2927189216589173
22.248226638652906,-0.0688551313499334,0.41617496956546945,0.7063054647465526,0.2936945352544553
22.253160457016275,-0.009026160063963888,0.4236735333079802,0.7063411191828715,0.29365888081813457
22.25809427537964,-0.057372486564499676,0.43531102995142296,0.7057447040205372,0.29425529598046746
22.263028093743007,0.0018649459465654816,0.4476337824950994,0.7056787918380172,0.2943212081629891
22.26796191210637,-0.062193431682014896,0.46661027830052204,0.7058129459435979,0.2941870540574094
22.272895730469735,-0.011972036107882564,0.48011176976182723,0.7059439030007004,0.2940560970003076
22.277829548833104,-0.06873537777118313,0.47931647941339683,0.7059667888705434,0.2940332111304661
22.28276336719647,-0.0015421131375954378,0.47461622180735047,0.70612168040394,0.2938783195970703
22.287697185559836,-0.057577396134010354,0.4745328461640288,0.7063036416562509,0.2936963583447575
22.2926310039232,-0.010117379960066666,0.4824141355705754,0.7069559048423588,0.29304409515864754
22.297564822286564,-0.06689459071631815,0.49045235673292736,0.7070367677871299,0.29296323221387427
22.302498640649933,-0.007305119983438457,0.5004193011735495,0.7067858660743453,0.29321413392665524
22.3074324590133,-0.05918263111345524,0.5075870386953807,0.7067419945614937,0.293258005439504
22.312366277376665,-0.0054605280273433456,0.503866755971832,0.7070718686147583,0.29292813138623547
22.31730009574003,-0.06355090640245295,0.4857393527961137,0.7071282855445961,0.2928717144563975
22.322233914103396,-0.010492077149223022,0.47742285905322,0.7072910990778535,0.29270890092314117
22.327167732466766,-0.06768916108948703,0.4763802133986151,0.7072838592301528,0.2927161407708427
22.332101550830128,-0.011567890157638731,0.4729990001989235,0.7074980536915387,0.2925019463094574
22.337035369193494,-0.06102443913894471,0.4711375099921733,0.7077910160464463,0.29220898395455036
22.34196918755686,-0.010439607500248478,0.4691405488723667,0.7076688899514382,0.29233111004955864
22.346903005920225,-0.06365924291204587,0.47539965808854767,0.7075879831180467,0.29241201688294877
22.35183682428359,-0.019611859096205754,0.48763012201693456,0.70743744781046,0.29256255219053456
22.35677064264696,-0.06826474954581248,0.4899223402887132,0.7072777920192621,0.2927222079817326
22.361704461010323,-0.019280281583271733,0.49084516001261896,0.7074769290113437,0.29252307098964886
22.36663827937369,-0.07305261263726873,0.4822991468761756,0.7075605080665766,0.2924394919344138
22.371572097737054,-0.003912572511849999,0.49138262728611637,0.7080169014580023,0.2919830985429912
22.37650591610042,-0.05952269241203585,0.5194314704585181,0.7078305010720236,0.29216949892897487
22.38143973446379,-0.015474785154738283,0.5337736647020782,0.707609979506254,0.29239002049474827
22.386373552827155,-0.07109704888255793,0.5360377687687989,0.7079917644964755,0.2920082355045303
22.39130737119052,-0.01796035695698599,0.5439707738167573,0.7086413198683985,0.29135868013261035
22.396241189553884,-0.07270379441260615,0.5353617037020992,0.7082141191602777,0.29178588084073387
22.40117500791725,-0.013189872672540813,0.5283422306940844,0.7087219914369469,0.2912780085640664
22.40610882628062,-0.06116590849693814,0.5294723955244948,0.7086186261854557,0.2913813738155601
22.411042644643985,-0.029626977856617366,0.5251110794132734,0.7081957890495061,0.2918042109515104
22.41597646300735,-0.06984083168526518,0.5248775355110866,0.7081873545877809,0.29181264541323665
22.420910281370716,-0.025877808076221084,0.5247275195678319,0.7082131031900596,0.291786896810959
22.42584409973408,-0.0757529683119601,0.517242351428254,0.7075558950238409,0.2924441049771783
22.430777918097448,-0.030930065861073892,0.5154351650034947,0.7066305926787604,0.29336940732226
22.435711736460814,-0.06688121241328662,0.5128758282565105,0.7065483469019083,0.29345165309911214
22.44064555482418,-0.023276137314735962,0.5216261749732753,0.7064644384960378,0.29353556150498344
22.445579373187545,-0.07327970028220288,0.5312241880822094,0.7069711080340724,0.2930288919669485
22.45051319155091,-0.026757640190494866,0.5387788486705837,0.7071320464613923,0.29286795353962836
22.455447009914277,-0.07059242000372411,0.5275775613016692,0.7071229049356086,0.2928770950654114
22.460380828277643,-0.03362643737874485,0.5066524899432518,0.7071365964526533,0.2928634035483666
22.46531464664101,-0.06979606098153451,0.4955442003212353,0.7072450257732619,0.2927549742277562
22.470248465004374,-0.029973058594027772,0.4927430106145599,0.7072404344870177,0.2927595655139988
22.47518228336774,-0.06996668423882416,0.4912445312991903,0.7079393850106751,0.29206061499034
22.48011610173111,-0.033799230306082124,0.494271088302165,0.7081545480211279,0.2918454519798857
22.485049920094475,-0.07665534663044866,0.49821800220330514,0.7077014358964192,0.2922985641045928
22.489983738457838,-0.038360446411191615,0.5020187436708763,0.7077643108463052,0.2922356891547053
22.494917556821203,-0.06915903350838258,0.5002206408829034,0.7076053203385015,0.2923946796625074
22.49985137518457,-0.018934467976957078,0.500698592547946,0.70773479348688,0.2922652065141269
22.50478519354794,-0.0797538540939746,0.5005190480276547,0.7074576860849109,0.29254231391609503
22.509719011911304,-0.024117168363327147,0.5020017642989276,0.7075617074434891,0.29243829255751486
22.51465283027467,-0.07971025237511382,0.5003149407812121,0.7078640970563224,0.2921359029446797
22.519586648638033,-0.01639394874480384,0.5032279191200023,0.7076287457775989,0.2923712542234021
22.5245204670014,-0.06845830291198242,0.49781409225042933,0.7075952945422002,0.29240470545879993
22.529454285364768,-0.015419422395118771,0.489085447038482,0.7071280709715049,0.2928719290294931
22.534388103728134,-0.06972348187822808,0.480129871477436,0.7077165913130321,0.2922834086879646
22.5393219220915,-0.03490491717843236,0.4688265490287209,0.7079648095838944,0.2920351904171005
22.544255740454865,-0.08638762396232108,0.46607205929835926,0.7080851407485995,0.29191485925239513
22.549189558818227,-0.03230966256341211,0.4680558838852512,0.7079928567231386,0.2920071432778552
22.554123377181597,-0.08525880261056551,0.4704402911101313,0.7078021724726703,0.2921978275283228
22.559057195544963,-0.02928449119447156,0.47269887047337716,0.7076195081024692,0.2923804918985242
22.56399101390833,-0.0912623681826312,0.4743946788539823,0.7073367853031836,0.2926632146978099
22.568924832271694,-0.04450861491345609,0.4884053008156491,0.7080325347196612,0.29196746528133255
22.57385865063506,-0.09288304409443661,0.4912711077199283,0.7078358944210362,0.29216410557995837
22.57879246899843,-0.03672833253723032,0.4853311887949199,0.7075790252896814,0.2924209747113139
22.58372628736179,-0.09393830820752143,0.47986937665374074,0.7071231699155704,0.29287683008542653
22.588660105725157,-0.054343269723118134,0.4669337160485141,0.7073497001348246,0.2926502998661734
22.593593924088523,-0.10437903697135097,0.4650500609368388,0.7075235264778477,0.2924764735231515
22.59852774245189,-0.06994476104851918,0.46026812529531397,0.7073014506772641,0.2926985493237367
22.60346156081526,-0.11111919625782489,0.4552508466947947,0.7073882423492458,0.2926117576517574
22.608395379178624,-0.06036827483071331,0.45444354810582976,0.7069157503035148,0.2930842496974907
22.613329197541987,-0.1114342864953573,0.4610778940938082,0.7069796197946171,0.2930203802063909
22.618263015905352,-0.06898453119699353,0.46530814923176544,0.7065721748007605,0.2934278252002513
22.623196834268718,-0.12068938907951589,0.4758933222713395,0.7062967419430811,0.2937032580579342
22.628130652632088,-0.06538318004271938,0.4810625309513364,0.7059093662574436,0.29409063374357686
22.633064470995453,-0.11402494169450378,0.482554903004166,0.705925040350721,0.29407495965030306
22.63799828935882,-0.07561553033361862,0.47596866294487455,0.705895339844791,0.294104660156231
22.642932107722185,-0.12222627229770731,0.468652376671174,0.7058673041510634,0.29413269584995666
22.647865926085547,-0.07826383975757457,0.4550594498759743,0.7052823436623492,0.2947176563386702
22.652799744448917,-0.12352087950216664,0.4434383676438327,0.704961017091515,0.29503898290950303
22.657733562812282,-0.07799723719626452,0.41863527628763764,0.7049209116073475,0.29507908839367014
22.66266738117565,-0.11305865221491342,0.39985400030685375,0.7041758504253327,0.29582414957568426
22.667601199539014,-0.06096779224534082,0.39925418169223426,0.7036683748334402,0.2963316251675777
22.67253501790238,-0.10556188340901812,0.406815903095912,0.702997844919067,0.29700215508195155
22.677468836265746,-0.06315836267181796,0.4217578854800661,0.7030034704877538,0.2969965295132655
22.68240265462911,-0.10851462575640759,0.43592720281866504,0.7029802563337197,0.29701974366730005
22.687336472992477,-0.06352656926747559,0.4426368555144783,0.7030824237607609,0.2969175762402585
22.692270291355843,-0.10763991115853346,0.44110165937743623,0.702641209083218,0.29735879091779766
22.69720410971921,-0.07184007021655595,0.44470986295775766,0.7033243194860037,0.2966756805150082
22.70213792808258,-0.11643673861036445,0.4478904460512858,0.7035005658575981,0.2964994341434116
22.70707174644594,-0.0842630095381352,0.4530641046909875,0.7036159112806782,0.2963840887203288
22.712005564809306,-0.11907278955877075,0.45635166667756166,0.7040159454742683,0.29598405452673565
22.716939383172672,-0.07406425675737513,0.45916100842608054,0.7040971291506792,0.29590287085032274
22.721873201536038,-0.11334258796304336,0.45800327094056015,0.7039688357825362,0.2960311642184662
22.726807019899407,-0.07626282074461205,0.45709808228086546,0.7037154544801874,0.2962845455208164
22.731740838262773,-0.11791171853781507,0.4565950415064978,0.7031842462683224,0.2968157537326825
22.73667465662614,-0.07287878946476448,0.4664885538799205,0.7041012997721374,0.2958987002288691
22.7416084749895,-0.11432626943380648,0.47629700142042286,0.7040983400291313,0.29590165997187645
22.746542293352867,-0.06541480604542432,0.4865937648211133,0.7038440832421793,0.296155916758827
22.751476111716237,-0.10372428870801756,0.49910483456168087,0.7038750562957306,0.2961249437052742
22.756409930079602,-0.0626930579442945,0.49993547625950513,0.7038472803151928,0.29615271968581003
22.761343748442968,-0.10899320936079665,0.5002204369212169,0.7042908617855628,0.2957091382154407
22.766277566806334,-0.06654029231475622,0.49729737452428596,0.7041269859123405,0.2958730140886643
22.771211385169696,-0.10587113381894615,0.4973777556970038,0.7038406578403804,0.29615934216062506
22.776145203533066,-0.06697572948067425,0.49604579002576366,0.7029510296480912,0.2970489703529151
22.78107902189643,-0.10392390296122045,0.4910133375984255,0.7028846968125114,0.2971153031884954
22.786012840259797,-0.05545151619083839,0.4848703461468649,0.7029657431860591,0.2970342568149483
22.790946658623163,-0.0916672542176959,0.4772993398512888,0.7030001872459403,0.2969998127550673
22.79588047698653,-0.041986407466963444,0.4815000284118026,0.7031955243385497,0.296804475662458
22.8008142953499,-0.08708990176832315,0.4953610315411758,0.7034357605464119,0.296564239454596
22.80574811371326,-0.04811326574591535,0.5091958663770701,0.7034885222139962,0.2965114777870116
22.810681932076626,-0.09459738771116367,0.5092712307200046,0.7035324660356818,0.2964675339653258
22.815615750439992,-0.04766929312856233,0.49953507512204676,0.703693597490321,0.2963064025106861
22.820549568803358,-0.09009168768898945,0.48772748920204456,0.7041990492651493,0.2958009507358571
22.825483387166727,-0.0452407849157118,0.4875621053620521,0.7043855542879258,0.29561444571307993
22.830417205530093,-0.09354403257316111,0.4997865419782775,0.704542443784172,0.2954575562168339
22.835351023893455,-0.0459009527316473,0.5156666047459479,0.7043980546753853,0.29560194532562284
22.84028484225682,-0.09675463576441462,0.5289442767561046,0.7035154254034595,0.296484574597551
22.845218660620187,-0.04807375946303427,0.5346450860117915,0.7031041937450178,0.2968958062559949
22.850152478983556,-0.09281052417921198,0.5370072188214859,0.7027369969751007,0.29726300302591424
22.855086297346922,-0.04452783455592893,0.5404678086990999,0.7028366964506924,0.2971633035503243
22.860020115710288,-0.09081367729044397,0.5380388297675216,0.7028075901515157,0.2971924098495027
22.86495393407365,-0.04413459319800819,0.5331953386262404,0.702743575205377,0.2972564247956426
22.869887752437016,-0.09057402577963168,0.527749660526942,0.7028851819114864,0.29711481808953427
22.874821570800385,-0.04167038021431688,0.5121823158870886,0.7033391469273609,0.2966608530736604
22.87975538916375,-0.08951586232007236,0.4959600467627429,0.7035576604509524,0.2964423395500694
22.884689207527117,-0.04213924443707755,0.48673068187861224,0.7036581245027241,0.2963418754982976
22.889623025890483,-0.09170408040379603,0.484982943646851,0.7037782145696518,0.29622178543136934
22.89455684425385,-0.04247754558558287,0.47053966656416263,0.7040936805272952,0.29590631947372525
22.899490662617215,-0.08986486760182584,0.47687843979574074,0.704139940111202,0.29586005988981817
22.90442448098058,-0.04011746336599999,0.4776018019337973,0.7041711593373705,0.29582884066364934
22.909358299343946,-0.09062507029166281,0.4777654842198554,0.7038556872281267,0.29614431277289144
22.914292117707312,-0.041519088538247484,0.4771421472847583,0.7038542116908418,0.2961457883101759
22.919225936070678,-0.09204266900315991,0.4788758166720776,0.704336675228114,0.2956633247729059
22.924159754434047,-0.04264771187899723,0.47357579856677195,0.703939617284053,0.2960603827169686
22.92909357279741,-0.09136341052053848,0.4790757770007676,0.7035508862266852,0.29644911377433764
22.934027391160775,-0.0405174212112696,0.47085141501481836,0.7027568361330779,0.29724316386794547
22.93896120952414,-0.09150602660993151,0.4609578830843394,0.7027970357395438,0.2972029642614805
22.943895027887507,-0.04298176671519444,0.45346357747245114,0.7034445540207748,0.2965554459802512
22.948828846250873,-0.09124198464850823,0.4567166970582071,0.7031697867822352,0.29683021321879144
22.953762664614242,-0.041531237497441635,0.4634732298438625,0.7027246247996503,0.2972753752013773
22.958696482977608,-0.08892853838309352,0.46386331091914523,0.7020759907106625,0.29792400929036594
22.96363030134097,-0.03970709168697299,0.46066065309935267,0.7022162328143541,0.2977837671866744
22.968564119704336,-0.09074122834932806,0.45726500023705713,0.7018321375095127,0.29816786249151656
22.973497938067702,-0.04154736965876451,0.4525178118107524,0.7019343675337022,0.2980656324673272
22.97843175643107,-0.0927085879152691,0.4500900948515208,0.7020806945137411,0.297919305487289
22.983365574794437,-0.0436150263996221,0.45155827460411047,0.7020857665543199,0.2979142334467098
22.988299393157803,-0.09191164327850267,0.4563557160524603,0.7020112063864768,0.2979887936145533
22.993233211521165,-0.04057657021133797,0.45218722403665934,0.7020715014923163,0.2979284985087144
22.99816702988453,-0.09035633161089407,0.4484618054340162,0.7020034583848058,0.2979965416162251
23.0031008482479,-0.041566705338280704,0.4456253944255694,0.7023386378338996,0.29766136216713224
23.008034666611266,-0.09129122074573505,0.44197616454965927,0.7018900117936369,0.2981099882073953
23.012968484974632,-0.04133493165851872,0.4362087482769301,0.7018957759868957,0.2981042240141367
23.017902303337998,-0.09296297871345675,0.44518172164088476,0.7016574742869706,0.298342525714062
23.02283612170136,-0.044336194130391124,0.4493507264373606,0.7016640997992173,0.29833590020181516
23.02776994006473,-0.09627832101239292,0.45616564030961,0.7015538303268454,0.29844616967418697
23.032703758428095,-0.04757058949869795,0.4790549437633805,0.701282791424898,0.2987172085761349
23.03763757679146,-0.09812122240621626,0.4968750341259179,0.70102810405763,0.29897189594340345
23.042571395154827,-0.045316178597372525,0.5071593104558564,0.700838764012147,0.2991612359888876
23.047505213518193,-0.09561183712366042,0.5134546304676022,0.7007359172199378,0.2992640827810972
23.052439031881562,-0.043870704935615006,0.5080702233223211,0.7008363542141284,0.2991636457869073
23.057372850244924,-0.09470511336830281,0.5011588180367474,0.7013107492171891,0.2986892507838476
23.06230666860829,-0.041045233121233454,0.5088096103844855,0.7010980394366513,0.29890196056438717
23.067240486971656,-0.09275486196561979,0.5013793868095116,0.7012011423476262,0.298798857653413
23.07217430533502,-0.0404552935923686,0.4961185992835793,0.7009578100655851,0.2990421899354551
23.07710812369839,-0.08912538890985885,0.4919332018370526,0.7013229162217516,0.29867708377929025
23.082041942061757,-0.037921222542517466,0.4928574920857207,0.7008449521656489,0.2991550478353943
23.08697576042512,-0.09062025464540008,0.48462877910856433,0.7008410367882628,0.2991589632127825
23.091909578788485,-0.03954077283775417,0.47519903369867167,0.7003460545812158,0.29965394541982815
23.09684339715185,-0.08877112409228026,0.48060916874707343,0.7002491922119057,0.2997508077891374
23.10177721551522,-0.038163574392877535,0.4738604268101788,0.700458264136947,0.2995417358640953
23.106711033878586,-0.08737985812609318,0.4645198485471841,0.6996851894981658,0.3003148105028755
23.11164485224195,-0.03395797656054638,0.465153338361361,0.6998641977770326,0.3001358022240085
23.116578670605314,-0.0865666850432244,0.4670636325333918,0.7002201862818874,0.29977981371915335
23.12151248896868,-0.03730643916390701,0.47344250002571586,0.6997763008766799,0.3002236991243608
23.12644630733205,-0.09113084148384386,0.48084962926760944,0.6997016059199724,0.3002983940810692
23.131380125695415,-0.041550918423391946,0.48233735486533946,0.6998276150012973,0.30017238499974513
23.13631394405878,-0.0940390879557092,0.49798020889437716,0.6996119652136035,0.30038803478743953
23.141247762422147,-0.04287269442127327,0.5018376367502932,0.6998785509774567,0.3001214490235871
23.146181580785512,-0.09222770450184745,0.5014494386627508,0.7002668612934767,0.2997331387075692
23.15111539914888,-0.04265318913677509,0.4978585143063118,0.6999823062950656,0.30001769370598197
23.156049217512244,-0.09224673015195739,0.48482069476579764,0.6998919720464769,0.3001080279545733
23.16098303587561,-0.039088176807555,0.47721987703184127,0.699894364200907,0.3001056358001452
23.165916854238976,-0.08775324664622412,0.47543742126603156,0.7001274475188997,0.2998725524821549
23.17085067260234,-0.03802806373220388,0.4809680512623277,0.7000597039553526,0.29994029604570394
23.17578449096571,-0.09055717343091123,0.4940515561837941,0.6997666785990805,0.3002333214019758
23.180718309329073,-0.0359589709952366,0.5181302935197539,0.6993673926623589,0.30063260733869646
23.18565212769244,-0.0813647495420086,0.5307172640259347,0.6994874862957132,0.30051251370534166
23.190585946055805,-0.03454122738839093,0.526555565920217,0.6993049024808191,0.30069509752023527
23.19551976441917,-0.0899527845301323,0.5098369868496468,0.699279357691968,0.3007206423090861
23.20045358278254,-0.03951239037050849,0.49180858849934805,0.6987464909129949,0.30125350908805965
23.205387401145906,-0.09030387875550294,0.4809187850819008,0.697968224658788,0.30203177534226644
23.21032121950927,-0.04334541422698369,0.4785817906968996,0.698297969943298,0.30170203005775675
23.215255037872634,-0.09259776239002783,0.46966131965189706,0.6978128982091792,0.3021871017918756
23.220188856236,-0.0364964302829784,0.45502095784598917,0.6987208095624289,0.3012791904386264
23.22512267459937,-0.08321050309065114,0.45591967227569585,0.6993548942004376,0.30064510580061865
23.230056492962735,-0.03034322725977864,0.4626156828439381,0.6996160326144332,0.3003839673866234
23.2349903113261,-0.08617532026023106,0.46812058976219817,0.6995860666339702,0.3004139333670877
23.239924129689467,-0.031899858985116866,0.47083788559734246,0.69952086605596,0.300479133945099
23.24485794805283,-0.08632499536997312,0.4749939606321771,0.6990716421082702,0.30092835789278854
23.249791766416198,-0.027831613551263578,0.474072775193597,0.699497707024155,0.30050229297690134
23.254725584779564,-0.07674990596545914,0.4733656928111581,0.6991247124086977,0.3008752875923575
23.25965940314293,-0.02774851764882355,0.4694299274923031,0.698773634864356,0.3012263651366992
23.264593221506296,-0.08641626883068644,0.4726960118480629,0.6988686355885801,0.3011313644124768
23.26952703986966,-0.03033485279986427,0.46948730380720327,0.6984915133541396,0.30150848664691876
23.274460858233027,-0.07569440702905968,0.46062725847763486,0.6982715779839022,0.3017284220171576
23.279394676596393,-0.032040642053037416,0.4619722167147154,0.6980195401669812,0.3019804598340794
23.28432849495976,-0.08740628194523908,0.45550103055372754,0.6980386468084374,0.3019613531926229
23.289262313323125,-0.034282311940715335,0.4612291000688293,0.6980196853313576,0.30198031466970054
23.29419613168649,-0.0902148164983912,0.4639058426644189,0.6980830030419021,0.30191699695915436
23.29912995004986,-0.028375013204376708,0.4731603413633155,0.6980250784874571,0.30197492151359684
23.304063768413226,-0.08276643415454242,0.4868537277618406,0.6979817823259663,0.3020182176750844
23.308997586776588,-0.03264640159539024,0.493392799360658,0.6980934245854055,0.30190657541564214
23.313931405139954,-0.0848374567405213,0.4794719082498733,0.6978722097053296,0.3021277902957154
23.31886522350332,-0.03449170058754817,0.46327033669405837,0.6976538161961091,0.30234618380493733
23.32379904186669,-0.09306344022349636,0.4607016560276877,0.696951852273395,0.30304814772765115
23.328732860230055,-0.03302517603497696,0.45781430104399556,0.6967261274106639,0.303273872590383
23.33366667859342,-0.08825552740804307,0.45431932901166794,0.6972285976930317,0.30277140230801575
23.338600496956783,-0.03216182468734524,0.45179644700777005,0.6971477954279373,0.3028522045731115
23.34353431532015,-0.08096816762440813,0.45502826247512496,0.6978573801611296,0.3021426198399191
23.348468133683518,-0.029517496195790038,0.46110762928276877,0.6979626329935641,0.3020373670074832
23.353401952046884,-0.08944441167076408,0.4674588269945365,0.6977502520588585,0.3022497479421883
23.35833577041025,-0.032452081016562426,0.4727964001802609,0.6975656117619353,0.30243438823911056
23.363269588773615,-0.08040542001872845,0.46266795580592956,0.6980376718870255,0.3019623281140184
23.368203407136978,-0.021948597331378775,0.44624040967933676,0.6982093615967926,0.30179063840425047
23.373137225500347,-0.07311564159493435,0.43986119474449464,0.6982333635191351,0.3017666364819128
23.378071043863713,-0.02521585593813664,0.45019294701032003,0.6980561199420663,0.3019438800589856
23.38300486222708,-0.08859147178021248,0.45381670012304376,0.6980637424839989,0.30193625751705744
23.387938680590445,-0.030233358028907965,0.4591797185269443,0.698282419503115,0.3017175804979444
23.39287249895381,-0.08135450541123591,0.45272401786145705,0.6985971784652665,0.3014028215357954
23.39780631731718,-0.025618323184927246,0.4497632150024738,0.6985526213799321,0.3014473786211323
23.402740135680542,-0.08227378943813518,0.46306609709107505,0.6981758778156966,0.3018241221853701
23.407673954043908,-0.04034553360548873,0.4781867869995363,0.6982699291569578,0.3017300708441103
23.412607772407274,-0.09014106871115186,0.49188706609814115,0.6986156384231899,0.30138436157787896
23.41754159077064,-0.02206940021368797,0.5145078485256945,0.6988114160117506,0.30118858398931964
23.42247540913401,-0.07694223673226963,0.5357376341759328,0.6992714767703525,0.3007285232307187
23.427409227497375,-0.018959554149182215,0.5449526841523029,0.6997835800546649,0.3002164199464078
23.432343045860737,-0.07776329597444914,0.5445780969728417,0.6997367246364172,0.3002632753646559
23.437276864224103,-0.0269742014044699,0.5405950589746701,0.699919999791263,0.30008000020981035
23.44221068258747,-0.08231946218163338,0.5330238384690527,0.699769985315371,0.3002300146857021
23.447144500950838,-0.02467373646907675,0.5229089114245763,0.7001687356780506,0.299831264323023
23.452078319314204,-0.0792592376045677,0.5173330885181173,0.7000461495894805,0.2999538504115917
23.45701213767757,-0.0351675849799433,0.5074946367674459,0.7005448326461547,0.29945516735491745
23.461945956040935,-0.09096917374599446,0.5048174391244085,0.700932660467501,0.2990673395335702
23.466879774404298,-0.028332150709862714,0.5069785687024245,0.7008914714159107,0.2991085285851593
23.471813592767667,-0.07432493999367383,0.5031669543540608,0.7004299670131866,0.2995700329878818
23.476747411131033,-0.023002093881234986,0.48801324964078374,0.7003968905396911,0.29960310946137536
23.4816812294944,-0.07856345738786615,0.4669824230449364,0.7005732895012465,0.2994267104998187
23.486615047857764,-0.01773160646054003,0.45593998424822374,0.700032991916975,0.2999670080840894
23.49154886622113,-0.07423170753359497,0.44882739212887723,0.7000351529309952,0.2999648470700676
23.496482684584496,-0.028215826115043946,0.44375012960265736,0.6995889642138841,0.30041103578717665
23.501416502947862,-0.08373820106354973,0.4407733315765715,0.6991257133033659,0.3008742866976933
23.506350321311228,-0.030261274736604893,0.4414323920649825,0.6984498354719705,0.3015501645290867
23.511284139674594,-0.07794948195636811,0.4498815964830913,0.6984705298656796,0.30152947013537595
23.51621795803796,-0.02335739352293909,0.4691971569480515,0.697960448789714,0.30203955121133985
23.521151776401325,-0.07498232228104326,0.48574969397651374,0.6979040665145283,0.30209593348652486
23.52608559476469,-0.04451281440001936,0.5017249596715715,0.6978523500630202,0.3021476499380318
23.531019413128057,-0.08358144275850057,0.5197509848218076,0.6977790139570053,0.30222098604404435
23.535953231491423,-0.03635152935549104,0.5315981498295105,0.6975825593377022,0.3024174406633464
23.54088704985479,-0.07461648089495437,0.5313222577333953,0.6974291584101552,0.3025708415908918
23.545820868218154,-0.03864463780462686,0.5359036387809952,0.6976218301229977,0.3023781698780491
23.550754686581524,-0.08252879400054393,0.540675731952757,0.6974695304470652,0.3025304695539807
23.55568850494489,-0.04355172765544951,0.5430362880209845,0.6969930453218481,0.3030069546791976
23.56062232330825,-0.08157887866604209,0.5456261965214338,0.6972203353163785,0.3027796646846674
23.565556141671617,-0.0415262510861006,0.5515247006418543,0.6973892679658645,0.30261073203518124
23.570489960034983,-0.07380499260181779,0.5508493654443217,0.6979672510930617,0.3020327489079843
23.575423778398353,-0.04198311275063505,0.5445264872845641,0.6979597146074005,0.3020402853936469
23.58035759676172,-0.09015785407800223,0.5451031636171423,0.6976799122337758,0.3023200877672726
23.585291415125084,-0.0383910183717943,0.5418132339213436,0.6975165193811722,0.30248348061987756
23.590225233488447,-0.07191548041857217,0.5275750518556743,0.697249655441902,0.30275034455914834
23.595159051851812,-0.012823993861525395,0.5103187567915135,0.6972080465886051,0.3027919534124469
23.60009287021518,-0.06379437934249474,0.4903452447771628,0.6971231265995308,0.3028768734015235
23.605026688578548,-0.02698838582474465,0.4787962800394292,0.6964945228955084,0.3035054771055481
23.609960506941913,-0.08025146922619811,0.47217066642201727,0.6967378556925152,0.3032621443085437
23.61489432530528,-0.0343718377368408,0.4714110892765357,0.6967754729014349,0.30322452709962716
23.619828143668645,-0.07257901460649287,0.4686068822866283,0.6967286184687339,0.3032713815323315
23.62476196203201,-0.022282742736575947,0.4728109313311289,0.6968295399419773,0.3031704600590921
23.629695780395377,-0.06409351094679129,0.4744245054927956,0.6967681861206959,0.30323181388037773
23.634629598758742,-0.036523460277025424,0.4700022216123442,0.6967324588927611,0.30326754110831405
23.63956341712211,-0.08305055208077934,0.4774194992496203,0.6963346952433916,0.30366530475768183
23.644497235485474,-0.036713937669375925,0.48106574231185883,0.6964460016718849,0.3035539983291871
23.649431053848843,-0.07827550214295897,0.484146313490173,0.6969135058453181,0.3030864941557535
23.654364872212206,-0.02573609756911093,0.4821843915346949,0.6973798695518039,0.30262013044926694
23.65929869057557,-0.058355542014131664,0.4676405861419294,0.6972249264799133,0.3027750735211568
23.664232508938937,-0.015143491154271738,0.4493156455189714,0.6978863511594975,0.3021136488415731
23.669166327302303,-0.06038828740156755,0.43713520359003744,0.6983283639281068,0.3016716360729648
23.674100145665673,-0.01604691439415054,0.4407068232604789,0.6984302790818313,0.3015697209192404
23.67903396402904,-0.06790308734258832,0.44847246742009206,0.6981095338673582,0.3018904661337148
23.6839677823924,-0.010169409535786423,0.4498321924317635,0.6977719021335688,0.3022280978675045
23.688901600755766,-0.053732798340502624,0.44195157891802966,0.697662146350365,0.3023378536507072
23.693835419119132,-0.00680722171982072,0.4306321485002061,0.697554659879556,0.3024453401215133
23.6987692374825,-0.06088750731278331,0.4246153135928557,0.6979264768995485,0.3020735231015184
23.703703055845867,-0.014498363134701492,0.41857920226305845,0.6975766405768303,0.3024233594242346
23.708636874209233,-0.06939053642919436,0.41634632946045774,0.6974620217883072,0.30253797821275613
23.7135706925726,-0.019471632766520183,0.41483897817719945,0.6974691898432351,0.30253081015782685
23.71850451093596,-0.06793081133908176,0.4327232888995768,0.6975124426801338,0.3024875573209271
23.72343832929933,-0.01757764203089573,0.449391596584047,0.6973217647255303,0.3026782352755317
23.728372147662697,-0.06083597729622694,0.4662593859923954,0.6969665564321363,0.3030334435689269
23.733305966026062,-0.008660872089562139,0.47064667843550095,0.6969117088286194,0.3030882911724449
23.738239784389428,-0.06174547127968411,0.46804095702601606,0.6967310380015797,0.3032689619994858
23.743173602752794,-0.01657264662850514,0.44902570372489964,0.696465876412179,0.3035341235888875
23.74810742111616,-0.07463884255712105,0.41998180190913786,0.6958844621354556,0.30411553786560863
23.753041239479526,-0.03132269572820663,0.40081808935746466,0.6950277642360649,0.30497223576499694
23.75797505784289,-0.08336103323777021,0.3880889904514982,0.6947964847789463,0.3052035152221142
23.762908876206257,-0.029384536159100215,0.38198637267992985,0.694555898458622,0.30544410154243967
23.767842694569623,-0.07683704287007538,0.37289892218007836,0.6950041089952167,0.30499589100584634
23.772776512932992,-0.016439539653593026,0.3690714839733923,0.6955521110040876,0.3044478889969757
23.77771033129636,-0.06836116532210781,0.3725253196840608,0.6947653803355035,0.30523461966556076
23.78264414965972,-0.01895860188097057,0.3824610456441797,0.6950274751645722,0.304972524836492
23.787577968023086,-0.07657030003435153,0.38242331983467504,0.6946806866105569,0.30531931339050833
23.792511786386452,-0.02431289679081579,0.3823993837227507,0.6945079385796905,0.30549206142137497
23.79744560474982,-0.07629931965276736,0.38068169080442643,0.6942442720315145,0.3057557279695509
23.802379423113187,-0.020537536250850846,0.3793282099865894,0.6938377171918578,0.3061622828092079
23.807313241476553,-0.07642217692190975,0.37973108501042036,0.693966215068427,0.30603378493263844
23.812247059839915,-0.02224395987352831,0.3797818163728202,0.6938313467814206,0.3061686532196443
23.81718087820328,-0.07612139412525842,0.38286074143126486,0.6941732708843614,0.3058267291167031
23.82211469656665,-0.027607144105174956,0.3804951071902489,0.6943594327028686,0.30564056729819566
23.827048514930016,-0.08256234812655769,0.3788025472520438,0.6940615914662915,0.3059384085347716
23.831982333293382,-0.03263955992442183,0.37567036834938444,0.6945632076459434,0.3054367923551208
23.836916151656748,-0.08692278912645608,0.3763721972305339,0.6943064979829829,0.3056935020180836
23.84184997002011,-0.03316211677881225,0.38544275305078957,0.6941713200988221,0.30582867990224677
23.84678378838348,-0.08699295040848064,0.4092069983255282,0.6944521106299727,0.30554788937109834
23.851717606746845,-0.03207619222133932,0.4283279435225246,0.6951052232453976,0.3048947767556756
23.85665142511021,-0.08332104465317049,0.4485866446011728,0.6954072468834049,0.30459275311767015
23.861585243473577,-0.029360476716412124,0.4641600963418919,0.6954484835233637,0.3045515164777132
23.866519061836943,-0.08018794599753332,0.4660746900835299,0.6953293943251692,0.30467060567590837
23.871452880200312,-0.027973107709755914,0.442968318151174,0.6955463752516572,0.3044536247494212
23.876386698563675,-0.07758974416441271,0.421054136176066,0.6956274450004085,0.30437255500067
23.88132051692704,-0.0263652730288983,0.4065119527500353,0.696152395476775,0.3038476045243042
23.886254335290406,-0.07855592683550226,0.41645639443642696,0.6964805530263802,0.3035194469746985
23.891188153653772,-0.027420107525593172,0.4357782590223303,0.6965164733708887,0.3034835266301899
23.89612197201714,-0.07857079761850339,0.4554777267524716,0.696346112727783,0.3036538872732951
23.901055790380507,-0.029439952084888886,0.47906855736775855,0.6964172579023332,0.30358274209874414
23.90598960874387,-0.0772658818633527,0.5061447843850442,0.6966315229608164,0.30336847704026054
23.910923427107235,-0.02825181649472663,0.519380328780736,0.6966936530054177,0.30330634699565784
23.9158572454706,-0.07718887131814312,0.5223583698705563,0.6965969940434852,0.3034030059575904
23.92079106383397,-0.02663919466269477,0.5201193833105228,0.6968810855098226,0.3031189144912551
23.925724882197336,-0.0748513528458008,0.519022868194008,0.6973351678432155,0.30266483215786394
23.930658700560702,-0.02433845023314647,0.5219649979774758,0.697530845905188,0.30246915409589253
23.935592518924064,-0.07288021335371124,0.5320669466543462,0.6967733337454523,0.3032266662556292
23.94052633728743,-0.022596538664993702,0.5440321437613137,0.6966037482226497,0.30339625177843255
23.9454601556508,-0.07194361584210256,0.5568324434266034,0.6968424949149898,0.30315750508609396
23.950393974014165,-0.02138228963759565,0.5560942345995252,0.6967753892424683,0.3032246107586161
23.95532779237753,-0.07205765960836735,0.5533651845428402,0.6971392611041662,0.3028607388969192
23.960261610740897,-0.02298781716247114,0.5563295394896675,0.6964822387151961,0.30351776128588975
23.965195429104263,-0.07362023690724519,0.5676622585250817,0.6961494625819016,0.3038505374191846
23.97012924746763,-0.025733743486756822,0.5657873526049549,0.6956979197017529,0.30430208029933414
23.975063065830994,-0.07479248384798436,0.5632116911278409,0.6956927669703336,0.30430723303075347
23.97999688419436,-0.025961401673095807,0.5471892287547435,0.695390908750802,0.3046090912502853
23.984930702557726,-0.07297765194580526,0.5278996623912847,0.6956505425448981,0.30434945745618924
23.989864520921092,-0.023767821999971083,0.5110879615469895,0.6954136177571232,0.3045863822439649
23.99479833928446,-0.07158188145983657,0.5158548557290686,0.6957958005925259,0.3042041994085626
23.999732157647824,-0.022537417109772,0.5186435945475225,0.6955806562839909,0.3044193437170978
24.00466597601119,-0.07048548060233745,0.512288197185702,0.6952650749282059,0.30473492507288324
24.009599794374555,-0.021741340233530436,0.50889942133095,0.6950052624800616,0.3049947375210278
24.01453361273792,-0.07182826218019826,0.5085491963382358,0.6955988650027725,0.3044011349983173
24.01946743110129,-0.024249886274001927,0.4927811135129213,0.6956394189235827,0.304360581077507
24.024401249464656,-0.07294678382943637,0.47581607867690473,0.6956056418830926,0.3043943581179972
24.029335067828022,-0.024101982155157887,0.45621761812413647,0.6959360186714456,0.30406398132964485
24.034268886191384,-0.07411823034368045,0.43582519992706054,0.696035967964356,0.3039640320367348
24.03920270455475,-0.026224443100042297,0.4228801909705823,0.6954703373701449,0.30452966263094633
24.04413652291812,-0.075795125942168,0.4097127016555512,0.6952436111074826,0.3047563888936088
24.049070341281485,-0.025475131254396363,0.4118633903860686,0.6950809971757107,0.3049190028253823
24.05400415964485,-0.07390776702623543,0.4037169653660285,0.6948110238442178,0.30518897615687585
24.058937978008217,-0.024732552355370974,0.4008508124686654,0.6945832441460579,0.3054167558550368
24.06387179637158,-0.07480559159731881,0.39867732921726673,0.6944787491237896,0.30552125087730625
24.06880561473495,-0.024600879625424957,0.40699914024643996,0.6939675561197373,0.30603244388135975
24.073739433098314,-0.07376934968695308,0.42078672970674413,0.6938799591437143,0.3061200408573838
24.07867325146168,-0.024926099101260712,0.42517923991814,0.6937010272384347,0.306298972762665
24.083607069825046,-0.07432137685626676,0.4428746027834557,0.6931930233726525,0.30680697662844886
24.08854088818841,-0.020602605504981913,0.4449267324117126,0.6927028395784188,0.307297160422683
24.093474706551774,-0.07042624736651748,0.4452757741888955,0.6924628087601635,0.3075371912409371
24.098408524915143,-0.022587192175359618,0.435044400457056,0.6925365927333871,0.30746340726771243
24.10334234327851,-0.07067458395130548,0.4254574515763393,0.6918985706907691,0.30810142931033035
24.108276161641875,-0.019422043526778576,0.4174046403072279,0.6917593475371058,0.3082406524639933
24.11320998000524,-0.07058092348288303,0.41208007242280276,0.6919649964144656,0.30803500358663327
24.118143798368607,-0.02175620878999097,0.3941868704274312,0.6916934479027665,0.30830655209833185
24.123077616731976,-0.07349058165356373,0.3725743083578129,0.6915623824252723,0.3084376175758259
24.12801143509534,-0.025833650909570637,0.3466471755547498,0.6914785166909977,0.30852148331010143
24.132945253458704,-0.07492373141846716,0.3357497318287339,0.6914407659317628,0.3085592340693366
24.13787907182207,-0.023781221932511327,0.3553122832647911,0.6911047039883406,0.30889529601276033
24.142812890185436,-0.07206237151293954,0.3698923350411252,0.6908906580797972,0.30910934192130485
24.147746708548805,-0.02391404328776829,0.39578572199477413,0.6905352758055979,0.30946472419550625
24.15268052691217,-0.0769395666202483,0.4095280542857408,0.6906062817180654,0.3093937182830405
24.157614345275533,-0.028714286292782273,0.42237622521537205,0.690885011518184,0.30911498848292424
24.1625481636389,-0.07499659839348072,0.42741992571436016,0.6909786172212958,0.30902138277981467
24.167481982002265,-0.02220768926195972,0.4215002669342999,0.6906844847097753,0.3093155152913378
24.172415800365634,-0.07155125966373094,0.41464743939335996,0.6907002800205829,0.30929971998053124
24.177349618729,-0.02245486806198593,0.41654637757112034,0.6908500639311232,0.3091499360699901
24.182283437092366,-0.07070828963291893,0.4172142108549702,0.6906429629714558,0.30935703702965744
24.18721725545573,-0.027904606178708782,0.4244360625130893,0.6906912409728492,0.3093087590282628
24.192151073819094,-0.07270263819803047,0.45030774157276826,0.6911507811198131,0.3088492188812991
24.197084892182463,-0.03355116792612908,0.4659978563207321,0.6910169869007027,0.3089830131004091
24.20201871054583,-0.07670882866619123,0.4798198438265227,0.6911641255646294,0.30883587443648286
24.206952528909195,-0.025111156071184002,0.489541765589665,0.6916815766888951,0.3083184233122167
24.21188634727256,-0.06753726259105174,0.484781435269311,0.6917488036111559,0.3082511963899568
24.216820165635927,-0.0260831183623395,0.48986224887187974,0.6917181576703865,0.30828184233072636
24.221753983999292,-0.0692195003967197,0.5014159890644939,0.6924095952847845,0.3075904047163286
24.226687802362658,-0.02568237757843782,0.5079150278470056,0.6929139387196207,0.3070860612814935
24.231621620726024,-0.06986491786859574,0.5176625236878514,0.6926973727080743,0.3073026272930407
24.23655543908939,-0.03303088108376528,0.522901415987429,0.692099899112852,0.3079001008882637
24.241489257452756,-0.07537851265543645,0.5209082863814885,0.691419152885532,0.30858084711558503
24.246423075816125,-0.03468985906851704,0.5188709521287563,0.6917828294315815,0.30821717056953446
24.251356894179487,-0.08102009552748062,0.5196089461681147,0.6916409781213828,0.3083590218797305
24.256290712542853,-0.03688887047892399,0.5189603509678726,0.6918185563106166,0.30818144369049394
24.26122453090622,-0.0751421159281744,0.5197317893254891,0.6921126853544459,0.3078873146466659
24.266158349269585,-0.03410298999741161,0.5211059581821444,0.6918737173810514,0.3081262826200611
24.271092167632954,-0.08224597801412062,0.5115790415204386,0.6923110611742637,0.3076889388268506
24.27602598599632,-0.047373337348448404,0.5073723467114053,0.6929134477811043,0.30708655222001047
24.280959804359686,-0.08436653120533424,0.5015921668730651,0.6931403835825987,0.30685961641851767
24.285893622723048,-0.038515472037782494,0.49371199655151854,0.6931538393157934,0.30684616068532156
24.290827441086414,-0.0791499504515448,0.4869370743585376,0.6932914941855973,0.30670850581551584
24.295761259449783,-0.044363550485620594,0.4827520969244859,0.693225783883998,0.30677421611711414
24.30069507781315,-0.09049306345380388,0.47654357005609077,0.6926463891659949,0.30735361083511425
24.305628896176515,-0.04649184481967482,0.4794792424401817,0.6927582134600754,0.3072417865410313
24.31056271453988,-0.08924959223330782,0.4888146438173143,0.6928459520588174,0.30715404794228585
24.315496532903243,-0.042479321925760496,0.49727977995604133,0.6927764759524189,0.307223524048683
24.320430351266612,-0.08382979888120974,0.5000382119229425,0.6924993759126217,0.3075006240884808
24.325364169629978,-0.04165696536840316,0.48807857504673735,0.6922213010044359,0.3077786989966673
24.330297987993344,-0.089167923974892,0.4779272400122047,0.6923526850528963,0.30764731494820796
24.33523180635671,-0.04194518122757314,0.4749249765278034,0.692314880385173,0.3076851196159317
24.340165624720075,-0.08970168639118019,0.48196415351457106,0.6921987798421347,0.30780122015897043
24.345099443083445,-0.048747417533190424,0.511512697538288,0.6927240198959214,0.307275980105183
24.350033261446807,-0.09421341678077934,0.5327858275741216,0.6923826245648932,0.30761737543620987
24.354967079810173,-0.036269646079561985,0.5422668775229407,0.6925900120987434,0.30740998790235985
24.35990089817354,-0.08574292456922118,0.5533632790250467,0.6923695790556639,0.30763042094543797
24.364834716536905,-0.06299008791204005,0.5490869757225295,0.6921942869795032,0.3078057130215962
24.369768534900274,-0.10057885875866221,0.5302204106671805,0.6923342923521827,0.30766570764891765
24.37470235326364,-0.0573316084829613,0.5102790177829114,0.6923307390918555,0.30766926090924906
24.379636171627002,-0.09289376892454804,0.500921561639266,0.6921088018898349,0.3078911981112742
24.384569989990368,-0.046203220371245565,0.4829055083887413,0.6925983622492399,0.3074016377518729
24.389503808353734,-0.0885030447886696,0.46737753153722694,0.6922052990441188,0.3077947009569969
24.394437626717103,-0.06070318978468114,0.458183948436842,0.692794236740247,0.30720576326087146
24.39937144508047,-0.09196236556574383,0.45109470316951233,0.6932513743312421,0.3067486256698784
24.404305263443835,-0.04804723623787241,0.4356829160858655,0.6934066327795182,0.3065933672216046
24.409239081807197,-0.08089029212568692,0.41844757982983066,0.694073611693062,0.3059263883080623
24.414172900170563,-0.048375821636559735,0.39233811692968446,0.6942640487208819,0.3057359512802432
24.419106718533932,-0.07961960386475696,0.38634342220517554,0.6939102588220516,0.30608974117907456
24.424040536897298,-0.046872475268576255,0.3939227852184629,0.6939101120698907,0.3060898879312367
24.428974355260664,-0.07520836241944681,0.4070678946013051,0.6938649011550112,0.3061350988461172
24.43390817362403,-0.04650741060288489,0.414360236171827,0.6936898703097057,0.3063101296914232
24.438841991987395,-0.08267091317588608,0.42540478510828195,0.693393815078355,0.30660618492277414
24.44377581035076,-0.037991027667102766,0.43592878567701876,0.6934981995391436,0.3065018004619857
24.448709628714127,-0.07095658509903133,0.4543458197374754,0.6933455650170066,0.3066544349841223
24.453643447077493,-0.0557331560673828,0.4733467798524964,0.6939515384973929,0.3060484615037354
24.45857726544086,-0.08261674355383747,0.48353970448920036,0.6943479863538069,0.30565201364732103
24.463511083804224,-0.05881748025702811,0.48715876440088945,0.6943466730622441,0.30565332693888264
24.468444902167594,-0.08391086761566889,0.48674268066006726,0.6946073131127803,0.30539268688834476
24.473378720530956,-0.0604535802852385,0.47777792490715837,0.6942474675930818,0.3057525324080411
24.478312538894322,-0.07796244489846553,0.4651502980650325,0.6941527194972187,0.30584728050390303
24.483246357257688,-0.06427645634009176,0.4662239399523021,0.6946597642601441,0.3053402357409765
24.488180175621054,-0.09432504213279824,0.4718399456714883,0.6945360824481339,0.30546391755298535
24.493113993984423,-0.054945363008437206,0.4732386746527276,0.6943958643105103,0.3056041356906069
24.49804781234779,-0.08566367652304806,0.4815999933693976,0.6948781802304128,0.3051218197707028
24.50298163071115,-0.049847048509268334,0.48134698298346706,0.6947890906434346,0.3052109093576795
24.507915449074517,-0.09551171238555735,0.4836826266409998,0.6948948139517688,0.3051051860493438
24.512849267437883,-0.06245199213158652,0.4931011671218944,0.6946979255950876,0.3053020744060232
24.517783085801252,-0.0914246507522874,0.49869315468860975,0.6943884908313882,0.30561150916972113
24.522716904164618,-0.056075006141620067,0.4916485022290194,0.6945058923225826,0.3054941076785256
24.527650722527984,-0.08895387800555396,0.48269059169325657,0.694372973585931,0.30562702641517525
24.53258454089135,-0.0602841380394034,0.4720294018218975,0.6940182605972675,0.3059817394038372
24.53751835925471,-0.09873198087015408,0.46815541847890935,0.6938886198015699,0.3061113801995338
24.54245217761808,-0.062212232506082196,0.4757244723396704,0.6932367728289647,0.3067632271721377
24.547385995981447,-0.09790255852114317,0.47393458519618875,0.692971619054201,0.307028380946901
24.552319814344813,-0.06341669869837567,0.46954358625452636,0.6926170696037888,0.3073829303973125
24.55725363270818,-0.09377263405235421,0.4778436039011391,0.6925955112251708,0.30740448877593046
24.562187451071544,-0.05816603122626856,0.48255575128511075,0.6922541977051319,0.3077458022959696
24.56712126943491,-0.09587790397360836,0.47400045517617784,0.6915776217231671,0.30842237827793406
24.572055087798276,-0.059542223468006285,0.47913009546546204,0.6913990233410603,0.3086009766600415
24.576988906161642,-0.0887695041413237,0.4891625031052594,0.690536344835821,0.30946365516528185
24.581922724525008,-0.05179533041345527,0.49470349464350916,0.6905998728111993,0.309400127189905
24.586856542888373,-0.09295520294235952,0.49466929074394755,0.6906913853720661,0.3093086146290394
24.591790361251743,-0.0448726939437484,0.4992071432799869,0.6912823648061965,0.30871763519491024
24.59672417961511,-0.09125878831923179,0.49829702862786635,0.6907545352161031,0.309245464785005
24.60165799797847,-0.046777320423494986,0.497341852550632,0.6910907889280957,0.3089092110730144
24.606591816341837,-0.09892791691968567,0.5044492839601037,0.6912862213076297,0.3087137786934825
24.611525634705202,-0.04517921184667337,0.5244268419616877,0.6914881383106143,0.30851186169050104
24.616459453068572,-0.08068623555849508,0.5428422437662939,0.6916451328972221,0.308354867103896
24.621393271431938,-0.039105110437649436,0.546553047773105,0.6916029979098667,0.30839700209125603
24.626327089795303,-0.09825113698085577,0.5476483788766022,0.6912701138485253,0.30872988615260094
24.631260908158666,-0.054888588458521834,0.5526968833777659,0.691466868381046,0.3085331316200844
24.63619472652203,-0.09825169214985446,0.5409234321931229,0.6914664302343987,0.30853356976673124
24.6411285448854,-0.04790054003477591,0.5167271043372726,0.6910455908647823,0.30895440913634625
24.646062363248767,-0.0954399157669081,0.49985323917754243,0.6915596936762308,0.308440306324897
24.650996181612133,-0.05794385802096514,0.4921660046325571,0.6913268272095562,0.30867317279157097
24.6559299999755,-0.09219215517246784,0.49273738246049936,0.6915273263892309,0.3084726736118955
24.66086381833886,-0.05072077417555251,0.5049505053338208,0.6919557023021591,0.3080442976989668
24.66579763670223,-0.0828953016377356,0.5084176808194942,0.6920784883059994,0.3079215116951275
24.670731455065596,-0.041613401341220255,0.5099241751978788,0.6921339206167565,0.30786607938437077
24.67566527342896,-0.08097930374403478,0.521584726282387,0.6920685200650851,0.30793147993604303
24.680599091792327,-0.034217529592681456,0.527217306926559,0.6920899365132496,0.30791006348787864
24.685532910155693,-0.0738575302826342,0.5325518636241682,0.6929437329505503,0.30705626705057826
24.69046672851906,-0.027375863263221965,0.5325018481052911,0.6927875662081477,0.3072124337929785
24.695400546882425,-0.07101048847431249,0.5351251430270305,0.6926688585465047,0.30733114145461876
24.70033436524579,-0.037250448654609414,0.5383697336390276,0.692482733747157,0.30751726625396436
24.705268183609157,-0.079288429513186,0.5377257733744806,0.692443214124323,0.3075567858767954
24.710202001972522,-0.03799691202224714,0.5380919321167026,0.6924612084706522,0.30753879153046493
24.715135820335888,-0.07693038277256731,0.5438703543595587,0.6924514400290204,0.3075485599720947
24.720069638699258,-0.03752214739088622,0.5479461586715453,0.6919305773700358,0.30806942263107895
24.72500345706262,-0.07971319953765826,0.542626742941001,0.6923532262190443,0.3076467737820717
24.729937275425986,-0.03516213516416902,0.5254790586360283,0.692377759889408,0.30762224011170863
24.73487109378935,-0.07179594785332605,0.5048731838132462,0.6924476916734948,0.3075523083276234
24.739804912152717,-0.035445851651823276,0.48903987544467875,0.6924557970546051,0.30754420294651424
24.744738730516087,-0.0744567059921981,0.4689367007718422,0.6923449587952607,0.3076550412058588
24.749672548879452,-0.036498236034793526,0.4636268947596984,0.6919583485707961,0.3080416514303214
24.75460636724282,-0.07279779367352901,0.4556772429171431,0.6921005883605218,0.3078994116405926
24.75954018560618,-0.03626024937244397,0.44557020215781923,0.6923750050184749,0.3076249949826394
24.764474003969546,-0.07676523025576641,0.43965006462402784,0.6922485574956404,0.30775144250547454
24.769407822332916,-0.03390996246694544,0.4231254468012626,0.6924225409094575,0.3075774590916582
24.77434164069628,-0.06286749602432634,0.4092524354947814,0.6918662304915516,0.30813376950956484
24.779275459059647,-0.029841505418053055,0.40548726591391415,0.6921587938602058,0.3078412061409115
24.784209277423013,-0.07103621722646324,0.409283082588595,0.6917840129093145,0.30821598709180353
24.789143095786375,-0.037093967479509715,0.4050491646613652,0.69163082466442,0.30836917533669833
24.794076914149745,-0.07662583861644423,0.41397115844772403,0.6915370763559154,0.308462923645203
24.79901073251311,-0.0377294652021287,0.4190611435416106,0.6912456571780206,0.30875434282309827
24.803944550876476,-0.08100086506444842,0.4216300275901903,0.6911061378467508,0.3088938621543679
24.808878369239842,-0.04048988792563003,0.4354697406903732,0.6911770167436461,0.3088229832574719
24.813812187603208,-0.07772159962962563,0.45098408402397383,0.6914683089941148,0.30853169100700284
24.818746005966574,-0.04110117259288081,0.45477626930041654,0.6918993323209404,0.3081006676801766
24.82367982432994,-0.07661115837594178,0.44799525837102344,0.6916978671997757,0.30830213280134083
24.828613642693306,-0.03932079111065014,0.4270837805024839,0.6920362032629296,0.30796379673818614
24.83354746105667,-0.07650024318992711,0.4034394540663618,0.6914284513793616,0.3085715486217563
24.838481279420037,-0.03642450858305425,0.3809086897240509,0.6914920961230092,0.30850790387811117
24.843415097783407,-0.0718848974481963,0.37639662341518887,0.6910291915219782,0.30897080847914415
24.848348916146772,-0.036558647041058226,0.37737294062480536,0.690825778717319,0.3091742212838062
24.853282734510135,-0.07612762455786211,0.3894411878659749,0.6907344552225908,0.30926554477853596
24.8582165528735,-0.03951504448664788,0.41059814389061705,0.6912427807702675,0.3087572192308609
24.863150371236866,-0.07455286343640906,0.42458546654867163,0.6911923351852969,0.3088076648158329
24.868084189600236,-0.03734749110135868,0.42081282973652656,0.6913011147388376,0.3086988852622929
24.8730180079636,-0.07644824615630533,0.40635141041588296,0.6915094383817175,0.30849056161941335
24.877951826326967,-0.03819364550118304,0.4009077921427314,0.6914579292324418,0.3085420707686904
24.88288564469033,-0.07533027169276998,0.4075538942725294,0.6912790408934533,0.30872095910767855
24.887819463053695,-0.03718342023097196,0.42534464521022686,0.6903317927331883,0.3096682072679432
24.892753281417065,-0.07453040869352211,0.4451424889630033,0.6905398525172403,0.30946014748389106
24.89768709978043,-0.03662592561587176,0.46093805134468774,0.6904050898356211,0.30959491016550983
24.902620918143796,-0.07488173239078298,0.4730902154304079,0.6905800561223551,0.309419943878775
24.907554736507162,-0.03400299817448789,0.47471481488712086,0.6903390915277811,0.30966090847334793
24.912488554870524,-0.07437093324112794,0.47004009994279117,0.6901651295204936,0.30983487048063396
24.917422373233894,-0.03386487273626271,0.4682684926047922,0.6901005095619475,0.3098994904391817
24.92235619159726,-0.07278157062775743,0.46717688258469414,0.6902403605895309,0.30975963941159984
24.927290009960625,-0.034062716243788656,0.4671755929177883,0.6903362641755589,0.3096637358255734
24.93222382832399,-0.07458514041993305,0.4655562717067649,0.690178429977658,0.30982157002347527
24.937157646687357,-0.03377654694214169,0.4646078115067779,0.6901562584104439,0.3098437415906904
24.942091465050726,-0.07362402572676591,0.46605264699527427,0.6904021289069395,0.3095978710941959
24.94702528341409,-0.034512049877590385,0.46475474557993623,0.6908039403282011,0.3091960596729359
24.951959101777454,-0.07341895814230569,0.4596312080812278,0.6905707594829383,0.30942924051819926
24.95689292014082,-0.030757869501073537,0.46368304276959504,0.6906338773890056,0.3093661226121326
24.961826738504186,-0.0719112036476873,0.46753731677942695,0.6906343080618856,0.30936569193925284
24.966760556867555,-0.03239053249361232,0.4685788335727939,0.6899123962844534,0.31008760371668603
24.97169437523092,-0.07259032686383259,0.4760850336860705,0.6897324466186895,0.31026755338245043
24.976628193594284,-0.03135788851676011,0.4855269609463781,0.6898473104004151,0.3101526896007249
24.98156201195765,-0.07160750097602164,0.5086646659417418,0.6899347132177083,0.3100652867834317
24.986495830321015,-0.030607964123030636,0.5257586519143195,0.6895390667216817,0.31046093327945845
24.991429648684385,-0.07116051390135002,0.5372545478353397,0.6897950263312732,0.31020497366986766
24.99636346704775,-0.031951961523502055,0.5426348255971106,0.6894482939699028,0.31055170603123844
25.001297285411116,-0.07370925555340885,0.5524882376071056,0.6898009981518581,0.31019900184928306
25.006231103774482,-0.032988586982801424,0.5543219962486168,0.6895089272721173,0.310491072729024
25.011164922137844,-0.07405746774524763,0.5498151932257974,0.6897502491187645,0.3102497508823776
25.016098740501214,-0.03371412112579593,0.5406957284401125,0.6895307475317562,0.31046925246938595
25.02103255886458,-0.07492510655899194,0.5311069800187819,0.6894464508418481,0.31055354915929473
25.025966377227945,-0.03209035188339681,0.5244364379678749,0.6892984517919863,0.31070154820915624
25.03090019559131,-0.07251161004510649,0.5208214267860213,0.6893577116354257,0.3106422883657176
25.035834013954677,-0.028733440626287785,0.5083595079867803,0.6893100011162534,0.3106899988848904
25.040767832318043,-0.06969687200589844,0.49075472213537735,0.6894089126255004,0.31059108737564367
25.04570165068141,-0.02746842166796778,0.4789934546972335,0.6893809398806146,0.31061906012053003
25.050635469044774,-0.0673831091022392,0.464946487953836,0.6895963963614828,0.3104036036396629
25.05556928740814,-0.02322746632228356,0.4449856689520886,0.689474660999945,0.31052533900120144
25.060503105771506,-0.06260101034176581,0.43666315357211916,0.6894771357358276,0.3105228642653202
25.065436924134875,-0.020323918126768422,0.42829391971100766,0.6891740272199823,0.31082597278116686
25.070370742498238,-0.06446704057242923,0.4268809493955119,0.6888623758094076,0.3111376241917423
25.075304560861603,-0.022873738963036305,0.4287876417692742,0.6883703360451533,0.3116296639559976
25.08023837922497,-0.06582869556104921,0.43388618672273965,0.6879912565993856,0.31200874340176704
25.085172197588335,-0.02315323430507514,0.4428921661880086,0.6875867071796342,0.312413292821521
25.090106015951704,-0.06744428557104301,0.45399397283886744,0.6872436169734314,0.31275638302772313
25.09503983431507,-0.02500201273948858,0.4675138371304815,0.6872959553132628,0.31270404468789004
25.099973652678436,-0.06987895816749698,0.4751926756032564,0.6877791464699528,0.31222085353119977
25.1049074710418,-0.026931838271891762,0.47450015846267746,0.6881234504155789,0.31187654958557326
25.109841289405164,-0.0680708429183045,0.47091554185971896,0.6876826695063138,0.31231733049483834
25.114775107768534,-0.0259953058701308,0.46275775569419964,0.6873540756954576,0.3126459243056936
25.1197089261319,-0.06765797160226526,0.4461173590341963,0.6878202020953745,0.3121797979057762
25.124642744495265,-0.02951843029937534,0.4282433728133955,0.6874732520727592,0.31252674792839213
25.12957656285863,-0.07411967302428304,0.4306209262850963,0.6875185487269907,0.312481451274161
25.134510381221993,-0.033851705702222894,0.4331984451096878,0.6878152724985321,0.3121847275026207
25.139444199585363,-0.07706413676074866,0.4172521355197098,0.6874869452263763,0.3125130547747772
25.14437801794873,-0.03496684828449923,0.4042906729043408,0.6867933182927688,0.3132066817083871
25.149311836312094,-0.076855225066908,0.38928904149912696,0.6860775734158802,0.31392242658527697
25.15424565467546,-0.03639906007266803,0.38376550915885355,0.6856706132742361,0.3143293867269234
25.159179473038826,-0.0803179708905978,0.3778284224843153,0.6856618204530062,0.31433817954815557
25.164113291402195,-0.04343835140931545,0.3689223817395168,0.6859099368298548,0.31409006317130905
25.169047109765557,-0.08196390334120206,0.3609673372128847,0.6856390889597975,0.31436091104136854
25.173980928128923,-0.03881856980444702,0.34880208556314585,0.6857215196549753,0.3142784803461914
25.17891474649229,-0.07947144635884404,0.3476802814855828,0.6853156524239281,0.31468434757723807
25.183848564855655,-0.040342640035597135,0.36016453389424635,0.6847113940601706,0.31528860594099495
25.188782383219024,-0.08355481754195956,0.38351743213559997,0.6844244872953564,0.3155755127058086
25.19371620158239,-0.04554950739489343,0.40653191941075284,0.6845717802242578,0.3154282197769069
25.198650019945752,-0.08714445395207605,0.4250407748520286,0.6847405708120722,0.3152594291890922
25.203583838309118,-0.04750515054427154,0.4343883936618018,0.684904846614155,0.31509515338700966
25.208517656672484,-0.08435939647106044,0.440042354300308,0.685164076138017,0.3148359238631473
25.213451475035853,-0.04421665994482363,0.4450859933376693,0.6851278512672042,0.3148721487339609
25.21838529339922,-0.08180717361680685,0.4492989786398012,0.6851508842105392,0.31484911579062624
25.223319111762585,-0.04480728391332501,0.4551896140429919,0.6855518047791292,0.31444819522203665
25.228252930125947,-0.08329875690028263,0.4628488501318879,0.6853509121038559,0.31464908789731133
25.233186748489313,-0.04035390840076972,0.47206672502212027,0.6852117571053487,0.31478824289581847
25.238120566852682,-0.08005637118452917,0.4747644152128698,0.6844306122196258,0.3155693877815428
25.24305438521605,-0.03699616813648204,0.4667589551736108,0.6846886167508963,0.31531138325027325
25.247988203579414,-0.08864593833672499,0.4531845585864426,0.6846648955925204,0.3153351044086459
25.25292202194278,-0.05010119101744591,0.4393394782168302,0.6845985190814724,0.31540148091969156
25.257855840306146,-0.09474036540175898,0.4255842723860028,0.6844102738763199,0.3155897261248429
25.262789658669508,-0.04172051539630174,0.41700522581055777,0.6841391614734892,0.31586083852767455
25.267723477032877,-0.08615990807874606,0.4196769612356075,0.6835883125353013,0.3164116874658635
25.272657295396243,-0.04543738681333525,0.4331634633996264,0.68379108489017,0.3162089151109957
25.27759111375961,-0.08495167734678688,0.43362085183238064,0.683289209899619,0.31671079010154746
25.282524932122975,-0.04210565110576958,0.4310242235677446,0.6834854847381976,0.3165145152629695
25.28745875048634,-0.090077937683503,0.4302750398548234,0.6837241564181236,0.3162758435830426
25.292392568849706,-0.05174773532872998,0.42929518987982485,0.6835444681879334,0.3164555318132316
25.297326387213072,-0.09692637209799937,0.4257185587680267,0.6832771888546545,0.3167228111465091
25.302260205576438,-0.05304733348220339,0.41719607846377216,0.6834091379824889,0.3165908620186727
25.307194023939804,-0.09787149685743238,0.4207878133267722,0.6835831737676499,0.3164168262335093
25.31212784230317,-0.06876559927502417,0.42823110066728853,0.6840023251897921,0.3159976748113651
25.31706166066654,-0.10107053262374055,0.42847396745223193,0.6843931602485435,0.3156068397526132
25.3219954790299,-0.04454947608617021,0.4336435513186602,0.6849135984714804,0.3150864015296768
25.326929297393267,-0.08702832586267281,0.44012633975216614,0.6852879801720836,0.31471201982907376
25.331863115756633,-0.047489763919959016,0.4447260159226657,0.6851971559084861,0.31480284409267223
25.33679693412,-0.08758150853363061,0.4497999659657156,0.6848725742580781,0.3151274257430809
25.341730752483368,-0.047505163132276144,0.44941526470763193,0.6849753808432263,0.31502461915793306
25.346664570846734,-0.08981025417757696,0.4588146410877097,0.685345017833354,0.31465498216780474
25.3515983892101,-0.05191058131822853,0.4635702760551952,0.6852844874938434,0.31471551250731494
25.356532207573462,-0.09408392294779495,0.45852187327375016,0.6852880803001651,0.3147119197009931
25.361466025936828,-0.04291522671807774,0.44406129621851625,0.6851241329117812,0.3148758670893752
25.366399844300197,-0.08796382111989183,0.43992908461905145,0.6849963973000084,0.31500360270114586
25.371333662663563,-0.05267848530868832,0.4369270192736034,0.6852162961331153,0.3147837038680423
25.37626748102693,-0.08606270941360193,0.4373387318729175,0.6852136769939279,0.31478632300723386
25.381201299390295,-0.06221239443879639,0.4380384145193601,0.6855278722656222,0.31447212773554356
25.386135117753657,-0.0906494603169688,0.43199242079225214,0.6851498168614392,0.3148501831397298
25.391068936117026,-0.05335988119362543,0.4242530621247077,0.6848177593776122,0.31518224062355993
25.396002754480392,-0.09117496512922779,0.41463362421843764,0.6847358407213733,0.3152641592798015
25.400936572843758,-0.05882774779574352,0.4050791916107699,0.6845861373494389,0.3154138626517381
25.405870391207124,-0.09211985513657908,0.3999583610764344,0.6848925381631469,0.31510746183803184
25.41080420957049,-0.04592239091825226,0.3984299522627917,0.6848555342772811,0.3151444657238987
25.41573802793386,-0.08352776949056516,0.39856279803292677,0.684513517636385,0.315486482364796
25.42067184629722,-0.05245625005707036,0.4041950402563493,0.6846030711010345,0.31539692890014775
25.425605664660587,-0.09471712375481196,0.41833380543963655,0.68502059987842,0.31497940012276365
25.430539483023953,-0.04717084476672767,0.4387014323708403,0.6851790988773601,0.31482090112382416
25.43547330138732,-0.08897572186203115,0.455487396805772,0.6854063780386536,0.31459362196253027
25.440407119750688,-0.04940354048712917,0.4651496193312351,0.6856533443949994,0.31434665560618535
25.445340938114054,-0.09293661639878438,0.47203599404374263,0.6858911354453859,0.31410886455579856
25.450274756477416,-0.03667321585364153,0.4756776730314418,0.6862705801588547,0.31372941984232944
25.455208574840782,-0.09262671634258517,0.4932107176522292,0.6862498351983899,0.31375016480279333
25.460142393204148,-0.043206565737080815,0.5008118297755678,0.6864225831047831,0.31357741689639984
25.465076211567517,-0.09154968958482251,0.48988301921046146,0.686422346017717,0.3135776539834648
25.470010029930883,-0.042707327381780825,0.4726698529856007,0.6860098484083557,0.31399015159282423
25.47494384829425,-0.09605965045100055,0.4562716880656786,0.6859086946290431,0.314091305372135
25.47987766665761,-0.0392417464800186,0.444614933619509,0.685895938588765,0.3141040614124116
25.484811485020977,-0.0888541831243756,0.44129616472191224,0.6854948333620133,0.31450516663916217
25.489745303384346,-0.03803898887700877,0.4517777154760234,0.685805272142263,0.3141947278589112
25.494679121747712,-0.09969775043348213,0.44850627143567046,0.6861738228004007,0.31382617720077216
25.499612940111078,-0.03723574923298897,0.4448996854817836,0.6858774279521469,0.31412257204902366
25.504546758474444,-0.08902563509313488,0.45200689910949715,0.6859124903953274,0.3140875096058416
25.50948057683781,-0.053604821033211146,0.4532050705435581,0.6857639891925104,0.3142360108086565
25.514414395201175,-0.09332880898361003,0.45524604922492584,0.6862603017449032,0.31373969825626263
25.51934821356454,-0.05401024003655947,0.4532412310016345,0.6858971791377164,0.3141028208634479
25.524282031927907,-0.10071939498674069,0.44958754332905626,0.6858587064538822,0.3141412935472811
25.529215850291273,-0.053092566286310997,0.4361761501901139,0.6858245233165441,0.31417547668461754
25.53414966865464,-0.09452998081670808,0.42119434005839734,0.6853447902781474,0.3146552097230119
25.539083487018008,-0.06341229490112305,0.4227900476443168,0.6851234702657893,0.31487652973536956
25.54401730538137,-0.10097586625508206,0.4210197499507078,0.6848457308309222,0.31515426917023653
25.548951123744736,-0.06733127233990284,0.4126189167406124,0.6843798442727065,0.31562015572845104
25.553884942108102,-0.09609105379461289,0.3981977610729606,0.6839797903638418,0.3160202096373148
25.558818760471468,-0.0628940319362468,0.39591949567649865,0.6844862992626777,0.31551370073847856
25.563752578834837,-0.102902850449064,0.4021539973031323,0.6848658053663463,0.31513419463481096
25.568686397198203,-0.06341859635412898,0.41376491991071335,0.6843362066855951,0.315663793315562
25.57362021556157,-0.09885036601986118,0.4229082456049424,0.6845393995937289,0.3154606004074291
25.57855403392493,-0.05652510144755718,0.43369110016174917,0.6845036042284187,0.3154963957727402
25.583487852288297,-0.09476195118534364,0.44387608367202175,0.6843856169948457,0.3156143830063145
25.588421670651666,-0.06588073598263022,0.43727107013000455,0.683889370548857,0.31611062945230395
25.593355489015032,-0.10526566179790194,0.42530240064316593,0.6839276826838276,0.31607231731733443
25.598289307378398,-0.06673619106210721,0.42345324124599804,0.6835969206842724,0.3164030793168921
25.603223125741764,-0.0999038332580981,0.4276995161578849,0.6840121322538987,0.3159878677472672
25.608156944105126,-0.06946767601849856,0.44226150569857,0.6836816626531305,0.3163183373480385
25.613090762468495,-0.10211795405106928,0.4530783041082411,0.6837534358348294,0.31624656416634217
25.61802458083186,-0.07377178651905647,0.4649543851679101,0.6843632453053392,0.3156367546958359
25.622958399195227,-0.10184248178723382,0.4665100220699432,0.6843589143792105,0.3156410856219685
25.627892217558593,-0.06773388366824788,0.4678078734105328,0.6839409015714206,0.3160590984297628
25.63282603592196,-0.10187615771494958,0.4656749353899629,0.684272080857482,0.31572791914370535
25.637759854285324,-0.07045073244542566,0.458638222431033,0.6844167912806077,0.31558320872057766
25.64269367264869,-0.11376209388929094,0.447825051583833,0.6840629294733818,0.31593707052780196
25.647627491012056,-0.07292828974928406,0.42872215352161247,0.6843558610812542,0.31564413891992893
25.65256130937542,-0.10438187270538865,0.42398169678733466,0.6842606204246615,0.3157393795765205
25.657495127738787,-0.07263604731300959,0.4238377331203854,0.6844843752562453,0.31551562474493655
25.662428946102157,-0.1028745468284296,0.42443447215620095,0.6842266784371894,0.31577332156399246
25.667362764465523,-0.0644479218385554,0.4246836477139574,0.6846514356212074,0.31534856437997527
25.672296582828885,-0.09509483826774169,0.42139134405476125,0.6846349143413661,0.31536508565981713
25.67723040119225,-0.0769042133833751,0.41776017850878594,0.6850069738690732,0.3149930261321105
25.682164219555617,-0.11229545054266138,0.4120315338859367,0.684777906448714,0.31522209355247016
25.687098037918986,-0.07650629297537984,0.40722220965894607,0.6852927451594638,0.3147072548417207
25.69203185628235,-0.10335733626010069,0.41879252954042445,0.6848292170490775,0.31517078295210393
25.696965674645718,-0.0705386242034121,0.42518786574352185,0.6845245624943268,0.31547543750685214
25.70189949300908,-0.09827379009904687,0.4357335731915822,0.6844153128923187,0.31558468710885773
25.706833311372446,-0.08336359497864056,0.4381157982993114,0.6842261689703267,0.3157738310308481
25.711767129735815,-0.1152039604380434,0.4377563012343977,0.6845913700059569,0.3154086299952173
25.71670094809918,-0.08066206390196023,0.4359629605428063,0.6848317103806804,0.3151682896204923
25.721634766462547,-0.10200314820184296,0.4330444155703009,0.6844479959948583,0.3155520040063147
25.726568584825912,-0.0751385489235784,0.4213489550422188,0.6845053876852777,0.31549461231589626
25.731502403189275,-0.09658311939802043,0.40705988647474045,0.6845727423792236,0.31542725762195073
25.736436221552644,-0.0709317461480701,0.40256826386434924,0.6833979007051263,0.31660209929604965
25.74137003991601,-0.09945403631737794,0.39659872177266453,0.6838000266872064,0.3161999733139711
25.746303858279376,-0.08147412780847428,0.3875112840676729,0.6839369380172587,0.31606306198391804
25.75123767664274,-0.10759001851242879,0.384969645623819,0.6842247947905993,0.3157752052105749
25.756171495006107,-0.07799515259907061,0.39209646606096177,0.6846080929438209,0.31539190705735043
25.761105313369477,-0.10636827767905517,0.39924212242436213,0.6850215057411634,0.3149784942600087
25.76603913173284,-0.07825770761122326,0.4129036798601832,0.6851890067980119,0.3148109932031605
25.770972950096205,-0.10325176427218072,0.42414601704696586,0.6848481012313836,0.3151518987697899
25.77590676845957,-0.0731747844257067,0.43002000515275185,0.6848396598156882,0.3151603401854866
25.780840586822936,-0.10354552026252872,0.4383582854967854,0.6849642689501553,0.31503573105101984
25.785774405186306,-0.06966805264785753,0.443858998459844,0.6846516208470981,0.31534837915407754
25.79070822354967,-0.09992578034104245,0.43618703132162856,0.6844090086959007,0.315590991305275
25.795642041913034,-0.06515978780728143,0.4257174986394354,0.6847709317640969,0.3152290682370792
25.8005758602764,-0.09582135158801415,0.4228726438466029,0.6846263323851811,0.3153736676159948
25.805509678639766,-0.06095634699738147,0.42604465324823226,0.6848875371613962,0.31511246283977984
25.810443497003135,-0.09792866264056324,0.43977364898017646,0.6842040089180453,0.3157959910831305
25.8153773153665,-0.06546305979862745,0.4576738343324386,0.6843746780601155,0.31562532194105924
25.820311133729867,-0.10108314132470543,0.45701629974680474,0.6846103902863133,0.31538960971486174
25.825244952093232,-0.06327001164026419,0.452661414125351,0.6844705134270843,0.31552948657408925
25.830178770456595,-0.0985939170584667,0.44553457534858,0.6844296418489552,0.3155703581522183
25.835112588819964,-0.06165295044586696,0.43725946257033527,0.6845449097137108,0.3154550902874653
25.84004640718333,-0.09793306602710512,0.4277128668111615,0.6843868754786661,0.3156131245225124
25.844980225546696,-0.06587763707525968,0.41121078392230187,0.6839854275085528,0.31601457249262827
25.84991404391006,-0.1039596331267449,0.40213838353875375,0.6841051601266193,0.3158948398745641
25.854847862273427,-0.06847566873273489,0.40098236206437554,0.6841879708414258,0.3158120291597587
25.85978168063679,-0.10073249298095863,0.40620990037588234,0.6844435148363178,0.3155564851648686
25.86471549900016,-0.0698952607455225,0.39747893595293704,0.6843830041415796,0.3156169958596078
25.869649317363525,-0.10625858590980919,0.38837530631359163,0.6847384020219615,0.31526159797922665
25.87458313572689,-0.07146017318368204,0.3809047245819899,0.6845032071420569,0.31549679285913224
25.879516954090256,-0.10206145112254202,0.38294524702471233,0.6847461212799328,0.3152538787212571
25.884450772453622,-0.07012373423525854,0.3744177428521723,0.68496484620039,0.3150351538007993
25.889384590816988,-0.10206095364314555,0.36980222759913695,0.6849006321793119,0.3150993678218774
25.894318409180354,-0.06587926116002095,0.3742711254611962,0.6842516846363601,0.3157483153648289
25.89925222754372,-0.10075056985843052,0.39329050280492467,0.683946624416902,0.31605337558428637
25.904186045907085,-0.06682626709729504,0.40794551417214076,0.6839090901213558,0.31609090987983174
25.90911986427045,-0.0997697216088885,0.4159071851867675,0.683759323598962,0.3162406764022243
25.91405368263382,-0.06472109971445221,0.4163680466197233,0.683323100066819,0.31667689993436693
25.918987500997186,-0.09929696249212498,0.4118819372719046,0.682862502193082,0.3171374978081052
25.92392131936055,-0.06410754365124452,0.40727221664570434,0.6826999388632715,0.31730006113791753
25.928855137723914,-0.09627764853016842,0.4016896680537695,0.6827552376126349,0.31724476238855565
25.93378895608728,-0.05944702733943109,0.40396876413923427,0.682683156972191,0.3173168430290007
25.93872277445065,-0.09395388335991925,0.4158063229421195,0.6827700863142516,0.31722991368694087
25.943656592814015,-0.05723564019126549,0.42294110437334065,0.6825491075631802,0.3174508924380132
25.94859041117738,-0.09157620429090273,0.4171456597116128,0.682352325685698,0.3176476743154969
25.953524229540744,-0.055913928709098476,0.413246187741712,0.6830730414481618,0.3169269585530338
25.95845804790411,-0.09060951647974125,0.4174287279558107,0.6836223040711061,0.31637769593009024
25.96339186626748,-0.05292744845331409,0.42254230237453555,0.683867969624748,0.31613203037644844
25.968325684630845,-0.08853741833082936,0.4325558505618264,0.6836320604501337,0.3163679395510634
25.97325950299421,-0.053146907306664326,0.43030315891985255,0.6837802054378753,0.3162197945633223
25.978193321357576,-0.08865031647952212,0.4270882972043756,0.6837951634755846,0.31620483652561365
25.983127139720942,-0.0531064066965187,0.4243357972226724,0.6836066760606727,0.31639332394052566
25.988060958084308,-0.08612399067219587,0.433192158435084,0.6832589952966335,0.31674100470456507
25.992994776447674,-0.05186544796000927,0.43652390102347005,0.6830338863679342,0.3169661136332643
25.99792859481104,-0.08509876567079086,0.43217191797347093,0.6824766448607684,0.3175233551404306
26.002862413174405,-0.050186255018736345,0.434977285902703,0.6827103665631864,0.3172896334380132
26.00779623153777,-0.08582699200616392,0.4410340353703853,0.682782127788308,0.31721787221289177
26.01273004990114,-0.05223784160281367,0.4360108119536287,0.6829164071558204,0.31708359284537996
26.017663868264503,-0.08770226445820382,0.4353164581385996,0.6824024937713586,0.31759750622984134
26.02259768662787,-0.05324733516067871,0.4379799535732488,0.682807350110705,0.3171926498904954
26.027531504991234,-0.08727928686634939,0.4489554794485267,0.6825676806885697,0.3174323193126309
26.0324653233546,-0.05224547525742402,0.4706776950134895,0.6826962209485312,0.3173037790526701
26.03739914171797,-0.08762325529807377,0.493785989283132,0.6828885046467487,0.3171114953544531
26.042332960081335,-0.05370737173883544,0.5166978446885256,0.6829380760309669,0.3170619239702351
26.047266778444698,-0.0901144933812509,0.5348658624702887,0.6827657256650835,0.3172342743361194
26.052200596808063,-0.05571901094318187,0.5408451927262259,0.6822129586746428,0.31778704132656105
26.05713441517143,-0.08948257782426136,0.5466953066655202,0.6819602058287783,0.3180397941724263
26.0620682335348,-0.05272224195569177,0.5544316057927821,0.6818885272391928,0.3181114727620127
26.067002051898164,-0.08798660098000788,0.5529660013813904,0.6823726295715147,0.31762737042969286
26.07193587026153,-0.05297272441114968,0.5636918768243484,0.6820664427018056,0.3179335572994023
26.076869688624896,-0.08737678844845825,0.5675673161585724,0.6821354629805809,0.3178645370206288
26.08180350698826,-0.05134993421062232,0.5654703371052497,0.6824022639594989,0.31759773604171193
26.086737325351628,-0.08770028828306177,0.5633050101861353,0.6828302573349273,0.31716974266628545
26.091671143714994,-0.05097125077536693,0.5570205990994972,0.6824974364992497,0.31750256350196193
26.09660496207836,-0.08503463620832154,0.552117883164479,0.682536132184722,0.31746386781648844
26.101538780441725,-0.04862357817575013,0.5444620561397773,0.6822431842583032,0.31775681574290643
26.10647259880509,-0.08603897076414753,0.5203221378785582,0.6824592878801939,0.3175407121210151
26.111406417168457,-0.049251919507040054,0.4896447690882156,0.6824376034165873,0.31756239658462126
26.116340235531823,-0.08750429083074242,0.47924828392520796,0.682301316702487,0.3176986832987218
26.12127405389519,-0.053115828305041524,0.4709523528531912,0.6825049865684563,0.3174950134327522
26.126207872258554,-0.08938573023751081,0.46020063163879216,0.6826902269828712,0.3173097730183385
26.13114169062192,-0.05517726616852325,0.4650501741002603,0.6830380442761138,0.31696195572509583
26.13607550898529,-0.09219238689407008,0.46992711394755327,0.6825332669593778,0.3174667330418333
26.141009327348655,-0.05908746656999249,0.46828036401661843,0.682419710489843,0.3175802895113689
26.145943145712017,-0.09414755205015206,0.4618241854302937,0.6824242438272035,0.31757575617401074
26.150876964075383,-0.05748313221916595,0.4514352193090437,0.6823883233236157,0.31761167667760015
26.15581078243875,-0.0943832356999464,0.4370474112893251,0.6827034799317926,0.3172965200694251
26.16074460080212,-0.0563247919142073,0.42130078060177584,0.682288375297162,0.3177116247040575
26.165678419165484,-0.09223853538499541,0.4151065274769634,0.6829376631558539,0.3170623368453689
26.17061223752885,-0.05871032465820088,0.420378055219765,0.682288819800572,0.31771118020065264
26.175546055892212,-0.0943936513777241,0.4272906242716597,0.6824773143718709,0.31752268562935343
26.180479874255578,-0.061654297504923274,0.4321234075991721,0.6827871058324034,0.3172128941688202
26.185413692618948,-0.09778094192600026,0.4305424075188318,0.6826645932523369,0.3173354067488858
26.190347510982313,-0.06837811637885496,0.44251208899070166,0.682617195886908,0.3173828041143144
26.19528132934568,-0.10003281011559167,0.4554107598558207,0.6823948567652586,0.3176051432359635
26.200215147709045,-0.06639327708006118,0.4673574262615812,0.6823242387327119,0.3176757612685103
26.205148966072407,-0.09988409043333975,0.47054852646462353,0.6822814465710936,0.3177185534301286
26.210082784435777,-0.06474977722053599,0.477414205073491,0.6823415872910386,0.31765841271018425
26.215016602799142,-0.0972809137997039,0.4688863300361642,0.6824180365823449,0.3175819634188782
26.21995042116251,-0.05873409716486229,0.4551508421613654,0.6822267731931366,0.3177732268080872
26.224884239525874,-0.09329283065493016,0.4401581425437706,0.682052472201256,0.31794752779996815
26.22981805788924,-0.06094888152515932,0.42836158926685924,0.6818149402315741,0.3181850597696508
26.23475187625261,-0.09743270350848485,0.41938954396831724,0.6812983469360432,0.3187016530651825
26.23968569461597,-0.0670844869726232,0.4009506814699469,0.6813122415865515,0.31868775841467556
26.244619512979337,-0.10042466697464354,0.39518251992482367,0.6812226558550463,0.3187773441461809
26.249553331342703,-0.061666967067283404,0.3867561746224189,0.6806711545458097,0.3193288454554143
26.25448714970607,-0.09252741159688947,0.36806903909521155,0.681084617926449,0.31891538207477294
26.25942096806944,-0.04927766358202015,0.35788504271414195,0.6808363359435878,0.31916366405763325
26.264354786432804,-0.07923731303969456,0.35844346195442534,0.6808112902679418,0.3191887097332803
26.269288604796166,-0.05074250261533574,0.370065831000607,0.6803233204951953,0.3196766795060274
26.274222423159532,-0.0864533033420866,0.3878640187110111,0.6806018027706784,0.3193981972305453
26.279156241522898,-0.054883347438914785,0.39667992330479995,0.6810768596155925,0.31892314038563235
26.284090059886267,-0.08851634817261904,0.388859728188331,0.6810561618127722,0.31894383818845273
26.289023878249633,-0.06325050334641934,0.38285696724020246,0.6807620023794188,0.31923799762180516
26.293957696613,-0.09315760155335835,0.37204658604846913,0.68071690352977,0.319283096471454
26.29889151497636,-0.061132337595754684,0.3660299602511827,0.6804532510412175,0.31954674896000473
26.303825333339727,-0.08497388408309846,0.36787165643725733,0.6804668003830553,0.31953319961816407
26.308759151703097,-0.04766309275090982,0.381012368928115,0.6803873985735513,0.31961260142766657
26.313692970066462,-0.08114342993006249,0.4034738851105455,0.6801865374063496,0.3198134625948659
26.318626788429828,-0.04096033724865451,0.42032912102045183,0.6800790929382857,0.3199209070629298
26.323560606793194,-0.0827436981514324,0.4305386309496461,0.6796720833289035,0.3203279166723131
26.32849442515656,-0.04499709566343084,0.4454807941419963,0.6795855602432035,0.3204144397580132
26.333428243519926,-0.08381971724872563,0.4550351660893133,0.679446777595779,0.3205532224054381
26.33836206188329,-0.046336420822912144,0.46025773364338685,0.6792330419513359,0.32076695804988203
26.343295880246657,-0.08184131210249423,0.468334125615567,0.6794989290124219,0.32050107098879677
26.348229698610023,-0.0402042909335313,0.48037592139898244,0.6794366824424407,0.3205633175587771
26.35316351697339,-0.07043186000815164,0.4810388877239665,0.679371807487923,0.3206281925132939
26.35809733533676,-0.03890866316321474,0.47159209567383614,0.6792927500312647,0.32070724996995215
26.36303115370012,-0.07234746633982098,0.46021085851198534,0.6791125807619377,0.32088741923927744
26.367964972063486,-0.05194659661331161,0.4536259551731171,0.6787697076442473,0.3212302923569667
26.372898790426852,-0.07884806638839258,0.45097743385092826,0.678706681365605,0.32129331863561317
26.377832608790218,-0.056139627861233166,0.4559869592768336,0.6784362765937231,0.32156372340749945
26.382766427153587,-0.07412997092488112,0.45816952690047463,0.6781915701372404,0.3218084298639862
26.387700245516953,-0.04242688165039208,0.45320251864878974,0.6784672357301373,0.32153276427109234
26.39263406388032,-0.07566117806118758,0.4472394868288279,0.6782608491063084,0.32173915089492394
26.39756788224368,-0.062175667237738416,0.44638590049066024,0.6785430672760779,0.3214569327251568
26.402501700607047,-0.07431548147669419,0.4399833705589359,0.6785382263084037,0.32146177369283313
26.407435518970416,-0.044997576336120865,0.4273581529424142,0.678416855583568,0.32158314441767044
26.412369337333782,-0.0825696678160555,0.4232279004599915,0.6784334688898034,0.3215665311114356
26.417303155697148,-0.04970876575777248,0.41954676535704527,0.6781755448050626,0.3218244551961776
26.422236974060514,-0.07331918646483683,0.4247168275478853,0.6779848170572061,0.32201518294403575
26.427170792423876,-0.03731874719567884,0.4306826676935296,0.6777162650934531,0.32228373490778933
26.432104610787242,-0.08007890432335923,0.43710164698046533,0.6781079296975142,0.32189207030372885
26.43703842915061,-0.04945223587795173,0.4507825980865032,0.6783316321749548,0.32166836782628877
26.441972247513977,-0.07544914888575097,0.4589110693827358,0.678341838126752,0.3216581618744918
26.446906065877343,-0.046319413678407015,0.46025364900775634,0.6786651025498242,0.32133489745141913
26.45183988424071,-0.06849308120406335,0.4683647346237709,0.6784378874511658,0.3215621125500768
26.45677370260407,-0.044645871550049926,0.46986287296267554,0.6784194885393178,0.3215805114619243
26.46170752096744,-0.07506472341536204,0.47404429401933645,0.6784082522276765,0.3215917477735653
26.466641339330806,-0.05587307718188443,0.4584084106458167,0.6786791876379481,0.3213208123632923
26.471575157694172,-0.07547399936449416,0.44688705105869886,0.6782928892537765,0.3217071107474623
26.476508976057538,-0.04848343060509455,0.44292189986597746,0.6787327711829569,0.32126722881827996
26.481442794420904,-0.06434598908279172,0.43766935468755286,0.6791371642044836,0.32086283579675234
26.486376612784273,-0.0511308727031879,0.436466569363675,0.6790749637977429,0.3209250362034918
26.491310431147635,-0.06254142387964552,0.4418634218905136,0.6796461776084753,0.3203538223927573
26.496244249511,-0.04091662876705819,0.4480130454845307,0.6797067483237258,0.3202932516775052
26.501178067874367,-0.06143093845355227,0.45779457350995784,0.6795378918224337,0.32046210817879583
26.506111886237733,-0.04372441657729932,0.4646428775924669,0.6798487293478024,0.3201512706534259
26.511045704601102,-0.0645596400122877,0.47222302214360373,0.6797365521562514,0.32026344784497485
26.515979522964468,-0.04820150227234077,0.4876501003568363,0.6798667271314319,0.3201332728697927
26.52091334132783,-0.06607293158294714,0.49438730938622955,0.6800347942939422,0.31996520570728115
26.525847159691196,-0.0437086513510478,0.48499277964793047,0.6802966033942036,0.3197033966070188
26.530780978054562,-0.06638769837748104,0.47134496325797764,0.6806043847656926,0.3193956152355281
26.53571479641793,-0.04729359288141813,0.46648711200876264,0.6807803759357847,0.3192196240654339
26.540648614781297,-0.07638948432363188,0.46514650719950856,0.6811649753170431,0.31883502468417463
26.545582433144663,-0.05457719661210705,0.47114564274487236,0.681254461278569,0.3187455387226485
26.55051625150803,-0.07303715716138708,0.4855620819379709,0.6813306499291761,0.31866935007204045
26.55545006987139,-0.05013981580212027,0.4960140671864784,0.6812660115298078,0.31873398847140794
26.56038388823476,-0.07325374564314473,0.5098123083667528,0.6810440078757211,0.3189559921254947
26.565317706598126,-0.04972091597903618,0.513418915018881,0.6808412544622562,0.31915874553896023
26.570251524961492,-0.07601754393856028,0.5165912827941714,0.68083683943662,0.31916316056459626
26.575185343324858,-0.048132988306396625,0.5205373708163491,0.6800631694669386,0.31993683053427885
26.580119161688224,-0.058447441176111996,0.5257553985293911,0.6799148086003008,0.32008519140091773
26.58505298005159,-0.03131521808860889,0.5164865627062291,0.6800407888527924,0.3199592111484271
26.589986798414955,-0.06345564287797754,0.5009026089817837,0.6805079778147837,0.3194920221864372
26.59492061677832,-0.03176199721089583,0.48362093171492665,0.6795252667111349,0.3204747332900869
26.599854435141687,-0.04431580241912287,0.464728096025815,0.6792056285052124,0.3207943714960119
26.604788253505053,-0.02435179247022078,0.462176413423658,0.6790671445569079,0.3209328554443182
26.609722071868422,-0.0434308881784516,0.4556280197075548,0.6792437617051023,0.3207562382961264
26.614655890231784,-0.018083593318069354,0.4414586908100301,0.6791220957534434,0.3208779042477888
26.61958970859515,-0.030380170118188072,0.4371157362689979,0.6787578713043082,0.32124212869692703
26.624523526958516,0.006091338710751341,0.43868464315626454,0.6782981859185466,0.3217018140826923
26.62945734532188,-0.01931449680434477,0.42811908154058254,0.6780397060559774,0.3219602939452663
26.63439116368525,-0.004175026553579204,0.41985193501847184,0.6785471322731027,0.32145286772814274
26.639324982048617,-0.0315676162349344,0.4188050348129385,0.6786544513788751,0.3213455486223684
26.644258800411983,-0.002442328352826668,0.41629366129020917,0.6782849723198975,0.32171502768134547
26.649192618775345,-0.02359484168782853,0.4121055503297161,0.6785799158396193,0.32142008416162293
26.65412643713871,0.002035297535007241,0.40858629117796835,0.6782484322102793,0.32175156779096203
26.65906025550208,-0.033407070577922006,0.40421026669811083,0.6784323614166342,0.3215676385846068
26.663994073865446,-0.02219227641155357,0.41321853481451554,0.678383759296294,0.32161624070494754
26.66892789222881,-0.0454696111135698,0.42377242641195356,0.6778205228792263,0.3221794771220165
26.673861710592178,-0.015560686541050412,0.4305038911863224,0.6777916208868286,0.322208379114415
26.67879552895554,-0.03403187814096169,0.43595075239343045,0.6773829868987784,0.3226170131024655
26.68372934731891,-0.014802822402297959,0.44881219600858174,0.6771242352373181,0.3228757647639258
26.688663165682275,-0.03534686625903647,0.46021994527440496,0.6775688231871253,0.32243117681411826
26.69359698404564,-0.02136786020037786,0.45919237999138374,0.6776139760703281,0.3223860239309134
26.698530802409007,-0.0463396001401998,0.45921183046624775,0.6776565734619302,0.3223434265393096
26.703464620772372,-0.030933126799037845,0.4576976286216572,0.6775245120151459,0.32247548798609244
26.708398439135742,-0.04254443119886257,0.4646526730378329,0.6773153915689014,0.32268460843233576
26.713332257499104,-0.01961907776936688,0.461545196607297,0.6773933658161806,0.32260663418505614
26.71826607586247,-0.04224732934458177,0.4525024532415462,0.6775221921629665,0.3224778078382696
26.723199894225836,-0.024422429692086408,0.45285209782343144,0.6776972158901675,0.3223027841110697
26.7281337125892,-0.04296930742905058,0.4613843557336256,0.6777213011108384,0.32227869889039973
26.73306753095257,-0.023918443466218995,0.4673877604490934,0.6778610416664396,0.3221389583347997
26.738001349315937,-0.05213939902723144,0.4707303009610936,0.6775171177379895,0.3224828822632504
26.7429351676793,-0.028755497796954962,0.4743069294627311,0.6771103193225472,0.32288968067869406
26.747868986042665,-0.04729722801555061,0.4774394046844349,0.6768326663845917,0.3231673336166464
26.75280280440603,-0.018035149552223163,0.48640466589420656,0.6771074001724412,0.3228925998287952
26.7577366227694,-0.04425950906584489,0.4988252156034897,0.6771849773368026,0.3228150226644317
26.762670441132766,-0.02223724886587267,0.505144401060453,0.6767906431280178,0.323209356873217
26.76760425949613,-0.05218499548711933,0.49895731257655057,0.6767980999673572,0.3232019000338787
26.772538077859494,-0.030503408146761172,0.481870175502213,0.6768220138364265,0.3231779861648104
26.77747189622286,-0.05117500726599022,0.4606898730144254,0.6769898407861342,0.3230101592151034
26.78240571458623,-0.024043950818298063,0.4453352647095421,0.677337744966658,0.32266225503458046
26.787339532949595,-0.04784693692778644,0.42993548302789675,0.6773572498180621,0.3226427501831764
26.79227335131296,-0.026799632229548304,0.4138671790041879,0.6778141750813154,0.3221858249199239
26.797207169676327,-0.04816695597300723,0.3949189719471815,0.6780121599573928,0.32198784004384623
26.802140988039692,-0.03061267833623873,0.38817580300692744,0.6778846142472865,0.32211538575395293
26.807074806403058,-0.05482612822136773,0.3889801555926327,0.6781841666369186,0.32181583336432096
26.812008624766424,-0.03509214704148212,0.3854249812054337,0.678367148256854,0.32163285174438505
26.81694244312979,-0.05671706891834918,0.38427349993932225,0.677924387745202,0.3220756122560362
26.821876261493156,-0.03887454467196137,0.38342554316829136,0.6780126264904367,0.32198737351080114
26.82681007985652,-0.05900122980896971,0.38349965003619263,0.677447537176541,0.32255246282469563
26.83174389821989,-0.04001854373805202,0.37524497963256565,0.6772716843603639,0.3227283156408744
26.836677716583253,-0.055891989695141114,0.36377628179897903,0.6777710024253092,0.3222289975759314
26.84161153494662,-0.03490127708246336,0.35039036810563595,0.6782971024891205,0.3217028975121224
26.846545353309985,-0.05498333158088168,0.3383031642545151,0.6786185875688805,0.32138141243236434
26.85147917167335,-0.03917086350893007,0.335529905743476,0.6784383035575009,0.32156169644374666
26.85641299003672,-0.05589882464873593,0.3388535768853449,0.6779849876776265,0.3220150123236223
26.861346808400086,-0.03875604724914437,0.35827321828608844,0.6781440062324826,0.3218559937687679
26.866280626763448,-0.05942182556940658,0.3780982620199337,0.6784882538892019,0.32151174611204925
26.871214445126814,-0.04338651511532296,0.38651923501514873,0.6787040234461,0.3212959765551521
26.87614826349018,-0.05835118895868012,0.39129216588876564,0.6787958117442972,0.32120418825695635
26.88108208185355,-0.03749318977946687,0.38880939536373804,0.6785519560586205,0.32144804394263277
26.886015900216915,-0.057594951608913425,0.3847284490136822,0.6786666412045195,0.3213333587967334
26.89094971858028,-0.03785277757474436,0.3818677562717872,0.6784558428119571,0.32154415718929513
26.895883536943646,-0.05866422337636435,0.3830063163509964,0.6783422687647551,0.3216577312364972
26.90081735530701,-0.040999890133742785,0.3957638454048383,0.6789278665725546,0.32107213342869684
26.905751173670378,-0.05962053810428349,0.4183476579493924,0.6789383181825834,0.3210616818186673
26.910684992033744,-0.03992217549182988,0.4309294589966659,0.6790751383588014,0.32092486164244827
26.91561881039711,-0.061108381580537455,0.4295008656545305,0.6789193481492686,0.3210806518519814
26.920552628760475,-0.042292289305659675,0.4334367707715148,0.6788564787011501,0.3211435213001012
26.92548644712384,-0.06336467254349946,0.442594869023883,0.6791264423901547,0.32087355761109826
26.930420265487207,-0.043507162649028736,0.44785564793718313,0.678847444711889,0.32115255528936537
26.935354083850573,-0.06438301451004427,0.448777758542617,0.6792345426131053,0.3207654573881495
26.94028790221394,-0.042429800710518925,0.4459586092478199,0.6788439467270136,0.3211560532742424
26.945221720577305,-0.06422167550402859,0.4409895009266407,0.678821533483288,0.3211784665179696
26.95015553894067,-0.04292935482519136,0.43556015659862546,0.6786250240424934,0.32137497595876524
26.95508935730404,-0.06578968283953439,0.4326676176812609,0.6782841930034411,0.32171580699781815
26.960023175667406,-0.04540529564718421,0.4244395813506957,0.6782724002116994,0.32172759978956045
26.964956994030768,-0.06622312216646704,0.41724071390719525,0.6784277049186564,0.3215722950826035
26.969890812394134,-0.04593924896447518,0.4089210783977713,0.6785468083647531,0.3214531916365075
26.9748246307575,-0.06770846918147248,0.4093116218161036,0.6782249818398189,0.32177501816144216
26.97975844912087,-0.044535134061780245,0.4144497841072775,0.6788372996534768,0.3211627003477848
26.984692267484235,-0.06637987382926495,0.4186984670145138,0.67851227294619,0.3214877270550712
26.9896260858476,-0.043585707976702054,0.42260769138075077,0.6791179314692508,0.32088206853201107
26.994559904210963,-0.06720080101650966,0.4252571906080432,0.6791913455044986,0.3208086544967633
26.99949372257433,-0.04511105723379552,0.4330809062254952,0.6792884638642928,0.32071153613697007
27.004427540937694,-0.06714178750884153,0.43044232381724123,0.6792634124443723,0.32073658755689094
27.009361359301064,-0.04428060855484123,0.4135118777368307,0.6790239760086395,0.32097602399262415
27.01429517766443,-0.06627920556878243,0.39207624236988425,0.6791976264801676,0.3208023735210967
27.019228996027795,-0.04270578835379348,0.3859846057939831,0.6790046026427828,0.3209953973584811
27.024162814391158,-0.06542116559590921,0.3962510387236262,0.678975640616884,0.32102435938438023
27.029096632754523,-0.04245415136054428,0.4096961865219034,0.6783969093154251,0.32160309068583914
27.034030451117893,-0.06427024328155176,0.42250903008850643,0.6781408918086795,0.3218591081925855
27.03896426948126,-0.04216854400231689,0.42758251079853593,0.6778800779958387,0.32211992200542683
27.043898087844624,-0.06543278899185548,0.4220618252695806,0.6778696655679474,0.3221303344333186
27.04883190620799,-0.04563828063625142,0.4091525574282817,0.6779266459415864,0.3220733540596807
27.053765724571356,-0.06956565689093477,0.40264245661877773,0.6775933722012399,0.3224066278000274
27.058699542934722,-0.04803056866858144,0.3908660918382831,0.6770439636637023,0.32295603633756625
27.063633361298088,-0.07185398049351473,0.3797967901630017,0.6767014028203371,0.3232985971809332
27.068567179661454,-0.050600845239071546,0.3746630566023202,0.6765380830670169,0.3234619169342542
27.07350099802482,-0.07174910484538435,0.3684553322466858,0.6768245042350717,0.3231754957662008
27.078434816388185,-0.05073949035652987,0.3646862781680618,0.6767781343641714,0.3232218656371019
27.083368634751555,-0.07396977054180898,0.3658742272139401,0.6765752244130993,0.3234247755881762
27.088302453114917,-0.053108030582811806,0.3654520479053782,0.676554140666393,0.32344585933488296
27.093236271478283,-0.0764471379425623,0.3638061411563467,0.6764302030586711,0.3235697969426036
27.09817008984165,-0.05691981177656219,0.36536838054610365,0.6763877267856826,0.3236122732155913
27.103103908205014,-0.07903720883916197,0.3724785184243457,0.6767873373710568,0.323212662630216
27.108037726568384,-0.05382910873472426,0.3675448023331374,0.6765586239061073,0.323441376095166
27.11297154493175,-0.07340626165285478,0.36088463760874406,0.6765162190461572,0.3234837809551155
27.11790536329511,-0.04923458235088202,0.3598606440124092,0.6769983170343185,0.3230016829669542
27.122839181658478,-0.07062565411685223,0.3658553752347571,0.6767055419926136,0.32329445800865886
27.127773000021843,-0.05258264163699529,0.3718741673917583,0.6762375162091756,0.3237624837920968
27.132706818385213,-0.07020330885893515,0.37916142734543073,0.6760631826278791,0.32393681737339464
27.13764063674858,-0.04919977669724283,0.38988060184564516,0.6765336062341296,0.3234663937671449
27.142574455111944,-0.06787359153421964,0.40690868408679015,0.6762872389675816,0.32371276103369423
27.14750827347531,-0.048808699990661536,0.4173283390465089,0.6762116525704611,0.32378834743081664
27.152442091838672,-0.07387004077033149,0.41533645718380086,0.6759960166418222,0.32400398335945724
27.157375910202042,-0.05688384444938862,0.42318822170646575,0.6758350893479994,0.32416491065328257
27.162309728565408,-0.07781795432447704,0.429332885940105,0.675527145929788,0.32447285407149584
27.167243546928773,-0.05780424247169203,0.44292899359289306,0.6757525233225956,0.32424747667869164
27.17217736529214,-0.08058272444618449,0.4579384664220415,0.6759085637537587,0.3240914362475293
27.177111183655505,-0.05918842078522264,0.4690329490714524,0.6753463004781601,0.32465369952312734
27.18204500201887,-0.07717048172133038,0.48049799807055166,0.6749777073734137,0.3250222926278734
27.186978820382237,-0.05239722279446326,0.48726627723987403,0.6747592911879697,0.32524070881331646
27.191912638745602,-0.07355276470504547,0.47689880598143974,0.674828184931827,0.3251718150694589
27.19684645710897,-0.058705116147136006,0.44938274565259934,0.6744884966909896,0.3255115033102964
27.201780275472334,-0.07303766404456441,0.4247007061051186,0.6742226662013912,0.3257773337998949
27.206714093835703,-0.05241533361406019,0.40625960671973615,0.6736967094755308,0.3263032905257552
27.21164791219907,-0.0694020711691328,0.4024532706316779,0.6731893131295468,0.32681068687174003
27.21658173056243,-0.04519559714811109,0.39634316309181533,0.6726923353507884,0.3273076646504986
27.221515548925797,-0.06734109048462039,0.3905803357833601,0.6723960336817058,0.3276039663195815
27.226449367289163,-0.04801272232298033,0.3936947431910186,0.6725657709920825,0.32743422900920577
27.231383185652533,-0.07539840549945048,0.40007308298088995,0.6729960209951039,0.3270039790061847
27.2363170040159,-0.052362130709030466,0.40422153081236495,0.6730915422864119,0.32690845771487814
27.241250822379264,-0.07899344850958658,0.3999069259081468,0.6732502239917845,0.3267497760095066
27.246184640742626,-0.056749199822819965,0.39215962091139384,0.6731006930679712,0.32689930693331876
27.251118459105992,-0.07937743737863359,0.38612563163452607,0.6730473909880841,0.3269526090132032
27.25605227746936,-0.05655439210235753,0.3710577988179528,0.6727886196864041,0.3272113803148804
27.260986095832727,-0.08086351535733836,0.36385284353772834,0.6724897626620349,0.32751023733924955
27.265919914196093,-0.05629875790600549,0.3688867508485247,0.6719469439576287,0.3280530560436572
27.27085373255946,-0.0738227140492294,0.38332709037943496,0.6718363216251353,0.3281636783761514
27.27578755092282,-0.05512139720273334,0.39595543876988787,0.6719633357561243,0.32803666424516364
27.28072136928619,-0.07275793682524186,0.4011576402618816,0.6717208556226103,0.32827914437867817
27.285655187649557,-0.05573049315817631,0.39973572173943367,0.6714665454578106,0.3285334545434773
27.290589006012922,-0.0803074000054203,0.3959787361793126,0.6716421500560935,0.3283578499451941
27.295522824376288,-0.061771884352180596,0.4000275762299973,0.6718421684453717,0.32815783155591455
27.300456642739654,-0.0912908706476709,0.39873463139646714,0.6717149889506894,0.3282850110505958
27.305390461103023,-0.057240991822831516,0.3947448564317168,0.6721272378728118,0.3278727621284709
27.310324279466386,-0.07927677471419829,0.39118019401924387,0.6721375436609499,0.32786245634033007
27.31525809782975,-0.05793927455470455,0.39058488624391957,0.6720615078593056,0.327938492141973
27.320191916193117,-0.08447539739658984,0.3867754227407292,0.6716852620491462,0.32831473795213334
27.325125734556483,-0.0638594743151591,0.38786804608964487,0.671141785230826,0.32885821477045385
27.330059552919852,-0.08405280878015993,0.384528277054327,0.6713083956421683,0.3286916043591113
27.33499337128322,-0.05584984644029634,0.38338797862130425,0.6711833763520987,0.32881662364918207
27.33992718964658,-0.07924213655917987,0.3758936100623646,0.6715748458150322,0.3284251541862496
27.344861008009946,-0.06314684461720753,0.3739143894520913,0.6714073545879242,0.3285926454133575
27.349794826373312,-0.0889001325134236,0.37542398067229044,0.6718746430314743,0.32812535696980577
27.35472864473668,-0.0684818326904945,0.38084798518443175,0.6724088448128174,0.32759115518846244
27.359662463100047,-0.08412206324777677,0.37780466065299945,0.6719579506101493,0.32804204939112985
27.364596281463413,-0.07274456091906864,0.37910084659341214,0.6716969478241945,0.3283030521770825
27.36953009982678,-0.08401493969769355,0.3867561556045655,0.6718060234746777,0.3281939765266001
27.37446391819014,-0.07205232305529731,0.3945628376903839,0.6718148608936529,0.3281851391076288
27.37939773655351,-0.07913764711207306,0.395448624989017,0.6721760628737976,0.32782393712748825
27.384331554916876,-0.06614022550133267,0.3948943360725978,0.6723076805624953,0.32769231943879484
27.389265373280242,-0.0859725601947901,0.4119551944090037,0.6728949115791597,0.3271050884221326
27.394199191643608,-0.06486828797636066,0.42884049345539127,0.6726628873112248,0.32733711269007065
27.399133010006974,-0.07985305119272536,0.4317517685886003,0.6731469227648877,0.32685307723640994
27.40406682837034,-0.05896573185810815,0.4276378409366697,0.673193093999495,0.3268069060018046
27.409000646733706,-0.08861874929823613,0.4188070382954004,0.6730864671445889,0.32691353285671226
27.41393446509707,-0.07443815950055054,0.421374175484556,0.6728611522962977,0.32713884770500457
27.418868283460437,-0.09146758324095279,0.4228867128762731,0.6730511854209967,0.32694881458030695
27.423802101823803,-0.06106114975675833,0.4119656015406553,0.6733066374764476,0.32669336252485626
27.428735920187172,-0.09040216069549639,0.4073753937850764,0.6734799209263903,0.32652007907491504
27.433669738550535,-0.07104118329671695,0.40780295617184287,0.6740484656512227,0.32595153435008334
27.4386035569139,-0.09683558351407165,0.4060807878410907,0.6741267309204904,0.3258732690808161
27.443537375277266,-0.0628473613400021,0.41038712420539497,0.6745497175802657,0.3254502824210405
27.448471193640632,-0.09441565208945436,0.40705817588752935,0.6748120560763209,0.32518794392498485
27.453405012004,-0.06742796172527174,0.3944951523759043,0.6741003677437045,0.3258996322576006
27.458338830367367,-0.09096940251590196,0.3906263960983618,0.6743701247452569,0.3256298752560479
27.463272648730733,-0.06535850525642281,0.38842575577290533,0.6750934904838298,0.32490650951747413
27.468206467094095,-0.09454935588425262,0.3892397734301827,0.6748443791653332,0.3251556208359689
27.47314028545746,-0.06546685780554055,0.3988375883074882,0.6751328058753141,0.3248671941259862
27.47807410382083,-0.08836168377247429,0.4100578315317921,0.6746291347331472,0.3253708652681517
27.483007922184196,-0.06695250056126154,0.4212100225942577,0.6748335495033002,0.32516645049799725
27.487941740547562,-0.08990158892072529,0.4182125149280551,0.6752727911830354,0.32472720881826034
27.492875558910928,-0.0776619143283937,0.42054171755987285,0.6751278707693696,0.3248721292319247
27.49780937727429,-0.10010923400627025,0.41685709347015637,0.6757643668434917,0.3242356331578008
27.50274319563766,-0.07084613392371672,0.42508129369114955,0.6758011499504292,0.32419885005086163
27.507677014001025,-0.08680135492219304,0.42829901164052686,0.6758699658027278,0.3241300341985612
27.51261083236439,-0.07548085763865206,0.4385505714005102,0.6759563287404494,0.3240436712608384
27.517544650727757,-0.09340097712940637,0.44475319400916663,0.6759603234690639,0.32403967653222254
27.522478469091123,-0.07336895494040122,0.4391229354356795,0.6757978629000942,0.32420213710119095
27.527412287454492,-0.09230257854177655,0.4284864588949258,0.6755953415164216,0.3244046584848617
27.532346105817854,-0.06875039730815895,0.4211314043011838,0.6754029521100197,0.3245970478912619
27.53727992418122,-0.08909763093096221,0.42426233991393447,0.6753282574661296,0.3246717425351502
27.542213742544586,-0.07413575330021051,0.4366138200402171,0.6751357088893603,0.3248642911119192
27.547147560907952,-0.09527810591574572,0.44624318179634714,0.675153923967894,0.32484607603338467
27.55208137927132,-0.07949800362097212,0.45089601937786766,0.6751123850925157,0.3248876149087623
27.557015197634687,-0.09682590740701322,0.4573382044815055,0.6753007156340972,0.32469928436718015
27.56194901599805,-0.07095360186237903,0.45988932773777136,0.6753183755412973,0.3246816244599809
27.566882834361415,-0.09130521605645249,0.4539408959744402,0.6754170443321602,0.32458295566911843
27.57181665272478,-0.07457476267588427,0.443251682852722,0.6752369646764536,0.32476303532482553
27.57675047108815,-0.09745046534611056,0.43629085557272673,0.6756739948449345,0.3243260051563449
27.581684289451516,-0.07387332929934798,0.43449065928083624,0.6752286865921796,0.3247713134091013
27.586618107814882,-0.09333733692330626,0.42730474915461664,0.6751658314126123,0.32483416858867
27.591551926178244,-0.06670560537114847,0.4167918683601461,0.6746911457356313,0.3253088542656515
27.59648574454161,-0.0942333599693485,0.40075880897839367,0.6743919159725293,0.3256080840287552
27.601419562904976,-0.06464589161306647,0.3866188324889856,0.6743144440324729,0.3256855559688138
27.606353381268345,-0.0918782279388902,0.37760113623803476,0.6738772772386176,0.3261227227626718
27.61128719963171,-0.06605389432760646,0.37366824158895723,0.6736668063919855,0.3263331936093061
27.616221017995077,-0.09236819063426831,0.37198449146957485,0.6735837414327933,0.3264162585685008
27.621154836358443,-0.06632725013710626,0.3722552339552685,0.6738428032351014,0.3261571967661963
27.626088654721805,-0.09151914620315274,0.3604891081626935,0.6738061918541512,0.32619380814715115
27.631022473085174,-0.07007549036937047,0.3523889859555125,0.6732039894580041,0.3267960105433023
27.63595629144854,-0.10090916655085769,0.34940991048647774,0.6728910394240322,0.3271089605772742
27.640890109811906,-0.06973893788771145,0.35862874375930914,0.6727575381643988,0.327242461836906
27.645823928175272,-0.09577546780918594,0.3666437673167893,0.6724596239640565,0.32754037603724795
27.650757746538638,-0.06233462096630421,0.3641965507332107,0.6719011376792591,0.3280988623220448
27.655691564902003,-0.0897753521114069,0.35546050934965934,0.671687357758692,0.32831264224261036
27.66062538326537,-0.07020396766592268,0.34261602020522114,0.6716504848626349,0.32834951513866834
27.665559201628735,-0.09769040223346162,0.3412104458926528,0.6715439665620562,0.32845603343924773
27.6704930199921,-0.06020197179840839,0.34105452948231446,0.671181427882792,0.32881857211851306
27.675426838355467,-0.0848456754685491,0.34585500809248315,0.6713217232121572,0.32867827678914785
27.680360656718836,-0.0575229573298286,0.3525679779779239,0.6714159068995739,0.3285840931017312
27.6852944750822,-0.08007212049573896,0.3615586093875745,0.6714677458323335,0.3285322541689717
27.690228293445564,-0.0476938470525878,0.37085345532244773,0.6715610955795082,0.328438904421796
27.69516211180893,-0.08304181385569065,0.37514055520940626,0.671830275238491,0.32816972476281137
27.700095930172296,-0.05963619892382468,0.3778124136197603,0.671798615659165,0.328201384342136
27.705029748535665,-0.09040232870538326,0.38158489089492165,0.6716138076419534,0.32838619235934635
27.70996356689903,-0.0624032595858323,0.3905968025245987,0.6716640622925127,0.3283359377087868
27.714897385262397,-0.08231012595129487,0.3939326206831493,0.6713588766964961,0.32864112330480305
27.71983120362576,-0.048525347251462334,0.3947253336267201,0.6714385551604682,0.32856144484083094
27.724765021989125,-0.08480514575323435,0.38274374033178643,0.6711222636556148,0.32887773634568535
27.729698840352494,-0.05345076256047065,0.36858501905013324,0.670788957566247,0.32921104243505356
27.73463265871586,-0.07955454348400504,0.36210867465679747,0.6705887533769058,0.32941124662439597
27.739566477079226,-0.04635980797147152,0.36619005746363725,0.6704548681018591,0.3295451318994436
27.74450029544259,-0.08153294977490616,0.37630982282817216,0.6706318304551365,0.32936816954616616
27.749434113805954,-0.05421520720933648,0.3870839206223746,0.6703924579778022,0.3296075420234974
27.754367932169323,-0.08211041347618916,0.38548531162275274,0.6708005615688498,0.3291994384324468
27.75930175053269,-0.049743142029805586,0.3804625479685413,0.6710112668148466,0.3289887331864495
27.764235568896055,-0.0808344028202037,0.3764434433057818,0.6705219962741422,0.32947800372715413
27.76916938725942,-0.045909137482102506,0.36343520620398,0.671178107307291,0.32882189269400663
27.774103205622787,-0.07529572305676849,0.3570547500965033,0.6713475892420522,0.32865241075924656
27.779037023986156,-0.04483993593593133,0.353248436559092,0.6714691463539281,0.3285308536473711
27.783970842349518,-0.07509819549569575,0.3530262048520891,0.6715416498592767,0.3284583501420236
27.788904660712884,-0.03977702484727029,0.3590694846189581,0.6706692967104843,0.32933070329081615
27.79383847907625,-0.07411613290105401,0.36528851303465004,0.6705060528945426,0.3294939471067583
27.798772297439616,-0.036635171710554,0.37186946033232543,0.6707548473202749,0.32924515268102583
27.803706115802985,-0.07138848297399322,0.3909727983753072,0.6710862359761065,0.3289137640251944
27.80863993416635,-0.042690566783449756,0.4094928494124747,0.6714609829045979,0.32853901709670297
27.813573752529713,-0.07912099280848567,0.4311570284373601,0.6719105491672557,0.3280894508340447
27.81850757089308,-0.044696197490059826,0.45385748791653974,0.6723051615454447,0.32769483845585456
27.823441389256445,-0.07391812712220744,0.47944410912179775,0.6726264890604444,0.3273735109408547
27.828375207619814,-0.045649965974737354,0.49995538438765974,0.6727230235260718,0.32727697647522647
27.83330902598318,-0.0744650923379699,0.5124766197019425,0.672684094292733,0.32731590570856717
27.838242844346546,-0.03993205118480089,0.5056973964441801,0.6728109669234371,0.3271890330778656
27.843176662709908,-0.07281522051172158,0.4992355272349888,0.6722679637502553,0.3277320362510497
27.848110481073274,-0.04000481311073564,0.5033721439044304,0.6726196098841458,0.3273803901171618
27.853044299436643,-0.06901610751740034,0.5080345449550191,0.6725412660434748,0.3274587339578347
27.85797811780001,-0.0332018254329231,0.5056567119635687,0.6727073765433199,0.3272926234579909
27.862911936163375,-0.06855184041572629,0.49707820932683594,0.6728858593139074,0.3271141406874046
27.86784575452674,-0.037272251487492386,0.47869843562802955,0.6732475995150651,0.3267524004862481
27.872779572890106,-0.07074175208481603,0.46129683589206794,0.6732170044392748,0.32678299556203905
27.877713391253472,-0.0388652471395247,0.44555991390584426,0.672819553645721,0.32718044635559346
27.882647209616838,-0.07281819076758675,0.433432246864013,0.6726465000927049,0.32735349990860996
27.887581027980204,-0.04198398296474006,0.4328132455848129,0.672669793549901,0.3273302064514131
27.89251484634357,-0.07257506813152817,0.43864881783377135,0.672460567522644,0.32753943247866957
27.897448664706936,-0.04255699824816585,0.45111688720664955,0.6726865853201516,0.32731341468116176
27.902382483070305,-0.07524878544648249,0.4545414071506401,0.6728731548995306,0.32712684510178197
27.907316301433667,-0.04506419661261505,0.4490213126566385,0.6728783378359056,0.3271216621654066
27.912250119797033,-0.07577720721090003,0.44373475215823255,0.6732186364434147,0.3267813635578955
27.9171839381604,-0.042722463904392,0.4296176471952367,0.6732741057934593,0.32672589420785253
27.922117756523765,-0.07555390467445845,0.41357656034775575,0.6734157354270636,0.32658426457424966
27.927051574887134,-0.04422606650770897,0.40833166991167535,0.6731160843773583,0.3268839156239569
27.9319853932505,-0.07548864822687812,0.40479033778986834,0.672986030178726,0.32701396982259
27.936919211613866,-0.043082540006398454,0.3872784452598123,0.6734983347124124,0.3265016652889041
27.941853029977228,-0.07578882397827787,0.3873168414433198,0.6735072283345788,0.3264927716667392
27.946786848340594,-0.045975565868603956,0.3793891321505074,0.6736237933545515,0.32637620664676803
27.951720666703963,-0.07606153722717572,0.3624884589532269,0.674551935670286,0.325448064331034
27.95665448506733,-0.04210409682956664,0.3582575081228281,0.6740418974865188,0.32595810251480245
27.961588303430695,-0.0733112248753039,0.35717967607991524,0.6743178902118276,0.3256821097894933
27.96652212179406,-0.041238810628617645,0.35323068660750606,0.6740956679876712,0.32590433201365054
27.971455940157423,-0.07428627877215377,0.3572783346616501,0.6746868699479704,0.32531313005335183
27.976389758520792,-0.04218904253431866,0.36601468452366676,0.6749686437055703,0.3250313562957527
27.981323576884158,-0.07461667765900266,0.3639624994690999,0.6748661163950809,0.3251338836062416
27.986257395247524,-0.04117494339077846,0.36679858939672705,0.67453190547356,0.3254680945277628
27.99119121361089,-0.0740636248468494,0.3725978589208919,0.6742433734187168,0.3257566265826064
27.996125031974255,-0.040054030395061634,0.39102136171860535,0.674121746634337,0.3258782533669871
28.00105885033762,-0.07356139690984921,0.4070468400999239,0.6739686259642926,0.32603137403703125
28.005992668700987,-0.039367692847484495,0.41437085548955027,0.6737910599880107,0.3262089400133144
28.010926487064353,-0.07341852631077515,0.4171146155184546,0.6737133366109029,0.3262866633904223
28.01586030542772,-0.038851748708610793,0.41696734317517525,0.6742015190883182,0.32579848091300756
28.020794123791084,-0.07357412655805384,0.4267195486363525,0.6740861030389885,0.32591389696233686
28.025727942154454,-0.03809577620663708,0.4319724469478281,0.6738986903055668,0.32610130969575907
28.03066176051782,-0.0739579423346213,0.43586708389260975,0.6740627909928787,0.3259372090084471
28.035595578881182,-0.04034333452774423,0.43483507950613254,0.6740316824357635,0.32596831756556327
28.040529397244548,-0.07457288170595816,0.42878083549113655,0.6741172640075352,0.3258827359937921
28.045463215607914,-0.03905895909216944,0.4347814349266041,0.6737783371271396,0.3262216628741878
28.050397033971283,-0.07407094138256866,0.4513044075122702,0.6734605539967923,0.32653944600453555
28.05533085233465,-0.039340467963326624,0.46065540021416046,0.6732694172704011,0.3267305827309284
28.060264670698015,-0.07166418700537175,0.4671784284484226,0.6731164599735928,0.3268835400277378
28.065198489061377,-0.03722172151859118,0.47577390058723323,0.6732477157181281,0.3267522842832035
28.070132307424743,-0.07207245140147406,0.47877243163266814,0.672860042495296,0.32713995750603636
28.075066125788112,-0.03820135215094568,0.4720150530746793,0.6724694601733594,0.3275305398279747
28.079999944151478,-0.07276623383657586,0.46296593320586754,0.6726202979942483,0.3273797020070875
28.084933762514844,-0.03774708038758687,0.4407097155514647,0.6725643976960944,0.32743560230524293
28.08986758087821,-0.07350081167133136,0.41665506295398475,0.6723465353849395,0.32765346461639794
28.09480139924157,-0.038675113428474316,0.41206336985650194,0.6722510278385001,0.3277489721628355
28.09973521760494,-0.07534086215541419,0.40110223691206465,0.6721858583858505,0.3278141416154841
28.104669035968307,-0.0386445792055674,0.40368840636074327,0.6717955731241929,0.32820442687714185
28.109602854331673,-0.07372203069100565,0.4124770219035987,0.6712846206429097,0.3287153793584248
28.11453667269504,-0.03569003948558099,0.4261550583367642,0.671327945155174,0.3286720548461596
28.119470491058404,-0.07334511570741083,0.44165397265915324,0.6711360810753183,0.328863918926015
28.124404309421774,-0.03792659024111877,0.44432738282185985,0.6708606732872417,0.3291393267140921
28.129338127785136,-0.0721421198444924,0.4435259786541243,0.6709703127215412,0.3290296872797934
28.134271946148502,-0.036774333877743974,0.44750960675443296,0.6704946928337199,0.3295053071676155
28.139205764511868,-0.07266843261075397,0.44497799157473134,0.6700764501284866,0.32992354987284983
28.144139582875233,-0.038155332954478954,0.4415296455159321,0.6703523182926193,0.3296476817087187
28.149073401238603,-0.07066408653580206,0.4488646108761381,0.6702914266429286,0.32970857335841053
28.15400721960197,-0.03593737822684084,0.45978355333599047,0.6704790374619765,0.3295209625393653
28.15894103796533,-0.07402973824642482,0.4735910606381482,0.6701365917775113,0.329863408223833
28.163874856328697,-0.03291443318431599,0.48105803886951404,0.6700068653231629,0.32999313467818353
28.168808674692063,-0.06856550379942923,0.47672533612460455,0.6700779984039444,0.3299220015974044
28.17374249305543,-0.03418315783927765,0.460019213972911,0.6698515310789875,0.33014846892236194
28.178676311418798,-0.06999591264636704,0.4458696114319228,0.6700176779497107,0.3299823220516377
28.183610129782164,-0.03411104934210123,0.44293200739869554,0.6700089481405301,0.32999105186081806
28.18854394814553,-0.07624798355841475,0.43254782686092574,0.6701857429039417,0.3298142570974061
28.19347776650889,-0.04084676696967987,0.4219799868986284,0.6701057911909112,0.32989420881043574
28.198411584872257,-0.07467966069141402,0.40444631448641255,0.6702678071542866,0.32973219284706046
28.203345403235627,-0.03389399621147485,0.3818164959039347,0.6695285504582151,0.330471449543132
28.208279221598993,-0.07002120030837816,0.3743874728592806,0.6695392566191734,0.3304607433821742
28.21321303996236,-0.03178283716838211,0.3575615679066269,0.6688872608421886,0.33111273915915923
28.218146858325724,-0.0706169155554604,0.3422833437386046,0.668641386251703,0.3313586137496457
28.223080676689086,-0.03194051415103907,0.3567344166097813,0.6686174028563829,0.3313825971449662
28.228014495052456,-0.06886400566298023,0.3735736999165256,0.6687610340805492,0.3312389659208004
28.23294831341582,-0.0223945229316921,0.38340997442148306,0.6693920813351479,0.33060791866620265
28.237882131779187,-0.06545755878554205,0.398841938740462,0.6688854001794128,0.33111459982193864
28.242815950142553,-0.02495888422482808,0.40677889007604207,0.6689356150101683,0.3310643849911844
28.24774976850592,-0.06662097551053607,0.4007865859858727,0.6687795326039653,0.33122046739738464
28.252683586869285,-0.02434459124721632,0.4099583304108908,0.6683182699324612,0.33168173006888585
28.25761740523265,-0.06956122958271496,0.4323716636739978,0.6685167903343876,0.331483209666958
28.262551223596017,-0.032511498272786724,0.4523562282923641,0.6682082808006675,0.33179171920067857
28.267485041959382,-0.06660742349545781,0.4610686329168687,0.6681015912366075,0.3318984087647394
28.272418860322748,-0.022747692085958587,0.46824201376806146,0.6682684910281381,0.3317315089732098
28.277352678686118,-0.06296406616920064,0.46593700299605006,0.6681015523011318,0.33189844770021687
28.282286497049483,-0.022028587471560904,0.4545140314556024,0.6679705766992066,0.33202942330214263
28.287220315412846,-0.06155950796987412,0.43821044238540763,0.6674806347943454,0.33251936520700354
28.29215413377621,-0.025351289234566796,0.4276816501462664,0.6675615253177153,0.3324384746836329
28.297087952139577,-0.06474831995881389,0.4231747898042327,0.6676141105269241,0.3323858894744232
28.302021770502947,-0.02582089556909687,0.4286227062394839,0.6675801333968643,0.33241986660448164
28.306955588866312,-0.060812590514634994,0.4347933797023501,0.6678400209005239,0.33215997910082057
28.31188940722968,-0.022996610187271897,0.43007240324811535,0.6679571992406343,0.33204280076070797
28.31682322559304,-0.058579489900909415,0.42885704414281034,0.668149104537002,0.33185089546433966
28.321757043956406,-0.024311357589425212,0.4317360928473309,0.6679765964032096,0.3320234035981325
28.326690862319776,-0.0683277833875636,0.42828395661398744,0.668113768232033,0.3318862317693101
28.33162468068314,-0.036717955038372364,0.41043740597329226,0.6679935787006869,0.33200642130065616
28.336558499046507,-0.07214709490029163,0.38660501597605096,0.6678919725793949,0.33210802742194934
28.341492317409873,-0.031045427027974158,0.36999237103273347,0.6675712733942776,0.33242872660706735
28.346426135773235,-0.05952671362231362,0.3537208938955915,0.6678360472811938,0.33216395272015103
28.351359954136605,-0.030326536021106423,0.3455453498444413,0.6682485988860204,0.33175140111532353
28.35629377249997,-0.05932616793106785,0.35450213907805944,0.6683362370428959,0.33166376295844757
28.361227590863336,-0.029994761971307304,0.3682210625422836,0.6689033099302734,0.3310966900710692
28.366161409226702,-0.06603414307814366,0.37851564631303525,0.6692185313147718,0.3307814686865685
28.371095227590068,-0.027400833377846077,0.38955562409549777,0.6690979696998582,0.33090203030148535
28.376029045953437,-0.06043675517332488,0.40218953486281583,0.6694341849355083,0.33056581506583904
28.3809628643168,-0.036545428936870496,0.41424355475740493,0.6695266230287323,0.3304733769726185
28.385896682680166,-0.06858329080071843,0.4215564380544217,0.6695117775107049,0.33048822249064946
28.39083050104353,-0.03422091127815432,0.43052531123965276,0.6695108664588095,0.3304891335425478
28.395764319406897,-0.07111852907434896,0.4423379943114664,0.6694944613501735,0.3305055386511862
28.400698137770267,-0.029391918233261302,0.4610675196598059,0.6694766240822309,0.3305233759191303
28.405631956133632,-0.06427558173132007,0.46577032005475905,0.6695389437030164,0.3304610562983473
28.410565774496995,-0.03156306714832596,0.47123752756489423,0.6690042014394529,0.3309957985619121
28.41549959286036,-0.07259278753243645,0.47586468689985895,0.6693773305800812,0.33062266942128465
28.420433411223726,-0.03809854584953924,0.48786972113397054,0.6690915635556942,0.3309084364456732
28.425367229587096,-0.06931723440705201,0.48805056087717547,0.6688881335620839,0.33111186643928464
28.43030104795046,-0.04565827836590859,0.483115891778121,0.6691284327671851,0.3308715672341841
28.435234866313827,-0.07658284748350137,0.4777161806758697,0.6693585098512679,0.33064149015010125
28.440168684677193,-0.052301112089164443,0.4659650450043547,0.6694202136563153,0.3305797863450545
28.445102503040555,-0.07325392904709234,0.46602235644608925,0.669908589797741,0.3300914102036285
28.450036321403925,-0.04760548059070993,0.4674666565501453,0.6694983093171052,0.33050169068426355
28.45497013976729,-0.06795263990066136,0.4605814155534509,0.6697792869632928,0.3302207130380752
28.459903958130656,-0.048324864198414905,0.4533086639382063,0.6700978809820037,0.3299021190193648
28.464837776494022,-0.07582193416868974,0.44692052781445346,0.669755494548687,0.33024450545268
28.469771594857388,-0.04621226462741895,0.44322305628826186,0.6701157363457751,0.3298842636555901
28.474705413220754,-0.08046232034066542,0.4528090801415182,0.6704496700346242,0.32955032996673966
28.47963923158412,-0.052682040748970246,0.4571397996765006,0.6705876876603462,0.3294123123410161
28.484573049947485,-0.07230297602958954,0.45150730736924927,0.6707007380227513,0.3292992619786098
28.48950686831085,-0.054975529986719084,0.4467071689032136,0.6706905608620091,0.3293094391393505
28.494440686674217,-0.07545371108975515,0.44225060403713345,0.6703060124115054,0.32969398758985263
28.499374505037586,-0.05595186517514627,0.439750803398662,0.6701860929560133,0.3298139070453426
28.504308323400952,-0.07960238923171709,0.4557059466052442,0.6694938740367827,0.33050612596457213
28.509242141764314,-0.06335299464359943,0.47265949983640604,0.6696097157764441,0.33039028422490885
28.51417596012768,-0.08623208213087524,0.4724454207684306,0.6697651380903052,0.3302348619110458
28.519109778491046,-0.05965624421201756,0.4684556723030643,0.6697408769871837,0.3302591230141664
28.524043596854415,-0.08394467770034211,0.46396925344230894,0.6698111744608961,0.3301888255404524
28.52897741521778,-0.061523819428753554,0.45785757888335565,0.6699067713421435,0.330093228659203
28.533911233581147,-0.06768579108353995,0.4478148720297803,0.6699432424024137,0.33005675759893127
28.53884505194451,-0.053972461894036,0.4362613249922947,0.6701515314740273,0.3298484685273169
28.543778870307875,-0.08340179140210584,0.4326207686666201,0.670413590892696,0.3295864091086473
28.548712688671245,-0.05759677811865444,0.4193023330763357,0.670327288480115,0.3296727115212278
28.55364650703461,-0.06783260942925742,0.40331057961195627,0.6704472587772744,0.32955274122406814
28.558580325397976,-0.04245246905361828,0.3924805117879937,0.6706591636323216,0.3293408363690203
28.563514143761342,-0.08305545268324555,0.39011639048068114,0.6704690394836335,0.32953096051770886
28.568447962124704,-0.06957968018050124,0.38956829076531874,0.6698629763001882,0.3301370237011541
28.573381780488074,-0.0843723388242381,0.3886214458805648,0.670328861235717,0.32967113876562665
28.57831559885144,-0.04456918524263344,0.39719344359660114,0.670234314052137,0.3297656859492072
28.583249417214805,-0.08131988686953179,0.4040801751406218,0.6698745941529429,0.33012540584840266
28.58818323557817,-0.05009239892787421,0.4010672831882798,0.6699088815895844,0.3300911184117623
28.593117053941537,-0.08428851195801053,0.38981318858393904,0.6695809320111809,0.33041906799016674
28.598050872304906,-0.05919102721429801,0.37409317972251693,0.6694667305616561,0.33053326943969374
28.60298469066827,-0.08935809364412572,0.3571510877229379,0.6692519500317669,0.3307480499695849
28.607918509031634,-0.06978072945933572,0.3610159924417063,0.6691101568549099,0.33088984314644415
28.612852327395,-0.0913204154931698,0.3695990299602151,0.6694255059162313,0.33057449408512546
28.617786145758366,-0.05960482281410318,0.3772308235849512,0.6694557805541117,0.3305442194472483
28.622719964121735,-0.09165423874122515,0.3868410661977329,0.6693313871479378,0.33066861285342614
28.6276537824851,-0.06177041853398329,0.391685064841392,0.6690310855181355,0.3309689144832329
28.632587600848463,-0.08805404136785987,0.38560224087047135,0.6688544999836398,0.3311455000177328
28.63752141921183,-0.06172267958755782,0.38809769251851506,0.6684876452449727,0.33151235475639795
28.642455237575195,-0.09451692747744034,0.3923838267018833,0.6685803775421287,0.33141962245924034
28.647389055938564,-0.06285547980582709,0.3983124070794727,0.6686548149784273,0.3313451850229414
28.65232287430193,-0.08761518134229408,0.4081070900259203,0.6687720299564064,0.33122797004496135
28.657256692665296,-0.0650693110586022,0.41356645945445647,0.6682248572932944,0.33177514270807296
28.66219051102866,-0.08481341455010664,0.41833019734558674,0.6680003043415721,0.3319996956597954
28.667124329392024,-0.06507881117993444,0.4189948429409284,0.6677416808116412,0.33225831918972704
28.672058147755394,-0.0927166275421817,0.41675087933799077,0.6676807318206055,0.3323192681807638
28.67699196611876,-0.06531241894571028,0.4094895434954481,0.6670421763578033,0.332957823643566
28.681925784482125,-0.08343625606224629,0.401203634757056,0.6671930412534259,0.3328069587479435
28.68685960284549,-0.061743888140080735,0.3949955841277252,0.6675243721502592,0.3324756278511106
28.691793421208857,-0.0829588040976121,0.40035074958468625,0.6673520135302065,0.3326479864711613
28.696727239572223,-0.05176038471621336,0.4085912763276587,0.6672747593832312,0.3327252406181348
28.70166105793559,-0.07862708150800055,0.4035009536437874,0.6673546603098469,0.33264533969151716
28.706594876298954,-0.04948897504499666,0.395399785089259,0.6676315867762099,0.33236841322515304
28.71152869466232,-0.07273383687936535,0.39520164499670185,0.6677949153998913,0.3322050846014706
28.716462513025686,-0.05524067065105937,0.39188507188440774,0.6672478377052111,0.33275216229615057
28.721396331389055,-0.08028343968435647,0.3936562964928225,0.6666431423839405,0.3333568576174212
28.726330149752417,-0.052667764930883904,0.3966207040103567,0.6665834697175177,0.33341653028384544
28.731263968115783,-0.07634852525270666,0.4017694461224805,0.6668117423412809,0.33318825766008264
28.73619778647915,-0.05604344702067537,0.4033445065135149,0.6669361746120224,0.33306382538934254
28.741131604842515,-0.08395550977339514,0.40554022078301516,0.6667971811665242,0.3332028188348414
28.74606542320588,-0.056728865650852535,0.4104999845525654,0.6666830313212162,0.33331696868014854
28.75099924156925,-0.08227710759065938,0.40638220767099625,0.666659145869341,0.33334085413202147
28.755933059932616,-0.05957092185402219,0.4058716060769967,0.6665614488803075,0.33343855112105203
28.760866878295978,-0.08525607401950167,0.4027538172093263,0.6665935392137137,0.33340646078764635
28.765800696659344,-0.05695182304343598,0.3980582077748457,0.6664685528840814,0.3335314471172792
28.77073451502271,-0.08034479695166846,0.3866483762610324,0.6659058767420923,0.3340941232592695
28.77566833338608,-0.06192967345502429,0.37927343244778816,0.6660924806551938,0.33390751934616886
28.780602151749445,-0.07949719475045226,0.36820437231982855,0.6657607432456129,0.33423925675575034
28.78553597011281,-0.05171758628544301,0.35767743678049363,0.6655499991442406,0.33445000085712295
28.790469788476173,-0.07049760257489696,0.34903331293967965,0.6655211807349914,0.3344788192663725
28.79540360683954,-0.05107721815119194,0.34886042115037286,0.6659824046541134,0.33401759534725095
28.80033742520291,-0.0759496746986741,0.346690848047593,0.666157693152948,0.3338423068484163
28.805271243566274,-0.06284888817751598,0.33934582546156533,0.6661907690445062,0.33380923095685816
28.81020506192964,-0.08024287694628882,0.33828914954788436,0.6662091033982952,0.3337908966030685
28.815138880293006,-0.06210213171232148,0.3389934971475108,0.6667418295282475,0.33325817047311573
28.820072698656368,-0.07866683287562373,0.33528908601347623,0.6664919983772123,0.33350800162415156
28.825006517019737,-0.06296050399789134,0.3398723032728487,0.6664962721245135,0.3335037278768489
28.829940335383103,-0.07641562265298678,0.34799432124456564,0.6670004568746631,0.33299954312669927
28.83487415374647,-0.05984727735145115,0.3557750877845799,0.6676631933010887,0.33233680670027604
28.839807972109835,-0.07361739431156802,0.36369539698384806,0.6675480812301615,0.33245191877120595
28.8447417904732,-0.05853487211535352,0.36763897195057427,0.6674726324043223,0.3325273675970474
28.84967560883657,-0.07462092579046395,0.36806282630168446,0.6673596242086883,0.33264037579268363
28.854609427199932,-0.056904844204610325,0.3799217686675839,0.6675782541547777,0.33242174584659545
28.859543245563298,-0.07340095327170204,0.3869022953155967,0.667519581774753,0.332480418226622
28.864477063926664,-0.06171843200490954,0.39000177548477405,0.6680611067944713,0.3319388932069047
28.86941088229003,-0.07818391770013944,0.3931653881248321,0.6683411152816231,0.3316588847197535
28.8743447006534,-0.06198003402097752,0.38875802297887213,0.6681931809934817,0.331806819007896
28.879278519016765,-0.07577844910654058,0.38717204974330793,0.6676437200872307,0.33235627991414773
28.884212337380127,-0.05713331055086234,0.3936307585839011,0.6673606692096383,0.3326393307917395
28.889146155743493,-0.07535712144963037,0.399212217607259,0.6679141177792018,0.33208588222217555
28.89407997410686,-0.05632448697850405,0.40450651357073847,0.6676927823229231,0.33230721767845395
28.899013792470228,-0.07356051015197776,0.4158746860716944,0.6681482695326723,0.3318517304687045
28.903947610833594,-0.055968490107889596,0.42437117577679684,0.6679313612977897,0.3320686387035861
28.90888142919696,-0.07340665409539052,0.4244413410026858,0.6679703156857202,0.3320296843156546
28.913815247560322,-0.052814629256802165,0.4158028616404038,0.6678000576220243,0.33219994237934986
28.918749065923688,-0.0707520673388544,0.4087537383419689,0.6678068784185044,0.3321931215828719
28.923682884287057,-0.05230411259995193,0.4003090824227576,0.6677769567138716,0.3322230432875057
28.928616702650423,-0.07203498172493675,0.3949065346978557,0.6680066993626055,0.33199330063877386
28.93355052101379,-0.05486921356533042,0.39046918084114113,0.668163743390597,0.33183625661078303
28.938484339377155,-0.07599147391411734,0.37711663764974696,0.668112620624855,0.33188737937652596
28.94341815774052,-0.05551001659890745,0.3649436319375824,0.6682289218490916,0.33177107815229073
28.948351976103886,-0.07618066452894268,0.3528766654083948,0.6679155629394867,0.33208443706189655
28.953285794467252,-0.05805312709485556,0.3391316028244449,0.6679720435799763,0.33202795642140776
28.958219612830618,-0.07753723536096664,0.3346802887355222,0.6676892894746689,0.33231071052671546
28.963153431193984,-0.057367542124192976,0.3335725380754985,0.6676964949197185,0.3323035050816669
28.96808724955735,-0.0775174456709852,0.34384758663934684,0.667162350351198,0.3328376496501875
28.97302106792072,-0.05856297848146532,0.36438707579934354,0.6671935881613723,0.3328064118400136
28.97795488628408,-0.07925576128423144,0.38027588168392285,0.6672931444031817,0.3327068555982045
28.982888704647447,-0.05972773195741823,0.385183593217557,0.6671915537669457,0.33280844623444056
28.987822523010813,-0.08217096822869699,0.39532148617789553,0.6667886139830391,0.3332113860183473
28.99275634137418,-0.06218577252512378,0.4116978935493914,0.6666128922091967,0.33338710779219
28.997690159737548,-0.08261288786036232,0.4319205864455627,0.6665265171394128,0.3334734828619748
29.002623978100914,-0.06478117841878687,0.43975600308152524,0.6667451306307711,0.3332548693706169
29.00755779646428,-0.08513112806343007,0.4355871463798274,0.6666000309643989,0.3333999690369895
29.012491614827642,-0.06554297045255428,0.4267872673714478,0.6665821801852545,0.3334178198161341
29.017425433191008,-0.08508022831885874,0.41729652749374774,0.6663052171884251,0.33369478281296383
29.022359251554377,-0.06490219724586499,0.4172317924160504,0.6659521436704116,0.33404785633097744
29.027293069917743,-0.0858966308476353,0.4119116767792147,0.6653421827255299,0.33465781727585875
29.03222688828111,-0.06646344602937748,0.40245127249201273,0.6650751148262859,0.33492488517510344
29.037160706644475,-0.0862544413565016,0.3973767662811639,0.6649836795720284,0.335016320429362
29.042094525007837,-0.06620696654607264,0.3936217596872023,0.6643963106669248,0.3356036893344654
29.047028343371206,-0.0861100560549751,0.4029516994056578,0.6642613884422794,0.3357386115591116
29.051962161734572,-0.06748378635120178,0.41217967694824,0.6640276904637048,0.33597230953768714
29.056895980097938,-0.08688632282302913,0.4135134037078908,0.6644708873542894,0.3355291126471041
29.061829798461304,-0.06835290399743296,0.41450045823578824,0.6641598504076295,0.3358401495937646
29.06676361682467,-0.08706189063487862,0.41156922505782356,0.6638018778561201,0.3361981221452753
29.071697435188035,-0.06899731295664424,0.40558379679690504,0.6637666654002042,0.33623333460119187
29.0766312535514,-0.08934626498091397,0.39579342685040525,0.6634952993584207,0.3365047006429768
29.081565071914767,-0.07136349321516379,0.37287298360922966,0.663390159986617,0.3366098400147824
29.086498890278133,-0.08925999218756074,0.35090451255870225,0.6636088167457043,0.3363911832556969
29.0914327086415,-0.07044194276504666,0.33654107145441714,0.6637752078805925,0.3362247921208075
29.096366527004868,-0.0877668358671249,0.3332470086263787,0.6632761546575777,0.3367238453438209
29.101300345368234,-0.06703040674384898,0.32915489331494874,0.6629494134936981,0.3370505865076997
29.106234163731596,-0.08626635454348207,0.3287136662123266,0.6631253356358396,0.33687466436555835
29.111167982094962,-0.0699529285076658,0.3437177581340976,0.6633426583981644,0.3366573416032333
29.116101800458328,-0.08843524378754199,0.35887497230571425,0.663028876404522,0.3369711235968749
29.121035618821697,-0.07172963707415328,0.37164375258281473,0.6630950382236824,0.3369049617777147
29.125969437185063,-0.09032775318888776,0.3810480389751947,0.6630609002070605,0.33693909979433656
29.13090325554843,-0.0718521984029786,0.3788273062669025,0.6631789171768151,0.33682108282458306
29.13583707391179,-0.08885041571585404,0.3787956788534712,0.6635334843194006,0.3364665156819987
29.140770892275157,-0.0698988125324234,0.38543589376372167,0.6628726809354804,0.33712731906591964
29.145704710638526,-0.09057174392904974,0.3996860151028525,0.6625384662410455,0.3374615337603562
29.150638529001892,-0.07051412265322486,0.4038977729222652,0.6630695580837604,0.3369304419176428
29.155572347365258,-0.093123395792524,0.39690807272743883,0.6627053353879269,0.33729466461347857
29.160506165728624,-0.07506854950078816,0.37760479329784613,0.6622166320424537,0.33778336795895425
29.16543998409199,-0.09552629863354162,0.36289389424745677,0.6622410588486142,0.33775894115279576
29.170373802455355,-0.07595935002091289,0.3638249088593305,0.6621097253992975,0.3378902746021153
29.17530762081872,-0.09596899796199726,0.36023609715371235,0.6621587500979459,0.33784124990346626
29.180241439182087,-0.07454816340164638,0.3479083852450458,0.6621429424553149,0.33785705754609674
29.185175257545453,-0.09526217068177266,0.34707861859171046,0.6620195560721774,0.3379804439292333
29.19010907590882,-0.07097240309629738,0.3492053902754498,0.6618689117370694,0.3381310882643413
29.195042894272188,-0.09469690921325565,0.350255092828202,0.6620987067307805,0.3379012932706298
29.19997671263555,-0.07488734357279613,0.36621758604651183,0.6614563578471071,0.3385436421543032
29.204910530998916,-0.09794167967360129,0.3824408310424569,0.6611703397126163,0.3388296602887941
29.20984434936228,-0.08013418864882851,0.3935489542305489,0.6609906178126792,0.33900938218873145
29.214778167725648,-0.10311362080670403,0.39826790829682346,0.6612725749785475,0.338727425022863
29.219711986089017,-0.0863138715579153,0.39763001092464817,0.661564082495552,0.3384359175058593
29.224645804452383,-0.10435096525065272,0.3969075187669233,0.6618469400171952,0.33815305998421685
29.229579622815745,-0.09050033131458626,0.39513179622763933,0.6618872771436227,0.33811272285779054
29.23451344117911,-0.1071437706029047,0.38830256797411095,0.6617612380935171,0.338238761907897
29.239447259542477,-0.09020671372681363,0.3825506372139406,0.6616938000040821,0.33830619999733264
29.244381077905846,-0.10677479617194247,0.37924951243981836,0.6614734336809576,0.3385265663204575
29.24931489626921,-0.08954898426315609,0.37337228167518755,0.661638012112657,0.33836198788875455
29.254248714632578,-0.10675707393779295,0.36362793295002804,0.6615585337678656,0.33844146623354404
29.259182532995943,-0.08888896782448287,0.35318982823558825,0.6616392778478547,0.33836072215355323
29.264116351359306,-0.10331472088560212,0.3479954797378777,0.661627559759527,0.3383724402418819
29.269050169722675,-0.08442409913040892,0.3486729919794426,0.6620930279820854,0.3379069720193247
29.27398398808604,-0.10147212929240933,0.36275222771506677,0.6615583685218023,0.3384416314796082
29.278917806449407,-0.08391109335716555,0.3705717800171061,0.6620046335181493,0.337995366483262
29.283851624812772,-0.09862387345322965,0.3717701103184343,0.6614468428258775,0.33855315717553447
29.28878544317614,-0.0859306706880825,0.37183462588591865,0.6609331845880589,0.33906681541335293
29.293719261539504,-0.10211208482456673,0.3734055001244333,0.6610302535640966,0.33896974643731503
29.29865307990287,-0.08044173308130823,0.36513878291444724,0.6615935056154426,0.33840649438596715
29.303586898266236,-0.09857849954571117,0.3618768060932267,0.6621231977068968,0.33787680229451217
29.3085207166296,-0.08297232738749898,0.36026270216624795,0.6624042127798789,0.3375957872215281
29.313454534992967,-0.09583782212790591,0.3670337362679146,0.6620659984805283,0.337934001520877
29.318388353356337,-0.07307499377815313,0.37658581048473855,0.6621410099327387,0.33785899006866676
29.323322171719703,-0.09686576733228003,0.38753990655022913,0.6621365147827212,0.3378634852186847
29.328255990083065,-0.07615174779608662,0.3845212919191553,0.6616960438870726,0.3383039561143332
29.33318980844643,-0.09647996833104283,0.3688925462970796,0.662149308329197,0.33785069167220955
29.338123626809796,-0.07598017533384314,0.35717192052999236,0.6625712917662031,0.33742870823520477
29.343057445173162,-0.10048971324964864,0.3476978971066497,0.6628751537729181,0.3371248462284902
29.34799126353653,-0.07326717071094116,0.34308329657165443,0.6622380753079063,0.3377619246935012
29.352925081899897,-0.09909805380433344,0.3406945082966263,0.6621282321030627,0.3378717678983448
29.35785890026326,-0.07567699037591467,0.3416336379304052,0.6618823736782988,0.33811762632310854
29.362792718626626,-0.09128637243157271,0.34183532204878814,0.66216929865458,0.33783070134682625
29.36772653698999,-0.06853284201613918,0.34262909245119516,0.6620962430083019,0.33790375699310277
29.37266035535336,-0.09325083859920555,0.3513991680451623,0.6620750887831859,0.3379249112182229
29.377594173716727,-0.08520808449976353,0.35090410886727297,0.6621051730854148,0.3378948269159983
29.382527992080092,-0.10390699588550337,0.34721427222712015,0.6629304928377237,0.3370695071636933
29.387461810443455,-0.08250477936964745,0.3494494050479606,0.6629481804868081,0.33705181951461194
29.39239562880682,-0.0871302248987884,0.34755066852175714,0.6627136701523475,0.33728632984907536
29.39732944717019,-0.07324048108166455,0.34800851305026975,0.6630413639439787,0.33695863605744636
29.402263265533556,-0.09929310612458402,0.3514485994169845,0.6632508741031891,0.33674912589823797
29.40719708389692,-0.07434370029625746,0.355886764955484,0.6631644995851533,0.3368355004162755
29.412130902260287,-0.09442814041651472,0.35927291505007247,0.6631955734692866,0.3368044265321432
29.417064720623653,-0.07403081662149798,0.355683208971959,0.6628611532239443,0.33713884677748657
29.42199853898702,-0.0890795362409536,0.36186882591155134,0.6629325045781589,0.33706749542327324
29.426932357350385,-0.0738394739414215,0.3689341470852551,0.6627136474105506,0.3372863525908828
29.43186617571375,-0.08649866973020538,0.3746895453544927,0.6626991902788333,0.3373008097226007
29.436799994077116,-0.06918102206350436,0.3849503532595079,0.6627932563372831,0.33720674366415126
29.441733812440482,-0.09170537248229436,0.38760379309330445,0.6630604238772859,0.3369395761241487
29.44666763080385,-0.07182788567278969,0.39943699921311426,0.663452871527985,0.3365471284734492
29.451601449167214,-0.0767496151368856,0.40653291131185176,0.6635022779884335,0.33649772201299977
29.45653526753058,-0.07812372906978221,0.405497239134845,0.6631238108786972,0.3368761891227359
29.461469085893945,-0.09201812203576099,0.40399939555200426,0.6629875129908885,0.33701248701054404
29.46640290425731,-0.07476934906219773,0.39355718954483265,0.6631942037652199,0.33680579623621154
29.47133672262068,-0.08306463464953243,0.38849891996312436,0.6637520064863071,0.33624799351512213
29.476270540984046,-0.07114949774429079,0.38420588122425525,0.6635623974794244,0.3364376025220035
29.48120435934741,-0.08393164015786068,0.3728372712655469,0.6633411442833702,0.33665885571805676
29.486138177710774,-0.08149546805340085,0.36218561328153337,0.6635254418705183,0.336474558130907
29.49107199607414,-0.08232409607043813,0.35315832221382565,0.6633461906135014,0.33665380938792266
29.49600581443751,-0.08822500544206707,0.3475087683213184,0.6633648051956612,0.3366351948057605
29.500939632800876,-0.08513970108734858,0.34626981492891007,0.6636889413931137,0.3363110586083062
29.50587345116424,-0.07986261729536823,0.34166416773722813,0.6633708758083876,0.33662912419303076
29.510807269527607,-0.08186573714142467,0.3505764068233197,0.6640214427419835,0.3359785572594332
29.51574108789097,-0.08281458735156079,0.3647217024970279,0.6644019284960433,0.33559807150537146
29.52067490625434,-0.07790050812345302,0.3805653870908609,0.6648553944362433,0.3351446055651707
29.525608724617705,-0.08537912896192616,0.3972742977000304,0.664730832381322,0.335269167620091
29.53054254298107,-0.08472577726699519,0.41522055946199365,0.664464832327394,0.33553516767401703
29.535476361344436,-0.07673960419834659,0.43633337095244806,0.6643443081971625,0.33565569180424676
29.540410179707802,-0.080341009913275,0.4462298292602766,0.663909820074863,0.3360901799265448
29.545343998071168,-0.0763233505778169,0.44307401742134245,0.6643231346765749,0.3356768653248325
29.550277816434534,-0.07995886430908293,0.44340763570443964,0.6643920602922,0.3356079397092067
29.5552116347979,-0.07178996906964052,0.42586470775145274,0.6646029674605559,0.33539703254085046
29.560145453161265,-0.08358388700365872,0.41468575130152663,0.6645371981672936,0.33546280183411264
29.56507927152463,-0.07481762759657612,0.41551649073486724,0.6641564392723833,0.3358435607290229
29.570013089888,-0.07581849457644269,0.4093248286696198,0.6640092783064807,0.33599072169492566
29.574946908251366,-0.05807182279428739,0.40667604648461814,0.6637463315749689,0.3362536684264386
29.57988072661473,-0.07681385829810924,0.40831887709050824,0.6641948690966002,0.33580513090480857
29.584814544978094,-0.07945067442264417,0.4089261855016745,0.6641648007153205,0.3358351992860898
29.58974836334146,-0.08465076758376941,0.3910952868869575,0.6642287567078862,0.3357712432935243
29.59468218170483,-0.07554299524103411,0.37054116534872894,0.6638730734541369,0.33612692654727583
29.599616000068195,-0.07589619018128162,0.352280622347229,0.663690187321236,0.3363098126801786
29.60454981843156,-0.06794149884625662,0.3510362290902127,0.6628270862792879,0.3371729137221287
29.609483636794923,-0.07907752198588593,0.35035506011624384,0.662519520177606,0.33748047982381296
29.61441745515829,-0.07919182780407512,0.34402803844616814,0.6627388702998199,0.337261129701602
29.61935127352166,-0.07834024888257676,0.3405068157964514,0.662735626298985,0.33726437370244056
29.624285091885024,-0.08107725183171871,0.33493915010425307,0.6627032180146232,0.337296781986806
29.62921891024839,-0.08060594734945811,0.3304819654800388,0.6622378907004165,0.337762109301017
29.634152728611756,-0.06846361956569971,0.3360367722743134,0.662223472737222,0.3377765272642137
29.63908654697512,-0.07642258718545884,0.34305658409850665,0.661769070149059,0.33823092985237485
29.644020365338488,-0.08045539520182167,0.357465753753403,0.6617417489432004,0.3382582510582328
29.648954183701854,-0.08304619620357537,0.3684708618776142,0.6614715099785414,0.3385284900228915
29.65388800206522,-0.07397892666819107,0.3666178689292252,0.6613082819817813,0.3386917180196506
29.658821820428585,-0.07857678294306866,0.3615343923741436,0.6616606148632431,0.33833938513818834
29.66375563879195,-0.06691382487529081,0.36333188575285197,0.6614865243765728,0.33851347562485934
29.66868945715532,-0.0724329885730865,0.3563125780372267,0.6615580357546135,0.3384419642468199
29.673623275518683,-0.0777178409796293,0.34704328994363254,0.6614769481254221,0.3385230518760116
29.67855709388205,-0.07996367126500278,0.34124680573930966,0.6615251373457737,0.33847486265566024
29.683490912245414,-0.077658684018676,0.3301617140230922,0.6615182602843571,0.3384817397170773
29.68842473060878,-0.0779166030970611,0.3189763051396862,0.6618479459717028,0.3381520540297315
29.69335854897215,-0.08180135168789293,0.320012591063447,0.6618194372278121,0.3381805627736199
29.698292367335515,-0.07846300004268421,0.3220312465283128,0.6615745969869476,0.3384254030144829
29.703226185698878,-0.08197193157740874,0.3227765587877679,0.6613920725531588,0.3386079274482707
29.708160004062243,-0.08190261528137512,0.3319018115818564,0.6612745473015267,0.33872545269990195
29.71309382242561,-0.07802128195343454,0.3379639139796112,0.6614339598621533,0.3385660401392748
29.71802764078898,-0.07546156775764444,0.3302789251079631,0.661538724748351,0.3384612752530767
29.722961459152344,-0.07708827956242202,0.3277972959768806,0.6612895834829652,0.3387104165184631
29.72789527751571,-0.07556355449782455,0.33012270014376055,0.6616029130720509,0.3383970869293785
29.732829095879076,-0.07109813042025159,0.3383999933443524,0.662185955375376,0.3378140446260538
29.73776291424244,-0.07870139342975467,0.3544617580458955,0.662438086685349,0.33756191331608215
29.742696732605808,-0.08180543792749843,0.3617062863585393,0.6628104212243555,0.33718957877707645
29.747630550969173,-0.08308876356494622,0.3650879885775642,0.6629017140808097,0.3370982859206207
29.75256436933254,-0.07957006800431674,0.3711771741283597,0.662641668288671,0.3373583317127558
29.757498187695905,-0.07289327543692148,0.36905161259669084,0.6628863912502326,0.3371136087511924
29.76243200605927,-0.07274033537124419,0.3721996807234472,0.6630235720131722,0.33697642798825383
29.767365824422637,-0.07383819540873124,0.37328005560595046,0.6628753730211723,0.33712462698025475
29.772299642786002,-0.07185007017062604,0.37192007046511577,0.6627606338493269,0.3372393661521007
29.77723346114937,-0.07336577209462279,0.36956476584735415,0.6627313313333513,0.33726866866807725
29.782167279512734,-0.07280471685684864,0.3801009664396409,0.6623361464862845,0.3376638535151446
29.7871010978761,-0.07621819304150243,0.40245364605440825,0.6618710043668955,0.3381289956345336
29.79203491623947,-0.07081353512692509,0.43346280740453075,0.6619680540752573,0.3380319459261725
29.79696873460283,-0.07353925505809854,0.4606176095047516,0.6617903341983009,0.33820966580312883
29.801902552966197,-0.06572657049088575,0.47783964284361713,0.6616605962342703,0.3383394037671596
29.806836371329563,-0.072173651299337,0.4805751152410566,0.6619411107608986,0.33805888924053096
29.81177018969293,-0.06876718989357586,0.46703454033965547,0.6624332005031617,0.3375667994982677
29.8167040080563,-0.07369899823065253,0.46511499691436675,0.6625148447682122,0.33748515523321737
29.821637826419664,-0.06931761858408515,0.4651687026479779,0.663224634127159,0.33677536587426943
29.82657164478303,-0.0709811094631689,0.461478691336222,0.6634032367980177,0.3365967632034101
29.831505463146392,-0.070961262235838,0.4491560308477689,0.6634520433004893,0.3365479567009392
29.836439281509758,-0.06829537074652081,0.44498822097593516,0.6635838060291398,0.336416193972291
29.841373099873127,-0.06653603336461122,0.44603966110049387,0.6636935222553246,0.3363064777461085
29.846306918236493,-0.06684515562141642,0.4502259642295923,0.6635327233887606,0.33646727661267556
29.85124073659986,-0.0662680446602527,0.4550375105556009,0.663644091580567,0.3363559084208708
29.856174554963225,-0.06406539380725801,0.45992198482506036,0.6634465112589606,0.33655348874247876
29.861108373326587,-0.06376523886582543,0.4554570657640369,0.6632646119507674,0.3367353880506737
29.866042191689957,-0.06534028436432487,0.4472679254207867,0.6634154256325663,0.33658457436887557
29.870976010053322,-0.05911449090924601,0.43669551024314274,0.6628959059711215,0.33710409403032104
29.875909828416688,-0.06263473515097955,0.4142393601223527,0.6629546527553631,0.33704534724608026
29.880843646780054,-0.0623939063149851,0.4009028743531446,0.6626110018684315,0.3373889981330119
29.88577746514342,-0.06309871425525451,0.3943230220047093,0.6622575558844151,0.33774244411702836
29.89071128350679,-0.06254639777090397,0.3829669641407992,0.6618828069074596,0.33811719309398325
29.89564510187015,-0.06590415260144486,0.378110537540473,0.6618721280669988,0.33812787193444405
29.900578920233517,-0.06484820152513557,0.3868118976184944,0.6620873023017356,0.33791269769970644
29.905512738596883,-0.06598730764929113,0.39418721290131925,0.6621669769010542,0.3378330231003872
29.91044655696025,-0.05953523338339739,0.39785984200135904,0.6618833119876081,0.33811668801383143
29.915380375323615,-0.06020363031208472,0.40174298468440045,0.6616142840754755,0.33838571592596467
29.920314193686984,-0.0560721246463093,0.40537492852810253,0.6615378357996508,0.33846216420179137
29.925248012050346,-0.060257831086353415,0.39933801311397304,0.6616447050600823,0.33835529494136113
29.930181830413712,-0.05954798871988379,0.3905730420438911,0.6618849466616635,0.3381150533397812
29.935115648777078,-0.0640672372345383,0.3793700795349663,0.6616976896499257,0.33830231035152
29.940049467140444,-0.061320026144590666,0.37790068101964897,0.6618888849484945,0.33811111505295216
29.944983285503813,-0.0616938267440639,0.3712060071522504,0.6620298321031897,0.3379701678982587
29.94991710386718,-0.06040748474185986,0.36758562739710243,0.6618954301497348,0.33810456985171444
29.95485092223054,-0.06226757386562347,0.37175987317568876,0.6620988456673012,0.3379011543341489
29.959784740593907,-0.06078623694410922,0.36343851221642753,0.662516611428659,0.33748338857279114
29.964718558957273,-0.06414655382484244,0.36968330330905397,0.6626268044964375,0.3373731955050132
29.969652377320642,-0.06331157884137782,0.36841504098182754,0.6631308592387487,0.33686914076270286
29.974586195684008,-0.06445561186868687,0.3649159895858753,0.6628989206957145,0.3371010793057369
29.979520014047374,-0.06138794767520118,0.36419323517063196,0.6627307983858216,0.33726920161563045
29.98445383241074,-0.06326843130545919,0.3614664827632204,0.6628105085580751,0.337189491443377
29.989387650774102,-0.06239342257619971,0.35857543786771684,0.66275906479106,0.3372409352103922
29.99432146913747,-0.06374492158762342,0.3499119400327574,0.6627920195802071,0.3372079804212455
29.999255287500837,-0.06057787006542365,0.34408878326742715,0.6627983067527459,0.3372016932487072
30.004189105864203,-0.06041428047452433,0.3463720132918732,0.6628053921344633,0.33719460786699024
30.00912292422757,-0.05906812603838454,0.3485009704283829,0.6626715581492281,0.33732844185222566
30.014056742590935,-0.057549390246773593,0.3518160686015787,0.6623951943330016,0.33760480566845297
30.0189905609543,-0.05404190820291145,0.35412860470116825,0.6625838736117119,0.3374161263897426
30.023924379317666,-0.055634662407518604,0.37088307885869526,0.6622563306380107,0.3377436693634435
30.028858197681032,-0.05534129902643336,0.3935982590552288,0.6623143441093796,0.3376856558920754
30.033792016044398,-0.05508003109523049,0.41232415883739437,0.6623735434355652,0.3376264565658904
30.038725834407764,-0.05598462460503894,0.4283699476248781,0.6623448401239505,0.33765515987750583
30.043659652771133,-0.05848776409200784,0.43170325235607876,0.6621333294776232,0.337866670523833
30.048593471134495,-0.056588499075695776,0.42646668446231106,0.6618822647331422,0.33811773526831473
30.05352728949786,-0.05777100988026173,0.41418594398623965,0.6617146346969096,0.3382853653045481
30.058461107861227,-0.05956646440510422,0.40295480948845375,0.6607535384713528,0.3392464615301065
30.063394926224593,-0.06035074457767655,0.39363720562148785,0.6604231053240036,0.33957689467745683
30.068328744587962,-0.06234151303657109,0.37686790346191773,0.6608517367808787,0.3391482632205827
30.073262562951328,-0.06304018646434417,0.3683991533898384,0.6601486554079244,0.3398513445935383
30.078196381314694,-0.06032784971275843,0.3684934059900914,0.6603157082824179,0.3396842917190459
30.083130199678056,-0.0605954191588754,0.37016451635336184,0.6597638075212321,0.3402361924802337
30.088064018041422,-0.06051530239504577,0.37906685571238957,0.6603124078912966,0.33968759211017024
30.09299783640479,-0.06132619382002573,0.38627422954974966,0.660658568477154,0.3393414315243113
30.097931654768157,-0.06138915517629708,0.3909256985974073,0.6604901496667864,0.3395098503346782
30.102865473131523,-0.06115119528372071,0.3928402563264134,0.6604493312258313,0.33955066877563245
30.10779929149489,-0.059182040715533055,0.3806621817013506,0.6606337017615174,0.33936629823994585
30.11273310985825,-0.05959235165019172,0.3639029556955063,0.6604464581441607,0.33955354185730224
30.11766692822162,-0.06023029233749358,0.3496216302782421,0.6605252626493185,0.3394747373521443
30.122600746584986,-0.060194924971555305,0.3511280994965812,0.6604843173352833,0.3395156826661794
30.127534564948352,-0.0601112442344823,0.35534175959329434,0.6601472907421092,0.3398527092593541
30.132468383311718,-0.059419912486096,0.3631550436187804,0.6601643411556712,0.3398356588457929
30.137402201675084,-0.06052485103531005,0.3680869413733884,0.6602517012114858,0.3397482987899796
30.142336020038453,-0.06188339403399659,0.3781308391761439,0.6604984884556189,0.33950151154584796
30.147269838401815,-0.06336420518106774,0.3897985046642065,0.6604245415539212,0.3395754584475471
30.15220365676518,-0.0648754281167351,0.3984277266325161,0.6602620755612967,0.33973792444017326
30.157137475128547,-0.07281327560085012,0.4049059719598192,0.6605157825343633,0.33948421746710905
30.162071293491913,-0.0700830847680424,0.4149695376787554,0.6601703973163741,0.3398296026851005
30.167005111855282,-0.0698428220928296,0.4195627759647192,0.6602818420754327,0.33971815792604404
30.171938930218648,-0.0643798064569138,0.4244168605488791,0.6601825835557917,0.3398174164456866
30.17687274858201,-0.07146503553074478,0.42684197740627366,0.6601004779288742,0.3398995220726038
30.181806566945376,-0.06304939564248926,0.4247520497660126,0.6599163639243731,0.340083636077104
30.18674038530874,-0.06944922286437619,0.4130739883234495,0.6598718111310008,0.3401281888704755
30.19167420367211,-0.06703930310593113,0.3908353511025578,0.6597356773226217,0.3402643226788545
30.196608022035477,-0.07472525824431372,0.3730761932986202,0.6596756914900699,0.34032430851140605
30.201541840398843,-0.07101647127806494,0.3659434139898235,0.6597023188457402,0.3402976811557359
30.206475658762205,-0.08310077796164224,0.3500410665429233,0.659463316478602,0.3405366835228745
30.21140947712557,-0.07642322794449317,0.33710369797690404,0.6594220605496163,0.34057793945186016
30.21634329548894,-0.08504844243746035,0.3379109680248483,0.6588145994140006,0.34118540058747643
30.221277113852306,-0.07709860404063745,0.3391396458874399,0.6587773629279031,0.3412226370735745
30.226210932215672,-0.08341583310701886,0.34514693996164797,0.6587945045994626,0.3412054954020158
30.231144750579038,-0.07684629483125482,0.33949258702467056,0.6583436641478536,0.341656335853625
30.236078568942403,-0.077980641743032,0.3393173148619803,0.658041935528312,0.3419580644731683
30.24101238730577,-0.07587893277038736,0.33572993109263677,0.6581809064486418,0.341819093552839
30.245946205669135,-0.0752054962935497,0.32209824997552927,0.6582433280996828,0.34175667190179676
30.2508800240325,-0.06839959851159944,0.31738423358838624,0.6582324689441029,0.34176753105737406
30.255813842395867,-0.07302316660025608,0.3299110038464476,0.6573245835060182,0.34267541649545596
30.260747660759233,-0.06908599491348084,0.3353573698264337,0.6570478604206923,0.34295213958078263
30.265681479122602,-0.07218784632042383,0.3491142660727423,0.6569245320597917,0.34307546794168364
30.270615297485964,-0.06622754268887046,0.3628488873115608,0.6566258849756373,0.34337411502583914
30.27554911584933,-0.07222214859398184,0.3708540315779132,0.6565258980314668,0.3434741019700105
30.280482934212696,-0.07231578536814329,0.375033977435628,0.6564209320758573,0.34357906792562104
30.28541675257606,-0.06987366387372679,0.3716080552979972,0.6561133873094559,0.343886612692022
30.29035057093943,-0.06752366695474742,0.3731569319562673,0.656078115855249,0.3439218841462288
30.295284389302797,-0.062083212068298185,0.36781746941446714,0.6559677663181402,0.3440322336833366
30.30021820766616,-0.06839658182799468,0.356275072689973,0.6558118928924954,0.34418810710898057
30.305152026029525,-0.06567414043736894,0.35329111639646216,0.6557827966516327,0.34421720334984224
30.31008584439289,-0.07135172176921453,0.35365489012781054,0.6557270372911123,0.3442729627103606
30.31501966275626,-0.07068694535871063,0.35510202433622595,0.656170617153685,0.3438293828477866
30.319953481119626,-0.06898079598897869,0.36062274355025487,0.6561151793524561,0.3438848206490164
30.32488729948299,-0.06894131037409278,0.36232124154812145,0.656377792872258,0.343622207129214
30.329821117846357,-0.06109393564951728,0.3690343629543588,0.6568986120114357,0.3431013879900368
30.33475493620972,-0.06190847390719176,0.37628792718992754,0.6571401534691921,0.34285984653228124
30.33968875457309,-0.06105139560494543,0.37460034946902726,0.6570106900353971,0.3429893099660772
30.344622572936455,-0.07209601538029867,0.38050197416922776,0.656775928201318,0.343224071800157
30.34955639129982,-0.06466500156965792,0.3788618006672106,0.656594368199003,0.34340563180247097
30.354490209663187,-0.04754582515328387,0.3742213665322252,0.6569558892750375,0.3430441107264365
30.359424028026552,-0.05402499437962633,0.3774494348646577,0.6574815428540584,0.34251845714741447
30.364357846389918,-0.04803848333693375,0.3893858753112468,0.657382506412522,0.3426174935889488
30.369291664753284,-0.05545550797434069,0.406460171375577,0.6575965980704832,0.3424034019309884
30.37422548311665,-0.055960588699144435,0.4225851805295528,0.6577783487925026,0.34222165120897347
30.379159301480016,-0.056980799166776126,0.43981650697207564,0.6579635001589409,0.34203649984253887
30.38409311984338,-0.050981954419721365,0.4544556127339139,0.657331235427665,0.3426687645738188
30.38902693820675,-0.048636408322130745,0.46153708460189363,0.6573640612112962,0.3426359387901909
30.393960756570117,-0.04594309582704057,0.4693596808734705,0.6578899774456175,0.342110022555872
30.39889457493348,-0.05054934963843297,0.4625386189559278,0.6582298576559381,0.3417701423455538
30.403828393296845,-0.05018482647992129,0.4523453006611713,0.658079003813509,0.34192099618798477
30.40876221166021,-0.05218201835826621,0.4356056225364339,0.6580555578679902,0.3419444421335055
30.41369603002358,-0.05551431636650754,0.4180243846672993,0.6581744694560576,0.34182553054543846
30.418629848386946,-0.0515862819511374,0.40662486797340736,0.6583635696530521,0.34163643034844554
30.42356366675031,-0.040100464823070024,0.39840297199746316,0.6587196418269832,0.3412803581745152
30.428497485113674,-0.05093062957068826,0.38610007358960075,0.6588215952742773,0.3411784047272228
30.43343130347704,-0.05071530898027257,0.3801483143090131,0.6591634510430346,0.34083654895846577
30.43836512184041,-0.05546155521960691,0.38054426986324247,0.659246953793947,0.3407530462075536
30.443298940203775,-0.046815324142978613,0.38330551889290687,0.6593613049742842,0.34063869502721644
30.44823275856714,-0.04772484739516989,0.38722873331274016,0.6593312871111281,0.3406687128903719
30.453166576930506,-0.04822556767883421,0.392358796411129,0.6587478636492144,0.3412521363522852
30.45810039529387,-0.05850580220370276,0.40937458102398794,0.6591673338134919,0.34083266618800695
30.463034213657238,-0.049456243014174735,0.42255162657418455,0.6594142970742675,0.34058570292723084
30.467968032020604,-0.05028967366189254,0.4234104432620183,0.6595449232449541,0.34045507675654263
30.47290185038397,-0.04725539271254173,0.4133885946211972,0.659120048978679,0.340879951022816
30.477835668747336,-0.052399034974519525,0.4099173144711128,0.6593481412024744,0.34065185879901927
30.4827694871107,-0.044914346030020084,0.4052241287289789,0.6597836365852452,0.340216363416247
30.48770330547407,-0.05706812802475739,0.40117165816485256,0.6598503590124639,0.3401496409890269
30.492637123837433,-0.04036658176897255,0.4059041242712456,0.6601256364609128,0.3398743635405762
30.4975709422008,-0.05340250380846806,0.41497813400950606,0.6598931013503062,0.3401068986511809
30.502504760564165,-0.05382909233300404,0.427092133638525,0.6598665813677171,0.3401334186337681
30.50743857892753,-0.05588541404863313,0.43436234437913185,0.6595078396766358,0.34049216032484764
30.512372397290896,-0.048782045178300336,0.42752093700594307,0.6594767489744355,0.34052325102704645
30.517306215654266,-0.06059802658979456,0.4175778427962131,0.658992805538038,0.3410071944634429
30.522240034017628,-0.06085999048876875,0.42142572964071784,0.6592554657681993,0.3407445342332807
30.527173852380994,-0.05607710603731262,0.4245872022428423,0.6588004083417464,0.3411995916597318
30.53210767074436,-0.04403504027480772,0.4274848130551194,0.6585455842350018,0.34145441576647456
30.537041489107725,-0.06109950460200268,0.43254451017557705,0.6590452745035895,0.3409547254978854
30.541975307471095,-0.06221022595878358,0.4380793903250389,0.6590521234230386,0.34094787657843534
30.54690912583446,-0.0645242778767335,0.4360853510566995,0.659282708603802,0.34071729139767126
30.551842944197826,-0.05653937788793664,0.4380526502233464,0.6595346578782736,0.34046534212319896
30.55677676256119,-0.05843795086896247,0.436784407736974,0.6593804739927219,0.3406195260087502
30.561710580924554,-0.06063616237007206,0.4299249404819325,0.6599169917297855,0.34008300827168725
30.566644399287924,-0.06764764280214813,0.4294750573210247,0.6597038501898518,0.34029614981162104
30.57157821765129,-0.06460162663134246,0.4287832340938252,0.6594477514893201,0.340552248512153
30.576512036014655,-0.06441412056347944,0.42834646103326834,0.6594668274831131,0.34053317251836085
30.58144585437802,-0.06105683859019392,0.4343092943826053,0.6597504265459522,0.34024957345552287
30.586379672741383,-0.06351335053310342,0.43381080554770685,0.6593082968021068,0.3406917031993696
30.591313491104753,-0.06659706181997423,0.43113934531188713,0.6590892683898002,0.3409107316116773
30.59624730946812,-0.06702163277097652,0.43119267072128664,0.658934147947669,0.34106585205381007
30.601181127831484,-0.0673545771696515,0.4314705148407182,0.659131255865442,0.34086874413603924
30.60611494619485,-0.06724951577647562,0.4374730666399193,0.6594069175241722,0.34059308247731096
30.611048764558216,-0.06449564700095269,0.44046832167479605,0.6593675301001829,0.3406324699013035
30.615982582921582,-0.06917577506564815,0.43934098743078676,0.6592862206230369,0.34071377937845204
30.620916401284948,-0.0642126236015336,0.4237234754257978,0.659370977971601,0.3406290220298914
30.625850219648314,-0.06326700515468207,0.4203581011063819,0.6589570418919872,0.34104295810950913
30.63078403801168,-0.0646455567491968,0.4111140710499852,0.6591243116795756,0.34087568832192455
30.635717856375045,-0.07323894902232991,0.4050864325633359,0.6594256921404614,0.3405743078610396
30.640651674738415,-0.06876115973497264,0.41110526186661916,0.6592450455945404,0.3407549544069588
30.64558549310178,-0.0699319987680865,0.42238048101112197,0.6594840794943334,0.34051592050716506
30.650519311465143,-0.0612570828978037,0.43316500150581,0.6591961537787999,0.34080384622269855
30.65545312982851,-0.06649332333842391,0.43540214263716065,0.6589551236909443,0.3410448763105533
30.660386948191874,-0.05476501005863936,0.43053389231919537,0.6585845763460297,0.34141542365546834
30.665320766555244,-0.06089385950983723,0.4272859847508203,0.6588235871241284,0.341176412877371
30.67025458491861,-0.06036643547118368,0.41665294578587714,0.658668250771591,0.34133174922990894
30.675188403281975,-0.06628105537499206,0.406485443100197,0.6588816526698743,0.3411183473316261
30.680122221645338,-0.061836030472748674,0.39173270758844325,0.6592121990577826,0.34078780094371763
30.685056040008703,-0.07481403082609196,0.3822857135560352,0.658838089730803,0.34116191027069726
30.689989858372073,-0.06791673900808905,0.376711876585386,0.6595714032787191,0.3404285967227799
30.69492367673544,-0.06983212293598787,0.381499508964856,0.6601048279353536,0.33989517206614367
30.699857495098804,-0.06059227072683848,0.38876010400344485,0.6600049658658513,0.3399950341356444
30.70479131346217,-0.06633294332538606,0.39015014904593626,0.6595324329729209,0.3404675670285734
30.709725131825532,-0.0702579898868081,0.3960544222124432,0.6589102088974893,0.3410897911040049
30.714658950188902,-0.07579060261176539,0.4081758170999856,0.6584930878816234,0.34150691211986994
30.719592768552268,-0.07011412580734898,0.4111525865213042,0.6589968974265875,0.34100310257490596
30.724526586915633,-0.07661735733186074,0.4142753672772116,0.6587596959744446,0.34124030402705
30.729460405279,-0.06413878658601066,0.4140631813360241,0.6586139569888789,0.3413860430126166
30.734394223642365,-0.06885149271455475,0.4104323240423025,0.6589649315859326,0.3410350684155635
30.739328042005734,-0.05821176820069802,0.4063996528551153,0.658856457956878,0.34114354204461916
30.744261860369097,-0.07187819612786525,0.4022982960363717,0.6585823539298735,0.3414176460716237
30.749195678732463,-0.0619951440832352,0.40365913860633784,0.6580643842064348,0.3419356157950594
30.75412949709583,-0.07877843147248952,0.40493047274193544,0.6581507185991038,0.3418492814023877
30.759063315459194,-0.06481523123949123,0.40588815239453063,0.6584311521334655,0.3415688478680252
30.763997133822564,-0.08018369568671854,0.40836409310721034,0.6584388756073847,0.34156112439410724
30.76893095218593,-0.06507480984374091,0.41890484925504595,0.6584432129467865,0.34155678705470643
30.77386477054929,-0.07808416013132992,0.42624767660700724,0.6586006228794088,0.3413993771220845
30.778798588912657,-0.061377098685282745,0.4261997999199153,0.6585976925288639,0.3414023074726302
30.783732407276023,-0.07004761258447552,0.42239749069407095,0.6586943168899191,0.3413056831115762
30.788666225639393,-0.05759997638270591,0.4098979565043676,0.658888985793194,0.34111101420830137
30.79360004400276,-0.0736560829218273,0.4050983733018818,0.6591009147307386,0.3408990852707564
30.798533862366124,-0.06121306744061521,0.39925485063492544,0.6593358447075499,0.3406641552939454
30.80346768072949,-0.07836633078129973,0.38559396929388945,0.6591533188606482,0.3408466811408472
30.808401499092852,-0.0733580520463995,0.3808222866714142,0.6590396479551686,0.3409603520463272
30.81333531745622,-0.09153735633606341,0.3800021978655063,0.6580619391776631,0.34193806082383177
30.818269135819587,-0.07898450546006958,0.3801526148225319,0.6581709148216929,0.34182908517980115
30.823202954182953,-0.09523669135178718,0.37742414552322484,0.6582191181750422,0.3417808818264515
30.82813677254632,-0.08408124577575293,0.3759845639947661,0.65853517305641,0.34146482694508307
30.833070590909685,-0.09359424822054711,0.372385787788092,0.6587153485439474,0.3412846514575471
30.83800440927305,-0.07590755017620186,0.3627662182311524,0.6585261839595795,0.3414738160419178
30.842938227636417,-0.089404606312344,0.3523423169587172,0.6581615727561693,0.34183842724532953
30.847872045999782,-0.07560230720479949,0.3451923820818471,0.6575483558454244,0.3424516441560771
30.852805864363148,-0.08910194458226854,0.33837273801284334,0.657321952781877,0.3426780472196267
30.857739682726514,-0.07451068540340583,0.3312945633665365,0.6573328409905947,0.3426671590109108
30.862673501089883,-0.09360792474083728,0.33061130688846874,0.6572775461375917,0.3427224538639153
30.867607319453246,-0.07617985316991818,0.33578545429305817,0.6575452958912374,0.34245470411027
30.87254113781661,-0.09201541027982213,0.3402996750642587,0.6572996044663489,0.3427003955351596
30.877474956179977,-0.07772322493240953,0.3626001552664194,0.6574134157863912,0.34258658421511734
30.882408774543343,-0.09510837202284053,0.38549577145684183,0.6575118808198239,0.342488119181685
30.887342592906712,-0.07869509570358169,0.40008350159703115,0.6580481198794078,0.341951880122101
30.89227641127008,-0.09224594751889688,0.40642891394699937,0.6580095577802538,0.3419904422212546
30.897210229633444,-0.0791748877832642,0.3968313010251892,0.6579756040818383,0.3420243959196697
30.902144047996806,-0.09654181465443912,0.3847819050439067,0.6578861803592408,0.3421138196422662
30.907077866360172,-0.07956364713943766,0.37523298956812545,0.657793501739239,0.34220649826226707
30.91201168472354,-0.09501297868894111,0.36258258324786774,0.6577281363991849,0.3422718636023201
30.916945503086907,-0.07874184136521306,0.3567639216363074,0.6580222741305229,0.3419777258709833
30.921879321450273,-0.09280974797821816,0.35648816998479416,0.6573331058275254,0.3426668941739829
30.92681313981364,-0.07459659895313667,0.36244276226823663,0.6572731274139292,0.34272687258757967
30.931746958177,-0.09019337475343539,0.3800676898880363,0.6570805259319993,0.3429194740695109
30.93668077654037,-0.0767328609810918,0.3924817309242591,0.656764686661592,0.3432353133399193
30.941614594903736,-0.09139287649685388,0.4010489376431633,0.656725540626883,0.34327445937462914
30.946548413267102,-0.07499751372557872,0.3994805874262659,0.6567897156172225,0.3432102843842913
30.951482231630468,-0.09165147785088436,0.38309319856769436,0.6566409543670152,0.34335904563449937
30.956416049993834,-0.07863422130582105,0.36627582046510754,0.6566920511211596,0.3433079488803557
30.961349868357203,-0.09342705522919582,0.3509887450679525,0.6565623594631705,0.34343764053834513
30.966283686720566,-0.08033376048873414,0.3524478448207351,0.6563044218620965,0.3436955781394195
30.97121750508393,-0.09398360397393123,0.35362467171847334,0.6563956432938117,0.34360435670770456
30.976151323447297,-0.0811210471313932,0.35483351600077895,0.656316355680681,0.3436836443208363
30.981085141810663,-0.09483231050100553,0.36399203970780974,0.6565653469014182,0.34343465310009896
30.986018960174032,-0.07958330018314498,0.36614455982113314,0.6565338610555975,0.3434661389459201
30.990952778537398,-0.0936230870660589,0.37440612015830127,0.6560932489647567,0.3439067510367609
30.99588659690076,-0.08017241642636161,0.3986518059754991,0.6559608261774855,0.34403917382403276
31.000820415264126,-0.09401602531137603,0.41456020945910554,0.656143961200538,0.3438560388009806
31.005754233627492,-0.08135961625711056,0.42837173419119545,0.6561612432004066,0.34383875680111214
31.01068805199086,-0.0950401967296576,0.43429740971532693,0.6557595620132478,0.3442404379882714
31.015621870354227,-0.081641836963111,0.44057997976204105,0.6554887942289414,0.34451120577257904
31.020555688717593,-0.09469598984490693,0.4465855644242438,0.6556279466929404,0.34437205330857923
31.025489507080955,-0.08129688150337852,0.4403081273310404,0.6555574402493387,0.34444255975218135
31.03042332544432,-0.09492122825368618,0.43827217475639446,0.6552669284791247,0.3447330715223957
31.03535714380769,-0.08001414804598925,0.43694401921270054,0.6557138089140814,0.344286191087439
31.040290962171056,-0.0924898585917762,0.42855917501180085,0.6554643707735598,0.3445356292279612
31.045224780534422,-0.07967038474432835,0.42423112744201974,0.6554116232498021,0.3445883767517197
31.050158598897788,-0.0948285853285468,0.41862222037500163,0.6550451980071844,0.34495480199433814
31.055092417261154,-0.08059284202298997,0.4026368313408108,0.6551122814165923,0.3448877185849314
31.06002623562452,-0.09435637948680814,0.3866329383920754,0.6549151845567442,0.34508481544478076
31.064960053987885,-0.07895300254810937,0.37686216479297285,0.6550491015937923,0.34495089840773346
31.06989387235125,-0.09064906570517366,0.36592655107174976,0.6548291675416276,0.3451708324598991
31.074827690714617,-0.07713726731607615,0.37471002961295247,0.654892162945847,0.3451078370556813
31.079761509077983,-0.08923702018248081,0.379643567890779,0.6547454413715947,0.3452545586299348
31.08469532744135,-0.07467983257261965,0.3912085833805385,0.6542219324203918,0.3457780675811399
31.089629145804714,-0.0877270363251204,0.39274329249756945,0.6541181504363768,0.3458818495651548
31.09456296416808,-0.07631903725353677,0.3924039729018905,0.6539339908707454,0.3460660091307845
31.099496782531446,-0.08870947492387508,0.39515478428407375,0.6539623085838869,0.34603769141764235
31.104430600894812,-0.07855461572529208,0.3980404228741461,0.6538158544984947,0.3461841455030337
31.109364419258178,-0.09031864741731105,0.4047331552658892,0.6537714367161337,0.34622856328539514
31.114298237621547,-0.07705721560644045,0.41206246166549393,0.6537014927730453,0.3462985072284825
31.119232055984913,-0.08950949469443692,0.4131564592985129,0.6535263564412322,0.3464736435602955
31.124165874348275,-0.07699546308200218,0.40457410090968493,0.6536191813099868,0.34638081869154136
31.12909969271164,-0.08539943714072262,0.3938480786156433,0.6534147437725735,0.3465852562289555
31.134033511075007,-0.07541788785483484,0.3817413441857427,0.653486404834413,0.346513595167117
31.138967329438376,-0.08517941678058046,0.3689786930745081,0.6533143143164213,0.3466856856851093
31.143901147801742,-0.07414642203165506,0.3650845559263505,0.6529564274508577,0.3470435725506746
31.148834966165108,-0.0808353545626846,0.3673483468265348,0.6529219697612137,0.3470780302403203
31.15376878452847,-0.06997888560056516,0.3683045172897478,0.6532673195240111,0.34673268047752487
31.158702602891836,-0.07930434744368753,0.36211098313991796,0.6532696503211238,0.3467303496804147
31.163636421255205,-0.0674204815140857,0.36253860532969684,0.6532994326463387,0.3467005673552016
31.16857023961857,-0.08030400517425342,0.3682793611592086,0.6527218260484804,0.3472781739530625
31.173504057981937,-0.06770561339932266,0.3677963647438556,0.6520100065135983,0.3479899934879453
31.178437876345303,-0.0780404395635253,0.37327590777091,0.6521237144071425,0.3478762855944003
31.183371694708665,-0.06717867076709538,0.36537123484155204,0.6517976559606763,0.34820234404086603
31.188305513072034,-0.08040579015320055,0.3582405673105846,0.6518095856173832,0.34819041438415843
31.1932393314354,-0.06485559208452192,0.3588077680354133,0.6521883689108932,0.3478116310906483
31.198173149798766,-0.07560920677748319,0.35862620814331225,0.6523534901839446,0.3476465098175968
31.203106968162132,-0.06125593054881112,0.36143103698044454,0.6522519469011185,0.3477480531004234
31.208040786525498,-0.07602706798864922,0.3542418902281061,0.6518339997054882,0.3481660002960533
31.212974604888867,-0.06041032342118166,0.35422401949472115,0.6513747054769216,0.3486252945246203
31.21790842325223,-0.08036045320535014,0.3574607069105501,0.6514445491284139,0.3485554508731286
31.222842241615595,-0.06793278524230266,0.354564640600362,0.6511700306114457,0.3488299693900971
31.22777605997896,-0.08433147498818357,0.3531476602535294,0.6513402280129938,0.34865977198855014
31.232709878342327,-0.06788288430000086,0.3502025053464541,0.6518960534959715,0.34810394650557336
31.237643696705696,-0.08299324572858285,0.3551163289389816,0.6518976276151595,0.3481023723863857
31.242577515069062,-0.07457212670404821,0.3614037222780827,0.651949069987926,0.3480509300136201
31.247511333432424,-0.08669915734442527,0.365431957676864,0.6520152656853966,0.3479847343161477
31.25244515179579,-0.07836221455167403,0.3762024133091538,0.6515024787853236,0.34849752121621824
31.257378970159156,-0.09104767760992191,0.37745578432516735,0.6516853298699867,0.34831467013155304
31.262312788522525,-0.0790829922948903,0.3727318678818149,0.6517311393845613,0.34826886061697854
31.26724660688589,-0.08565883175227729,0.3690599417305934,0.6516544169252109,0.3483455830763302
31.272180425249257,-0.07292291827960522,0.3642683685431702,0.6511635717902768,0.3488364282112647
31.27711424361262,-0.08399686615145034,0.35589018668895717,0.6506102447069649,0.34938975529457733
31.282048061975985,-0.07102398457141244,0.3491113374750472,0.6508446213899971,0.34915537861154616
31.286981880339354,-0.08540449697580982,0.34694810154264144,0.6505209229881459,0.3494790770133973
31.29191569870272,-0.0758789009919,0.34838667055668493,0.6507685136964563,0.3492314863050863
31.296849517066086,-0.09258307007781184,0.35958735787726825,0.6509188187912691,0.34908118121027326
31.30178333542945,-0.08042788050678697,0.37355803889549627,0.6512074138022901,0.3487925861992508
31.306717153792817,-0.08965114388396797,0.39068924222884915,0.6512039308683896,0.34879606913314987
31.311650972156183,-0.07088298118879914,0.3998988245854506,0.6515294412697362,0.3484705587318014
31.31658479051955,-0.08220068231070644,0.3996321958716337,0.6516331329005111,0.3483668671010267
31.321518608882915,-0.07175911951094954,0.40681819311576417,0.6514910791345653,0.3485089208669719
31.32645242724628,-0.08059207588360075,0.4194095210965735,0.6515840530389437,0.3484159469625944
31.331386245609647,-0.07214493917533324,0.42761581286188854,0.6516843380421775,0.34831566195936076
31.336320063973016,-0.08520535235967434,0.4253935758559099,0.6517867223691208,0.3482132776324188
31.341253882336378,-0.06767707521465895,0.42170748834409905,0.6514865435873177,0.34851345641422293
31.346187700699744,-0.08051246594728662,0.4111876331301474,0.6514066709915198,0.34859332901002077
31.35112151906311,-0.07119770448276655,0.3955067933344944,0.651455634169935,0.3485443658316044
31.356055337426476,-0.08290877526277432,0.3846404098684597,0.6515745957051,0.3484254042964397
31.360989155789845,-0.06996763598922218,0.38181782070155024,0.6516981482573074,0.34830185174423123
31.36592297415321,-0.08207879609059032,0.3813823908737916,0.6515541492824675,0.3484458507190691
31.370856792516577,-0.07636001950209959,0.379166137708048,0.6517922225324159,0.3482077774691233
31.37579061087994,-0.07973198395512825,0.36955817807868047,0.6519328243693269,0.34806717563221684
31.380724429243305,-0.06356892518849228,0.3617569916534082,0.6518198725910692,0.3481801274104784
31.385658247606674,-0.07544211684277753,0.36591195487401107,0.6518763912189666,0.34812360878258425
31.39059206597004,-0.06608552765378634,0.37170067201962326,0.6521304925095955,0.34786950749195833
31.395525884333406,-0.07436948417338995,0.36916933846253086,0.6521425246781086,0.34785747532344763
31.40045970269677,-0.07044721630513667,0.36605124453352844,0.65237417545954,0.3476258245420183
31.405393521060134,-0.08338248914817019,0.36825551790538363,0.652396729555822,0.3476032704457383
31.410327339423503,-0.06182630313977223,0.36640024975738616,0.6527560868419932,0.3472439131595682
31.41526115778687,-0.06793720946709013,0.35775164290120093,0.6528073927940738,0.34719260720748885
31.420194976150235,-0.052503788220465995,0.35999516851366153,0.6531000204500049,0.3468999795515593
31.4251287945136,-0.07738641092198292,0.35932306472970127,0.6531358239726299,0.34686417602893505
31.430062612876966,-0.06949224207418438,0.3649163661958357,0.652930615745616,0.3470693842559502
31.434996431240332,-0.0771913011121762,0.3672439525665874,0.6526884432913767,0.34731155671018976
31.439930249603698,-0.05280542529721842,0.3702359603434576,0.6526549031199315,0.3473450968816349
31.444864067967064,-0.0709908357292626,0.369116287157647,0.6525979179023019,0.34740208209926426
31.44979788633043,-0.04714533751960123,0.36398794370260956,0.6525319313684639,0.3474680686331019
31.454731704693796,-0.07396095898979523,0.36452768318996476,0.6525335017389878,0.3474664982625771
31.459665523057165,-0.05669798333614037,0.37738934950485437,0.652442414210964,0.34755758579060086
31.46459934142053,-0.07373055844505659,0.3989410938194547,0.6524111454422861,0.34758885455927746
31.469533159783893,-0.04893930212840274,0.416205528105851,0.652666180889748,0.347333819111814
31.47446697814726,-0.061989351066795,0.4232549548583899,0.652560984630592,0.34743901537096805
31.479400796510625,-0.04396578815548901,0.43156214592488007,0.6526008158336084,0.3473991841679501
31.484334614873994,-0.0815936530498892,0.4354466791962317,0.6526565252998799,0.3473434747016777
31.48926843323736,-0.049645497366017255,0.421500262083051,0.6530485752318325,0.3469514247697235
31.494202251600726,-0.06974547581676778,0.41224541459209996,0.6534705668833337,0.3465294331182205
31.499136069964088,-0.04640453546351101,0.4071031925626467,0.6536628478899571,0.3463371521115955
31.504069888327454,-0.07011770354083147,0.4029295721822993,0.6537965428797858,0.34620345712176503
31.509003706690823,-0.056105867602649545,0.3926066275286248,0.654106498562526,0.3458935014390233
31.51393752505419,-0.07091143924190853,0.38597424666907654,0.6540218632196237,0.3459781367819237
31.518871343417555,-0.048583504104137275,0.3771505116737478,0.6541728261418673,0.3458271738596788
31.52380516178092,-0.06853929782549673,0.37629222698794146,0.6539793443159531,0.34602065568559176
31.528738980144286,-0.05812979151560956,0.37676823545948374,0.6544292444444906,0.34557075555705274
31.533672798507652,-0.06647102740173581,0.3776924880125152,0.6540840735907122,0.34591592641082963
31.538606616871018,-0.044695014899995014,0.3866191998336363,0.6538287174589189,0.3461712825426214
31.543540435234384,-0.07047704616330588,0.38873580550610476,0.6540327333809008,0.34596726662063865
31.54847425359775,-0.057556940668708624,0.3869734376009677,0.6539104533926448,0.3460895466088943
31.553408071961115,-0.06739014597667864,0.3875964949226048,0.6538510736158899,0.3461489263856486
31.558341890324485,-0.053376909022184664,0.3897879075715901,0.6541609485971265,0.3458390514044116
31.563275708687847,-0.06465538198798737,0.3874643645860135,0.6539984135935972,0.34600158640794126
31.568209527051213,-0.058330433618761016,0.39198905152251506,0.6538497360742881,0.3461502639272504
31.57314334541458,-0.07519910200514515,0.40769087925333125,0.6540898120000855,0.34591018800145384
31.578077163777944,-0.054315238441928974,0.40470661963399013,0.6542695651565711,0.34573043484496924
31.583010982141314,-0.0679973563361823,0.3997004411890883,0.6541016029725238,0.3458983970290177
31.58794480050468,-0.04549805972180604,0.39471038979232076,0.6538685113985807,0.3461314886029622
31.592878618868042,-0.06893821108639825,0.391324623281533,0.653695280974048,0.34630471902749577
31.597812437231408,-0.059104393240432346,0.38539788302236677,0.6535507301437978,0.3464492698577476
31.602746255594774,-0.06731156538923246,0.38442564378593663,0.6537592837133027,0.3462407162882449
31.607680073958143,-0.05436586205494441,0.37639234786300546,0.6534736859709066,0.3465263140306435
31.61261389232151,-0.061900459204567874,0.3640896638235634,0.6535036294466576,0.3464963705548951
31.617547710684875,-0.03671441020208179,0.34210207969195494,0.6537876125792127,0.34621238742234295
31.62248152904824,-0.0647278070553051,0.325028816564564,0.6537190429080433,0.34628095709351636
31.627415347411603,-0.05326442705556124,0.31423086296667324,0.653847655728126,0.3461523442734374
31.632349165774972,-0.07095294655949674,0.2996881261885347,0.6532988519990081,0.34670114800255875
31.637282984138338,-0.043141801571193794,0.29046939633164964,0.6532978658758506,0.34670213412571516
31.642216802501704,-0.06764851102111968,0.28704245237437326,0.6530490025059563,0.3469509974956082
31.64715062086507,-0.03897823923156153,0.2939471797546113,0.6529338068652416,0.34706619313632325
31.652084439228435,-0.06359281257694238,0.29711885627180384,0.6530813691186629,0.3469186308829013
31.657018257591798,-0.03921426350243634,0.29867814376953844,0.653242196263362,0.346757803738202
31.661952075955167,-0.07107623011045518,0.3024726784285799,0.6529135807106345,0.34708641929093015
31.666885894318533,-0.04061025412425066,0.311911054455636,0.6525324805409661,0.3474675194606
31.6718197126819,-0.06618950476351286,0.32534455658636785,0.6524814412827369,0.34751855871883014
31.676753531045264,-0.026474978055356438,0.3389528323511727,0.6526350677519628,0.34736493224960424
31.68168734940863,-0.06308980302550164,0.3544291578882754,0.6527919366686199,0.3472080633329473
31.686621167772,-0.03397924657684172,0.365628730926929,0.6527333383388069,0.3472666616627605
31.691554986135362,-0.06434205796900078,0.3690254773380525,0.6519211546973426,0.348078845304223
31.696488804498728,-0.03356118748133506,0.37394792462686577,0.651551050838022,0.3484489491635427
31.701422622862093,-0.061634575984365655,0.37885277426648756,0.6512535562782034,0.3487464437233595
31.70635644122546,-0.024635690241097286,0.3796465634038641,0.6515361413304939,0.34846385867106905
31.71129025958883,-0.0594997375762343,0.37785665205102587,0.6511654746300204,0.34883452537154186
31.716224077952194,-0.017545408555837014,0.3767838207448419,0.6512513501271471,0.3487486498744151
31.721157896315557,-0.05861638897295389,0.36579545605263275,0.6513878160498129,0.34861218395174953
31.726091714678923,-0.02456062638168304,0.35370098646474185,0.6514372578038515,0.3485627421977117
31.73102553304229,-0.06092229682744045,0.3409907844521761,0.6516995964825589,0.3483004035190051
31.735959351405658,-0.025738843783301872,0.32801166009418914,0.6515403738486732,0.3484596261528914
31.740893169769024,-0.05196206967275983,0.3222253953700694,0.6510388467756408,0.3489611532259249
31.74582698813239,-0.021458090250725665,0.3363000280471457,0.6507485910911031,0.3492514089104615
31.75076080649575,-0.05722202655761178,0.35608870916708696,0.6507791169081666,0.3492208830933954
31.755694624859117,-0.022340168809628917,0.3641255681087202,0.6506620735984602,0.349337926403099
31.760628443222487,-0.04998064025900106,0.36729514931344454,0.65055437208178,0.3494456279197793
31.765562261585853,-0.02181308960709745,0.37456458887563016,0.6506928345134168,0.34930716548814345
31.77049607994922,-0.05457770140762247,0.38228647925754067,0.6509217629231528,0.34907823707840846
31.775429898312584,-0.023397452930311733,0.3822467410247181,0.6504987403096159,0.3495012596919463
31.78036371667595,-0.05174524324288772,0.3820901721542275,0.6503231531429069,0.3496768468586557
31.785297535039316,-0.023746167201787315,0.3841832283275729,0.6499107225478521,0.3500892774537108
31.79023135340268,-0.0488311094856779,0.38534721822212065,0.6503154310979496,0.34968456890361393
31.795165171766048,-0.024557677499276318,0.3923502325826411,0.6501848134647381,0.34981518653682575
31.800098990129413,-0.05511748346978997,0.41259380324573447,0.6502926893276192,0.34970731067394456
31.80503280849278,-0.02406962888449249,0.42694459641958793,0.6497045080233184,0.3502954919782452
31.80996662685615,-0.049097091164381344,0.4313191520484149,0.6494216784957555,0.3505783215058078
31.81490044521951,-0.026345570641374896,0.42949049167872944,0.6491978105857631,0.3508021894157997
31.819834263582877,-0.049126274646308025,0.4311652971624457,0.6491254303221313,0.3508745696794313
31.824768081946242,-0.023461043822865055,0.42692270067021576,0.649124888723741,0.35087511127782056
31.829701900309608,-0.05307956930751903,0.4239190454028385,0.6494006561972004,0.350599343804361
31.834635718672978,-0.025760050067790585,0.42659515366863543,0.6495573060943246,0.3504426939072395
31.839569537036343,-0.05155896834827333,0.4385443707612691,0.6493445740486615,0.3506554259529049
31.844503355399706,-0.023856900463074385,0.44263190568583766,0.6496252664354494,0.350374733566119
31.84943717376307,-0.04697262072146544,0.4379305916463363,0.649655495174907,0.35034450482666346
31.854370992126437,-0.016781809770545563,0.4256208101847331,0.6491148139236715,0.3508851860779007
31.859304810489807,-0.04413402534298788,0.4157222090338639,0.6491593207314733,0.3508406792701011
31.864238628853172,-0.01441038855252438,0.4004823479385103,0.6490324746491954,0.35096752535237985
31.86917244721654,-0.041962911225814394,0.3806617927553911,0.6495200908318669,0.3504799091697094
31.874106265579904,-0.01496320085241906,0.3759477345515383,0.6490496828438258,0.35095031715775116
31.879040083943266,-0.044572669704095624,0.38110505131388095,0.6486076290321111,0.351392370969466
31.883973902306636,-0.019371037821962547,0.38202616483704527,0.6485036121789258,0.3514963878226516
31.88890772067,-0.04780472688597868,0.3744088254488618,0.6485631921052695,0.35143680789630755
31.893841539033367,-0.01965355603760099,0.36547938365231963,0.6487577308566357,0.3512422691449409
31.898775357396733,-0.047504488720944635,0.3534491749661347,0.6483693784121134,0.3516306215894626
31.9037091757601,-0.018229244145437494,0.3432740738305157,0.6482322135180643,0.3517677864835113
31.908642994123465,-0.04958723792697933,0.32967431871469605,0.6481059526697238,0.3518940473318505
31.91357681248683,-0.020815669252586603,0.3284331041391632,0.6479793293280319,0.3520206706735414
31.918510630850196,-0.05123252529467141,0.32820593286896155,0.6474065968312104,0.35259340317036525
31.923444449213562,-0.01888818171858071,0.32464465416571414,0.6475117932837271,0.35248820671785
31.928378267576928,-0.04981813165432438,0.3298519948331503,0.6476648092314394,0.35233519077013853
31.933312085940297,-0.020509684013538015,0.3360112232220711,0.6471209335509996,0.3528790664505794
31.938245904303663,-0.050915483814961957,0.33723653467809356,0.6471000479816839,0.3528999520198965
31.943179722667026,-0.0202227125280165,0.3379682741182419,0.6470538616621273,0.3529461383394538
31.94811354103039,-0.050538446547815495,0.33195237030609887,0.6473908419575833,0.3526091580439992
31.953047359393757,-0.020348063601394597,0.32534063328630625,0.6476299592241999,0.35237004077738343
31.957981177757127,-0.050644598764489075,0.32782890094125433,0.647935544211674,0.35206445578990997
31.962914996120492,-0.021314843316346796,0.32971053789633087,0.6482983677760282,0.35170163222555606
31.967848814483858,-0.051149344321076484,0.32861865071204877,0.6480448940992228,0.3519551059023622
31.97278263284722,-0.02022418282303989,0.334746504172204,0.6478483077954595,0.35215169220612597
31.977716451210586,-0.05012427777171938,0.33990193730514556,0.6480360269435127,0.3519639730580723
31.982650269573956,-0.020492235583150026,0.3390397913381142,0.6479906145993322,0.3520093854022535
31.98758408793732,-0.0482909619239112,0.34058414154048877,0.6483789725566526,0.3516210274449334
31.992517906300687,-0.018843040891593707,0.3375780552163946,0.6486808255594488,0.3513191744421374
31.997451724664053,-0.04704548342633221,0.3301131354618857,0.6487011875594796,0.3512988124421072
32.002385543027415,-0.017118223654770438,0.32363760327387675,0.6485426946203606,0.35145730538122677
32.007319361390785,-0.04647552929731054,0.3257608286853457,0.6480401924073778,0.35195980759420975
32.012253179754154,-0.018484750861280257,0.33635702026437014,0.647597690047603,0.35240230995398514
32.017186998117516,-0.0472448064369495,0.35337964708410574,0.646763255637755,0.3532367443638331
32.02212081648088,-0.017642323130903553,0.35880704726012735,0.6465195665407737,0.35348043346081404
32.02705463484425,-0.0447792298365116,0.3692149915318302,0.6470125434562654,0.3529874565453228
32.03198845320762,-0.014535610848409913,0.37455423530621645,0.6475486623634394,0.3524513376381488
32.03692227157098,-0.04375209761744737,0.38406051153356074,0.6476640594578643,0.352335940543725
32.04185608993435,-0.012390756438666307,0.38460161469244136,0.6480222859537131,0.35197771404787626
32.04678990829771,-0.04316827999617991,0.3819303090297801,0.6478072341405876,0.3521927658610028
32.05172372666107,-0.015510966369326383,0.36838971780752117,0.6478013445959546,0.3521986554056364
32.05665754502444,-0.04669808477039784,0.36573719408766286,0.6478833333127336,0.3521166666888584
32.06159136338781,-0.020432868557936083,0.3710155895164107,0.6479258486125807,0.3520741513890129
32.066525181751175,-0.052337416546741,0.37339691614124976,0.6483849383102697,0.35161506169132506
32.071459000114544,-0.022877153807382825,0.37362364043217355,0.6483987715885994,0.35160122841299596
32.076392818477906,-0.052812353118199595,0.36397495204119873,0.6484170237066494,0.35158297629494756
32.081326636841276,-0.024646030429602866,0.36185307787441007,0.6484324295273293,0.3515675704742695
32.08626045520464,-0.055784499902093554,0.35749405586962596,0.6480949497010953,0.35190505030050523
32.09119427356801,-0.025319097781762997,0.34688886658690504,0.6481753074228963,0.35182469257870297
32.09612809193137,-0.055101864554387314,0.34176144717040813,0.6477784717185969,0.35222152828300096
32.10106191029474,-0.023343534147130064,0.3535798788985464,0.6483612843923505,0.35163871560924703
32.10599572865811,-0.055665713047122,0.3640476648336508,0.6482354366779876,0.3517645633236096
32.11092954702147,-0.023736626095002933,0.3646991358371608,0.6483492828755937,0.3516507171260032
32.11586336538483,-0.05230104432846537,0.3551269107126732,0.6481280329399525,0.3518719670616436
32.1207971837482,-0.0211168906093438,0.354763500365307,0.6477959242105185,0.3522040757910777
32.125731002111564,-0.052610772505380175,0.3578608060224529,0.6475659352025832,0.3524340647990137
32.130664820474934,-0.025355698876965108,0.3657446173497217,0.6472835170133977,0.35271648298819985
32.1355986388383,-0.05254128491092787,0.3586901563722224,0.6474161317480164,0.3525838682535822
32.140532457201665,-0.021936147702556027,0.3493330899525586,0.6477072173204672,0.35229278268113207
32.14546627556503,-0.0490205090740624,0.3479308954036777,0.6475614087597282,0.35243859124187327
32.1504000939284,-0.022174568346963963,0.343826879405856,0.6475324557095784,0.3524675442920244
32.155333912291766,-0.05211927268442115,0.3496238499690685,0.6474119027478298,0.35258809725377516
32.16026773065513,-0.025560382521829014,0.3457225294180962,0.6475608825096775,0.35243911749192974
32.1652015490185,-0.05398094276073337,0.33950374496864905,0.647714313751105,0.35228568625050444
32.17013536738186,-0.030128898513805492,0.33480777124884326,0.6481542916285383,0.3518457083730743
32.17506918574522,-0.0562886580264864,0.3394980097209668,0.6478332160198622,0.3521667839817497
32.18000300410859,-0.027171527322204455,0.3570098358317917,0.6480475910814388,0.3519524089201723
32.18493682247196,-0.058955953018865116,0.3627476883344549,0.647582635046489,0.35241736495512166
32.18987064083532,-0.030145425853701068,0.36571753643015836,0.6472260969718308,0.35277390302977907
32.19480445919869,-0.05462394065259758,0.3646421759154191,0.6471124155629592,0.35288758443865065
32.199738277562055,-0.021756953058691967,0.35986392099536935,0.6468361482425534,0.353163851759056
32.204672095925424,-0.051083902699604486,0.355909706594874,0.6466549524162581,0.35334504758535146
32.20960591428879,-0.02088309904920836,0.3506356453427937,0.6468111251403331,0.3531888748612771
32.214539732652156,-0.05724452112918968,0.3475470770825606,0.6464716780620411,0.35352832193956923
32.21947355101552,-0.02155612173247706,0.35188201893699833,0.6465370313699972,0.35346296863161386
32.22440736937889,-0.05004928371246275,0.3520118088982728,0.6465086893307892,0.3534913106708221
32.22934118774226,-0.017893598586198812,0.34285612622263756,0.6469891069612943,0.3530108930403181
32.23427500610562,-0.050010149184113235,0.34464209568714443,0.6472091185538982,0.35279088144771537
32.23920882446898,-0.01424363042931108,0.3491208155795422,0.6475023662467885,0.35249763375482573
32.24414264283235,-0.053542952463870946,0.35390640226047265,0.6477004867777718,0.35229951322384273
32.24907646119571,-0.024998748791071126,0.35678407977586885,0.6477017621842722,0.3522982378173397
32.25401027955908,-0.061636563704304786,0.3532494732306645,0.6476048707882955,0.35239512921331323
32.25894409792245,-0.0256966396572907,0.34822286121367796,0.6477428062966634,0.3522571937049442
32.263877916285814,-0.05598807208514986,0.34370763128849235,0.6478115940919623,0.35218840590964634
32.268811734649184,-0.01630025802602306,0.3461307128321506,0.6479909107003416,0.35200908930126773
32.273745553012546,-0.051772386171960644,0.3548081839443436,0.6479040973465992,0.35209590265501084
32.27867937137591,-0.031020360861481557,0.3542378409122118,0.647750348155956,0.3522496518456551
32.28361318973928,-0.062399876755539735,0.3495309973654899,0.6478437753357181,0.35215622466589347
32.28854700810265,-0.027551592222430702,0.3479647654956573,0.6477763561102604,0.3522236438913511
32.29348082646601,-0.05193452800453938,0.35774826453540426,0.6480681722251223,0.35193182777648874
32.29841464482938,-0.024833791001749907,0.37344752287438765,0.6479253115083681,0.3520746884932421
32.30334846319274,-0.0599136918234007,0.3853086669866154,0.6482733761326895,0.35172662386891956
32.30828228155611,-0.026199026000318027,0.3937982618935466,0.6479186852735236,0.3520813147280844
32.31321609991947,-0.06380155486608657,0.39830337789515613,0.6477224198585364,0.3522775801430704
32.31814991828284,-0.03118292808995285,0.3953821000212248,0.6477430895070353,0.3522569104945712
32.323083736646204,-0.0676509268622704,0.3975949661380767,0.6472555488456964,0.3527444511559106
32.32801755500957,-0.028153304814802917,0.4136984651766539,0.6473316848867539,0.3526683151148534
32.332951373372936,-0.059507283130769244,0.4313776951928597,0.6476195314977444,0.35238046850386356
32.337885191736305,-0.01962138159514356,0.4444280961968509,0.6474376719588183,0.3525623280427914
32.34281901009967,-0.0604326894461696,0.4459740107933767,0.6474255694978786,0.35257443050373133
32.34775282846304,-0.017168933810446093,0.44550620921220135,0.6476655466697971,0.35233445333181224
32.3526866468264,-0.061195933626211244,0.4455435933986203,0.6479340525873201,0.35206594741428915
32.35762046518977,-0.026885807295408893,0.44337705172065367,0.6479110453436495,0.3520889546579593
32.36255428355314,-0.06005698916049119,0.43476537347300687,0.6484142772612104,0.3515857227403975
32.3674881019165,-0.017458092400473673,0.4231252444218035,0.6488989997737789,0.35110100022782764
32.37242192027986,-0.05484107776362878,0.41850441655594184,0.6489861780104732,0.35101382199113673
32.37735573864323,-0.026667881551651694,0.40540986592287603,0.6491526393900758,0.3508473606115385
32.3822895570066,-0.060411564284800434,0.38976665569706415,0.6486768515269613,0.35132314847465684
32.38722337536996,-0.022174306321045157,0.37395313623141524,0.6484770440232623,0.35152295597835903
32.39215719373333,-0.0609071143095506,0.36475771459745837,0.6487624310177356,0.35123756898388836
32.397091012096695,-0.0217284750420798,0.3673607260552648,0.6488017566424857,0.3511982433591409
32.40202483046006,-0.05652756426970422,0.367317872185135,0.6484512726110983,0.3515487273905303
32.40695864882343,-0.034091064740817655,0.3625828192143557,0.6484108776178974,0.35158912238373313
32.411892467186796,-0.06397198377554479,0.35890335867121936,0.6482089442838386,0.3517910557177924
32.41682628555016,-0.030266276671494983,0.35104339044044847,0.6481380730007743,0.3518619270008578
32.42176010391353,-0.06629438413288413,0.34487438881622057,0.6482730153150308,0.35172698468660274
32.42669392227689,-0.03708191725837923,0.3356597785379714,0.6485723440146675,0.3514276559869673
32.43162774064026,-0.06156920668529692,0.3258233581550751,0.6485918188832991,0.35140818111833605
32.43656155900362,-0.035450840416253994,0.32976813992182147,0.6483236724662524,0.35167632753538314
32.44149537736699,-0.06613240166270198,0.3358805656323959,0.6489126773040661,0.35108732269757015
32.44642919573035,-0.030350346134481905,0.3459182016715786,0.6487054326626815,0.3512945673389543
32.45136301409372,-0.06691186345531619,0.35755173460959994,0.64914546343063,0.3508545365710052
32.45629683245709,-0.029830236962509603,0.3621526120552,0.6491109524065993,0.35088904759503536
32.461230650820454,-0.06420747191246562,0.3606604717772728,0.6492024948192068,0.350797505182427
32.466164469183816,-0.02351365707275244,0.3627509947475149,0.6493706607086424,0.35062933929299006
32.471098287547186,-0.06368429784814818,0.3725016683247338,0.6493264515915906,0.3506735484100404
32.47603210591055,-0.021379235508486093,0.3817265080706818,0.6490101747322626,0.3509898252693669
32.48096592427392,-0.0621632818636265,0.38841542866829765,0.6488083648438656,0.35119163515776214
32.48589974263729,-0.01251477561312901,0.38932233889321777,0.6479758379494521,0.3520241620521743
32.49083356100065,-0.055072498606989415,0.39539714312105984,0.6479361951181052,0.35206380488351996
32.49576737936401,-0.008309234899826488,0.393426455390726,0.6479891191054454,0.3520108808961776
32.50070119772738,-0.06094721954058,0.38747542264867024,0.6478617319771652,0.3521382680244563
32.50563501609075,-0.011320025038214554,0.37728973365427904,0.6485118026758248,0.35148819732579506
32.51056883445411,-0.04599721306672483,0.36401431038115417,0.6487139673826525,0.3512860326189653
32.51550265281748,-0.028074327671565556,0.35141310681453825,0.6484787252282491,0.3515212747733675
32.520436471180844,-0.060709699354221894,0.3435319808107012,0.6485771276014751,0.35142287240014
32.525370289544206,-0.02873149284921764,0.34099047655746473,0.6486841523707867,0.351315847630827
32.530304107907575,-0.05746164277986862,0.3377010974358804,0.6482855431823071,0.3517144568193048
32.535237926270945,-0.030972599632263082,0.33299491184169727,0.6481436769187812,0.3518563230828295
32.54017174463431,-0.06274398909912879,0.3258345788636601,0.6481421675451574,0.35185783245645186
32.545105562997676,-0.030342246407651458,0.3274813980342122,0.6482839592176924,0.35171604078391655
32.550039381361046,-0.05935399353409163,0.32626866960369627,0.6483970796351067,0.3516029203665015
32.5549731997244,-0.029650127788877167,0.3257264678547243,0.6485075561296704,0.3514924438719372
32.55990701808777,-0.0641644855332464,0.3240935311683589,0.648758675487175,0.3512413245144327
32.56484083645113,-0.03331150796223248,0.3187221018235264,0.649155065705294,0.3508449342963141
32.5697746548145,-0.05923764736422335,0.31719515224357514,0.6495672710712256,0.35043272893038235
32.57470847317787,-0.039531508466476274,0.3251089653001105,0.6497521366404791,0.35024786336113023
32.579642291541234,-0.057001244968961425,0.3350295852292808,0.6493946876393563,0.35060531236225345
32.5845761099046,-0.029054020457064057,0.34251801359026046,0.6490785975122457,0.3509214024893659
32.589509928267965,-0.07044378695193554,0.347907680429535,0.6495499303494217,0.3504500696521907
32.594443746631335,-0.036801246512267315,0.3493447009224236,0.6493683842074618,0.35063161579415186
32.5993775649947,-0.06128041104290714,0.3428057722663372,0.64923824596536,0.3507617540362558
32.60431138335806,-0.029724009521410365,0.3376542963531024,0.6488277353663758,0.3511722646352415
32.60924520172143,-0.059601121801858815,0.3326270715933458,0.6487982295727116,0.3512017704289089
32.61417902008479,-0.03302038780829182,0.3249771135870869,0.6485997237169377,0.35140027628468473
32.61911283844816,-0.06470178336887089,0.3269749384686579,0.6484313288495693,0.35156867115205626
32.62404665681153,-0.038183013634197654,0.338159644238343,0.6485166659718226,0.35148333402980697
32.62898047517489,-0.06807929269779159,0.34535396164256477,0.6486114547600524,0.3513885452415817
32.63391429353826,-0.02911275713247923,0.34795280761660363,0.6484394908620896,0.351560509139547
32.63884811190162,-0.060127293252377284,0.3414035482717753,0.6486686412336233,0.35133135876801147
32.64378193026499,-0.025831458797917074,0.3343398864674531,0.648592700118941,0.3514072998826925
32.648715748628355,-0.06088067891279669,0.3322586294729698,0.6483042691147837,0.3516957308868501
32.65364956699172,-0.025805551422481435,0.3386964321535676,0.6483402922615447,0.35165970774008815
32.65858338535509,-0.06786083564012726,0.3460315639965238,0.6484568575594737,0.3515431424421592
32.66351720371845,-0.0223892409427405,0.3550160429437898,0.6487260993213861,0.35127390068024833
32.66845102208182,-0.0641915482199071,0.3588558800231131,0.6486379048354044,0.3513620951662312
32.67338484044519,-0.02436651811541172,0.36643358309735496,0.6485432337114915,0.3514567662901441
32.67831865880855,-0.061283714798039526,0.36814980730416735,0.6486762787005014,0.3513237213011346
32.68325247717192,-0.01177388276202455,0.3627323401827035,0.64841472776116,0.3515852722404756
32.68818629553528,-0.050315217486950524,0.35476863032683087,0.6483963487436943,0.351603651257941
32.69312011389865,-0.014351566978885566,0.3494056876131201,0.6483360694361541,0.3516639305654799
32.69805393226202,-0.06409279413741012,0.3535910012594513,0.6482184370626228,0.35178156293901014
32.70298775062538,-0.019961998619333426,0.3502759001120293,0.6480816444085257,0.3519183555931063
32.70792156898875,-0.06787404034032264,0.34286189223951397,0.6477821649967368,0.35221783500489473
32.71285538735211,-0.01220088368645557,0.33524647176707767,0.6475470256517329,0.3524529743498983
32.717789205715476,-0.0548221412418285,0.3350068311504976,0.647510945965623,0.3524890540360083
32.722723024078846,-0.0061781613205153674,0.3348462508289814,0.6473331935871723,0.35266680641445947
32.72765684244221,-0.062419146191679466,0.3437391589758636,0.6476769756806178,0.35232302432101487
32.73259066080558,-0.01071945631677134,0.3402879882735616,0.6478059119575902,0.3521940880440435
32.73752447916894,-0.06214871168913501,0.3249183711302709,0.6479946822193354,0.3520053177822991
32.74245829753231,-0.0055540013468853774,0.3140301528350691,0.6475880319991916,0.3524119680024437
32.74739211589568,-0.062415985413140314,0.31466546523094513,0.6472499912060147,0.3527500087956185
32.75232593425904,-0.004511492870620953,0.30769863284450294,0.6469020980244023,0.3530979019772282
32.75725975262241,-0.06655465333499541,0.2999217921623157,0.6467352979283035,0.3532647020733247
32.76219357098577,0.0009792021803008088,0.3018391671253422,0.6464539672180015,0.3535460327836275
32.76712738934914,-0.05162298089580867,0.3041522490070514,0.6466634479763278,0.35333655202530195
32.77206120771251,0.0067321082980142145,0.30664386357021045,0.6466240096974977,0.35337599030413325
32.776995026075866,-0.050884828297136565,0.30975611053810753,0.6467644603843158,0.35323553961731546
32.781928844439236,0.005288023406179985,0.3106129693479487,0.6465889057578506,0.3534110942437813
32.7868626628026,-0.056745375099287274,0.30611243292773443,0.6464639634160093,0.35353603658562305
32.79179648116597,-0.0017324557360134118,0.29425938563730747,0.6462202703053195,0.35377972969631316
32.79673029952934,-0.056750593795414916,0.28726473090616766,0.6462016345708358,0.3537983654307971
32.8016641178927,0.0008698764329322817,0.2840684519721257,0.6459200074574043,0.35407999254422834
32.80659793625607,-0.053956537704505564,0.2813987657121872,0.6455470198476132,0.35445298015401994
32.81153175461943,0.003818499641811859,0.2839317807479134,0.6453705995496726,0.3546294004519598
32.8164655729828,-0.055931474528440536,0.2848455045163596,0.6456983219351993,0.3543016780664324
32.82139939134617,0.0027869067910786163,0.28320130427331736,0.6458892639285407,0.35411073607309057
32.82633320970953,-0.056236013060421024,0.2825919193905263,0.6455279889251002,0.3544720110765301
32.8312670280729,-0.0007197454458280461,0.28390720547160475,0.6453587344332804,0.35464126556835096
32.836200846436256,-0.059916909015104165,0.291684594302378,0.6455521508911178,0.3544478491105161
32.841134664799625,0.0005479543102785689,0.30044907206778504,0.6460467249571363,0.3539532750444996
32.846068483162995,-0.05806094068763314,0.30706196846924344,0.6457172656555795,0.3542827343460591
32.85100230152636,0.0026677540453836548,0.3185189754029574,0.6457735990041416,0.35422640099749847
32.855936119889726,-0.053262922163093106,0.3260602094573656,0.6456672800751594,0.35433271992648235
32.86086993825309,0.011348802688110893,0.33796139352835747,0.6458772979380726,0.3541227020635712
32.86580375661646,-0.048213639796363825,0.3384357485889484,0.645332307088535,0.3546676929131095
32.87073757497983,0.015255458291720125,0.33510739192963535,0.6452728179566991,0.35472718204494635
32.87567139334319,-0.043934460491974046,0.3311526710447492,0.6453023789302799,0.3546976210713663
32.88060521170656,0.018857102685443453,0.3307776095067914,0.6452924700589242,0.3547075299427217
32.88553903006992,-0.042318500501361954,0.33461819998913783,0.6449923638596108,0.35500763614203557
32.89047284843329,0.013988360101984334,0.3330720125427326,0.6453321512970465,0.3546678487045993
32.89540666679666,-0.04674420772064718,0.33396046891164993,0.6450816104007246,0.35491838960092087
32.900340485160015,0.010254533645862467,0.3299135058686771,0.6450481960464688,0.35495180395517667
32.905274303523385,-0.05092155146254798,0.32152608129101395,0.644949455861317,0.35505054414032733
32.91020812188675,0.007722735495536628,0.32451104323966484,0.644678690571945,0.35532130942969803
32.915141940250116,-0.05111340175627945,0.3244703635942938,0.644635110119959,0.35536488988168385
32.920075758613486,0.00801293740898974,0.32536316245040536,0.6450241256699529,0.35497587433169187
32.92500957697685,-0.051448233626496816,0.33324316239408874,0.6448902715298758,0.35510972847177086
32.92994339534022,0.005324115101134495,0.34568021852627284,0.6447485659595291,0.3552514340421182
32.93487721370358,-0.053282310686434006,0.3465202054637335,0.6446347157697379,0.3553652842319107
32.93981103206695,0.007440276538870041,0.3333948368816375,0.6444756665718168,0.3555243334298331
32.94474485043032,-0.051494154885663244,0.3214521449103674,0.6450876396315917,0.3549123603700595
32.94967866879368,0.007705468950564462,0.32396014933327394,0.6452438929284228,0.3547561070732288
32.95461248715705,-0.05196628513136568,0.33552117666868253,0.645444211303625,0.35455578869802784
32.95954630552041,0.005909120935691554,0.34712629876489,0.6455874648428059,0.3544125351588475
32.964480123883774,-0.053830884298282575,0.3600244778390504,0.6450345378471941,0.35496546215445973
32.969413942247144,0.004976740902627079,0.3701867155725138,0.645076956114576,0.35492304388707835
32.974347760610506,-0.053962669805093386,0.3631792811711022,0.645317185485263,0.35468281451639166
32.979281578973875,0.0053831706835606894,0.3490372104861285,0.6456915621746459,0.35430843782700905
32.98421539733724,-0.053166345083425576,0.33788825212338763,0.6454307328249969,0.3545692671766579
32.98914921570061,0.005389479700019786,0.3404756411781711,0.6458988777767868,0.3541011222248681
32.994083034063976,-0.05254578502381328,0.3487527274634925,0.6460321160518083,0.35396788394984674
32.99901685242734,0.005424494828782613,0.363870972689529,0.6461479763385194,0.3538520236631368
33.00395067079071,-0.05427188498566906,0.37477305433849933,0.6460562234804718,0.3539437765211845
33.00888448915407,0.003983708754419775,0.3795731854851242,0.645867132054714,0.35413286794694293
33.01381830751744,-0.05468982510935785,0.383797435734003,0.6459405200202185,0.35405947998143866
33.01875212588081,0.0050854144793660745,0.3861883090803485,0.6457610605570574,0.3542389394445998
33.02368594424417,-0.05355711859757067,0.38840085046192463,0.6458963598748996,0.3541036401267579
33.02861976260753,0.005383335572710451,0.39688648586905934,0.6456041326702955,0.3543958673313625
33.033553580970896,-0.05297622493030239,0.39364644267957444,0.6455407227282595,0.3544592772733989
33.038487399334265,0.005957272795849091,0.39483986360773443,0.6456166659857083,0.35438333401595024
33.043421217697635,-0.0547800276258331,0.39163531171486327,0.6455199657031169,0.35448003429854213
33.048355036061,0.004523316250818699,0.37706697019555313,0.6457718393611296,0.3542281606405303
33.053288854424366,-0.05417543184407496,0.36607402149675017,0.6462659733514571,0.3537340266502034
33.05822267278773,0.006883615068637816,0.34808102392285334,0.6464986221664191,0.3535013778352431
33.0631564911511,-0.053781458637670046,0.33304959211513513,0.6461300228564304,0.3538699771452328
33.06809030951447,0.006017821949644162,0.3234896229199704,0.645811698354663,0.3541883016470016
33.07302412787783,-0.05527385086284287,0.3214265515017523,0.6458696157152229,0.35413038428644183
33.0779579462412,0.004625297583590733,0.31899590184920895,0.6455777684922217,0.35442223150944535
33.08289176460456,-0.05601030893398064,0.3136928944060402,0.6460082704223911,0.35399172957927716
33.08782558296793,0.005413690594059175,0.30200618227743375,0.6460014030445591,0.35399859695711017
33.09275940133129,-0.056177297738568645,0.29333388534767707,0.645725896570892,0.3542741034307762
33.097693219694655,0.005090722261100011,0.2991628895857219,0.6454266432440993,0.3545733567575675
33.102627038058024,-0.05775744352620378,0.30349221565471196,0.6453592689732708,0.3546407310283952
33.10756085642139,0.003852287951043123,0.310581449200233,0.6451926867491784,0.3548073132524878
33.112494674784756,-0.057571391370064035,0.3200487508608149,0.6450408534176083,0.35495914658405736
33.117428493148125,0.005276729283158326,0.33127074940698054,0.6447405725139216,0.35525942748774325
33.12236231151149,-0.05624354315892649,0.3390995633609131,0.6444338466038496,0.3555661533978157
33.12729612987486,0.006000864260080028,0.3433340195584592,0.6442028763575255,0.3557971236441408
33.13222994823822,-0.05404381724483939,0.33620868985368063,0.6443173076019392,0.3556826923997282
33.13716376660159,0.005533938948642589,0.32679438577284947,0.6441779496408426,0.3558220503608252
33.14209758496496,-0.05529025584204424,0.32325747113015263,0.6442362097643065,0.35576379023736265
33.14703140332832,0.0066804915103919485,0.3256780159912377,0.6442679904431137,0.35573200955855727
33.15196522169168,-0.050876844020889406,0.32138633620603996,0.6439311471147166,0.3560688528869562
33.156899040055045,0.00564553795404275,0.3133763961616467,0.6442615371685185,0.3557384628331566
33.161832858418414,-0.0556751526361352,0.31316484608734835,0.6447104377014203,0.35528956230025704
33.16676667678178,0.0027999361946876977,0.32315798492540876,0.6444860867789931,0.3555139132226865
33.171700495145146,-0.05225638242530122,0.3355185741354548,0.6441403686861153,0.35585963131556575
33.176634313508515,0.006291018755660654,0.34064534030716415,0.6440132426156079,0.35598675738607277
33.18156813187188,-0.050154113847052206,0.342960229450099,0.6439867452628577,0.35601325473882234
33.18650195023525,0.012823942773977547,0.35305030145539873,0.6434560294280293,0.35654397057365017
33.191435768598616,-0.043151840171712336,0.35295593656926644,0.6431606511850115,0.35683934881666757
33.19636958696198,0.019820120765634858,0.34235880961077814,0.6431052523165587,0.35689474768512
33.20130340532535,-0.0396660698753922,0.33029180073644354,0.6429052955078463,0.3570947044938325
33.20623722368871,0.019971675628640745,0.32465912331263913,0.6425486611557099,0.3574513388459692
33.21117104205208,-0.04681192929461151,0.32043465367466306,0.6427518124254363,0.35724818757624305
33.21610486041544,0.006711583682456937,0.3170873275820558,0.6432747078137028,0.3567252921879765
33.221038678778804,-0.052915345156782506,0.32280070914394926,0.6432052815630077,0.3567947184386729
33.22597249714217,0.009152294158923952,0.32961310198936444,0.6427092398003296,0.3572907602013515
33.230906315505536,-0.050194041586898025,0.3403609626306705,0.6422713158119041,0.35772868418977777
33.235840133868905,0.013492695933265018,0.3503745175692499,0.6423256950001108,0.35767430500157205
33.240773952232274,-0.04230894309028814,0.35865702676324246,0.6420517761546555,0.3579482238470284
33.24570777059564,0.01761186714740277,0.3610390190129694,0.6420000006028889,0.3579999993987935
33.250641588959006,-0.047338924452287365,0.36280073525339707,0.6428404243455597,0.35715957565612
33.25557540732237,0.013568864353766865,0.3708334142655573,0.643267683274366,0.356732316727311
33.26050922568574,-0.0475710335630399,0.3771102333961462,0.6430057046840719,0.3569942953176045
33.26544304404911,0.013803187520575433,0.37771609143386525,0.6430633096764322,0.3569366903252454
33.27037686241247,-0.04961786779580917,0.379748769881583,0.6426734876019302,0.35732651239974866
33.27531068077584,0.008583392604544056,0.38100996159143713,0.6423270353566832,0.35767296464499587
33.280244499139194,-0.05207288483975285,0.3737162989652697,0.6422451328136296,0.3577548671880505
33.28517831750256,0.013290631845656957,0.358107512762989,0.6422718114271027,0.3577281885745775
33.29011213586593,-0.043839757235508106,0.33835478307093103,0.6420868726738149,0.35791312732786523
33.295045954229295,0.0223479830830179,0.31545660985720475,0.6414669520528875,0.35853304794879237
33.299979772592664,-0.046949589338826814,0.31594824972079694,0.6411912030596071,0.35880879694207196
33.304913590956026,0.022056109808117768,0.31994163407929865,0.6413965279685531,0.3586034720331247
33.309847409319396,-0.05013367220531851,0.33899038381155394,0.6411988163691266,0.3588011836325507
33.314781227682765,0.021464622936859204,0.3562031035846919,0.6411218137339226,0.3588781862677534
33.31971504604613,-0.03948511007957962,0.3703843313081981,0.6411589685289552,0.35884103147272084
33.3246488644095,0.025027225830306973,0.37694876562420193,0.6417972075319827,0.3582027924696935
33.32958268277286,-0.03816287861084467,0.3831280799438009,0.6425400053362993,0.3574599946653768
33.33451650113623,0.0222470209981566,0.38636836865471463,0.6425348639644206,0.35746513603725666
33.3394503194996,-0.046763129916078006,0.385653551209216,0.6422479056859864,0.3577520943156922
33.34438413786295,0.022429266795750986,0.39086081154382607,0.6425453522957306,0.357454647705949
33.34931795622632,-0.046027642323546586,0.3944576282072698,0.6425800059252254,0.35741999407645364
33.354251774589684,0.023654264225713862,0.38942081253818317,0.6424963863627424,0.3575036136389364
33.359185592953054,-0.04067223959236035,0.3906335980338481,0.6425484072870924,0.3574515927145858
33.36411941131642,0.023605751342563357,0.3911263969337165,0.6425784283909276,0.35742157161074906
33.369053229679785,-0.039447483701337376,0.38862661735606474,0.6425407884765112,0.35745921152516585
33.373987048043155,0.014920271135929778,0.38306588748450066,0.6428320185546355,0.3571679814470454
33.37892086640652,-0.0532377676061274,0.3678698479076654,0.6427612256739984,0.35723877432768625
33.38385468476989,0.015513366963562172,0.354177123206822,0.6425940357842537,0.35740596421743476
33.388788503133256,-0.03849725376569485,0.338211965467963,0.6427477253994793,0.35725227460221226
33.39372232149662,0.02190882539883809,0.3322845290601822,0.6423588025529066,0.35764119744878786
33.39865613985999,-0.048073649836990986,0.3336657968176776,0.6423627327675422,0.3576372672341542
33.40358995822334,3.899576355802736e-05,0.33741060362796477,0.6424241029276132,0.35757589707408555
33.40852377658671,-0.056494689228373286,0.344268914819785,0.6427724342272302,0.35722756577446974
33.41345759495008,0.015775084551087795,0.3468375994328875,0.6429297948686526,0.35707020513304877
33.418391413313444,-0.04575697125905699,0.3529317901741841,0.6431718686063573,0.3568281313953453
33.42332523167681,0.004115973121814154,0.3590506446128202,0.6427970553119279,0.35720294468977576
33.428259050040175,-0.05249912026552149,0.372003642816139,0.6422886090785592,0.35771139092314536
33.433192868403545,0.0010742643606745127,0.37890714647956686,0.6420348206719566,0.35796517932974825
33.438126686766914,-0.05098924075750917,0.3886622552594948,0.6420529074826047,0.35794709251910034
33.443060505130276,0.003139384755801573,0.3834388524658246,0.6422509022835378,0.35774909771816765
33.447994323493646,-0.04711113640328807,0.3747625219958839,0.6424639179768633,0.35753608202484183
33.45292814185701,0.0031871579320676036,0.3536774603304078,0.6425745870656041,0.3574254129361005
33.45786196022038,-0.05394158249475109,0.33741371644810714,0.6430306785666875,0.3569693214350164
33.46279577858375,0.002747167563678987,0.31969715821167066,0.6432675734416423,0.3567324265600606
33.4677295969471,-0.04828942079504401,0.3066173435709954,0.64311186145915,0.35688813854255147
33.47266341531047,-0.0018227681303858922,0.3047177266962604,0.6433065427999796,0.35669345720172024
33.47759723367383,-0.05186717943599372,0.3173663493907957,0.6434942245374243,0.35650577546427387
33.4825310520372,-0.003425287219065902,0.3308393111148488,0.6433085486529372,0.3566914513487596
33.48746487040057,-0.054496295543140574,0.3391411525759325,0.6431269912495985,0.356873008752097
33.492398688763934,-0.00538366279034687,0.3361784257339824,0.6431842246138566,0.3568157753878374
33.497332507127304,-0.050555707279460425,0.33320761190017834,0.6426999438324148,0.35730005616927746
33.502266325490666,-0.002078613625892134,0.3296248452628494,0.6424311458932351,0.3575688541084554
33.507200143854035,-0.056537512724399656,0.32772041723053535,0.6427307405926315,0.35726925940905707
33.512133962217405,-0.00991863560856203,0.3262842101047474,0.6430614540103019,0.3569385459913853
33.51706778058077,-0.06054497217952148,0.3319384581498001,0.6432879443950159,0.35671205560666963
33.522001598944136,0.00357007003678798,0.3296419388637581,0.6435073542674481,0.35649264573423617
33.5269354173075,-0.052490670466364915,0.3281751589649074,0.6438484459074201,0.356151554094263
33.53186923567086,-0.007687780356920075,0.3249574301085044,0.6439661502205763,0.3560338497811047
33.53680305403423,-0.05988489905248645,0.31871868554880595,0.6438977068521844,0.3561022931494954
33.54173687239759,-0.001905295463932344,0.3171227518593356,0.6435674487325403,0.3564325512691386
33.54667069076096,-0.059975408162083174,0.31467374161325984,0.6438318068923595,0.35616819310931885
33.551604509124324,-0.008321753187682093,0.31241044662258494,0.6436986460586509,0.35630135394302637
33.556538327487694,-0.058311649768126285,0.32414106215308197,0.6438697167438343,0.356130283257843
33.56147214585106,-0.0034248028283925414,0.33305552925563825,0.6438611473376022,0.35613885266407486
33.566405964214425,-0.06252107863432124,0.33522747342995074,0.6438868842990884,0.35611311570258886
33.571339782577795,-0.01132675075156437,0.32630383021072157,0.6440560743830058,0.35594392561867194
33.57627360094116,-0.05901194646202798,0.31657872325302006,0.6440876062288047,0.3559123937728743
33.581207419304526,-0.015484598505625754,0.3137337904761051,0.6438865349892697,0.35611346501241026
33.586141237667896,-0.05954724752678567,0.3200553404160808,0.6437606109963283,0.35623938900535324
33.59107505603126,-0.014519576753566125,0.32734169642416205,0.6437591541089079,0.3562408458927742
33.59600887439462,-0.060444731800807804,0.34095868458278006,0.6436366346507535,0.3563633653509304
33.60094269275798,-0.012271975311331925,0.3485417219968643,0.6435770752274442,0.35642292477424137
33.60587651112135,-0.05948180744701869,0.3569322291995174,0.6435335032960114,0.3564664967056766
33.61081032948472,-0.016078092889109358,0.3689629285121221,0.6436181761185427,0.3563818238831483
33.61574414784808,-0.06271320186371404,0.382492887487794,0.6434758247622906,0.35652417523940294
33.62067796621145,-0.02296633078410848,0.3909030503389726,0.6433371437134302,0.35666285628826716
33.625611784574815,-0.0666328972066173,0.38910842398483153,0.6429913809521376,0.3570086190495635
33.630545602938184,-0.02066242736040505,0.3889949715688612,0.6429776597947299,0.35702234020697554
33.635479421301554,-0.07098833562485861,0.38506326969002025,0.6434064616895223,0.35659353831218366
33.640413239664916,-0.024836162714267807,0.3963943271003965,0.6435919778610445,0.3564080221406602
33.645347058028285,-0.07340183666117212,0.4011717253522181,0.6436371868848257,0.356362813116878
33.65028087639165,-0.012094301807455632,0.4087479641223856,0.6433208735861762,0.35667912641552774
33.65521469475502,-0.06322227789561337,0.41248168122780976,0.6434495103665153,0.3565504896351884
33.66014851311838,-0.01660368503062935,0.40871943455964377,0.6434541438642105,0.3565458561374932
33.66508233148174,-0.07438462135004958,0.39456253554107507,0.6434680629476526,0.3565319370540525
33.67001614984511,-0.028435899552564425,0.3780538770028643,0.6434333754402226,0.3565666245614841
33.67494996820847,-0.07532281871308884,0.3630393304139589,0.6433002480925318,0.35669975190917486
33.67988378657184,-0.021340471185551567,0.354901135499678,0.6433565098156645,0.3566434901860426
33.68481760493521,-0.06753087260976183,0.3491122446501133,0.6432739145060938,0.356726085495613
33.689751423298574,-0.017442020914533063,0.34938489456714705,0.6431707362406278,0.3568292637610783
33.694685241661944,-0.07491572585567273,0.35631816599441934,0.6434395882463988,0.35656041175530606
33.699619060025306,-0.027954991989854645,0.3574187765732501,0.6430118405307067,0.3569881594709976
33.704552878388675,-0.08260103040227848,0.34993903118537145,0.642443085187809,0.3575569148138942
33.70948669675204,-0.03062230029654984,0.3425700721871514,0.6422705133389941,0.35772948666270893
33.71442051511541,-0.07684029665274879,0.33448382022580275,0.6421834837455692,0.35781651625613375
33.71935433347877,-0.025120253450622874,0.3283094031297908,0.6417277069679295,0.3582722930337733
33.72428815184213,-0.07878820750885863,0.3198386389167364,0.6419567939656957,0.3580432060360081
33.7292219702055,-0.027074809512150987,0.32189964281184225,0.642204368882405,0.35779563111929974
33.73415578856886,-0.08919554730600464,0.3235635252323253,0.6416088278510645,0.3583911721506411
33.73908960693223,-0.04150413081430897,0.3302540438418736,0.6416921416990081,0.3583078583026982
33.7440234252956,-0.08638611520661174,0.33638008793085744,0.6415670301668925,0.3584329698348134
33.748957243658964,-0.03592440323997047,0.33561002299427917,0.6414589731414964,0.3585410268602071
33.75389106202233,-0.08218768097676295,0.3322116369428722,0.6408375533928904,0.3591624466088099
33.758824880385696,-0.03362366541255333,0.3279427749651342,0.6407846908830822,0.3592153091186167
33.763758698749065,-0.0893116115717716,0.3146313026160743,0.6405325945762596,0.35946740542544064
33.768692517112434,-0.042514151497086664,0.3047772102941834,0.6404480458319864,0.3595519541697139
33.7736263354758,-0.08842361209064839,0.31529831448615653,0.6400693407371401,0.35993065926456175
33.778560153839166,-0.04524993204977073,0.31906282625288723,0.6401561988244597,0.3598438011772427
33.78349397220252,-0.093872792510513,0.31966743870823977,0.640287423321256,0.35971257668044687
33.78842779056589,-0.04390064611272473,0.32693797419323817,0.6400510840250146,0.3599489159766886
33.79336160892926,-0.08744414041807566,0.33755214542483,0.6399346555696162,0.36006534443208776
33.79829542729262,-0.04534304823825089,0.347204399428756,0.6396572614827198,0.36034273851898385
33.80322924565599,-0.09127915213998633,0.35599984339933305,0.6394980613123162,0.3605019386893876
33.808163064019354,-0.042000960924716786,0.36690028901452737,0.6392506446747759,0.36074935532692803
33.81309688238272,-0.08451444508571158,0.36241522277656907,0.6392568172844957,0.3607431827172078
33.81803070074609,-0.04559635816746206,0.3507023096768001,0.6391500472428467,0.36084995275885645
33.822964519109455,-0.09325272775451243,0.3406334498667301,0.6388135541595765,0.3611864458421257
33.827898337472824,-0.04815411247721238,0.3358702059580214,0.6389734851390837,0.36102651486261794
33.832832155836186,-0.08980523245314442,0.33226110577478685,0.6390337165403537,0.3609662834613491
33.837765974199556,-0.04078513580952501,0.3309541864816874,0.638845514670015,0.36115448533169087
33.842699792562925,-0.08746489401899474,0.3270932155186416,0.6386447039915227,0.3613552960101847
33.84763361092628,-0.043029909866199,0.3297920932899276,0.6384696885388776,0.36153031146283304
33.85256742928965,-0.09376580500257164,0.3390241767508778,0.6388554277119743,0.36114457228973784
33.85750124765301,-0.04942499768226107,0.342990439477118,0.6388062559667672,0.3611937440349463
33.86243506601638,-0.0980216110072446,0.347380605775011,0.6386560500244148,0.3613439499773004
33.86736888437975,-0.05404934200741441,0.3538718260866583,0.6387579817594231,0.36124201824229263
33.87230270274311,-0.09977123492932066,0.36055715668701976,0.6388437878295864,0.36115621217213056
33.87723652110648,-0.04949737771399341,0.3639927571780831,0.6389081690470825,0.36109183095463493
33.882170339469845,-0.09741507399006806,0.35478112622947244,0.6386870514130524,0.3613129485886653
33.887104157833214,-0.05174808132867482,0.3445482475433896,0.6388854996860764,0.36111450031564113
33.89203797619658,-0.09939421579770409,0.34507295122438025,0.638788318070915,0.3612116819308017
33.896971794559946,-0.053524437337359315,0.3496042681361155,0.6385887603371764,0.36141123966454075
33.901905612923315,-0.10030627844253086,0.3578363537915306,0.6386152540899949,0.36138474591172076
33.90683943128667,-0.05267361311310352,0.3630451239038125,0.6381880685072496,0.361811931494465
33.91177324965004,-0.0980123850055668,0.36653805574145737,0.6383497098272939,0.36165029017441946
33.91670706801341,-0.05013459261832853,0.37000181313675534,0.6386151014239411,0.3613848985777732
33.92164088637677,-0.09671361796151444,0.37319179150449144,0.6383335665238661,0.3616664334778503
33.92657470474014,-0.05084115741364683,0.3744746681310353,0.6382960173153305,0.36170398268638776
33.9315085231035,-0.09508907682032185,0.37513996739289523,0.6385433571563531,0.36145664284536577
33.93644234146687,-0.048939287786520486,0.3687794071000821,0.6386551360170394,0.36134486398468046
33.94137615983024,-0.09376447839741876,0.36512916583652527,0.6390513192551627,0.3609486807465583
33.946309978193604,-0.04767934996555983,0.3618128028024046,0.6388691388034566,0.3611308611982657
33.95124379655697,-0.09411244166907597,0.360647939476095,0.6389345081505786,0.3610654918511441
33.956177614920335,-0.04676806701041657,0.36971122474685897,0.6390440409450139,0.36095595905671046
33.961111433283705,-0.09232272556122,0.37761449750447723,0.6391084519666462,0.3608915480350781
33.966045251647074,-0.047202355637456846,0.38254749507217084,0.6387610838554983,0.3612389161462265
33.97097907001043,-0.09365562098341447,0.3807638535711895,0.6387317905537252,0.3612682094480001
33.9759128883738,-0.04720855968261502,0.373282626830783,0.6389076906878981,0.3610923093138275
33.98084670673716,-0.09377910035963927,0.37143388912578845,0.6396742190903755,0.36032578091135037
33.98578052510053,-0.04750279644467776,0.384049303553599,0.6401372446062686,0.35986275539545715
33.9907143434639,-0.09383173306898135,0.3943576986673207,0.6402040857681748,0.3597959142335515
33.99564816182726,-0.04917149041613955,0.40142606716041274,0.640485323172048,0.35951467682967875
34.00058198019063,-0.09485034388661306,0.4013924435870632,0.640615025804848,0.3593849741968792
34.00551579855399,-0.047197467998167236,0.3916441305071867,0.64072842130543,0.35927157869629767
34.01044961691736,-0.09400757151467921,0.37721857422343985,0.6402082872399301,0.359791712761798
34.01538343528073,-0.0474584399019177,0.35694032947285154,0.6410169863136892,0.358983013688039
34.020317253644095,-0.09491645300931982,0.35205783223964005,0.6410981832900932,0.35890181671163535
34.025251072007464,-0.047834963530792154,0.3444975379089255,0.6412789079018784,0.35872109209985
34.030184890370826,-0.09300245815611269,0.33806087202899193,0.6416218923136064,0.35837810768812284
34.03511870873419,-0.04457740919728355,0.32875711163335486,0.6413434533118283,0.35865654668990127
34.04005252709756,-0.08991480133200025,0.33358657668001124,0.6409818850282355,0.3590181149734944
34.04498634546092,-0.04378189305259346,0.3353038440240489,0.6405930538690437,0.35940694613268653
34.04992016382429,-0.08992137109056493,0.3343811973206688,0.6407550929703065,0.3592449070314251
34.05485398218765,-0.04430273780790494,0.3388913480824716,0.6405863465163033,0.35941365348542875
34.05978780055102,-0.0922839211419271,0.3430618483145561,0.6407338958441522,0.35926610415758065
34.06472161891439,-0.04661355977680804,0.3388086856523692,0.6406731606905518,0.35932683931118264
34.06965543727775,-0.09140767184448975,0.33449626622810874,0.6406100841645797,0.3593899158371558
34.07458925564112,-0.044564222502267034,0.32752291376259934,0.6408431147836703,0.35915688521806627
34.079523074004484,-0.09258208941906274,0.3197128964652376,0.6407860322432074,0.359213967758531
34.084456892367854,-0.04783724225176983,0.3242937617008234,0.6407058902155911,0.3592941097861489
34.08939071073122,-0.09550166586826156,0.32635824032923205,0.6405017120925659,0.3594982879091744
34.094324529094585,-0.04913766284370349,0.3268993158217961,0.6409017075685852,0.35909829243315394
34.09925834745795,-0.09552587143680742,0.33650832117252116,0.6405576049560036,0.3594423950457347
34.10419216582131,-0.049049892311325255,0.3372651280279688,0.6405375557976828,0.35946244420405465
34.10912598418468,-0.09433731319551701,0.3362656715152877,0.6405511091861562,0.35944889081558073
34.11405980254805,-0.048050176471575445,0.3426361103082661,0.6413548472340309,0.35864515276770575
34.11899362091141,-0.09275427447652465,0.3354625505783811,0.641684822935971,0.3583151770657655
34.12392743927478,-0.04888895836989007,0.32458874196463966,0.6416121693092398,0.35838783069249674
34.12886125763814,-0.08945001972459626,0.315967615189398,0.6415561814762321,0.35844381852550505
34.13379507600151,-0.04795249238470793,0.3059523276796674,0.6418355108460807,0.35816448915565774
34.13872889436488,-0.09088171096034019,0.30621416267191676,0.641661368602719,0.35833863139902017
34.14366271272824,-0.04785077279211722,0.3133632810795022,0.6416422454496444,0.35835775455209673
34.14859653109161,-0.09111276821140323,0.32085898794380163,0.6413602993549412,0.358639700646801
34.153530349454975,-0.05125764981328737,0.31445917448330607,0.6414644561618207,0.35853554383992375
34.158464167818344,-0.09024972299089136,0.3188224460668259,0.6413962365889654,0.35860376341278155
34.16339798618171,-0.05135811933163069,0.3334984382295631,0.641423775252745,0.3585762247490042
34.16833180454507,-0.09165155696060276,0.34443430435144334,0.6414078718043402,0.3585921281974116
34.17326562290844,-0.053303213201513495,0.35563000380991805,0.6410325125606409,0.3589674874411115
34.1781994412718,-0.09293307132368828,0.3691471949786149,0.6409446335492319,0.3590553664525195
34.18313325963517,-0.05827663750263474,0.38314108893893106,0.6408740844770908,0.3591259155246606
34.18806707799854,-0.0923686562025265,0.38723121855109716,0.6407490400043543,0.3592509599973967
34.1930008963619,-0.04949533739396384,0.3761036440199932,0.6403265665194223,0.3596734334823279
34.19793471472527,-0.08243824423916807,0.36002399162725085,0.6404545374778742,0.35954546252387587
34.20286853308863,-0.046462813067138044,0.3520056654673865,0.6398270667255699,0.3601729332761803
34.207802351452,-0.08246309801091226,0.35493517804848596,0.6392143114203228,0.36078568858142746
34.21273616981537,-0.05567751093580796,0.35907818140554537,0.6392589274182763,0.3607410725834748
34.217669988178734,-0.09108180309651363,0.3626778236171581,0.6393359979437847,0.36066400205796684
34.222603806542104,-0.057019502559869706,0.3698461073706953,0.6387435931700022,0.3612564068317499
34.22753762490546,-0.0919812270370335,0.3734096898957415,0.6386130692449444,0.3613869307568083
34.23247144326883,-0.059473561743597546,0.37864337267377324,0.6389376952893557,0.3610623047123978
34.2374052616322,-0.0891108231244192,0.37969527849964985,0.6393685191904764,0.36063148081127766
34.24233907999556,-0.0484330863079558,0.3742592758377718,0.6392510786130928,0.3607489213886623
34.24727289835893,-0.08750845910663725,0.37350018030566007,0.6392587676770731,0.36074123232468014
34.25220671672229,-0.05355699663383781,0.37532483410586964,0.6392269208960236,0.3607730791057265
34.25714053508566,-0.09485720590483065,0.3755720807889106,0.6387899681037595,0.3612100318979877
34.26207435344903,-0.06044392659615554,0.374555189051235,0.6386961163194145,0.36130388368233407
34.26700817181239,-0.10064920280999225,0.3680039932047602,0.6389474317574864,0.36105256824426263
34.27194199017576,-0.05270177304767702,0.3624820537684621,0.6391781739153791,0.3608218260863707
34.276875808539124,-0.09090246408358534,0.3603570929769323,0.6393138287033433,0.36068617129840774
34.28180962690249,-0.05108648312536904,0.360723319035947,0.6393940822003428,0.36060591780140855
34.286743445265856,-0.09122523732108526,0.36106601857348425,0.6395657003480079,0.36043429965374385
34.29167726362922,-0.05394780345225448,0.3547226186857826,0.6398821040401045,0.36011789596164717
34.29661108199259,-0.0957468527758783,0.35770219601340686,0.6396009766550786,0.36039902334667273
34.30154490035595,-0.057481524873689155,0.35968431380402477,0.6400420025909468,0.3599579974108038
34.30647871871932,-0.09717883221581974,0.36501725168573335,0.6395452586607591,0.36045474134099115
34.31141253708269,-0.06132263082649835,0.36562600068188517,0.6394211114160729,0.3605788885856761
34.31634635544605,-0.09480600758339901,0.3689196815620057,0.6391203124125027,0.3608796875892464
34.32128017380942,-0.05223790795402819,0.37085611651309724,0.6390197530517336,0.36098024695001496
34.32621399217278,-0.09256812084052571,0.3731928823301311,0.6391265016849218,0.36087349831682713
34.33114781053615,-0.06001024992115434,0.368372513188924,0.6389577580724559,0.3610422419292927
34.33608162889952,-0.09744168557351884,0.3663326499897148,0.6391301101767664,0.3608698898249835
34.34101544726288,-0.06471741501031186,0.3712487562912783,0.639235369042773,0.3607646309589784
34.34594926562625,-0.0980062932480513,0.3697605579863709,0.6390531890311928,0.3609468109705589
34.35088308398961,-0.057498051496081025,0.35944326671045723,0.638791901573638,0.36120809842811363
34.35581690235298,-0.08282439056102117,0.3493074120922303,0.6385967185920152,0.36140328140973677
34.36075072071635,-0.05207693442730296,0.35376192327609174,0.6384294747286848,0.36157052527306627
34.36568453907971,-0.09060091244131002,0.35379260447118954,0.6384049177034824,0.3615950822982672
34.37061835744308,-0.060592423643504256,0.34561997845259723,0.6388768604992885,0.36112313950246316
34.37555217580644,-0.0957335196357021,0.3274785839830524,0.6386571276703158,0.36134287233144025
34.38048599416981,-0.048373756230631046,0.32271872324307616,0.6381402485011697,0.3618597515005898
34.38541981253318,-0.07687556366848923,0.3284140942173823,0.6381127887877729,0.36188721121399053
34.39035363089654,-0.04734059991115016,0.32739030893257093,0.6381412766110972,0.3618587233906685
34.39528744925991,-0.09238062946325865,0.3250332961174239,0.6381772937253062,0.36182270627646285
34.40022126762327,-0.06436934123842777,0.32607604407963153,0.6382527868154745,0.36174721318629616
34.40515508598664,-0.09158428787485194,0.34583609788676983,0.6384070414524026,0.3615929585493701
34.41008890435001,-0.05773212784710763,0.36372861705813947,0.6383240302432401,0.36167596975853383
34.41502272271337,-0.08596735989148904,0.37246444527265693,0.638290365371509,0.3617096346302658
34.419956541076736,-0.06183162393328434,0.38497753882811153,0.6380789211802627,0.36192107882151353
34.4248903594401,-0.09492608892995254,0.39032995646419566,0.6377126561993638,0.3622873438024134
34.42982417780347,-0.06233346385068735,0.39392710656841534,0.6376847068135999,0.36231529318817807
34.43475799616684,-0.08819146004091724,0.39554261755896514,0.6379981479744636,0.36200185202731494
34.4396918145302,-0.06196162447930819,0.3922381873757589,0.6381539225436169,0.3618460774581622
34.44462563289357,-0.09551953315491371,0.38829028207434335,0.6384624848918898,0.36153751510988935
34.44955945125693,-0.0628485439168259,0.3801365135753244,0.6378405647263087,0.3621594352754691
34.4544932696203,-0.08745126152217325,0.38280600888750516,0.6378417254678961,0.36215827453388194
34.45942708798367,-0.055933245313188384,0.37792984888072423,0.6383551392158067,0.3616448607859705
34.46436090634703,-0.09270657495037148,0.3697392581143871,0.6381227781251475,0.36187722187662835
34.4692947247104,-0.06918001493028014,0.3649150157452317,0.6375882418720122,0.3624117581297627
34.47422854307376,-0.09988658507413854,0.3642009303970957,0.6376615844642989,0.3623384155374736
34.479162361437126,-0.0576100610045313,0.35624849074564047,0.6373929382318841,0.36260706176988705
34.484096179800495,-0.08032304225349307,0.35585871105180944,0.6371801478106724,0.3628198521910976
34.48902999816386,-0.059670173055912136,0.3518737571234712,0.6372629854663926,0.362737014535376
34.49396381652723,-0.09756203824906258,0.34766776195724364,0.6371325167459772,0.3628674832557898
34.49889763489059,-0.0591855046612435,0.34557258475508834,0.6368443800326651,0.36315561996910006
34.50383145325396,-0.09179646661814907,0.3361730739687628,0.6369547865107525,0.3630452134910108
34.50876527161733,-0.04386651915640872,0.3256960358232392,0.6370715607978051,0.3629284392039564
34.51369908998069,-0.08600408781651164,0.313136241644479,0.6370999442796438,0.362900055722116
34.51863290834406,-0.0514801559972744,0.3044944840776635,0.6369887917988344,0.3630112082029243
34.52356672670742,-0.09138826881696933,0.30741312737237647,0.6372772498742012,0.3627227501275563
34.52850054507079,-0.056513522722722156,0.3137814524913217,0.6372116362920154,0.3627883637097407
34.53343436343416,-0.09020071545194439,0.3171899114973151,0.6376238075201808,0.3623761924815736
34.538368181797516,-0.04752887791718454,0.3193971951495884,0.6376741209907215,0.36232587901103097
34.543302000160885,-0.08036826718234703,0.32544383376956076,0.6377962465786525,0.3622037534230996
34.54823581852425,-0.0615489256688072,0.33663983971588624,0.637697024763462,0.36230297523828964
34.55316963688762,-0.09429924277302082,0.3515093658983547,0.6377675312329588,0.3622324687687921
34.558103455250986,-0.052478531168021245,0.36747537831837634,0.6378722444587175,0.3621277555430335
34.56303727361435,-0.08803331445306402,0.37807771107197125,0.6379059623490587,0.36209403765269216
34.56797109197772,-0.05479504450178984,0.3782429436826426,0.6381233493716308,0.36187665063012026
34.57290491034108,-0.08640999626680027,0.38164039014775497,0.6386493874526142,0.36135061254913736
34.57783872870445,-0.05676552127005136,0.3815992417065589,0.6389742881541317,0.3610257118476206
34.58277254706782,-0.0950846513649687,0.3860328027511374,0.6390933107673703,0.36090668923438357
34.58770636543118,-0.05622716553148635,0.3800733647406598,0.6391020946564312,0.3608979053453234
34.59264018379455,-0.08408815053842034,0.36623839024690197,0.6389830048432956,0.36101699515846053
34.59757400215791,-0.05219881424809124,0.35153425585864,0.6393581780352571,0.36064182196650096
34.602507820521275,-0.09267466512113176,0.3426383946413391,0.6390601208444284,0.3609398791573314
34.607441638884644,-0.0645909490614973,0.34096094763524687,0.6390779705923959,0.36092202940936624
34.61237545724801,-0.09655975974605009,0.33357216792038824,0.6393758404082799,0.36062415959348487
34.617309275611376,-0.05740342013482229,0.31956894429274163,0.6391452470464221,0.3608547529553458
34.62224309397474,-0.08922447844104978,0.3085911790799136,0.6387344886851584,0.36126551131661266
34.62717691233811,-0.05633736051356612,0.3080724784244625,0.6389141003797401,0.36108589962203497
34.63211073070148,-0.08422853358941124,0.30410229159468555,0.6387712829332158,0.36122871706856313
34.63704454906484,-0.06640485656955475,0.30636555875093247,0.6387677304780853,0.3612322695236928
34.64197836742821,-0.08776515045670312,0.3095827673850213,0.6389396236419003,0.36106037635987653
34.64691218579157,-0.06377678801107212,0.3129148503888814,0.6387275471726025,0.3612724528291743
34.65184600415494,-0.08699108356803117,0.320447257258233,0.6387816710108539,0.36121832899092277
34.65677982251831,-0.06495031599351762,0.32565156555577074,0.6390406599313172,0.36095934007045977
34.66171364088167,-0.08234266458705694,0.32870695813422346,0.6392021744890851,0.36079782551269285
34.666647459245034,-0.07360391620619881,0.3380535784662469,0.6392339209308047,0.3607660790709747
34.6715812776084,-0.09318904562726324,0.35089165483992135,0.6392291139214238,0.3607708860803572
34.676515095971766,-0.07585735191581863,0.36241074265937556,0.6389150189234879,0.36108498107829257
34.681448914335135,-0.09155586878438468,0.35861357158805085,0.6390436752269413,0.360956324774839
34.6863827326985,-0.07320533755122678,0.34480875225534574,0.6389813015305564,0.36101869847122375
34.69131655106187,-0.08930945035365057,0.32924869128877504,0.638821721396114,0.36117827860566476
34.69625036942523,-0.06759805466103509,0.3224290077722435,0.6385402514368254,0.3614597485649522
34.7011841877886,-0.09193832985417982,0.31912628049063296,0.6382384436302873,0.36176155637148966
34.70611800615197,-0.07957732950688695,0.3232377483583335,0.6380128308467428,0.361987169155034
34.71105182451533,-0.09813175337962601,0.32536058443545585,0.6383954659829029,0.3616045340188736
34.7159856428787,-0.07550937541847341,0.3300824141224442,0.6386915107799284,0.3613084892218476
34.72091946124206,-0.08558921266061503,0.32930722304564086,0.6386142418333715,0.361385758168405
34.72585327960543,-0.06663009217363816,0.32011259944694664,0.6385674136141243,0.3614325863876532
34.73078709796879,-0.08571258388107847,0.3175530368898579,0.6383153582824299,0.36168464171934817
34.735720916332156,-0.07070823021441953,0.32218731217329766,0.6381055538882595,0.36189444611351995
34.740654734695525,-0.09701891900970479,0.32373464414468534,0.6378047597209472,0.3621952402808323
34.74558855305889,-0.07930561112798948,0.3219216990094143,0.6375531984910606,0.3624468015107187
34.75052237142226,-0.09205963539700354,0.3199344385155515,0.6377418563706398,0.36225814363113623
34.755456189785626,-0.06599143269205585,0.32385693591077475,0.6376088072606338,0.3623911927411391
34.76039000814899,-0.08501516173415558,0.33196049934588584,0.6373692178460805,0.36263078215569267
34.76532382651236,-0.06206698602768117,0.3331306568887627,0.6371536032604341,0.3628463967413396
34.77025764487572,-0.08525483818944109,0.3345852950811076,0.6372357431687178,0.36276425683305696
34.77519146323909,-0.06282428192864245,0.33683989312673435,0.6371648511890279,0.3628351488127472
34.78012528160246,-0.07969735383140318,0.3388833720558949,0.6369973495249502,0.3630026504768252
34.78505909996582,-0.06093322195390752,0.34332702589618824,0.6375455914621657,0.362454408539611
34.78999291832918,-0.07679440289711886,0.34845461647313747,0.6377379005115041,0.36226209949027305
34.794926736692545,-0.058112876001492814,0.3558854893421273,0.6377906306451969,0.3622093693565804
34.799860555055915,-0.08111617303350224,0.3612681560718717,0.637363854856771,0.3626361451450065
34.804794373419284,-0.0668272927078058,0.36786522763821117,0.6378431568391845,0.362156843162593
34.809728191782646,-0.08338301525600002,0.3715391663585427,0.6374843841277097,0.3625156158740678
34.814662010146016,-0.06359267389879256,0.36499604805397345,0.6372939409852557,0.3627060590165212
34.81959582850938,-0.07464123502475002,0.3511401304092076,0.6370428289617407,0.3629571710400355
34.82452964687275,-0.05648434329719945,0.33866832249643736,0.6374859476412221,0.3625140523605536
34.82946346523612,-0.07419102669645344,0.32993858644294216,0.637398687484487,0.3626013125172873
34.83439728359948,-0.056785253268965795,0.3265222519933279,0.6372045728981802,0.36279542710359713
34.83933110196285,-0.07319922750179003,0.3285440620715512,0.636982147432911,0.36301785256886876
34.84426492032621,-0.05838511481337599,0.3321901800802257,0.6368724200175823,0.3631275799841994
34.84919873868958,-0.07570996614453432,0.33195329384761996,0.6368588246618189,0.3631411753399658
34.854132557052935,-0.057610337027036745,0.322087287907685,0.6376294701865697,0.36237052981521634
34.859066375416305,-0.07595639544818632,0.3169144325911747,0.6375674768036377,0.3624325231981501
34.864000193779674,-0.05915828159524405,0.317507731099288,0.6374607347824635,0.3625392652193254
34.868934012143036,-0.07718846986010326,0.32005578276082575,0.6376202409645824,0.36237975903720765
34.873867830506406,-0.061190792139023384,0.3224958379206189,0.637653997103103,0.36234600289868724
34.87880164886977,-0.07875289536601367,0.3283615252944541,0.6374162450409101,0.362583754960881
34.88373546723314,-0.06160530340091977,0.3253228502233061,0.6372547183010728,0.36274528170071824
34.88866928559651,-0.07748319706392538,0.3281526640262636,0.6374170055791599,0.3625829944226308
34.89360310395987,-0.059560327013404225,0.33734528383276874,0.6368905138910317,0.3631094861107586
34.89853692232324,-0.07997003851432362,0.3397375426088122,0.6365167308297547,0.3634832691720353
34.9034707406866,-0.0637667685541135,0.3401052744986444,0.6366230751130089,0.3633769248887802
34.90840455904997,-0.08192122041719002,0.34637084017333464,0.636304155273639,0.3636958447281489
34.91333837741334,-0.06446443213123759,0.35213211595265664,0.6366194628592513,0.3633805371425354
34.918272195776694,-0.08414448071805795,0.34951070097821174,0.6369336512661564,0.3630663487356321
34.923206014140064,-0.06553334720861281,0.3547524851030338,0.6369974818561104,0.36300251814568
34.928139832503426,-0.08406237792073032,0.3590826482039885,0.6372163085716471,0.36278369143014444
34.933073650866795,-0.06564528853845691,0.353520703064419,0.6375256898617713,0.3624743101400215
34.938007469230165,-0.08244660261501403,0.3472350730027854,0.6370445534995918,0.3629554465022015
34.94294128759353,-0.0616131790692981,0.3384725216347782,0.6365221746318108,0.36347782536998424
34.947875105956896,-0.07928664662098205,0.3359430714034262,0.6360980385432549,0.3639019614585414
34.95280892432026,-0.058211564195201654,0.3421945649076892,0.636024612886851,0.3639753871149456
34.95774274268363,-0.07642381349736656,0.3387215091665822,0.6363214748388143,0.36367852516298355
34.962676561047,-0.05565900399486848,0.3373646677717543,0.6363116885642612,0.3636883114375368
34.96761037941036,-0.07413979126781496,0.3405767047067896,0.6368605403524371,0.3631394596493611
34.97254419777373,-0.05396092983081024,0.343477295362746,0.6370290084262082,0.362970991575591
34.97747801613709,-0.07435580019949167,0.3531897539698364,0.6366252847847136,0.36337471521708603
34.98241183450045,-0.05502903019063641,0.35824931575977514,0.6368319931301469,0.36316800687165207
34.98734565286382,-0.07364395589415801,0.36167885067265404,0.6371595537602213,0.36284044624157824
34.992279471227185,-0.05379371626822982,0.3755170967262035,0.6371582608742886,0.3628417391275114
34.997213289590555,-0.07277124182832695,0.3762334928120163,0.636899305076271,0.3631006949255295
35.00214710795392,-0.05199671458364841,0.380868491234337,0.6369335327616155,0.3630664672401852
35.007080926317286,-0.06962191984117799,0.3769760116781139,0.6367167894467319,0.36328321055506974
35.012014744680656,-0.04650844081762031,0.37815538239768864,0.6367505017360029,0.36324949826579866
35.01694856304402,-0.0650623769184228,0.3768316382061633,0.6368024225731345,0.3631975774286675
35.02188238140739,-0.04438494587812066,0.3642634671364341,0.6367066038185417,0.3632933961832603
35.02681619977075,-0.06392514927018482,0.3501854439521942,0.6365110887923996,0.3634889112094026
35.03175001813412,-0.04391416987869192,0.34587435521042403,0.6364638993432156,0.36353610065858705
35.03668383649749,-0.06566800058785599,0.3477456708380432,0.636553201674799,0.3634467983270042
35.04161765486084,-0.04674236748158982,0.35695664868053434,0.6366484623424108,0.36335153765939276
35.04655147322421,-0.06785412428532403,0.3620328008738573,0.6366798795436472,0.3633201204581576
35.051485291587575,-0.04995786661731198,0.3587655970363143,0.6367204726573692,0.3632795273444357
35.056419109950944,-0.06936631854573765,0.36486899357387614,0.636246213196285,0.363753786805521
35.061352928314314,-0.05147393378326047,0.3723716339980282,0.6365016652944604,0.363498334707347
35.066286746677676,-0.07087614737609221,0.37020016073311374,0.636649725286794,0.36335027471501474
35.071220565041045,-0.04974667860412492,0.36508504245178147,0.6363352249565969,0.36366477504521233
35.07615438340441,-0.0699202293210974,0.3582457053937743,0.6361203014778429,0.3638796985239675
35.08108820176778,-0.04996966979495989,0.35216199266582093,0.6361022399244313,0.3638977600773812
35.086022020131146,-0.06932364755819365,0.3542267085351442,0.6361133331550642,0.36388666684675003
35.09095583849451,-0.049552418865453834,0.362130348398336,0.6361944593072438,0.3638055406945697
35.09588965685788,-0.07071711394157855,0.3675497317889594,0.6361258297455875,0.363874170256225
35.10082347522124,-0.04843556015841172,0.3703596549258106,0.6363702499661427,0.363629750035668
35.1057572935846,-0.06711620494445497,0.37118399674427016,0.6365126366219158,0.36348736337989507
35.11069111194797,-0.04587425792876102,0.371476610818751,0.6366024123791089,0.3633975876227014
35.115624930311334,-0.06740641112475412,0.3656184759817305,0.6369265738971304,0.36307342610468024
35.1205587486747,-0.0473377414154033,0.36257001436430336,0.6368706902429142,0.36312930975889635
35.125492567038066,-0.0693779285760137,0.35917454199131105,0.6366648264634959,0.36333517353831474
35.130426385401435,-0.04628776206474074,0.3582763908360176,0.6367839933966327,0.3632160066051787
35.135360203764805,-0.06741827762897286,0.36453789765325373,0.6369846422981048,0.36301535770370796
35.14029402212817,-0.04596558911629501,0.3732485130875721,0.6373795867979877,0.36262041320382565
35.145227840491536,-0.06876246973319622,0.39060331905959983,0.6370215276604495,0.3629784723413654
35.1501616588549,-0.04941823214405203,0.40295117492951305,0.6367785911755728,0.363221408826244
35.15509547721827,-0.0702548481692271,0.4154755900941282,0.6369521404531318,0.363047859548687
35.16002929558164,-0.04831610463519361,0.41974193474722915,0.6367637045197804,0.363236295482041
35.164963113945,-0.06809032154828368,0.42116741673705677,0.6366803322362907,0.3633196677655322
35.16989693230836,-0.047911443921934686,0.41360038464411786,0.6368292070563111,0.36317079294551485
35.174830750671724,-0.07458813635366038,0.39670398168986987,0.6366444460690007,0.3633555539328249
35.17976456903509,-0.05359286296441436,0.38102926982520907,0.6365609263088117,0.36343907369301304
35.18469838739846,-0.07392972252161553,0.3622405016938222,0.6365862123424708,0.3634137876593537
35.189632205761825,-0.048580718654031754,0.35640560390514076,0.6368292059833457,0.36317079401847807
35.194566024125194,-0.07353762180566117,0.3631007564627415,0.6367559269970006,0.3632440730048229
35.19949984248856,-0.0533582772644184,0.3651453533031039,0.6362830476575677,0.3637169523442559
35.204433660851926,-0.07660083681417844,0.3535765423177529,0.6365629359873359,0.36343706401448783
35.209367479215295,-0.05405823508288075,0.33882765135640985,0.6367635359476421,0.36323646405418225
35.21430129757866,-0.07014193147284903,0.32697344089666885,0.6365404456907039,0.3634595543111208
35.21923511594203,-0.04874323110245765,0.31530469308925496,0.6364303365903983,0.363569663411427
35.22416893430539,-0.06796601003107285,0.30614035214522994,0.6363165104985257,0.36368348950329976
35.22910275266876,-0.044340348369167816,0.30797732453581034,0.6363843643801429,0.3636156356216834
35.23403657103212,-0.07004094834371738,0.30757076177112325,0.6362365794133815,0.3637634205884456
35.23897038939548,-0.05063759341204422,0.3127427863911283,0.6357914334523626,0.36420856654946576
35.24390420775885,-0.07156304369772946,0.32386600970649015,0.6355471060439581,0.36445289395786984
35.248838026122215,-0.05318362504787009,0.3361826387768542,0.6355695677638143,0.3644304322380109
35.253771844485584,-0.07054273663972412,0.3482551997459792,0.6355801552384859,0.36441984476333644
35.25870566284895,-0.0566816902294282,0.3572910340433447,0.6350043008375643,0.364995699164257
35.263639481212316,-0.07463423374537309,0.3616072137725881,0.6347036454089057,0.3652963545929165
35.268573299575685,-0.05981881468673476,0.35563239673310887,0.6345864711702542,0.3654135288315684
35.27350711793905,-0.07449258188668892,0.34691957348288827,0.6344635180689566,0.36553648193286675
35.27844093630242,-0.04684249921496065,0.3423177017349181,0.6345085073736495,0.3654914926281747
35.283374754665786,-0.06532977788069512,0.33818194039136584,0.6345588008488836,0.36544119915294115
35.28830857302915,-0.04746855064227064,0.33078874012274717,0.6345795631041988,0.36542043689762566
35.29324239139252,-0.06369527117925218,0.3238612463088246,0.6344652597949901,0.36553474020683424
35.29817620975587,-0.04132342350421458,0.32361130061754567,0.6341082317645256,0.3658917682372984
35.30311002811924,-0.06452279423727314,0.31936922307103827,0.6342603269295404,0.3657396730722834
35.30804384648261,-0.06609295890968608,0.3188093611844456,0.6343594449588482,0.36564055504297494
35.312977664845974,-0.07350769577622365,0.31975494469900506,0.634292384941625,0.36570761506019683
35.31791148320934,-0.055135869153903255,0.32563169191567537,0.6342273051554322,0.36577269484638925
35.322845301572706,-0.0678814767162109,0.32566268629270195,0.6344021269042613,0.36559787309756003
35.327779119936075,-0.05988474933817138,0.31807247308394004,0.6339626118027717,0.3660373881990499
35.332712938299444,-0.06847318439172971,0.30324551571704095,0.6341694165724857,0.3658305834293368
35.33764675666281,-0.06597331624941713,0.2972453464296115,0.6336631002048445,0.36633689979697903
35.342580575026176,-0.07921921930519721,0.29425036912461844,0.6339111171553983,0.36608888284642677
35.34751439338954,-0.05679813112505444,0.3081032006513072,0.6336897393123071,0.36631026068951733
35.35244821175291,-0.06295762805849342,0.32034909032985637,0.6336051697784518,0.36639483022337205
35.35738203011627,-0.05736706082588919,0.32143526456529004,0.6336432694918557,0.36635673050996836
35.36231584847963,-0.07556642766539082,0.3231644393481081,0.6337738746620706,0.36622612533975163
35.367249666843,-0.06829419769819449,0.33383812181431893,0.6337920522703918,0.3662079477314287
35.372183485206364,-0.08143910668139212,0.3502058920782801,0.6341695739424388,0.3658304260593858
35.37711730356973,-0.061170227247094325,0.3745061661818278,0.634030380533546,0.36596961946828216
35.3820511219331,-0.0684240166639446,0.37710029112538934,0.6338324741107264,0.3661675258911057
35.386984940296465,-0.0570345267442138,0.3664441469614633,0.6341015959796446,0.3658984040221908
35.391918758659834,-0.07363069122615226,0.3614043540074591,0.6341201237962849,0.3658798762055531
35.396852577023196,-0.065572188409979,0.3663762760550454,0.6343351839647962,0.36566481603704437
35.401786395386566,-0.07786955141102238,0.3827108911421318,0.634440060923084,0.3655599390787582
35.406720213749935,-0.06122448083264175,0.39854653900286835,0.6345666482661274,0.3654333517357176
35.4116540321133,-0.07895808210452468,0.4095013801275718,0.634405994839315,0.36559400516253016
35.41658785047667,-0.05692278860813435,0.41167473242802655,0.634431122775766,0.36556887722608056
35.42152166884002,-0.0716014404452876,0.40471982068498774,0.6345687602391556,0.36543123976269226
35.42645548720339,-0.05828873657972467,0.3934845304322058,0.6346786967117655,0.36532130329008367
35.43138930556676,-0.08094797242694553,0.3845061451353701,0.6347161112103841,0.36528388879146567
35.43632312393012,-0.07479424376770973,0.3718075381841187,0.6347883154823042,0.3652116845195452
35.44125694229349,-0.08829643613646866,0.3733070525563923,0.6351386720922223,0.3648613279096276
35.446190760656854,-0.0575333825409411,0.3864752584111335,0.6349649740068726,0.3650350259949775
35.451124579020224,-0.07237486061043667,0.394322061691329,0.6348928234996281,0.3651071765022211
35.45605839738359,-0.06553118283606668,0.39925407243272054,0.6349147516455397,0.36508524835630857
35.460992215746955,-0.09434548819163646,0.4097976388765938,0.6346018691268696,0.36539813087497847
35.465926034110325,-0.07619155284116762,0.4202846359691279,0.6346324059669738,0.36536759403487307
35.47085985247369,-0.08113515280817594,0.418060231251969,0.6346901447630227,0.3653098552388226
35.47579367083706,-0.06143285615033779,0.40564345958599807,0.6348596024318325,0.3651403975700109
35.480727489200426,-0.08094480396745012,0.39839032181920503,0.6349036916965671,0.36509630830527534
35.48566130756378,-0.07216209473553382,0.40101754913981774,0.6351085933001127,0.3648914067017282
35.49059512592715,-0.08635001950690001,0.40931034050487886,0.6352173291820732,0.3647826708197662
35.49552894429051,-0.07394484175056058,0.4196532303641749,0.6355387484407284,0.36446125156110853
35.50046276265388,-0.08521007229447566,0.4231939477682557,0.635529616013814,0.36447038398802145
35.50539658101725,-0.07075861771723212,0.41340405220443216,0.6356493919924779,0.3643506080093559
35.510330399380614,-0.07890409041299963,0.4066201888266003,0.6356476056887429,0.36435239431308913
35.51526421774398,-0.07287642842886784,0.39168081052269693,0.6355819997729815,0.3644180002288492
35.520198036107345,-0.09479524873199403,0.38772484708730803,0.6352731624174318,0.3647268375843978
35.525131854470715,-0.06471571986030936,0.382938437388117,0.6348833324631471,0.365116667538681
35.530065672834084,-0.07553898267091323,0.3880554314508665,0.6349284691317006,0.3650715308701256
35.534999491197446,-0.06712187318653978,0.3925534626244299,0.6349651633799843,0.36503483662184005
35.539933309560816,-0.08900942658466668,0.3917058768371808,0.6349538176193892,0.3650461823824345
35.54486712792418,-0.07491302773141953,0.39046352346321206,0.6348893211515747,0.3651106788502485
35.54980094628754,-0.08797869075119935,0.38642767099746317,0.6345918235551299,0.3654081764466926
35.55473476465091,-0.06889506649632023,0.3767841672379948,0.6344539757506614,0.3655460242511602
35.55966858301427,-0.08739970593098383,0.3754389897004511,0.6343530680594879,0.3656469319423338
35.56460240137764,-0.07313016320233791,0.36946913610547255,0.6342951718681092,0.3657048281337125
35.569536219741,-0.08925270204358132,0.3688153605164517,0.6340811456085548,0.3659188543932676
35.57447003810437,-0.0750946263263861,0.3630989961929659,0.6343167815759126,0.3656832184259101
35.57940385646774,-0.09378317176522938,0.3535707796186,0.6346348409164859,0.3653651590853382
35.584337674831104,-0.0707933907869677,0.3419137815112375,0.6343620831890883,0.3656379168127371
35.589271493194474,-0.09177970477750425,0.3393657525123918,0.6340276906669073,0.3659723093349191
35.594205311557836,-0.06249944763848649,0.3404597896076911,0.6337026437307732,0.36629735627105453
35.599139129921205,-0.08930883978268252,0.340990339450864,0.6339117087428099,0.3660882912590193
35.604072948284575,-0.07085184117416464,0.3383710021747266,0.6336539419455886,0.366346058056242
35.60900676664793,-0.09075534933995197,0.33198253987819987,0.6337873283246951,0.36621267167713883
35.6139405850113,-0.06035032951386419,0.3225824919332142,0.6339055657211929,0.366094434280644
35.61887440337466,-0.08904568075898474,0.3219264005301649,0.6342607552827917,0.3657392447190476
35.62380822173803,-0.06463301295468281,0.32429210166846206,0.6339067888479377,0.36609321115390486
35.6287420401014,-0.08889497055012101,0.34242663319835037,0.6341057394307072,0.36589426057113983
35.63367585846476,-0.06349384668285225,0.3595745839773039,0.6342401716569561,0.3657598283448935
35.63860967682813,-0.0910910032782747,0.379012658634293,0.6341602267931957,0.3658397732086523
35.643543495191494,-0.06970350711568883,0.3764966568670319,0.6341412397385134,0.3658587602633332
35.648477313554864,-0.09692070878333166,0.37507003252680204,0.6343203097293,0.3656796902725468
35.65341113191823,-0.06461584814405592,0.3694508045245917,0.6340426132490254,0.36595738675282136
35.658344950281595,-0.0879416120347127,0.36002001263766814,0.6341679395216014,0.3658320604802454
35.663278768644965,-0.05350237509975056,0.34462469674219426,0.6341502632802161,0.3658497367216322
35.66821258700833,-0.08131473418726276,0.3255057726039881,0.6341807881034817,0.3658192118983681
35.67314640537169,-0.04872874218496892,0.3087282346131225,0.6341433534033426,0.3658566465985074
35.67808022373506,-0.08544029567666726,0.3009677448944631,0.6345122292461192,0.3654877707557309
35.68301404209842,-0.06302078083195624,0.3001961141510392,0.6349699479791131,0.36503005202273664
35.68794786046179,-0.09178518395908077,0.3018228582200468,0.6348156640165066,0.36518433598534294
35.69288167882515,-0.06527286210403485,0.30987848180008665,0.6344400502835957,0.3655599497182526
35.69781549718852,-0.09138495869934843,0.32121898336264015,0.6346545104711054,0.3653454895307424
35.70274931555189,-0.061358164258278496,0.322612736582414,0.6346890214503614,0.3653109785514856
35.70768313391525,-0.08788501106502618,0.32294099755112393,0.6342844736008749,0.3657155264009723
35.71261695227862,-0.05973847374065208,0.3252491661869012,0.6339084565487724,0.3660915434530748
35.717550770641985,-0.08560646394973659,0.3264134712953127,0.6338466210348724,0.36615337896697453
35.722484589005354,-0.0575131898996295,0.3230844407218646,0.6340669407976067,0.365933059204241
35.727418407368724,-0.08945564851234689,0.3128290485691383,0.6338565060951813,0.366143493906667
35.732352225732086,-0.05488968931356406,0.30878886772110126,0.6334725257571096,0.36652747424473986
35.73728604409545,-0.08104825560372798,0.3065363182569102,0.6338216685672289,0.36617833143462114
35.74221986245881,-0.051829502958469734,0.31491149608238334,0.6338853289395368,0.366114671062314
35.74715368082218,-0.08589117558950697,0.3231505334022423,0.6341055302730457,0.36589446972880324
35.75208749918555,-0.05647553548940515,0.32739382030894604,0.6341649380551351,0.3658350619467108
35.75702131754891,-0.0929478076195139,0.3344091938752862,0.6343463174399911,0.3656536825618521
35.76195513591228,-0.057564171106368606,0.33038570381615406,0.6343817253045595,0.36561827469728464
35.76688895427564,-0.09173658708467909,0.32125062936788207,0.6340813114783431,0.36591868852350173
35.77182277263901,-0.052610739300331805,0.3108823549987397,0.6338985895194831,0.36610141048236294
35.77675659100238,-0.09314988221858175,0.3040313190120451,0.6340651344584478,0.36593486554339905
35.781690409365744,-0.058255361391203936,0.2983100814940252,0.6341434779273112,0.3658565220745358
35.786624227729114,-0.0972761332140324,0.29461340243050504,0.6335267103504748,0.3664732896513726
35.791558046092476,-0.06474486737930363,0.29640976531472046,0.6330704752817693,0.3669295247200784
35.796491864455845,-0.1070716635731389,0.29856255617844224,0.63320451636478,0.36679548363706815
35.80142568281921,-0.06654023781797976,0.29209945955741284,0.6332766212166492,0.3667233787851994
35.80635950118257,-0.10201699964165988,0.2977868810617645,0.6331773910770607,0.3668226089247878
35.81129331954594,-0.06073785533742812,0.29604518454685697,0.6329920403779071,0.3670079596239411
35.8162271379093,-0.09649788245639057,0.2822879123556981,0.632981284302979,0.36701871569886874
35.82116095627267,-0.055018484755247704,0.27834620672462845,0.6334929361408794,0.3665070638609679
35.82609477463604,-0.09255890285272222,0.28877688219468767,0.6336266332363124,0.3663733667655336
35.8310285929994,-0.052810702920201305,0.3003284670258742,0.6332217672265217,0.3667782327753251
35.83596241136277,-0.09174910006046344,0.3092791592755969,0.633095257526799,0.3669047424750504
35.840896229726134,-0.05240264452694771,0.31918305728364754,0.6328996123859804,0.36710038761587094
35.8458300480895,-0.09341466432190824,0.3347893096622239,0.6330139902739735,0.3669860097278803
35.85076386645287,-0.05083766908853171,0.34065913720953916,0.632993697712998,0.3670063022888578
35.855697684816235,-0.0922222254963539,0.3402260522147626,0.6331167495529338,0.3668832504489235
35.860631503179604,-0.05456470569113364,0.3397562925621766,0.6334552412966813,0.36654475870517783
35.86556532154296,-0.09257999459627592,0.3503203107267613,0.6335857327422114,0.36641426725964865
35.87049913990633,-0.05438325965348225,0.36337276500792703,0.6334025088065225,0.3665974911953387
35.8754329582697,-0.09160546811630148,0.3720308956492467,0.6335573614407015,0.3664426385611602
35.88036677663306,-0.054798731442810195,0.380470348011051,0.6334039803071255,0.36659601969473626
35.88530059499643,-0.09227441899142892,0.38469546593445936,0.6336488643293743,0.3663511356724878
35.89023441335979,-0.05744733397192547,0.3891981194850058,0.6340365480926013,0.3659634519092597
35.89516823172316,-0.09468925384229632,0.39475486885036076,0.6339998040902363,0.3660001959116251
35.90010205008653,-0.05826478207034244,0.39883844720319744,0.6340629100697955,0.365937089932065
35.90503586844989,-0.09143117072094999,0.3990828843729548,0.6339792752569379,0.36602072474492203
35.90996968681326,-0.0565281661847892,0.38965378118836563,0.6339128403457615,0.36608715965609717
35.914903505176625,-0.09223610441059459,0.3831910133318211,0.6339989855463792,0.3660010144554795
35.919837323539994,-0.05594558235081756,0.37146954299144336,0.6341551914234005,0.36584480857846
35.924771141903356,-0.09147528397925951,0.36290850701964716,0.6343223777334663,0.36567762226839556
35.92970496026672,-0.05732501980809591,0.35472445171634204,0.6340238357670248,0.3659761642348384
35.93463877863009,-0.09349482900035473,0.3472233620331867,0.6340198018843302,0.36598019811753413
35.93957259699345,-0.05729239225714501,0.34496536932244226,0.6338211299921385,0.3661788700097266
35.94450641535682,-0.09404365347065538,0.34456336014755207,0.6335779793038459,0.36642202069802116
35.94944023372019,-0.05892103467813636,0.3434790506188069,0.6334440592656398,0.36655594073622766
35.95437405208355,-0.09491196429605482,0.3441174245159712,0.6336599166952062,0.3663400833066624
35.95930787044692,-0.059365377735916464,0.3448296765971501,0.6337082502747025,0.3662917497271663
35.96424168881028,-0.09489377205392664,0.3437394892542873,0.6339524016190115,0.3660475983828576
35.96917550717365,-0.05864014582525396,0.3416317318585119,0.6338031968404728,0.3661968031613968
35.97410932553702,-0.09303956531282456,0.34773817376237665,0.6338949655874001,0.36610503441446973
35.979043143900384,-0.0568766726175938,0.35750556086553487,0.6337029929910984,0.3662970070107714
35.98397696226375,-0.09373490738383511,0.36186748502669025,0.6340078099342904,0.36599219006758005
35.98891078062711,-0.05611305370287835,0.35646963268600584,0.6339301945576825,0.3660698054441878
35.99384459899048,-0.09393706320574409,0.347627705169873,0.6340873316266474,0.36591266837522324
35.99877841735385,-0.058459627321023916,0.3427765157822382,0.6339519995223408,0.3660480004795303
36.00371223571721,-0.0939119354717231,0.3419767377707531,0.6332334123436882,0.36676658765818326
36.00864605408058,-0.05510186268449515,0.3412896191178642,0.6330373669781002,0.36696263302377247
36.01357987244394,-0.09227873584623408,0.347511434992,0.6329616202939219,0.36703837970795083
36.01851369080731,-0.05503928704484804,0.35291701780610635,0.6332595140530075,0.3667404859488652
36.02344750917067,-0.09306141521999595,0.3557186744497868,0.6330944898634914,0.3669055101383816
36.02838132753404,-0.05483355406723042,0.3528438191877972,0.6327860262840302,0.36721397371784303
36.03331514589741,-0.09176537687894455,0.34988913566748947,0.6328171114349656,0.3671828885669079
36.038248964260774,-0.0557646382661809,0.35455160203170655,0.633066584196799,0.36693341580507527
36.04318278262414,-0.0931418738375853,0.352505614822364,0.6327567182426531,0.3672432817592216
36.048116600987505,-0.05309144926792864,0.3536560535639538,0.6326607751566197,0.3673392248452555
36.05305041935087,-0.09029149310623545,0.34785996343438846,0.6327637535862806,0.36723624641559555
36.05798423771424,-0.05179708363852825,0.33907592118405416,0.6325866708998187,0.3674133291020588
36.0629180560776,-0.08907311521105371,0.3321291614380156,0.6321624126556096,0.3678375873462692
36.06785187444097,-0.05037400615584955,0.3158720573642693,0.6321806862847679,0.36781931371711146
36.07278569280433,-0.08868523878785137,0.3042404643279291,0.6321929079658983,0.3678070920359822
36.0777195111677,-0.052087169841555155,0.301291489526349,0.6323840573362272,0.36761594266565495
36.08265332953107,-0.08835006296911961,0.3002411242974934,0.6323626247079354,0.3676373752939483
36.08758714789443,-0.04956282112513808,0.30348925963347634,0.6319009523909977,0.3680990476108875
36.0925209662578,-0.08799436004066175,0.30236024740175493,0.632103977222847,0.3678960227790368
36.09745478462116,-0.0524273465894753,0.3077844874900036,0.632454922053275,0.3675450779486074
36.10238860298453,-0.0883266502338916,0.3158451922757957,0.6325800885173427,0.3674199114845392
36.1073224213479,-0.05145429504874763,0.32216752040383967,0.6321940695750722,0.36780593042680954
36.112256239711265,-0.08947100164449363,0.32337800916217063,0.6319799136103302,0.3680200863915512
36.11719005807463,-0.05417008728949454,0.327378135293622,0.6318270771357091,0.36817292286617187
36.12212387643799,-0.08979545025566886,0.3298765683988141,0.6318404198775667,0.3681595801243141
36.12705769480136,-0.05411454199542089,0.33376502476412284,0.6320303201606596,0.36796967984122214
36.13199151316473,-0.09119330509345193,0.33771764173896884,0.6321018638498175,0.3678981361520646
36.13692533152809,-0.055837744574465845,0.3469259155617672,0.6322332989472345,0.3677667010546488
36.14185914989146,-0.09048914393827415,0.35785147690489355,0.6320334591008381,0.36796654090104675
36.14679296825482,-0.05635983968916976,0.3675047648301286,0.6319556448345964,0.36804435516728984
36.15172678661819,-0.09101242705918526,0.36914060567083934,0.6317694978816809,0.36823050212020725
36.15666060498156,-0.052379622559254886,0.3648894310992091,0.6317044330387599,0.36829556696313104
36.16159442334492,-0.08870553255403303,0.347623935199725,0.6318144867943717,0.3681855132075209
36.16652824170829,-0.05496577977277854,0.3306884220655999,0.6318605640005575,0.3681394360013375
36.171462060071654,-0.09046465787334322,0.3139395661606244,0.6315051136281092,0.3684948863737879
36.17639587843502,-0.05504856826069467,0.29656648929322543,0.6312325320558609,0.36876746794603504
36.181329696798386,-0.08756187127185573,0.27818983941510894,0.6311329699577114,0.36886703004418436
36.18626351516175,-0.05152339969693007,0.2608339429780295,0.6308695636420795,0.3691304363598162
36.19119733352512,-0.08748662070867447,0.2570420645784195,0.6307150194770751,0.3692849805248194
36.19613115188848,-0.05343525901608318,0.26458291915533566,0.6308310660523451,0.3691689339495498
36.20106497025185,-0.09070987695379264,0.26837723766072247,0.6307796901391434,0.36922030986275145
36.20599878861522,-0.057028912520187276,0.2735225880352306,0.6307091769510366,0.3692908230508582
36.21093260697858,-0.09253442291087743,0.27875569721228627,0.6306170100605972,0.3693829899412979
36.21586642534195,-0.05899204722933002,0.2847975779692837,0.6300766715121339,0.36992332848976184
36.22080024370531,-0.09223145633137811,0.29163855477934897,0.6297525082420508,0.3702474917598452
36.22573406206868,-0.05661717559491044,0.29503684551325177,0.629782073106813,0.37021792689508365
36.23066788043205,-0.0976587109694605,0.30507271871428004,0.6294385449275832,0.3705614550743149
36.23560169879541,-0.063775809205262,0.29962524326119555,0.6295682875121542,0.37043171248974444
36.240535517158776,-0.10057422099467067,0.2847554635854231,0.6295568629272712,0.3704431370746288
36.24546933552214,-0.06943022982011715,0.27804411477384566,0.6297016425235911,0.37029835747830747
36.25040315388551,-0.10554479582830745,0.27850807937982525,0.6298789237446932,0.37012107625720225
36.25533697224888,-0.07399505407293969,0.28924531039774715,0.6297091543001727,0.37029084570172005
36.26027079061224,-0.10595607800184653,0.29742811208506226,0.629660878967649,0.37033912103424355
36.26520460897561,-0.06505406697199306,0.30258190998756235,0.6291789429597245,0.3708210570421688
36.27013842733897,-0.09370928480468217,0.28739775271967566,0.6294577174579523,0.3705422825439417
36.27507224570234,-0.06095790165794563,0.274523718129644,0.6298610030942939,0.37013899690760077
36.28000606406571,-0.09524884524483883,0.26271916316102467,0.629488260683817,0.370511739318078
36.28493988242907,-0.06550545418013554,0.2610542536693839,0.6296516898232208,0.3703483101786748
36.28987370079244,-0.10775917765030192,0.27013614433444566,0.6293760174736556,0.3706239825282404
36.2948075191558,-0.07074297564197111,0.2826816173617316,0.6295219634834781,0.3704780365184185
36.29974133751917,-0.10329842589195389,0.29709375948242767,0.6293397583040955,0.3706602416978002
36.304675155882535,-0.06291587001443602,0.3073566856388363,0.6293733986873664,0.37062660131452846
36.3096089742459,-0.09709881023345941,0.30538443600452014,0.6295845299249475,0.3704154700769455
36.31454279260927,-0.05929252789091094,0.2936909276472399,0.629456771857122,0.3705432281447704
36.31947661097263,-0.09747825915672088,0.2955840277386542,0.629221888671398,0.37077811133049443
36.324410429336,-0.06681564113775441,0.2871226720285777,0.6294922847248847,0.37050771527700754
36.32934424769937,-0.10035625935375253,0.2833523481387884,0.6291568040842845,0.3708431959176076
36.33427806606273,-0.06640181473138981,0.2756675306806741,0.6291388292599238,0.3708611707419702
36.3392118844261,-0.10240369850497952,0.2713431997526992,0.6287994942169758,0.37120050578491964
36.34414570278946,-0.06985077141349957,0.2656145125858963,0.6289003567397505,0.3710996432621454
36.34907952115283,-0.10211988467256065,0.2642279733401812,0.6288511943408601,0.37114880566103525
36.3540133395162,-0.06816110011689343,0.2607409679322547,0.6289601087208386,0.3710398912810571
36.35894715787956,-0.099179594730196,0.273383267360806,0.6290124315959436,0.3709875684059517
36.36388097624293,-0.056644594210196256,0.28368170239394574,0.6288596468666036,0.37114035313529065
36.36881479460629,-0.1032022953671361,0.2923573949736679,0.6287760295866786,0.37122397041521543
36.373748612969656,-0.0725589690787118,0.2896701975154642,0.6286948433679284,0.3713051566339696
36.378682431333026,-0.11190046949672534,0.29092900754865514,0.6286654288683221,0.3713345711335795
36.38361624969639,-0.06692758084348097,0.3024626835483674,0.6289246634059862,0.3710753365959193
36.38855006805976,-0.09793807785012816,0.31976068592115664,0.6291006911585566,0.3708993088433516
36.39348388642312,-0.06270121898593443,0.3272348136862824,0.6292371430251217,0.37076285697678957
36.39841770478649,-0.10608889438711484,0.3355582967154828,0.6290447192728572,0.3709552807290557
36.40335152314986,-0.07526770637598078,0.353039586089092,0.6288680865221637,0.3711319134797513
36.40828534151322,-0.10305709174706322,0.36874166897497007,0.6291406416269507,0.3708593583749659
36.41321915987659,-0.06319022970099926,0.38082525543703905,0.629312032101328,0.3706879679005893
36.41815297823995,-0.09724669538340704,0.37722868991804787,0.629255166667547,0.3707448333343719
36.42308679660332,-0.08014695497124728,0.36293455993024226,0.6290742767048947,0.3709257232970253
36.42802061496669,-0.10813737927726237,0.35877568107312946,0.6292055259362798,0.37079447406564137
36.432954433330046,-0.0807412921151181,0.3518934165615448,0.629141742681325,0.3708582573205962
36.437888251693415,-0.09714662654397728,0.3341571351522252,0.629236469636127,0.3707635303657948
36.44282207005678,-0.06750679366718691,0.31606607041790336,0.6291458640421331,0.3708541359597885
36.44775588842015,-0.10284346092870908,0.30677413617382937,0.6295512819252095,0.37044871807671215
36.45268970678352,-0.07659862494081299,0.3055299036227314,0.6296500453895706,0.3703499546123503
36.45762352514688,-0.09661309194793527,0.3093443670198579,0.6294432708076927,0.3705567291942279
36.46255734351025,-0.06405041322545817,0.30181629339367094,0.6295816355371043,0.37041836446481524
36.46749116187361,-0.09820485407920523,0.3031988369180872,0.6291980992987272,0.37080190070319113
36.47242498023698,-0.08304990308432052,0.3196132641313804,0.6293490245266657,0.3706509754752507
36.47735879860035,-0.10782355446769834,0.32868919012024006,0.6293932611173014,0.37060673888461304
36.48229261696371,-0.06598851113807166,0.32799219264772433,0.6293881586313067,0.37061184137060665
36.48722643532708,-0.09958446877148709,0.3206125836206498,0.6293790759336493,0.3706209240682625
36.492160253690436,-0.07158478402185056,0.3172222177173504,0.630153000704248,0.36984699929766285
36.497094072053805,-0.10046764433973646,0.31958529009424214,0.6304795699400135,0.36952043006189533
36.502027890417175,-0.06330851857860269,0.30729484419781855,0.630710051831883,0.3692899481700238
36.50696170878054,-0.10786088956636637,0.2960286379063877,0.6305778242448139,0.36942217575709135
36.511895527143906,-0.07244371576568817,0.3019179855455871,0.6302373361402747,0.3697626638616288
36.51682934550727,-0.09331361248457373,0.3115694385572902,0.6302362843147351,0.36976371568716715
36.52176316387064,-0.06960184697032068,0.32695618456673015,0.6305781466989352,0.3694218533029652
36.52669698223401,-0.10770319320466623,0.33277355821083565,0.6305819857725746,0.3694180142293248
36.53163080059737,-0.08411624066114541,0.336501647107677,0.6304009336081172,0.3695990663937803
36.53656461896074,-0.10894159063465599,0.34761321158215003,0.6305122094504809,0.36948779055141523
36.5414984373241,-0.08411559252553222,0.3490342595629582,0.6304532100586469,0.36954678994324797
36.54643225568747,-0.1014956566020016,0.3434041492479316,0.6306472772875756,0.36935272271431896
36.55136607405084,-0.08189013118728199,0.33261900714242687,0.6304867070006752,0.36951329300121827
36.556299892414195,-0.10698261156065653,0.31687915389649374,0.6303442582298053,0.36965574177208765
36.561233710777564,-0.09364625001702835,0.29954657522624945,0.6302437661427777,0.3697562338591158
36.56616752914093,-0.10169675879105167,0.2890986176918143,0.6302412212053506,0.36975877879654256
36.571101347504296,-0.08562625237032453,0.2955936294230837,0.6304540806922495,0.36954591930964453
36.576035165867665,-0.09992439762892369,0.3063397208228068,0.630615825644353,0.3693841743575416
36.58096898423103,-0.09432042164199274,0.31704022108732954,0.6303467461563016,0.36965325384559433
36.5859028025944,-0.10692882375019062,0.32555446572380203,0.6303545022309326,0.3696454977709648
36.59083662095776,-0.10854426494263017,0.3267319282794009,0.6304646172031417,0.36953538279875636
36.59577043932113,-0.10534704168867744,0.31864828389697464,0.6303159222864803,0.3696840777154198
36.6007042576845,-0.09922428117565221,0.30997072640611173,0.6307700621209343,0.36922993788096703
36.60563807604786,-0.1053610421229209,0.3106654948477029,0.6306579810058794,0.36934201899602426
36.61057189441123,-0.09702628603863973,0.3047018121836803,0.630921193274493,0.36907880672741344
36.61550571277459,-0.10232464369227433,0.29873145273417767,0.630834946967184,0.36916505303472474
36.620439531137954,-0.10298767344187251,0.2987795445662023,0.6311543181553299,0.3688456818465825
36.625373349501324,-0.10538173362945857,0.28853429595892377,0.631159558386505,0.3688404416154109
36.630307167864686,-0.10666711565939821,0.2898423707308337,0.6311400494498893,0.36885995055203014
36.635240986228055,-0.10790296666157992,0.3004067417968638,0.6312087687343441,0.3687912312675767
36.64017480459142,-0.09936145320462998,0.31073025709449115,0.6314921598064496,0.3685078401954698
36.64510862295479,-0.11070545539984565,0.31993199616818296,0.6315642548619835,0.36843574513993504
36.650042441318156,-0.09948388779276138,0.32935106845790735,0.6316345117161218,0.368365488285797
36.65497625968152,-0.10214499563288552,0.33565532695641787,0.6319574225209285,0.36804257748099056
36.65991007804489,-0.07967573589130356,0.33789123454489356,0.6315068411253848,0.36849315887653444
36.66484389640825,-0.0883718485307843,0.34042130684502736,0.6313395110944054,0.3686604889075154
36.66977771477162,-0.08710537763124908,0.33617589955783955,0.6314930914442114,0.36850690855771084
36.67471153313499,-0.10268662368599304,0.31910806894275295,0.6305978706277385,0.3694021293741841
36.67964535149835,-0.09453484068432885,0.3091587995303238,0.6305639802398492,0.3694360197620729
36.68457916986171,-0.09815784637807017,0.3020748747851648,0.6306900318956067,0.3693099681063153
36.689512988225076,-0.09069234458483302,0.3028876484353576,0.6306598704229248,0.3693401295789964
36.694446806588445,-0.09810512786297193,0.29240035610019527,0.6305407020328855,0.369459297969035
36.699380624951814,-0.09988094241093098,0.2888760783451151,0.6303225230058238,0.36967747699609577
36.70431444331518,-0.10956115378146844,0.2812110453790815,0.6301670270279554,0.36983297297396367
36.709248261678546,-0.10580625345158504,0.2786103334185842,0.6298854936410908,0.37011450636082893
36.71418208004191,-0.10963092920540742,0.28583653586020935,0.6298270286560614,0.3701729713458581
36.71911589840528,-0.10565828974061024,0.3014824806552474,0.6299178800933887,0.3700821199085313
36.72404971676865,-0.1106401336706881,0.30572867194086084,0.6297758965359975,0.3702241034659234
36.72898353513201,-0.09871061801360766,0.2961891398087381,0.629488560287526,0.3705114397143958
36.73391735349538,-0.10583427593923452,0.28795109760362925,0.6295770164649998,0.3704229835369226
36.73885117185874,-0.09832284147255395,0.2840045350814541,0.6295247163646954,0.37047528363722704
36.7437849902221,-0.11169988114864386,0.2808726835146188,0.6294280804738509,0.37057191952807256
36.74871880858547,-0.09970194908584393,0.2763935513137817,0.6293311455583063,0.37066885444361375
36.753652626948835,-0.1111181239253276,0.259212081726016,0.6289531453797796,0.3710468546221379
36.758586445312204,-0.09904356155282677,0.24404170880500917,0.628181724731986,0.37181827526992967
36.76352026367557,-0.10350781503020506,0.2453656873194332,0.6279870866830362,0.3720129133188809
36.768454082038936,-0.09167114161137574,0.2505618880782966,0.6275450052168636,0.37245499478505395
36.773387900402305,-0.10251249252159336,0.2565922640787696,0.6275175102972675,0.372482489704651
36.77832171876567,-0.09287412392151793,0.271323355665374,0.6276805080984148,0.3723194919035042
36.78325553712904,-0.10992877391762804,0.287224748200081,0.6278117605099773,0.3721882394919427
36.7881893554924,-0.10039832906301674,0.3011150130316056,0.6276835504862217,0.3723164495156987
36.79312317385577,-0.11777388331636204,0.3184677667110355,0.6274541212164696,0.3725458787854511
36.79805699221914,-0.10749382212464369,0.32678754597172954,0.6277960932849989,0.37220390671692166
36.8029908105825,-0.119740966171961,0.3343822149482012,0.6278660677485446,0.37213393225337604
36.80792462894586,-0.10341970060164635,0.3418808628083888,0.6280797020583583,0.37192029794356257
36.812858447309225,-0.11369310129270975,0.33708151663882874,0.6282697310216071,0.37173026898031325
36.817792265672594,-0.09717898768039923,0.3306802024774417,0.6285158654374239,0.37148413456449547
36.82272608403596,-0.1107098667211511,0.32918519529831536,0.6285206364624442,0.3714793635394755
36.827659902399326,-0.09444894753499247,0.32720252825002427,0.6287496729914104,0.37125032701050814
36.832593720762695,-0.1096407318349619,0.32044313352717024,0.6289652273304371,0.37103477267148294
36.83752753912606,-0.09626555335927595,0.31872271604418173,0.6288306762887854,0.37116932371313716
36.84246135748943,-0.1108723634783972,0.3138854706595449,0.6288096362384432,0.37119036376348175
36.847395175852796,-0.09512375486586232,0.3207726832941466,0.6287868838910609,0.3712131161108665
36.85232899421616,-0.11302982268694647,0.3322611014575427,0.629123236242827,0.37087676375910156
36.85726281257953,-0.0950697487471513,0.34428806558872915,0.6294826943459134,0.3705173056560172
36.86219663094289,-0.11180790355189725,0.35830655132177797,0.629269051768153,0.3707309482337795
36.86713044930626,-0.09571224447186306,0.3622160498780068,0.629491341647415,0.37050865835451785
36.87206426766962,-0.11381858441778898,0.36616909999073494,0.6293580764961975,0.37064192350573627
36.876998086032984,-0.10048708185809158,0.3747174470483602,0.6291843590899695,0.3708156409119646
36.88193190439635,-0.11594998847446883,0.38943363557132527,0.6286615226553341,0.37133847734660036
36.886865722759715,-0.10181915366573033,0.4016378307686452,0.6283490034302529,0.3716509965716815
36.891799541123085,-0.11529224224332413,0.4045082483060466,0.6285460407812699,0.37145395922066404
36.896733359486454,-0.10018780105724195,0.4026301039459249,0.6286240023963761,0.37137599760555773
36.901667177849816,-0.11364078524626571,0.40278661689378,0.6286237079797702,0.3713762920221629
36.906600996213186,-0.098288656608867,0.4019467644225182,0.6285971232330128,0.37140287676891937
36.91153481457655,-0.1116132263235979,0.3932548796116332,0.6285464235565881,0.371453576445343
36.91646863293992,-0.09727533919095308,0.3781399008253538,0.6285306600256918,0.3714693399762399
36.92140245130329,-0.11217204397678307,0.37332982112771995,0.6281698254838683,0.37183017451806516
36.92633626966665,-0.09659594787226929,0.37322243409704325,0.6282679996394106,0.3717320003625245
36.93127008803002,-0.11193974973991487,0.37439158291584124,0.6281241570063649,0.37187584299557086
36.936203906393374,-0.09601816176901191,0.37926228457901756,0.6281196830591109,0.3718803169428257
36.94113772475674,-0.11169018259221415,0.38554489693195704,0.6281787502082397,0.37182124979369846
36.94607154312011,-0.09568367220935171,0.3852597673338986,0.6286127118331196,0.3713872881688194
36.951005361483475,-0.11035276119873587,0.3836991090197902,0.6285214494645329,0.37147855053740736
36.955939179846844,-0.09397772971170668,0.38917631640869166,0.6281901860309339,0.3718098139710071
36.960872998210206,-0.10933562041959215,0.38781194891389253,0.6282153333999323,0.37178466660200926
36.965806816573576,-0.09562385674771942,0.3750273661868264,0.6285032998630417,0.3714967001389003
36.970740634936945,-0.11063337476270785,0.36169060797451913,0.6283400015147298,0.37165999848721254
36.97567445330031,-0.09301768504871219,0.35570697797053924,0.6285249457224107,0.3714750542795319
36.98060827166368,-0.1073764469131593,0.3442021625100935,0.6286020044533056,0.37139799554863673
36.98554209002704,-0.09044768405046633,0.33955115853287476,0.6287344946499621,0.37126550535198044
36.99047590839041,-0.10538530124589095,0.34188827297621854,0.6287609003479971,0.37123909965394586
36.99540972675378,-0.08853704448133211,0.3441520825904101,0.6287935059910513,0.371206494010892
37.00034354511713,-0.10531326143894638,0.34224271732315836,0.6287958927755105,0.3712041072264338
37.0052773634805,-0.08849034046952464,0.33702426542981173,0.6292172408567969,0.37078275914514747
37.010211181843864,-0.10589485484990849,0.3384766504563305,0.6291987371337113,0.37080126286823367
37.015145000207234,-0.08765165543351276,0.33393414761139795,0.6290610324356901,0.3709389675662549
37.0200788185706,-0.10352740486686793,0.32695124573473644,0.6290869311005406,0.37091306890140474
37.025012636933965,-0.08466870585625391,0.32203879332447305,0.629582024091443,0.37041797591050246
37.029946455297335,-0.10168830778744228,0.3274350115698131,0.6294536176959555,0.3705463823059904
37.0348802736607,-0.08317217842122425,0.3322601356717672,0.6295640623940582,0.3704359376078879
37.039814092024066,-0.09985335099671294,0.33622474856422735,0.6298626506104504,0.3701373493914965
37.044747910387436,-0.08241596140569107,0.33771093469912555,0.6298565389011036,0.3701434611008436
37.0496817287508,-0.10005183683974721,0.331718515543562,0.6297235094280571,0.37027649057389106
37.05461554711417,-0.08581260337276879,0.32554453859544386,0.62974247875697,0.370257521244979
37.05954936547752,-0.10371708428641156,0.32606201094418025,0.6298621285038459,0.3701378714981041
37.06448318384089,-0.08878361297746312,0.3310620981921523,0.6299731799580114,0.3700268200439399
37.06941700220426,-0.10660836106130972,0.32463649733852806,0.6300086424453845,0.3699913575565678
37.07435082056762,-0.08953173649663804,0.33127053846421234,0.6299280390998644,0.3700719609020892
37.07928463893099,-0.10399377187261205,0.34501279716489036,0.6295309606358339,0.37046903936612097
37.084218457294355,-0.08542913288581548,0.34693704961624205,0.6295100661682664,0.3704899338336902
37.089152275657725,-0.10015564198407295,0.34659952173641284,0.6294279693416134,0.37057203066034367
37.094086094021094,-0.08102866053462827,0.3493864535010998,0.6296410394509576,0.37035896055099804
37.099019912384456,-0.09760726313151814,0.3535394792004412,0.6295045000683732,0.3704954999335811
37.103953730747826,-0.07942726899001191,0.3509635395102309,0.6296482909023186,0.37035170909963605
37.10888754911119,-0.09539556813043491,0.3471287494870815,0.6301857054123843,0.3698142945895696
37.11382136747456,-0.0775936240627074,0.3474676721308893,0.6300785359139845,0.36992146408796883
37.11875518583793,-0.09618882585197337,0.34985199743902073,0.6301006472839038,0.36989935271804986
37.12368900420128,-0.0800267482165819,0.3500554404699953,0.6301556350291867,0.3698443649727671
37.12862282256465,-0.1008518958162147,0.3427762208042911,0.6299356079909297,0.3700643920110248
37.13355664092801,-0.08685033441957325,0.33816994550207796,0.6298395620766533,0.3701604379253019
37.13849045929138,-0.10553447003068542,0.34039290744551515,0.6299146488806813,0.3700853511212744
37.14342427765475,-0.0858392835105814,0.3468041306794127,0.6294944530251412,0.3705055469768165
37.148358096018114,-0.10233097379776343,0.3407941370939531,0.6294068596929584,0.370593140309001
37.153291914381484,-0.0864388501953404,0.34483179155149885,0.6293569604839544,0.3706430395180071
37.158225732744846,-0.10378978474246557,0.34977750946588154,0.6295631924751447,0.3704368075268187
37.163159551108215,-0.08570939104829982,0.35069039465024504,0.6291482652988847,0.3708517347030811
37.168093369471585,-0.10631470978841634,0.36241264243479504,0.628855956118868,0.3711440438831003
37.17302718783495,-0.08752423815430457,0.3733343455335742,0.6287215058105609,0.3712784941914085
37.177961006198316,-0.10180692693476995,0.3764917583962648,0.6286812649760515,0.3713187350259172
37.18289482456168,-0.07899203486983689,0.37674545767982,0.6285064134341621,0.371493586567806
37.18782864292504,-0.09861501052911154,0.3792910311003124,0.628147024052138,0.3718529759498294
37.1927624612884,-0.08000751047271995,0.37548716373184005,0.6282376056386111,0.3717623943633558
37.19769627965177,-0.09497755257175357,0.3660921088806781,0.6282483810213573,0.37175161898060965
37.20263009801514,-0.07652232613964977,0.36644538871715077,0.628110397060912,0.3718896029410551
37.207563916378504,-0.10049405887318429,0.3656781531973248,0.6280666964721956,0.3719333035297718
37.21249773474187,-0.08152719614337421,0.3671348104158055,0.6277283628318504,0.37227163717011696
37.217431553105236,-0.1064529200647158,0.3590544272703984,0.6277517646618037,0.3722482353401647
37.222365371468605,-0.08389347560298578,0.35581751647797266,0.6278162050441836,0.3721837949577851
37.227299189831975,-0.10579372154111043,0.3494027786251949,0.6274566928206279,0.3725433071813417
37.23223300819534,-0.08513416323575757,0.35012955034367726,0.6271447135892548,0.37285528641271526
37.237166826558706,-0.10750555530680955,0.3561320619269117,0.6267635841090413,0.3732364158929296
37.24210064492207,-0.08440932227331104,0.3686414574216421,0.6269567077183065,0.3730432922836654
37.24703446328544,-0.10224406800216172,0.3728248853333875,0.6268277113828442,0.3731722886191258
37.2519682816488,-0.08324427416608067,0.3654920933478891,0.6266706252544961,0.3733293747474712
37.25690210001216,-0.10058564673427332,0.3593657319965437,0.6266852572996487,0.37331474270231574
37.26183591837553,-0.08311579039064462,0.3490636451299542,0.626297915548926,0.3737020844530393
37.266769736738894,-0.1004356177410534,0.33229122465811395,0.6264831898126176,0.3735168101893481
37.27170355510226,-0.07522694826817772,0.31087409553812406,0.6265779791710486,0.3734220208309181
37.27663737346563,-0.09884139218864611,0.28960866260910867,0.6266028369078115,0.37339716309415594
37.281571191828995,-0.07896286707544477,0.274397694632229,0.62674421428942,0.37325578571254836
37.286505010192364,-0.10972199874433991,0.266595218118302,0.6271092453803258,0.3728907546216424
37.29143882855573,-0.08404768725142164,0.2577262991530851,0.626809764324933,0.3731902356770353
37.296372646919096,-0.1026800997503385,0.2581332329117039,0.6265248227707825,0.3734751772311858
37.301306465282465,-0.07654497492914081,0.26765764866013625,0.6263804348676161,0.3736195651343518
37.30624028364583,-0.10130870161939753,0.2792753525459435,0.6266249456953612,0.3733750543066064
37.31117410200919,-0.07869760708585721,0.28722602189974217,0.6266455648618028,0.37335443514016364
37.31610792037255,-0.10446517560711706,0.30112701666236746,0.6266794179437616,0.37332058205820395
37.32104173873592,-0.08585308200608574,0.3174440067013338,0.6267215998820101,0.3732784001199554
37.32597555709929,-0.11206730296177714,0.32571811361612113,0.6265965453919367,0.37340345461002916
37.33090937546265,-0.08737700737332248,0.3303230846371114,0.6266089465313052,0.3733910534706604
37.33584319382602,-0.1005804967434578,0.33207633222299365,0.6268114627845754,0.3731885372173918
37.340777012189385,-0.07795883177336846,0.334117214139754,0.6268461396471904,0.37315386035477827
37.345710830552754,-0.10154688878668708,0.333071917400257,0.6265447303166614,0.3734552696853079
37.35064464891612,-0.08796079024313774,0.32886585600469637,0.6268325973729013,0.3731674026290673
37.355578467279486,-0.10717304441696017,0.33253343442040906,0.626416229571281,0.3735837704306878
37.360512285642855,-0.08767675399088252,0.3382553595492134,0.6268787022079557,0.37312129779401265
37.36544610400622,-0.1079293674870149,0.34520083860806167,0.6271280107798373,0.37287198922212944
37.37037992236959,-0.08154953055928055,0.3528666565437254,0.6273647635238426,0.3726352364781264
37.37531374073295,-0.0999977290261645,0.3583160827515438,0.6272013816626564,0.3727986183393156
37.38024755909631,-0.08016661051158533,0.3656495877784229,0.6270391856793002,0.37296081432267564
37.38518137745968,-0.10505586229488259,0.3596075086983444,0.6270507315535176,0.37294926844846105
37.39011519582304,-0.08539224920313515,0.351917739682984,0.6271567899556552,0.37284321004632615
37.39504901418641,-0.10918176845391424,0.34940007732353723,0.6269483086476874,0.37305169135429667
37.39998283254978,-0.093354201024622,0.3451800394533365,0.6271012941286674,0.37289870587331836
37.404916650913144,-0.10825622094613667,0.3420723669427473,0.6269742449906449,0.37302575501134255
37.40985046927651,-0.08278062712114354,0.3351008286752915,0.6271562783837203,0.37284372161826856
37.414784287639876,-0.10375225323790552,0.33408423623192035,0.6269523174874282,0.37304768251456194
37.419718106003245,-0.09146138813205326,0.3321548934007909,0.6271193717162956,0.3728806282856958
37.424651924366614,-0.1118461184140558,0.3316892990295207,0.6271422125526531,0.3728577874493391
37.42958574272998,-0.08972117247149586,0.3244788564223495,0.6270950894954067,0.37290491050658653
37.434519561093346,-0.10591617825633115,0.31059083653720376,0.6268679987623589,0.37313200123963486
37.4394533794567,-0.07905409907054194,0.2954285947725007,0.6264924672766855,0.37350753272530823
37.44438719782007,-0.10646912069182803,0.2957789911821308,0.6265945900103655,0.3734054099916285
37.44932101618344,-0.09696397758818563,0.2967420044623071,0.6267239836823425,0.3732760163196509
37.4542548345468,-0.11363752235378982,0.3042971394496021,0.6267611951125756,0.3732388048894169
37.45918865291017,-0.0894927952497565,0.31001494073532965,0.6269814619886798,0.37301853801331286
37.464122471273534,-0.10652582969901114,0.2997296785093436,0.6269363265978423,0.37306367340414903
37.4690562896369,-0.07879911141097587,0.29403398276848347,0.6261307819311736,0.3738692180708166
37.47399010800027,-0.10965051675501387,0.3014405069460962,0.6263668041711178,0.3736331958308702
37.478923926363635,-0.09155185242562616,0.3124306974501585,0.6263481109422555,0.3736518890597307
37.483857744727004,-0.11276888116136248,0.31537131050405703,0.6264557113883962,0.37354428861358935
37.488791563090366,-0.0802137749167442,0.307062024667926,0.6264384692690816,0.37356153073290244
37.493725381453736,-0.10381336495056388,0.3058677682042275,0.6260949566443473,0.3739050433576353
37.498659199817105,-0.08496351630637383,0.3000165782513497,0.6264707058776999,0.3735292941242811
37.50359301818046,-0.1101072425233596,0.3036740865413409,0.6268097045921796,0.3731902954097994
37.50852683654383,-0.0860400145850597,0.3128083560323905,0.6273931410342712,0.37260685896770585
37.51346065490719,-0.10790348826916973,0.3264965696457527,0.6275977029745168,0.37240229702745886
37.51839447327056,-0.08442441269784354,0.341188678859829,0.6273805621833659,0.37261943781860846
37.52332829163393,-0.1074155212771305,0.3512466562242082,0.6271860118756297,0.3728139881263432
37.52826210999729,-0.08147269527364019,0.35377561977231553,0.6273716629848738,0.3726283370170973
37.53319592836066,-0.11182968651091536,0.35004927182815493,0.6271805588653975,0.37281944113657217
37.538129746724024,-0.09208994255290116,0.3447410856059423,0.6275559439644762,0.3724440560374917
37.543063565087394,-0.10578817278694305,0.341150964780131,0.6277589642004839,0.37224103580148354
37.54799738345076,-0.06350079572843487,0.34364510171251955,0.6278579233802436,0.3721420766217236
37.552931201814125,-0.10385019400927925,0.3399267602666882,0.6279389733519821,0.372061026649984
37.557865020177495,-0.09007896562775568,0.34088970046074957,0.6279315446358688,0.372068455366097
37.56279883854085,-0.1089790453904923,0.3454614577598126,0.6281068514810971,0.37189314852086885
37.56773265690422,-0.08419078479008142,0.3525175013637922,0.6280247826146585,0.37197521738730777
37.57266647526759,-0.10658961269276031,0.3597147659607569,0.627742406266934,0.3722575937350329
37.57760029363095,-0.07759935446066976,0.3687314363933889,0.627989558980798,0.37201044102116937
37.58253411199432,-0.11158257708431776,0.37525641894276857,0.6279462287434033,0.3720537712585654
37.58746793035768,-0.09073682057429994,0.3773156934764995,0.6277383693242329,0.3722616306777374
37.59240174872105,-0.10930986553099974,0.38034123027722855,0.6275886603404657,0.3724113396615061
37.59733556708442,-0.07087648401120487,0.3858759594295033,0.6274119426412976,0.3725880573606756
37.602269385447784,-0.09740287443024961,0.38981799145963775,0.6275662497319474,0.37243375027002756
37.60720320381115,-0.06974572523694972,0.3904121925314948,0.627626941857132,0.37237305814484517
37.612137022174515,-0.11180276317194902,0.3832786058177936,0.628139039098791,0.37186096090318876
37.617070840537885,-0.08082131777314125,0.37283156455630617,0.6283486338356947,0.3716513661662879
37.622004658901254,-0.1041963592888417,0.35426597538910476,0.6283455611280873,0.37165443887389915
37.62693847726461,-0.08100891835303528,0.3386415213382103,0.6280537052805876,0.37194629472140206
37.63187229562798,-0.10480646792790994,0.32874086717946427,0.6281188062787487,0.3718811937232445
37.63680611399134,-0.07815931486261489,0.32644755321531327,0.6276888253501528,0.37231117465184005
37.64173993235471,-0.1002212215700835,0.3190019194699628,0.6275216870566218,0.37247831294536937
37.64667375071808,-0.07281565796770219,0.3048801142092656,0.6273631515991711,0.3726368484028211
37.65160756908144,-0.10320453051077351,0.3066090632763076,0.627761981168297,0.3722380188336949
37.65654138744481,-0.07832408633069346,0.3112508777263415,0.6275096368202355,0.3724903631817566
37.66147520580817,-0.1051274240147816,0.3206559383491732,0.6279415057281417,0.372058494273852
37.66640902417154,-0.07422842109687063,0.32353556822311574,0.6277117240165317,0.3722882759854634
37.67134284253491,-0.10354910044616655,0.33044892971395656,0.6275309001650602,0.37246909983693643
37.676276660898274,-0.08237287597309444,0.33911686051864764,0.627522496463087,0.3724775035389091
37.681210479261644,-0.1102632254647777,0.34285115657454496,0.6274314820291869,0.37256851797280904
37.686144297625006,-0.0759616576855786,0.3307481237795193,0.6274202029408614,0.3725797970611343
37.69107811598837,-0.10576253091562376,0.3147039870173956,0.6276728752229447,0.3723271247790498
37.69601193435174,-0.08035863895437856,0.31236143183227844,0.6275676182360085,0.3724323817659858
37.7009457527151,-0.1103097060541625,0.30899753807606084,0.6277825906413524,0.37221740936064085
37.70587957107847,-0.0761622348799094,0.3055057360426224,0.6274435862541476,0.3725564137478453
37.71081338944183,-0.10530954683277743,0.3069269847148398,0.6271166777447609,0.37288332225723314
37.7157472078052,-0.07253369805787725,0.31065800335451377,0.626781348417582,0.3732186515844116
37.72068102616857,-0.10110457086730712,0.3169572542743223,0.6268452385682481,0.37315476143374615
37.72561484453193,-0.0732785168856549,0.317027887814552,0.6265408521043613,0.3734591478976336
37.7305486628953,-0.10870023249465682,0.3151214189105144,0.6264432767518899,0.37355672325010564
37.735482481258664,-0.07788211775964696,0.3112769930561581,0.6263689143249516,0.37363108567704495
37.740416299622034,-0.10573121256945128,0.3132605204639648,0.6266978431197905,0.37330215688220625
37.7453501179854,-0.07510685202336793,0.32468201683569176,0.6264407635701885,0.37355923643180844
37.750283936348765,-0.10828210324861218,0.32741123821098933,0.6264512005681164,0.37354879943387737
37.75521775471213,-0.07601237033735712,0.318768732749885,0.6265122947649885,0.3734877052370027
37.76015157307549,-0.10841252929169451,0.30987158646763885,0.6261186035146433,0.37388139648734753
37.76508539143886,-0.0751402221981627,0.3028534458375162,0.6261022723722206,0.3738977276297711
37.77001920980223,-0.10938723763898046,0.3046819227704726,0.6260593218672669,0.3739406781347256
37.77495302816559,-0.07894549418345174,0.2977611419440542,0.6260850158963207,0.3739149841056728
37.77988684652896,-0.11352719260344031,0.28933380061194247,0.6263390086408229,0.37366099136117087
37.78482066489232,-0.07917242547436133,0.27676027838955575,0.6267348271656804,0.37326517283631416
37.78975448325569,-0.10906335709576467,0.2655675789644577,0.6266452283454701,0.37335477165652475
37.79468830161906,-0.07454165004278918,0.2641962029349338,0.6267112290448226,0.3732887709571727
37.79962211998242,-0.10807411529712571,0.2660028903698313,0.6262198653538456,0.3737801346481494
37.80455593834579,-0.06804414267492281,0.27289480709976716,0.6263795380628225,0.3736204619391728
37.809489756709155,-0.10153130585975928,0.28301222663411046,0.6262993362655652,0.37370066373643007
37.81442357507252,-0.0692618781938269,0.29488085917791496,0.6262898287253513,0.3737101712766436
37.81935739343589,-0.10567701653526455,0.3151693224206551,0.6258720441825606,0.3741279558194336
37.82429121179925,-0.07576131054336938,0.3400416569506099,0.6257105545769754,0.3742894454250182
37.82922503016262,-0.1127868935487878,0.3648664266435692,0.6259422918201265,0.374057708181866
37.83415884852598,-0.0758347295341418,0.3734026111048532,0.6256446843343813,0.37435531566761393
37.83909266688935,-0.10757851610062183,0.3776141456876511,0.6255879214615349,0.3744120785404628
37.84402648525272,-0.0692158231650752,0.3837702218605194,0.6256708876207903,0.37432911238120975
37.84896030361608,-0.10306090008946116,0.38098100895229725,0.6256027524499952,0.3743972475520069
37.85389412197945,-0.06524982863277823,0.37900215230117423,0.6258224865345638,0.3741775134674398
37.85882794034281,-0.09930359874685879,0.38230808101289226,0.6258729521289323,0.37412704787307305
37.86376175870618,-0.06429408574062741,0.38913017837649827,0.6262073409286028,0.3737926590734045
37.86869557706955,-0.09952198255544818,0.3961219893301511,0.6260455781293982,0.37395442187260974
37.873629395432914,-0.06842894253907658,0.39365894685031494,0.6261707801702444,0.37382921983176387
37.878563213796276,-0.10220293209253799,0.38314352260083384,0.6260628861611375,0.37393711384087136
37.88349703215964,-0.06769702947875356,0.36943078755863323,0.6259131176419612,0.3740868823600478
37.88843085052301,-0.10116742494729944,0.3582356218736738,0.6261202691819211,0.3738797308200871
37.89336466888638,-0.06806201580560332,0.345817851963776,0.6260043754656851,0.3739956245363232
37.89829848724974,-0.1006017449239753,0.3448853336787201,0.6264147282174395,0.3735852717845683
37.90323230561311,-0.06694004463994346,0.35179811218904583,0.6259984985956359,0.3740015014063711
37.90816612397647,-0.1013788939631608,0.35954188221637695,0.6259353709755396,0.3740646290264664
37.91309994233984,-0.06714973525367643,0.35848188504731754,0.6257811140775961,0.3742188859244088
37.91803376070321,-0.1000953024118829,0.3550988107292845,0.6256606325720465,0.3743393674299599
37.92296757906657,-0.0670556485289368,0.34496671067958107,0.6250332419177262,0.3749667580842817
37.92790139742994,-0.09979024071500488,0.3399195869231352,0.6245894678830005,0.37541053211900893
37.932835215793304,-0.06787829480645137,0.33593753618994404,0.6247009388746362,0.3752990611273742
37.93776903415667,-0.10200060784033813,0.342238275320504,0.6244391175838752,0.37556088241813673
37.942702852520036,-0.06929560088123216,0.33686804988336244,0.6242563662335725,0.37574363376844006
37.9476366708834,-0.10360614527089698,0.3238770301171868,0.624206695909448,0.375793304092566
37.95257048924677,-0.06899842217735788,0.3168176603505146,0.6242330507022108,0.37576694929980375
37.95750430761013,-0.10202714005301816,0.3138127169462213,0.6242973651690586,0.37570263483295663
37.9624381259735,-0.06916051370524938,0.31731178632190365,0.624517260153469,0.37548273984854647
37.96737194433687,-0.10193061257886249,0.313981612722886,0.625051475031269,0.37494852497074754
37.97230576270023,-0.06814246914676765,0.32002964577899057,0.6252673652765711,0.3747326347254459
37.9772395810636,-0.10233585217431324,0.3386659075817196,0.6255862242116375,0.3744137757903792
37.98217339942696,-0.06749895760248649,0.3474490030106764,0.6260256262440573,0.3739743737579597
37.98710721779033,-0.10037442027108437,0.35543225909774195,0.6261469918389833,0.3738530081630338
37.9920410361537,-0.06599667073892922,0.3593332137866422,0.6264331271362428,0.37356687286577495
37.99697485451706,-0.10008428271926693,0.3684316977338644,0.6264091147673001,0.3735908852347179
38.00190867288043,-0.06761311953681451,0.3703878945704513,0.6266275449560887,0.37337245504592986
38.00684249124379,-0.09991074965896007,0.3687834714191457,0.6265038630436626,0.3734961369583566
38.01177630960716,-0.06706729128915784,0.3655077094171251,0.6265777493589227,0.3734222506430968
38.016710127970526,-0.09955077493777793,0.36110337447089674,0.6265836628325392,0.3734163371694803
38.02164394633389,-0.06567447674605392,0.35139831566954777,0.6261635901974505,0.37383640980456895
38.02657776469726,-0.10033158148922809,0.3592037789483529,0.6265005625164052,0.3734994374856147
38.03151158306062,-0.06808847214410328,0.3675018522135,0.6265728537697636,0.3734271462322567
38.03644540142399,-0.10279725704662622,0.3721687747340869,0.6266222876508057,0.37337771235121503
38.04137921978736,-0.06975092905299944,0.371598930309397,0.6268301422892862,0.37316985771273514
38.04631303815072,-0.10349530189094974,0.36833106247538694,0.6268545251819778,0.3731454748200443
38.05124685651409,-0.07029234378940624,0.36530222835223236,0.6267725347222656,0.37322746527975725
38.05618067487745,-0.10367226342422767,0.3512032227720548,0.6268338522515198,0.37316614775050394
38.06111449324082,-0.07056546471789234,0.33712418847134756,0.6270894381125546,0.37291056188947025
38.06604831160419,-0.1054309942653706,0.3236212952800328,0.6271352527184224,0.3728647472836035
38.07098212996755,-0.07022087750924057,0.3129851619430903,0.6270063896921696,0.3729936103098577
38.075915948330916,-0.10475993077147079,0.3118381164697617,0.6269188254033203,0.3730811745987081
38.08084976669428,-0.06946981539504878,0.31763685457830343,0.6272196869448101,0.37278031305722026
38.08578358505765,-0.10364131341392346,0.32393035949291904,0.6271077583600929,0.37289224164193874
38.09071740342102,-0.06865899594523457,0.32675405271572017,0.6268940049600883,0.37310599504194264
38.09565122178438,-0.10258408330688877,0.32972624897185027,0.6268358874781192,0.37316411252391046
38.10058504014775,-0.06875856004105292,0.32388651558703685,0.6267835053298555,0.3732164946721737
38.10551885851111,-0.10253627948173664,0.3187117955138229,0.6267703433913168,0.3732296566107119
38.11045267687448,-0.06489797307987238,0.31771928538517535,0.6265337773606082,0.3734662226414202
38.11538649523785,-0.10144798950230413,0.31456551114820913,0.626574491304708,0.3734255086973202
38.12032031360121,-0.06847982865050495,0.31267585013429455,0.6261182824765562,0.37388171752547145
38.12525413196458,-0.10241191244712702,0.31820077143418457,0.6260122327203256,0.3739877672817027
38.13018795032794,-0.06789992163970669,0.3284193215266601,0.6260700783782631,0.373929921623766
38.135121768691306,-0.10007178645255883,0.33562152602789447,0.6262275456578102,0.37377245434421996
38.140055587054675,-0.06497872908523306,0.3457233842176184,0.6262771964132058,0.37372280358882526
38.14498940541804,-0.10103687602283147,0.3475504495899153,0.6262538005434866,0.3737461994585465
38.14992322378141,-0.06972338497011946,0.35117380446656865,0.6261076247056699,0.37389237529636454
38.15485704214477,-0.1049920305534102,0.3533427562576719,0.6260813236511733,0.37391867635086357
38.15979086050814,-0.0747242896917537,0.3386496336497205,0.6260319281645271,0.37396807183751174
38.16472467887151,-0.1101402500959434,0.32840076885984415,0.6257429732151756,0.3742570267868653
38.16965849723487,-0.07711007188766923,0.3229844679313318,0.6257305312911423,0.3742694687109012
38.17459231559824,-0.11005446902422035,0.318736314296127,0.6256476189854654,0.37435238101657825
38.1795261339616,-0.07408016070446499,0.3201108836877906,0.6254576925127698,0.37454230748927314
38.18445995232497,-0.1099512356550866,0.3193953433968364,0.625079352733065,0.3749206472689775
38.18939377068834,-0.07060798918865197,0.3168677055867142,0.6250839566091801,0.37491604339286183
38.194327589051696,-0.10383862212562132,0.31974804147633207,0.6253809736986902,0.37461902630335125
38.199261407415065,-0.06670990973627458,0.3247573122456027,0.6254500246048121,0.37454997539722923
38.20419522577843,-0.10102273016353733,0.3250306145565531,0.6257677460352015,0.3742322539668402
38.2091290441418,-0.06466099812390988,0.3280013273689161,0.6256763226505191,0.374323677351523
38.214062862505166,-0.10215280962269023,0.3318332230540583,0.6256003101031323,0.3743996898989101
38.21899668086853,-0.0634170771169325,0.3240596050116416,0.6254202611215881,0.37457973888045515
38.2239304992319,-0.09514113932993236,0.3166496951947947,0.6249116198177829,0.3750883801842608
38.22886431759526,-0.06021028303593776,0.31093235586836665,0.6247496320881194,0.37525036791392524
38.23379813595863,-0.10037336285849617,0.3137914139212308,0.6248202828772782,0.3751797171247674
38.238731954322,-0.0688453714967226,0.31349565303153787,0.6246199850815909,0.37538001492045525
38.24366577268536,-0.09846445709112811,0.30460943195796536,0.6244589922989383,0.37554100770310805
38.24859959104873,-0.06486836842177751,0.2989111133212101,0.6242495959858019,0.375750404016242
38.25353340941209,-0.09550709900211327,0.2929268126072901,0.6238984691446255,0.376101530857415
38.258467227775455,-0.06601770776204025,0.2866302063708078,0.6240829488643369,0.375917051137702
38.263401046138824,-0.09850936386866162,0.2855752917662388,0.6241713731852498,0.37582862681679025
38.26833486450219,-0.07477004867449692,0.2905947291869698,0.6241948462273641,0.37580515377467655
38.273268682865556,-0.09706458546775071,0.29136875514874866,0.6235191093655463,0.3764808906364951
38.27820250122892,-0.06934190431430942,0.29340787395075013,0.6233379473039914,0.376662052698051
38.28313631959229,-0.09344652227805478,0.3016190786350935,0.6234208961235747,0.37657910387846827
38.28807013795566,-0.06740580720440552,0.31513412375704897,0.6232235302162125,0.37677646978583085
38.29300395631902,-0.09333024607828337,0.33178443228346177,0.6231154014034909,0.37688459859855283
38.29793777468239,-0.07077101666456205,0.3482959707806261,0.6232675116481787,0.37673248835386436
38.30287159304575,-0.09091218988772615,0.35367490439682997,0.6231559798016305,0.37684402020041247
38.30780541140912,-0.06995551368828366,0.3539005086593469,0.6228347318800842,0.37716526812195794
38.31273922977249,-0.09290383778086266,0.3517009224349376,0.6230235322400897,0.3769764677619516
38.31767304813585,-0.06368950393757022,0.35599351463331713,0.6231922376722331,0.3768077623298076
38.322606866499214,-0.0925899771615865,0.36246869875629045,0.6228673605522119,0.37713263944982905
38.327540684862576,-0.06890946936257693,0.35816703391486804,0.6227715484308782,0.3772284515711624
38.332474503225946,-0.0892562659324151,0.3500376822590676,0.6229192598452865,0.3770807401567551
38.337408321589315,-0.06491068596693048,0.3453882854744127,0.6231641918123454,0.37683580818969814
38.34234213995268,-0.08552744907598486,0.3427161029670709,0.6233640574117629,0.376635942590282
38.34727595831605,-0.06261495915972314,0.3377343607341089,0.6232802255769646,0.3767197744250803
38.35220977667941,-0.08934425453787007,0.3284429740672761,0.6236690486438075,0.3763309513582375
38.35714359504278,-0.06630225618373377,0.32181477798081587,0.6233089579594473,0.3766910420425985
38.36207741340614,-0.09375055947092199,0.3204355954106221,0.6234984131056319,0.37650158689641344
38.36701123176951,-0.06193704598704917,0.31852130861284156,0.6236994107096986,0.37630058929234494
38.37194505013288,-0.08529455603533741,0.3124366378508747,0.6239953407437656,0.37600465925828147
38.37687886849624,-0.05458073289950077,0.30561340051446617,0.6240748927300365,0.3759251072720147
38.381812686859604,-0.08661465097038262,0.30894619024520464,0.6240699145911676,0.37593008541088724
38.386746505222966,-0.06146839588962783,0.32136768332486015,0.6239413213259156,0.37605867867614207
38.391680323586336,-0.09316891009365286,0.3323344686167428,0.6239015904766642,0.3760984095253962
38.396614141949705,-0.06451746402463016,0.3314885985110272,0.6236647812644703,0.3763352187375925
38.40154796031307,-0.08261586386532524,0.3245987388611553,0.6234879478577459,0.37651205214431926
38.40648177867644,-0.04943842315837276,0.31732330148323934,0.6239008663010115,0.376099133701055
38.4114155970398,-0.08413536986574231,0.303327069234874,0.6239977817251166,0.37600221827695113
38.41634941540317,-0.0627647514173971,0.2861296735882359,0.6236402779613583,0.37635972204071033
38.42128323376654,-0.08898233311409448,0.29432261307574714,0.6238658635174936,0.37613413648457644
38.4262170521299,-0.06632812479392046,0.30423967420228026,0.6237510612197987,0.37624893878227267
38.43115087049327,-0.08245621394513504,0.3143859921398071,0.6235068744496202,0.37649312555245146
38.43608468885663,-0.05738438045299503,0.3223074008991017,0.6235130556743436,0.3764869443277287
38.44101850722,-0.08576205418039066,0.32819625739754554,0.623639163578743,0.3763608364233299
38.44595232558336,-0.06424438028369446,0.3352265234439028,0.6237173128018312,0.3762826872002411
38.450886143946725,-0.08688588840226633,0.3429145781067389,0.6234569739529295,0.37654302604914214
38.455819962310095,-0.056311183832345006,0.3568196712980948,0.6232296411920364,0.3767703588100346
38.46075378067346,-0.07941658269476211,0.3683369832666047,0.623086106017404,0.37691389398466657
38.465687599036826,-0.060128903260750904,0.37542161496712195,0.6227449407085667,0.3772550592935029
38.470621417400196,-0.07964138660033566,0.37527516987766135,0.6231135476572378,0.3768864523448297
38.47555523576356,-0.06577004521270306,0.36576298571792093,0.6232616654739531,0.3767383345281129
38.48048905412693,-0.0868994247751734,0.3471288699584843,0.6234826051320772,0.37651739486998786
38.48542287249029,-0.06388432807547906,0.33523618421540624,0.6235845751886175,0.3764154248134457
38.49035669085366,-0.07537209747588378,0.3299934422510089,0.624187535413016,0.3758124645890455
38.49529050921703,-0.0532889902311492,0.3306266895443914,0.6245803335312047,0.375419666470855
38.50022432758039,-0.08205376859089998,0.3281948121349004,0.6242527959618248,0.37574720404023304
38.50515814594376,-0.058828447046655734,0.3267673053619825,0.6243722284936596,0.3756277715083966
38.510091964307115,-0.08652660740377766,0.3295566655498346,0.6244406366654941,0.37555936333656076
38.515025782670484,-0.04534318743835443,0.3300163294026949,0.6243241349572639,0.3756758650447894
38.519959601033854,-0.07025207569409624,0.33255103420031173,0.6243084910462386,0.3756915089558132
38.524893419397216,-0.0563787835291522,0.3326116702680429,0.6244853561960461,0.3755146438060045
38.529827237760585,-0.08141061798685083,0.3337139244463503,0.6246486003724432,0.3753513996296055
38.53476105612395,-0.057527378379047825,0.34147839272897834,0.6245932150094196,0.3754067849926274
38.53969487448732,-0.077619061080097,0.3448102818342392,0.6242494823936856,0.3757505176083602
38.54462869285069,-0.04979034996553919,0.344484659565741,0.6242429142564985,0.37575708574554684
38.54956251121405,-0.07890919004607204,0.3502468098706645,0.6245216111977222,0.3754783888043225
38.55449632957742,-0.05238901888347931,0.3521066784063184,0.6243540870800008,0.3756459129220432
38.55943014794078,-0.07899971078141216,0.34750994066488955,0.6245533655652563,0.37544663443678766
38.56436396630415,-0.05342797465010214,0.3469558554005752,0.6245290508881116,0.37547094911393286
38.56929778466752,-0.0741954701551432,0.3496348418447589,0.624922627881181,0.3750773721208634
38.574231603030874,-0.05583237789265877,0.3616772824170917,0.624783914368027,0.3752160856340183
38.579165421394244,-0.07861805353224494,0.36895217584681916,0.6252126180276745,0.3747873819743721
38.584099239757606,-0.058534485144392766,0.3661124320068774,0.6251645694763447,0.3748354305257034
38.589033058120975,-0.08012783147665903,0.36366274107180985,0.6248464366600415,0.37515356334200745
38.593966876484345,-0.05192920657243166,0.36042808532050885,0.6247399696185691,0.37526003038348066
38.59890069484771,-0.07763115896160139,0.3561504736883244,0.6244745381982666,0.3755254618037855
38.603834513211076,-0.060463753326552946,0.351970340360711,0.6247349612680313,0.37526503873402217
38.60876833157444,-0.07710006882722037,0.35438797559065427,0.6243680065262244,0.375631993475832
38.61370214993781,-0.05510240264782859,0.36118553509703205,0.6240532583401595,0.37594674166189906
38.61863596830118,-0.07837446555123118,0.3643028554917289,0.6239808340411842,0.376019165960878
38.62356978666454,-0.058079957524550425,0.36147479146465655,0.6241937798531244,0.3758062201489408
38.62850360502791,-0.07152195650059197,0.3488057399349485,0.6235992161796224,0.376400783822447
38.633437423391264,-0.058294756759565844,0.33283249742007714,0.6232307987442899,0.3767692012577818
38.63837124175463,-0.08698388011143585,0.3153797586317879,0.6230660289056523,0.37693397109641785
38.643305060118,-0.06730724326078959,0.30487551270691143,0.6231421325330309,0.37685786746903865
38.648238878481365,-0.07673902456751441,0.2974185587100527,0.6227335736728372,0.37726642632923296
38.653172696844734,-0.06614816158192849,0.306415404761928,0.6228711777897638,0.377128822212306
38.6581065152081,-0.0768361877437721,0.3143268229654587,0.6226986972025897,0.37730130279948076
38.663040333571466,-0.06469853648510972,0.3230353845251189,0.6225569994581709,0.3774430005439011
38.667974151934835,-0.08244750289569694,0.3278504497047227,0.6226811110336731,0.37731888896840077
38.6729079702982,-0.06850293092060161,0.3333827909547333,0.6225497069416639,0.3774502930604106
38.67784178866157,-0.0805114323285999,0.33996580659661646,0.6226688949239683,0.377331105078106
38.68277560702493,-0.07356744350154615,0.3393369325455539,0.6227036689355979,0.37729633106647603
38.6877094253883,-0.08278462927152724,0.32943664254659166,0.6225600392834935,0.37743996071858
38.69264324375167,-0.07248195878186463,0.31983955108618994,0.6227693563088086,0.37723064369326437
38.69757706211502,-0.0821687983318278,0.3197026724754457,0.6230637601573071,0.37693623984476565
38.70251088047839,-0.07161249455900034,0.3238177130968789,0.6231476058833323,0.3768523941187402
38.707444698841755,-0.08464348941451175,0.3282078618233237,0.623276400612257,0.37672359938981587
38.712378517205124,-0.0701399766905793,0.33981748050175653,0.6231535366559763,0.3768464633460967
38.717312335568494,-0.08388643541924373,0.35397144469693825,0.6229961385144691,0.37700386148760423
38.722246153931856,-0.06027971861217938,0.3615205908516436,0.6228665918302827,0.3771334081717911
38.727179972295225,-0.0743153640640322,0.36551900320764674,0.6231400286009453,0.37685997140112937
38.73211379065859,-0.0636050414775675,0.3549670447359503,0.6231644999701988,0.37683550003187655
38.73704760902196,-0.0830017638287944,0.3516306392951046,0.6232688254262364,0.37673117457584
38.741981427385326,-0.07453026884956053,0.3552580144771889,0.6230030879398939,0.3769969120621828
38.74691524574869,-0.08148860788349178,0.3625491050321628,0.6229098667420434,0.3770901332600313
38.75184906411206,-0.06301662200986104,0.37180723994122233,0.622841243782485,0.3771587562195865
38.75678288247542,-0.07677186962559096,0.3741808397931374,0.622996506890998,0.37700349311107095
38.76171670083878,-0.06490835584818164,0.3776220437199295,0.6228517115534709,0.3771482884485989
38.76665051920215,-0.07891391671754237,0.37759108683245424,0.6225375682983618,0.3774624317037091
38.771584337565514,-0.059372654606549204,0.3687769178221988,0.6225557749229257,0.3774442250791457
38.77651815592888,-0.07618700296952294,0.3637448466423136,0.6227530267548836,0.37724697324718887
38.781451974292246,-0.06489220003953662,0.3551377342520746,0.6225105191264446,0.37748948087562817
38.786385792655615,-0.07734502108498521,0.3475433154792792,0.6228323031101246,0.37716769689194907
38.791319611018984,-0.06592880665241484,0.34121380133462137,0.6229550235988323,0.37704497640324136
38.79625342938235,-0.0810513223813674,0.3316185547569039,0.6230546723178648,0.37694532768420896
38.801187247745716,-0.0699368731423571,0.32423167317056373,0.62288325530074,0.37711674470133394
38.80612106610908,-0.08361656884853719,0.32872893366960637,0.6228910416330251,0.37710895836904923
38.81105488447245,-0.07041608341727265,0.33597223771350654,0.6232873581005396,0.37671264190153453
38.81598870283582,-0.08169001935704921,0.3289060264973474,0.6231780232895813,0.3768219767124921
38.82092252119918,-0.06524469484928094,0.31960388340779944,0.6232068975475479,0.37679310245452496
38.82585633956254,-0.07829814309879565,0.30724382221822255,0.623301850997287,0.3766981490047854
38.830790157925904,-0.06310013405172629,0.29925204552222356,0.623326561608997,0.3766734383930755
38.83572397628927,-0.08113943225275239,0.29882300123419603,0.6233305823372494,0.37666941766482576
38.84065779465264,-0.06718246356974364,0.29694750315168045,0.6232609316066463,0.37673906839543064
38.845591613016005,-0.08742937858842907,0.29540289161191174,0.6229928576398721,0.37700714236220767
38.850525431379374,-0.07597621649821064,0.2961633712539451,0.6230844889059101,0.3769155110961715
38.85545924974274,-0.09003899378514475,0.30844171339059356,0.6225999011222585,0.3774000988798247
38.860393068106106,-0.07692089667200668,0.3281884775764069,0.6226961399755525,0.3773038600265324
38.865326886469475,-0.09193609288884992,0.3368034406906995,0.6225803458142573,0.37741965418782863
38.87026070483284,-0.07740453332369629,0.3459351023666369,0.6224598474982045,0.3775401525038823
38.87519452319621,-0.09176850872731888,0.35191078993709063,0.6220529378389174,0.37794706216317037
38.88012834155957,-0.07647425815124702,0.36379519838903795,0.6220895483866827,0.37791045161540543
38.88506215992294,-0.0895837595701341,0.3726726645876502,0.6225892510301492,0.3774107489719387
38.8899959782863,-0.07142616497016861,0.3791319590565439,0.6227235125239345,0.3772764874781527
38.89492979664966,-0.0872115959228879,0.3867878786787455,0.6228826109884328,0.3771173890136544
38.89986361501303,-0.07283169229151315,0.39582014627572876,0.6227521586936358,0.37724784130845096
38.904797433376395,-0.08670573190702294,0.39462127595892554,0.6226202503830498,0.377379749619036
38.909731251739764,-0.07057036050805497,0.3939917155611672,0.6225982912779474,0.37740170872413686
38.91466507010313,-0.08630576865131317,0.38030904958170425,0.6223366798289114,0.37766332017317283
38.919598888466496,-0.07191406176408804,0.3711707876085771,0.6221031731275296,0.3778968268745565
38.924532706829865,-0.08840585706514639,0.3695722353454012,0.6218945175824224,0.3781054824196651
38.92946652519323,-0.07303126615091378,0.3611726639324415,0.6217040554114986,0.3782959445905905
38.9344003435566,-0.0887927007125504,0.35682144482627476,0.62180609444747,0.3781939055546201
38.939334161919966,-0.07480842303762042,0.3579278240867555,0.6219233834231191,0.3780766165789721
38.94426798028333,-0.09108464640938906,0.3643557238224953,0.6220072930027114,0.377992706999381
38.94920179864669,-0.07484749586078118,0.3631199042248531,0.6220873944452967,0.37791260555679657
38.95413561701005,-0.08961554344474015,0.35260468175701704,0.6220390458838727,0.3779609541182214
38.95906943537342,-0.07347030139090384,0.3416585743780861,0.6220719758261978,0.37792802417589727
38.96400325373679,-0.0888811510366387,0.3232105228831889,0.6216652182208297,0.37833478178126545
38.968937072100154,-0.07434735934967464,0.3134009530868624,0.6219163133053403,0.37808368669675585
38.97387089046352,-0.09016963593694087,0.3115593214519334,0.6218731111012604,0.3781268889008355
38.978804708826885,-0.07519639235938035,0.3114298943258664,0.6217975170781685,0.3782024829239278
38.983738527190255,-0.09041446497958142,0.31221574041317846,0.6211866524721604,0.3788133475299357
38.988672345553624,-0.07557291000435318,0.3115872518921853,0.6209988252780402,0.3790011747240569
38.993606163916986,-0.09008898323441088,0.30715926378917,0.6208398882391879,0.3791601117629092
38.998539982280356,-0.07597854545529073,0.31331814525649,0.6212435798017206,0.3787564202003765
39.00347380064372,-0.09095419603204831,0.32207459640328745,0.6212765192833385,0.37872348071875966
39.00840761900709,-0.0770858864915977,0.32497352901253285,0.6217849370602384,0.3782150629418599
39.01334143737045,-0.09300496104072442,0.3286467198763842,0.6216260184492376,0.3783739815528612
39.01827525573381,-0.07865978044008395,0.32309321970953336,0.6216825292279055,0.3783174707741934
39.02320907409718,-0.09232618437636622,0.3207498587462807,0.6214923063894229,0.3785076936126761
39.028142892460544,-0.07570571098614892,0.3374317230800268,0.6215538261300361,0.37844617387206303
39.03307671082391,-0.09025041495427724,0.3527619665999335,0.6213669962453772,0.37863300375672226
39.03801052918728,-0.07428671462552205,0.3640289036978259,0.6213399342661544,0.37866006573594563
39.042944347550645,-0.0898229212768479,0.357242375344462,0.6211870411060554,0.3788129588960451
39.047878165914014,-0.07579405155178516,0.33995629215558965,0.6214488508613757,0.37855114914072574
39.052811984277376,-0.08895672985934645,0.32476973833668543,0.6215457559053884,0.378454244096713
39.057745802640746,-0.07226579659053171,0.31189155576153704,0.6213675004500486,0.3786324995520549
39.062679621004115,-0.08699724541161652,0.3033485470483411,0.6214134329017257,0.37858656710037875
39.06761343936748,-0.07382563496404712,0.29097078197292797,0.6216271408553822,0.3783728591467231
39.07254725773085,-0.08954836663028118,0.2837171004508275,0.6217742160910064,0.3782257839111004
39.0774810760942,-0.07520366831666513,0.27938151464389216,0.6218197088919205,0.3781802911101875
39.08241489445757,-0.09041610568112776,0.2763336121515283,0.621808659190644,0.37819134081146627
39.08734871282094,-0.07529689576201297,0.27415472845383604,0.6218904188841553,0.37810958111795595
39.0922825311843,-0.09037573133296163,0.27635872938245626,0.6218703453898177,0.3781296546122922
39.09721634954767,-0.0768877533836209,0.28231258699437367,0.6216783078128718,0.37832169218923667
39.102150167911034,-0.09282422537622338,0.28852016935045005,0.6212611889587601,0.37873881104334794
39.107083986274404,-0.07778007936971341,0.2967591023280548,0.6213886472428144,0.3786113527592934
39.11201780463777,-0.08998703959201894,0.310263013938718,0.6214259819121655,0.37857401808994195
39.116951623001135,-0.07681393544777435,0.31420672917737713,0.6215072143624694,0.37849278563963745
39.121885441364505,-0.09108912948016588,0.31129659575344953,0.6218391422811591,0.3781608577209478
39.12681925972787,-0.0803439492459545,0.31155410503413755,0.6217404526124598,0.3782595473896482
39.131753078091236,-0.09318540408126073,0.3041514455954819,0.6214887806029421,0.3785112193991664
39.136686896454606,-0.08158882948803255,0.3046654995563175,0.6211927135920101,0.37880728641009925
39.14162071481796,-0.09351863056169332,0.3176178242115834,0.6212167764195735,0.37878322358253697
39.14655453318133,-0.07893083487862539,0.3265092687529682,0.621199749345612,0.3788002506565003
39.15148835154469,-0.08932163377111807,0.3258861493106213,0.6211952843598343,0.3788047156422799
39.15642216990806,-0.07810410919202436,0.3109960427610387,0.6210335185755572,0.37896648142655925
39.16135598827143,-0.09071869662075784,0.29836808077541876,0.6206756412555555,0.37932435874656306
39.16628980663479,-0.07440836277096925,0.29564517851979977,0.6205961023890453,0.3794038976130752
39.17122362499816,-0.08536482178029474,0.31147120743816104,0.6206213798545537,0.3793786201475695
39.176157443361525,-0.07583693058392937,0.3219263192225851,0.6206789961690131,0.37932100383310924
39.181091261724895,-0.08734310055178679,0.3232729805493769,0.6208104155739844,0.37918958442813716
39.186025080088264,-0.07854071519178361,0.3179844553228808,0.6204300025670991,0.3795699974350217
39.190958898451626,-0.09247825109006319,0.32170068104455757,0.6204428961175494,0.3795571038845709
39.195892716814996,-0.08149030773596318,0.3213138312189435,0.620335862639008,0.37966413736311255
39.20082653517835,-0.09129342541745718,0.323332785016433,0.620642916564881,0.379357083437239
39.20576035354172,-0.0877129990894233,0.32671528215114537,0.6203867527705451,0.37961324723157547
39.21069417190509,-0.09774912484089394,0.3285585146279508,0.6204350695651891,0.37956493043693174
39.21562799026845,-0.08519128514554662,0.33314215633324246,0.6201650043363158,0.37983499566580575
39.22056180863182,-0.09085596820392695,0.32945255209568036,0.6198628648415724,0.3801371351605497
39.22549562699518,-0.07518811218448729,0.3227952958079696,0.6199209725450978,0.3800790274570248
39.23042944535855,-0.0836175963126167,0.31686413571534916,0.619893327326003,0.3801066726761201
39.23536326372192,-0.07232844608240871,0.3227036434035817,0.6194119565035369,0.3805880434985873
39.240297082085284,-0.08510049753118519,0.3320397647281586,0.6194511989153686,0.38054880108675654
39.245230900448654,-0.07778146471068936,0.32573709594859224,0.6197722833620015,0.38022771664012267
39.250164718812016,-0.09132744579171159,0.32101466861984035,0.6199233857395436,0.380076614262578
39.255098537175385,-0.08461516337744994,0.31844628702160704,0.620314949747261,0.3796850502548573
39.260032355538755,-0.09129719204549844,0.31722659013911875,0.6202511647197858,0.3797488352823323
39.26496617390211,-0.08042753792949364,0.3213537335856897,0.6201505323590603,0.3798494676430586
39.26989999226548,-0.08537354555649496,0.3256744116301031,0.6200607987809607,0.3799392012211591
39.27483381062884,-0.07432156236199479,0.3248836859009972,0.6202673112942078,0.3797326887079127
39.27976762899221,-0.08495140695498174,0.3285026244014,0.6203307983516357,0.37966920165048534
39.28470144735558,-0.07660636266064484,0.3327611066309216,0.6201177455041323,0.37988225449798946
39.28963526571894,-0.09056647547614384,0.33815919890976026,0.6198165347539818,0.38018346524813984
39.29456908408231,-0.08020507764300305,0.337214687880902,0.6197746475100799,0.3802253524920422
39.299502902445674,-0.08593350512653902,0.33947456323055325,0.6198467869347557,0.38015321306736655
39.30443672080904,-0.07483298105728677,0.32986783451058244,0.6196622918188346,0.38033770818328705
39.30937053917241,-0.09077329434241024,0.3257621666098814,0.6192839962953884,0.38071600370673336
39.314304357535775,-0.0821195487291741,0.3182602251018889,0.6194765232602998,0.38052347674182113
39.319238175899144,-0.09115923386808979,0.3140309308153343,0.6193229500786428,0.3806770499234781
39.32417199426251,-0.07290323620362452,0.31278308973457825,0.6194126759821718,0.3805873240199487
39.32910581262587,-0.08356058221503992,0.30841527350593556,0.6194162624918239,0.3805837375102964
39.33403963098924,-0.07580121157808328,0.3152680249055683,0.619093378945269,0.38090662105685247
39.3389734493526,-0.08487982344445648,0.3212097804124123,0.6190614876826498,0.3809385123194741
39.34390726771597,-0.08240169655751485,0.32653056274619857,0.6190563059890822,0.3809436940130432
39.34884108607933,-0.09106900570603038,0.33597520486822385,0.6193702849728102,0.3806297150293149
39.3537749044427,-0.08218107983305856,0.34360309151571117,0.619226722815564,0.38077327718656223
39.35870872280607,-0.08129334047709481,0.35002068368037925,0.6185664698653086,0.38143353013681747
39.36364254116943,-0.075627793654858,0.3566659726224084,0.6184917858556296,0.3815082141464955
39.3685763595328,-0.08932562079126903,0.36316786900140186,0.6182405483134071,0.38175945168871733
39.373510177896165,-0.07630931664302594,0.3677754864956506,0.6179663298125333,0.38203367018959583
39.378443996259534,-0.08996158717213394,0.3683878276988739,0.6180916463542756,0.38190835364785625
39.383377814622904,-0.0733571854042596,0.3667613460813767,0.6180927316098564,0.3819072683922785
39.388311632986266,-0.08388150012765581,0.35879031518841936,0.6184580881601951,0.3815419118419429
39.39324545134963,-0.08077432960068592,0.35145215409715097,0.6184084700947515,0.38159152990738937
39.39817926971299,-0.09226956305645675,0.34970888720403864,0.6185273421646982,0.38147265783744433
39.40311308807636,-0.07681910366585526,0.3475775189047729,0.6185256007445831,0.38147439925756127
39.40804690643973,-0.09027616461916221,0.33848815671948884,0.6184352523235497,0.38156474767859627
39.41298072480309,-0.074676334746079,0.3203075615654713,0.6185507715743574,0.3814492284277893
39.41791454316646,-0.0879969984287965,0.3036443447344157,0.6190300057846535,0.38096999421749467
39.42284836152982,-0.08403058144474511,0.29480739457428873,0.6189868258051735,0.38101317419697617
39.42778217989319,-0.09728358776614629,0.2882416425990693,0.6192108383279596,0.38078916167419047
39.43271599825656,-0.08380495652541238,0.29495243058851334,0.6190073388730913,0.3809926611290598
39.437649816619924,-0.08395100043312426,0.295589601529255,0.6189798147548997,0.38102018524725145
39.44258363498329,-0.08644886633401218,0.30524924622000593,0.6191207375383708,0.3808792624637809
39.447517453346656,-0.09702720213691865,0.3161709903388081,0.6192994801753438,0.38070051982680736
39.452451271710025,-0.08670228656882188,0.32409249274186513,0.6193317332060038,0.3806682667961471
39.45738509007339,-0.0926171163912139,0.32021766728830203,0.6190126557079279,0.3809873442942219
39.46231890843675,-0.07566997679519777,0.3200565006638699,0.6192902986115397,0.3807097013906094
39.46725272680012,-0.08773839857525577,0.32325503991578897,0.6191564706923299,0.3808435293098176
39.47218654516348,-0.09360855842372816,0.3236315580965271,0.6187967376164762,0.3812032623856696
39.47712036352685,-0.09824698420419993,0.33019631752509243,0.6187224507483116,0.3812775492538328
39.48205418189022,-0.083080136629754,0.3271604357020928,0.6188851313698954,0.38111486863224764
39.48698800025358,-0.08977553725347874,0.320413606395669,0.6184925642132627,0.38150743578887897
39.49192181861695,-0.08334514635773313,0.31532930346450067,0.6185071294033554,0.38149287059878406
39.496855636980314,-0.09438064436574539,0.30895376212825565,0.618645782006346,0.3813542179957922
39.50178945534368,-0.08761157482262778,0.30144431360441415,0.619038460169459,0.38096153983267755
39.506723273707046,-0.09967295072809158,0.29421583787585,0.6190731386255777,0.3809268613765567
39.511657092070415,-0.08560375623895781,0.2948590649130176,0.6190291537433282,0.38097084625880456
39.51659091043378,-0.0865596027613243,0.29132574627047925,0.618955020126246,0.3810449798758854
39.52152472879714,-0.08583821605611228,0.2887200499945281,0.6189473974856916,0.3810526025164389
39.52645854716051,-0.10005242433128717,0.287116750898376,0.6187722678606012,0.38122773214152744
39.53139236552387,-0.09198037343579887,0.29071560569451604,0.6189552346396513,0.38104476536247595
39.53632618388724,-0.09417161932697404,0.2865990451310852,0.6191562996923322,0.38084370030979314
39.54126000225061,-0.08866209183960091,0.2838235972061247,0.6192434464968537,0.380756553505271
39.54619382061397,-0.0869345243551321,0.2854602333205953,0.6189573335826983,0.38104266641942564
39.55112763897734,-0.09013624535838911,0.2922541164266306,0.6191893588984817,0.38081064110364155
39.556061457340704,-0.10196994614758782,0.30081024728828043,0.6192365898614299,0.38076341014069287
39.56099527570407,-0.09299903813127643,0.3135405836345689,0.6191548013877248,0.38084519861439814
39.56592909406744,-0.09183044069082008,0.3172153659176611,0.6191761123500684,0.3808238876520546
39.570862912430805,-0.08133803400277337,0.31998920940605463,0.619231669774472,0.38076833022765116
39.575796730794174,-0.09149429441791324,0.32560788152766146,0.6194744015403219,0.38052559846180245
39.58073054915753,-0.09445292572555967,0.33760294217889636,0.619691300104047,0.38030869989807875
39.5856643675209,-0.10056373693840406,0.33996860655031547,0.6195178464457014,0.38048215355642556
39.59059818588427,-0.09102935569303847,0.32982059504050837,0.6198827660331312,0.3801172339689965
39.59553200424763,-0.09383661082168579,0.31604920300422795,0.6196598354268478,0.3803401645752821
39.600465822611,-0.08380579712636592,0.3008528279401996,0.6195654694452255,0.3804345305569059
39.60539964097436,-0.08886922969870473,0.2953200533827152,0.6196739972571342,0.38032600274499906
39.61033345933773,-0.08815388965313199,0.2924795971251735,0.6201667658783602,0.3798332341237758
39.6152672777011,-0.10495345822700144,0.29253187388424395,0.6203299846831,0.3796700153190385
39.62020109606446,-0.10338275018639875,0.2861366857067648,0.6205620333004809,0.37943796670166074
39.62513491442783,-0.09591554149534882,0.27443198033482885,0.6203162711506655,0.37968372885147983
39.630068732791194,-0.08482763513634665,0.27478466015076936,0.6199858052707881,0.3800141947313611
39.635002551154564,-0.09336010551057955,0.2742394131154048,0.6200225247416521,0.37997747526049813
39.63993636951793,-0.09557775870177354,0.26693710436725504,0.6200262137738037,0.37997378622834516
39.64487018788129,-0.10206753749961507,0.25401578903169963,0.619852547650695,0.38014745235145386
39.64980400624466,-0.09662414638501986,0.2572933144919881,0.6197271331259835,0.3802728668761655
39.65473782460802,-0.09857023134038627,0.26819790011082867,0.6201309282462346,0.37986907175591456
39.65967164297139,-0.08879913274000145,0.27421984582772957,0.6202669067394102,0.37973309326273985
39.66460546133476,-0.0956707972491841,0.2796845410100889,0.6200437075404922,0.3799562924616599
39.66953927969812,-0.09513568110652053,0.29057390710549236,0.6194789861585948,0.3805210138435589
39.67447309806149,-0.10384921507054935,0.30327680873276724,0.6191684921267413,0.38083150787541215
39.67940691642485,-0.09560754552439399,0.3119511003856731,0.6192652121706662,0.38073478783148734
39.68434073478822,-0.1031649794835507,0.3125451207782293,0.6191470114279055,0.3808529885742476
39.68927455315159,-0.09534647222900457,0.31185238093909107,0.619477672586091,0.38052232741606173
39.694208371514954,-0.09204752096030862,0.31689236589403164,0.6194417984419299,0.380558201560222
39.69914218987832,-0.08517402158638519,0.31676624778407203,0.6193503279555186,0.3806496720466329
39.704076008241685,-0.09121185627632103,0.31495209112918543,0.6191150048373573,0.38088499516479396
39.70900982660505,-0.09033552531129672,0.3217689901726159,0.6189838703457444,0.3810161296564064
39.71394364496842,-0.0954749063427226,0.3235293776685229,0.6189047516312731,0.38109524837087827
39.71887746333178,-0.08983573556939994,0.31919439470595706,0.618814163679199,0.38118583632295305
39.72381128169515,-0.09154356102215243,0.31367681253000035,0.6188891419059718,0.3811108580961809
39.72874510005851,-0.0874855923071194,0.31589543946691157,0.6187616362061895,0.38123836379596326
39.73367891842188,-0.09452324870029091,0.31991285787578294,0.6187444924049451,0.38125550759720844
39.73861273678525,-0.08899866043245756,0.32620462364607,0.6188121794961702,0.38118782050598454
39.74354655514861,-0.09247238508937386,0.3297593049338776,0.6188249729850861,0.3811750270170689
39.74848037351198,-0.09114826405838074,0.33802313307866155,0.618361276947475,0.38163872305467683
39.75341419187534,-0.09298405010285057,0.34404161351332135,0.6185000165453944,0.38149998345675457
39.75834801023871,-0.08573348284731434,0.340771814087191,0.6185225771030816,0.38147742289906583
39.76328182860208,-0.08557907809723499,0.3387044000608577,0.61897912890473,0.381020871097418
39.76821564696544,-0.08369889701762392,0.3423878333729281,0.618776271441346,0.3812237285608028
39.77314946532881,-0.08740719819320555,0.34932814862285094,0.6189517002947271,0.381048299707423
39.77808328369217,-0.08810332768660027,0.34942028047025586,0.6189439047787537,0.38105609522339684
39.78301710205554,-0.08692266635671463,0.3451882048297506,0.6187607304059957,0.38123926959615567
39.78795092041891,-0.08415558547713343,0.3388627761793454,0.6187763754638422,0.3812236245383096
39.79288473878227,-0.08462339795186433,0.3296686254456378,0.618808154010633,0.38119184599151895
39.79781855714564,-0.08723460411191544,0.317394262474524,0.6189452313014304,0.381054768700722
39.802752375509,-0.08901018358183102,0.305398867777125,0.6186363331248832,0.3813636668772692
39.80768619387237,-0.08938757440733508,0.30346302637734723,0.6187995098860117,0.38120049011614043
39.81262001223574,-0.09079327039348715,0.31533061337634605,0.6193944866399348,0.38060551336221693
39.8175538305991,-0.08657015199411912,0.3218625187046074,0.6194488588255166,0.3805511411766343
39.82248764896247,-0.08803959120874097,0.3225888672725731,0.6196115059208079,0.38038849408134245
39.827421467325834,-0.08517681324753724,0.32389517217201097,0.6195739499228303,0.3804260500793197
39.8323552856892,-0.08981063046701805,0.32839141748838296,0.6194480078781053,0.380551992124046
39.837289104052566,-0.08937177168102856,0.33474288141404407,0.6194375053984202,0.38056249460373387
39.84222292241593,-0.08760629032931694,0.3355189833417444,0.6196008848350217,0.38039911516713426
39.8471567407793,-0.08205710377140832,0.33537718536900074,0.6195094703495717,0.38049052965258695
39.85209055914266,-0.0813050221913705,0.3257373330511479,0.6195221163690354,0.3804778836331245
39.85702437750603,-0.0805564320212603,0.31627500513535,0.6192135935083618,0.38078640649379997
39.8619581958694,-0.08333886048520642,0.32037104958030943,0.6193484087298361,0.3806515912723274
39.86689201423276,-0.08424668787791521,0.3290296983009683,0.6191880338958813,0.38081196610628276
39.87182583259613,-0.08503273968511812,0.339197267341857,0.6188971254971879,0.38110287450497693
39.87675965095949,-0.08041618884554026,0.3411547089303009,0.6187661943020769,0.381233805700089
39.88169346932286,-0.08196634750182515,0.34545437797224016,0.6185096948682562,0.3814903051339097
39.88662728768623,-0.08209611193129868,0.35753641733787234,0.6184630250438875,0.38153697495827826
39.89156110604959,-0.08401368163282534,0.36471476727979973,0.6185809449916362,0.3814190550105289
39.896494924412956,-0.08083247826843845,0.3639548514719674,0.618543807019034,0.38145619298313127
39.90142874277632,-0.0848241445844373,0.36032022863162555,0.6187623449309634,0.381237655071201
39.90636256113969,-0.0813435874813177,0.35757052735699696,0.6183478123655786,0.3816521876365853
39.91129637950306,-0.08460999196343359,0.3513656072107121,0.6185898184922963,0.38141018150986566
39.91623019786642,-0.08111293668541998,0.3491527823038719,0.6186497784004643,0.3813502216016982
39.92116401622979,-0.08105452672464769,0.3447383847200034,0.6181379230576042,0.3818620769445606
39.92609783459315,-0.07639830570630507,0.3408818472335619,0.6181445022926956,0.3818554977094702
39.93103165295652,-0.07926640796433437,0.3364159762536885,0.6178654264822366,0.3821345735199308
39.93596547131989,-0.07580584445165263,0.3296669008669767,0.6181727310932967,0.38182726890887153
39.94089928968325,-0.07810310541062876,0.32634761588445954,0.6183287941345299,0.3816712058676391
39.94583310804662,-0.07449277504018442,0.31708015002538914,0.6179907035370134,0.38200929646515697
39.95076692640998,-0.0773709830326426,0.3037855224197554,0.6178276815428224,0.3821723184593491
39.95570074477335,-0.07430666209538071,0.3007977300541713,0.6177573974719924,0.3822426025301802
39.960634563136715,-0.07838720970257426,0.3100004130203612,0.6175742042455244,0.3824257957566484
39.96556838150008,-0.07552118327107724,0.3171516591126404,0.6174787274069675,0.3825212725952057
39.970502199863446,-0.07951708620156003,0.3271972881488304,0.6176442256073424,0.38235577439483165
39.97543601822681,-0.07643842322120178,0.32908039415051443,0.6176873451384703,0.38231265486370375
39.98036983659018,-0.08235592537271642,0.33767429517664815,0.617410901505902,0.38258909849627254
39.98530365495355,-0.07771693866559236,0.3461794236463588,0.6174958449516363,0.38250415505053814
39.99023747331691,-0.0816177788024839,0.3593262336908144,0.6176264226740402,0.38237357732813476
39.99517129168028,-0.07768862468229738,0.365452813606829,0.6176845662898808,0.3823154337122945
40.00010511004364,-0.08005123178582707,0.3622236252122125,0.6175400295471231,0.38245997045505264
40.00503892840701,-0.07428104421037379,0.3559909687900408,0.6176950248432038,0.3823049751589722
40.00997274677038,-0.0778082836466387,0.3537655286206038,0.6174859319269668,0.3825140680752099
40.01490656513374,-0.07436338147167415,0.34915872534317766,0.6173495080196892,0.38265049198248774
40.01984038349711,-0.0783901882113131,0.3524297520796271,0.6173987633234367,0.3826012366787402
40.02477420186047,-0.07429229133440782,0.3537664702687633,0.617263045166607,0.3827369548355701
40.029708020223836,-0.0803751956175206,0.3549366181999153,0.6176488299110479,0.38235117009112946
40.034641838587206,-0.07690749606608803,0.35368270396845475,0.6173436958643564,0.38265630413782165
40.03957565695057,-0.08261126417794008,0.3536169871261305,0.6174013853981986,0.38259861460398
40.04450947531394,-0.07871613177945788,0.35744784987927347,0.6169728541496802,0.3830271458524986
40.0494432936773,-0.08254656230321641,0.36624353503685386,0.6171393780673937,0.3828606219347857
40.05437711204067,-0.07760911269798097,0.3679442658167069,0.6168758812832479,0.38312411871893304
40.05931093040404,-0.08124517313860963,0.35653789331283714,0.6166012625467299,0.3833987374554521
40.0642447487674,-0.07808714534933864,0.3512404887368971,0.6165533164665521,0.38344668353563094
40.06917856713077,-0.07968669373024612,0.35436458107003277,0.6166185534597415,0.38338144654244277
40.07411238549413,-0.07710867072918277,0.36145922741043823,0.6166416137580383,0.38335838624414675
40.0790462038575,-0.08066663453346776,0.3542417725671651,0.6164193289295448,0.38358067107264204
40.083980022220864,-0.07748161835519465,0.3375006098619491,0.6159910426579621,0.38400895734422624
40.088913840584226,-0.08092159468008102,0.3338116407066788,0.6157710710728782,0.38422892892931065
40.093847658947595,-0.07746554361274048,0.3312469952971775,0.6155924231436888,0.38440757685849897
40.09878147731096,-0.08089026027148119,0.3201704454071883,0.6156138389142451,0.3843861610879415
40.10371529567433,-0.07577637550233644,0.326006019935425,0.6159400963690835,0.3840599036331027
40.108649114037696,-0.0797157504308595,0.33231027922538314,0.6157227025477344,0.3842772974544512
40.11358293240106,-0.07510307851158383,0.3323690288722359,0.6161601044294561,0.3838398955727294
40.11851675076443,-0.08111217699083191,0.32543811403067424,0.6160940388311225,0.3839059611710631
40.12345056912779,-0.07520954443764793,0.31679133920261693,0.6162255884360546,0.383774411566131
40.12838438749116,-0.07696991428233835,0.3056411299118108,0.6162539708311645,0.3837460291710217
40.13331820585453,-0.07289323883613286,0.29420871566384393,0.6160044258682352,0.38399557413395186
40.13825202421789,-0.07475964548594558,0.29132833837165373,0.6158946644433958,0.3841053355587921
40.14318584258126,-0.07108645705963823,0.2885541721149435,0.6160936100180855,0.38390638998410376
40.148119660944616,-0.07457824262124171,0.294371371185374,0.6154556481878926,0.38454435181429875
40.153053479307985,-0.07160939043536145,0.31226485260048176,0.6154096143186031,0.38459038568358983
40.157987297671355,-0.07196078842014442,0.3270380964043078,0.6156800601513284,0.3843199398508672
40.16292111603472,-0.06825601053110493,0.3307946002229473,0.6152199588990093,0.38478004110318836
40.167854934398086,-0.07018164266200545,0.34084860399479394,0.6151631641755706,0.3848368358266297
40.17278875276145,-0.07622854537428884,0.3486958821198106,0.6149903733465399,0.3850096266556612
40.17772257112482,-0.07739155361913695,0.3476949530932448,0.6149388794157101,0.3850611205864903
40.18265638948819,-0.07648810571921758,0.3311060515092928,0.6148250387604057,0.3851749612417942
40.18759020785155,-0.07681830874037346,0.3169135938084347,0.6150209907012275,0.3849790093009721
40.19252402621492,-0.07514612829671939,0.299766247440832,0.6148442020726637,0.3851557979295353
40.19745784457828,-0.07627022161710585,0.28229800037957176,0.6149104331480734,0.3850895668541257
40.20239166294165,-0.07118752295214086,0.26652312983302695,0.6148245866303735,0.3851754133718257
40.20732548130502,-0.07164741342403859,0.25947812931656417,0.6149838985315706,0.38501610147062815
40.212259299668375,-0.06867361289229575,0.270531253517016,0.6150508658734768,0.38494913412872245
40.217193118031744,-0.07571245438368653,0.28471263490955756,0.6150313346562324,0.38496866534596746
40.22212693639511,-0.08044140528146566,0.29797125599978996,0.6148266573932879,0.3851733426089127
40.227060754758476,-0.08484273743877607,0.3128773335306361,0.6144990428271818,0.3855009571750195
40.231994573121845,-0.0799084742795027,0.32067835756370167,0.6144311909046246,0.38556880909757774
40.23692839148521,-0.07829364901297056,0.3234544404729627,0.6143343906539276,0.3856656093482749
40.24186220984858,-0.07875504003857488,0.32048452397793753,0.614592159001581,0.3854078410006228
40.24679602821194,-0.0814457460111098,0.31750249946161124,0.6144596492715503,0.38554035073065174
40.25172984657531,-0.08132113343372481,0.3198117219377773,0.6145707764606594,0.38542922354153997
40.25666366493868,-0.07975545802442023,0.32095111197323495,0.6145950597984368,0.3854049402037593
40.26159748330204,-0.07756364060231483,0.3225945921447918,0.6150914916530057,0.3849085083491916
40.26653130166541,-0.07631910304455018,0.30684333446762396,0.6150885892720377,0.3849114107301601
40.27146512002877,-0.07563636896446947,0.287629573134496,0.6152304889717988,0.38476951103039964
40.276398938392134,-0.07638375523750597,0.28751531209636516,0.6150831549280538,0.3849168450741455
40.2813327567555,-0.07597358710033336,0.29099780087520033,0.6150052948859588,0.384994705116241
40.286266575118866,-0.07913022852745709,0.2910109396293538,0.6150206615800005,0.3849793384221998
40.291200393482235,-0.07620635186493237,0.29510530530857837,0.6149832657449551,0.3850167342572455
40.2961342118456,-0.0802002729435646,0.2993153513818659,0.6148866979799027,0.38511330202229815
40.30106803020897,-0.07678309605910152,0.3019151965333251,0.6150393185294172,0.3849606814727828
40.306001848572336,-0.0826533710630811,0.30698990836466356,0.6149748755181781,0.38502512448402176
40.3109356669357,-0.07887640101300092,0.31526333157307507,0.6148263836889898,0.3851736163132097
40.31586948529907,-0.0775917905912773,0.3163289170989265,0.6146110275870383,0.3853889724151604
40.32080330366243,-0.07230305357274047,0.31738508027623236,0.6146784612975905,0.38532153870460817
40.3257371220258,-0.07993177450394345,0.31618498687053537,0.6147541314458994,0.3852458685562981
40.33067094038917,-0.07947216128972628,0.30721463063162524,0.6146665332578755,0.38533346674432245
40.335604758752524,-0.07796269899756526,0.30436850582347746,0.6147822255577049,0.3852177744444954
40.34053857711589,-0.06316848879012092,0.2938490533187455,0.6150235162596713,0.3849764837425297
40.345472395479256,-0.07729278778661472,0.2901217557975383,0.6148586123083506,0.3851413876938522
40.350406213842625,-0.07622859447787449,0.2927539496534447,0.6150092054356567,0.38499079456654656
40.355340032205994,-0.09087124478853205,0.2909070996949932,0.6147785899967184,0.3852214100054851
40.36027385056936,-0.07769662128355641,0.28366785801045624,0.6148908082318222,0.38510919177038117
40.365207668932726,-0.07783202377093044,0.275324361483069,0.6148861894065455,0.38511381059565614
40.37014148729609,-0.07250966194468676,0.27101277684085107,0.6147865932541007,0.38521340674810267
40.37507530565946,-0.08246715318544283,0.2692114880830518,0.6150606073651275,0.3849393926370799
40.38000912402283,-0.08454170186063927,0.2638999971841736,0.6152398448420672,0.384760155160144
40.38494294238619,-0.08836443354238505,0.26876431196723904,0.6153357729570825,0.3846642270451316
40.38987676074956,-0.08041585125100605,0.2768615250095396,0.6158116290082688,0.384188370993948
40.39481057911292,-0.07677413634276556,0.28461583680781344,0.6157531153531329,0.3842468846490867
40.39974439747628,-0.08114376413167378,0.28993488572643866,0.6159324917254271,0.38406750827679426
40.40467821583965,-0.08629140970351033,0.3012370010344558,0.6158660417254744,0.38413395827674934
40.409612034203015,-0.0845930952432723,0.31673334161296074,0.6156146696784982,0.3843853303237265
40.414545852566384,-0.07767120791085345,0.32568935751136135,0.6155275928784212,0.38447240712380465
40.419479670929746,-0.08433905768641077,0.32248591009810346,0.6155983673845661,0.3844016326176613
40.424413489293116,-0.08274631768504817,0.31636452195221093,0.6155315249516997,0.3844684750505284
40.429347307656485,-0.07774090746920223,0.314585017019139,0.6156539893758819,0.3843460106263475
40.43428112601985,-0.08270989843635271,0.316245729519353,0.6160271135609944,0.38397288644123506
40.43921494438322,-0.08227475596211915,0.31917164521144786,0.6158595464958649,0.38414045350636505
40.44414876274658,-0.07573770734093169,0.32779370940358604,0.6159256728615806,0.38407432714064954
40.44908258110995,-0.0772351976227032,0.3364050112699404,0.6160538006773256,0.3839461993249039
40.45401639947332,-0.08535367710273593,0.3498354195785137,0.6160786081534205,0.383921391848808
40.45895021783668,-0.07248908812532982,0.3686121513583467,0.6159684511395945,0.3840315488626341
40.46388403620004,-0.07683768948695185,0.37550990918626964,0.6158889438409426,0.38411105616128455
40.468817854563405,-0.07051042915302765,0.3705081811162623,0.6160351100231556,0.3839648899790701
40.473751672926774,-0.0843690295932742,0.3644194694649813,0.616217127686182,0.3837828723160419
40.47868549129014,-0.07022026143309018,0.3576680072864413,0.6165698123692628,0.3834301876329594
40.483619309653506,-0.07786593093074769,0.35554295478962616,0.6163463042115184,0.3836536957907032
40.488553128016875,-0.06508734272734008,0.35175082342722364,0.6161568871439779,0.38384311285824174
40.49348694638024,-0.08369349612433101,0.34163006637754323,0.61616773581157,0.38383226419064825
40.49842076474361,-0.07418993109405486,0.33489349430750975,0.6156305773822964,0.38436942261991974
40.503354583106976,-0.08013694903536214,0.32790104836975326,0.615972439180621,0.3840275608215933
40.50828840147034,-0.06837536545634665,0.325324572845269,0.6157354435219814,0.3842645564802312
40.51322221983371,-0.08127532313814465,0.32693888574466273,0.6157945678758919,0.38420543212631925
40.51815603819707,-0.06973972615093371,0.32579415011653806,0.6157854660702831,0.38421453393192656
40.52308985656044,-0.07797795205220492,0.31662598716675777,0.6156130765715521,0.38438692343065656
40.5280236749238,-0.07143673903299326,0.3103054923209823,0.6156240059827474,0.3843759940194596
40.532957493287164,-0.08305229731591296,0.30091079841638163,0.6155260821710798,0.3844739178311253
40.53789131165053,-0.06613745065063187,0.2851487145350541,0.6153742684317319,0.3846257315704718
40.542825130013895,-0.07562456487799216,0.2762718928811869,0.614616223468685,0.38538377653351796
40.547758948377265,-0.06715240863756247,0.26808034780195344,0.6143490388091662,0.3856509611930365
40.552692766740634,-0.0812493519514127,0.25206728289995184,0.614309787640072,0.3856902123621298
40.557626585103996,-0.0701346368785254,0.2464491122226156,0.6143998783053299,0.3856001216968716
40.562560403467366,-0.07949570619668951,0.25708641450679426,0.6144210649907124,0.3855789350114894
40.56749422183073,-0.058528771301000655,0.2718980977093733,0.614415183780078,0.3855848162221236
40.5724280401941,-0.07409322630529801,0.28755426252793886,0.6142443084872007,0.38575569151500155
40.57736185855747,-0.07111787521878793,0.2934672017688706,0.6140703604408856,0.38592963956131776
40.58229567692083,-0.07771758529941736,0.29249598447026587,0.614541788789095,0.3854582112131094
40.5872294952842,-0.0614764081309378,0.30016863149853307,0.6147558408202055,0.3852441591820004
40.59216331364755,-0.07174239454334885,0.3071112828739875,0.6148576223775151,0.3851423776246917
40.59709713201092,-0.06493235628535941,0.31643516066003374,0.6148620011636367,0.38513799883857175
40.60203095037429,-0.07533490057228004,0.3228419704308134,0.6149708481271241,0.3850291518750859
40.606964768737654,-0.06361111382021446,0.32235260224610324,0.6150318423343691,0.3849681576678431
40.611898587101024,-0.0813286381116102,0.31011731436013895,0.6150349431518959,0.38496505685031857
40.616832405464386,-0.05847120256069398,0.29808717671118945,0.6148688030294611,0.3851311969727558
40.621766223827755,-0.06735614191952796,0.2960277584611024,0.614792924946135,0.385207075056085
40.626700042191125,-0.05506681775132419,0.30235072627739884,0.6147081413329244,0.3852918586692992
40.63163386055449,-0.06772600628238391,0.3110199264968511,0.6147142932802006,0.38528570672202633
40.63656767891786,-0.06302414958609927,0.316937341535294,0.6147989683178074,0.38520103168441877
40.64150149728122,-0.07247730245082884,0.3091279268837659,0.6146901086247207,0.38530989137750493
40.64643531564459,-0.0616571395160478,0.29622148415091604,0.6146010837243838,0.38539891627784206
40.65136913400795,-0.067988125623928,0.288258518809977,0.6145136194903293,0.3854863805118968
40.65630295237131,-0.05699993241025829,0.2766875099389371,0.6145009732205708,0.38549902678165593
40.66123677073468,-0.06175409629287563,0.26520830578593024,0.614510599794297,0.38548940020793154
40.666170589098044,-0.05230770627840056,0.26594293037168487,0.6143406621295122,0.38565933787271844
40.671104407461414,-0.06567994016286542,0.2686794792323782,0.6138898949489144,0.3861101050533175
40.676038225824776,-0.06492458808579628,0.2699907737492639,0.6141756962356362,0.38582430376659554
40.680972044188145,-0.07426505232996486,0.26750616128720833,0.6145075321463629,0.38549246785586805
40.685905862551515,-0.05606689354053237,0.2635224739339673,0.6146377977458619,0.3853622022563685
40.69083968091488,-0.06034708272319063,0.25552634410224184,0.6142311612676508,0.38576883873457873
40.695773499278246,-0.04957117602186972,0.25518590192727414,0.6142937522493334,0.38570624775289625
40.70070731764161,-0.060960012955804485,0.2604251273958399,0.6142253424486832,0.38577465755354645
40.70564113600498,-0.058219692918262116,0.26997601738357324,0.6142660829394332,0.38573391706279625
40.71057495436835,-0.06850923647125691,0.2763739802413566,0.6142393578338978,0.3857606421683319
40.7155087727317,-0.06227815311189015,0.282935215263407,0.6138775872471389,0.3861224127550909
40.72044259109507,-0.0705786313348327,0.2883114425821933,0.6137250705359499,0.38627492946628067
40.725376409458434,-0.06652280876318278,0.29470678563863384,0.6136642911331698,0.38633570886906154
40.7303102278218,-0.07194400695834739,0.29282574974095504,0.6134971756932565,0.3865028243089758
40.73524404618517,-0.05456796224124894,0.28762757446931914,0.6136084272780736,0.38639157272415914
40.740177864548535,-0.0653130404125305,0.2898750663620333,0.6136209609707178,0.3863790390315156
40.745111682911904,-0.06469238817078064,0.2866467574007568,0.6137496385878681,0.3862503614143646
40.75004550127527,-0.07079590406254993,0.29025541856014686,0.6136224262758888,0.38637757372634096
40.754979319638636,-0.06398659062649782,0.30041701873611204,0.6132928345632759,0.38670716543895095
40.759913138002005,-0.07148275977176959,0.30126842854634484,0.6133382152844308,0.38666178471779544
40.76484695636537,-0.06030344722707292,0.30145087609181603,0.6132011704302751,0.38679882957195183
40.76978077472874,-0.07370205084172067,0.2985069648429985,0.6131940841330534,0.38680591586917457
40.7747145930921,-0.06408078794369017,0.3020792836090972,0.6128516749043178,0.38714832509791125
40.77964841145546,-0.07020377712720494,0.3079389660325236,0.6133037148741662,0.3866962851280632
40.78458222981883,-0.06722330268964853,0.3095004898260145,0.6131859707216774,0.38681402928055286
40.78951604818219,-0.07550573913046231,0.3110214525463094,0.6131542369149657,0.3868457630872648
40.79444986654556,-0.06496253355730186,0.3004184462406424,0.6131019251245539,0.38689807487767724
40.799383684908925,-0.07332657723100469,0.2839118373199075,0.6127630391117513,0.3872369608904792
40.804317503272294,-0.0650819655289148,0.27471069376040247,0.6129028227106849,0.3870971772915459
40.809251321635664,-0.07210220120671075,0.26990389370462303,0.6127221328167387,0.38727786718549184
40.814185139999026,-0.06511055861092384,0.2764106065844839,0.6127704624374256,0.38722953756480444
40.819118958362395,-0.06995478011374409,0.2796946347125355,0.6124902683733997,0.3875097316288299
40.82405277672576,-0.06195339090149793,0.28838910247505345,0.6125464953513781,0.3874535046508511
40.82898659508913,-0.07089968158854698,0.2939647292200773,0.6126029297666765,0.3873970702355519
40.833920413452496,-0.06674665527957785,0.2878797311141059,0.6125415758778441,0.38745842412438675
40.83885423181586,-0.07568803530808728,0.2807789294454347,0.6124078634910616,0.3875921365111718
40.84378805017922,-0.07078162476756973,0.2743910662205809,0.6125846175010353,0.3874153825012003
40.84872186854258,-0.08092903876743301,0.2771983032031386,0.6126735453802339,0.3873264546220044
40.85365568690595,-0.07255253527435261,0.28433587540161925,0.6128525201656775,0.38714747983656195
40.85858950526932,-0.07935868594747904,0.2821735735281521,0.6125241375343732,0.38747586246786797
40.863523323632684,-0.07377306687198304,0.2828523575997301,0.6123080887426773,0.38769191125956487
40.86845714199605,-0.07976021567470605,0.29213571538703076,0.6125038003154585,0.38749619968678495
40.873390960359416,-0.07348124851129412,0.29630953325114445,0.6124545249444427,0.3875454750578012
40.878324778722785,-0.07701301158421385,0.30113582678905393,0.6124560930432964,0.38754390695894836
40.883258597086154,-0.07188114660289675,0.2984868581625818,0.6126159939878046,0.38738400601444006
40.88819241544952,-0.0756970426867503,0.30109178145704946,0.6128991002915654,0.38710089971067885
40.893126233812886,-0.06980344292161368,0.3028196464179271,0.6125565597411584,0.3874434402610851
40.89806005217625,-0.07440856338111632,0.3027843196711074,0.6125417099151178,0.38745829008712585
40.90299387053961,-0.07094432218719557,0.2905574175603382,0.6127002013752921,0.3872997986269507
40.90792768890298,-0.07777857326765276,0.2672356587788911,0.612730769468422,0.3872692305338197
40.91286150726634,-0.07291821015644642,0.2489165476220635,0.6130463847115402,0.3869536152907002
40.91779532562971,-0.07916589447486529,0.23998661915270794,0.6129413497883248,0.38705865021391717
40.922729143993074,-0.07276280158685867,0.2397817306635857,0.6130565070955586,0.38694349290668484
40.92766296235644,-0.07775990493992463,0.2387757341573228,0.6131694409753443,0.3868305590269013
40.93259678071981,-0.0741131652679782,0.24291857110435583,0.6136593745858238,0.3863406254164219
40.937530599083175,-0.08081846168169719,0.25358898582331135,0.6138355684304024,0.38616443157184505
40.942464417446544,-0.07560866779736491,0.2541330824487896,0.6139131901092751,0.38608680989297356
40.94739823580991,-0.0809850735873826,0.2506528976591176,0.6136965405297368,0.3863034594725129
40.952332054173276,-0.07546469920308302,0.2415862589001899,0.6132133996426565,0.3867866003595936
40.957265872536645,-0.08084560142460977,0.23893262191339462,0.6129754989761789,0.387024501026072
40.96219969090001,-0.0746153393907711,0.23687538274317185,0.6129088738452636,0.387091126156988
40.96713350926337,-0.07925629743726724,0.2353107355148758,0.612450492160008,0.38754950784224407
40.97206732762673,-0.07392938216276981,0.24702728219851802,0.6121932262758862,0.3878067737263664
40.9770011459901,-0.07943902641438053,0.25440090876634497,0.6123119521004848,0.3876880479017678
40.98193496435347,-0.07523549969596964,0.25438916072865475,0.6119504814675243,0.38804951853472863
40.98686878271683,-0.08040456757525563,0.2506108217123404,0.6121990983584114,0.38780090164384196
40.9918026010802,-0.07402663592996374,0.2560269717499675,0.612060505648873,0.38793949435338004
40.996736419443565,-0.07891034401355203,0.26179134849365976,0.6117727810329252,0.3882272189693283
41.001670237806934,-0.07323257496166741,0.27020159280994693,0.6120591190181078,0.3879408809841467
41.0066040561703,-0.07811514784253717,0.2871920343700692,0.6121508576058087,0.3878491423964461
41.011537874533666,-0.07346883522844261,0.30519736092946115,0.612240395028524,0.3877596049737314
41.016471692897035,-0.07825605088691409,0.3147296151536993,0.6125942900133368,0.3874057099889186
41.0214055112604,-0.07329683333290832,0.3151761810132197,0.6126776361545876,0.3873223638476675
41.02633932962377,-0.07940922518222024,0.3210867015346657,0.6125965695028666,0.387403430499389
41.03127314798713,-0.07381272359297597,0.3241596089875852,0.6127814380795387,0.38721856192271703
41.03620696635049,-0.07916761828924689,0.32684835976171983,0.6131784007819326,0.38682159922032366
41.04114078471386,-0.07366300063427592,0.3193908715913536,0.6129675851463128,0.38703241485594425
41.04607460307722,-0.07654523063922493,0.3064615068223479,0.6130758451013798,0.38692415490087795
41.05100842144059,-0.07212032290457719,0.29957654683056356,0.6128490282898382,0.38715097171242013
41.05594223980396,-0.07803397760803531,0.2880481542078879,0.6127387360014578,0.38726126400080124
41.060876058167324,-0.0748313197026504,0.27185297335438163,0.6129224726345903,0.38707752736767015
41.06580987653069,-0.08064268436051732,0.25926046998982316,0.6128549061464423,0.38714509385581936
41.070743694894055,-0.07579900321419716,0.25386537725708097,0.6127321685980642,0.3872678314041987
41.075677513257425,-0.07981450913740472,0.2598271936776832,0.6124425051713391,0.3875574948309249
41.080611331620794,-0.07447093567252959,0.2678296843243623,0.6124247216920589,0.3875752783102062
41.085545149984156,-0.07725356231810011,0.28704804836054104,0.6124614639523915,0.3875385360498763
41.090478968347526,-0.07122308828719284,0.2964555608980446,0.6122299799087785,0.3877700200934886
41.09541278671088,-0.0755493975692132,0.3056934097060963,0.6125642542341886,0.3874357457680773
41.10034660507425,-0.07026333849143895,0.3115620146116784,0.6126899516422644,0.38731004836000055
41.10528042343762,-0.07191269524663839,0.3157443744280606,0.6124056531107239,0.3875943468915406
41.11021424180098,-0.06782783406986878,0.32165032659735104,0.6125623568762383,0.3874376431260261
41.11514806016435,-0.07266277099050006,0.3228605325136865,0.6125384210092139,0.38746157899305006
41.120081878527714,-0.06836640909012227,0.3181656937192025,0.6124826207808423,0.38751737922142154
41.12501569689108,-0.07327802986318918,0.31512021427647935,0.6123665854545876,0.38763341454767664
41.12994951525445,-0.06771982797527185,0.3136660102726853,0.6123497624704214,0.38765023753184324
41.134883333617815,-0.0781094351355639,0.3157801215003336,0.612604991356868,0.38739500864539766
41.139817151981184,-0.07259683240093799,0.32059654564429285,0.6125443809009173,0.38745561910134896
41.144750970344546,-0.07773592822269018,0.32190951002007373,0.6126681147163666,0.3873318852859022
41.149684788707916,-0.07374103025048723,0.3164925287871809,0.6126478028664428,0.387352197135827
41.154618607071285,-0.07946394403615316,0.3127428515042761,0.6123133212059342,0.3876866787963381
41.15955242543464,-0.07432682358678866,0.30860093513565806,0.6123578977670304,0.3876421022352443
41.16448624379801,-0.08215955625783082,0.29963697018946706,0.6118767998289509,0.38812320017332624
41.16942006216137,-0.08036999774448908,0.29290519663171793,0.6116315679709596,0.3883684320313201
41.17435388052474,-0.0826614092970439,0.2908821706381714,0.6117810301938287,0.38821896980845133
41.17928769888811,-0.07986629959319694,0.2847742468289807,0.6118817097830758,0.388118290219203
41.18422151725147,-0.0808826693957273,0.27752171857076524,0.6118329141546489,0.3881670858476289
41.18915533561484,-0.07730210496635405,0.2763686656091338,0.6116249584126919,0.3883750415895857
41.194089153978204,-0.0770503290659804,0.27824009139539035,0.6113303775864343,0.38866962241584313
41.199022972341574,-0.07374395521822558,0.2831898656768125,0.6118084339216614,0.38819156608061617
41.20395679070494,-0.07628983539007227,0.2894693797807303,0.6115948183815719,0.38840518162070586
41.208890609068305,-0.07642910399806982,0.2872432469033839,0.6112974974758536,0.3887025025264243
41.213824427431675,-0.08090437407105372,0.2839455933847887,0.6110785517481575,0.3889214482541211
41.21875824579503,-0.07490463778593841,0.28113896657413645,0.610859109855896,0.3891408901463833
41.2236920641584,-0.07489122655928317,0.28023748093536616,0.6111997465170412,0.3888002534852382
41.22862588252177,-0.0709683296204538,0.2833388371932103,0.6110876746413034,0.3889123253609767
41.23355970088513,-0.07663418270427746,0.2902654670969183,0.6113489484431937,0.3886510515590874
41.2384935192485,-0.07937611445029297,0.2989057007023897,0.6114158166611393,0.3885841833411428
41.24342733761186,-0.08408158618554258,0.31307904965493605,0.6112799264615603,0.3887200735407223
41.24836115597523,-0.07802050417798234,0.32085567342657095,0.6112550916154516,0.3887449083868277
41.2532949743386,-0.07752692912830281,0.32476778901095743,0.6113033813133787,0.38869661868889793
41.25822879270196,-0.07978403444738717,0.323041820089295,0.610994041412188,0.3890059585900872
41.26316261106533,-0.08198594350565053,0.3214629364396402,0.6105191458880481,0.3894808541142279
41.268096429428695,-0.08330817319044666,0.319642438892895,0.6104115515999,0.3895884484023769
41.273030247792065,-0.08124214627392544,0.32221832813056345,0.6104194285682432,0.38958057143403413
41.277964066155434,-0.07777624194726677,0.32530181017617965,0.6101200868597058,0.3898799131425726
41.28289788451879,-0.07644218815146438,0.319480170177177,0.6100803097725251,0.3899196902297534
41.28783170288216,-0.08017889932000599,0.31811360472129485,0.6100468247998818,0.3899531752023971
41.29276552124552,-0.07583604558173236,0.3194539430799878,0.6100043360993608,0.3899956639029186
41.29769933960889,-0.0789657890554602,0.31951092101943773,0.6099338052098028,0.39006619479247684
41.30263315797226,-0.08861210590833712,0.3101255463461721,0.6098327155973453,0.390167284404934
41.30756697633562,-0.08870118419537233,0.2986464808837704,0.610076923945314,0.3899230760569648
41.31250079469899,-0.08672642847142044,0.29055689758339304,0.6097500744818578,0.3902499255204204
41.31743461306235,-0.0802445438573967,0.2888332670964123,0.6100665711691181,0.38993342883316
41.32236843142572,-0.0763289173802643,0.27696074455205505,0.6099590376468872,0.39004096235539054
41.32730224978909,-0.07652223175124295,0.2750508968850489,0.6096861177061129,0.3903138822961646
41.332236068152454,-0.07897739671379289,0.2951693339252852,0.6094745306773045,0.39052546932497323
41.337169886515824,-0.08080089806231991,0.3194165905663493,0.6091636289661628,0.39083637103611735
41.342103704879186,-0.08662289674307938,0.331547671582481,0.609094058779538,0.39090594122274347
41.34703752324255,-0.08321418287741283,0.3330477492453815,0.6093201063237196,0.39067989367856276
41.35197134160592,-0.08344769368960048,0.3330815703327088,0.6091745004955191,0.39082549950676343
41.35690515996928,-0.07386153108483264,0.3333029037490621,0.6095309638539707,0.39046903614831285
41.36183897833265,-0.07060469862181078,0.3340361622676739,0.6098255342413751,0.39017446576090803
41.36677279669601,-0.06925552711709926,0.3269589489594159,0.6098172225911241,0.3901827774111581
41.37170661505938,-0.0799489340398602,0.31324017990116404,0.6099817753048705,0.39001822469741454
41.37664043342275,-0.07966477111335124,0.2971991938410405,0.6097378512964103,0.39026214870587844
41.38157425178611,-0.080416628328655,0.2888249213432447,0.6100791091637306,0.3899208908385616
41.38650807014948,-0.07791086643573641,0.28272717090315735,0.6097696247555677,0.3902303752467271
41.391441888512844,-0.07630642862656895,0.28349750581498045,0.6101500215140085,0.3898499784882889
41.39637570687621,-0.07797336262506632,0.2906685396981199,0.6103760111772438,0.38962398882505567
41.40130952523958,-0.07881378835199485,0.3005271600605782,0.6107157071025565,0.3892842928997448
41.40624334360294,-0.07653895828980053,0.308060350375004,0.6106833629084014,0.38931663709390163
41.41117716196631,-0.0825895637834941,0.3114804755713116,0.6109260910852824,0.389073908917022
41.41611098032967,-0.0827603182435117,0.31583610122937456,0.6108924730261142,0.3891075269761907
41.42104479869304,-0.07639968805446419,0.3225961760168382,0.6108880290123269,0.3891119709899799
41.42597861705641,-0.07835658918040958,0.32736427559443415,0.6107920380685353,0.38920796193377233
41.43091243541977,-0.08027399244211902,0.33293781292035035,0.6108189605079288,0.3891810394943793
41.43584625378314,-0.09129828794743462,0.33854369897454784,0.6108042846066646,0.38919571539564385
41.4407800721465,-0.07605650220075524,0.3403057108302946,0.610648960221039,0.38935103978126995
41.44571389050987,-0.08122776024912674,0.3343565730331337,0.6106875058209045,0.3893124941814044
41.45064770887324,-0.07623864052858306,0.32661018258470054,0.6111023210659948,0.3888976789363136
41.4555815272366,-0.08938989180469459,0.3168859151870857,0.6109935750449342,0.38900642495737325
41.46051534559997,-0.08127197337586711,0.30850187757673087,0.6106214880403443,0.3893785119619627
41.465449163963335,-0.0934809548153893,0.3065009033362576,0.6109650864027698,0.3890349135995358
41.4703829823267,-0.07520225187984346,0.3115329207611706,0.6108496483121378,0.38915035169016604
41.47531680069007,-0.08201524722037154,0.3229133373289343,0.6107084246466223,0.3892915753556799
41.48025061905343,-0.0723810358710663,0.32649661227842053,0.6106472712512512,0.38935272875104976
41.4851844374168,-0.08619425351237707,0.3262214538057122,0.6103729892513807,0.38962701075091905
41.49011825578016,-0.08050095362566533,0.32181518951227767,0.6105833292251489,0.38941667077714953
41.49505207414353,-0.08660197345366935,0.3189757655112379,0.6107093454387477,0.3892906545635489
41.4999858925069,-0.07156770911221642,0.31419171662954654,0.6111089678623953,0.3888910321398995
41.50491971087026,-0.08541410747761777,0.31018009681520003,0.6110094180002121,0.38899058200208103
41.50985352923363,-0.07194858610445008,0.30585586169010975,0.6111843204363383,0.38881567956595314
41.51478734759699,-0.08962395981775285,0.3093339406064668,0.6112539204464267,0.38874607955586316
41.51972116596036,-0.07516724235452169,0.3155194748711194,0.6114519230314348,0.38854807697085375
41.52465498432373,-0.08634153298540478,0.3224443972439508,0.6116556127266985,0.38834438727558906
41.529588802687094,-0.06913676949284776,0.32593423189887494,0.612059125012964,0.38794087498932156
41.534522621050456,-0.08309297739531071,0.3234165345266186,0.6120001722727861,0.38799982772949754
41.53945643941382,-0.06987967531260103,0.32680888814763015,0.6123319954292971,0.3876680045729858
41.54439025777719,-0.08657329370060524,0.33405615209209605,0.6124124497430542,0.3875875502592283
41.54932407614056,-0.07122021188975833,0.33242326804684175,0.6127591208516892,0.3872408791505926
41.55425789450392,-0.0821782033611459,0.31814271382068815,0.6125942617504245,0.38740573825185654
41.55919171286729,-0.07123259292063605,0.3096019823106707,0.6128041635425153,0.3871958364597657
41.56412553123065,-0.07942605038711223,0.30320099346551993,0.6128132433408822,0.38718675666139934
41.56905934959402,-0.0655708566265168,0.2885172505608496,0.612971305113599,0.3870286948886827
41.57399316795739,-0.08248925843583468,0.2777690858446444,0.6131063813966919,0.38689361860559046
41.57892698632075,-0.07163790388579849,0.2776667808638134,0.6129876402047201,0.3870123597975633
41.58386080468412,-0.07942528267945378,0.2835668650574641,0.6124688109400425,0.38753118906224204
41.588794623047484,-0.06829123761203018,0.29355770762223066,0.6124618602920532,0.387538139710233
41.59372844141085,-0.07068785178363461,0.29515950715200295,0.6129190666726574,0.38708093332962945
41.598662259774215,-0.062249373161752476,0.2931727021832846,0.6124513036408242,0.38754869636146444
41.60359607813758,-0.08063829584204067,0.2867687533274228,0.6125153690465752,0.3874846309557148
41.60852989650095,-0.06862128991216862,0.27731091229642735,0.612350151481301,0.38764984852099166
41.61346371486431,-0.07687132705070909,0.2883763761865964,0.6125293982246977,0.3874706017775973
41.61839753322768,-0.06503353485228064,0.2970750812973214,0.6124553116481547,0.38754468835414335
41.62333135159105,-0.07786789785026225,0.29251877204012516,0.6128327551208335,0.38716724488146764
41.62826516995441,-0.06609452821045048,0.29217458378216604,0.6126816960003834,0.38731830400192124
41.63319898831778,-0.077568302825636,0.29363409607827373,0.6126013578487762,0.38739864215353137
41.63813280668114,-0.06802703482390005,0.2921663929807577,0.6123990411741433,0.38760095882816314
41.64306662504451,-0.07643695341039919,0.2887593933395477,0.6123255383840223,0.387674461618284
41.64800044340788,-0.06355582277563904,0.2855082522167762,0.6124736093945201,0.3875263906077867
41.65293426177124,-0.07423639954753092,0.28327625747856716,0.6121762855040648,0.38782371449824304
41.65786808013461,-0.06794180398988929,0.2922939018202884,0.6122317733861722,0.3877682266161365
41.66280189849797,-0.0780188690688347,0.30240142517905005,0.6117885429415103,0.3882114570608001
41.66773571686134,-0.06238507940862133,0.3087290092454937,0.6114738682032167,0.3885261317990956
41.672669535224706,-0.07074709704740509,0.3069527980375588,0.61150963233171,0.38849036767060297
41.67760335358807,-0.06492058974756713,0.29982874804891163,0.6115573472478413,0.38844265275447143
41.68253717195144,-0.07045143981912699,0.2936094996402996,0.6113131479083457,0.38868685209396653
41.6874709903148,-0.06250225370559366,0.2900467695996322,0.6112492391196789,0.388750760882633
41.69240480867817,-0.06734593325926795,0.2907421141579908,0.6110462929313432,0.3889537070709683
41.69733862704154,-0.057170173653453026,0.28624973200805043,0.6110004814082697,0.38899951859404136
41.7022724454049,-0.06468487881571844,0.2774596899322739,0.6110461210719278,0.38895387893038313
41.70720626376827,-0.06334538134588023,0.2803217332139262,0.6112050999671637,0.38879490003514733
41.71214008213163,-0.06564879356632343,0.2811642602522999,0.6111359138142961,0.38886408618801516
41.717073900495,-0.06257119142027058,0.2773155216121443,0.6112767449958035,0.38872325500650823
41.722007718858364,-0.06669056427503492,0.2890760205862747,0.6112857491062269,0.38871425089608486
41.72694153722173,-0.06179302393000088,0.3019429661480836,0.6115308431078305,0.38846915689448286
41.731875355585096,-0.06252668038438312,0.3035319351272029,0.611294120038627,0.3887058799636863
41.73680917394846,-0.05727144613123637,0.29878115650135745,0.6113365274114996,0.38866347259081463
41.74174299231183,-0.05919115903367295,0.2907166696728894,0.6116425160278054,0.38835748397451025
41.7466768106752,-0.05543053647107403,0.28656367760569457,0.6116721564138543,0.388327843588459
41.75161062903856,-0.06023238379294352,0.27901538718056884,0.6115491938230427,0.3884508061792677
41.75654444740193,-0.05890915869810586,0.2796772869775019,0.6114003938920298,0.38859960611027716
41.76147826576529,-0.06563812101705103,0.2864060639534277,0.6111029962068362,0.38889700379547215
41.76641208412866,-0.0607828811614012,0.2959646881656342,0.6113724416931258,0.38862755830918294
41.77134590249203,-0.0698344668731305,0.30855138990613473,0.6113937271920346,0.3886062728102756
41.77627972085539,-0.06893069959314041,0.32004735312583854,0.6115096182515419,0.38849038175076883
41.78121353921876,-0.07244502698943174,0.32543847201947446,0.6115555826008986,0.3884444174014128
41.78614735758212,-0.0676325174975149,0.33001936451641073,0.6114571094553524,0.3885428905469596
41.791081175945486,-0.0678084254971686,0.3333473954070718,0.6113185560368904,0.38868144396542176
41.796014994308855,-0.06244520191900268,0.3351496425717282,0.6113151113976376,0.3886848886046747
41.80094881267222,-0.06400235071131029,0.33627143533946574,0.6112744835964107,0.3887255164059017
41.80588263103559,-0.061534304673046665,0.3357653092968404,0.6112199588139908,0.3887800411883217
41.81081644939895,-0.06192761108231255,0.33183643580855793,0.6114348241149241,0.3885651758873881
41.81575026776232,-0.05921943752816999,0.3282368782212592,0.6112783482892027,0.3887216517131087
41.82068408612569,-0.061546873777245804,0.3322030132168605,0.6113705735137313,0.3886294264885801
41.82561790448905,-0.06253085611000987,0.3356622973323083,0.6115875843077323,0.3884124156945784
41.83055172285242,-0.06401055787237282,0.32982634853706033,0.6113577679302065,0.3886422320721041
41.83548554121578,-0.06334958980761923,0.3308827727030984,0.6111168430062724,0.3888831569960409
41.84041935957915,-0.06428302836583918,0.33646523471228773,0.6109311231655102,0.3890688768368053
41.84535317794251,-0.061752282828737355,0.33133336188278806,0.6105894646280619,0.3894105353742559
41.850286996305876,-0.06288250433362146,0.32821724251052714,0.6104548455852692,0.38954515441705084
41.855220814669245,-0.06118686695603607,0.3161314518831475,0.6106242550245827,0.3893757449777388
41.86015463303261,-0.06322463652398694,0.31846091917169395,0.6103618869607095,0.38963811304161394
41.86508845139598,-0.06403578765402072,0.3224837654849797,0.6104889276329688,0.38951107236935556
41.87002226975934,-0.06461732354268179,0.319693013659865,0.6105316858739723,0.38946831412835264
41.87495608812271,-0.06686471447168449,0.31667026775598545,0.6104941641163418,0.38950583588598414
41.87988990648608,-0.06545250793759402,0.3169559504239864,0.610104792311614,0.3898952076907124
41.88482372484944,-0.06700455202045191,0.31783245983440545,0.6099723574430133,0.39002764255931305
41.88975754321281,-0.06423461968873043,0.31615147946224104,0.6098564088738863,0.39014359112844
41.89469136157617,-0.06481129419332782,0.316547191708403,0.6096810495934388,0.3903189504088866
41.89962517993954,-0.06288665515043998,0.3195034893090106,0.6095930446687705,0.390406955333555
41.90455899830291,-0.0632397719932572,0.3188530138567186,0.6095544307977532,0.39044556920457124
41.90949281666627,-0.061300111081020986,0.3226482367110071,0.6096506151413269,0.39034938486099635
41.914426635029635,-0.06406555138962026,0.3240748939245775,0.6094463616788515,0.3905536383234711
41.919360453393,-0.06115449585884031,0.3241603875111839,0.6094959703477559,0.3905040296545683
41.92429427175637,-0.06231820070288992,0.3298259627374086,0.6093211618379549,0.3906788381643706
41.929228090119736,-0.06015586493557627,0.3366524275511503,0.6092935375471219,0.3907064624552055
41.9341619084831,-0.063447150987929,0.3420318233228458,0.6095550251903372,0.3904449748119908
41.93909572684647,-0.06217040660321953,0.3463050971874358,0.6094983396900399,0.3905016603122898
41.94402954520983,-0.06415645076578419,0.3522779775557977,0.6093220173214376,0.3906779826808931
41.9489633635732,-0.06271115261120716,0.3560585246807318,0.6095759884877127,0.39042401151461914
41.95389718193657,-0.06440767708201788,0.35831728257022727,0.6095232084863591,0.39047679151597336
41.95883100029993,-0.06261283803306136,0.3652377992410017,0.6095346530669155,0.39046534693541723
41.9637648186633,-0.06455366191879751,0.374800658944627,0.6094701488689934,0.39052985113333977
41.96869863702666,-0.06326074945889922,0.3785196376426757,0.6095155743869661,0.39048442561536817
41.973632455390025,-0.06442890526279013,0.3778161847636878,0.6093909024039875,0.39060909759834667
41.978566273753394,-0.06244183695838183,0.3777914791524761,0.6094459216335857,0.39055407836874906
41.983500092116756,-0.06681036302267693,0.3682280889941545,0.6094726128344375,0.39052738716789676
41.988433910480126,-0.0664869510067304,0.35973392097591883,0.6092536682901216,0.3907463317122135
41.99336772884349,-0.06743514371931998,0.35015228900130396,0.6090394815064721,0.3909605184958631
41.99830154720686,-0.06668073792232918,0.34910801655495605,0.6087457982034663,0.39125420179886966
42.00323536557023,-0.06835032111419319,0.35304064358108783,0.608876997122008,0.39112300288032775
42.00816918393359,-0.06926231025087275,0.35607739741985256,0.6091972115860385,0.39080278841629806
42.01310300229696,-0.07210293787529075,0.353189289927192,0.6091236309767292,0.39087636902560824
42.01803682066032,-0.07119269997966719,0.3490990831289276,0.6090176554747763,0.39098234452756075
42.02297063902369,-0.07368999868012503,0.34351577045347503,0.6089497380081721,0.3910502619941651
42.02790445738706,-0.07206569318571815,0.33746449104877674,0.6088489580150925,0.39115104198724454
42.03283827575042,-0.07387856037626774,0.3273097877033827,0.6088495407927468,0.39115045920959085
42.037772094113784,-0.07199558112330319,0.31760270550352254,0.608785021452512,0.39121497854982684
42.042705912477146,-0.07268083734246228,0.31036071683246136,0.6090894869604729,0.3909105130418657
42.047639730840515,-0.0715480423047353,0.30488353541655683,0.6091699268982296,0.3908300731041099
42.052573549203885,-0.0717679974804833,0.30407369464075024,0.6092448338118586,0.39075516619048195
42.05750736756725,-0.07196783521541637,0.30192318677297303,0.6092255116542103,0.390774488348131
42.062441185930616,-0.07272611559347188,0.28995845149211413,0.608837070473985,0.3911629295283574
42.06737500429398,-0.0733279679634292,0.26527714830675975,0.6089100978269028,0.3910899021754408
42.07230882265735,-0.07303318967876044,0.2545948617486145,0.6089608231060273,0.3910391768963176
42.07724264102072,-0.07017092212104674,0.25431695732787596,0.6088621200212984,0.3911378799810477
42.08217645938408,-0.07076625195617017,0.2514158109099598,0.6087869187511358,0.3912130812512119
42.08711027774745,-0.07183761191766225,0.2573200008634236,0.6087300996874573,0.39126990031489245
42.09204409611081,-0.07292800437576923,0.2703382322409657,0.6090208643175693,0.39097913568477854
42.09697791447418,-0.07051916843607951,0.2794093934786742,0.6089027026389376,0.39109729736340926
42.10191173283754,-0.06946388745908573,0.2914795256150107,0.6090744594912468,0.3909255405110998
42.106845551200905,-0.06528859515291856,0.30104615205426455,0.6091298220888196,0.3908701779135261
42.111779369564275,-0.06525776972933578,0.311455721383751,0.6092076562093407,0.3907923437930049
42.11671318792764,-0.06508963771481045,0.3244219691880514,0.6092091947819599,0.3907908052203856
42.121647006291006,-0.06631191415748308,0.3458046121733013,0.6091341976807797,0.39086580232156526
42.126580824654376,-0.0637979198644003,0.3638654806580288,0.6089420603372127,0.3910579396651333
42.13151464301774,-0.0626207603058778,0.36269873581607115,0.6090037095853984,0.3909962904169484
42.13644846138111,-0.05881743504994996,0.3658645075191682,0.6088747036499228,0.39112529635242466
42.14138227974447,-0.06062119812489991,0.36342282437248324,0.6086646715637583,0.39133532843859037
42.14631609810784,-0.05926487111876151,0.360981433258971,0.6088148805889106,0.3911851194134395
42.15124991647121,-0.06778986019228338,0.35983246974758143,0.6090926117126491,0.3909073882897025
42.15618373483457,-0.06620485894318287,0.3524915093961418,0.6090670405430149,0.3909329594593398
42.16111755319794,-0.06889183350432523,0.35285431506503445,0.6091056073105078,0.39089439269184895
42.166051371561295,-0.06115584847457384,0.35092420659258844,0.6088060505492061,0.39119394945315267
42.170985189924664,-0.06308493284177671,0.34641813999425536,0.6085604501209637,0.3914395498813977
42.175919008288034,-0.059429491962160005,0.3352542049385568,0.6086117050383038,0.39138829496405675
42.180852826651396,-0.06133424514872301,0.32585196352652107,0.6085701419677562,0.391429858034604
42.185786645014765,-0.05577749846785492,0.3133897864604217,0.6084897933267678,0.39151020667559194
42.19072046337813,-0.06130198663713861,0.314925274810922,0.6086799840794297,0.3913200159229293
42.1956542817415,-0.05518509480728913,0.32467359604184054,0.6089190017965156,0.39108099820584363
42.200588100104866,-0.05971125210377478,0.3344858825406245,0.6086853781807994,0.39131462182155957
42.20552191846823,-0.04935604633982572,0.33999257159250457,0.6084528646032858,0.3915471353990733
42.2104557368316,-0.05689764672004371,0.33941722305381733,0.6085347361559004,0.39146526384645924
42.21538955519496,-0.050628721732110867,0.33227029601877434,0.6087388412746215,0.39126115872773864
42.22032337355833,-0.06188133870409992,0.3207667233288272,0.608721509035045,0.39127849096731554
42.2252571919217,-0.05807280655212725,0.31496034941639023,0.6086814932048739,0.39131850679748764
42.230191010285054,-0.0674726699146467,0.3174260320853508,0.6085052549195682,0.39149474508279375
42.23512482864842,-0.05863551885464595,0.3224467575991937,0.6083097094274938,0.3916902905748689
42.240058647011786,-0.06591615509960201,0.3311105366224352,0.6082181548469436,0.3917818451554203
42.244992465375155,-0.051141416357953204,0.32876126224082497,0.6081455988458591,0.39185440115650394
42.249926283738525,-0.0587821454743278,0.31587026742033286,0.6081312249532655,0.39186877504909473
42.25486010210189,-0.054266936183448265,0.3080075249015076,0.607884078910878,0.3921159210914794
42.259793920465256,-0.06111947700297854,0.2937388805287214,0.6074285116904807,0.39257148831187577
42.26472773882862,-0.050549901846401034,0.28548945863967684,0.6071919584553164,0.39280804154704113
42.26966155719199,-0.0565942695847162,0.2860884103100745,0.6069058385317676,0.39309416147059045
42.27459537555536,-0.052840182650982365,0.29207821432461595,0.6072335430919472,0.39276645691041123
42.27952919391872,-0.057700534832807196,0.29763690577667373,0.6071679300654343,0.39283206993692493
42.28446301228209,-0.051389664509016185,0.29907674046604926,0.6072292274455496,0.3927707725568103
42.289396830645444,-0.05929637565990389,0.3008427742019038,0.6075398541905223,0.39246014581183786
42.29433064900881,-0.055474688994992985,0.2982427593717244,0.6076833264879056,0.39231667351445504
42.29926446737218,-0.0623322688832808,0.293815472524902,0.6079514054848361,0.3920485945175243
42.304198285735545,-0.05960807289953503,0.28587399356947485,0.6081079716399351,0.3918920283624246
42.309132104098914,-0.06134208992491322,0.28926336367255095,0.6079284100093699,0.3920715899929894
42.31406592246228,-0.05473490026933165,0.2923713829212042,0.6081175062918017,0.39188249371055744
42.318999740825646,-0.062047056150089756,0.2992128008970723,0.6076014486875932,0.39239855131476536
42.323933559189015,-0.05618404406226479,0.30040916540740065,0.607636165353477,0.3923638346488811
42.32886737755238,-0.0659250184768608,0.3050764860083401,0.6078845583848714,0.3921154416174861
42.33380119591575,-0.05986656632048179,0.30617460571264987,0.6078186712673683,0.39218132873499073
42.33873501427911,-0.06001105262154661,0.3140575928207985,0.6074565898990674,0.3925434101032936
42.34366883264248,-0.060126805414122124,0.30096999767721366,0.6074283089402959,0.3925716910620665
42.34860265100585,-0.0663273887709745,0.28880221331710293,0.6074966184508352,0.3925033815515279
42.3535364693692,-0.052429729425615565,0.28464150208473993,0.6073237498273505,0.3926762501750133
42.35847028773257,-0.05650592498068471,0.2772001645964704,0.6072428295623739,0.3927571704399904
42.363404106095935,-0.05313505902379978,0.27071875048264127,0.6068065297831818,0.3931934702191821
42.368337924459304,-0.061288657487620635,0.2836407559980007,0.6064759575325014,0.39352404246986217
42.37327174282267,-0.0624415916840947,0.2926773680991431,0.6063456787935496,0.39365432120881716
42.378205561186036,-0.070247236101317,0.2918547472074092,0.6062423046668024,0.39375769533556776
42.383139379549405,-0.05905673528650475,0.29077926702768625,0.606107711398898,0.3938922886034753
42.38807319791277,-0.0609957765251867,0.2894622049266122,0.6061255979880318,0.39387440201434437
42.39300701627614,-0.06107719304116434,0.28077901820381185,0.6062515837080672,0.39374841629431145
42.397940834639506,-0.0724919239472903,0.27449403731137817,0.6066603036563517,0.39333969634602894
42.40287465300287,-0.06297159929845947,0.27162724578353614,0.6067654961940228,0.39323450380835984
42.40780847136624,-0.06308152814853467,0.26767972461976575,0.606982898476748,0.39301710152563674
42.4127422897296,-0.0639939755329889,0.2673361467763842,0.6071627075423267,0.39283729246005855
42.41767610809296,-0.06478444089922501,0.2747235502294664,0.6074201956537437,0.39257980434864315
42.42260992645633,-0.06242548989476969,0.290001088420486,0.6074350085624509,0.39256499143993734
42.427543744819694,-0.06778262894824863,0.29833014022966853,0.6074487524445458,0.3925512475578433
42.43247756318306,-0.06530979819185163,0.3049587838748497,0.6077010502430332,0.39229894975935636
42.437411381546426,-0.06504373948304897,0.3073878711088636,0.6075815398043918,0.39241846019799753
42.442345199909795,-0.06367300017696548,0.31454402803723813,0.607559499501109,0.39244050050128104
42.447279018273164,-0.061326469155277244,0.31319391677447705,0.6073274779501852,0.39267252205220465
42.45221283663653,-0.0574787920473028,0.31217196358063276,0.6070670700453347,0.3929329299570543
42.457146654999896,-0.06714718805159758,0.30552069862653397,0.6069024152911545,0.39309758471123396
42.46208047336326,-0.06707996927905785,0.3014489060725178,0.6071811192184864,0.3928188807839011
42.46701429172663,-0.07011033820095725,0.30000611785215997,0.6068966004965712,0.3931033995058148
42.47194811009,-0.06401016009593481,0.29385657819122835,0.6066508995019517,0.39334910050043237
42.47688192845336,-0.06452284339355938,0.28905165049622944,0.6063470626066879,0.3936529373956948
42.48181574681672,-0.06163216197933814,0.28508872206402275,0.6065889148560748,0.39341108514630657
42.486749565180084,-0.06574262661263872,0.2820441096982543,0.6068020800470361,0.3931979199553441
42.49168338354345,-0.07072196245622817,0.29218183679108567,0.6074274292699378,0.3925725707324401
42.49661720190682,-0.07239893395197247,0.29423384138381414,0.6074139917007652,0.39258600830161156
42.501551020270185,-0.06747303559650178,0.28934644757625516,0.6074713279193115,0.3925286720830629
42.506484838633554,-0.0662800018957638,0.2897138609155681,0.6078708224363093,0.3921291775660636
42.511418656996916,-0.07109293745576642,0.279748209009529,0.6076371136390711,0.3923628863633002
42.516352475360286,-0.06999039964401196,0.26995129035431736,0.6075135405496411,0.39248645945272853
42.521286293723655,-0.07760075192948201,0.26904745830838706,0.6069715468936391,0.39302845310873
42.52622011208702,-0.07424723968470724,0.2817616972681116,0.6072040678965458,0.3927959321058215
42.53115393045039,-0.07191069432865982,0.29035785160135186,0.6071152771209188,0.3928847228814466
42.53608774881375,-0.06122814172411574,0.2931311337964106,0.6074181478209436,0.39258185218142033
42.54102156717711,-0.07875241718345989,0.296928618403756,0.6074969394015881,0.3925030606007746
42.54595538554048,-0.07893246976285609,0.30385937174090016,0.607587166011185,0.3924128339911773
42.55088920390384,-0.08054137669438027,0.3158318723148195,0.6073416465893983,0.3926583534129634
42.55582302226721,-0.07124031983273421,0.32994903670259773,0.6072110159079469,0.3927889840944143
42.560756840630575,-0.07439533319024695,0.33783936096595923,0.607156263473574,0.3928437365287869
42.565690658993944,-0.07168423497455052,0.3408707482460913,0.6073454129205974,0.3926545870817641
42.57062447735731,-0.07593621373420313,0.34012719292025934,0.6071419007946554,0.3928580992077062
42.575558295720676,-0.08004865763894667,0.3449928194760723,0.6075355480004977,0.3924644520018653
42.580492114084045,-0.07584745357569994,0.3479345194268174,0.6074341980704376,0.3925658019319262
42.58542593244741,-0.07232281397232233,0.3435793123213366,0.6077140215716978,0.39228597843066765
42.59035975081078,-0.07234546992531402,0.34573651821558615,0.6076744135129372,0.39232558648942856
42.595293569174146,-0.07177473158740458,0.3360978623987289,0.6072712353306623,0.3927287646717052
42.60022738753751,-0.08683360818197623,0.3241123264679527,0.6072775389182621,0.39272246108410697
42.60516120590087,-0.08026182959136677,0.3194293214094379,0.6073877276154612,0.39261227238690943
42.61009502426423,-0.0787073075542475,0.3230102614872065,0.6073572177442544,0.39264278225811927
42.6150288426276,-0.06877903770548606,0.323941215668564,0.6075164658113995,0.39248353419097654
42.61996266099097,-0.07623958691949083,0.3369571737347014,0.6074453011834517,0.39255469881892624
42.624896479354334,-0.07824041173297484,0.3438262178407173,0.6072005617724406,0.3927994382299407
42.6298302977177,-0.08325088368833601,0.3477394089373409,0.6072611394190619,0.39273886058332264
42.634764116081065,-0.08171874281332712,0.3465120696709848,0.6072322164744096,0.3927677835279765
42.639697934444435,-0.07868442593770553,0.3450875397024041,0.607162289880008,0.39283771012237717
42.644631752807804,-0.07718698296973057,0.34477402497154,0.607417800475708,0.3925821995266769
42.649565571171166,-0.08286781429073653,0.3374680104265563,0.6078490907818741,0.39215090922051177
42.654499389534536,-0.08036832300469117,0.315227057810219,0.6079844863779654,0.39201551362442094
42.6594332078979,-0.07815130757045871,0.29523091177109523,0.6077789915412033,0.39222100846118485
42.66436702626127,-0.07381864581144011,0.2815094926233559,0.6074677734962246,0.39253222650616537
42.66930084462463,-0.08508514895009192,0.2733285302017424,0.6072792755643074,0.3927207244380848
42.67423466298799,-0.08424738913437749,0.2712105884706903,0.6075216649251088,0.39247833507728336
42.67916848135136,-0.09581393396766037,0.2613897056037022,0.6077116297645092,0.39228837023788193
42.68410229971472,-0.08912144790320678,0.25444733585444057,0.607405183072231,0.39259481693016013
42.68903611807809,-0.09098265197837971,0.25002338333983837,0.6070633992796528,0.3929366007227377
42.69396993644146,-0.0820310989334234,0.2440035938677176,0.6070402849378664,0.39295971506452376
42.698903754804824,-0.08966550034677148,0.24635338413565344,0.6068938479979765,0.39310615200441373
42.703837573168194,-0.08218681181648847,0.2522180716147327,0.6069393229103253,0.39306067709206505
42.708771391531556,-0.09145068107836415,0.2591725465426594,0.6070929807366072,0.39290701926578353
42.713705209894925,-0.08261467962879719,0.2699379734488339,0.6071848392676857,0.3928151607347054
42.718639028258295,-0.09136524415003343,0.2744031417114963,0.6072558452039124,0.3927441547984797
42.72357284662166,-0.0766284362637056,0.27601849211404167,0.6069847137535794,0.3930152862488127
42.72850666498503,-0.08721226970972276,0.27996216617206177,0.6068481640562087,0.3931518359461845
42.73344048334838,-0.08048466236554726,0.28112293960438395,0.6065814457269467,0.3934185542754473
42.73837430171175,-0.09850117544321295,0.29320182970950875,0.6060902374644628,0.39390976253793164
42.74330812007512,-0.0849971712071833,0.30592930547697456,0.6065249073479057,0.3934750926544895
42.74824193843848,-0.1018190713650727,0.30400633292814616,0.6065566454242226,0.393443354578169
42.75317575680185,-0.08425979098367914,0.293870105474639,0.6066733992095131,0.39332660079287607
42.758109575165214,-0.09767485382736664,0.28156285182368346,0.6062496828725124,0.3937503171298749
42.763043393528584,-0.080208190313923,0.27909263379700555,0.6059691465750613,0.39403085342732685
42.76797721189195,-0.09533353001329313,0.2725780715273594,0.6061230128590708,0.39387698714331804
42.772911030255315,-0.08059039714419429,0.26000515193967133,0.6062672856860998,0.3937327143162898
42.777844848618685,-0.10025763415047939,0.2433972903145868,0.6060734341916227,0.39392656581076785
42.78277866698205,-0.08749977968293682,0.23745192013187602,0.605908399638756,0.3940916003636351
42.787712485345416,-0.1035738530716522,0.24879435089659238,0.6058302452363278,0.39416975476606353
42.792646303708786,-0.08494674175937256,0.26194064951245283,0.6055089112070907,0.39449108879530104
42.79758012207214,-0.1050897951929407,0.2687006983857777,0.605454317428076,0.3945456825743158
42.80251394043551,-0.08921734181264705,0.2743230260444246,0.6049094458654459,0.39509055413694666
42.80744775879887,-0.10979769904397552,0.28857120444038814,0.6046183678814095,0.3953816321209826
42.81238157716224,-0.09201211645668217,0.29736848700187807,0.6044795452825429,0.395520454719849
42.81731539552561,-0.11075481354269087,0.3020857728501511,0.6043471368001905,0.3956528632022003
42.82224921388897,-0.08587891227300773,0.30598581424470245,0.6041846947244042,0.39581530527798664
42.82718303225234,-0.10610631638061228,0.3104708686545522,0.6042492678458761,0.3957507321565139
42.832116850615705,-0.08536045250020184,0.31633831197708245,0.6040132401730987,0.3959867598292924
42.837050668979074,-0.10519942682691959,0.32493442483924057,0.6039456084726941,0.39605439152969973
42.841984487342444,-0.08512142430338691,0.32353491309782306,0.6039994817398957,0.3960005182624998
42.846918305705806,-0.10709577006063324,0.3286911431679727,0.6040093444770022,0.39599065552539614
42.851852124069175,-0.083125255178487,0.3261321941815791,0.6039570894840441,0.39604291051835583
42.85678594243253,-0.10404921123253408,0.3236830173871065,0.6042139636215806,0.39578603638082127
42.8617197607959,-0.07938587444285297,0.32410832059262445,0.6042821839750812,0.39571781602732214
42.86665357915927,-0.09798815060007124,0.32128778714747597,0.6045123080713923,0.39548769193101196
42.87158739752263,-0.07822449446173207,0.315108958506128,0.6048457585192029,0.39515424148320216
42.876521215886,-0.1025276879636456,0.307744864987279,0.604898363678865,0.39510163632354084
42.88145503424936,-0.0811851148068685,0.3097840385248711,0.6048728460543119,0.39512715394809367
42.88638885261273,-0.10495465321885561,0.3141622822500756,0.604591748031884,0.3954082519705219
42.8913226709761,-0.08368801835711583,0.32251920762802216,0.6043146836551415,0.3956853163472638
42.896256489339464,-0.10608652595083036,0.3214011210345251,0.6044527679465861,0.3955472320558192
42.901190307702834,-0.08485537180906004,0.32210551571604923,0.6045792416140641,0.3954207583883404
42.906124126066196,-0.1081936606721031,0.31999478433419504,0.6047863570641364,0.39521364293826733
42.911057944429565,-0.08598518521761896,0.32153638374704363,0.6050580820132122,0.3949419179891903
42.915991762792935,-0.1088856008358163,0.3161879459918586,0.6054941547770984,0.39450584522530396
42.92092558115629,-0.08686232136440264,0.3151150689417978,0.605746779062723,0.3942532209396816
42.92585939951966,-0.10907344213810881,0.31018353971423646,0.6055219659515784,0.3944780340508278
42.93079321788302,-0.08588733679439561,0.3015722250681074,0.6055892537640984,0.3944107462383088
42.93572703624639,-0.10725291314502616,0.2949990230368651,0.6056173894981546,0.39438261050425366
42.94066085460976,-0.08573072315667918,0.29111503270394545,0.6057484545994364,0.39425154540297264
42.94559467297312,-0.10828413415676785,0.28874799294975634,0.605707221763263,0.39429277823914743
42.95052849133649,-0.08604041548626386,0.2873908663050302,0.605771571861085,0.3942284281413263
42.955462309699854,-0.10728222340844239,0.27926149563413477,0.6058376796589351,0.3941623203434769
42.96039612806322,-0.08381020036120324,0.2842352061011024,0.6061243258652483,0.3938756741371644
42.96532994642659,-0.10612380259482107,0.2868941084631898,0.6063663902248279,0.39363360977758516
42.970263764789955,-0.08398831025148738,0.2890908488724639,0.6063657086624785,0.3936342913399352
42.975197583153324,-0.10564800319641615,0.2880389373989462,0.6061882081248857,0.393811791877528
42.98013140151669,-0.08196359200157953,0.28406209807370764,0.6059048480375505,0.3940951519648634
42.98506521988005,-0.10515776454271589,0.2811612670477923,0.6059671499443713,0.3940328500580425
42.98999903824342,-0.08191501056391709,0.28042693785638056,0.6060273612622088,0.3939726387402056
42.99493285660678,-0.10495177502399937,0.2882210488323096,0.6059218220598086,0.394078177942606
42.99986667497015,-0.0817809114220034,0.28894294632418027,0.6060433211993499,0.39395667880306534
43.00480049333351,-0.10642165708073506,0.2879883581118145,0.6059697035173257,0.3940302964850902
43.00973431169688,-0.08272141659677695,0.2942618210116326,0.6056644555251114,0.3943355444773048
43.014668130060244,-0.10668973258005457,0.298479647348853,0.6057244332838735,0.39427556671854325
43.01960194842361,-0.08301440588063437,0.2965703928208318,0.6055525051360798,0.3944474948663372
43.02453576678698,-0.1079213830888452,0.29251441015886515,0.6057621073193256,0.39423789268309156
43.029469585150345,-0.08367372805420166,0.29347393623499296,0.6059364628127646,0.39406353718965237
43.034403403513714,-0.10798893808240369,0.29761100209381375,0.6058184705606954,0.39418152944172236
43.039337221877076,-0.08223732633870919,0.29582726283589006,0.6057583276500482,0.3942416723523698
43.044271040240446,-0.10640744467076363,0.2985086298232341,0.6054138913717902,0.3945861086306284
43.04920485860381,-0.08356360478641392,0.30412323359307114,0.6055986151860582,0.3944013848163614
43.05413867696717,-0.1103402063960241,0.3064893191767038,0.6060675824373972,0.3939324175650229
43.05907249533054,-0.0860528534918135,0.29849646018357673,0.6057998297855919,0.39420017021683024
43.0640063136939,-0.11275674412292169,0.2969445423116752,0.6059393013922685,0.3940606986101546
43.06894013205727,-0.08993246753218827,0.30592718431953086,0.6060211667470253,0.3939788332553984
43.07387395042064,-0.11496660841598608,0.3154108992319581,0.6059893946741051,0.3940106053283201
43.078807768784,-0.08936840479078054,0.33520330541194326,0.6060918647308294,0.393908135271597
43.08374158714737,-0.11497598290595396,0.34767157513374897,0.6063176118248575,0.3936823881775702
43.088675405510735,-0.09026434677919756,0.36475723408649485,0.6065198702501753,0.3934801297522533
43.093609223874104,-0.11514483193252881,0.37701983794168464,0.6062323764034914,0.3937676235989355
43.09854304223747,-0.08816849418739897,0.383999261593168,0.6060240147901341,0.393975985212292
43.103476860600836,-0.11317097917687542,0.3868237698521775,0.6061958076166928,0.39380419238573283
43.1084106789642,-0.08533182709812563,0.3830004167408976,0.6059588913746555,0.3940411086277703
43.11334449732756,-0.10859613201309529,0.38233611748929536,0.6059804260944647,0.39401957390796105
43.11827831569093,-0.07868551214123568,0.38043064287298267,0.6060313974557825,0.39396860254664195
43.1232121340543,-0.10287389100806188,0.3798657296332836,0.6059192171963184,0.39408078280610653
43.12814595241766,-0.0743037685069427,0.3701615647292996,0.6060979042906898,0.39390209571173584
43.13307977078103,-0.101851785087716,0.363468918717528,0.6060507984612182,0.39394920154120877
43.13801358914439,-0.07469541492703081,0.3601916537552475,0.6060608633559452,0.3939391366464822
43.14294740750776,-0.09968884435707048,0.35356792013596405,0.6059855507796413,0.3940144492227877
43.14788122587113,-0.07100397541974439,0.34265189364412424,0.6059367118548353,0.39406328814759534
43.152815044234494,-0.09504361836194501,0.33266406614307875,0.6057436014496287,0.39425639855280387
43.15774886259786,-0.06827749179452021,0.32733159955662616,0.6056205196374621,0.39437948036497333
43.162682680961225,-0.09562332812620941,0.3245516132445354,0.6055615391875392,0.3944384608148981
43.167616499324595,-0.07126833593750598,0.3281357910881074,0.6055708026576806,0.39442919734475906
43.17255031768796,-0.09848755547165006,0.3331904851300319,0.6052068473501611,0.39479315265227943
43.17748413605132,-0.07027443128325904,0.3438187116806209,0.6051597160333456,0.3948402839690946
43.18241795441469,-0.09724512121979996,0.34499757299133244,0.6051458787731858,0.394854121229254
43.18735177277805,-0.07085886778907718,0.3386267902544093,0.605505423933223,0.394494576069216
43.19228559114142,-0.09744720878690895,0.3361199237140242,0.6056905182953428,0.39430948170709557
43.19721940950479,-0.07196979850883839,0.33834626754045394,0.60572573833282,0.39427426166961915
43.20215322786815,-0.09985688317671972,0.34091740551743854,0.6057856256153787,0.39421437438706014
43.20708704623152,-0.07340956510809066,0.33767879907413784,0.6058610480378777,0.3941389519645614
43.212020864594884,-0.10239808516475947,0.34128396473935874,0.605703171359482,0.3942968286429573
43.21695468295825,-0.07564121306422983,0.3355470150956923,0.6054317982093624,0.39456820179307733
43.22188850132162,-0.09733726211640929,0.32847253560522843,0.605409286666088,0.39459071333635237
43.226822319684985,-0.07232682933473168,0.32328990034247823,0.6053560920689517,0.39464390793348897
43.231756138048354,-0.09449728667158207,0.31637528347955807,0.605439891197726,0.39456010880471587
43.23668995641171,-0.068625553420042,0.30777562665053243,0.6052015471025824,0.39479845289986015
43.24162377477508,-0.09478597443737362,0.2966313480390004,0.6049770301112849,0.39502296989115854
43.24655759313845,-0.07247898193939202,0.2948553375660927,0.6049935011848665,0.3950064988175751
43.25149141150181,-0.1020062630766817,0.2910222383693773,0.6047474129502828,0.39525258705215605
43.25642522986518,-0.07743182780563006,0.2852272596174698,0.6046974982376507,0.395302501764785
43.26135904822854,-0.10244238125292326,0.287374851451878,0.6043154928932044,0.3956845071092318
43.26629286659191,-0.07271451210715596,0.29849564457057776,0.6042601149397241,0.3957398850627129
43.27122668495528,-0.10016865420144462,0.29915663802356207,0.6040769520333324,0.3959230479691053
43.27616050331864,-0.07119907617255083,0.2968188536576026,0.6043595076343216,0.39564049236811694
43.28109432168201,-0.09841541706447948,0.30654316466274717,0.6042070010681516,0.39579299893428727
43.286028140045374,-0.08191013122183144,0.3141191279035687,0.6045060129390754,0.39549398706336375
43.290961958408744,-0.1086009917893966,0.3202653848030241,0.6044998573429465,0.39550014265949324
43.29589577677211,-0.08286364557265424,0.3251553943053741,0.6046630373021528,0.39533696270028756
43.30082959513547,-0.1010836047624737,0.31684590001469276,0.6047988283792476,0.3952011716231925
43.30576341349884,-0.07079535115023892,0.3050821808170935,0.6048635176284067,0.3951364823740331
43.3106972318622,-0.09749716101125198,0.2959269259958317,0.605035672895617,0.39496432710682244
43.31563105022557,-0.07181865364178906,0.30157619012729625,0.6049052787281293,0.3950947212743099
43.32056486858894,-0.09999656362594549,0.3062843879764382,0.6048897858556912,0.3951102141467473
43.3254986869523,-0.07126601813303908,0.30112852311800575,0.6049196668123583,0.39508033319007974
43.33043250531567,-0.102693216963638,0.2978030042894551,0.6047713918414285,0.3952286081610095
43.33536632367903,-0.07709200135870838,0.2885047844815678,0.6048603614748912,0.3951396385275491
43.3403001420424,-0.10307747512897254,0.28759802106054433,0.6048236518637218,0.3951763481387202
43.34523396040577,-0.06244869800708077,0.2909683943313602,0.6047883969567552,0.39521160304568814
43.35016777876913,-0.08788080441292906,0.2995329079167888,0.6045472990269589,0.39545270097548524
43.3551015971325,-0.06715545737837272,0.3014928138495926,0.6042634273806113,0.39573657262183326
43.36003541549586,-0.09370342535328507,0.301563674181313,0.604064255468729,0.3959357445337157
43.36496923385923,-0.07196169520101703,0.29843129472688973,0.604069440557878,0.39593055944456623
43.3699030522226,-0.10288846221189979,0.2934305341023416,0.6040450103129225,0.39595498968952325
43.37483687058596,-0.06872706202127206,0.28981303413650417,0.6040477725197217,0.39595222748272685
43.37977068894933,-0.08478212954820888,0.28724836231532896,0.6038840715663646,0.39611592843608684
43.38470450731269,-0.061469504418110985,0.28486305582310756,0.6041470529604861,0.3958529470419685
43.38963832567606,-0.10182396096951575,0.2873834176264883,0.6045879526379969,0.39541204736445956
43.39457214403943,-0.08027554395927737,0.29710564284808444,0.604955756024422,0.39504424397803695
43.39950596240279,-0.10137230577757043,0.3069998647121137,0.6048512283836636,0.3951487716187973
43.40443978076616,-0.06950851136981524,0.30886189966623034,0.6048791032893273,0.39512089671313544
43.40937359912952,-0.08836864703397747,0.31886609766844853,0.6048230173843488,0.3951769826181149
43.41430741749289,-0.06820741137779257,0.324054244049827,0.6048022324215505,0.3951977675809141
43.41924123585626,-0.09284627858566685,0.32072957652855877,0.6045898157001763,0.3954101843022898
43.42417505421962,-0.07698205732049085,0.31302005912621506,0.6045763030614205,0.39542369694104634
43.42910887258299,-0.09566840722404152,0.30218500537708004,0.6043716360115967,0.3956283639908712
43.43404269094635,-0.06885849769606589,0.2916730649350192,0.6043141429491267,0.39568585705334164
43.43897650930972,-0.09114279396149459,0.28526519863241634,0.6042359809309895,0.3957640190714791
43.44391032767309,-0.07844722684762745,0.2766637955401992,0.6043098340922293,0.39569016591023937
43.44884414603645,-0.10215473180444688,0.2604861338750535,0.6040480197594637,0.3959519802430046
43.45377796439982,-0.0691470577712903,0.25443608315234595,0.6039437682579701,0.39605623174449694
43.45871178276318,-0.09861052149740891,0.24899472514046753,0.6042733943307138,0.3957266056717535
43.46364560112655,-0.075639708784225,0.24752405027508345,0.6046427842058919,0.3953572157965742
43.46857941948992,-0.09880908379715793,0.2528118339823778,0.6044215078218105,0.39557849218065405
43.47351323785328,-0.07446144030506759,0.2646714731270377,0.6045315117546405,0.3954684882478224
43.47844705621665,-0.0938453523099608,0.2791972274518678,0.604649245037182,0.3953507549652794
43.483380874580014,-0.07056668542921397,0.30082661732849447,0.604708522303364,0.395291477699096
43.488314692943376,-0.09717463322305636,0.32214056823852794,0.6046060617431472,0.3953939382593118
43.493248511306746,-0.0767045700387862,0.3329947062391872,0.6045070964120779,0.39549290359037953
43.49818232967011,-0.1014202367675981,0.3236454405909507,0.6047799184840206,0.39522008151843524
43.50311614803348,-0.07016131322188604,0.3071840576449333,0.6047894319399827,0.395210568062471
43.50804996639684,-0.10219622435780254,0.2918997691126657,0.6043884655203774,0.39561153448207464
43.51298378476021,-0.07429007065396956,0.2893617355882993,0.6045346593363055,0.39546534066614486
43.51791760312358,-0.09797025369404982,0.29668936800025625,0.604492038835379,0.39550796116706993
43.52285142148694,-0.07298739819224798,0.2940231329896903,0.6043652145940882,0.3956347854083593
43.52778523985031,-0.09360968581483277,0.284290538317894,0.6044976025380158,0.3955023974644305
43.53271905821367,-0.07243147741753103,0.2702206622023196,0.6040708742669284,0.39592912573551603
43.53765287657704,-0.09662561129731785,0.2558755009993035,0.6040970053286127,0.39590299467383
43.54258669494041,-0.07611632069867885,0.25034527297474446,0.6045310893434589,0.3954689106589832
43.54752051330377,-0.09038813917760492,0.24802723644150843,0.6043346921989007,0.395665307803541
43.552454331667136,-0.06397300393334503,0.24122295203967653,0.6045731742487425,0.39542682575369853
43.5573881500305,-0.09806050630222057,0.24463742076309716,0.6045759592820016,0.39542404072043863
43.56232196839387,-0.07934924784850658,0.2547918913451138,0.6047163554604189,0.39528364454202136
43.56725578675724,-0.10198591627540247,0.26398464694834706,0.6045325810309468,0.39546741897149423
43.5721896051206,-0.07261833133110461,0.2674561484854931,0.6046870398776553,0.3953129601247858
43.57712342348397,-0.08439927534350712,0.2678628345426157,0.6046622919651622,0.3953377080372802
43.58205724184733,-0.07100909891355663,0.26900149850113664,0.6046896032579965,0.39531039674444707
43.5869910602107,-0.08651118580385564,0.26634349685674535,0.6047773382948527,0.3952226617075925
43.59192487857407,-0.08001981807457222,0.26169254893317817,0.6047769646078177,0.39522303539462805
43.59685869693743,-0.09313215949960445,0.26807452411471133,0.604679504482785,0.3953204955196621
43.6017925153008,-0.07012615256242455,0.2821021680591802,0.6047524078812334,0.39524759212121596
43.60672633366416,-0.0792581983322419,0.29015650599912896,0.6048556243612224,0.3951443756412293
43.61166015202753,-0.06669303131185936,0.28514488165973584,0.6046138264514532,0.39538617355100053
43.616593970390895,-0.08902105160618716,0.2835464427118085,0.6049480322644875,0.3950519677379698
43.62152778875426,-0.07700816665605116,0.2892478798455889,0.604729058103174,0.39527094189928563
43.626461607117626,-0.09023651294670039,0.28380303268157014,0.6047609220465394,0.39523907795592356
43.63139542548099,-0.0742398044028357,0.2737185959642211,0.6047303142961995,0.3952696857062668
43.63632924384436,-0.09287705112780636,0.2789655378362379,0.6044787198018438,0.39552128020062255
43.64126306220773,-0.08250289399710647,0.28696924832806403,0.6042454335521044,0.39575456645036106
43.64619688057109,-0.08970730994245385,0.2908755832433176,0.6043757658100255,0.39562423419244014
43.65113069893446,-0.07365201407211658,0.2874252508118644,0.6048807151299087,0.3951192848725578
43.65606451729782,-0.09305213923802644,0.27916310682674955,0.6048332197143734,0.3951667802880937
43.66099833566119,-0.07910820800317979,0.2675966407562554,0.6046471681824026,0.3953528318200663
43.66593215402456,-0.0922709789075528,0.25959615038949163,0.6047576675877262,0.3952423324147447
43.67086597238792,-0.07526047442103058,0.27028408350505,0.6049423222864728,0.39505767771599976
43.675799790751284,-0.08916705328668457,0.28889184622341185,0.6049990640475967,0.3950009359548753
43.68073360911465,-0.06902229429588058,0.30301189648157995,0.6049154896480299,0.3950845103544417
43.685667427478016,-0.09346825215349737,0.3152171166211136,0.6050895092444822,0.3949104907579884
43.690601245841385,-0.0805223684645648,0.32049154773321975,0.6048998128861276,0.3951001871163433
43.69553506420475,-0.09368065151789187,0.3135375142978736,0.60486072009742,0.39513927990505116
43.70046888256812,-0.07505784646732097,0.30238187427038704,0.6050193525663705,0.39498064743610056
43.70540270093148,-0.08745555933386236,0.2967304620344073,0.6044757026253579,0.39552429737711337
43.71033651929485,-0.0734427537075126,0.29502489247661035,0.6041740998594959,0.39582590014297614
43.71527033765822,-0.09897893540533133,0.293977302078329,0.6040167463495938,0.3959832536528787
43.72020415602158,-0.0797815282487428,0.2943856034922373,0.6041066533185395,0.3958933466839336
43.72513797438495,-0.09520149863334197,0.2951821764127974,0.6039624892773865,0.396037510725087
43.73007179274831,-0.07471975197427622,0.2877715987172423,0.6039764798302018,0.3960235201722724
43.73500561111168,-0.09347801781824776,0.277452018875382,0.6038660510801324,0.39613394892234255
43.739939429475044,-0.07693732066631032,0.2754009277045138,0.6036363452301731,0.3963636547723023
43.744873247838406,-0.09663204626912301,0.27628739494689714,0.6031027548544368,0.39689724514803815
43.749807066201775,-0.07746566205542474,0.2762765322038603,0.6028550431058913,0.3971449568965808
43.75474088456514,-0.09149261143451116,0.2720123659131852,0.6026640785016001,0.39733592150086905
43.75967470292851,-0.0726508104871261,0.2700565801899083,0.6029948967095881,0.3970051032928803
43.764608521291876,-0.09608292555105863,0.27602193258458874,0.6027563217375428,0.3972436782649263
43.76954233965524,-0.07856255526746228,0.2784772359808714,0.6026918830152471,0.3973081169872232
43.77447615801861,-0.10213556967045172,0.2825255521567938,0.602514644120409,0.3974853558820621
43.77940997638197,-0.07546536242769909,0.28801000817233613,0.6025870214860076,0.39741297851646373
43.78434379474534,-0.09499868222129537,0.2967737976187327,0.6024737158878772,0.3975262841145949
43.78927761310871,-0.0733432755114052,0.30554146398455356,0.6024707951043422,0.39752920489813065
43.79421143147207,-0.09467547173279557,0.3125873226375351,0.6027429367868037,0.39725706321566956
43.79914524983544,-0.07575519566037098,0.3208545342017603,0.6026656177232543,0.3973343822792185
43.804079068198796,-0.09335206942504723,0.3228907512569191,0.6028974241865466,0.39710257581592673
43.809012886562165,-0.07478059810130983,0.32063242717435203,0.603175128900027,0.39682487110244613
43.813946704925534,-0.09667377710021283,0.31883036102999573,0.6035156517571815,0.396484348245291
43.8188805232889,-0.08310264099714916,0.31108591717866185,0.6036564696554286,0.39634353034704317
43.823814341652266,-0.10283383928312602,0.29942256000043144,0.6034384785761845,0.3965615214262867
43.82874816001563,-0.08155367103132408,0.2859217065630127,0.6030524554237937,0.3969475445786763
43.833681978379,-0.10133908648405476,0.2873210846626202,0.6031798431562813,0.39682015684619143
43.83861579674237,-0.08046947170231535,0.2911751577072124,0.6033014732156782,0.39669852678679673
43.84354961510573,-0.09953787254023841,0.29339411384083197,0.6034632392807445,0.3965367607217324
43.8484834334691,-0.07993590731007663,0.29402042324547717,0.6034014644798443,0.39659853552263546
43.85341725183246,-0.10344957848685463,0.29760867390427226,0.6033863267698534,0.39661367323262803
43.85835107019583,-0.08226971755728126,0.3006649537472097,0.603396048266822,0.3966039517356609
43.8632848885592,-0.09707208857947978,0.29555225956480125,0.6035291740095047,0.39647082599298
43.868218706922555,-0.07788424947261138,0.29002846964360185,0.6034350691606218,0.3965649308418635
43.873152525285924,-0.095286269050494,0.2839758730885959,0.6034698566790939,0.39653014332339226
43.87808634364929,-0.07713360430692401,0.2795359976435292,0.6036584347133002,0.39634156528918646
43.883020162012656,-0.09309234966742688,0.2841830631478492,0.6034209334118465,0.39657906659064024
43.887953980376025,-0.07377189496232534,0.2897912474419862,0.6031540435020607,0.39684595650042537
43.89288779873939,-0.09116887682467761,0.2958434039880144,0.6031742609758189,0.3968257390266672
43.89782161710276,-0.07323385889283333,0.29977951867496194,0.6033879492577595,0.39661205074472616
43.90275543546612,-0.09174783777358222,0.29814618091503853,0.6034074197722366,0.3965925802302486
43.90768925382949,-0.07270479675368584,0.29940535102732185,0.6036741884351052,0.39632581156737884
43.91262307219286,-0.0904284298711103,0.30452366521517565,0.603923729475529,0.3960762705269535
43.91755689055622,-0.0715046421105716,0.31837500511311745,0.6036721942459791,0.3963278057565048
43.92249070891959,-0.09173909244075712,0.33184926682079985,0.6032960212457751,0.3967039787567107
43.927424527282945,-0.07462623247450727,0.34699855809574115,0.6031418223354031,0.3968581776670841
43.932358345646314,-0.09340157882384383,0.35391407954944154,0.6029697507489761,0.3970302492535122
43.93729216400968,-0.07460671922588694,0.35627627903589665,0.6031932897251248,0.3968067102773645
43.942225982373046,-0.09293652507361821,0.3498153900728997,0.6034815181265542,0.39651848187593614
43.947159800736415,-0.07437983098465238,0.3366099889446813,0.603577832711048,0.3964221672914436
43.95209361909978,-0.0931197328498102,0.32231845734977793,0.6036743874870294,0.3963256125154628
43.95702743746315,-0.07575805717853047,0.3120341837829706,0.6039151589934737,0.3960848410090195
43.961961255826516,-0.09384946089156797,0.30632616337206603,0.6039107550259734,0.3960892449765204
43.96689507418988,-0.07420286390668134,0.30516775434704363,0.6039679225027403,0.39603207749975394
43.97182889255325,-0.09424958068648413,0.31046137096878706,0.604297121675498,0.3957028783269967
43.97676271091661,-0.07489116596905702,0.31111099535282494,0.6046135891835465,0.39538641081894854
43.98169652927998,-0.09391149320553194,0.31713198903474615,0.6044008161703475,0.3955991838321477
43.98663034764335,-0.07238157329218754,0.32270086327816644,0.6042712218215697,0.39572877818092556
43.991564166006704,-0.09207229504942874,0.3352046063684642,0.6041031991641471,0.39589680083834855
43.99649798437007,-0.07361135143149612,0.340499477583484,0.6042155102913068,0.3957844897111894
44.001431802733435,-0.09466223497674177,0.34197570013443884,0.6040933934541536,0.39590660654834253
44.006365621096805,-0.07541364025057191,0.34026110709568774,0.603991892970122,0.39600810703237443
44.011299439460174,-0.09485606884159602,0.33615614103449654,0.6040964727785733,0.3959035272239241
44.01623325782354,-0.07438935176745849,0.331275279710217,0.6036979154151986,0.39630208458729926
44.021167076186906,-0.09528881336541538,0.32998408921536104,0.6037395865743523,0.3962604134281449
44.02610089455027,-0.07709396807088575,0.32931761014591154,0.6039498332835178,0.3960501667189803
44.03103471291364,-0.09735242632253481,0.32958868664851815,0.60364424719466,0.39635575280783797
44.03596853127701,-0.07729256366547572,0.32045965612107563,0.6038230650455311,0.39617693495696765
44.04090234964037,-0.09708656971716165,0.3099366268178922,0.6041009990819677,0.395899000920531
44.04583616800374,-0.07658020195459482,0.3047987911848525,0.6040345458569765,0.39596545414552303
44.0507699863671,-0.09651723891220566,0.30807370246867316,0.6038360757552961,0.39616392424720415
44.05570380473046,-0.0747906156561826,0.32191753186966887,0.6038869725834517,0.3961130274190493
44.06063762309383,-0.09557562775804296,0.3323844191327179,0.6037658655516218,0.3962341344508806
44.065571441457195,-0.07627267175348901,0.3372563389420105,0.6035309398655062,0.3964690601369973
44.070505259820564,-0.09808818770169918,0.3325424709395562,0.6032912284764488,0.3967087715260555
44.075439078183926,-0.07808044926444645,0.3233589081027759,0.6036083502212086,0.39639164978129743
44.080372896547296,-0.09883263767207934,0.30776024219449694,0.6035530386801031,0.3964469613224047
44.085306714910665,-0.07895024713719039,0.3020287947626505,0.6037092323645682,0.3962907676379411
44.09024053327403,-0.10002711765796259,0.29890618096684457,0.6039504997011134,0.39604950030139563
44.0951743516374,-0.0797442637030464,0.2974038971235472,0.6043011077524737,0.39569889225003374
44.10010817000076,-0.10133383780821932,0.29796047273743453,0.6044953070504333,0.39550469295207313
44.10504198836413,-0.07891470087756507,0.298747368293165,0.6047654739862485,0.39523452601625847
44.1099758067275,-0.09985481750653974,0.2984644917168936,0.6046960455933776,0.3953039544091287
44.11490962509086,-0.07718223968347797,0.2981605387653696,0.6048963624069755,0.3951036375955296
44.11984344345422,-0.09561575665644954,0.2910664991879141,0.6047732293757841,0.3952267706267213
44.124777261817584,-0.0761826931258711,0.28206470276549767,0.6048543091935791,0.39514569080892664
44.129711080180954,-0.09790807233459618,0.27335660551792473,0.6045524505853431,0.39544754941716337
44.13464489854432,-0.07900068885551852,0.2678567148512765,0.6046521607975809,0.39534783920492667
44.139578716907685,-0.10075293889673052,0.27007140753784137,0.6044489198042085,0.3955510801983
44.144512535271055,-0.08106897075105188,0.2757054433923013,0.603945626193271,0.39605437380923936
44.14944635363442,-0.10454740389424778,0.28279757271976186,0.6037466075399597,0.3962533924625523
44.154380171997786,-0.08495974945256327,0.27571453166291765,0.6038295572791459,0.3961704427233678
44.15931399036115,-0.10800315041445359,0.27443569124801026,0.6040696845865083,0.3959303154160081
44.16424780872452,-0.08632407757874529,0.28687122667653375,0.6042510959750319,0.39574890402748636
44.16918162708789,-0.10698866794353218,0.2875492392857194,0.60449591776648,0.39550408223604094
44.17411544545125,-0.08658954920924902,0.2893479587743501,0.6043202333842773,0.39567976661824406
44.17904926381462,-0.1064489585444393,0.2901009451483834,0.6043632482967716,0.3956367517057488
44.183983082177974,-0.08302917471873922,0.2958696263086525,0.6043288435258409,0.3956711564766789
44.188916900541344,-0.10687335056974476,0.2952461781691833,0.6042972874315216,0.39570271257099776
44.19385071890471,-0.08587461754749681,0.2940913254878127,0.6039629893174376,0.3960370106850813
44.198784537268075,-0.10574454117490681,0.29077710147022545,0.6039726284987738,0.3960273715037453
44.203718355631445,-0.08228024437918385,0.28638212361363563,0.6037728761675876,0.39622712383493186
44.20865217399481,-0.10729127894560325,0.2865208254983845,0.6040435797553677,0.39595642024715155
44.213585992358176,-0.08988630902009268,0.27962019118010795,0.6038923426614853,0.39610765734103487
44.218519810721546,-0.1135198107157138,0.2709411704919893,0.6037530078383198,0.39624699216420056
44.22345362908491,-0.08503546034928375,0.2663301659952395,0.6033954635134743,0.39660453648904626
44.22838744744828,-0.1017906877708814,0.2674283582477797,0.6032958120364836,0.3967041879660381
44.23332126581164,-0.07579689780292884,0.2699521918646483,0.6034665299024967,0.3965334701000256
44.23825508417501,-0.09645278698170447,0.2682901236549803,0.6036409755590522,0.39635902444347093
44.24318890253837,-0.07616245274496426,0.2644164547135521,0.6035807728623651,0.3964192271401588
44.24812272090173,-0.09726090229881804,0.25720670582232946,0.603800439545261,0.3961995604572602
44.2530565392651,-0.08164962707331819,0.25819952926740775,0.6033564819232221,0.39664351807929604
44.257990357628465,-0.10727471283129228,0.2594936669811222,0.6035966030708052,0.3964033969317112
44.262924175991834,-0.08568003221294634,0.26108241031547075,0.6035023264590085,0.39649767354350857
44.267857994355204,-0.10673721273298126,0.2724848060403166,0.6031262677709477,0.3968737322315702
44.272791812718566,-0.08520217102653317,0.2768711300781802,0.6029212501732113,0.39707874982930697
44.277725631081935,-0.11398080652859804,0.27788766120083286,0.6027896090063904,0.3972103909961286
44.2826594494453,-0.08865720498080046,0.28352394816320364,0.6025155573576605,0.39748444264485916
44.28759326780867,-0.10884851296167415,0.29348354415324723,0.6024374541785591,0.39756254582396117
44.292527086172036,-0.08298197092826762,0.29466766384413534,0.6028503580754163,0.3971496419271041
44.2974609045354,-0.10853785397137326,0.29043385343111244,0.602832789579995,0.39716721042252556
44.30239472289877,-0.08562983556402091,0.2902353221084866,0.6028267960586983,0.3971732039438217
44.30732854126212,-0.10916006629816519,0.2840633580292289,0.6031192810285639,0.39688071897395666
44.31226235962549,-0.08000056382068334,0.2890850800335476,0.6029169852485929,0.3970830147539273
44.31719617798886,-0.10881866453563938,0.3025667151289612,0.6032501993720422,0.39674980063047743
44.322129996352224,-0.08424010894598459,0.3168866056911815,0.60310878528296,0.39689121471955957
44.32706381471559,-0.10542292495096302,0.32990381283218023,0.6027630015878548,0.39723699841466426
44.331997633078956,-0.07605904605902794,0.3360312197742486,0.6024257160617473,0.3975742839407722
44.336931451442325,-0.11428032362994094,0.3278440939248353,0.6022666127443851,0.3977333872581365
44.341865269805695,-0.08937739593201584,0.32192539225985994,0.6020808678183017,0.39791913218422154
44.34679908816906,-0.11598116905842862,0.32299199530871847,0.6021413229778191,0.39785867702470573
44.351732906532426,-0.08452281323894167,0.3154059985750836,0.6023040470423041,0.3976959529602211
44.35666672489579,-0.10422907103827399,0.3098231069647826,0.6022875768444884,0.39771242315803734
44.36160054325916,-0.07343932094480006,0.30567724287568837,0.6024095930473752,0.39759040695515074
44.36653436162253,-0.11290849963559253,0.31089921915983376,0.6022451690317312,0.3977548309707938
44.37146817998588,-0.0866078212159367,0.3082556684213277,0.6024906997027596,0.397509300299768
44.37640199834925,-0.11630714976856885,0.31055249921606937,0.6024183851082431,0.3975816148942875
44.381335816712614,-0.08476962154185637,0.30779138835120784,0.6024974614265332,0.3975025385760004
44.38626963507598,-0.1070143664475562,0.305165877547332,0.6023741129685395,0.3976258870339968
44.39120345343935,-0.0762298713753237,0.3005450134535426,0.6025720998065823,0.39742790019595636
44.396137271802715,-0.10265026597347755,0.29848499122090766,0.6025050609594074,0.3974949390431337
44.401071090166084,-0.08506345473175342,0.2927111712958322,0.602635486692571,0.3973645133099721
44.40600490852945,-0.11283726194806146,0.28686415339089816,0.6025805627186077,0.3974194372839365
44.410938726892816,-0.07742768158651722,0.28294784346005625,0.6025832896676804,0.39741671033486475
44.415872545256185,-0.10779969996060464,0.280571483524003,0.6030491298659918,0.3969508701365546
44.42080636361955,-0.07545339368561114,0.29803251238642725,0.6032506134540716,0.396749386548476
44.42574018198292,-0.10243817248810902,0.31305126630550784,0.6031481525354515,0.39685184746709706
44.43067400034627,-0.08068299157150728,0.3197700343922691,0.6033014476335898,0.3966985523689594
44.43560781870964,-0.10083995442406266,0.32443807674861874,0.6031470297760596,0.3968529702264895
44.44054163707301,-0.0756389626059576,0.3287511083509469,0.6031368944814792,0.3968631055210705
44.44547545543637,-0.10372607632227134,0.3358179768657453,0.6027946669412082,0.3972053330613416
44.45040927379974,-0.07619890286086115,0.343002975655195,0.6028538147578772,0.3971461852446716
44.455343092163105,-0.10631110234226578,0.34738336569452805,0.6025930275913877,0.3974069724111611
44.460276910526474,-0.07682894819250341,0.34481531927448805,0.6024715728810445,0.39752842712150327
44.46521072888984,-0.1013216015500653,0.33617125242712054,0.6024269498000363,0.39757305020251055
44.470144547253206,-0.07587289028231915,0.32455240859954715,0.6025830888145421,0.3974169111880027
44.475078365616575,-0.10617647938154129,0.31341061578935014,0.6024442854028806,0.3975557145996626
44.48001218397994,-0.07734752231274374,0.305005804766264,0.6025489678070297,0.3974510321955124
44.48494600234331,-0.10821287459745134,0.2980510569931481,0.6022854465332373,0.3977145534693035
44.489879820706676,-0.07234379926776408,0.30056852798381917,0.6025230523704441,0.39747694763209496
44.49481363907003,-0.09882510184535107,0.31122272298017867,0.6029120652351001,0.39708793476743764
44.4997474574334,-0.0762088321367057,0.3178656427561362,0.6026611756473027,0.39733882435523327
44.50468127579676,-0.10068794918837036,0.33046031162270983,0.6025616962904408,0.3974383037120933
44.50961509416013,-0.08134194941744118,0.3432938934455214,0.6025893547964541,0.3974106452060783
44.5145489125235,-0.11312450513094693,0.35111186067797495,0.6024658121540797,0.397534187848451
44.519482730886864,-0.07327077027453952,0.35788350736525376,0.6027504593446118,0.39724954065791773
44.52441654925023,-0.09382415025833948,0.36649813453498725,0.6028649019814016,0.39713509802112595
44.529350367613596,-0.08020671208013691,0.3677684890546293,0.6026870711804999,0.3973129288220267
44.534284185976965,-0.11211708023228159,0.35393439021755546,0.602964726238608,0.3970352737639171
44.539218004340334,-0.07532375692672048,0.3463791081582886,0.6029316094072679,0.39706839059525584
44.5441518227037,-0.08891377305085121,0.3480990174550901,0.6031612133711654,0.39683878663135763
44.549085641067066,-0.06761363288304344,0.3459312026441638,0.6031718208912396,0.3968281791112828
44.55401945943043,-0.10503058639136126,0.3456818916058414,0.6031577641768822,0.39684223582563943
44.55895327779379,-0.07843243682086945,0.3483594001808257,0.6028468003599621,0.39715319964255924
44.56388709615716,-0.09867050824953463,0.3435212556012425,0.6023626809577447,0.3976373190447773
44.56882091452052,-0.07118787318017707,0.33875999356265285,0.6023762967180666,0.39762370328445557
44.57375473288389,-0.10663901507665824,0.32462567710272583,0.6023832569046774,0.39761674309784584
44.578688551247254,-0.07940927790950943,0.3208008706721981,0.6027059880644325,0.3972940119380916
44.58362236961062,-0.10277565747867477,0.32706128487617464,0.6026318778585699,0.39736812214395556
44.58855618797399,-0.07922168485256767,0.32357916036810397,0.6026172709812933,0.3973827290212331
44.593490006337355,-0.10378919239709117,0.319920913219608,0.6025919021182236,0.39740809788430353
44.598423824700724,-0.07574306616197028,0.30996517685032143,0.6026202603501989,0.39737973965233053
44.603357643064086,-0.09675184717847234,0.3055545132266858,0.6027407622939658,0.39725923770856525
44.608291461427456,-0.07524066653940804,0.30749268365907517,0.6027733885683665,0.3972266114341669
44.613225279790825,-0.10736881220664003,0.30554571106489886,0.602783373253812,0.3972166267487236
44.61815909815419,-0.0802032868325308,0.3089259615304354,0.6027388993612139,0.39726110064132464
44.62309291651755,-0.10028710021532156,0.31566301014568504,0.6027443297903167,0.3972556702122249
44.62802673488091,-0.07462526441883835,0.32918871921930865,0.6024622093482088,0.3975377906543365
44.63296055324428,-0.10639983968847949,0.34106385386687954,0.6023319517941329,0.3976680482084153
44.63789437160765,-0.07812034952135055,0.3396806029388392,0.6026386693440908,0.3973613306584567
44.64282818997101,-0.11652174477265252,0.3376958652823347,0.6027838314907218,0.39721616851182473
44.64776200833438,-0.07839881256188205,0.33300803423108,0.6027658534414585,0.397234146561089
44.652695826697745,-0.10442151872342866,0.3290414178396304,0.6028202168212546,0.3971797831812933
44.657629645061114,-0.07716577305098477,0.32095205843140207,0.6025962802938917,0.3974037197086575
44.66256346342448,-0.10902698827590004,0.30689068741398434,0.6026003401206065,0.3973996598819444
44.667497281787846,-0.08431922291032844,0.30152104400610386,0.6025500155156821,0.3974499844868713
44.672431100151215,-0.11068597822199747,0.28765903123201947,0.6023756450541524,0.3976243549484023
44.67736491851458,-0.0771678936694443,0.2896812595314642,0.6024652401585969,0.3975347598439572
44.68229873687795,-0.09508830588654801,0.2943952221772133,0.6022238814161884,0.3977761185863647
44.68723255524131,-0.07725699079315237,0.3069429147051279,0.6017247334300354,0.3982752665725179
44.69216637360467,-0.1036291363844167,0.32439919732092753,0.6015941690131924,0.39840583098935994
44.69710019196804,-0.08175420446644917,0.3366225424584367,0.6013989496555623,0.39860105034698995
44.7020340103314,-0.10270571272416573,0.3342347386499104,0.6011553034603281,0.398844696542224
44.70696782869477,-0.0762267117878386,0.3254757190122552,0.6014099514657636,0.3985900485367884
44.71190164705814,-0.09659479067688279,0.32284740081588564,0.6014207937269495,0.3985792062756029
44.716835465421504,-0.0744256728271213,0.31977868470465187,0.6013548832178641,0.39864511678468856
44.72176928378487,-0.09912149528471037,0.3163773840896423,0.6013374227153195,0.39866257728723375
44.726703102148235,-0.07707486480789728,0.3103347135182467,0.6012825323394649,0.39871746766308896
44.731636920511605,-0.10107470168874758,0.30169823006028307,0.6015043703826592,0.3984956296198955
44.736570738874974,-0.08201618770203713,0.30120438168031505,0.6015430260189844,0.39845697398357127
44.741504557238336,-0.10812650734471731,0.3020402198155813,0.6015465702855896,0.3984534297169666
44.746438375601706,-0.08104480846518682,0.306598704317211,0.6013339198144204,0.3986660801881336
44.75137219396506,-0.09968259284706965,0.3035860843739186,0.6011685170684928,0.3988314829340588
44.75630601232843,-0.07284404676712407,0.30007170226879554,0.6012140877031389,0.3987859122994095
44.7612398306918,-0.0977864107303278,0.2949443994879154,0.6013111678812165,0.39868883212133277
44.76617364905516,-0.07586472867933779,0.29083132940755113,0.6010493581003206,0.39895064190222945
44.77110746741853,-0.10898545038111226,0.2840459431950056,0.6011161072950502,0.39888389270750063
44.77604128578189,-0.08264922884990134,0.28633985610889867,0.6011370190418283,0.39886298096072365
44.78097510414526,-0.10689748591145441,0.29678456613075116,0.6008626854880237,0.3991373145145283
44.78590892250863,-0.07510920287955808,0.3132102823661153,0.6010236111075009,0.3989763888950519
44.790842740871994,-0.1051899702474285,0.3266837622375431,0.6010360095701534,0.39896399043239983
44.795776559235364,-0.08025221798857922,0.3400198562836736,0.600886783689268,0.3991132163132851
44.800710377598726,-0.11187556990162989,0.35139258745633434,0.6009047943997647,0.39909520560278894
44.805644195962095,-0.08407254085439846,0.3578443019675365,0.600638547999399,0.39936145200315465
44.81057801432546,-0.11604064937543358,0.3619825040969641,0.600515762446055,0.39948423755649815
44.81551183268882,-0.08586117829211898,0.34738083563228966,0.6002371465703158,0.399762853432237
44.82044565105219,-0.11356033026678497,0.3284517049059365,0.6001863844440745,0.3998136155584776
44.82537946941555,-0.08221549857427121,0.3154925816551165,0.6002425120368392,0.3997574879657123
44.83031328777892,-0.11363496329928413,0.30608102293074746,0.6003687663340393,0.399631233668512
44.83524710614229,-0.08734118370411999,0.3016998069180044,0.600164528245898,0.39983547175665607
44.84018092450565,-0.11316901252592394,0.30068744304583617,0.6004986020010207,0.3995013980015358
44.84511474286902,-0.08351131569682269,0.3013188154103247,0.6002010466702039,0.3997989533323546
44.850048561232384,-0.11308469061032236,0.30648166315926223,0.6000330411441606,0.3999669588584001
44.854982379595754,-0.08365303074440014,0.29797409673173436,0.6001571935768785,0.3998428064256842
44.85991619795912,-0.11177443222145442,0.28572534215497136,0.600219251790534,0.3997807482120296
44.864850016322485,-0.08295518739993422,0.2835073990686825,0.6000438285911553,0.3999561714114094
44.869783834685855,-0.11296422312644334,0.2830408021235359,0.599940591823965,0.4000594081786012
44.87471765304921,-0.08463944067074891,0.29087699145175244,0.5995035703158694,0.4004964296866973
44.87965147141258,-0.11472560957705959,0.2998698461832374,0.599530221886587,0.4004697781159796
44.88458528977595,-0.08689399568856507,0.29876095688339643,0.599242531397746,0.4007574686048214
44.88951910813931,-0.11567167299872,0.30363213458561833,0.5991825922548848,0.400817407747682
44.89445292650268,-0.08440660777287018,0.31468743523397485,0.5990332914273367,0.40096670857522937
44.89938674486604,-0.11286687235019151,0.3190063195852645,0.5991167659726806,0.4008832340298853
44.90432056322941,-0.08039180580133802,0.31513192818310753,0.5989307472759983,0.4010692527265665
44.90925438159278,-0.1122462184307385,0.312030772114945,0.5989811583639124,0.40101884163865187
44.91418819995614,-0.08625210826657728,0.30353147556979815,0.5991080826563907,0.40089191734617247
44.91912201831951,-0.11718763141958424,0.2903513816290083,0.5992231758444028,0.4007768241581623
44.924055836682875,-0.08836279517478937,0.28591141236324524,0.5990246460312229,0.4009753539713439
44.928989655046244,-0.11692122783048177,0.292706862857948,0.5988406006872722,0.4011593993152958
44.933923473409614,-0.0871429799418682,0.29878597312561356,0.5988017973396991,0.40119820266286993
44.93885729177297,-0.1169398925035473,0.3029817042812566,0.5988769751896832,0.40112302481288686
44.94379111013634,-0.08738520197223623,0.30960059275038554,0.5988884304816892,0.4011115695208819
44.9487249284997,-0.11706938005667711,0.3202640482790223,0.5990621199507168,0.40093788005185566
44.95365874686307,-0.08771416502566928,0.3278519558424198,0.5991941786876324,0.40080582131494075
44.95859256522644,-0.11793250481326265,0.3255309555107958,0.5992047904534782,0.4007952095490955
44.9635263835898,-0.08803153641319629,0.3203273356231635,0.5988925873677492,0.4011074126348247
44.96846020195317,-0.1178202810018098,0.3061382564284509,0.5991897267093843,0.4008102732931903
44.97339402031653,-0.08782633428168478,0.29427417643983356,0.5991109103092722,0.4008890896933029
44.9783278386799,-0.11601490574843858,0.2928144558451599,0.5993404239530985,0.400659576049477
44.98326165704327,-0.0861488128687795,0.290137056797765,0.5994334418226847,0.4005665581798904
44.988195475406634,-0.11434156049813453,0.2826334553991939,0.5993358497144995,0.40066415028807645
44.993129293770004,-0.08450273443822477,0.28198225459100945,0.5992691867195883,0.40073081328298715
44.99806311213336,-0.1121412329047569,0.28172669651198995,0.5994398537471828,0.40056014625539355
45.00299693049673,-0.08270555408403332,0.27868829946694906,0.5996228543636183,0.40037714563895904
45.0079307488601,-0.11261658091107364,0.2745626006871418,0.5998869905976111,0.4001130094049663
45.01286456722346,-0.08430473964828505,0.2672834285056314,0.6001082229410802,0.39989177706149703
45.01779838558683,-0.11488860116886526,0.272541828658998,0.6001566028371258,0.3998433971654517
45.02273220395019,-0.084902642110568,0.28820474041277694,0.5998693590577295,0.4001306409448482
45.02766602231356,-0.11438737873194878,0.30262782263110644,0.6000964450748283,0.39990355492774976
45.03259984067693,-0.08505327787481401,0.3106943525021204,0.6001467605791002,0.39985323942347817
45.03753365904029,-0.11428378627538067,0.3147391685403452,0.5999833258717651,0.40001667413081404
45.04246747740366,-0.0845459015261639,0.3252392631441861,0.6001086858603167,0.39989131414226287
45.047401295767024,-0.11318325301547884,0.338899154297508,0.5999867044520172,0.4000132955505631
45.05233511413039,-0.08355975487772525,0.35224386402629276,0.6000428314213949,0.39995716858118596
45.05726893249376,-0.11306085137091298,0.36158661259820357,0.5998090123548341,0.4001909876477481
45.06220275085712,-0.08264767827632101,0.36482870832224606,0.5998236311936094,0.4001763688089739
45.06713656922049,-0.11093127089911048,0.35667564880108726,0.5998536199647679,0.40014638003781644
45.07207038758385,-0.08101401686124024,0.3490978406772264,0.6001159318116502,0.3998840681909352
45.07700420594722,-0.1117203945034957,0.33821283028505017,0.6000380549315152,0.3999619450710716
45.08193802431059,-0.08393428668206893,0.32626851840868654,0.6000744324630161,0.39992556753957226
45.08687184267395,-0.11396636006017996,0.313215118156343,0.6000296175161851,0.39997038248640526
45.09180566103732,-0.08472977146516877,0.3073682800578597,0.600118925478494,0.39988107452409527
45.09673947940068,-0.11260020830943578,0.2886004182908519,0.5999491847148035,0.40005081528778436
45.10167329776405,-0.08266446018980451,0.26699986537213066,0.5998062929813591,0.4001937070212279
45.10660711612742,-0.11036090501434531,0.2597237789024124,0.5998477967052908,0.40015220329729595
45.11154093449078,-0.08202988396785718,0.2606690265052201,0.5997600010604431,0.4002399989421433
45.11647475285415,-0.11090354334055476,0.2689165097930993,0.5996968292759667,0.40030317072661903
45.121408571217515,-0.08399858463405062,0.2653378407706992,0.599861536939666,0.40013846306291995
45.12634238958088,-0.11393750123014673,0.266798230980277,0.5997103858255808,0.400289614177006
45.131276207944246,-0.08474885985451962,0.2740766646105286,0.5996341363841835,0.40036586361840437
45.13621002630761,-0.11020288913558449,0.28696601504363284,0.5998593520977267,0.40014064790486154
45.14114384467098,-0.08208417660474884,0.2990325054577688,0.59967270085156,0.4003272991510294
45.14607766303434,-0.11126778549224092,0.3039811582754266,0.5996183508223044,0.40038164918028685
45.15101148139771,-0.08318333776521922,0.30886722562997065,0.5994368362778214,0.4005631637247713
45.15594529976108,-0.11003346940076952,0.3116341152540832,0.5994811100439814,0.4005188899586142
45.16087911812444,-0.08110578765878637,0.3138426481468732,0.5997045383479419,0.4002954616546556
45.16581293648781,-0.10777049719107293,0.31935915733130654,0.599553331121244,0.4004466688813559
45.17074675485117,-0.07986650310417748,0.3214119323352493,0.599651744349621,0.4003482556529817
45.17568057321454,-0.10368468463350226,0.3164000340276628,0.599726203813113,0.4002737961894885
45.18061439157791,-0.07987998178966003,0.30822612938100014,0.5995669585812357,0.400433041421365
45.185548209941274,-0.10976523799544376,0.29181255026097913,0.5991070709433521,0.40089292905924806
45.190482028304636,-0.08301251669870117,0.28813006616689874,0.5990112181855748,0.4009887818170251
45.195415846668,-0.11052870734996756,0.29340819565505355,0.5990889923605759,0.40091100764202353
45.20034966503137,-0.08508160522961886,0.29512405251831453,0.5988584215026147,0.4011415784999847
45.20528348339474,-0.10998439475967432,0.29220003995603105,0.598961111296021,0.4010388887065789
45.2102173017581,-0.07857681022138036,0.29163722519005864,0.5989668143425853,0.40103318566001456
45.21515112012147,-0.10286225312855032,0.29703223069596135,0.5988786617370999,0.40112133826550045
45.22008493848483,-0.07306713763421625,0.29831848894693697,0.5986184329163572,0.401381567086244
45.2250187568482,-0.10270746636456049,0.29752265113623133,0.5984924699015479,0.4015075301010538
45.22995257521157,-0.07722651135959291,0.29270674527157076,0.5982883014492237,0.40171169855337846
45.23488639357493,-0.10728071375693488,0.29061704033223906,0.5984055784414316,0.40159442156117153
45.2398202119383,-0.08254263860900775,0.2872191776311815,0.5982575518338313,0.401742448168773
45.244754030301664,-0.10739375837637795,0.2870265193232523,0.5983221666680474,0.4016778333345566
45.24968784866503,-0.08246397505335626,0.2846683113447988,0.5983855713328525,0.4016144286697484
45.254621667028395,-0.1100169579719062,0.28000307274700903,0.5989553991956134,0.40104460080698456
45.25955548539176,-0.08298140697112397,0.28283909394964313,0.599023662940941,0.400976337061656
45.26448930375513,-0.1079551931357976,0.28573371157026606,0.5992085621408273,0.40079143786177107
45.26942312211849,-0.07881307482633484,0.2872246019853082,0.5993936834263478,0.40060631657625106
45.27435694048186,-0.09999051161220156,0.28835786924836126,0.5989738325066797,0.40102616749591946
45.27929075884523,-0.07950015176675207,0.2959312422111903,0.5994688022422319,0.40053119776036794
45.28422457720859,-0.10347555211796962,0.3023104559851405,0.5995691833214355,0.40043081668116526
45.28915839557196,-0.07891350776970799,0.3081526718948919,0.5996868357224304,0.40031316428017044
45.29409221393532,-0.10643238217012069,0.3135208031986328,0.5995752864055852,0.4004247135970165
45.29902603229869,-0.07861305975174028,0.31414106274087195,0.5995875903461287,0.4004124096564724
45.30395985066206,-0.10517996720158752,0.3125764505623153,0.5995590949313849,0.4004409050712157
45.30889366902542,-0.07204599918006632,0.3113883683677956,0.5992506979908161,0.4007493020117849
45.313827487388785,-0.09917344850298772,0.30738949791090187,0.5991396770085177,0.400860322994083
45.31876130575215,-0.07438724679976548,0.30174549681516105,0.5993137126623789,0.4006862873402213
45.32369512411552,-0.10806159230986884,0.2970778087388386,0.5993582463847718,0.400641753617828
45.32862894247888,-0.08026664996472381,0.29927549964869604,0.5991263528207152,0.40087364718188406
45.33356276084225,-0.10740019831421806,0.29797743652848324,0.5989133021915137,0.40108669781108747
45.33849657920562,-0.07574438001099595,0.28717146843001634,0.5991761844551747,0.40082381554742796
45.34343039756898,-0.10718349612532029,0.2793423262471636,0.5991311601509612,0.40086883985164407
45.34836421593235,-0.07834801561314803,0.28133555117467757,0.5985113064594022,0.4014886935432043
45.35329803429571,-0.11486033820887107,0.2887772926448244,0.598463944822223,0.4015360551803839
45.35823185265908,-0.08120147135022653,0.2950588476655186,0.598718010444829,0.4012819895577785
45.36316567102245,-0.10845576635537149,0.3047216575885933,0.5987213600111068,0.40127863999150043
45.36809948938581,-0.07728675648532367,0.30580943275126515,0.5986351207548211,0.40136487924778613
45.37303330774918,-0.1033839411871981,0.30435806599837195,0.5986343108586406,0.40136568914396986
45.37796712611254,-0.07945831225418656,0.3092764270130862,0.598632018819477,0.4013679811831363
45.38290094447591,-0.09908603857685058,0.315559233096991,0.5987430058490928,0.40125699415352367
45.387834762839276,-0.08381946749918939,0.3123946090347435,0.5987045607865847,0.4012954392160346
45.39276858120264,-0.10283187475342842,0.3035655164828133,0.5988601507456879,0.40113984925693397
45.39770239956601,-0.07478003370819215,0.2944817808407988,0.5986128861410401,0.4013871138615838
45.40263621792937,-0.09464282630322256,0.28923399900974306,0.5982175359237111,0.40178246407891466
45.40757003629274,-0.07910118820049591,0.2872007649179097,0.5981534211317933,0.4018465788708343
45.41250385465611,-0.09893779466336244,0.2909679159802695,0.5982005689137982,0.40179943108883004
45.41743767301947,-0.0832825166327522,0.29880629085808347,0.5984753956889377,0.4015246043136919
45.42237149138284,-0.09908695473330031,0.3021524452679128,0.59846092958999,0.4015390704126405
45.4273053097462,-0.07268924165678323,0.2995070757081209,0.5984504475589311,0.4015495524437005
45.43223912810957,-0.09640830006143801,0.30052338264094713,0.5986472777496294,0.4013527222530025
45.43717294647294,-0.08089729899820586,0.3076118824177505,0.5985952192195217,0.4014047807831104
45.442106764836296,-0.09820840473849697,0.31513376231213713,0.5982799512283237,0.40172004877430867
45.447040583199666,-0.07773895076158191,0.324989512526659,0.598238055629919,0.4017619443727132
45.45197440156303,-0.09871433223529509,0.33523782235727917,0.597630202795253,0.40236979720737814
45.4569082199264,-0.0800058406674998,0.34882944216807277,0.598060540212752,0.40193945978987855
45.46184203828977,-0.09448415014564325,0.3565056016770542,0.5978797848713578,0.4021202151312724
45.46677585665313,-0.08155674378848454,0.36609498794672307,0.5980031271998365,0.401996872802792
45.4717096750165,-0.0930690980919612,0.3785668568594873,0.5980941817483508,0.40190581825427607
45.47664349337986,-0.07872435228234799,0.3817541064813409,0.59842418664179,0.40157581336083575
45.48157731174323,-0.09021750119535657,0.37574521327147226,0.5985293334884705,0.40147066651415364
45.4865111301066,-0.08013583276055751,0.37399958389291726,0.5985810048074343,0.40141899519518814
45.49144494846996,-0.09125734670684732,0.3767839304762451,0.5984871093425816,0.4015128906600395
45.49637876683333,-0.07556484050835821,0.3628609270822335,0.5983690631994589,0.40163093680316037
45.50131258519669,-0.09795318193373367,0.343349101057029,0.5981198927567559,0.40188010724586154
45.506246403560056,-0.07893672463679177,0.32717651018927413,0.5980343865860215,0.4019656134165943
45.511180221923425,-0.09948931438062095,0.3065399286775215,0.5980895916330664,0.4019104083695474
45.51611404028679,-0.07277049625917709,0.2931328786032631,0.598229403033166,0.4017705969694464
45.52104785865016,-0.09942274532653375,0.2860776388416301,0.5980730472750821,0.4019269527275292
45.52598167701352,-0.07709810569934966,0.2783949382319908,0.5980882542055735,0.40191174579703626
45.53091549537689,-0.0996797806536,0.2798036261196582,0.5978072958559018,0.4021927041467066
45.53584931374026,-0.0802873184133207,0.2822403637769002,0.5983041286750992,0.4016958713275073
45.54078313210362,-0.09532672849692264,0.28393112822631755,0.5984639896046244,0.40153601039798104
45.54571695046699,-0.07246592535908841,0.28201685454992664,0.5987017681101663,0.4012982318924388
45.55065076883035,-0.09359614647540881,0.2829800528513198,0.5986726821719617,0.40132731783064285
45.55558458719372,-0.07246502124446728,0.288690400449774,0.5990623149271,0.40093768507550365
45.56051840555709,-0.093927609963212,0.29296285742274064,0.5991313161130849,0.400868683889519
45.565452223920445,-0.07575997640604896,0.29493266774567956,0.5990612578165307,0.40093874218607356
45.570386042283815,-0.09064860652487379,0.2986278916611568,0.5992904822104179,0.40070951779218644
45.57531986064718,-0.07725456480853561,0.3059408849368991,0.5993326435584986,0.40066735644410684
45.580253679010546,-0.08670893916813156,0.30552897302056975,0.599307008765566,0.40069299123704033
45.585187497373916,-0.06993837677056894,0.29776538287699184,0.5991521808093165,0.4008478191932918
45.59012131573728,-0.08392954556647586,0.2824705265859721,0.5991380033748388,0.40086199662777006
45.59505513410065,-0.06958275893062824,0.2780756107562861,0.5991438448201997,0.4008561551824104
45.59998895246401,-0.0803269891744286,0.27957653708025704,0.5994395995670144,0.40056040043559693
45.60492277082738,-0.0754491812692101,0.28661234131760727,0.5995076816309537,0.4004923183716593
45.60985658919075,-0.08067308456280994,0.29577203102505495,0.5996543538054842,0.4003456461971309
45.61479040755411,-0.06416176680337067,0.3028845783064577,0.599646765768679,0.40035323423393854
45.61972422591748,-0.0783893766235561,0.30834646409989314,0.5994176808478816,0.4005823191547385
45.62465804428084,-0.07475799118649772,0.3104094949376323,0.5991183074295803,0.40088169257304296
45.629591862644205,-0.08617876766193762,0.3125453475451978,0.5989032312387925,0.40109676876383416
45.634525681007574,-0.07131365818945343,0.31051811604810814,0.59890797058189,0.4010920294207378
45.639459499370936,-0.07965584555995991,0.3148503455408569,0.5989533713748603,0.40104662862776713
45.644393317734306,-0.0657093381935074,0.31476252008847067,0.5990082601198812,0.4009917398827465
45.64932713609767,-0.08709166608116693,0.2982772542148129,0.5993455905239411,0.40065440947868736
45.65426095446104,-0.07268800105049213,0.27957130262928503,0.5993941763095393,0.4006058236930901
45.65919477282441,-0.09232424765576625,0.26467374621667633,0.5993153093833378,0.4006846906192931
45.66412859118777,-0.06578151780805241,0.24604990396926532,0.5990896284524484,0.4009103715501836
45.66906240955114,-0.07757813508675292,0.23436376559878774,0.5988784347074008,0.401121565295234
45.6739962279145,-0.054841199855725255,0.23688986919820834,0.5985148420183888,0.40148515798424605
45.67893004627787,-0.08059900805526762,0.24123621562962566,0.5983988846186944,0.40160111538394005
45.68386386464124,-0.06329251888805092,0.24428640645442165,0.597886550073636,0.40211344992899806
45.6887976830046,-0.08786180280306154,0.24701024502929367,0.5977067375682596,0.4022932624343734
45.693731501367964,-0.06864806188304301,0.2423020468840793,0.5975342944806632,0.40246570552197014
45.698665319731326,-0.08686795682083613,0.24843548242438615,0.597646478639641,0.4023535213629918
45.703599138094695,-0.06007365432618252,0.2557562439073624,0.5972627279357838,0.4027372720668487
45.708532956458065,-0.07486806369875267,0.265307845909594,0.5972858794993423,0.4027141205032903
45.71346677482143,-0.05661416603156462,0.2698633473775071,0.5973813774017421,0.40261862260089076
45.718400593184796,-0.0817840012501368,0.2742486331413519,0.5972023397903474,0.4027976602122865
45.72333441154816,-0.06462625396738074,0.2696716203422283,0.5974186036959562,0.40258139630667805
45.72826822991153,-0.08744427493500181,0.26684455268831614,0.5974468755829246,0.4025531244197106
45.7332020482749,-0.06526217764160189,0.2647953907486279,0.5971940448029661,0.4028059551996698
45.73813586663826,-0.08640255179919228,0.26371216389163576,0.5967314226852689,0.40326857731736754
45.74306968500163,-0.06508793229908878,0.26321648463051583,0.5967461477652138,0.403253852237423
45.74800350336499,-0.08025105806860344,0.26278864078098874,0.5967324721213947,0.4032675278812398
45.75293732172836,-0.06095501380785377,0.2617539004797763,0.5965439303286351,0.40345606967399666
45.75787114009172,-0.08313062268378729,0.2562601112575554,0.596614068759046,0.40338593124358374
45.762804958455085,-0.06660610574295636,0.24987327872744458,0.5965196699381029,0.4034803300645273
45.767738776818454,-0.08942460462206951,0.25106434831897195,0.5963584438654651,0.4036415561371661
45.77267259518182,-0.0698100321290356,0.2534846471249044,0.596152039054752,0.40384796094788017
45.777606413545186,-0.0905180225400965,0.25632308401262954,0.596946558445665,0.4030534415569678
45.782540231908555,-0.0684219481369527,0.26433307301073344,0.5969049781732579,0.40309502182937523
45.78747405027192,-0.08900059405267907,0.26515436309384555,0.5966622512445182,0.4033377487581153
45.79240786863529,-0.06324412270792293,0.25742268640739163,0.5964242441957047,0.4035757558069291
45.79734168699865,-0.08605679930524049,0.251910223635841,0.5963759474225964,0.4036240525800381
45.80227550536202,-0.06019512633337138,0.2517062117330981,0.5961499758805556,0.4038500241220785
45.80720932372539,-0.0829557890236983,0.25051349367701886,0.5962698719004955,0.40373012810213893
45.81214314208875,-0.058786973835802545,0.2475264208317963,0.5962254080093696,0.40377459199326426
45.81707696045212,-0.08346735008017774,0.24482072609336167,0.595974615790105,0.40402538421252826
45.822010778815475,-0.06247043612293846,0.24774596304333785,0.5958077746906479,0.4041922253119851
45.826944597178844,-0.08969248704776212,0.25643275908020885,0.5959230143639076,0.4040769856387248
45.831878415542214,-0.06483253660756635,0.26164423248308294,0.5959523193126658,0.40404768068996744
45.836812233905576,-0.08869176410324205,0.27164142669520397,0.5957231504137854,0.40427684958885024
45.841746052268945,-0.0652976229206304,0.2858062555558435,0.5958256445498633,0.4041743554527742
45.84667987063231,-0.0865579739203375,0.289852798968,0.5960155095659992,0.40398449043664064
45.85161368899568,-0.0626255962726589,0.293083014385235,0.5959087475913059,0.4040912524113359
45.856547507359046,-0.08234846138354507,0.29495505499511926,0.595789459170878,0.40421054083176583
45.86148132572241,-0.059397504671695564,0.29656097451719327,0.5955814576809985,0.40441854232164665
45.86641514408578,-0.08144737837068568,0.2970260474407857,0.5958702210700683,0.40412977893257784
45.87134896244914,-0.061288070977821414,0.2992418036227159,0.5957845781210042,0.404215421881643
45.87628278081251,-0.08443915905086716,0.3000433085433524,0.5960523934329788,0.403947606569669
45.88121659917587,-0.06313584787952456,0.3060108384144391,0.595985957117692,0.4040140428849564
45.886150417539234,-0.0851806416353615,0.3069869890436139,0.5958184536361708,0.40418154636647713
45.8910842359026,-0.06452301595704908,0.3106976163876951,0.5956609805603184,0.4043390194423291
45.896018054265966,-0.0860142319706969,0.31052259781061614,0.5955292836677937,0.4044707163348535
45.900951872629335,-0.06293329481019692,0.3076570845804028,0.5957499966758691,0.40425000332677696
45.905885690992704,-0.0856347155833987,0.31053291338625405,0.5960619187404785,0.4039380812621672
45.91081950935607,-0.06202641753631836,0.30882501797618866,0.596260182857207,0.4037398171454371
45.915753327719436,-0.08402733721856812,0.3053240773239183,0.5960800555303614,0.4039199444722833
45.9206871460828,-0.06311971645702377,0.3096081680997395,0.5959381159127917,0.40406188408985505
45.92562096444617,-0.08549664942717068,0.3044997804097148,0.5959689285843295,0.4040310714183185
45.93055478280954,-0.0639864091138774,0.29820577502547513,0.5960645054610562,0.40393549454159294
45.9354886011729,-0.08647499472803587,0.28632263273893793,0.5958435673363697,0.4041564326662804
45.94042241953627,-0.06470622300963473,0.27570045013471983,0.59589884015498,0.4041011598476711
45.945356237899624,-0.08685860661572656,0.27244720562918723,0.5959905085401764,0.4040094914624759
45.95029005626299,-0.06486734770757926,0.2710699003275816,0.5963205946801753,0.4036794053224779
45.95522387462636,-0.08746545613732272,0.2557506831544123,0.5963468912392077,0.40365310876344646
45.960157692989725,-0.06639374677480028,0.25136956112852255,0.5965235138863774,0.40347648611627696
45.965091511353094,-0.08939781798579782,0.25213046163652136,0.5967455689614262,0.40325443104122877
45.97002532971646,-0.0676751608238707,0.25995050135666004,0.5968153075077909,0.4031846924948648
45.974959148079826,-0.09012981686633424,0.2640192828802261,0.5967040067735716,0.4032959932290845
45.979892966443195,-0.06871855018330555,0.27035063773176854,0.5964965778817195,0.40350342212093643
45.98482678480656,-0.09271243345042342,0.2741518488150757,0.5967242764790421,0.40327572352361407
45.98976060316993,-0.06915255675348647,0.2814948108995177,0.5968201111621635,0.40317988884049305
45.99469442153329,-0.09353591595853437,0.28209102651285234,0.5968550638795544,0.4031449361231024
45.99962823989666,-0.07187722045162469,0.2752527866557795,0.5965495936685257,0.40345040633413165
46.00456205826003,-0.09564498114019138,0.27833283671578746,0.5963902315277223,0.40360976847493574
46.00949587662338,-0.0734662528803024,0.2764875666910602,0.5960714010418033,0.403928598960855
46.01442969498675,-0.09705110091862691,0.2772104182661806,0.5960458479717328,0.4039541520309263
46.019363513350115,-0.07457132721497815,0.28057944563076087,0.5958527813344354,0.4041472186682233
46.024297331713484,-0.09722932958428589,0.2897575246319304,0.5959609548133851,0.4040390451892737
46.02923115007685,-0.07443444182102073,0.30318415479245614,0.5961595069973409,0.40384049300531777
46.034164968440216,-0.09803001683246924,0.3151057815263951,0.5959229169085014,0.4040770830941584
46.039098786803585,-0.07531980880510898,0.32565008595720646,0.596209540244592,0.4037904597580684
46.04403260516695,-0.09943911924465304,0.3268369741905773,0.5962475819362411,0.40375241806641954
46.04896642353032,-0.07579358116338007,0.32529232302448885,0.5960398822078239,0.4039601177948372
46.053900241893686,-0.09924519983383571,0.32837478064695474,0.5959541843871063,0.40404581561555586
46.05883406025705,-0.07758814649467982,0.3190806036687181,0.5961947001681267,0.4038052998345371
46.06376787862042,-0.10261392984713949,0.3070297612490113,0.5962332182289346,0.4037667817737302
46.06870169698378,-0.0787656512334765,0.29533989178110986,0.5960503599904876,0.4039496400121779
46.07363551534714,-0.10254591208951122,0.2830117494430037,0.5960668003238474,0.4039331996788195
46.07856933371051,-0.07652650905484759,0.27437554996039504,0.5968987960037153,0.4031012039989526
46.083503152073874,-0.1002174975699275,0.26974969540224936,0.5970333650202586,0.4029666349824116
46.08843697043724,-0.07684357961276436,0.25847872344588174,0.5969661909125524,0.4030338090901189
46.093370788800605,-0.1001122870858777,0.26307031841721285,0.5969992174472085,0.4030007825554606
46.098304607163975,-0.07515141947543963,0.2746315204290353,0.5970210041887246,0.4029789958139433
46.103238425527344,-0.09977931124901707,0.28180947372097004,0.5970691723447684,0.4029308276578993
46.10817224389071,-0.07557683675727557,0.2860945548145916,0.5967855580862321,0.40321444191643535
46.113106062254076,-0.10000167781255169,0.29683815756355686,0.596750346384566,0.40324965361810094
46.11803988061744,-0.07498314375848986,0.3026486856620837,0.5969858611127273,0.40301413888993964
46.12297369898081,-0.09836305012933508,0.2991183992695749,0.5969596519900859,0.4030403480125811
46.12790751734418,-0.07508940052594597,0.2901069525778081,0.5969037386147843,0.40309626138788374
46.13284133570753,-0.1002359732063549,0.2820258796677826,0.5969109938223146,0.40308900618035404
46.1377751540709,-0.07823616324281382,0.2728947203383784,0.5967801178043948,0.40321988219827487
46.142708972434264,-0.10037211993441146,0.2685313567004661,0.596769739156024,0.4032302608466469
46.14764279079763,-0.0755932461603922,0.2653174414985684,0.5965281089254421,0.4034718910772307
46.152576609161,-0.10022742932416662,0.26181677485048355,0.596542244907796,0.40345775509487874
46.157510427524365,-0.07636119886790571,0.2678312438234387,0.5965921352611823,0.40340786474149426
46.162444245887734,-0.09908148669250633,0.27188667293416435,0.5963575565964593,0.40364244340621985
46.167378064251096,-0.07664040197248205,0.2793699387415946,0.5961445666688159,0.4038554333338657
46.172311882614466,-0.1012826891375682,0.27429302232004693,0.5962281551298897,0.40377184487279366
46.177245700977835,-0.07568189935327792,0.2660961961835251,0.5961627573424589,0.4038372426602235
46.1821795193412,-0.10058118464581582,0.25683970019609725,0.596391448219028,0.4036085517836537
46.18711333770457,-0.07618337644350451,0.2530198103745913,0.5964497067711138,0.4035502932315673
46.19204715606793,-0.09638362949025811,0.25711314100705734,0.5967800541213001,0.40321994588138027
46.19698097443129,-0.07148590222649863,0.25603643230954143,0.5966960913032663,0.40330390869941446
46.20191479279466,-0.09719980978497379,0.2530411730693731,0.5969701229164274,0.40302987708625326
46.20684861115802,-0.0725751794812032,0.24129644300255162,0.5968295451963529,0.4031704548063282
46.21178242952139,-0.0971864688238524,0.2370189380964848,0.5967435264189114,0.4032564735837702
46.216716247884754,-0.0748488723559722,0.2483797583124238,0.5968448060476085,0.40315519395507293
46.221650066248124,-0.10239086358244082,0.2557321379641398,0.5966243219443337,0.40337567805834873
46.22658388461149,-0.07849451555244795,0.2544001105734802,0.596455164109963,0.40354483589272017
46.231517702974855,-0.10014054515869635,0.25121927348449224,0.5963320971286814,0.40366790287400206
46.236451521338225,-0.07410771485851829,0.24756395772571785,0.5964550864116522,0.4035449135910325
46.24138533970159,-0.1013881765172378,0.2522607240337003,0.5964080889931961,0.4035919110094899
46.246319158064956,-0.07657360219895322,0.25755996677499915,0.5963568714938365,0.40364312850884754
46.251252976428326,-0.09989779312396799,0.2617275216425161,0.5960974128372455,0.4039025871654359
46.25618679479169,-0.07361484983448299,0.264686897378976,0.5963467305838636,0.4036532694188147
46.26112061315505,-0.09948223328799469,0.2656829313862749,0.5964753856910527,0.4035246143116255
46.26605443151841,-0.07371848327456623,0.2675634468853326,0.59664759536002,0.40335240464265915
46.27098824988178,-0.09448775347415106,0.2711467746495485,0.596808728434218,0.403191271568462
46.27592206824515,-0.07126872514740108,0.27805680324737536,0.5965237407348843,0.40347625926779607
46.280855886608514,-0.09807387268833015,0.28373951656173196,0.5963925051959721,0.40360749480670854
46.28578970497188,-0.07479796049914776,0.28844166221199824,0.5963408651679363,0.40365913483474564
46.290723523335245,-0.09598577522549777,0.28736688695094026,0.5965497544393606,0.4034502455633215
46.295657341698615,-0.0717966116846088,0.2823832249791016,0.5964175434072111,0.4035824565954719
46.300591160061984,-0.10035463838475582,0.2810760337143632,0.596288252712649,0.40371174729003384
46.305524978425346,-0.07138533270134588,0.2785011588825008,0.5962365234369872,0.403763476565695
46.310458796788716,-0.0946594730905243,0.2838731236846829,0.5964355667674209,0.40356443323526164
46.31539261515208,-0.07409587111721314,0.2881973002919474,0.5960027402019582,0.40399725980072376
46.32032643351545,-0.10269384210511684,0.2925016356948298,0.5957527678783844,0.40424723212429725
46.32526025187881,-0.07920583528965129,0.2979861185917515,0.595741390746079,0.40425860925660195
46.33019407024217,-0.1051956684278864,0.29860023150073517,0.5959243499488039,0.4040756500538767
46.33512788860554,-0.08422228062269416,0.3054702519526829,0.5960203720868518,0.40397962791583075
46.3400617069689,-0.1044989226863388,0.3080762623496022,0.5965128554682445,0.4034871445344406
46.34499552533227,-0.0761556636704864,0.30296062589420425,0.5964008301871279,0.40359916981555893
46.34992934369564,-0.09734358738252859,0.2997395075336192,0.5961079593034786,0.40389204069920864
46.354863162059004,-0.0758184469327232,0.29961941059346153,0.5961358156999692,0.403864184302719
46.359796980422374,-0.1046823150228003,0.3034825476591718,0.5962319243945482,0.40376807560814
46.364730798785736,-0.07903333600635618,0.3061200837202283,0.5962553263557002,0.4037446736469877
46.369664617149105,-0.10057332134505702,0.3041493963458483,0.5961355887641672,0.403864411238522
46.374598435512475,-0.07807205886447385,0.30218898604927424,0.5961439247803966,0.4038560752222962
46.37953225387584,-0.10694567616037123,0.3008316940785303,0.5962172379384394,0.40378276206425573
46.384466072239206,-0.0809707131005422,0.29519305101599264,0.596165578816427,0.4038344211862715
46.38939989060256,-0.09939398740722492,0.2922298547114159,0.5958152884193456,0.404184711583355
46.39433370896593,-0.07120345091667947,0.2992143654210564,0.5956862808369323,0.4043137191657707
46.3992675273293,-0.10021009942459852,0.30568409013354847,0.5953790119433928,0.40462098805931196
46.40420134569266,-0.08155496968674328,0.3050238917541162,0.5953896995678094,0.40461030043489743
46.40913516405603,-0.11108670041192616,0.28973748859184056,0.5955499411524245,0.4044500588502833
46.414068982419394,-0.08115526291460591,0.28122252478162024,0.5957592514665248,0.40424074853618436
46.41900280078276,-0.09338962405183703,0.2718772938684453,0.5954544700712939,0.4045455299314159
46.42393661914613,-0.07550271816106034,0.2704335615287793,0.5957619699931573,0.4042380300095537
46.428870437509495,-0.1066602438380486,0.26580813448562735,0.5958983742786413,0.40410162572407043
46.433804255872865,-0.08549835257702788,0.2585895278599566,0.5961915478764075,0.4038084521263049
46.43873807423623,-0.10110677163167456,0.25780200034540307,0.5964097511195721,0.40359024888314055
46.443671892599596,-0.07940188466834783,0.2672429396863902,0.5967286339028666,0.40327136609984604
46.44860571096296,-0.10257547338936997,0.27490475745917226,0.5966911780980627,0.4033088219046498
46.45353952932632,-0.08617878350078335,0.2758124798876134,0.5964970086896492,0.40350299131306244
46.45847334768969,-0.09995306976190951,0.2724098019682672,0.5967699271509598,0.4032300728517513
46.46340716605305,-0.08529315873415139,0.2744853322940633,0.5964880768394368,0.4035119231632731
46.46834098441642,-0.10711493074702134,0.27638844400275736,0.5964289908975487,0.4035710091051596
46.47327480277979,-0.0847211200305971,0.2686822453863666,0.5964638638162029,0.40353613618650414
46.47820862114315,-0.10433674911158151,0.26249898186267856,0.5961144857959786,0.403885514206727
46.48314243950652,-0.08518727988946559,0.2672105719634509,0.596326416662841,0.403673583339863
46.488076257869885,-0.1076196241640754,0.2785621441625883,0.5962491789801354,0.40375082102256743
46.493010076233254,-0.08300253089940403,0.28390680135797985,0.5963224205364075,0.4036775794662935
46.49794389459662,-0.10365631532584964,0.2862407833697498,0.5966607334687344,0.4033392665339653
46.502877712959986,-0.08509872370024103,0.2895633489465253,0.5968408922529879,0.40315910774970953
46.507811531323355,-0.10985011802555128,0.2969824924724944,0.5967656416835572,0.40323435831913845
46.51274534968671,-0.08523041911390608,0.3033754715758112,0.5969662506384971,0.403033749364197
46.51767916805008,-0.1016376177323156,0.30714934407756767,0.5969654268080853,0.40303457319460717
46.52261298641344,-0.0828147293040311,0.30456969480580837,0.5968031116352757,0.40319688836741585
46.52754680477681,-0.1062325669513554,0.30170857366479337,0.5966980135510909,0.4033019864515995
46.53248062314018,-0.0858125118642026,0.3062941507953019,0.5969001621901906,0.4030998378124972
46.53741444150354,-0.10782007405343311,0.31206085795380967,0.5971330837386385,0.40286691626404797
46.54234825986691,-0.08086241646465037,0.3117680871325863,0.5971611683660043,0.40283883163668155
46.547282078230275,-0.10511161058012533,0.30685294492224996,0.5971244652658976,0.4028755347367879
46.552215896593644,-0.08490268988185924,0.29742077341500883,0.596899634291246,0.403100365711439
46.55714971495701,-0.10392130705850461,0.29460997974979947,0.5964878944142561,0.4035121055884279
46.562083533320376,-0.08598951355485801,0.28818060739208967,0.5961642523396897,0.40383574766299474
46.567017351683745,-0.10484000061865367,0.28317233877484416,0.5960035208420167,0.4039964791606681
46.57195117004711,-0.08540820363766823,0.28076633772295234,0.5957047681580911,0.40429523184459426
46.57688498841047,-0.10266293893517635,0.2789521677977991,0.5956370468526457,0.4043629531500402
46.58181880677384,-0.0826002766327637,0.27553621886581187,0.5955088300893595,0.40449116991332756
46.5867526251372,-0.10914536545772942,0.2815697254006351,0.595730692767832,0.4042693072348564
46.59168644350057,-0.08745647613013503,0.28298270155975713,0.5957274408619717,0.40427255914071764
46.59662026186393,-0.11442106458778188,0.2837752484879663,0.59549183311264,0.4045081668900508
46.6015540802273,-0.08663938451565707,0.2777667790178066,0.5958006071278098,0.4041993928748831
46.60648789859067,-0.09933712399230651,0.264230349927592,0.595703802797152,0.4042961972055425
46.611421716954034,-0.08478371369209756,0.2583115068691,0.5954799440467032,0.4045200559559936
46.6163555353174,-0.11581742490871066,0.2619818380760144,0.5952387606631981,0.4047612393395015
46.621289353680766,-0.08956277188109754,0.2653574774359166,0.5951045601399124,0.40489543986278975
46.626223172044135,-0.10827747378258343,0.2604337687538177,0.595167000386384,0.40483299961632113
46.631156990407504,-0.08818360252056284,0.25174683105873996,0.5954107217795557,0.40458927822315294
46.63609080877087,-0.10802648117468974,0.2408686375807222,0.5956251464539944,0.4043748535487143
46.64102462713423,-0.07930367219380537,0.247769678977281,0.5960165964246414,0.4039834035780672
46.64595844549759,-0.10399063624366299,0.2563134546648032,0.5961374578517425,0.4038625421509666
46.65089226386096,-0.08656502034799128,0.2662286966987553,0.5961329643440597,0.4038670356586499
46.65582608222433,-0.11601067466438611,0.2732599805139147,0.5960256026855355,0.40397439731717527
46.66075990058769,-0.09150698314017064,0.2845349014301353,0.5955594456901788,0.404440554312534
46.66569371895106,-0.11091789723516969,0.29157493859995937,0.5957613520005787,0.404238648002136
46.670627537314424,-0.0927228198863498,0.3020722293355593,0.5958555145211446,0.4041444854815727
46.67556135567779,-0.11263658957690202,0.31311027483747367,0.5956265991075558,0.40437340089516044
46.68049517404116,-0.08555415797736404,0.31744332225755323,0.5956947843120683,0.40430521569064765
46.685428992404525,-0.10184570022457937,0.3097735305377448,0.5958089439776699,0.4041910560250452
46.690362810767894,-0.08062294265678832,0.30166702649230714,0.5956985308286007,0.40430146917411386
46.695296629131256,-0.10900275957220813,0.29846467297184387,0.5957357746763781,0.40426422532633643
46.70023044749462,-0.08894587862886551,0.2992275570429761,0.5957964633415098,0.40420353666120457
46.70516426585799,-0.1090898354988369,0.2974741437454019,0.5958386053096675,0.4041613946930464
46.71009808422135,-0.08634766746398925,0.29236021781829885,0.5954732307432739,0.4045267692594405
46.71503190258472,-0.10855199273099492,0.2934887034998809,0.5952770481037976,0.40472295189891716
46.71996572094808,-0.08235500024147868,0.2975531673573903,0.5950214883973622,0.40497851160535303
46.72489953931145,-0.1098655265467297,0.2936358430540453,0.595065607921975,0.40493439208074056
46.72983335767482,-0.08449672618939726,0.29315251208142445,0.5951290523526346,0.40487094765008236
46.73476717603818,-0.10028113276882897,0.2952181020306394,0.595254152092766,0.4047458479099511
46.73970099440155,-0.07760663001577715,0.291583936202544,0.5953668439096136,0.4046331560931046
46.744634812764914,-0.09895856600760233,0.2854115927595402,0.5953810414851854,0.40461895851753205
46.749568631128284,-0.07920841865565208,0.2787657725793919,0.5953644045950969,0.4046355954076175
46.75450244949165,-0.10471025953684729,0.2811240953354302,0.595136266635411,0.4048637333673008
46.759436267855016,-0.08157076536475777,0.2889771136961923,0.5950413578917768,0.4049586421109339
46.76437008621838,-0.10204205476897746,0.2897304348461273,0.5952962121788189,0.40470378782389316
46.76930390458174,-0.07813219074103378,0.28629813161508777,0.5949294096362608,0.40507059036645165
46.77423772294511,-0.10264812199425308,0.28846929829842005,0.5948204828616421,0.40517951714107153
46.77917154130848,-0.08032278345469347,0.2826549519991002,0.5947694829642459,0.4052305170384682
46.78410535967184,-0.10065871696043228,0.2861159169608519,0.5945461727013641,0.40545382730135077
46.78903917803521,-0.08190071216962505,0.29290667968320405,0.5945016056249607,0.4054983943777545
46.79397299639857,-0.10310119315702453,0.3011887156154112,0.5946347563657851,0.40536524363693066
46.79890681476194,-0.08274595404366891,0.30428645912009755,0.5947490620691237,0.40525093793359235
46.80384063312531,-0.10373247060222639,0.30498597126184207,0.5949346017741143,0.40506539822860127
46.808774451488674,-0.07820734333416574,0.3095709030589336,0.5948675423907736,0.4051324576119417
46.81370826985204,-0.09972008286549366,0.3147201842853031,0.594774130141164,0.40522586986155096
46.818642088215405,-0.07700480152336371,0.3286890619268155,0.5950245230142525,0.404975476988462
46.823575906578775,-0.09749789913202035,0.33258362611429754,0.5949496070659981,0.4050503929367163
46.82850972494214,-0.073319668472906,0.32894733725653924,0.5950549320769606,0.40494506792575274
46.8334435433055,-0.09909510392048677,0.3243044348646864,0.595277009146112,0.4047229908566031
46.83837736166887,-0.07803623549004096,0.3135692521858005,0.5952402916571325,0.404759708345585
46.84331118003223,-0.10434862313819533,0.31019362438600995,0.5951072867178921,0.40489271328482784
46.8482449983956,-0.08263487545592567,0.3064657270241321,0.5951291625549918,0.4048708374477308
46.85317881675897,-0.10538235312535502,0.3093062387302205,0.5946591448471389,0.40534085515558504
46.85811263512233,-0.08053252725242459,0.3149929646068236,0.5945510773688034,0.4054489226339225
46.8630464534857,-0.10151186803555987,0.3042118682835474,0.5946330250929797,0.4053669749097479
46.86798027184906,-0.07831374112288364,0.2895948120839897,0.5943194245247028,0.4056805754780254
46.87291409021243,-0.10072425572798424,0.2743890390217751,0.5943984872762282,0.40560151272650075
46.8778479085758,-0.07946162067069101,0.2749718298155701,0.5943353480645903,0.40566465193813883
46.882781726939164,-0.10398849487186793,0.28180825848539076,0.5943159895075327,0.405684010495197
46.887715545302534,-0.07871344188971255,0.2910851077302133,0.5942795840921694,0.4057204159105597
46.89264936366589,-0.1019624965217119,0.2963189797060844,0.594288446499835,0.40571155350289373
46.89758318202926,-0.08061348293869137,0.2947803420088452,0.5942852093863987,0.40571479061632976
46.90251700039263,-0.10546892976142094,0.29764190566258153,0.5939167728226954,0.4060832271800326
46.90745081875599,-0.08161768965220513,0.29520987096584456,0.5937567748223477,0.4062432251803795
46.91238463711936,-0.1053064912930852,0.29159031855935885,0.5935650053170258,0.40643499468569944
46.91731845548272,-0.0818320165080544,0.2853244284323522,0.593632506766648,0.406367493236079
46.92225227384609,-0.10651649570503896,0.2822864522839483,0.5939161884992021,0.40608381150352657
46.92718609220946,-0.0798185450638347,0.2836990653245126,0.594329244737605,0.4056707552651253
46.93211991057282,-0.10452740410860631,0.27932751413490137,0.5942603390788558,0.40573966092387537
46.93705372893619,-0.0797952261155872,0.27468481530782496,0.5945407127104331,0.40545928729229885
46.941987547299554,-0.10401507491218434,0.2716689960494556,0.5942971301776986,0.40570286982503495
46.946921365662924,-0.07926346134012795,0.266355949352858,0.5941516508926541,0.40584834911008066
46.95185518402629,-0.1042866266675248,0.27142185068232444,0.5941738554508844,0.4058261445518508
46.95678900238965,-0.08008579558582873,0.28396528361952855,0.5940393752322418,0.40596062477049416
46.96172282075302,-0.10554953060477855,0.2898325063130124,0.5939326456128288,0.4060673543899078
46.96665663911638,-0.0809041227853164,0.28766888911551824,0.593806548538469,0.40619345146426783
46.97159045747975,-0.10483414278241195,0.2844749780606991,0.5936588071999257,0.40634119280281106
46.97652427584312,-0.08017052419011032,0.28606971941317566,0.5939411702403545,0.40605882976238356
46.98145809420648,-0.10467587928306013,0.2962359749877018,0.5939018768368898,0.4060981231658484
46.98639191256985,-0.07919257936042044,0.30833359997804527,0.5938206408858575,0.4061793591168806
46.99132573093321,-0.10281822890484911,0.322252244924594,0.5936549171461784,0.40634508285655996
46.99625954929658,-0.07813394050576801,0.32814370701036405,0.5934550647914899,0.40654493521124885
47.00119336765995,-0.10206728453310396,0.3289138125605667,0.593301223409155,0.4066987765935842
47.00612718602331,-0.07704361773657795,0.32887838028515964,0.593446863944758,0.40655313605798155
47.01106100438668,-0.10219419638165152,0.32286102587188575,0.5934815388250448,0.40651846117769497
47.01599482275004,-0.07605085128717043,0.31486597542869155,0.5933946770096202,0.4066053229931205
47.02092864111341,-0.10007880716292561,0.31453631574970714,0.5930969936261122,0.4069030063766283
47.02586245947678,-0.07460407979320012,0.3114749487146301,0.5930765382521943,0.40692346175054617
47.03079627784014,-0.09954577753361235,0.3197376746302511,0.5928405911739703,0.40715940882877094
47.03573009620351,-0.07470622390788602,0.3258073440941072,0.592764478465253,0.4072355215374887
47.04066391456687,-0.10012986711236474,0.31533122604604785,0.5928167682747371,0.4071832317280052
47.04559773293024,-0.07568828239454108,0.30615380232676653,0.592753732340273,0.40724626766246985
47.05053155129361,-0.10244641167448482,0.29695008632002756,0.593028078732502,0.4069719212702411
47.05546536965697,-0.07666371732969489,0.2965558551504337,0.5929641679580878,0.4070358320446562
47.06039918802034,-0.10100656957583151,0.30163590411879754,0.5928476024735205,0.407152397529225
47.0653330063837,-0.07618615339824034,0.3060753280244014,0.5928810884845684,0.40711891151817814
47.07026682474707,-0.10184563391270916,0.30357515521738465,0.5927642132971145,0.407235786705633
47.07520064311044,-0.07713029317747047,0.2972943363655605,0.5926989788213386,0.4073010211814108
47.0801344614738,-0.10363033510233886,0.29297674578300675,0.5926756363924429,0.40732436361030766
47.08506827983717,-0.08023989726723346,0.2866180577706968,0.5928985982003282,0.407101401802424
47.09000209820053,-0.10664049054647419,0.28006347617777705,0.5926908939597153,0.40730910604303644
47.0949359165639,-0.08186930780493286,0.2851876594855425,0.5925886679386029,0.4074113320641479
47.09986973492727,-0.10409954564882191,0.2924602220842578,0.5927985792130035,0.4072014207897463
47.10480355329063,-0.07635839276351798,0.2888550751530046,0.5928705244231333,0.40712947557961643
47.109737371654,-0.09929798263468921,0.27823750930208907,0.5926444014612342,0.40735559854151515
47.11467119001736,-0.07643942567668147,0.26709512363460447,0.5927779404768517,0.40722205952589696
47.11960500838073,-0.10075157774833747,0.25251435752636775,0.5933133104133543,0.40668668958939397
47.1245388267441,-0.07655121290296599,0.24649501812767835,0.5935398262066071,0.406460173796142
47.12947264510746,-0.10336939329446801,0.24624505595017013,0.5935011928279024,0.4064988071748472
47.13440646347083,-0.07903851888410643,0.2503969706308348,0.5935240771970293,0.40647592280572115
47.139340281834194,-0.10503962224223297,0.25648571222545785,0.5934191236426174,0.40658087636013435
47.144274100197556,-0.07969265118818918,0.26525854703541807,0.5934308245460123,0.4065691754567409
47.149207918560926,-0.10298545910409733,0.27319725863030037,0.5933465660363353,0.40665343396641956
47.15414173692429,-0.07866772508311301,0.2794920608052229,0.5930245819231432,0.40697541807961374
47.15907555528766,-0.10218748090005392,0.2832229719597972,0.5929480946521477,0.40705190535061164
47.16400937365102,-0.07936747738211936,0.28090528035801443,0.5926052842135807,0.4073947157891808
47.16894319201439,-0.10409706988524917,0.2785231025745074,0.5927535645033498,0.4072464354994144
47.17387701037776,-0.07748771298034718,0.2766756106988346,0.5925573387960115,0.4074426612067525
47.17881082874112,-0.09931009470475122,0.2758078758121325,0.5922472730158801,0.40775272698688364
47.18374464710449,-0.07500630764538024,0.2766927930589166,0.5923830897120247,0.4076169102907384
47.18867846546785,-0.09833187475500349,0.271040566230187,0.5923531377544151,0.4076468622483476
47.19361228383122,-0.07652412286044424,0.2700431327885145,0.592451800380346,0.40754819962241645
47.19854610219459,-0.09897592859907497,0.26856739174695676,0.592292882562144,0.4077071174406183
47.20347992055795,-0.0799659560638548,0.2657003218246624,0.5922344812204074,0.40776551878235506
47.208413738921315,-0.10231068837962048,0.2667671173365015,0.5923809108335608,0.4076190891692017
47.21334755728468,-0.08348812078166251,0.26941573398254254,0.5925144531442106,0.40748554685855287
47.21828137564805,-0.10179973104520315,0.26782054433200286,0.5924651961615643,0.40753480384119933
47.223215194011416,-0.07827989829604753,0.2554221531756929,0.5926539854422643,0.40734601456050007
47.22814901237478,-0.09621206325362101,0.25441996508528925,0.5925172251246393,0.40748277487812556
47.23308283073815,-0.07383024995507137,0.2547994693773268,0.5922554168331697,0.4077445831695959
47.23801664910151,-0.08833207811844458,0.25178242371365306,0.5923064635181392,0.40769353648462764
47.24295046746488,-0.0703844330779139,0.2421482716165216,0.5922490095040099,0.4077509904987577
47.24788428582825,-0.09422848840570344,0.24017185245769568,0.592027662723789,0.40797233727897536
47.25281810419161,-0.07564085166655005,0.2379205260387717,0.5919161704259605,0.4080838295768015
47.25775192255498,-0.10195625459147274,0.23355367340108216,0.5915487200231909,0.4084512799795686
47.26268574091834,-0.08377430349779441,0.22891112786802673,0.5918789076126552,0.40812109239010524
47.267619559281705,-0.10315169274842875,0.2314511581091533,0.5915599229033425,0.40844007709941865
47.272553377645075,-0.07839418214377249,0.24014238199416973,0.5915361311444082,0.40846386885835356
47.27748719600844,-0.09861261712119514,0.2445322369107592,0.5911761521606168,0.40882384784214554
47.282421014371806,-0.08078219371226528,0.2512498929395515,0.5911151193643599,0.40888488063840306
47.28735483273517,-0.10221647368991951,0.2527611821486989,0.591139743511608,0.4088602564911553
47.29228865109854,-0.08432113449915782,0.25548595691682824,0.5915408920640816,0.40845910793868206
47.29722246946191,-0.10427396176624662,0.26545945859959863,0.5913591336608139,0.40864086634194985
47.30215628782527,-0.08296289981502243,0.270138857939104,0.5913668474998361,0.4086331525029273
47.30709010618864,-0.09805238229539864,0.27352539699316525,0.5912187706351658,0.40878122936759764
47.312023924552,-0.07785137538126319,0.27137537253413013,0.5911992530866936,0.40880074691606993
47.31695774291537,-0.0949238313638717,0.26435057628479186,0.5910117858774384,0.40898821412532443
47.32189156127874,-0.07308890506565816,0.25648201403242027,0.5908626813795707,0.4091373186231917
47.3268253796421,-0.09256941195638929,0.24573156761271012,0.5909744699090895,0.40902553009367204
47.331759198005464,-0.08142146258051275,0.2401756600058054,0.590975304584697,0.409024695418065
47.33669301636883,-0.10203819980542934,0.23747530669068997,0.5909490831568174,0.40905091684594697
47.341626834732196,-0.08441216573323064,0.23189086769701903,0.5908706378096072,0.40912936219315904
47.346560653095565,-0.0983198666032529,0.23264017086953914,0.5906529475144597,0.40934705248830805
47.35149447145893,-0.0804999577132693,0.23797788233207284,0.5905985663168339,0.4094014336859347
47.3564282898223,-0.09560789560785736,0.2458076081120104,0.5907096415575196,0.40929035844524925
47.36136210818566,-0.07846237968448887,0.24997099800472897,0.5907872548524218,0.40921274515034745
47.36629592654903,-0.09592757479682504,0.25173970735395845,0.5907347656796124,0.4092652343231567
47.3712297449124,-0.0873610498886403,0.24833996772024403,0.5907008075682871,0.40929919243448365
47.37616356327576,-0.10461227338297661,0.24562443048508922,0.5906822084903249,0.4093177915124487
47.38109738163913,-0.0857040572608446,0.24151355940566738,0.5907041974399672,0.40929580256280945
47.38603120000249,-0.09687286061492556,0.23274336215372154,0.5910117117536344,0.40898828824914446
47.39096501836586,-0.07739878469118479,0.2285331952751784,0.5912503536233172,0.408749646379464
47.39589883672922,-0.09607333037409387,0.23385072262245735,0.5912905685039704,0.4087094314988134
47.400832655092586,-0.08082926158699058,0.24183463146158868,0.591576384753455,0.40842361524933024
47.405766473455955,-0.09660426453859662,0.25289065401643446,0.5919753689646045,0.40802463103818254
47.41070029181932,-0.08631406331642538,0.2667638728371783,0.5922187225737917,0.4077812774289962
47.41563411018269,-0.09502465033805697,0.2706789834222158,0.5920692147549967,0.40793078524779147
47.420567928546056,-0.07854271841409409,0.2718581728735529,0.5922850666191429,0.4077149333836473
47.42550174690942,-0.0877543686583223,0.27786636822494926,0.592451525944306,0.4075484740584854
47.43043556527279,-0.08198145961469942,0.27542950530736815,0.5925455863054121,0.4074544136973799
47.43536938363615,-0.09977554944000012,0.27097727284307216,0.5924498369685801,0.40755016303421215
47.44030320199952,-0.09085187217953893,0.2695049870382739,0.5921936200125547,0.4078063799902377
47.44523702036289,-0.09845155605473792,0.2675245322476465,0.5919829196664109,0.40801708033638134
47.45017083872625,-0.07971902211223895,0.2708971427909032,0.5919965257115528,0.40800347429123873
47.45510465708962,-0.09781331954055604,0.2771610934241355,0.5923590916556436,0.40764090834714745
47.460038475452976,-0.09083162066014781,0.2755502802665516,0.5924031769222686,0.40759682308052214
47.464972293816345,-0.10488938709828087,0.2794048199246998,0.5925322445074471,0.4074677554953422
47.469906112179714,-0.09002922783109446,0.29544428554705016,0.5926390725661898,0.40736092743659774
47.47483993054308,-0.10556082103104442,0.3033841210581568,0.5927281832875163,0.4072718167152695
47.479773748906446,-0.08241098535194212,0.3015781695911522,0.5927116282048039,0.4072883717979808
47.48470756726981,-0.11049160426857493,0.30363692607437104,0.5927045116025116,0.4072954884002717
47.48964138563318,-0.09000622841683827,0.301673580095019,0.5929407697124648,0.4070592302903172
47.49457520399655,-0.10939050567145855,0.28844277001263635,0.5931496237417062,0.40685037626107373
47.49950902235991,-0.08501485919102597,0.2800985741623531,0.5932772519298074,0.40672274807297143
47.50444284072328,-0.09635276269039479,0.2746344005293933,0.5932264547281154,0.4067735452746608
47.50937665908664,-0.08596138737608269,0.2717378468116637,0.592973360102418,0.40702663990035676
47.51431047745001,-0.1125837908018624,0.2692436347518649,0.5928542718405295,0.4071457281622436
47.51924429581338,-0.08410765060092677,0.2678809344069439,0.593081607451878,0.40691839255089396
47.524178114176735,-0.09838386920176033,0.2674781163317444,0.5931809327727339,0.4068190672300371
47.529111932540104,-0.08512528315436073,0.2733657573507324,0.5930813568445185,0.406918643158251
47.534045750903466,-0.1003732763897497,0.2758864985625717,0.5932247675853112,0.40677523241745644
47.538979569266836,-0.08452110096965212,0.2709618969943403,0.593175404352975,0.40682459564979107
47.543913387630205,-0.10538046550849976,0.26370371410370913,0.5932963793943321,0.40670362060843374
47.54884720599357,-0.08370974865534925,0.25218627221046713,0.5929790347579431,0.40702096524482156
47.55378102435694,-0.10173971686087951,0.24625477294213702,0.592895036323399,0.4071049636793653
47.5587148427203,-0.08487814893815608,0.24011028812520085,0.5927190341619929,0.40728096584077084
47.56364866108367,-0.10358143606706292,0.24071335362089757,0.5926772003613026,0.4073227996414618
47.56858247944704,-0.08523361781305282,0.24750188358721326,0.5925429519602026,0.40745704804256255
47.5735162978104,-0.11176075219820941,0.2516980006983923,0.592172291965451,0.407827708037315
47.57845011617377,-0.08068104753013355,0.2486506408902632,0.5922443306837363,0.40775566931903046
47.583383934537125,-0.09841398857100227,0.24974838763358626,0.5919763225599227,0.4080236774428447
47.588317752900494,-0.0810847422823581,0.25275330039133775,0.5921127294817222,0.4078872705210466
47.59325157126386,-0.11149555698872661,0.2551206805424405,0.5921985960453803,0.40780140395738934
47.598185389627226,-0.08546284397824021,0.2536879221635706,0.5921459683693027,0.40785403163346906
47.603119207990595,-0.1121490890267249,0.25647522621844615,0.5921111921688607,0.40788880783391257
47.60805302635396,-0.08202598424932286,0.2636180880042901,0.5919992523574242,0.408000747645351
47.61298684471733,-0.10190994855522056,0.2698588385209241,0.5919152126298551,0.4080847873729222
47.617920663080696,-0.07710046214691872,0.27161142655067133,0.5917431382636804,0.4082568617390997
47.62285448144406,-0.11189282805952035,0.2666008731242686,0.5918370839393677,0.40816291606341415
47.62778829980743,-0.08940651290361652,0.26400379893284076,0.5914714595131121,0.4085285404896731
47.63272211817079,-0.10757306345015612,0.26047858260461354,0.5916125124082972,0.40838748759449106
47.63765593653416,-0.08004982567905668,0.24802011134175658,0.5915598233013001,0.40844017670148736
47.64258975489753,-0.10083147576388685,0.23783091567163797,0.5912438638346956,0.4087561361680922
47.647523573260884,-0.07746881597723414,0.23277288868902177,0.5910455946877987,0.4089544053149899
47.65245739162425,-0.10593675650555617,0.22698379555198545,0.5907422480897054,0.4092577519130836
47.657391209987615,-0.08518495885907473,0.22496088168229067,0.5909050401835017,0.40909495981928906
47.662325028350985,-0.10835583487038812,0.22747830684905665,0.5908131199975577,0.4091868800052351
47.66725884671435,-0.08780764442432927,0.23098116362258847,0.5911209607388664,0.4088790392639284
47.672192665077716,-0.10477066478003652,0.2441311101792182,0.5910259281064443,0.4089740718963516
47.677126483441086,-0.08045114043693319,0.26143418574900784,0.5907275415908189,0.4092724584119764
47.68206030180445,-0.10501142372334835,0.2744435086549582,0.5906994939387499,0.40930050606404533
47.68699412016782,-0.07950047676813786,0.28497247938115067,0.5907120115149632,0.4092879884878311
47.69192793853118,-0.1115421176706629,0.2952378075780752,0.5905448308899797,0.40945516911281404
47.69686175689455,-0.08705162054795162,0.2959087241162698,0.5902129065098681,0.40978709349292564
47.70179557525792,-0.11390895013659912,0.28972961317541795,0.5902747654697067,0.4097252345330877
47.70672939362128,-0.0869629382601624,0.2886331022603526,0.590029715109769,0.40997028489302517
47.71166321198464,-0.11169341490112067,0.2891824552109219,0.5902027722691576,0.4097972277336372
47.716597030348005,-0.08036870794684216,0.28330844126585036,0.5900507983722055,0.40994920163058945
47.721530848711375,-0.10301443964403344,0.2770535327051965,0.5895029269500129,0.41049707305278266
47.726464667074744,-0.07956265228219427,0.27430271837376774,0.5893056858149176,0.4106943141878789
47.731398485438106,-0.10914939831566771,0.26681632763855445,0.58907407528187,0.4109259247209268
47.736332303801476,-0.08075012487888543,0.255517299369439,0.5891013596092111,0.4108986403935866
47.74126612216484,-0.10398425519539431,0.2498011693516914,0.589010766211023,0.4109892337917755
47.74619994052821,-0.08516102216956209,0.24789637301998219,0.5889418272540416,0.4110581727487555
47.75113375889158,-0.10619506685689205,0.24098016879822548,0.5891022760123665,0.4108977239904277
47.75606757725494,-0.08071252796789122,0.23153724141487764,0.5891374515797989,0.410862548422992
47.76100139561831,-0.10747173471546848,0.22192678487249518,0.5895034605329024,0.41049653946988923
47.76593521398167,-0.0861241238322216,0.21835938691159876,0.5896638151513485,0.41033618485144385
47.77086903234504,-0.11403804184053973,0.226996501419802,0.5895021344361955,0.41049786556659784
47.7758028507084,-0.08641002456866684,0.23359397815853197,0.5895598943808179,0.41044010562197575
47.780736669071764,-0.11217905010302819,0.2339917219801534,0.589611849437592,0.41038815056520206
47.785670487435134,-0.08786927214125155,0.23128363001933605,0.5894626560495025,0.41053734395329244
47.790604305798496,-0.11180048335864208,0.2277310055202636,0.5893228801182172,0.41067711988457817
47.795538124161865,-0.08351817101655296,0.23039577136210063,0.5891724690949519,0.41082753090784335
47.800471942525235,-0.10729844684798655,0.23934978932064538,0.5891024002572429,0.41089759974555307
47.8054057608886,-0.08093675199260203,0.2466574543902651,0.5890756038085214,0.4109243961942745
47.810339579251966,-0.10777979990517927,0.25003709069470464,0.5892972303162098,0.4107027696865854
47.81527339761533,-0.08172207810911747,0.2515864987711866,0.5891224223209569,0.4108775776818381
47.8202072159787,-0.11237801055616269,0.25072345615450786,0.5891810906432486,0.4108189093595459
47.82514103434207,-0.0894349917119594,0.2503319242066135,0.5889151130216775,0.4110848869811162
47.83007485270543,-0.11845926747384247,0.2443417995227799,0.5891815631527753,0.41081843685001856
47.83500867106879,-0.09316887427391216,0.22996684232650602,0.5891260785431557,0.4108739214596408
47.839942489432154,-0.12357758611429012,0.2232064327259068,0.588824818260493,0.41117518174230605
47.84487630779552,-0.09672400583608569,0.23048920406824858,0.5891015156863874,0.4108984843164134
47.84981012615889,-0.12433907138551696,0.23507943896223074,0.5890702274191796,0.41092977258362384
47.854743944522255,-0.0986874030035141,0.2425137782662825,0.5889256753813641,0.41107432462144056
47.859677762885624,-0.12534370403845718,0.261015265082705,0.5890015732237257,0.41099842677908077
47.86461158124899,-0.09611052899427036,0.2771959814327334,0.5888041790206899,0.4111958209821177
47.869545399612356,-0.1278714651811012,0.28471782709367505,0.5886606376091599,0.41133936239364843
47.874479217975725,-0.09887411902442707,0.28608612634790737,0.5888812716579724,0.4111187283448369
47.87941303633909,-0.12631900197061843,0.287969628943545,0.5883912238546335,0.41160877614817637
47.88434685470246,-0.09749036634479072,0.2882775560885332,0.5886846791119064,0.4113153208909033
47.88928067306582,-0.13040187796301977,0.2796598627471324,0.5889079208995571,0.41109207910325196
47.89421449142919,-0.09996422557212976,0.272284940688834,0.5889508006742485,0.41104919932856004
47.89914830979255,-0.1288293550242246,0.2706737127372755,0.5891510963025123,0.4108489037002964
47.90408212815591,-0.09893259236116184,0.2735976479293802,0.5892171436112174,0.41078285639158957
47.90901594651928,-0.12409088236005873,0.28066256354858615,0.5891642377692169,0.41083576223358953
47.913949764882645,-0.0927902550256477,0.28066704271084003,0.5894272766545722,0.41057272334823336
47.918883583246014,-0.12036154272865093,0.2803622513271493,0.5892908783399147,0.41070912166289275
47.923817401609384,-0.0939919327877705,0.29046365015148845,0.5891667960360111,0.4108332039667981
47.928751219972746,-0.12256123895643435,0.29040406202811014,0.5891791558546283,0.410820844148182
47.933685038336115,-0.09595734922589041,0.2758077938660114,0.589156233377387,0.410843766625424
47.93861885669948,-0.12219064219333886,0.2668274477992061,0.5889959803383692,0.4110040196644435
47.94355267506285,-0.09409672050752167,0.2686187668335663,0.5890202750779991,0.41097972492481466
47.948486493426216,-0.12244130745319419,0.27191294923011905,0.5889642244144327,0.4110357755883821
47.95342031178958,-0.09400258627151661,0.26322634636339753,0.5888025798744337,0.41119742012838173
47.95835413015295,-0.12256576347486284,0.26412677983297583,0.5896269826233068,0.41037301737950954
47.9632879485163,-0.09576610966895496,0.269643182312403,0.5900257319339343,0.40997426806888226
47.96822176687967,-0.12503969485042946,0.28174053713213904,0.5898337052103524,0.4101662947924647
47.97315558524304,-0.09797961755372986,0.29069627248412816,0.5899852334921,0.41001476651071783
47.978089403606404,-0.12644898755733608,0.2849282107764796,0.5900630731201734,0.4099369268826444
47.98302322196977,-0.09916135925110785,0.28303087100480334,0.5900182592531031,0.4099817407497145
47.987957040333136,-0.12780506221769802,0.28208218565031473,0.5894614506903892,0.4105385493124287
47.992890858696505,-0.09999486889536374,0.27170917593074095,0.5894098224981876,0.410590177504631
47.997824677059874,-0.12589941227838167,0.2708563158750251,0.58977869596279,0.4102213040400294
48.00275849542324,-0.09813742478543139,0.2721086218742399,0.5898829838897711,0.41011701611304807
48.007692313786606,-0.12619041928744837,0.26871921657561226,0.5898865468665361,0.41011345313628356
48.01262613214997,-0.09897752562217065,0.2667091743364718,0.5899642993168087,0.41003570068601164
48.01755995051334,-0.1280002515396251,0.26458980630245454,0.5897804642800647,0.41021953572275566
48.02249376887671,-0.1000950484768785,0.27138099556270406,0.5893208837646573,0.41067911623816306
48.02742758724006,-0.1288526636627205,0.2756650522625465,0.5893580005617275,0.4106419994410935
48.03236140560343,-0.10187209842315888,0.2772178428383637,0.5893437877915545,0.410656212211267
48.037295223966794,-0.13032210290249582,0.27580600792279275,0.5892648274223748,0.41073517258044673
48.04222904233016,-0.1029558512586619,0.28261068992936444,0.5891013279173508,0.4108986720854719
48.04716286069353,-0.13161630128391685,0.2774972360652502,0.5890675743589346,0.4109324256438883
48.052096679056895,-0.10417562467001903,0.26763289163996523,0.5892305634929142,0.41076943650990944
48.057030497420264,-0.1320512102872351,0.2643417590476254,0.5893622072826905,0.4106377927201343
48.06196431578363,-0.10251520331573515,0.2679079264379534,0.5891314778620435,0.41086852214078257
48.066898134146996,-0.12908098827070338,0.2741285454820478,0.5889885736148002,0.4110114263880269
48.071831952510365,-0.10013624334632087,0.28373633459048103,0.5890763188550661,0.41092368114776207
48.07676577087373,-0.12808006409662082,0.30403020503416206,0.589183456846313,0.4108165431565163
48.0816995892371,-0.09935690249035735,0.3061911538590706,0.5890971400816888,0.41090285992114256
48.08663340760045,-0.12831100765533607,0.3027550913536197,0.5896341329577333,0.4103658670450999
48.09156722596382,-0.09977443981783476,0.2942213857542658,0.5896466908630879,0.4103533091397435
48.09650104432719,-0.12874166915572188,0.287160457714667,0.5896515964625915,0.41034840354023955
48.10143486269055,-0.09891099682515367,0.2766957360032446,0.5897765752459577,0.4102234247568721
48.10636868105392,-0.1267894139844373,0.28054826639846425,0.5898772203519441,0.41012277965088517
48.111302499417285,-0.09791417294013971,0.2725097616115934,0.5897968309966796,0.4102031690061495
48.116236317780654,-0.12787073779026042,0.26821719816965217,0.5898564901898957,0.41014350981293307
48.12117013614402,-0.09947271819874702,0.26075707302321804,0.5897775532680811,0.4102224467347476
48.126103954507386,-0.13110897515016792,0.26402612725655866,0.5896028301545758,0.41039716984825353
48.131037772870755,-0.10286393122246106,0.26751474304927303,0.5899588603598345,0.41004113964299527
48.13597159123412,-0.12908961519061415,0.2602604220868034,0.5899242646242994,0.4100757353785316
48.14090540959749,-0.10366499133386889,0.2542781667628709,0.5897871884498062,0.4102128115530256
48.145839227960856,-0.13386304170531146,0.2569555192648563,0.5898231593238806,0.4101768406789529
48.15077304632421,-0.10419152671514123,0.2658335377990431,0.5898564424971221,0.41014355750571313
48.15570686468758,-0.12981380181659236,0.27137665690983637,0.5897760661299987,0.410223933872839
48.16064068305094,-0.10013745918266799,0.27189042228429217,0.5896758869148205,0.41032411308801914
48.16557450141431,-0.12844571549008038,0.26948766340339203,0.5893288402654804,0.41067115973736174
48.17050831977768,-0.10028577190531995,0.2688712689926873,0.5891661631374312,0.4108338368654136
48.175442138141044,-0.1285228026387931,0.26968792729228735,0.5890869270136498,0.41091307298919383
48.18037595650441,-0.10004551723821517,0.2690961131018228,0.5888404819794407,0.41115951802340234
48.185309774867775,-0.12706498606932015,0.26006370472787765,0.5890132424393674,0.4109867575634757
48.190243593231145,-0.09595127640574465,0.2421021874675151,0.5888631002215563,0.4111368997812865
48.195177411594514,-0.12294258914361228,0.23805246983051817,0.5886175598866735,0.41138244011616865
48.200111229957876,-0.09979122607665587,0.2486160466797308,0.5886816116248572,0.4113183883779847
48.205045048321246,-0.13250214384956704,0.24589567588892336,0.5885377162691079,0.41146228373373434
48.20997886668461,-0.10383554249490104,0.24856620765520895,0.5882450409046559,0.41175495909818693
48.21491268504797,-0.1311540331007742,0.25544837329239684,0.5883492598713181,0.4116507401315249
48.21984650341134,-0.09832237372694738,0.26303372762403987,0.588180126016049,0.411819873986795
48.2247803217747,-0.12471738686643041,0.2656898686837234,0.5883750169401732,0.411624983062671
48.22971414013807,-0.09906066549954758,0.26391396927417077,0.5886739779827143,0.41132602202013047
48.234647958501434,-0.12657923098543555,0.262227185619343,0.5886048300287935,0.4113951699740523
48.2395817768648,-0.09635481664409264,0.25946645388657436,0.5888774428263095,0.4111225571765372
48.24451559522817,-0.12343130006406053,0.2620213015407704,0.5887031219036115,0.41129687809923504
48.249449413591535,-0.1016421254750366,0.26310927239335513,0.5887199860942098,0.41128001390863383
48.254383231954904,-0.1285855762361501,0.2609534411388118,0.5888465943522626,0.41115340565057856
48.259317050318266,-0.09929285259352341,0.26947349652368624,0.5888364974183428,0.4111635025844966
48.264250868681636,-0.1242081042409477,0.26527294192744816,0.5885758777950251,0.4114241222078154
48.269184687045005,-0.10278387291317222,0.2568442785264881,0.5883106544541878,0.4116893455486537
48.27411850540837,-0.12987374945250438,0.25114049091466817,0.5880960736783735,0.41190392632446843
48.27905232377173,-0.10716273871707148,0.2537294728665799,0.5881123227589482,0.4118876772438942
48.28398614213509,-0.13327748225992933,0.2651408325014875,0.5879740008589802,0.4120259991438629
48.28891996049846,-0.10799100552350767,0.2689783235126958,0.588181271330122,0.4118187286727213
48.29385377886183,-0.13554854092338392,0.2700652208760036,0.5882083761660213,0.41179162383682266
48.29878759722519,-0.10424790925429232,0.2664420771366085,0.5878139861760322,0.4121860138268116
48.30372141558856,-0.12618954880156869,0.2557058583688935,0.5880622297434699,0.41193777025937395
48.308655233951924,-0.0997827163723261,0.24812434605309364,0.5881507707788194,0.4118492292240247
48.313589052315294,-0.13283722522935038,0.2418920253469138,0.5876351257416809,0.41236487426116253
48.31852287067866,-0.10455421882971393,0.24043994558618462,0.5873460177500031,0.4126539822528399
48.323456689042025,-0.12651538233697798,0.24461371619586417,0.5875467299201161,0.4124532700827267
48.328390507405395,-0.0940820840087304,0.2514605854024138,0.5876109165688418,0.4123890834340001
48.33332432576876,-0.12247443967751714,0.257981349525617,0.5875320244015818,0.41246797560126125
48.33825814413212,-0.09698197550973273,0.2625522010711408,0.5875543133321877,0.41244568667065806
48.34319196249549,-0.12629878675216655,0.2644551584556753,0.58763525480237,0.41236474520047733
48.34812578085885,-0.1025381999265339,0.25955797953759757,0.5877004762456771,0.4122995237571716
48.35305959922222,-0.1284838149050367,0.24496758505539165,0.5876803813387412,0.4123196186641077
48.35799341758558,-0.10326212968632131,0.23696386090970256,0.5877670926233894,0.4122329073794604
48.36292723594895,-0.13066582079475153,0.22443719045417654,0.5878703938506163,0.4121296061522338
48.36786105431232,-0.10082761348112033,0.2352407161933359,0.5880338486065299,0.4119661513963196
48.372794872675684,-0.12999429199967366,0.25087742240435107,0.587978702823158,0.412021297179695
48.37772869103905,-0.10528896120539483,0.26011377314324285,0.5877368527986723,0.412263147204183
48.382662509402415,-0.13463758998368017,0.26797475831459894,0.5876635817906255,0.4123364182122333
48.387596327765785,-0.10418023682172568,0.26999532936561416,0.587848959868319,0.41215104013454196
48.392530146129154,-0.13721261005921062,0.27579034363247534,0.587851754691992,0.4121482453108713
48.397463964492516,-0.10193244149793966,0.2766421545048185,0.5879997880691167,0.41200021193374886
48.40239778285588,-0.1352390673527187,0.2824608237085938,0.5874426308736167,0.4125573691292501
48.40733160121924,-0.10642614996138311,0.2912572116964269,0.587559592898172,0.41244040710469704
48.41226541958261,-0.13343645351911718,0.2928716718483445,0.5875523902041748,0.41244760979869477
48.41719923794598,-0.10649033751291503,0.30521098946335246,0.5879810358607237,0.41201896414214706
48.42213305630934,-0.13523537967638513,0.31934893415259913,0.5877671448546732,0.41223285514819863
48.42706687467271,-0.09909581463126399,0.324890430796995,0.5879372365965924,0.41206276340628073
48.43200069303607,-0.12016121475369365,0.31950011098962927,0.5882040737364602,0.4117959262664133
48.43693451139944,-0.10557025841091146,0.30787073359260725,0.5882378851948404,0.4117621148080331
48.44186832976281,-0.13718295731031113,0.2979252396897945,0.5883221050985358,0.4116778949043389
48.446802148126174,-0.10191501827657376,0.29437212065798146,0.588515237126733,0.41148476287614066
48.451735966489544,-0.11728885060017298,0.29447957371338557,0.5883005256410759,0.4116994743617973
48.456669784852906,-0.09742425998434787,0.29925667517168536,0.5882792595721582,0.4117207404307145
48.461603603216275,-0.12765863252103382,0.29254143437130753,0.5883707247634294,0.4116292752394427
48.46653742157964,-0.1067616485465956,0.2776900896261426,0.5882706942392972,0.4117293057635733
48.471471239943,-0.13091059655794765,0.266075614296418,0.5882983942190104,0.4117016057838587
48.47640505830637,-0.09710895077957303,0.26449885504723875,0.5882000917255775,0.41179990827728963
48.48133887666973,-0.1267639499492588,0.2636745576320997,0.5882476142659696,0.41175238573689626
48.4862726950331,-0.10122204475164871,0.25597699982441463,0.588387964910569,0.4116120350922959
48.49120651339647,-0.1336556363679046,0.24739148395630772,0.5887552620261304,0.4112447379767329
48.49614033175983,-0.10723362307984186,0.243378341141598,0.5888658730068265,0.4111341269960354
48.5010741501232,-0.13129506905459004,0.2389512486025243,0.5889956769320126,0.41100432307084683
48.506007968486564,-0.0951332290367122,0.24999507652734254,0.5891156176223847,0.41088438238047315
48.51094178684993,-0.11681856246723685,0.2592238041153275,0.5888974365855982,0.41110256341725765
48.5158756052133,-0.10482490872552061,0.27244393049138976,0.5890916856732651,0.41090831432958974
48.520809423576665,-0.13626268383723533,0.2851151207924502,0.589167627102022,0.41083237290083147
48.525743241940035,-0.10179599951390168,0.2929950554367062,0.5890313786195108,0.41096862138334134
48.53067706030339,-0.1216695441409302,0.2928388876994104,0.588990526838797,0.41100947316405345
48.53561087866676,-0.09621187932071562,0.28630017508302036,0.5890235081529767,0.4109764918498719
48.54054469703013,-0.13755126851402008,0.2800250789026624,0.588942134119883,0.41105786588296495
48.54547851539349,-0.10653089500073414,0.2777702213307689,0.5889930400614724,0.41100695994137526
48.55041233375686,-0.12409774842714469,0.27043620084289827,0.5892085709234495,0.41079142907939714
48.55534615212022,-0.10344594760320035,0.26285977611756306,0.5893936004568237,0.41060639954602224
48.56027997048359,-0.11710717301684481,0.26134555037149265,0.5893213644916515,0.4106786355111944
48.56521378884696,-0.09629070986769225,0.26745950936295537,0.58931735524991,0.4106826447529365
48.57014760721032,-0.12501012226558275,0.2729857710505894,0.5892663203011175,0.4107336797017292
48.57508142557369,-0.10099999504725096,0.2794264079980464,0.5891348043445798,0.4108651956582683
48.580015243937055,-0.12670139968875746,0.28343355794307695,0.5891360889210469,0.4108639110818018
48.584949062300424,-0.09853813163467925,0.2973992717056216,0.5893566707358802,0.4106433292669701
48.589882880663794,-0.12395442878683907,0.30848190982720286,0.5896673193431674,0.41033268065968365
48.59481669902715,-0.10598833872073878,0.3167430723232799,0.589569042764438,0.41043095723841433
48.59975051739052,-0.12766858608664847,0.31521451310213433,0.589583145345192,0.4104168546576621
48.60468433575388,-0.09658161940831153,0.30488967375277903,0.5894755595845522,0.4105244404183035
48.60961815411725,-0.12730384743665668,0.29992731029199104,0.5893216151598526,0.4106783848430057
48.61455197248062,-0.10349071288179001,0.29481124596928954,0.5888895738863265,0.411110426116534
48.61948579084398,-0.13124609696570697,0.29260694130877524,0.588566616276413,0.41143338372645016
48.62441960920735,-0.10065730853942893,0.28760438662875715,0.5885716760362711,0.41142832396659473
48.62935342757071,-0.12324074792477085,0.2849035462895314,0.5885411556383606,0.4114588443645083
48.63428724593408,-0.10474544519673286,0.2851889044286144,0.5885207101237842,0.411479289879086
48.63922106429745,-0.12915251065170494,0.2844065573899229,0.5883900388097059,0.41160996119316423
48.644154882660814,-0.10636609085537055,0.2814391977747654,0.58824779050342,0.41175220949945013
48.64908870102418,-0.12932064535389043,0.2818860901330043,0.5882696906256653,0.4117303093772056
48.65402251938754,-0.10890278912695578,0.28010725864290115,0.5885413732690573,0.411458626733815
48.65895633775091,-0.11774147583175995,0.27341948928316606,0.5882937107830254,0.4117062892198481
48.66389015611428,-0.10353350158018683,0.267322837774641,0.5884904125093973,0.41150958749347843
48.66882397447764,-0.12334451104644321,0.2681959968067949,0.5884215806404899,0.41157841936238776
48.67375779284101,-0.10853303633179058,0.267616326645999,0.5883139642207597,0.4116860357821183
48.67869161120437,-0.12768016937389906,0.2598274402420952,0.5885123375678796,0.4114876624349976
48.68362542956774,-0.11253808231710437,0.2555847018480372,0.5886010498206098,0.41139895018226696
48.68855924793111,-0.11999517234138732,0.25952215448041793,0.5884482596643409,0.4115517403385354
48.69349306629447,-0.10630672677781595,0.261883482562425,0.5883929726447263,0.41160702735814964
48.69842688465784,-0.11794985793196856,0.26171080823330795,0.5885452378102224,0.4114547621926532
48.703360703021204,-0.10618205501507165,0.25831228162614656,0.5886488835225172,0.4113511164803584
48.70829452138457,-0.12115433305799637,0.2569550539364867,0.5887102925479761,0.4112897074548997
48.71322833974794,-0.10763385854983472,0.25908831755781314,0.5887895548762594,0.4112104451266168
48.7181621581113,-0.11906178895837372,0.2628212282821148,0.5887095063529637,0.4112904936499133
48.72309597647467,-0.10658808241314514,0.26850866730548584,0.5881531512975616,0.41184684870531546
48.72802979483803,-0.11833331059767792,0.2757470566246751,0.5877188521853354,0.41228114781754255
48.7329636132014,-0.10775673596002805,0.28191423049383707,0.5876295243982516,0.41237047560462675
48.73789743156477,-0.11952808699903525,0.27672531486097507,0.5874764456316421,0.4125235543712374
48.74283124992813,-0.1092677034353486,0.27646071102511965,0.5872667128018232,0.4127332872010571
48.7477650682915,-0.1250291646338051,0.275796373220679,0.5871921385667992,0.41280786143607817
48.75269888665486,-0.11277120779461486,0.2780731746367408,0.5870935336996101,0.41290646630326405
48.75763270501823,-0.12779336261952545,0.2848100042494931,0.5868136063249164,0.4131863936779561
48.7625665233816,-0.11068940525276831,0.29542453595329804,0.5867023977583138,0.4132976022445595
48.76750034174496,-0.12106213655593423,0.3036850198779925,0.5864722304789135,0.4135277695239605
48.77243416010833,-0.10809659684253146,0.31014113742998567,0.5865267503273313,0.4134732496755437
48.777367978471695,-0.11366569081567729,0.3082862035086085,0.5866057441748395,0.4133942558280363
48.78230179683506,-0.10044206189185383,0.3019345760576991,0.5867301107291448,0.4132698892737314
48.787235615198426,-0.11152861252403116,0.3038587761092272,0.5869879578972526,0.41301204210562403
48.79216943356179,-0.09750639569991047,0.30047790060541824,0.586934057899784,0.41306594210309294
48.79710325192516,-0.11310781600455226,0.29232593470913903,0.5869089198725017,0.41309108013037565
48.80203707028852,-0.10086279071330065,0.28618538877475946,0.5870918876882191,0.4129081123146584
48.80697088865189,-0.1145888189543362,0.29591666093268243,0.5869751562669862,0.4130248437358912
48.81190470701525,-0.10004140398416221,0.29628703569812326,0.5871222696749773,0.4128777303278997
48.81683852537862,-0.11443162034604482,0.28509664071493246,0.5872008834325899,0.4127991165702865
48.82177234374199,-0.10117568280444247,0.2724835859436952,0.587452147053828,0.4125478529490476
48.82670616210535,-0.11484608618148041,0.2692442339306822,0.587325342783909,0.4126746572189663
48.83163998046872,-0.09888472411471431,0.2666164600174323,0.5874378915691669,0.412562108433709
48.836573798832084,-0.1133612793606154,0.268790148767094,0.5874919108846209,0.4125080891182573
48.841507617195454,-0.10011286778965538,0.26968757253211756,0.5875212468093953,0.4124787531934851
48.846441435558816,-0.11599404543069579,0.2694899452216746,0.587352592566995,0.4126474074358878
48.85137525392218,-0.10005407266187072,0.26744272971128813,0.5873494552327734,0.4126505447701117
48.85630907228555,-0.11595898724220988,0.2669345697575325,0.5875525394482041,0.4124474605546827
48.86124289064891,-0.10183234431383052,0.2609875323930081,0.5873588032909256,0.4126411967119624
48.86617670901228,-0.11699099341650564,0.2640174924400069,0.5873472870118573,0.4126527129910319
48.87111052737565,-0.10374449136084625,0.2654975967308528,0.5873630568925681,0.4126369431103219
48.87604434573901,-0.11609498519947273,0.26554042490589863,0.587682411175231,0.4123175888276595
48.88097816410238,-0.1030825906133176,0.2753094581306196,0.5875344746443214,0.41246552535856973
48.88591198246574,-0.1159499230562604,0.28595087483176873,0.5874421865113871,0.4125578134915038
48.89084580082911,-0.1045924907913231,0.2938798141559433,0.587309477264682,0.41269052273820833
48.89577961919248,-0.1182857559400016,0.30081564104353675,0.5872232573656428,0.41277674263724706
48.900713437555844,-0.10460131932170866,0.31141171625433123,0.5873990744644284,0.41260092553846095
48.905647255919206,-0.1166461284630428,0.3222056904146797,0.5874509219774733,0.4125490780254151
48.91058107428257,-0.1042028037261042,0.32249367109915106,0.5876571696378824,0.41234283036500485
48.91551489264594,-0.11843926604827049,0.32306252988041473,0.5875278519607677,0.4124721480421196
48.92044871100931,-0.10634724199938375,0.31554831534552397,0.5876633693712172,0.41233663063167225
48.92538252937267,-0.11957833259718767,0.30889390441721576,0.5877638998556178,0.4122361001472731
48.93031634773604,-0.10691928207804763,0.29387800838638944,0.5879391821978341,0.4120608178050578
48.9352501660994,-0.12136681931265896,0.2676763066222335,0.5879035191465977,0.41209648085629524
48.94018398446277,-0.10808535746737118,0.2577387442551015,0.5879809976115332,0.4120190023913613
48.94511780282614,-0.11913235567737136,0.26619268798635676,0.5880141172639279,0.4119858827389676
48.9500516211895,-0.10382346288531397,0.27548174560166006,0.5880088480661213,0.41199115193677516
48.95498543955287,-0.11698407120127398,0.2798898482497399,0.588304066283685,0.41169593371921204
48.95991925791623,-0.10245067140569984,0.27910966726126984,0.5883818924569516,0.4116181075459457
48.9648530762796,-0.11532146011204687,0.2746564331331969,0.5884910281758383,0.41150897182705903
48.969786894642965,-0.10183964871371524,0.2705033954381226,0.5884518722499468,0.41154812775295224
48.97472071300633,-0.11408381813504703,0.2620981408929117,0.5883638494684316,0.4116361505344671
48.9796545313697,-0.10227972591433325,0.2554990733124926,0.5883197423795817,0.4116802576233173
48.98458834973306,-0.1145618226991389,0.25429443708071137,0.5882417091106781,0.41175829089222077
48.98952216809643,-0.09955446366445521,0.2446230736451996,0.5882442631099998,0.41175573689289946
48.9944559864598,-0.11073336113257275,0.23798870090095503,0.5881100278495202,0.41188997215337975
48.99938980482316,-0.09718694272736858,0.2301651886279287,0.5880982322056658,0.41190176779723436
49.00432362318653,-0.11046591577509762,0.23766859737048499,0.5881252361681011,0.4118747638347995
49.00925744154989,-0.09733409178333283,0.24316173812120326,0.5878135304196196,0.4121864695832814
49.01419125991326,-0.11073518629406515,0.23955879927083656,0.5876721342315003,0.41232786577140135
49.01912507827663,-0.09658752447790851,0.24409618963882995,0.5876510352105148,0.4123489647923868
49.02405889663999,-0.10862670578577806,0.2551845427551174,0.5873966433477158,0.4126033566551858
49.02899271500336,-0.097018179853223,0.26375640130297145,0.5873685014887634,0.41263149851413844
49.03392653336672,-0.11186110219244991,0.2749390647103601,0.5873998315610645,0.4126001684418385
49.03886035173009,-0.10141154004125096,0.28401149222151384,0.5875307217800939,0.41246927822280954
49.043794170093456,-0.11544816984152596,0.28212129549934467,0.5874663806644063,0.4125336193384973
49.04872798845682,-0.10356060256209584,0.2785104421770509,0.5876852551932256,0.41231474480967906
49.05366180682019,-0.11700931003704436,0.27365936037717614,0.5880672653712751,0.4119327346316304
49.05859562518355,-0.1043584880831374,0.27337795600054043,0.5876949667627781,0.41230503324012796
49.06352944354692,-0.11676202606564746,0.2742704074843311,0.5874307040155774,0.41256929598733016
49.06846326191029,-0.10580928677705986,0.2773368178535644,0.5876397009981922,0.41236029900471644
49.07339708027365,-0.11928237882943175,0.270175407906764,0.5876820859789571,0.41231791402395246
49.07833089863702,-0.10806905792014587,0.2665947135085451,0.5874849147195583,0.41251508528335257
49.08326471700038,-0.12092864375472741,0.2614003800617221,0.5872911980838736,0.4127088019190391
49.08819853536375,-0.10973641092276315,0.2579986376806696,0.5871920129714863,0.4128079870314273
49.09313235372712,-0.1210619419605809,0.25443707737592247,0.5869087427147242,0.4130912572881879
49.098066172090476,-0.11049279783910686,0.25475682843807546,0.5867976656376307,0.41320233436528087
49.102999990453846,-0.122003310180146,0.26156404331178446,0.5869613017072907,0.41303869829562023
49.10793380881721,-0.10958521556206309,0.26244771773747827,0.5870593931899977,0.4129406068129131
49.11286762718058,-0.12152024350971499,0.2681250075278402,0.5872974081607161,0.4127025918421938
49.11780144554395,-0.10399142762088832,0.2740498699674863,0.5872519229904567,0.4127480770124536
49.12273526390731,-0.11327468530962276,0.28066064339351654,0.5873607088292755,0.4126392911736343
49.12766908227068,-0.09983464023425853,0.2818893258720378,0.5873095018899588,0.4126904981129518
49.13260290063404,-0.11311363244329214,0.2748674565439527,0.5875113858728012,0.4124886141301103
49.13753671899741,-0.09953310116329192,0.2754293433343048,0.5875035652420596,0.4124964347608529
49.14247053736078,-0.1160996899597457,0.27983909999594386,0.5876999835661634,0.41230001643675024
49.14740435572414,-0.10384793108514494,0.2788151653908859,0.5877598478279328,0.4122401521749829
49.15233817408751,-0.11957068781281624,0.2701668553390419,0.5877018214473292,0.4122981785555879
49.157271992450866,-0.10899481826248884,0.26441694948798916,0.5876241205217027,0.41237587948121723
49.162205810814235,-0.12301022130320248,0.25978170932595746,0.5875015852577711,0.41249841474515053
49.167139629177605,-0.11221481517924736,0.2576737185831651,0.5874404437371074,0.41255955626581725
49.17207344754097,-0.1247118463351928,0.25801477578810483,0.5872591451572086,0.41274085484571754
49.17700726590434,-0.11399392893148011,0.2676274860575565,0.5875317317420407,0.412468268260884
49.1819410842677,-0.12441757249727113,0.2769973273555843,0.5874971588030469,0.41250284119987746
49.18687490263107,-0.11131288003762842,0.2772161399296353,0.5877199638859287,0.41228003611699493
49.19180872099444,-0.12193353463611434,0.27273849225098956,0.5878974732664488,0.4121025267364747
49.1967425393578,-0.11073858649476406,0.26592865945627747,0.5878680460814055,0.41213195392151747
49.20167635772117,-0.1224728360224794,0.25993567496081443,0.5879485147446182,0.41205148525830537
49.20661017608453,-0.11294403235035443,0.26379104666487474,0.5877335469048329,0.4122664530980906
49.2115439944479,-0.12552658440014988,0.2640369625827572,0.5874936731592425,0.4125063268436817
49.21647781281127,-0.1138017433313618,0.25883773540669053,0.5872490978043646,0.4127509021985596
49.221411631174625,-0.12226448603509255,0.25539232249931615,0.5871765825928528,0.4128234174100722
49.226345449537995,-0.11210255760903792,0.25278850333260705,0.5867213404820433,0.41327865952088233
49.23127926790136,-0.12123756822286424,0.2470002401199528,0.5869417336750149,0.41305826632791154
49.236213086264726,-0.11096243284152368,0.2427576806144759,0.58660028312798,0.4133997168749478
49.241146904628096,-0.12079965948638514,0.23265938117437607,0.586402011987541,0.4135979880153869
49.24608072299146,-0.11035917322226453,0.22144857611207874,0.5858675039004989,0.4141324961024282
49.25101454135483,-0.12454891186005032,0.21479813913397872,0.5856359010903988,0.4143640989125252
49.25594835971819,-0.11250613882434748,0.2062227024188413,0.5852702882617282,0.41472971174119244
49.26088217808156,-0.12103865038617383,0.1992430707766683,0.585186107330179,0.41481389267274205
49.26581599644493,-0.10825011838997048,0.20395657003559664,0.5852160620714618,0.4147839379314602
49.27074981480829,-0.1243904041087096,0.21200642883741622,0.5852494150969462,0.4147505849059763
49.27568363317166,-0.11695314075645452,0.22402870912938877,0.5851359043007952,0.41486409570212823
49.28061745153502,-0.12713054442578856,0.24405457712674,0.5852668819754331,0.41473311802749074
49.285551269898384,-0.11129197945201512,0.2622360191617974,0.5855618177750137,0.4144381822279108
49.290485088261754,-0.11894567618769619,0.2716237611110362,0.5856167881053227,0.41438321189760197
49.295418906625116,-0.11214543204857497,0.2785113845973202,0.5855495701106517,0.41445042989227365
49.300352724988485,-0.12633024571478793,0.28461153742091766,0.5854982454553066,0.4145017545476187
49.30528654335185,-0.11341012588124619,0.29146511359040467,0.5852501585691305,0.4147498414337949
49.31022036171522,-0.1281068269944554,0.29304665757426934,0.5851763612751298,0.41482363872779543
49.315154180078586,-0.11413257560116968,0.29342384057857646,0.5851156291614349,0.41488437084149027
49.32008799844195,-0.12371494545617548,0.29773188975998616,0.5850792786543347,0.4149207213485893
49.32502181680532,-0.10800254777085212,0.2942278807551845,0.5850826299134895,0.41491737008943397
49.32995563516868,-0.11977208801340296,0.2894290575481545,0.5851595996208359,0.4148404003820872
49.33488945353205,-0.10690682145281141,0.27918705739434896,0.5851850934554824,0.4148149065474427
49.33982327189542,-0.1278094376642761,0.2644485269335897,0.5849318611274126,0.41506813887551536
49.34475709025878,-0.11355303363566314,0.2527871994182202,0.5850958331159902,0.41490416688693876
49.349690908622144,-0.12420399014164295,0.24663192318950933,0.5848310480931637,0.41516895190976705
49.354624726985506,-0.10674989895620195,0.242000497286943,0.5848411431855596,0.41515885681737175
49.359558545348875,-0.12501447561708676,0.2420463510135765,0.5853573041728574,0.4146426958300745
49.364492363712245,-0.11611100037137895,0.2516563474502729,0.58515885722415,0.4148411427787819
49.36942618207561,-0.11875955074098264,0.2637599495226041,0.5850522860279854,0.41494771397494723
49.374360000438976,-0.10400597921506857,0.2766179750776656,0.5850745692444586,0.41492543075847704
49.37929381880234,-0.1218760393262765,0.2854649377284569,0.5852103726893576,0.4147896273135812
49.38422763716571,-0.11151056533282208,0.28832295055641344,0.5852085750943816,0.4147914249085602
49.38916145552908,-0.11165418361807701,0.2923488180551256,0.5854496613237558,0.4145503386791883
49.39409527389244,-0.10086325914090094,0.30091593618253615,0.5854533911451713,0.4145466088577752
49.39902909225581,-0.12132494237174513,0.3016864707713551,0.5852962832526678,0.4147037167502805
49.40396291061917,-0.1174400806108867,0.3039046256813122,0.5850008525522944,0.41499914745065575
49.40889672898254,-0.1171413950046135,0.3098613767747372,0.585492285273782,0.41450771472916936
49.4138305473459,-0.09746716422836173,0.3182655912701788,0.5856069272488272,0.4143930727541249
49.418764365709265,-0.1090233534185643,0.32594243457525407,0.5855185498976366,0.41448145010531723
49.423698184072634,-0.10685982231177332,0.3403713573291287,0.585305775396221,0.41469422460673405
49.428632002436,-0.1252076743569628,0.35256544433849313,0.5854900003375265,0.4145099996654294
49.433565820799366,-0.10475647841149532,0.35576295356193954,0.5856580269288749,0.4143419730740808
49.438499639162735,-0.11885442475001144,0.35364015407886884,0.5857566125191201,0.4142433874838361
49.4434334575261,-0.10044361052052059,0.35067384930911233,0.5859566395489808,0.41404336045397594
49.44836727588947,-0.11072649847558438,0.3436674384777886,0.5859145453282664,0.41408545467469
49.45330109425283,-0.1030378484832946,0.33216062838855726,0.5859242386942494,0.4140757613087061
49.4582349126162,-0.11871258894140746,0.3133576759561186,0.5861936985811514,0.4138063014218035
49.46316873097957,-0.10932853802482946,0.30655247929315776,0.5862395939981686,0.4137604060047855
49.46810254934293,-0.11120802618927042,0.30681280743637024,0.5862622156675006,0.4137377843354521
49.47303636770629,-0.09484430449301895,0.30357365708680834,0.586195237695478,0.41380476230747276
49.477970186069655,-0.11424452624068619,0.29915289681842017,0.5861765728530393,0.4138234271499096
49.482904004433024,-0.10878749634596938,0.29625357440816696,0.5862629282332555,0.41373707176969243
49.48783782279639,-0.1146729975971967,0.29141441781633853,0.5862153985343892,0.4137846014685572
49.492771641159756,-0.10592756880324818,0.2964422137548256,0.5859128322547453,0.4140871677481995
49.497705459523125,-0.11818888013548434,0.30496251761658233,0.5859923128926884,0.41400768711025443
49.50263927788649,-0.09565289976281675,0.30882005721638045,0.5860298842496501,0.4139701157532914
49.50757309624986,-0.12392196881537881,0.30082370301515277,0.5860814027436383,0.41391859725930125
49.512506914613226,-0.10818411111093332,0.28642729174091064,0.5861617258136144,0.41383827418932356
49.51744073297659,-0.12267161419668254,0.2801983557088071,0.5861573102753775,0.4138426897275586
49.52237455133996,-0.10256917808985942,0.27220896925603744,0.5862156540146666,0.41378434598826885
49.52730836970332,-0.1163767056601755,0.27515395738147935,0.5864936486012579,0.4135063514016759
49.53224218806669,-0.10176876456407688,0.2843789823394107,0.5863709123196812,0.4136290876832507
49.53717600643005,-0.12465408042827758,0.2920934685369586,0.5862639903186837,0.4137360096842467
49.542109824793414,-0.10501042461597809,0.2972173410947133,0.5865909074860634,0.41340909251686625
49.54704364315678,-0.11651797932722617,0.29528436054345353,0.5863466857859518,0.41365331421697776
49.551977461520146,-0.09824593488199568,0.28897704532878316,0.5861854674262662,0.41381453257666173
49.556911279883515,-0.12194182611316745,0.2888572578881746,0.5863346743132323,0.41366532568969555
49.561845098246884,-0.1004308354839793,0.2872565715015732,0.586313661663062,0.41368633833986634
49.56677891661025,-0.11089988152439964,0.27934264667227127,0.5865000367813928,0.41349996322153587
49.571712734973616,-0.10147956928071963,0.27566619635557976,0.5867691439055399,0.4132308560973889
49.57664655333698,-0.11798838381125508,0.27673750574644485,0.5867176604814323,0.4132823395214973
49.58158037170035,-0.09973157829346616,0.2700079739355806,0.5863060628472779,0.4136939371556527
49.58651419006372,-0.1107599652731871,0.2691286928634125,0.5861999547980408,0.41380004520489166
49.59144800842708,-0.09926929078903549,0.2670895941378448,0.5858416953085445,0.4141583046943885
49.59638182679045,-0.11375829362100255,0.2688174917428807,0.5859323665086967,0.4140676334942375
49.601315645153804,-0.09755374491278486,0.2746653525964479,0.5857348368436116,0.4142651631593241
49.60624946351717,-0.12080393651508112,0.2785315806740798,0.5856780130882644,0.41432198691467326
49.61118328188054,-0.10718343931604939,0.282181149136888,0.5858846363365592,0.414115363666381
49.616117100243905,-0.12476111855164365,0.2935107326282609,0.5858973833412815,0.4141026166616605
49.621050918607274,-0.10443304562571022,0.2981779088943918,0.5860099823273954,0.4139900176755487
49.625984736970636,-0.1083261481928373,0.3007918089284702,0.5860994544646342,0.4139005455383133
49.630918555334006,-0.08733389796546615,0.3016357887141631,0.5862810491527122,0.413718950850238
49.635852373697375,-0.12427136211659566,0.29055459623336055,0.5863077511858885,0.41369224881706224
49.64078619206074,-0.10805300138159944,0.28705235461268386,0.5864886201096202,0.4135113798933305
49.64572001042411,-0.11566931252259018,0.28031087665526905,0.5865875810083414,0.4134124189946096
49.65065382878747,-0.09691140301839217,0.26815882799755,0.5864662908545192,0.4135337091484331
49.65558764715084,-0.1157773194857356,0.2621905120712671,0.5862159133631529,0.4137840866398004
49.66052146551421,-0.10426019759638307,0.25548485907439017,0.5861259909713058,0.4138740090316496
49.66545528387756,-0.1231269475798666,0.2505492242784102,0.5863183449936433,0.41368165500931425
49.67038910224093,-0.10054738482675958,0.25571424422650807,0.5864036153440052,0.4135963846589546
49.675322920604295,-0.1079815810340654,0.2708701243601554,0.5861941152342867,0.4138058847686723
49.680256738967664,-0.09695200237760726,0.27459020829837216,0.5860990289630613,0.4139009710398973
49.68519055733103,-0.12279599842333516,0.26292687906741324,0.5855799913056434,0.4144200086973143
49.690124375694396,-0.10514046781363476,0.24937199549449235,0.585577288087481,0.4144227119154764
49.695058194057765,-0.11675389184107728,0.24254518267946426,0.5854183083102877,0.4145816916926701
49.69999201242113,-0.09347591002819224,0.23917134567378903,0.5854033513174756,0.4145966486854818
49.7049258307845,-0.10885708109911396,0.2439676977826153,0.5855361738602716,0.41446382614268584
49.709859649147866,-0.0952576987634748,0.25069713979542646,0.5856983831341827,0.41430161686877554
49.71479346751123,-0.11602174083717966,0.2557381650831508,0.5856192977986294,0.41438070220432927
49.7197272858746,-0.09973341233328993,0.25464866691845073,0.5856414500858513,0.4143585499171074
49.72466110423795,-0.11601269917337681,0.2556074347287974,0.5858935077362618,0.41410649226669816
49.72959492260132,-0.09420795141221029,0.25430956516961595,0.5860483865383166,0.4139516134646435
49.73452874096469,-0.10336882777433447,0.2548777652713039,0.5862287374886929,0.4137712625142682
49.739462559328054,-0.08663839697900132,0.26041715494391904,0.5859804100585646,0.4140195899443965
49.74439637769142,-0.10362418774356444,0.26475537396534926,0.5857173837195697,0.4142826162833914
49.749330196054785,-0.08567056189044253,0.2602537226125762,0.5855371942061889,0.41446280579676925
49.754264014418155,-0.09630426420815903,0.25345251190305623,0.5854401924023105,0.4145598076006449
49.759197832781524,-0.0821613611407228,0.26002748011451393,0.5855452339562592,0.4144547660466948
49.764131651144886,-0.0980726712547483,0.27466278639942004,0.5854496401363566,0.41455035986659866
49.769065469508256,-0.08843346185207668,0.2809710142191991,0.585705869802969,0.4142941301999869
49.77399928787162,-0.10381913740727168,0.2886054343092271,0.5860265799841344,0.4139734200188227
49.77893310623499,-0.09154917805864043,0.2918853843109108,0.5859457052145767,0.414054294788381
49.78386692459836,-0.09637390633782263,0.2840113063122602,0.5856364465586309,0.41436355344432707
49.78880074296171,-0.07940396848205357,0.27325542787512985,0.5859691489995934,0.41403085100336534
49.79373456132508,-0.09005545671542606,0.2598068481780702,0.5857529537171716,0.4142470462857874
49.79866837968844,-0.08145737663072232,0.2628385096231578,0.585796164503774,0.41420383549918527
49.80360219805181,-0.09499727916169594,0.26732208002954105,0.5858985785744598,0.4141014214284992
49.80853601641518,-0.08921849288421242,0.27312895269461973,0.5855635212597639,0.4144364787431952
49.813469834778545,-0.10225234813096534,0.2755330733726232,0.585833266473704,0.4141667335292545
49.818403653141914,-0.09103906419104008,0.26804551937631815,0.5857877683913737,0.4142122316115841
49.823337471505276,-0.0994941823500264,0.2590785996172445,0.5854610020087812,0.41453899799417626
49.828271289868646,-0.08691983950295011,0.252077053559927,0.5855480029671353,0.41445199703582125
49.833205108232015,-0.0975336216950117,0.24326596530902467,0.5859656595798632,0.4140343404230951
49.83813892659538,-0.08465952299392247,0.252117677399837,0.5861086938058723,0.41389130619708864
49.84307274495875,-0.09498703021623608,0.2598127520879238,0.5863267902180426,0.41367320978492045
49.84800656332211,-0.08680995208343362,0.2668137149769322,0.5863271231597964,0.41367287684316906
49.85294038168547,-0.09931281366392289,0.2634652225948741,0.5865943351180601,0.4134056648849067
49.85787420004884,-0.08956529782525532,0.26319239731364036,0.5867617878217901,0.4132382121811785
49.8628080184122,-0.10077473334122296,0.2643096420535556,0.5862750424313351,0.4137249575716349
49.86774183677557,-0.08751098329046406,0.2715806525255566,0.586201438748632,0.4137985612543391
49.872675655138934,-0.09725933035374949,0.284491251245529,0.5860663234671533,0.41393367653581875
49.877609473502304,-0.08816772868284756,0.2851868079642281,0.5862329546179131,0.41376704538505926
49.88254329186567,-0.09642249645617115,0.28718742458696345,0.5861460920807415,0.41385390792223115
49.887477110229035,-0.08681426634207083,0.28751511091745546,0.5861001204727329,0.4138998795302388
49.892410928592405,-0.09512792678636674,0.28421542236152,0.5858740859002971,0.41412591410267524
49.89734474695577,-0.0848764761908087,0.2784572347286772,0.5859001366241386,0.41409986337883287
49.902278565319136,-0.09554249735923422,0.282742705369888,0.5859866866217277,0.4140133133812434
49.907212383682506,-0.0872040980278647,0.2938136433917923,0.5858895312199703,0.4141104687829996
49.91214620204587,-0.09834877295636989,0.2950751119426516,0.585898361285938,0.41410163871703065
49.91708002040923,-0.09054940073346028,0.29555161637206495,0.5857593999924836,0.4142406000104863
49.92201383877259,-0.10179453595774354,0.2976125239507465,0.5861371375467744,0.41386286245619713
49.92694765713596,-0.09329424651815214,0.30207233062806244,0.5859901321001967,0.41400986790277633
49.93188147549933,-0.10218735073545768,0.2980040416369073,0.5860455012787533,0.41395449872422047
49.93681529386269,-0.09290390524445254,0.29159156980827583,0.5859829782513387,0.41401702175163607
49.94174911222606,-0.10007113703812517,0.283804288302444,0.5855697787843637,0.4144302212186126
49.946682930589425,-0.09186849929148455,0.28409764335885246,0.5853938988432259,0.4146061011597519
49.951616748952794,-0.10118963948097809,0.29075396604153186,0.5851061300471734,0.4148938699558052
49.956550567316164,-0.09263732462265635,0.2953306790294291,0.5852860708586722,0.41471392914430694
49.961484385679526,-0.10071114553915932,0.2921490366431829,0.5852555333987488,0.4147444666042302
49.966418204042895,-0.092681862346714,0.2802044858930357,0.5849126291670059,0.41508737083597447
49.97135202240626,-0.1024685335395073,0.27839732049102467,0.5847414277722457,0.41525857223073465
49.97628584076963,-0.09295095955973616,0.2733225102685517,0.5848237879511821,0.4151762120517988
49.98121965913298,-0.10053715659607361,0.27502187005925616,0.5849277444376518,0.4150722555653292
49.98615347749635,-0.09112600011632126,0.2870317782409905,0.5849855057064519,0.4150144942965287
49.99108729585972,-0.10040012597290626,0.2984993594385269,0.5848532291674451,0.41514677083553636
49.99602111422308,-0.09047278202396727,0.29323212280905303,0.5848352934711137,0.41516470653186827


==> anc/Fig_12.csv <==
-0.05749999457466482,0.0,0.0,0.0,0.4831722851562639,0.5065521289062657,0.49129371093751395
0.04250011639810024,0.0026136971013174222,0.0022647594805874117,0.003318825715905692,0.635100138997721,1.4635264046383116,4.519479988668626
0.1425002273708653,0.013887740448302915,0.013190937137739176,0.004562949291376034,2.1220488994836213,10.895719954605987,45.98402334001084
0.24250033834363036,0.04562036384749227,0.01954887112141316,0.021436657147054953,4.602926621374829,27.220778465206532,115.3063827324889
0.34250044931639534,0.1018043104622873,0.028738458397219734,0.029563204449315234,6.364717936937289,40.08166795032456,164.37249701766316
0.44250056028916046,0.22140500903622334,0.03351687835520474,0.002687485438504681,5.959192703103638,39.63338869466415,156.14252025718295
0.5425006712619255,0.5055876390919255,0.067934084386159,0.043993788546374556,4.040054795126632,26.192125372248,96.81787928127187
0.6425007822346906,0.8389850854365557,0.32683967373215855,0.05767534043621098,3.59698617480812,11.356349118458297,31.546305861903235
0.7425008932074557,0.9590935144962479,0.9416244877160217,0.25814905378383135,5.792071039871839,17.063211283188476,14.898311035264081
0.8425010041802209,0.9872273074445443,0.9777443734599303,0.3165638476706309,8.376839263623527,40.73282442102072,65.97595403412828
0.9425011151529858,0.9943742650974134,0.9796957159735507,0.308824682606816,9.311276674137003,59.955550481165055,136.39221369114256
1.042501226125751,0.9984456099848833,0.9772056085167524,0.30699612064565696,9.309768814934918,59.78762514275756,171.00667761061516
1.142501337098516,1.0072435300110554,0.9586901523490237,0.3118778971696441,10.666197567397749,42.82363969302471,143.59555472414627
1.242501448071281,1.0222152818555639,0.9894284028265367,0.28204421231060883,11.148534776147565,44.65211641833518,76.80663873106275
1.3425015590440461,1.0673084281539393,0.9461355673108766,0.05788743412592403,9.297765326331133,54.27628966621715,38.325491656601834
1.442501670016811,1.2604124843068452,0.9126498376950775,0.08040396436231916,6.948093325715605,57.61961535813849,51.89481318698693
1.542501780989576,1.720485964582756,0.8959729110063317,0.1231464899149901,8.172036555368587,52.29070286492845,95.50907270152949
1.642501891962341,1.9160090187838101,1.68271738644616,0.10117966497190725,11.926568002278664,55.60270953011273,134.25883466368293
1.742502002935106,1.9631070214284285,1.7906835773955887,0.20196438308913195,12.944923855264353,83.24132737426855,142.3334579768253
1.8425021139078714,1.9812508546608691,1.808099164599372,0.31075758735393416,9.984725191744154,90.81653223546044,128.44379517318154
1.9425022248806363,1.9923665842126363,1.8104063618323272,0.3060629853426565,6.204190335561499,71.30699197451636,97.71390116925261
2.0425023358534014,1.9963247707223897,1.8060183309264832,0.31818970806333957,5.318858403420253,42.421525065428185,63.274723887558935
2.142502446826166,2.002849257732292,1.809980665860532,0.3097138225835867,5.833274168460693,58.474431196144046,49.92655588024874
2.2425025577989315,2.0293162236157944,1.8194107300000697,0.2202393992655201,6.012698659448351,85.26574198816414,73.95753345603262
2.3425026687716963,2.1349144653774883,1.8265200386142775,0.1420079235402779,5.7416456756519425,93.05599408313341,125.45495394303563
2.4425027797444616,2.41575419606894,1.8549196603091442,0.10017605580906115,5.565292189590106,76.41579444545184,154.9246441147614
2.5425028907172265,2.7039708889690015,2.695650147534893,0.06883201549309591,4.868839462232987,70.25844650032438,135.2541028598248
2.6425030016899917,2.857670505621034,2.7805159198466844,0.16703339728266356,2.9971754382337843,81.26309369923408,82.974501447361
2.7425031126627566,2.936095040111158,2.7937290177873244,0.366636616103839,1.1644633743870103,76.55012139352209,46.40485613172359
2.842503223635522,2.9755772786062225,2.808121989395603,0.3789504320685617,0.8854130177252582,59.06331979848322,51.636637572197124
2.9425033346082867,2.988026175522813,2.808143942702133,0.3708422978515655,2.249610828158563,49.323945704486086,87.72798849111143
3.042503445581052,2.991619329590727,2.8058927451905054,0.36907544621815325,3.9576160699930085,79.10275818005043,126.02771810506898
3.142503556553817,3.0036014309725054,2.811022534088366,0.3639220457439392,5.098106228700529,93.40324109364462,141.75389807392517
3.242503667526582,3.032145497185461,2.821383671609614,0.3352213388755952,5.583563729072072,77.7036889964766,125.79418575163564
3.3425037784993474,3.0809081003683843,2.9318999177836087,0.4374307704957826,5.109197259686856,44.92522888684292,85.54004808488784
3.442503889472112,3.1934180809974766,3.7215162886496707,0.447400100237471,3.904500995055644,40.54492347960335,49.44393666229037
3.542504000444877,3.49911326005445,3.7648277346061336,0.4482444999663608,3.4900775321987894,54.30907044219449,46.13691332519263
3.642504111417642,3.8445322154768506,3.7350879530566266,0.532448981698076,6.142303633466825,60.51026590549053,80.49900003222506
3.7425042223904073,3.953094491169951,3.746108509007271,0.5408037957035481,10.312950018606807,54.215462732443676,124.9986897635551
3.8425043333631725,3.9771290925999194,3.7508810810054856,0.5472445093768583,11.975057876107968,45.018117062885395,143.62514603917987
3.9425044443359374,3.984261433024343,3.7440643932803783,0.5804281860226885,9.884890655622288,50.153741959011235,122.06982808168756
4.042504555308702,3.9887529886876787,3.7436825579230355,0.5822902179270941,7.4069532068806705,44.7989369861951,77.99653301751665
4.142504666281467,3.99653920405922,3.7521365668689763,0.5456378137823302,8.33641171142091,29.751819178150622,44.330889192437326
4.242504777254233,4.011681711922099,3.7735414579099786,0.5869134718685499,10.127665149580563,16.704042479678243,45.654394709299396
4.342504888226998,4.061333203344634,4.244938444698741,0.5814382982858367,10.450307669856242,18.54314889004762,80.15298834224853
4.4425049991997625,4.285203641017374,4.540257978438503,0.5795522512520909,9.687806668820045,32.97678606536885,121.52111396213083
4.542505110172528,4.736903322558039,4.5922024654483025,0.5655096261733861,10.571982105221123,39.57066841353312,138.26194048067575
4.642505221145293,4.905769677992711,4.618634979817508,0.6039859155554423,11.420528161501066,31.930768389907776,117.55505913895995
4.742505332118058,4.950351353149596,4.618308312447048,0.5806196339704391,9.350891038535337,15.866182487680026,74.3080490915021
4.842505443090824,4.969594157781293,4.619491954173651,0.5437750244965586,5.648757933447156,3.578281857879726,40.85721677520714
4.942505554063588,4.982245086900485,4.6354547874985945,0.5290408782014672,3.9806274041075858,3.2148536473087708,42.32199784039939
5.042505665036353,4.985945795843017,4.643113514555677,0.5329981212893257,5.81255935212081,12.437747737710197,77.50214862786022
5.142505776009118,4.993099074493273,4.6474819337578115,0.5306610958712724,7.658447599510984,23.66924719809757,119.30046878328943
5.242505886981883,5.022141771376856,4.670630676272606,0.5545981552810286,7.141703834287678,30.95932513183645,135.68485079872542
5.342505997954648,5.12987403119694,4.675981300844211,0.5378904842005745,4.720363172411796,32.01188885481683,114.21085683658288
5.442506108927414,5.380400971892933,4.6407132792125925,0.5222088809320524,2.3381837446127505,26.984059027452872,70.82054288883866
5.542506219900178,5.653946696312053,4.655590941473834,0.5443296776884096,1.0413601061595579,19.442827965641015,38.28869087663459
5.642506330872944,5.83106197818514,4.795404672133472,0.5249657843021243,1.0854207475380115,15.742893159837609,40.80123137484022
5.742506441845708,5.924368087032568,5.258668092964228,0.5434014372112153,2.523027563807474,25.343320612827796,76.51629075182035
5.842506552818473,5.965071602684109,5.3742636142793945,0.5492853595662087,4.430378308790514,46.36010173012078,118.11526722515676
5.942506663791239,5.977253902602558,5.373615590883182,0.5326242497863913,5.245130281110841,58.2392982207394,133.97871958592296
6.0425067747640036,5.98070751079881,5.369777078648439,0.5365028913590618,4.329479710656773,50.797095564162284,111.82592873998917
6.142506885736769,5.99302366687011,5.353707601373104,0.530099426294419,3.2168208772876032,31.31818009355548,68.61009725111079
6.242506996709533,6.0178032628858,5.341835374652144,0.5052845277257098,3.679785264355035,29.89682923171286,36.78881124724446
6.342507107682299,6.060266850775511,5.353577614331865,0.49034072316305205,5.22236309238929,43.50080241698373,40.387543110045975
6.442507218655064,6.172216311765948,5.363092590074652,0.5613023310918017,6.540703483053047,55.36716241451473,76.55745228727382
6.5425073296278295,6.506734267678645,5.429497616369081,0.6106265076662727,7.544367589883677,56.731276981234444,117.89664108203307
6.642507440600594,6.851211042981795,5.942995956911103,0.6520717007169412,9.739703782667572,56.886484352910664,133.28876340954272
6.742507551573358,6.944870490072705,6.077153950777635,0.662910298076333,11.33431410748974,65.19361993874624,110.80814062199046
6.842507662546124,6.967562047487291,6.095382572337834,0.6485774344016323,10.064537410270473,60.47992346855896,67.25796264691746
6.942507773518889,6.974025017252433,6.100336733108918,0.6513174879003053,7.050433978163733,45.497056079680114,35.65635403782894
7.042507884491655,6.978828317306974,6.087983814243284,0.6546710185964183,6.662868491987238,36.07596219069189,39.81219283209347
7.1425079954644195,6.985496015792163,6.0817946897048225,0.6588178665153189,10.438559524292241,56.80852969290137,76.48821690579346
7.242508106437184,7.000781495164291,6.075359727453884,0.6336977202698231,13.248462913830116,75.55248813391768,117.9095786589182
7.342508217409949,7.0588281910164925,6.092032341249928,0.6314590863249556,12.177090976874197,74.14249456250842,132.43542610248997
7.442508328382715,7.318647332900924,6.186273995991915,0.6415870787120044,8.830864800044115,55.34451016629979,109.14035439276078
7.54250843935548,7.742431929259244,6.675682751806934,0.62739747365397,7.508725383600182,49.071377026028124,65.79451208402807
7.6425085503282455,7.8930697531938385,6.739403412828624,0.5828455206704072,7.508354840895532,50.68319842023729,35.0152072590532
7.7425086613010095,7.938158367016298,6.7554203601408345,0.525196874306017,6.911157359046779,49.38071718254816,39.84159038999374
7.842508772273774,7.95826087566797,6.7369256822825925,0.5430686574418283,6.042854115659006,46.58147613103509,76.81867873983039
7.94250888324654,7.972431323295013,6.714913673287523,0.5504725525527292,6.264400585133603,53.49756661233914,117.81761202900574
8.042508994219306,7.975971999210845,6.706081792649153,0.5526186766653307,7.076051204742925,65.29887165665106,131.53684725634335
8.142509105192069,7.983751869394225,6.708128289750341,0.5525943016486891,6.045641019089776,59.17246846816367,107.60176636808526
8.242509216164835,8.016264876512027,6.720748516808593,0.5472577641920156,3.3073921683274423,39.22069515757871,64.23890856193447
8.3425093271376,8.118233913675333,6.940032040689216,0.5303697489501399,1.0239328283701163,24.116378791663198,34.18376264693278
8.442509438110365,8.333721638430267,7.193535002979939,0.5045542054511736,0.8797007152708101,30.06420312194973,40.16773717229132
8.54250954908313,8.599745863212064,7.167478565335806,0.5481134232634046,2.3703062563923947,40.80638649320428,77.55929603437855
8.642509660055895,8.806979451521538,7.148349227007065,0.5614765423978547,4.089783585601447,45.7908346974083,118.07175057154289
8.74250977102866,8.916296433706849,7.061946379243544,0.5345758529519758,5.115537562382537,42.65148423380015,131.25973317486154
8.842509882001425,8.956703651874873,6.991958506791864,0.5464406089113547,4.84858768264559,36.26620393145913,107.09670902757594
8.942509992974191,8.967509233887451,6.979849929190482,0.5305717790585074,3.377649185283318,26.75454072907727,63.5654716817532
9.042510103946956,8.970331426313551,6.974710098540418,0.5372920821952184,2.0401945700063444,17.362714498433842,33.78199504841216
9.14251021491972,8.982351266520645,6.996586854275992,0.5333810001203111,3.1570931689206096,15.807653977852434,40.35690404326668
9.242510325892486,9.00399100393129,7.00570483266292,0.498384548088852,6.798862757580386,23.837314784689358,78.23112480840435
9.34251043686525,9.044251315924539,7.041479265320837,0.5306445125960983,9.776363341246242,34.0175977892145,118.64528090126824
9.442510547838015,9.161091596486482,7.011137935526461,0.48633067822856046,9.723839434226337,36.709937173600736,131.05440700963823
9.542510658810782,9.53099411755559,6.989304298462677,0.4698785925563898,7.926821633589033,29.799972122813358,106.05147180174102
9.642510769783545,9.857644369877868,6.928181225462523,0.4889407605379116,8.09727893129824,18.56695794126798,62.54287518150032
9.74251088075631,9.937442117964071,6.909797795581336,0.4598250714829446,9.261478315377031,11.18057888196748,33.46354008853131
9.842510991729077,9.956925559150399,6.914328295122268,0.4619059811990359,9.425457591238434,13.539813659686397,40.80599843376829
9.942511102701841,9.963757938003177,6.916370366968733,0.4646194626635713,8.80246867528462,24.249956636542798,79.00683571633415
10.042511213674606,9.969026481716208,6.9241193141823825,0.46380880914420175,10.136950951978575,34.951656872885906,119.2310803289813
10.142511324647371,9.974765901644671,6.923809773393228,0.4551763593875022,12.774840575187683,37.58593239574631,130.93854818593698
10.242511435620136,9.991345989504385,6.919680118378202,0.47330175741319713,12.2811729224388,31.69578615206815,105.21288698008361
10.3425115465929,10.060369788719294,6.855554697499233,0.5136285785492415,8.45316637841477,23.025306661709582,61.636001175473034
10.442511657565667,10.346620020119426,6.825306011450574,0.507612433510078,5.087215862254955,17.68207168265457,33.00219549768913
10.542511768538432,10.739242233512837,6.873018322897716,0.4934858824354056,5.915806320791899,19.456151336926286,40.9972657852508
10.642511879511195,10.878110476832958,6.956492733545145,0.5669547707162711,8.219789421210914,28.551632569938405,79.5403237181838
10.742511990483962,10.924056663704869,7.044063325652518,0.5575366001095472,8.716557289156462,40.18255697955691,119.43902413119349
10.842512101456727,10.948489220972345,7.087102833283085,0.5485612504065022,7.014235002909401,44.98183100931971,130.51801738239539
10.942512212429492,10.963022406781032,7.088633054291705,0.5569865803090102,4.868411335246051,38.30027221277882,104.44254043011672
11.042512323402256,10.966409487418478,7.084627581922964,0.5546987241608153,3.2359815770835385,26.25680946753104,60.825795389063614
11.142512434375021,10.975169962017487,7.103679638241427,0.55480857432404,1.944665924215147,19.929489296480412,32.745878373643244
11.242512545347786,11.008795338663122,7.136187047869364,0.5838910941510728,1.6269520030055151,24.186539708204442,41.39354762979418
11.342512656320553,11.100224032962663,7.184892814496044,0.581130145581482,2.636321872991753,33.95857271890498,80.3435295947631
11.442512767293316,11.284114781278685,7.262920416573693,0.552197020586924,4.096190575458266,42.12323071532139,119.98005781698981
11.542512878266082,11.548633483270514,7.361096787663676,0.5152267583897528,4.5101284546426745,44.02304705692237,130.31222361908308
11.642512989238847,11.790334236219175,7.462801408897877,0.527909863910322,3.7288090670854546,38.737311791314134,103.52773319234716
11.742513100211614,11.910269958702074,7.42987368383094,0.5794352878513697,2.998936025915075,28.22175388784415,59.9278366834943
11.842513211184377,11.94834630217748,7.403806477770943,0.5916488081232704,2.9971354909930144,19.738505345476128,32.55499057964945
11.942513322157142,11.957663451184999,7.399402099569594,0.5718181914879836,3.60313863112167,20.546996827499463,42.0739454019869
12.042513433129908,11.96094346432049,7.4031276918840145,0.5802194111886769,4.83357926639378,30.709321997171312,81.12642674220449
12.142513544102671,11.972806956111418,7.407218982770003,0.5982029621189183,7.519477673399949,40.950928313870435,120.35560048763118
12.242513655075438,11.991710035312858,7.424983363198111,0.5938801753474385,10.299085476860549,42.161923786029156,129.99085019562813
12.342513766048203,12.03080878632992,7.460161191041628,0.5677836252780499,10.330940241462313,33.60256766863236,102.62671280362984
12.442513877020966,12.158132397765089,7.570342839660201,0.553731807140149,7.551176344626497,22.29396774194288,59.03889088162174
12.542513987993733,12.561482725704408,7.600976018406302,0.5693572644032063,5.6697417476679925,16.025758216568835,32.17817468695257
12.642514098966497,12.860060645519319,7.612594599842419,0.563095653723139,8.253530786313037,18.09320280912741,42.402058523893075
12.742514209939264,12.928041320691198,7.608928369912824,0.5348600433005241,11.804329641130463,26.71831294140755,81.87508195666862
12.842514320912027,12.948736479176954,7.594171746258698,0.5416034480977171,12.589236282490532,35.673611920717484,120.70309439718785
12.942514431884792,12.956426196709563,7.5659159026548,0.5449332778536831,10.54690778703656,38.10253666012997,129.54349124834
13.042514542857559,12.961720811359333,7.573675182806855,0.5415462816758735,9.477111437592285,31.16543299045683,101.69753462981602
13.142514653830322,12.96777440510146,7.582060117466791,0.5458971712812783,9.605845422813415,19.73674316929401,58.11698959712005
13.242514764803088,12.986425179114699,7.578298322434748,0.570268791481567,8.481225449446338,12.768158435837726,31.795371752210645
13.342514875775853,13.063349582602182,7.5731191488835945,0.5723462529795456,6.581732898576826,15.728005471718086,42.728898137707
13.442514986748618,13.365675210820022,7.611360584246878,0.6101033857129681,6.249534690224602,25.987899654802547,82.66680671388487
13.542515097721385,13.728399759034394,7.674937341092028,0.577699712613374,8.259206026545032,35.44766888256981,121.17087412234021
13.642515208694148,13.863467457707095,7.708135439130153,0.5877461750467722,8.922022992134075,37.25605741408347,129.24434409501941
13.742515319666914,13.912476225609455,7.730497352896598,0.5739496727370964,6.579376201759316,30.463494970719918,100.77086438050115
13.84251543063968,13.939982998773024,7.738706464606678,0.5506788567407699,3.0525696493240755,20.10820162395251,57.22850363897702
13.942515541612442,13.95479203495927,7.746671562659949,0.544248201983792,1.229664524718574,13.810145243179923,31.60307611761037
14.042515652585209,13.95819813018344,7.74482424059989,0.5448182309603091,1.7151349377354763,16.53211255581776,43.153235584150146
14.142515763557974,13.967697195216855,7.717719722047146,0.554677821321794,3.186913827558862,26.677461912080663,83.24465817095003
14.24251587453074,14.00154017607527,7.731013366399333,0.5660763572708923,4.475509989427807,36.64373069961213,121.46809138250963
14.342515985503503,14.082491121094309,7.730258832398796,0.5885834263436633,4.753005274466512,38.67547641084366,129.03928635603992
14.442516096476268,14.239565083276108,7.739298323642242,0.6295133668418726,3.6849545653358464,31.23100665809686,100.12499911657402
14.542516207449035,14.507035425810603,7.792404905400896,0.670000777011833,1.93625016759783,20.277283098576408,56.58325996405026
14.642516318421798,14.779798917187572,7.813413633067811,0.6734064859034606,1.4430428927795216,14.278910353197212,31.442889824027926
14.742516429394563,14.906293283015465,7.807663542275791,0.6717055216511097,3.4469818877260163,17.588657259628054,43.83082461179709
14.84251654036733,14.941180534475395,7.804331288785129,0.6929057602410202,6.401403238955424,27.425120894989497,84.31008800049554
14.942516651340092,14.949657976063852,7.800513427387073,0.6987007135295379,7.935193635859124,36.46515667590981,122.25034207924898
15.042516762312859,14.952862047249885,7.803399604310269,0.6850020733747472,7.643432761473901,38.03068892235549,128.82352891810962
15.142516873285624,14.964432657879668,7.799601694495334,0.6898182140171827,7.883281658113073,30.77339969315743,99.30696376421463
15.242516984258389,14.981462095019069,7.803805161978675,0.6736438751186341,8.655618732542793,19.817834653306324,55.97996249030936
15.342517095231155,15.020122452492924,7.823786910339115,0.7164404689538709,8.399117151581596,13.347105261576816,31.641128545186675
15.442517206203918,15.164307726394547,7.855747578193498,0.7222190043203188,7.390147059082836,16.339018630883423,44.60081570750881
15.542517317176685,15.595574058754439,7.923523240764723,0.7792560009590618,8.338963828422791,26.49817555590079,85.12716920164881
15.64251742814945,15.86030285831158,7.914258764820977,0.7912161051463087,12.141027430418077,35.79472702223218,122.61678598493927
15.742517539122213,15.919302714534854,7.9242446312982295,0.7645002241223564,13.830615013477072,36.98592938512821,128.56422962674165
15.84251765009498,15.938256060144443,7.913049365773726,0.7638198828630908,11.241400710192286,29.218942911875885,98.35217319040974
15.942517761067744,15.946602918774147,7.911884875973016,0.7715128037703363,7.050283271728831,18.38809961667239,54.898933456716925
16.04251787204051,15.951623385963112,7.908181712091173,0.7824538855990447,6.4157099470100585,12.473793564259882,30.969452808837005
16.142517983013274,15.95743896411093,7.888744317653479,0.785076192351714,8.42761987458459,15.821242612636867,44.68430875553641
16.24251809398604,15.97777088627321,7.9003640480174555,0.7953940662787802,9.470027287709904,25.921044230049365,85.68157403780152
16.342518204958804,16.06619119859398,7.886858991082133,0.8161285213321774,8.55626869715615,35.181430692618456,122.90598718976032
16.44251831593157,16.37557356011993,7.877754852195104,0.7442498936210449,7.174891840903929,36.4939775851176,128.22462579315996
16.542518426904337,16.70807284117969,7.898817431667416,0.7317607563742919,6.285318845271133,28.79356775967934,97.6471657012346
16.6425185378771,16.842610426063526,7.916329699840754,0.7336279105661632,4.578779224301406,18.002934732119915,54.42131620086474
16.742518648849863,16.898426530496373,7.936542874241114,0.6653007528331795,2.5410337620357435,12.346585841184368,31.20290166752689
16.84251875982263,16.930159666278445,7.952308288515377,0.6918744177972284,1.7950771464538429,16.041523605244926,45.521014309483625
16.942518870795393,16.943891555823512,7.940235582534703,0.6869858995026484,2.929627415141039,26.277794248943806,86.67111163538043
17.04251898176816,16.947385445659343,7.943063012322158,0.6867388805077149,4.383053004609188,35.37144445262751,123.45275281575492
17.142519092740926,16.95773646485607,7.948279056823063,0.6940025644265065,4.557793795910522,36.49216073503996,127.93688768273543
17.24251920371369,16.99180063970598,7.930152076782923,0.6700019540838444,3.5574353101608787,28.82087942732547,96.80265976136741
17.342519314686456,17.06071825494634,7.94434928413463,0.7216302062637194,2.312798127574028,18.07826191486198,53.5986160961214
17.44251942565922,17.196204930994767,7.968478052739634,0.7597968452197916,1.650150070520437,12.366683043905708,30.930906668802532
17.542519536631985,17.468835377041145,8.007831862256445,0.7542199153146514,2.1748445838148402,16.070858870592964,45.96557438726455
17.64251964760475,17.77362498470183,8.050224282690893,0.772185834392603,4.566136700643266,26.443056199860443,87.25838735784664
17.742519758577515,17.900122559842277,8.03625568867609,0.7850661394920597,7.961393777276712,35.52755999920314,123.69395727986337
17.84251986955028,17.931265435875304,8.043415578836957,0.7629963044648932,9.508318375277288,36.31508712173296,127.68134129718072
17.942519980523045,17.939431135997047,8.041682825088792,0.7753183131700254,7.9076829304475815,28.281368803934107,96.11536068967571
18.042520091495813,17.94291602738317,8.038972819605478,0.7807367216168895,5.446185300707344,17.542880564327323,52.890502502860095
18.142520202468575,17.953254728355898,8.042699507894207,0.7737229166792343,6.324021978741314,12.114932087299799,30.88747120178251
18.24252031344134,17.96937574757554,8.038775210947135,0.775147955963989,9.397371837210553,15.995465044853535,46.72616865893233
18.342520424414108,18.00984758011408,8.021325996887692,0.7724471349279642,11.238911506260207,26.258858597830795,88.40561968822857
18.44252053538687,18.173911938146404,8.018098364509596,0.7645955096543047,10.699981280560888,35.16686330703563,124.38504557078313
18.542520646359637,18.6267410343252,8.000810392338666,0.7934056634958908,10.389934024754115,35.89335909795425,127.54862195973797
18.642520757332402,18.85708254854959,8.002748487764244,0.7559232938255613,11.359055859373088,27.829075260970722,95.44142968821653
18.742520868305164,18.911354406832626,7.998375465402229,0.7510527040088788,10.484168894290582,17.120005338609726,52.34847894397779
18.842520979277932,18.927927734385726,7.986045029591928,0.7261582455773099,7.744243150919823,11.827977831362315,30.962274230021404
18.942521090250697,18.93746090112117,7.99616328891818,0.739212466368448,6.069358500780252,15.91561628370158,47.490386239685115
19.04252120122346,18.941757717934895,7.99004681403944,0.7419946079809432,8.222693013338194,26.28366353914485,89.3589462758912
19.142521312196227,18.948003511720064,7.985468174356617,0.7406486751424276,10.633895688763522,35.149407854061614,124.81723992755214
19.24252142316899,18.97155809294123,7.980807532619501,0.7398913271404416,9.746276967678716,35.75781433312804,127.0058292838655
19.342521534141756,19.068549171621765,7.975085363581609,0.7396043916795034,6.167760882072278,27.60144361614859,94.38305347347271
19.44252164511452,19.36972471641856,7.999217797967032,0.7578010112257126,3.198632879634568,16.86800932787422,51.48187415450725
19.54252175608729,19.678579264221593,7.975489151763663,0.729067826796364,2.5561222078034835,11.762346274402033,30.789235866485615
19.64252186706005,19.820399726244013,7.991608388143744,0.735353476083634,3.1038745966855887,16.090062427067434,47.86685608300055
19.742521978032816,19.88537760891667,7.986060081305377,0.7304742241526685,3.9374771496107024,26.56763308373813,89.91506114254467
19.842522089005584,19.920290228090483,7.999636345076235,0.7065499470695406,4.5277480680641595,35.250961305384415,125.10320431445439
19.942522199978345,19.933889374337316,7.996234675733774,0.6980172131060902,4.337882922335411,35.57368620667005,126.64713497054488
20.042522310951114,19.937307404417275,7.998453055517695,0.7019399848429322,3.0015226706031854,27.294065153556403,93.47442059025167
20.14252242192388,19.94868079020893,7.992374521943411,0.7096381888746913,1.4790154870984678,16.669026133759303,50.76959838157729
20.24252253289664,19.98026015595363,8.018893304122619,0.737555561435106,1.4419102934529666,11.726713753712536,30.71846111155145
20.34252264386941,20.037843430881694,8.006691609965905,0.7300634613661352,3.0781539224472994,16.155064228409625,48.53009612524096
20.442522754842173,20.160067372153964,8.011604876382227,0.6797467341858427,5.034520497516433,26.592961015623665,90.7617954098282
20.542522865814938,20.445033428246393,8.007704751378139,0.6463192236479258,6.179950635708842,35.189684798141755,125.41220044065079
20.642522976787703,20.775196955235156,8.01314697033771,0.6693135390550908,7.189501983549195,35.41722087626199,126.20243818163343
20.742523087760468,20.894480672729753,8.006233773321519,0.7279636207812531,8.120422507421923,27.028365806922142,92.68030261784035
20.842523198733232,20.922456308120168,8.009750078117932,0.7242528746111928,7.680486259939289,16.3489387773611,50.07513038134798
20.942523309705997,20.929637290904026,8.001370402202475,0.7111374933754688,6.12136589784583,11.495474466344474,30.750146624824612
21.042523420678762,20.933618121123374,8.007592209245248,0.7090953794414916,6.047843642507232,16.114467813951688,49.237499175641815
21.142523531651527,20.94277285310164,8.000526616397652,0.7035232780507173,9.80072668022805,26.66890673998679,91.68568294251483
21.242523642624292,20.958011266539177,8.003892300238356,0.733056052739442,13.335939860622373,35.179932794099926,125.93481672585757
21.342523753597057,21.002275764924747,7.988655834948146,0.7322105041684752,12.883250229354157,35.23134099364649,126.06180558793552
21.44252386456982,21.194308270701463,8.010106027721134,0.7944289859509965,9.22015565498085,26.738235354961827,91.99451233229897
21.54252397554259,21.653325747269164,7.99717439547228,0.8529420372266011,7.409939431451107,16.124033837740377,49.47622740129854
21.642524086515355,21.85070474725996,8.027801985894527,0.8116993476420492,8.70274790471464,11.49860471341293,30.70864505325437
21.742524197488116,21.897339483766583,8.017841606473498,0.8632871926630181,9.69464778790812,16.344700226008836,49.81441837218065
21.842524308460884,21.915256214692867,8.034733101511451,0.8673095424591708,9.163359628642542,26.922313030680776,92.30584060467041
21.94252441943365,21.926334353836847,8.040216728035407,0.8673733040492115,8.427501997654973,35.2633454578097,126.1618654408724
22.042524530406414,21.93045202617783,8.044362377670277,0.857409564660846,8.900440503631915,35.086984127692816,125.67426498832134
22.14252464137918,21.937050752212457,8.035599025596436,0.8612916212142931,8.052715866519323,26.49582651699524,91.10736672800458
22.242524752351944,21.96335004121017,8.047117632692508,0.8750887111393189,5.184149486933746,15.956951046666884,48.86731067591622
22.34252486332471,22.06795792163528,8.053283980153918,0.833231523696857,2.4878412599967237,11.475842317328832,30.82284283928377
22.442524974297474,22.348885849951817,8.039719588138437,0.8883510780972146,2.3450335530476916,16.419741463299903,50.5645007115594
22.54252508527024,22.637361543516196,8.046963453984384,0.9271192159065919,4.113458772450894,27.051488003228762,93.26918665937833
22.642525196243003,22.792493711858654,8.065547500306689,0.9423221774334699,5.273543905762608,35.335190613388825,126.57607368402081
22.74252530721577,22.871314937737328,8.034186548976823,0.9509403227917662,4.7509938651602095,35.010156244274434,125.3389058376491
22.842525418188536,22.909640919950046,8.030694361622158,0.9366911954768171,3.06916264945187,26.270902283773186,90.51584172500536
22.9425255291613,22.922102601218207,8.043165109804022,0.9355876151190783,1.3750948736862034,15.753988206373688,48.455034424517656
23.042525640134066,22.925742936060864,8.045640947791421,0.933746811847448,0.6862177169604553,11.418430338610248,30.84355550422739
23.142525751106827,22.937288696196937,8.050123703768692,0.9347966835883337,1.9129676271852076,16.570315442613136,51.22031186314233
23.2425258620796,22.9660940489125,8.060802853952277,0.9185980791071441,4.8981649252142345,27.261722616662098,94.08562251320267
23.34252597305236,23.014555284734183,8.060116711859342,0.9227509933633138,7.4441833949320175,35.38124366709602,126.89206284098817
23.442526084025125,23.129914776487727,8.061667974373696,0.9237831555415263,7.495805084254737,34.80078638140619,124.92121729003144
23.54252619499789,23.437081502038208,8.09094806082027,0.8904129709077766,5.628028129148248,25.974817426232857,89.67358883519638
23.642526305970655,23.778647329113504,8.0904022984108,0.8962404352025882,5.216765352307767,15.541629676683604,47.71067127697843
23.742526416943424,23.88648878858304,8.0994775546201,0.8690148374279378,7.026997599337843,11.381992869093285,30.86155571709148
23.84252652791619,23.911577789230947,8.104754601326462,0.9041636042728878,8.820343249284905,16.644752659000485,51.961569302664564
23.942526638888953,23.91832295378109,8.096247003125912,0.90125074518286,9.254792089639363,27.353178322340895,94.9728402227284
24.042526749861715,23.92280591238903,8.083660319463391,0.8979710033067214,9.783031097116817,35.37166198956168,127.28491499831908
24.14252686083448,23.9307879662894,8.079425490557753,0.9005503850049621,11.923177185319044,34.66536270531347,124.45620943151715
24.242526971807248,23.945122564795437,8.081581579729809,0.870504068629846,12.210569225503525,25.79178510584563,88.74356412190875
24.342527082780013,23.99695414750431,8.079171048100823,0.8748031342630321,9.452570371396833,15.439132787035094,47.07428349519201
24.442527193752777,24.219420370188146,8.101092058881129,0.904862948486352,6.364172548829847,11.423962171709032,31.065571366944805
24.542527304725542,24.66756750866456,8.11239853398719,0.9196735214475334,7.434895815480125,16.843133043267578,52.788532256050914
24.642527415698304,24.83991871907954,8.112447668441138,0.9073062425061074,10.839408827051864,27.592291189839198,95.74963545373514
24.742527526671076,24.886321690426765,8.101118350881507,0.8931023708608414,11.75855329821661,35.49617387132098,127.53305158344124
24.842527637643837,24.90476986546348,8.085816532380345,0.9004600378879855,9.217843839463738,34.58284878926599,124.08830750348999
24.9425277486166,24.917157861421202,8.086311794381587,0.8977688996327947,6.006734402554717,25.54089449652307,88.04643286153947
25.042527859589367,24.920965026291565,8.092482494207198,0.8981922510872345,4.755440814612185,15.213878378249797,46.60040969110516
25.14252797056213,24.927717814433972,8.094578635686496,0.8965499742917283,4.308606474603072,11.400893058054928,31.146122268075235
25.2425280815349,24.957039892672483,8.080009869411995,0.8978923530555072,4.030630387002147,16.97946488496146,53.43013974636999
25.342528192507665,25.062930003501233,8.068485858224577,0.9272577049130329,4.199810921319284,27.71504306926653,96.5851708760758
25.442528303480426,25.314038813579963,8.099079046886503,0.9306737422388653,4.799014322637637,35.4783998251756,127.98425085147741
25.54252841445319,25.592998486454817,8.100077249878147,0.9052654799016503,4.613294204445775,34.380401810335115,123.9793049196302
25.642528525425956,25.769600350826963,8.121643131818592,0.8970824299239822,3.064368968778634,25.278119658060366,87.4460327865295
25.742528636398724,25.860705007818396,8.122406394143736,0.9400898095904888,1.413576536859939,15.038077043309457,46.11730393946959
25.84252874737149,25.900598639532422,8.123286779130007,0.9486212485672973,1.0706977840493104,11.396521351245763,31.316854429658505
25.942528858344254,25.912501536514984,8.115096373508521,0.9342663241697906,2.1761505394554694,17.133006243083408,54.222153726292184
26.04252896931702,25.915669994569626,8.116850991783672,0.9373508007167801,3.877393366645795,27.89681834500992,97.40307427944481
26.14252908028978,25.927935341151606,8.1255288662667,0.9268149806449965,5.728967769739257,35.53354884388954,128.1597311735412
26.242529191262552,25.953928072976247,8.123651763167743,0.919540605945507,7.258426832607758,34.27869254691314,123.0889364542438
26.342529302235313,25.997337467236083,8.134124704792036,0.8962343265506136,7.1632517769948345,25.075812961023445,86.0506463147973
26.442529413208078,26.11238865442096,8.11947913289325,0.8773587782035023,5.380468886449046,14.89601699848847,45.17606125225753
26.542529524180843,26.443319106849135,8.139136788382915,0.9004684059558318,4.169729225848248,11.432819950051153,31.32177076418923
26.642529635153608,26.78544618441716,8.153440120365143,0.9328701207721432,6.708919431540339,17.328108641805308,54.83458470284996
26.742529746126376,26.87926782044573,8.164145816997712,0.9294131779510129,10.946169125262507,28.178726754161385,98.06172615683312
26.84252985709914,26.903217881966796,8.160455406932572,0.9403437622218579,12.616455508637259,35.75704578072587,128.3507879510761
26.942529968071902,26.909770773083277,8.163833973031975,0.9514656418297923,10.614890071489581,34.29675478437918,122.71053424856485
27.042530079044667,26.91456853127223,8.154514407081326,0.9628315645392711,8.546796406046806,24.978904744040232,85.4789785377638
27.142530190017432,26.921498315995176,8.14548622462584,0.9647467913586125,9.217648463753887,14.885963286001276,44.869375326189065
27.2425303009902,26.93680468192341,8.151860613948617,0.9512047239931326,9.844393687008957,11.621028200337411,31.56839877762982
27.342530411962965,26.993978745411024,8.170746182076744,0.991260220669441,9.165188036328585,17.636580450130747,55.775459605787894
27.44253052293573,27.245577499505004,8.163077486173357,0.9716486123454502,8.489378308604758,28.389909193424202,99.13370176158776
27.54253063390849,27.67474126304588,8.177340010432752,0.955260478127367,10.096450653197767,35.76927138271197,128.79459510581472
27.642530744881256,27.828829125396407,8.171765761302185,0.9484024272271232,11.059809287147216,34.16487210659677,122.36748422331506
27.742530855854024,27.873609980041444,8.175923546495866,0.9261976426085687,8.734506937699903,24.78012191832951,84.70778420772852
27.84253096682679,27.8945470310083,8.184513137905439,0.9131755106314229,4.756767671065538,14.698489993960562,44.21566789050092
27.942531077799554,27.908252465130023,8.180370384497694,0.8953635872587475,2.840620307007782,11.576905412818768,31.550980305472677
28.04253118877232,27.911650835921783,8.180783167520111,0.8844145919136498,4.098830897311691,17.7721808232785,56.34281771226087
28.142531299745084,27.919425355709063,8.185040909207894,0.8782755999642375,5.764921579728561,28.586947606523115,99.85587312939872
28.242531410717852,27.951202249089796,8.199457703323155,0.8843265513463727,5.935224138994665,35.86551237706273,129.1824428322534
28.342531521690617,28.05393765278766,8.204136716659098,0.91456187588302,4.571488119980785,34.10349930057525,122.06874168190403
28.44253163266338,28.274163786834904,8.18895061171146,0.911268257247066,2.6588363892878486,24.59134795832692,83.88996510459103
28.542531743636143,28.543192683319358,8.192163577140978,0.9403321645523021,1.0316848390629823,14.54488858123436,43.75199341381953
28.642531854608908,28.74685155638339,8.209756661006084,0.9517204180416171,0.6507736640266307,11.605121590140339,31.955713130236028
28.742531965581676,28.85262796524159,8.216722260395947,0.9796208835823706,2.1803602819789147,17.9947557986021,57.31451290566684
28.84253207655444,28.89220611855329,8.225843398825132,0.9738164394632719,4.639265154414589,28.860061197468614,100.7982471146708
28.942532187527206,28.903114661839304,8.222821212441866,0.9745875152037083,6.05482161152362,35.989662968477745,129.3711945662504
29.042532298499967,28.90624623234727,8.22038775361739,0.9800046032954489,5.582183192922726,33.991548346676126,121.54259889233518
29.142532409472732,28.91844953878907,8.21205195252746,0.9812026656420972,4.889491860641748,24.41730438451543,83.20491188352284
29.2425325204455,28.94089296235036,8.218195891054648,0.979874470996778,5.414598293485292,14.530016854828473,43.2543278198949
29.342532631418266,28.98188715910713,8.217721113252713,0.9686107516084566,6.3263778180918155,11.750935981445375,32.06749405312617
29.44253274239103,29.098307420238076,8.234510079709457,0.9786176230631172,6.82332436122544,18.18544573133589,58.034132237577815
29.542532853363795,29.459747978158617,8.220134715120052,1.023798311627497,7.774944070614989,29.010030973540452,101.43626399392386
29.64253296433656,29.78994085860989,8.20782584716439,0.9456783593130013,10.81225116928246,36.013235274209315,129.58504851800015
29.74253307530933,29.873839738353023,8.179955187627797,0.9755440613160752,12.789080414953153,33.86108169697744,121.01586701068516
29.84253318628209,29.892779380407372,8.177916917665383,1.0292840008049167,11.094675798111208,24.18816687489396,82.13953755470351
29.942533297254855,29.89959445200516,8.195130019623342,1.0440405054226223,7.350297133881195,14.346182023277548,42.55094866958036
30.04253340822762,29.904863474427327,8.190666351275453,1.0422631926576682,6.66251291958024,11.755444096251463,32.11293986983179
30.142533519200384,29.91061550253208,8.179840887409606,1.050021305839905,9.902020170585692,18.379651964775213,58.61014069919795
30.242533630173153,29.927463727851727,8.19688143984156,1.0535883418781546,12.178152605380337,29.253403214384303,102.10900450263794
30.342533741145918,29.994891379718666,8.185363840376539,1.0571206270936389,11.193267196156748,36.1193816251256,129.73980376391404
30.442533852118682,30.276791576580134,8.178184936319676,1.066330644646658,8.593555945978087,33.773639310399055,120.45876038530135
30.542533963091444,30.675941205528385,8.166476512656612,1.090928377831955,7.528807275124325,23.994714557016746,81.39409507648502
30.64253407406421,30.816774719891256,8.16809036657669,1.111425833617161,6.708061206595443,14.210808238234286,42.03107343574312
30.742534185036977,30.861263005383453,8.177541886059542,1.1103666017696603,5.219365701356253,11.840987840712192,32.248809440148605
30.84253429600974,30.884905422765975,8.168098758544259,1.075681508405254,4.173924248228486,18.652579082192325,59.373629568167324
30.942534406982507,30.899220537959494,8.171440569551798,1.0671919940369534,4.829357265558165,29.47098680284105,102.81890529226625
31.04253451795527,30.902730590785833,8.170169563466386,1.0662655202803406,6.020211092298585,36.187240155096234,129.77888663915496
31.142534628928033,30.911388043073167,8.175289894383173,1.0625080991707427,5.440936163726252,33.713616275083226,119.92242775939933
31.242534739900805,30.94532344292564,8.172549169549733,1.0509493487789938,3.188602669427204,23.891700278017257,80.68708682749967
31.342534850873566,31.040130915753394,8.184429225677514,1.0627676907696568,1.0800201110065504,14.172113334876292,41.72064798911852
31.44253496184633,31.227332113261664,8.18289630427808,1.0650438916810494,0.5962905562257452,11.954963727831498,32.59524810535163
31.542535072819096,31.491103466663198,8.193935579397934,1.0800570175257662,1.7165225084511628,18.882150727152762,60.26971533125998
31.64253518379186,31.725639989830512,8.174650917515475,1.1053760140564657,3.7593494077985077,29.69337229952093,103.78508550137249
31.74253529476463,31.84513962724657,8.188729643212094,1.1175945905348283,5.833625537112584,36.232914736989486,130.20225541959923
31.842535405737394,31.884875148370995,8.187466719867878,1.101760506192294,6.494218413922481,33.585811033721924,119.49047417343685
31.94253551671016,31.894089255583143,8.198147708941335,1.0934851432388917,5.119891043345439,23.68718399893117,79.83854088401314
32.04253562768292,31.897208955272294,8.202517258099268,1.0896665543512258,3.2298712939610965,14.044039174815936,41.183987073837734
32.14253573865569,31.909261809306695,8.207932361834734,1.1008141404611915,4.016677968571913,11.990505777985542,32.74573720699967
32.24253584962845,31.92863977987648,8.20332824292454,1.1239836056818262,7.552806421398499,19.052074370469917,61.01863676405725
32.34253596060122,31.966750099568443,8.222449653088061,1.1190442962309946,10.424662059468307,29.873195131918983,104.5821125335885
32.44253607157398,32.09201282546559,8.218370970374696,1.0578774749891975,10.41908982147266,36.24316060592391,130.32633582992156
32.54253618254675,32.49096957949153,8.191482553950829,1.042337783570887,9.14745652592794,33.36400843135312,118.88491132323962
32.64253629351951,32.794746524583665,8.179607985396904,1.011047762686574,9.71407341640265,23.423009777914913,78.88340354950657
32.74253640449228,32.86541364655534,8.184137430342298,1.0005974240159077,10.141939560553348,13.912525877286125,40.50160291060547
32.84253651546504,32.88343346320217,8.181123156186864,0.9733771127965599,9.06280597039056,12.017988860868511,32.893786695658335
32.94253662643781,32.890381887835034,8.176437477074609,0.9760271065395463,7.826513503152523,19.194038857519686,61.844946931349924
33.04253673741057,32.89559472249826,8.183514371420456,0.9803443251381939,9.621890160395623,30.03090823835366,105.27253795067068
33.14253684838334,32.901256373103045,8.177901152165132,0.9707545791154578,12.502634595938154,36.30250132355221,130.47177127008004
33.2425369593561,32.919771413459934,8.170880601426934,0.9951123501350158,11.932901796075551,33.2759149804903,118.36344427850273
33.342537070328866,32.996391822717875,8.128152378288513,1.017017956478183,7.973620626232872,23.261432480565755,78.1754444344462
33.44253718130163,33.30263459421479,8.14382637994605,1.0041486014756191,4.526962704188401,13.811673520132864,40.26167189449677
33.542537292274396,33.66647870750654,8.16644259745895,0.996855170024307,4.7189836841988475,12.089649244984917,33.34411328970266
33.64253740324716,33.79869632736587,8.171325205274286,1.0400983330106925,6.236988290378207,19.46166163211135,62.72316749944962
33.74253751421993,33.84541036220814,8.186321960610382,1.0672731406713887,6.7786359908804865,30.303861045659406,106.19129777323981
33.84253762519269,33.873606533462194,8.199940863042192,1.0616516900770159,5.983334347451943,36.41210643186562,130.7214689679933
33.942537736165455,33.88843040387412,8.204610656928583,1.0601028371437176,4.670882345897917,33.1656002692772,117.87332224004956
34.04253784713822,33.89192591692074,8.200274325950152,1.0636552994690947,3.0551276852292206,23.079418299630493,77.24258238277771
34.142537958110985,33.9014759948503,8.200595127695868,1.070027630418856,1.4117375888795405,13.800083976505066,39.69215478728726
34.24253806908376,33.936562970815736,8.200282381194295,1.0796040865110224,0.9296191382465341,12.337581753199945,33.6062066817145
34.34253818005652,34.01854180170172,8.190627351601906,1.0754002686948148,2.1182126334005873,19.786867402703525,63.529765170719365
34.44253829102929,34.174341990284994,8.186303347185744,1.0678689262284684,3.9543243967362423,30.547852525088462,106.86111844177074
34.542538402002045,34.435915175484745,8.195624236557386,1.0377051060012668,4.908446897350354,36.495556218783385,130.85304532466958
34.64253851297481,34.71057464677041,8.197031619797688,1.0853303559865215,4.872819450210452,33.09916406105019,117.3283783179499
34.74253862394758,34.839214136217976,8.19966606128547,1.0642376916465612,4.742207987260635,22.916246136583077,76.46351359647431
34.842538734920346,34.874437596025075,8.22081097777523,1.0646415206976898,4.585409688725973,13.63430333586381,39.19457505098725
34.94253884589311,34.88368462198985,8.217422329082648,1.0568112877036482,4.38727201999589,12.326273495496737,33.776194369248074
35.042538956865876,34.886677572510536,8.216944020592274,1.0684748968324105,5.054976300233944,19.91234118237587,64.26563913839915
35.142539067838634,34.89801303434603,8.21922484859146,1.074694669312766,8.216726041170366,30.685728928242906,107.58362735195428
35.242539178811406,34.91468023840654,8.222236391927561,1.070208930574308,11.663686673905149,36.51981115620476,131.00872997900217
35.34253928978417,34.95175961254712,8.214210395311806,1.0631414698054567,11.807021060795158,32.969220469642565,116.74365513342133
35.442539400756935,35.09436190923021,8.204032843371783,1.0753012314508616,8.620801190345487,22.744513995948857,75.60733727723571
35.5425395117297,35.52959744032889,8.234680893038815,1.032042890611798,6.464387076933246,13.58699034383902,38.79347260326167
35.642539622702465,35.79606250648142,8.235954951585363,1.0385480165545729,8.580197976327247,12.42019007921819,34.094937503804736
35.74253973367523,35.85407634249689,8.233104147497945,1.052130180987652,11.274601628558772,20.182895003369424,65.14435994346752
35.842539844647995,35.87195353325078,8.234440491679887,1.0235176327853854,11.622443486119609,30.963540248301324,108.46836557779908
35.94253995562076,35.88026882662197,8.247855502880387,1.0165454966327367,10.078685659726336,36.58660768928128,131.26543916097805
36.042540066593524,35.88511047891056,8.24362836910283,1.0100385467833553,9.800324503853414,32.84250774767504,116.34741780932961
36.14254017756629,35.89087379923838,8.242868937158974,1.0075158795537467,9.597970922404654,22.587990420074515,75.0916624040875
36.242540288539054,35.91202780806806,8.245065510293331,1.007364667939911,7.536584014159618,13.564164297310596,38.56478538797574
36.34254039951182,36.001567369547615,8.257297645596934,1.054715822464409,4.980550607520453,12.583162244784122,34.63755690138761
36.442540510484584,36.31423290512855,8.29045532867288,1.0687803028604246,4.660933459759268,20.437128760119315,66.14445325292056
36.54254062145735,36.643925061417086,8.307155765460443,1.0397169778202686,6.728123779890447,31.17983691450195,109.29731311734952
36.64254073243011,36.77544293755725,8.330254312346392,1.105111599538621,7.639459986150902,36.67494818594555,131.49518797472135
36.74254084340288,36.83184545388676,8.318829359504655,1.1166069672873236,5.902539471966673,32.787854156275756,115.8562943281721
36.84254095437564,36.863584140504685,8.330069364126894,1.1283410802094611,2.912412746845344,22.405679629403497,74.27257191190155
36.94254106534841,36.87790922666941,8.320633801363122,1.129808240578022,0.9514783003697547,13.412374983845359,38.299148438121215
37.04254117632117,36.88156234724474,8.315962314318552,1.1311222502629217,0.8053494449499472,12.629553209622458,34.96689352064247
37.14254128729394,36.892247472913276,8.331728815662967,1.139808122941928,2.091526858595563,20.61353477216023,66.87127271142725
37.2425413982667,36.92611743563381,8.32522745147109,1.1442283807285962,4.068842455043311,31.283775760070316,109.93340134814478
37.342541509239474,36.993454929404464,8.322150003997512,1.1692525556142217,5.416067018442544,36.59322487895276,131.46481695049565
37.44254162021223,37.12674623139975,8.314899581606033,1.1855113301518927,4.999885217484814,32.51091547485609,115.19821922222238
37.542541731185,37.39890926229837,8.32826171482643,1.1658131359803696,3.2407660024750102,22.12303043230802,73.34267055969343
37.64254184215776,37.707612739487175,8.29931934098936,1.1667359243049011,2.5467382806056076,13.25840903480495,37.683769810568116
37.74254195313053,37.83401273039499,8.322752224204997,1.1913529968309784,4.3902617693121675,12.663640506413271,35.253122166716764
37.8425420641033,37.86546371676753,8.326900683608912,1.2008390699939193,7.092616314559413,20.757774895964427,67.8819862845559
37.94254217507606,37.87341864845445,8.333185868794311,1.2070432283817705,8.479591839861149,31.4585288545295,110.86843329538398
38.04254228604883,37.87692602344789,8.336337695885522,1.2094513062929646,8.575833770771817,36.62322065849742,131.68963263821627
38.142542397021586,37.88693436088827,8.33181902751512,1.194477092722466,9.649675867073174,32.3686727819448,114.73545229561998
38.24254250799435,37.902601112087424,8.343191598217244,1.166110898494469,10.402253005356412,21.937633123233162,72.84282270719595
38.34254261896712,37.943990090430674,8.333740584718768,1.1459745406532378,9.161304577588657,13.22837269293602,37.57872408092863
38.44254272993989,38.107988013102755,8.349560230937566,1.0693419735139464,7.112511213681558,12.779101383614371,35.77389763536004
38.54254284091265,38.56310283017551,8.364550444399105,1.0605698604896943,8.009882577818054,20.964738683982954,68.7271246872771
38.64254295188542,38.79097495410875,8.36696902993619,1.0137925405445678,11.983275815357418,31.65003522028733,111.42549701916427
38.742543062858175,38.84365614070601,8.378074364179803,1.0397961845515977,13.634787195989205,36.71365824726996,131.50964701537353
38.84254317383095,38.8599090671372,8.363839707132732,1.0276057986177225,11.033788244074154,32.29035573217803,113.92925610486796
38.94254328480371,38.869308132064596,8.365631241584685,1.0201422758999241,7.008465714803845,21.756604615384912,71.827649227404
39.04254339577648,38.87418926552485,8.363367279696114,1.0197144741287725,6.0937500897989665,13.120747794582597,37.12430349207161
39.14254350674924,38.8802472580496,8.360472906183425,1.0109997229044485,7.039452948864275,12.917450278050108,36.066816966580795
39.242543617722006,38.90382049128223,8.386975790533937,1.0217752394160697,7.403171083749092,21.26175420550266,69.51782086811721
39.34254372869477,39.00205393601073,8.354275559393777,1.0436448723769858,6.845586051763442,31.865372173050677,112.19710672493024
39.442543839667536,39.30116189850804,8.344306037151535,1.0932582912853472,6.378502976070614,36.69579724986433,131.69270236145047
39.5425439506403,39.608368820570675,8.349395611493405,1.150764046418359,5.8231972284098985,32.125573634031,113.29342222894216
39.642544061613066,39.75058819917202,8.349970530495412,1.1284265079947027,3.9819858148692426,21.590813932499188,70.98591303005624
39.74254417258583,39.81638436100288,8.333207533282087,1.1174657771428127,1.7594630350882436,13.051786894638902,36.826571008188616
39.842544283558595,39.85257805027417,8.346165128997685,1.1113582081609394,0.9377508867587282,12.999755965839555,36.504686632650184
39.94254439453136,39.86612278478175,8.353437172611427,1.1094147550565843,2.0498408175126532,21.46890291741851,70.4149113649972
40.042544505504125,39.86970619763347,8.349761595430147,1.1050517934372925,3.748514114984287,32.036887151062544,112.93936567735072
40.14254461647689,39.88054418875169,8.352623247660842,1.1046477346923063,4.6955143632644285,36.70121866709109,131.90984729266043
40.242544727449655,39.91213099578991,8.347652253935335,1.0925268207461114,4.6968644884056205,31.96133112569064,112.84586952097948
40.34254483842243,39.968789942652336,8.340067580835957,1.0776092118326162,3.9126478294939826,21.370882280323045,70.38134182215698
40.442544949395185,40.090987872357566,8.33432352534844,1.0631803071710282,2.8208027025768057,12.954301473079136,36.575049135540965
40.54254506036795,40.37836176157886,8.370637460566574,1.0224009833914416,2.598397009521732,13.095286131274511,36.98572201686341
40.642545171340714,40.71002429509615,8.371934725212473,1.0452644773399868,4.957171611269104,21.689780654320625,71.31008426663026
40.74254528231348,40.82666799810271,8.376576420178589,1.0453944232125272,8.933159918934443,32.24797787959846,113.61303866563905
40.84254539328625,40.85453872188356,8.375903485207221,1.0462722621166898,10.926803413755518,36.79100523447532,131.95079086464636
40.942545504259016,40.86168481198109,8.369526567448059,1.0552506521324203,9.347862958701741,31.90418281785527,112.30901405811584
41.042545615231774,40.86567776679555,8.363437091470507,1.0417269647850511,6.820116424847858,21.270912143778165,69.57088391902826
41.14254572620454,40.87477816909183,8.354903589704332,1.0488660628062974,7.539965771555765,12.946631113972904,36.21804018240344
41.2425458371773,40.89016402864088,8.347307010180918,1.0326659457841825,9.752411902959418,13.271857278141336,37.32446155816231
41.342545948150075,40.93372647386612,8.342854378789479,1.0645236266195195,10.69085623636696,21.98202428057868,72.06815979385532
41.44254605912284,41.126796520485,8.341289733818698,1.0713432852103528,10.081026082332894,32.48858131973199,114.18723561393509
41.542546170095605,41.58418734990449,8.374746620613951,1.064155493574939,10.676659387630188,36.847340272675645,131.78024618351932
41.64254628106836,41.781271037777714,8.376318105626847,1.0507839262442773,11.899538566454806,31.77356066555905,111.48155157179717
41.74254639204113,41.83016799224862,8.360411951462067,1.0183405165365236,10.400534108895615,21.092651077391075,68.68868753414156
41.8425465030139,41.847848978868605,8.363100009624837,0.9905836050702086,6.844706012205776,12.910261163158749,35.78130710045411
41.942546613986664,41.85927956044006,8.357000671151582,0.9911054714155207,4.839215121175583,13.406649850213517,37.61703299659951
42.04254672495943,41.86324053793711,8.353376528128088,0.9946880102858338,6.75217336075382,22.198368568216935,72.78463075798626
42.142546835932194,41.869643454212465,8.367526925050132,0.9963747625491086,8.967602067017486,32.67272211510745,114.75460875381133
42.24254694690496,41.89596792622326,8.36572379105826,0.9829308023327405,8.467428901656664,36.864834844910305,131.76153419994992
42.342547057877724,42.000239932879786,8.365073274447399,0.968690462344664,5.652755765513101,31.617985201286405,110.91503241179483
42.44254716885049,42.277885733087885,8.388384164113456,0.9706335441352433,2.99245932562367,20.90036462859076,67.96573617892996
42.54254727982325,42.56901108607478,8.38237802947804,1.0079497525178878,1.7492159159776097,12.85948414265116,35.405683179093806
42.64254739079602,42.72581516469972,8.358948144988283,0.9381311163996364,1.6862704922534155,13.552968441394505,38.03661989441756
42.74254750176878,42.804334152488394,8.37441133487194,0.9890681011869304,2.654622514092447,22.480724972267534,73.75608643391467
42.84254761274155,42.84239404510708,8.374059373993664,0.9844919911991901,4.049914540877538,32.877978920819665,115.43661997320973
42.94254772371431,42.85512493511144,8.368614308133413,0.9737476490519732,4.691360079442157,36.91578512248581,131.61019169310646
43.04254783468708,42.85836144458374,8.368532044519283,0.9730390534381279,3.8285897145029475,31.533100584077157,110.199017025861
43.14254794565984,42.87012211795988,8.371300808692734,0.965727373159531,2.506492504458641,20.83889400156757,67.31006804721238
43.24254805663261,42.89859847919629,8.366405421719513,0.9447419024148533,2.498122960894192,12.89993772831133,35.31976899075366
43.34254816760537,42.947394232272266,8.382806095568837,0.9177455130948657,3.8691660107080903,13.765312954569477,38.451091690237774
43.44254827857814,43.06487470428008,8.373562489283126,0.8896659270746275,5.45413077991637,22.77677059134292,74.51004554955085
43.5425483895509,43.37104583405595,8.395337911740492,0.8890020635729481,6.667897621936056,33.12763766316665,116.1684850214403
43.64254850052367,43.7128097951048,8.398158202845337,0.9235791662718611,8.556272491639254,37.01386849432613,131.829164905992
43.74254861149643,43.81935614488799,8.409520698439099,0.9104219418973116,10.141264855175013,31.51689251109063,109.61760406792393
43.8425487224692,43.843791439063224,8.390404791246034,0.9562560939039773,9.352411274231425,20.758626483932964,66.48021467854285
43.94254883344196,43.85102595795914,8.39970002615941,0.9603686203247139,6.803349369892784,12.904503908102583,35.07433007548982
44.042548944414726,43.8554685002721,8.406763560265983,0.963232114491804,6.207111084211419,13.929086854068556,39.13787688939057
44.14254905538749,43.86335244940121,8.40512817408183,0.9646612788406863,9.927390739928986,23.030703032876836,75.52321997996242
44.242549166360256,43.87868403279702,8.408259683211751,0.9479580784598728,13.302264315557897,33.29551580501794,116.79414963845475
44.34254927733303,43.929021216907685,8.43703745495211,0.9998901153400803,12.803490065326555,36.968543440764314,131.73681174918786
44.44254938830579,44.1509100143084,8.442808855502491,0.9796491821280157,9.438195652206698,31.257228368961965,108.88468753160741
44.54254949927856,44.59916638599829,8.422666916004395,1.030882740538545,7.904064333945784,20.48269530383378,65.53868628199237
44.642549610251315,44.77309355196908,8.433814042754397,1.0411359311510322,8.34044722704883,12.7652834675127,34.60410189897572
44.74254972122408,44.818364823836085,8.434617396872827,1.039205905795981,8.17894331430939,13.964649425412977,39.41144942652265
44.84254983219685,44.83781427506665,8.422197932626869,1.0337392624030457,7.263518568958012,23.171393680754935,76.31958373313252
44.94254994316962,44.85030747451625,8.421391288293677,1.0330246352051762,7.152664164557789,33.36879051484427,117.35757136356725
45.04255005414238,44.85400603418261,8.422259025156846,1.0344905038092604,8.12741617879825,36.86266654744191,131.53743420366823
45.142550165115146,44.86052288325299,8.426803578662057,1.0398680263554325,7.349427857671214,30.98687686194427,108.1909126737734
45.242550276087904,44.89024617153847,8.42793095889332,1.0201965045995711,4.435959364970857,20.192429249483716,64.94942535226147
45.342550387060676,44.99469303284207,8.433896941841546,1.0733397652349015,1.6599549881749973,12.671303837620291,34.55087908951022
45.44255049803344,45.245949011061036,8.419027167572963,1.0604160860140912,1.2309587019565498,14.120374676946062,39.99632866033584
45.5425506090062,45.526357282175375,8.46765581221008,1.0639206990030605,2.7162128138275348,23.40755671533419,77.20651208141001
45.64255071997897,45.703196916908844,8.474848553380033,1.0922631835773398,4.273592847420424,33.533263678940195,118.06866443241155
45.742550830951735,45.794540592821775,8.482419274653209,1.0949360864680977,4.814500450640839,36.89049161611156,131.61479479922505
45.8425509419245,45.83384760019671,8.486168389977514,1.0947156859103209,4.0914954168605515,30.911723459805554,107.58828325065451
45.942551052897265,45.8452536210354,8.499869901570339,1.091141199827649,2.53267833609171,20.081123675893316,64.27907450706499
46.04255116387003,45.84872669422664,8.499649132050353,1.0859147308489114,1.303321763088815,12.6412166388607,34.322435036975214
46.142551274842795,45.86082483748351,8.500357359706513,1.0805061965612943,2.1780817244760535,14.280628458085095,40.421055853215414
46.24255138581556,45.88667748935686,8.480957650711893,1.0879531869902146,5.4231824943253235,23.699465089945235,78.04058878208998
46.342551496788325,45.93033438283882,8.470208861049086,1.1314215921293487,8.436895361003138,33.782921961325414,118.59352177722904
46.44255160776109,46.045169127476555,8.474620893066714,1.182105568478579,8.802516335904572,36.924979065463326,131.43256527259715
46.54255171873385,46.37524512565209,8.49551458262027,1.1903917171351979,7.1555454385928,30.785760076477697,106.93360859176403
46.642551829706626,46.71763496373052,8.513569604580267,1.2071233021829781,7.006914599919821,19.979508750877418,63.535903073506155
46.74255194067939,46.81191432129406,8.523192945380668,1.1332247130291295,8.331363857413924,12.669407381580372,34.14277739619995
46.842552051652156,46.83473514542713,8.541724380774212,1.106457058209507,9.069067317855586,14.388223128500103,40.94105248455668
46.942552162624914,46.84191396376219,8.550202808777058,1.1211230283420184,8.822268055360315,23.850373546819668,78.82750795053909
47.04255227359768,46.846741534804224,8.551945536888864,1.1242729781187735,9.869628633517063,33.89270912513892,119.07346714775487
47.14255238457044,46.853438808336335,8.537782673995526,1.1375129522933765,12.653512658892167,36.88014074604665,131.21997157519667
47.24255249554321,46.866878233723995,8.538198561031178,1.1389941785594486,12.790179725325045,30.552282574820662,106.1327212819409
47.34255260651597,46.92311180335917,8.554261711868142,1.1399857334980792,9.39084396629705,19.67813270225955,62.64080886776719
47.44255271748874,47.17636443078778,8.580102760096452,1.1114321918480017,5.825293085073042,12.509972094076193,33.82325335480296
47.5425528284615,47.60363225059107,8.585694820794622,1.1103914478042447,6.553448136399983,14.469190789842061,41.47806902607324
47.642552939434275,47.75828657173125,8.587923176120936,1.112842435468722,9.313901742239114,24.041937425845813,79.74899405009658
47.74255305040704,47.803671872200546,8.606090810866217,1.1131844637120811,10.103555000633726,33.991220109113705,119.7270079416432
47.842553161379804,47.82416134374193,8.589578591807134,1.1147535517500589,8.201482026683815,36.811623190885456,131.2296473553362
47.94255327235257,47.83785661493545,8.600580157199202,1.1266630291760646,5.749625721840791,30.335875222477895,105.37199102125909
48.042553383325334,47.84114703120671,8.594266888595202,1.1273058141522005,4.263202798520192,19.48634268668403,61.782283949098876
48.1425534942981,47.84908906527227,8.585784675984788,1.1333326786264484,3.056324060250354,12.46213319838375,33.59992696175666
48.24255360527086,47.88054830147878,8.582837236974964,1.1237294124596928,2.4006285268559244,14.589882219965213,42.01031299676353
48.34255371624362,47.98311861311388,8.59285371348642,1.1697760132394048,2.8822265794672,24.27057328705678,80.68017659264942
48.442553827216386,48.203780371548845,8.609994593641387,1.1141205482257048,4.091446159656231,34.15791378026638,120.35914910685189
48.54255393818915,48.47351561690316,8.650392440352634,1.137694558858394,4.500974232209742,36.76254086932907,131.11024379675615
48.64255404916192,48.67603753875853,8.664959180214332,1.1401583808872937,3.530390314304035,30.16683668287802,104.73706340919898
48.74255416013469,48.782468665056506,8.674114534916008,1.1191710597447297,2.294220198070898,19.374797379034963,61.179815278219266
48.84255427110745,48.82193829026759,8.676815486161894,1.1212369182035264,1.9039090704496735,12.511330159555111,33.40787822543402
48.94255438208022,48.832371232154465,8.684750732439625,1.1251885962620287,2.5427929754077048,14.807576211766902,42.53431174799599
49.04255449305298,48.83565302453609,8.68921708818742,1.128777102924431,3.9543626369275398,24.52240707304299,81.52140685489051
49.14255460402575,48.84809155972494,8.675121163143219,1.113493342239655,6.383063019562269,34.29853723865964,120.85981021124512
49.24255471499851,48.87032654809858,8.688640374988077,1.1035741284424871,8.904972003469515,36.772303187379215,130.8761891702911
49.34255482597128,48.91023781671346,8.673770742234144,1.0838778977245713,9.174371364720956,30.020475210655565,103.92402078403697
49.442554936944035,49.027344800108516,8.684431992600393,1.0581372655838504,6.87632147279552,19.16334252905296,60.3351752436403
49.5425550479168,49.39028063712015,8.706511362625607,1.0176248913218808,5.000098347725835,12.460100591401012,33.13990184626803
49.64255515888958,49.719842231430874,8.685687298618582,1.0513480615228252,7.313696287265127,14.96705455560605,42.897295667272246
49.74255526986234,49.80249975047659,8.687499530774682,1.0434932581463792,11.214669383851046,24.78277658882636,82.33551727531865
49.8425553808351,49.82265022390571,8.695847435005206,1.0403987751849935,12.637688281234798,34.52016472338852,121.46366614492433
49.942555491807866,49.829564547621075,8.686420963844075,1.0264338561447348,10.845820547783868,36.802674761572156,130.80038611152682


==> anc/Fig_13_abc.csv <==
-1.4031660643188801,1.0688311379591966,-0.05749999457466482
-1.4191280717432062,0.9799447210022443,-0.052499989026026574
-1.433689567986021,0.8900827126145496,-0.04749998347738832
-1.4468361825766651,0.7993340352859282,-0.042499977928750064
-1.4585549413649632,0.707788503272709,-0.03749997238011181
-1.4688342793251392,0.6155367334432622,-0.03249996683147356
-1.47766405196916,0.5226700552986098,-0.027499961282835304
-1.4850355453581188,0.42928042025806384,-0.02249995573419705
-1.4909414847018636,0.3354603103005638,-0.017499950185558798
-1.49537604153836,0.24130264605313967,-0.012499944636920546
-1.498334839485691,0.1469006944185018,-0.0074999390882822935
-1.4998149585610177,0.05234797583426837,-0.0024999335396440414
-1.4998149380622698,-0.04226254836581897,0.00250007200899421
-1.4983347780096805,-0.13685776241859562,0.007500077557632463
-1.4953759391457604,-0.23138533398110198,0.012500083106270725
-1.4909413414937256,-0.3257933956914802,0.017500088654908978
-1.4850353614757685,-0.4200324272706416,0.02250009420354723
-1.4776638275940686,-0.5140552182216129,0.02750009975218547
-1.468834014678736,-0.6078093633595878,0.032500105300823735
-1.4585546367084166,-0.7012372732632559,0.037500110849461976
-1.4468358382106479,-0.7942890461045634,0.04250011639810024
-1.4336891842503716,-0.8869206981187756,0.0475001219467385
-1.4191276490166342,-0.9790773405891174,0.05250012749537674
-1.403165603018563,-1.0706978031808843,0.057500133044015
-1.3858187989033988,-1.1617312381397935,0.06250013859265324
-1.3671043559104863,-1.2521294887358163,0.0675001441412915
-1.347040742976632,-1.3418355187961293,0.07250014968992975
-1.3256477605094275,-1.4307919923083419,0.07750015523856801
-1.302946520846621,-1.5189442163984865,0.08250016078720625
-1.2789594274207274,-1.6062340412904905,0.08750016633584451
-1.2537101526494885,-1.692605145542006,0.09250017188448276
-1.2272236145740256,-1.778003466027088,0.09750017743312102
-1.1995259522676642,-1.862368403043558,0.10250018298175928
-1.170644500039799,-1.9456379471943421,0.10750018853039753
-1.1406077604601175,-2.0277544165506582,0.11250019407903579
-1.10944537623,-2.108658593383914,0.11750019962767405
-1.0771881009286517,-2.1882904484432215,0.12250020517631229
-1.043867768662973,-2.266588981068426,0.12750021072495052
-1.0095172626510698,-2.3434885191397052,0.13250021627358877
-0.9741704827704286,-2.4189276767333268,0.13750022182222704
-0.9378623121027361,-2.492848793242037,0.1425002273708653
-0.900628582508419,-2.5651859236273213,0.14750023291950354
-0.8625060392648618,-2.6358730197225566,0.1525002384681418
-0.8235323048031417,-2.7048499323075537,0.15750024401678006
-0.7837458415791763,-2.7720526145745708,0.1625002495654183
-0.7431859141158286,-2.8374160751198936,0.16750025511405656
-0.7018925502534821,-2.9008779603171813,0.17250026066269483
-0.6599065016472927,-2.9623739398476117,0.17750026621133308
-0.6172692035501585,-3.0218403616614165,0.1825002717599713
-0.5740227339210194,-3.079214413028787,0.18750027730860958
-0.5302097718989037,-3.134433110756006,0.19250028285724785
-0.48587355568368684,-3.1874349342135067,0.19750028840588607
-0.44105783986509484,-3.2381573035211573,0.20250029395452435
-0.39580685224212864,-3.2865390287575793,0.20750029950316262
-0.35016525017546163,-3.3325211683442557,0.21250030505180081
-0.30417807651591744,-3.3760436674088434,0.21750031060043912
-0.2578907151525201,-3.4170484476940857,0.2225003161490773
-0.21134884622396974,-3.455478942197019,0.22750032169771559
-0.1645984010377642,-3.4912789334308125,0.2325003272463539
-0.11768551674144458,-3.524394858726063,0.23750033279499208
-0.07065649079069546,-3.554773749854379,0.24250033834363036
-0.023557735259249264,-3.582364212216272,0.24750034389226863
0.02356426896433255,-3.6071177643574224,0.2525003494409068
0.07066301804778671,-3.6289866785926086,0.2575003549895451
0.11769203110891446,-3.647925461136633,0.26250036053818343
0.16460489608670403,-3.6638913523803365,0.2675003660868216
0.21135531554453504,-3.6768431733159384,0.27250037163545987
0.25789715236026006,-3.6867423857863795,0.2775003771840981
0.304184475258072,-3.6935528804846935,0.28250038273273637
0.350171604137228,-3.6972409051857262,0.28750038828137464
0.3958131551529008,-3.697775872181259,0.29250039383001286
0.4410640855046488,-3.6951293199603144,0.29750039937865114
0.4858797378883133,-3.6892757655275683,0.30250040492728936
0.5302158845675042,-3.680193286217372,0.30750041047592763
0.5740287710211119,-3.6678619301265614,0.3125004160245659
0.6172751591238419,-3.652265363828515,0.31750042157320413
0.6599123698171208,-3.6333908431400403,0.3225004271218424
0.7018983252282648,-3.6112277645691986,0.3275004326704807
0.7431915901963548,-3.5857694476485262,0.3325004382191189
0.7837514131638258,-3.557012814548348,0.3375004437677572
0.8235377663934158,-3.5249574381008135,0.34250044931639534
0.8625113854708245,-3.4896064865292624,0.34750045486503367
0.9006338080539975,-3.4509669100433302,0.35250046041367195
0.9378674118309351,-3.4090489637665295,0.3575004659623101
0.9741754516484208,-3.3638660118973456,0.3625004715109484
1.0095220957751645,-3.3154351452110444,0.3675004770595867
1.0438724612634462,-3.2637772669312324,0.3725004826082249
1.0771926483744638,-3.2089164143227276,0.37750048815686316
1.109449774033365,-3.150879890481376,0.38250049370550143
1.140612004280924,-3.0896987881128894,0.38750049925413965
1.1706485856898896,-3.025407883731886,0.3925005048027779
1.1995298757150001,-2.958044930055147,0.39750051035141615
1.2272273719466122,-2.887650744828706,0.4025005159000544
1.2537137402392602,-2.8142701454001697,0.4075005214486927
1.2789628416871495,-2.7379513861757125,0.4125005269973309
1.3029497584202263,-2.6587449570027104,0.4175005325459692
1.3256508181951117,-2.5767046428195437,0.42250053809460747
1.3470436177568135,-2.491888390124264,0.4275005436432457
1.3671070449481102,-2.4043564701226074,0.43250054919188397
1.3858212995446906,-2.314171092994366,0.43750055474052224
1.4031679127956962,-2.2213983032199733,0.44250056028916046
1.4191297656501265,-2.12610737624706,0.44750056583779874
1.433691105651361,-2.0283690770376,0.4525005713864369
1.446837562482938,-1.9282564938363926,0.45750057693507523
1.4585561621503584,-1.8258459347643057,0.4625005824837135
1.4688353397848912,-1.7212160350037424,0.46750058803235167
1.477664951056719,-1.6144470588850803,0.47250059358098995
1.4850362821861887,-1.5056210426597638,0.4775005991296283
1.4909420585432827,-1.3948222892937179,0.48250060467826644
1.4953764518268151,-1.2821375138997306,0.4875006102269047
1.4983350858162787,-1.1676548147282313,0.49250061577554305
1.4998150406906356,-1.051463095103185,0.4975006213241812
1.4998148559098743,-0.9336532615533271,0.5025006268728195
1.498334531656338,-0.8143185872636398,0.5075006324214577
1.4953755288345951,-0.6935532376934205,0.512500637970096
1.4909407676296638,-0.5714520339842771,0.5175006435187343
1.4850346246251436,-0.4481116737017381,0.5225006490673725
1.47766292848407,-0.3236306105057933,0.5275006546160108
1.468832954196674,-0.19810826641132975,0.532500660164649
1.458553415900869,-0.07164546896347253,0.5375006657132873
1.4468344582824009,0.0556553155240228,0.5425006712619255
1.4336876465632553,0.1836905580067337,0.5475006768105638
1.4191259550881616,0.3123551239890226,0.552500682359202
1.4031637545204367,0.4415413981879053,0.5575006879078402
1.3858167976598696,0.571140183898528,0.5625006934564785
1.3671022038965492,0.7010413412711626,0.5675006990051168
1.3470384423160626,0.8311322946906091,0.572500704553755
1.3256453134727086,0.961297399385007,0.5775007101023932
1.3029439298486916,1.091419317715244,0.5825007156510316
1.278956695018582,1.221378950040102,0.5875007211996698
1.253707281539693,1.351054057708921,0.592500726748308
1.2272206075900274,1.480319835990938,0.5975007322969463
1.1995228123770012,1.6090496164687524,0.6025007378455846
1.1706412303411642,1.7371136211938465,0.6075007433942228
1.1406043641803223,1.864379196888647,0.6125007489428611
1.1094418567207671,1.9907123248973995,0.6175007544914993
1.0771844616633208,2.1159764382393376,0.6225007600401375
1.0438640132330617,2.240031678848143,0.6275007655887759
1.0095133947627486,2.3627370597378374,0.632500771137414
0.9741665062408442,2.4839503786460138,0.6375007766860523
0.937858230856249,2.603526753358032,0.6425007822346906
0.9006244005727386,2.7213201214164595,0.6475007877833288
0.8625017607670601,2.8371841178396044,0.652500793331967
0.8235279339655919,2.950971365925378,0.6575007988806054
0.7837413827153763,3.0625338584053736,0.6625008044292435
0.7431813716261488,3.1717233695599707,0.6675008099778817
0.7018879286208143,3.278392422234582,0.6725008155265202
0.6599018054326471,3.38239442762964,0.6775008210751583
0.6172644373881436,3.4835827460171997,0.6825008266237965
0.5740179025152661,3.58181246770905,0.6875008321724349
0.5302048800174434,3.676941043538394,0.6925008377210731
0.48586860815422206,3.7688271175091366,0.6975008432697113
0.44105284157025193,3.8573316170448932,0.7025008488183496
0.39580180811463345,3.9423186132327004,0.7075008543669878
0.3501601651932685,4.023655116345886,0.7125008599156262
0.30417295569730035,4.101210977125676,0.7175008654642645
0.2578855635511214,4.174860004695222,0.7225008710129027
0.21134366892380985,4.24448003436639,0.7275008765615409
0.16459320314822343,4.309952681452141,0.7325008821101793
0.11768030339222454,4.371164426947168,0.7375008876588175
0.07065126712675453,4.428006201330282,0.7425008932074557
0.02355250643572409,4.480374127998164,0.7475008987560939
-0.023569497787214733,4.528169504337679,0.7525009043047323
-0.07066824170979505,4.571298934529143,0.7575009098533705
-0.11769724445491586,4.609675081632804,0.7625009154020087
-0.16461009397174395,4.643216079696471,0.767500920950647
-0.2113604928389171,4.67184646738788,0.7725009264992853
-0.25790230395460756,4.695496975468951,0.7775009320479234
-0.30418959606837176,4.714104598634558,0.7825009375965618
-0.35017668910984734,4.727613354219294,0.7875009431452
-0.39581819926957484,4.735973452810158,0.7925009486938381
-0.44106908378743204,4.739142462222001,0.7975009542424766
-0.48588468540449326,4.7370847330698584,0.8025009597911148
-0.5302207764344687,4.7297715110713945,0.8075009653397529
-0.5740336024111694,4.717181752476941,0.8125009708883913
-0.6172799252689815,4.699300964336671,0.8175009764370296
-0.6599170660137241,4.676122579694119,0.8225009819856677
-0.7019029468417415,4.647646981675116,0.8275009875343061
-0.7431961326657175,4.613882004326351,0.8325009930829442
-0.7837558720061968,4.574843066047983,0.8375009986315824
-0.8235421372084529,4.530552555982055,0.8425010041802209
-0.8625156639450453,4.481040642983277,0.847501009728859
-0.9006379899650575,4.426344535958157,0.8525010152774972
-0.9378714930517768,4.366508705976694,0.8575010208261354
-0.9741794281513725,4.301585038875395,0.8625010263747738
-1.0095259636358807,4.231632253740622,0.867501031923412
-1.043876216664813,4.156716177168829,0.8725010374720502
-1.0771962876103485,4.076909629762644,0.8775010430206885
-1.1094532935122638,3.9922919729748303,0.8825010485693268
-1.1406154005295295,3.902949218511249,0.887501054117965
-1.1706518553565142,3.808973972383404,0.8925010596666033
-1.1995330155728672,3.7104647969392657,0.8975010652152415
-1.2272303788970584,3.60752634237606,0.9025010707638798
-1.2537166113147717,3.500269380238596,0.9075010763125181
-1.278965574054325,3.3888097120630056,0.9125010818611563
-1.3029523493825363,3.273268709823065,0.9175010874097945
-1.325653265195583,3.1537731366050226,0.9225010929584329
-1.3470459183805559,3.0304537364713884,0.9275010985070711
-1.36710919692467,2.9034461174267574,0.9325011040557093
-1.3858233007503307,2.7728904628685545,0.9375011096043476
-1.4031697612554566,2.6389298962240293,0.9425011151529858
-1.4191314595398006,2.501711202075519,0.9475011207016241
-1.433692643299281,2.3613850203059106,0.9525011262502624
-1.4468389423716235,2.2181041627495426,0.9575011317989006
-1.4585573829180278,2.0720233705413107,0.9625011373475388
-1.468836400226789,1.923300218567652,0.9675011428961771
-1.4776658501263122,1.772094328833664,0.9725011484448154
-1.4850370189962065,1.61856581139339,0.9775011539934536
-1.4909426323665804,1.4628757097292726,0.9825011595420918
-1.4953768620970984,1.305186957630675,0.9875011650907302
-1.4983353321286503,1.1456630519847788,0.9925011706393684
-1.499815122802031,0.9844667694025526,0.9975011761880066
-1.4998147737392455,0.8217613742425691,1.002501181736645
-1.4983342852847839,0.6577113453050244,1.007501187285283
-1.495375118505251,0.49248094103471535,1.0125011928339214
-1.4909401937474747,0.32623377004097703,1.0175011983825597
-1.4850338877564744,0.1591341948514172,1.0225012039311978
-1.4776620293561118,-0.008652335812048089,1.0275012094798361
-1.4688318936967704,-0.17696014157042758,1.0325012150284745
-1.4585521950755955,-0.3456229373980151,1.0375012205771126
-1.44683307833657,-0.5144726609898909,1.042501226125751
-1.4336861088587107,-0.6833395311123621,1.0475012316743892
-1.419124261142432,-0.8520525529186748,1.0525012372230274
-1.4031619060052563,-1.0204386476631735,1.0575012427716657
-1.3858147963995007,-1.188321642898016,1.062501248320304
-1.3671000518659913,-1.3555230398870963,1.0675012538689421
-1.3470361416391234,-1.521862722201876,1.0725012594175805
-1.3256428664198827,-1.687157701289829,1.0775012649662186
-1.3029413388349165,-1.851221644219793,1.082501270514857
-1.2789539626008972,-2.0138664968810387,1.0875012760634952
-1.2537044104146693,-2.1749026747999376,1.0925012816121333
-1.2272176005911168,-2.3341381065354,1.0975012871607717
-1.199519672471762,-2.4913792979124962,1.10250129270941
-1.1706379606283017,-2.6464321132104915,1.107501298258048
-1.1406009678866662,-2.7991013540569636,1.1125013038066864
-1.109438337198053,-2.9491918286583205,1.1175013093553248
-1.0771808223848927,-3.0965089120028613,1.1225013149039629
-1.043860257790466,-3.2408582418994403,1.1275013204526012
-1.0095095268621594,-3.382046932130324,1.1325013260012395
-0.9741625296994141,-3.519884144423726,1.1375013315498776
-0.9378541495983614,-3.654180907781571,1.142501337098516
-0.9006202186261114,-3.784750988215476,1.1475013426471543
-0.8624974822587745,-3.9114116520368647,1.1525013481957924
-0.8235235631180298,-4.033983524926022,1.1575013537444307
-0.7837369238420436,-4.152291259545369,1.162501359293069
-0.7431768291274302,-4.266164445479294,1.1675013648417072
-0.7018833069796167,-4.375437011030985,1.1725013703903455
-0.6598971092099805,-4.47994859687379,1.1775013759389839
-0.617259671218621,-4.579544577565341,1.182501381487622
-0.5740130711025401,-4.674075842460135,1.18750138703626
-0.5301999881295366,-4.763400507883376,1.1925013925848984
-0.48586366061884934,-4.847382573959262,1.1975013981335367
-0.4410478432700484,-4.925893621442015,1.2025014036821748
-0.39579676398232544,-4.998812374025784,1.2075014092308132
-0.35015508020681885,-5.06602492667156,1.2125014147794515
-0.3041678348749892,-5.127425678749996,1.2175014203280896
-0.257880411946591,-5.182916463355444,1.222501425876728
-0.21133849162108345,-5.232408092152854,1.2275014314253663
-0.16458800525668593,-5.275819118730372,1.2325014369740044
-0.11767509004157262,-5.313077480446145,1.2375014425226427
-0.07064604346195226,-5.344119224220125,1.242501448071281
-0.023547277611909667,-5.3688899546698154,1.2475014536199192
0.02357472660981097,-5.38734389387523,1.2525014591685575
0.07067346537094644,-5.399444686078164,1.2575014647171958
0.11770245779948628,-5.40516517941919,1.262501470265834
0.16461529185478027,-5.40448745620588,1.2675014758144723
0.2113656701307263,-5.397403078845636,1.2725014813631106
0.2579074555458192,-5.383912949740317,1.2775014869117487
0.3041947168749734,-5.364027303505903,1.282501492460387
0.35018177407820894,-5.337765890986037,1.2875014980090254
0.39582324338143615,-5.305157716751085,1.2925015035576635
0.4410740820648514,-5.266241005681021,1.2975015091063018
0.48588963291476966,-5.221063539285,1.3025015146549401
0.5302256682949893,-5.169681650270991,1.3075015202035782
0.5740384337942482,-5.112161423921216,1.3125015257522166
0.6172846914066169,-5.048577106010551,1.317501531300855
0.659921762202302,-4.979012268640842,1.322501536849493
0.7019075684466854,-4.903558702917043,1.3275015423981313
0.7432006751260487,-4.822316663062549,1.3325015479467697
0.7837603308390443,-4.735394730070122,1.3375015534954078
0.8235465080134774,-4.642909095367896,1.3425015590440461
0.8625199424087809,-4.544984030751469,1.3475015645926844
0.9006421718651674,-4.441750887980726,1.3525015701413226
0.9378755742612234,-4.33334836138192,1.3575015756899609
0.9741834046424787,-4.219921876173123,1.362501581238599
1.0095298314843293,-4.101623344590675,1.367501586787237
1.0438799720534921,-3.9786109156958527,1.3725015923358757
1.0771999268331323,-3.851048258525155,1.377501597884514
1.10945681297768,-3.719104807215354,1.382501603433152
1.1406187967642754,-3.5829546544654702,1.3875016089817902
1.1706551250089094,-3.4427763961554807,1.3925016145304285
1.1995361554161539,-3.298753192062603,1.3975016200790666
1.22723338583258,-3.151071285000266,1.4025016256277052
1.253719482375046,-2.9999203289684107,1.4075016311763435
1.2789683064059467,-2.845492896663278,1.4125016367249816
1.3029549403290053,-2.6879832582963865,1.4175016422736197
1.3256557121799413,-2.5275878370008553,1.4225016478222579
1.3470482189879207,-2.3645041816353465,1.4275016533708962
1.3671113488846092,-2.1989301512145727,1.4325016589195345
1.3858253019391213,-2.03106447940077,1.4375016644681728
1.4031716096981612,-1.8611055719812226,1.442501670016811
1.4191331534122216,-1.6892507560431789,1.4475016755654493
1.4336941809297725,-1.515696955684985,1.4525016811140874
1.4468403222427235,-1.3406398737802432,1.4575016866627257
1.458558603667967,-1.1642733351838386,1.4625016922113638
1.4688374606508319,-0.9867899596512463,1.4675016977600024
1.477666749177947,-0.8083806559611701,1.4725017033086405
1.4850377557881729,-0.6292341427015686,1.4775017088572788
1.4909432061717527,-0.44953822928061626,1.482501714405917
1.4953772723492025,-0.26947991217832395,1.487501719954555
1.4983355784228223,-0.0892440500809228,1.4925017255031934
1.499815204895188,0.09098556163886443,1.497501731051832
1.4998146915503865,0.2710240235782883,1.50250173660047
1.4983340388950148,0.45068621748358345,1.5075017421491084
1.4953747081577293,0.6297883113636669,1.5125017476977465
1.4909396198471705,0.8081458902176841,1.5175017532463846
1.485033150869753,0.9855719713265008,1.522501758795023
1.4776611302101963,1.1618785531235831,1.5275017643436615
1.4688308331790014,1.336877998695028,1.5325017698922996
1.458550974232594,1.5103813010359115,1.537501775440938
1.446831698373157,1.6821971708489942,1.542501780989576
1.4336845711367485,1.8521338358920867,1.5475017865382141
1.419122567179468,2.0199996772843494,1.5525017920868525
1.4031600574730272,2.185602264868532,1.557501797635491
1.3858127951222878,2.3487489198281133,1.5625018031841291
1.3670978998188192,2.509247729057304,1.5675018087327675
1.3470338409458114,2.6669075709450953,1.5725018142814056
1.3256404193509357,2.821538671634164,1.5775018198300437
1.3029387478053138,2.972953047507731,1.582501825378682
1.2789512301676673,3.1209647613199936,1.5875018309273201
1.2537015392744022,3.2653909044237257,1.5925018364759587
1.2272145935772871,3.406051570458642,1.5975018420245968
1.1995165325519392,3.5427703590005706,1.602501847573235
1.1706346909012202,3.67537539211037,1.6075018531218732
1.140597571579146,3.8036986861969018,1.6125018586705115
1.1094348176618498,3.9275775199914937,1.6175018642191497
1.0771771830933727,4.046854741126709,1.6225018697677882
1.0438565023351785,4.161378010963581,1.6275018753164263
1.009505658949295,4.271001946722956,1.6325018808650646
0.9741585531461527,4.375587095766337,1.6375018864137028
0.9378500683290792,4.475000443583545,1.642501891962341
0.900616036668538,4.569116568397977,1.6475018975109792
0.8624932037400065,4.657816689874371,1.6525019030596177
0.8235191922604587,4.740989907155772,1.6575019086082559
0.7837324649591918,4.81853287828363,1.6625019141568942
0.7431722866196817,4.89035028124058,1.6675019197055323
0.7018786853298894,4.9563549499275235,1.6725019252541706
0.6598924129792969,5.016467951975567,1.6775019308028087
0.6172549050416047,5.070618948944447,1.6825019363514468
0.5740082396828332,5.118746230922243,1.6875019419000854
0.5301950962351891,5.1607965266898,1.6925019474487237
0.48585871307757655,5.196726013537745,1.6975019529973618
0.4410428449644861,5.2264989971555815,1.7025019585460002
0.39579171984521294,5.250089422119597,1.7075019640946383
0.3501499952161173,5.267479967828108,1.7125019696432764
0.3041627140489813,5.278662113623062,1.717501975191915
0.25787526033892516,5.283637044622011,1.7225019807405533
0.21133331431578714,5.282414095444967,1.7275019862891914
0.16458280736314593,5.275012408127449,1.7325019918378297
0.11766987668949844,5.261459464768763,1.7375019973864678
0.07064081979629934,5.241791950999986,1.742502002935106
0.02354204878781152,5.216055154599339,1.7475020084837445
-0.023579955432119437,5.184303168470745,1.7525020140323828
-0.07067868903123742,5.146598416718421,1.757502019581021
-0.11770767114262587,5.1030120327776505,1.7625020251296593
-0.16462048973581786,5.053623016503399,1.7675020306782974
-0.21137084741996884,4.9985187527968415,1.7725020362269355
-0.25791260713389613,4.937794320543386,1.777502041775574
-0.30419983767787695,4.871552344198295,1.7825020473242124
-0.35018685904231633,4.799903282301692,1.7875020528728505
-0.39582828748848725,4.722964075815253,1.7925020584214886
-0.4410790803369124,4.640859365959471,1.797502063970127
-0.48589458041913497,4.553719713240946,1.802502069518765
-0.5302305601490639,4.461682455236524,1.8075020750674033
-0.574043265170351,4.36489077299548,1.812502080616042
-0.6172894575367497,4.263493433230595,1.81750208616468
-0.6599264583828623,4.157644894246525,1.8225020917133181
-0.7019121900430954,4.047503905083431,1.8275020972619564
-0.7432052175773423,3.933234717054165,1.8325021028105946
-0.7837647896623622,3.8150050379808698,1.8375021083592329
-0.8235508788084901,3.692986388968236,1.8425021139078714
-0.8625242208620288,3.567354569138997,1.8475021194565096
-0.9006463537543259,3.438287033997054,1.8525021250051477
-0.937879655459266,3.3059644079236494,1.857502130553786
-0.9741873811217472,3.1705698753164846,1.862502136102424
-1.009533699320504,3.0322870440442773,1.8675021416510624
-1.0438837274294872,2.891301346238115,1.8725021471997008
-1.077203566042827,2.747799166712827,1.877502152748339
-1.1094603324296068,2.601966452335079,1.8825021582969772
-1.1406221929851597,2.4539892680192272,1.8875021638456155
-1.1706583946470774,2.3040528846896704,1.8925021693942536
-1.1995392952448602,2.152341488582476,1.897502174942892
-1.227236392753187,1.9990383759510195,1.90250218049153
-1.253722353420077,1.8443243203862696,1.9075021860401686
-1.2789710387420288,1.6883776702094775,1.9125021915888067
-1.3029575312596398,1.5313755981603427,1.917502197137445
-1.3256581591481904,1.3734925750977667,1.9225022026860832
-1.3470505195789135,1.2148993841295976,1.9275022082347215
-1.3671135008279398,1.0557647005398598,1.9325022137833596
-1.38582730311107,0.8962550811762766,1.9375022193319982
-1.4031734581238127,0.736533730456034,1.9425022248806363
-1.4191348472674008,0.5767613734265555,1.9475022304292746
-1.4336957185428378,0.4170971476758059,1.9525022359779127
-1.4468417020962372,0.257697683176922,1.957502241526551
-1.4585598244001785,0.09871714818195904,1.9625022470751892
-1.4688385210570232,-0.05969131235120255,1.9675022526238277
-1.4776676482116222,-0.21737540758585464,1.9725022581724658
-1.4850384925620963,-0.3741844803403439,1.9775022637211042
-1.4909437799588097,-0.5299693245134108,1.9825022692697423
-1.4953776825831353,-0.6845813871466856,1.9875022748183804
-1.4983358246987735,-0.8378723125205435,1.9925022803670187
-1.4998152869701213,-0.9896942442457469,1.9975022859156573
-1.499814609343301,-1.139900716589077,2.0025022914642956
-1.4983337924870364,-1.2883464032848957,2.0075022970129335
-1.4953742977920397,-1.4348858197672818,2.012502302561572
-1.4909390459287415,-1.5793741097589173,2.01750230811021
-1.485032413964976,-1.7216687730137834,2.022502313658848
-1.4776602310463156,-1.8616285833199826,2.0275023192074864
-1.4688297726433905,-1.9991127693695525,2.032502324756125
-1.4585497533718663,-2.1339830175475694,2.037502330304763
-1.4468303183921565,-2.2661036725823194,2.0425023358534014
-1.4336830333973483,-2.3953406265883985,2.0475023414020397
-1.4191208731992455,-2.52156268355108,2.0525023469506776
-1.4031582089237387,-2.644641934977845,2.057502352499316
-1.3858107938282271,-2.7644530790697406,2.0625023580479547
-1.3670957477550312,-2.8808748044669543,2.0675023635965926
-1.34703154023612,-2.9937896565477553,2.072502369145231
-1.3256379722658813,-3.103083449675944,2.0775023746938692
-1.30293615675987,-3.2086470466374677,2.082502380242507
-1.2789484977188972,-3.310375887482779,2.0875023857911454
-1.2536986681188977,-3.40816924010346,2.092502391339784
-1.227211586548546,-3.501932139891577,2.097502396888422
-1.199513392617533,-3.5915749095015967,2.1025024024370604
-1.1706314211598974,-3.677012293368705,2.1075024079856988
-1.1405941752577595,-3.758165237523373,2.1125024135343367
-1.10943129811216,-3.834960524476341,2.117502419082975
-1.077173543788764,-3.907329945400321,2.1225024246316133
-1.0438527468672065,-3.9752117633255146,2.1275024301802516
-1.0095017910241646,-4.038550422310893,2.13250243572889
-0.9741545765810432,-4.09729588303249,2.1375024412775283
-0.9378459870483922,-4.151404727426143,2.142502446826166
-0.9006118547000171,-4.200839912957216,2.1475024523748045
-0.862488925210759,-4.245570254049813,2.152502457923443
-0.8235148213928781,-4.285571259798171,2.157502463472081
-0.7837280060668107,-4.320824871631698,2.1625024690207195
-0.7431677441028992,-4.351319048780777,2.167502474569358
-0.7018740636716323,-4.377048445362896,2.1725024801179957
-0.6598877167405913,-4.3980140838436395,2.177502485666634
-0.6172501388570807,-4.414222950775048,2.1825024912152724
-0.5740034082561535,-4.425688776821463,2.1875024967639107
-0.5301902043343953,-4.432431248571947,2.192502502312549
-0.4858537655303983,-4.434476068526375,2.1975025078611874
-0.44103784665356405,-4.431855507607926,2.2025025134098253
-0.39578667570328463,-4.4246071199739765,2.2075025189584636
-0.350144910221157,-4.412774897288464,2.212502524507102
-0.3041575932192721,-4.396408342981764,2.2175025300557403
-0.25787010872812305,-4.375562321252146,2.2225025356043786
-0.21132813700791897,-4.350297778181204,2.227502541153017
-0.1645776094676026,-4.320680263071238,2.232502546701655
-0.11766466333598612,-4.286780916109799,2.237502552250293
-0.07063559612977979,-4.2486758004940235,2.2425025577989315
-0.023536819963430045,-4.206445583278416,2.2475025633475694
0.023585184254141023,-4.160175549422338,2.252502568896208
0.07068391269066952,-4.109955591572408,2.2575025744448465
0.11771288448433558,-4.055879647889823,2.2625025799934844
0.16462568761485474,-3.998045095552563,2.2675025855421227
0.21137602470664188,-3.936554053886433,2.272502591090761
0.2579177587188351,-3.8715113737273703,2.277502596639399
0.30420495847708295,-3.8030248565467413,2.2825026021880377
0.3501919440021654,-3.731206186047188,2.287502607736676
0.3958333315907289,-3.656169205216535,2.292502613285314
0.4410840786036154,-3.578029985326794,2.2975026188339522
0.48589952791760055,-3.4969070127282156,2.3025026243825906
0.5302354519966954,-3.4129210281047055,2.3075026299312285
0.5740480965394762,-3.3261936942306285,2.3125026354798672
0.6172942236593801,-3.2368481217351377,2.317502641028505
0.6599311545554012,-3.145009267676015,2.3225026465771434
0.701916811630975,-3.0508016021051394,2.327502652125782
0.7432097600196097,-2.9543506307118816,2.33250265767442
0.7837692484761574,-2.8557828909416823,2.337502663223058
0.8235552495934954,-2.7552232686814517,2.3425026687716963
0.8625284993048009,-2.6527969645933043,2.3475026743203347
0.9006505356325458,-2.5486294967199536,2.352502679868973
0.9378837366459142,-2.4428442031340882,2.3575026854176113
0.9741913575891769,-2.3355636053443516,2.3625026909662497
1.009537567144417,-2.226909814481632,2.3675026965148875
1.0438874827927866,-2.1170027369656523,2.372502702063526
1.0772072052394324,-2.00596038623914,2.377502707612164
1.1094638518680566,-1.8938994943989007,2.3825027131608025
1.14062558919218,-1.7809348966095029,2.387502718709441
1.1706616642710201,-1.667179226088049,2.392502724258079
1.1995424350589874,-1.5527428773755865,2.397502729806717
1.2272393996588837,-1.437734036442132,2.4025027353553554
1.2537252244498793,-1.3222589466701775,2.4075027409039937
1.278973771062567,-1.206421796585078,2.412502746452632
1.3029601221744402,-1.0903243225039307,2.4175027520012704
1.3256606061003269,-0.9740659093802202,2.4225027575499087
1.3470528201535328,-0.8577440438735582,2.4275027630985466
1.3671156527546486,-0.7414543886155216,2.432502768647185
1.3858293042661705,-0.6252904505673486,2.4375027741958233
1.4031753065324049,-0.5093435799444933,2.4425027797444616
1.4191365411053285,-0.39370350450546854,2.4475027852931
1.433697256138477,-0.2784584817051982,2.4525027908417383
1.4468430819321698,-0.16369479950473775,2.457502796390376
1.458561045114663,-0.049496863881501485,2.4625028019390145
1.468839581445363,0.06405196523922313,2.467502807487653
1.4776685472273405,0.17686944644934233,2.472502813036291
1.485039229317965,0.288875356420802,2.4775028185849295
1.4909443537277434,0.3999911406482866,2.482502824133568
1.4953780927988882,0.5101387533433008,2.4875028296822057
1.4983360709565168,0.6192410991675209,2.492502835230844
1.4998153690268308,0.7272232118010267,2.4975028407794824
1.4998145271179815,0.8340115979037589,2.5025028463281207
1.4983335460608485,0.9395330717362929,2.507502851876759
1.4953738874081666,1.0437155619683471,2.512502857425397
1.4909384719921943,1.1464891310205005,2.5175028629740352
1.4850316770421605,1.2477850979471878,2.5225028685226736
1.477659331864484,1.3475353376658772,2.527502874071312
1.4688287120899204,1.4456732324779593,2.5325028796199502
1.458548532493407,1.542134125237906,2.5375028851685886
1.4468289383935664,1.6368545561813246,2.5425028907172265
1.43368149564053,1.7297721723015875,2.547502896265865
1.4191191792017745,1.820826390245959,2.552502901814503
1.4031563603573967,1.9099584760690924,2.5575029073631415
1.3858087925173257,1.9971111684004137,2.5625029129117793
1.3670935956746282,2.082228634486486,2.567502918460418
1.3470292395100634,2.1652569579366205,2.572502924009056
1.3256355251647123,2.246144405070516,2.5775029295576943
1.3029335656985916,2.3248407806030125,2.5825029351063327
1.2789457652545755,2.401297375819871,2.587502940654971
1.2536957969481508,2.4754680249655725,2.592502946203609
1.227208579504886,2.5473087462858737,2.5975029517522477
1.1995102526685562,2.616776847703906,2.6025029573008855
1.1706281514043546,2.6838319480671977,2.607502962849524
1.1405907789225052,2.748436219428495,2.612502968398162
1.1094277785489906,2.8105534908712797,2.6175029739468005
1.077169904471063,2.870149882423653,2.6225029794954384
1.0438489913865536,2.9271937479732695,2.627502985044077
1.0094979230867691,2.981655288748611,2.632502990592715
0.9741506000040987,3.033507531832937,2.6375029961413534
0.9378419057563149,3.0827254558722275,2.6425030016899917
0.9006076727205535,3.129285657681562,2.64750300723863
0.8624846466710262,3.173167774976426,2.652503012787268
0.8235104505152863,3.214353526080536,2.6575030183359067
0.7837235471649021,3.25282644179596,2.6625030238845446
0.7431632015770775,3.288572442264754,2.667503029433183
0.7018694420048364,3.32157956817938,2.6725030349818213
0.6598830204938586,3.351838557543378,2.6775030405304596
0.6172453726650478,3.3793415884792406,2.6825030460790975
0.5739985768224917,3.4040828144473663,2.687503051627736
0.5301853124271524,3.426059688446716,2.692503057176374
0.48584881797731083,3.4452705630140126,2.6975030627250125
0.4410328483372769,3.461715940828135,2.702503068273651
0.395781631556545,3.4753991795716486,2.7075030738222887
0.3501398252219381,3.486324550115906,2.712503079370927
0.3041524723858719,3.4944988652489943,2.7175030849195654
0.2578649571141905,3.4999308809428697,2.7225030904682037
0.21132295969748807,3.5026306767429145,2.727503096016842
0.1645724115700635,3.502610593952803,2.7325031015654804
0.11765944998104833,3.499884525386455,2.7375031071141183
0.07063037246240735,3.4944683601252637,2.7425031126627566
0.023531591138762527,3.486379174605255,2.747503118211395
-0.0235904130758815,3.4756356434738676,2.7525031237600333
-0.07068913634924724,3.4622588988611396,2.7575031293086716
-0.11771809782461937,3.446270536799778,2.76250313485731
-0.1646308854918956,3.4276938015592684,2.767503140405948
-0.21138120199075097,3.406554059058903,2.772503145954586
-0.25792291030064646,3.3828771369184745,2.7775031515032245
-0.3042100792725941,3.3566906093394566,2.782503157051863
-0.350197028957761,3.3280235444755992,2.787503162600501
-0.3958383756881596,3.296905588692162,2.7925031681491395
-0.4410890768649527,3.2633680149120603,2.7975031736977773
-0.48590447541015663,3.22744316515639,2.8025031792464157
-0.5302403438378817,3.1891641852075225,2.807503184795054
-0.5740529279016239,3.1485657382276067,2.8125031903436923
-0.6172989897745107,3.105683000376686,2.8175031958923302
-0.6599358507199184,3.0605518283519206,2.8225032014409686
-0.7019214332103251,3.013209891501077,2.827503206989607
-0.74321430245284,2.963695344607659,2.8325032125382457
-0.7837737072804262,2.9120463820169906,2.837503218086884
-0.8235596203684864,2.8583026800979185,2.842503223635522
-0.8625327777370818,2.802504969408579,2.84750322918416
-0.9006547174998094,2.7446940798980877,2.8525032347327985
-0.9378878178211539,2.6849114344573533,2.8575032402814364
-0.9741953340447606,2.6231994333100066,2.8625032458300748
-1.0095414349560488,2.5596011399784775,2.867503251378713
-1.0438912381434013,2.494159935892284,2.8725032569273514
-1.0772108444229358,2.4269196520448024,2.8775032624759893
-1.1094673712930077,2.357924887997831,2.8825032680246276
-1.1406289853853337,2.287220799311074,2.887503273573266
-1.1706649338807293,2.2148527545701655,2.892503279121904
-1.1995455748585337,2.140866451398682,2.8975032846705426
-1.2272424065496599,2.065308255746233,2.902503290219181
-1.2537280954644379,1.9882252133881602,2.9075032957678193
-1.2789765033675586,1.9096643967254479,2.9125033013164576
-1.3029627130734014,1.8296727228865695,2.9175033068650955
-1.32566305303635,1.7482980658737992,2.922503312413734
-1.3470551207117762,1.6655893602732408,2.927503317962372
-1.367117804664743,1.5815949437269907,2.93250332351101
-1.3858313054044353,1.4963626813783384,2.9375033290596484
-1.4031771549239496,1.40994195360983,2.9425033346082867
-1.4191382349260069,1.322383218157661,2.947503340156925
-1.4336987937166912,1.233735962135608,2.952503345705563
-1.4468444617505154,1.14404930747502,2.9575033512542017
-1.4585622658114223,1.0533738742868284,2.96250335680284
-1.4688406418158477,0.9617612925895591,2.9675033623514784
-1.4776694462250932,0.8692626598861841,2.9725033679001167
-1.4850399660557825,0.7759286998015056,2.9775033734487546
-1.4909449274785544,0.6818110796733108,2.982503378997393
-1.4953785029964706,0.5869627633866837,2.9875033845460313
-1.498336317196049,0.4914368889829689,2.992503390094669
-1.4998154510653021,0.3952860853606196,2.9975033956433075
-1.4998144448744342,0.29856361721125035,3.002503401191946
-1.4983332996164456,0.20132429687757283,3.007503406740584
-1.4953734770061258,0.10362341770621906,3.012503412289222
-1.4909378980375245,0.005516054464473394,3.0175034178378604
-1.4850309401012871,-0.09294179161148679,3.022503423386499
-1.4776584326646809,-0.19169274863972732,3.0275034289351375
-1.4688276515185992,-0.2906790642836936,3.032503434483776
-1.4585473115972158,-0.38984250388771324,3.0375034400324137
-1.4468275583773957,-0.48912333611304126,3.042503445581052
-1.4336799578662869,-0.5884606768170937,3.0475034511296903
-1.4191174851870587,-0.6877932952413593,3.0525034566783282
-1.4031545117739948,-0.7870590470557776,3.0575034622269666
-1.3858067911895813,-0.8861940515356094,3.062503467775605
-1.3670914435776096,-0.9851329399704111,3.0675034733242432
-1.3470269387676401,-1.083809491908942,3.072503478872881
-1.3256330780474346,-1.1821568092335693,3.0775034844215194
-1.3029309746214748,-1.280106671195544,3.082503489970158
-1.2789430327747062,-1.3775885845233151,3.0875034955187965
-1.2536929257621698,-1.4745303052752061,3.0925035010674344
-1.2272055724463085,-1.5708594224583863,3.0975035066160728
-1.1995071127049928,-1.6665027973868658,3.102503512164711
-1.1706248816345803,-1.7613844986012968,3.1075035177133494
-1.1405873825733996,-1.8554264679695518,3.1125035232619873
-1.1094242589723355,-1.9485506480110282,3.1175035288106256
-1.077166265140267,-2.040678122508475,3.122503534359264
-1.0438452358932053,-2.1317275298060845,3.127503539907902
-1.009494055137097,-2.221616255718916,3.13250354545654
-0.9741466234153124,-2.310261132703968,3.1375035510051785
-0.9378378244528318,-2.397577334381449,3.142503556553817
-0.9006034907301328,-2.4834790936653186,3.1475035621024556
-0.8624803681208006,-2.5678805436142085,3.1525035676510935
-0.8235060796276901,-2.6506941454392545,3.157503573199732
-0.7837190882534714,-2.7318310644514274,3.16250357874837
-0.743158659042232,-2.811203226210354,3.1675035842970085
-0.7018648203295185,-2.8887220417981143,3.1725035898456464
-0.6598783242391109,-2.9642975639853706,3.1775035953942847
-0.6172406064655219,-3.037840544838721,3.182503600942923
-0.573993745381857,-3.1092619520038416,3.187503606491561
-0.5301804205134724,-3.178472152808701,3.1925036120401993
-0.48584387041831967,-3.2453827505533055,3.1975036175888376
-0.44102785001563016,-3.309906004690656,3.202503623137476
-0.39577658740499566,-3.3719539742450815,3.207503628686114
-0.35013474021846575,-3.4314403494598253,3.2125036342347526
-0.304147351548771,-3.4882803749752394,3.217503639783391
-0.2578598054971228,-3.542389968048027,3.2225036453320293
-0.21131778238448592,-3.5936865699191896,3.2275036508806676
-0.16456721367052285,-3.642089730139274,3.2325036564293055
-0.11765423662467887,-3.6875208162320066,3.237503661977944
-0.07062514879417339,-3.7299030396551274,3.242503667526582
-0.023526362313806053,-3.7691620691661245,3.24750367307522
0.023595641897319157,-3.8052259492535168,3.2525036786238584
0.0706943600069503,-3.838025366430226,3.2575036841724967
0.11772331116345627,-3.8674938640105037,3.262503689721135
0.1646360833669189,-3.8935676530063903,3.267503695269773
0.2113863792722864,-3.916186402445675,3.2725037008184117
0.2579280618793191,-3.9352928896553783,3.27750370636705
0.3042152000644054,-3.9508331054190076,3.2825037119156883
0.3502021139090983,-3.96275693140076,3.2875037174643262
0.3958434197807771,-3.9710177210071045,3.2925037230129646
0.44109407512092963,-3.9755726385378214,3.297503728561603
0.48590942289680555,-3.9763827464715598,3.3025037341102412
0.530245235672623,-3.973413286406039,3.307503739658879
0.574057759256794,-3.9666336546258236,3.3125037452075174
0.6173037558821339,-3.956017072515116,3.317503750756156
0.6599405468764146,-3.941541614397029,3.3225037563047937
0.7019260547811449,-3.9231897092331054,3.327503761853432
0.7432188448770352,-3.9009477291278163,3.3325037674020703
0.7837781660751674,-3.874807158141971,3.337503772950709
0.8235639911334828,-3.8447639961933424,3.3425037784993474
0.8625370561588902,-3.81081857816418,3.3475037840479853
0.9006588993561412,-3.772976194930857,3.3525037895966237
0.9378918989850109,-3.731246641387663,3.357503795145262
0.9741993104885145,-3.685644721449987,3.3625038006939003
1.009545302755426,-3.636189785651894,3.367503806242538
1.043894993481335,-3.5829053986331467,3.3725038117911765
1.0772144835933617,-3.525820933296514,3.377503817339815
1.109470890704487,-3.4649698347749602,3.3825038228884527
1.140632381564626,-3.4003893395176648,3.387503828437091
1.1706682034762108,-3.3321229129956644,3.3925038339857294
1.1995487146435018,-3.260217908982368,3.397503839534368
1.2272454134255184,-3.184725111776982,3.4025038450830065
1.2537309664637526,-3.1057010547709125,3.4075038506316444
1.2789792356570044,-3.023206514827803,3.4125038561802827
1.3029653039565268,-2.937305520291204,3.417503861728921
1.3256654999562578,-2.848066492086328,3.4225038672775594
1.3470574212536521,-2.7555626030091336,3.4275038728261973
1.3671199565582228,-2.659870434565909,3.4325038783748356
1.3858333065258532,-2.561069337714368,3.437503883923474
1.4031790032984346,-2.459243304635408,3.442503889472112
1.4191399287294357,-2.3544801779493314,3.44750389502075
1.4337003312774805,-2.2468694785952277,3.4525039005693885
1.4468458415512684,-2.13650432944838,3.457503906118027
1.458563486490448,-2.023481887452047,3.4625039116666656
1.4688417021684785,-1.9079008374566124,3.4675039172153035
1.4776703452048892,-1.7898621284907135,3.472503922763942
1.4850407027755543,-1.6694700869536072,3.47750392831258
1.4909455012112476,-1.5468308133484998,3.482503933861218
1.4953789131758726,-1.4220520131836352,3.4875039394098564
1.4983365634173702,-1.2952437596960784,3.4925039449584947
1.4998155330855494,-1.1665175381080204,3.497503950507133
1.4998143626126625,-1.0359861061013411,3.502503956055771
1.4983330531538317,-0.9037644040425925,3.5075039616044092
1.4953730665859013,-0.7699686026500132,3.5125039671530476
1.4909373240647315,-0.6347150968782961,3.5175039727016855
1.4850302031423697,-0.49812190872541234,3.5225039782503247
1.477657533446925,-0.36030944085312827,3.5275039837989626
1.4688265909294265,-0.22139874481139013,3.532503989347601
1.4585460906833034,-0.08151089516227604,3.5375039948962392
1.4468261783436396,0.05923120185574876,3.542504000444877
1.433678420074614,0.2007020748653394,3.5475040059935155
1.4191157911550933,0.34277496528996737,3.552504011542154
1.4031526631735443,0.48532225588922784,3.557504017090792
1.3858047898449937,0.6282145321597123,3.56250402263943
1.3670892914639725,0.7713200013406564,3.5675040281880683
1.3470246380088335,0.9145042662662354,3.5725040337367067
1.3256306309140455,1.0576302705606466,3.5775040392853446
1.302928383528527,1.2005590903865981,3.582504044833983
1.2789403002793014,1.3431501130511352,3.5875040503826217
1.2536900545609517,1.4852593440307964,3.59250405593126
1.2272025653728178,1.626738766821792,3.5975040614798983
1.1995039727268553,1.7674383004565357,3.602504067028536
1.1706216118505777,1.9072065901505466,3.6075040725771745
1.14058398621042,2.045889265591859,3.612504078125813
1.1094207393821915,2.18332841640999,3.617504083674451
1.07716262579638,2.3193642625274675,3.622504089223089
1.0438414803871725,2.4538359426059686,3.6275040947717274
1.0094901871751591,2.5865806898005723,3.6325041003203657
0.9741426468146851,2.717433905617925,3.6375041058690036
0.9378337431379538,2.8462303522252954,3.642504111417642
0.9005993087287812,2.972804057961409,3.6475041169662803
0.8624760895601038,3.096988477947635,3.652504122514919
0.823501708730082,3.2186179716370784,3.6575041280635574
0.7837146293325133,3.3375270324769137,3.6625041336121953
0.7431541164983517,3.4535502751976974,3.6675041391608336
0.7018601986456668,3.5665247918190706,3.672504144709472
0.6598736279763442,3.676289185557641,3.67750415025811
0.6172358402584894,3.782683399175843,3.682504155806748
0.5739889139342457,3.8855506172154817,3.6875041613553865
0.5301755285933463,3.9847366601044376,3.692504166904025
0.48583892285342445,4.080090614499023,3.6975041724526627
0.4410228516886267,4.171465145682077,3.702504178001301
0.3957715432486376,4.258716724380958,3.7075041835499394
0.3501296552107393,4.341706609564372,3.712504189098578
0.30414223070797436,4.4203000485994455,3.7175041946472165
0.2578546538769189,4.494367675160203,3.7225042001958544
0.21131260506891536,4.5637852463929445,3.7275042057444927
0.16456201576898088,4.628433881005995,3.732504211293131
0.11764902326687848,4.68820088443714,3.737504216841769
0.07061992512508143,4.742979055746826,3.7425042223904073
0.023521133488563883,4.792668183047658,3.7475042279390456
-0.023600870718480937,4.837173995315738,3.752504233487684
-0.07069958366380469,4.876409331974374,3.757504239036322
-0.11772852450087318,4.910293951383433,3.76250424458496
-0.1646412812399531,4.938754636518896,3.7675042501335985
-0.21139155655124142,4.961725627689635,3.7725042556822364
-0.25793321345485537,4.979148610823596,3.7775042612308756
-0.30422032085251965,4.990972913149992,3.7825042667795135
-0.3502071988561783,4.99715548665883,3.787504272328152
-0.39584846386858386,4.997661506390259,3.79250427787679
-0.4410990733715463,4.99246352877021,3.797504283425428
-0.4859143703775503,4.981542834789827,3.8025042889740663
-0.5302501275009189,4.96488816184423,3.8075042945227047
-0.5740625906049871,4.9424968811241685,3.812504300071343
-0.6173085219822579,4.914374236104423,3.817504305619981
-0.6599452430248917,4.880533802793505,3.822504311168619
-0.7019306763434308,4.84099725550631,3.8275043167172575
-0.7432233872921994,4.795794521101402,3.8325043222658954
-0.7837826248603933,4.744963468377263,3.8375043278145347
-0.823568361888458,4.688550222258236,3.8425043333631725
-0.8625413345702095,4.626608804373288,3.847504338911811
-0.900663081201515,4.559200864001938,3.852504344460449
-0.9378959801374559,4.486396524487976,3.857504350009087
-0.9742032869204175,4.408272529561885,3.8625043555577254
-1.009549170542523,4.324914037054568,3.8675043611063638
-1.0438987488065792,4.236413141623204,3.8725043666550016
-1.0772181227506825,4.1428687513288835,3.87750437220364
-1.109474410102479,4.044387445012341,3.8825043777522783
-1.140635777730054,3.9410818472994595,3.8875043833009166
-1.1706714730574639,3.833071337474112,3.8925043888495545
-1.199551854413894,3.7204814284361847,3.897504394398193
-1.2272484202864582,3.603443647611103,3.9025043999468316
-1.2537338374478393,3.48209513851371,3.90750440549547
-1.2789819679309034,3.356577869852942,3.9125044110441083
-1.3029678948238124,3.227039707056329,3.917504416592746
-1.3256679468600538,3.0936326667227974,3.9225044221413845
-1.3470597217791576,2.9565121940100267,3.927504427690023
-1.3671221084350822,2.8158391464400636,3.9325044332386607
-1.3858353076304266,2.6717774364324316,3.937504438787299
-1.403180851655864,2.5244926385419233,3.9425044443359374
-1.419141622515613,2.3741545890611033,3.9475044498845757
-1.4337018688208456,2.2209357722193857,3.9525044554332136
-1.446847221334448,2.065008751223964,3.957504460981852
-1.4585647071517491,1.9065482003179355,3.9625044665304907
-1.46884276250326,1.7457311433344103,3.967504472079129
-1.4776712441667237,1.58273427855558,3.9725044776277674
-1.4850414394772722,1.417734133779563,3.9775044831764053
-1.490946074925818,1.2509083246648127,3.9825044887250436
-1.4953793233371022,1.0824345095260355,3.987504494273682
-1.4983368096204785,0.9124894926034073,3.99250449982232
-1.4998156150875588,0.7412497852960103,3.997504505370958
-1.4998142803326573,0.5688917473670484,4.0025045109195965
-1.4983328066730084,0.3955913307725211,4.007504516468234
-1.4953726561475091,0.2215243681089154,4.012504522016873
-1.4909367500738169,0.04686672341094347,4.017504527565511
-1.4850294661653998,-0.12820572660500168,4.022504533114149
-1.4776566342112036,-0.3035164137948505,4.027504538662788
-1.4688255303224005,-0.4788875410546513,4.0325045442114265
-1.4585448697516643,-0.6541404171649187,4.037504549760064
-1.4468247982922957,-0.8290950781148839,4.042504555308702
-1.4336768822655181,-1.003569087983267,4.047504560857341
-1.4191140971058767,-1.1773778433952053,4.052504566405979
-1.403150814556038,-1.3503355172309435,4.057504571954618
-1.3858027884835582,-1.5222538962522145,4.0625045775032556
-1.3670871393337212,-1.6929413290833595,4.067504583051893
-1.3470223372336543,-1.8622045054289114,4.072504588600532
-1.3256281837645358,-2.029849431556844,4.07750459414917
-1.3029257924197315,-2.1956796028183327,4.082504599697808
-1.2789375677683417,-2.359496137521356,4.087504605246447
-1.253687183344497,-2.5211003131845775,4.0925046107950855
-1.227199558284411,-2.6802933752988536,4.097504616343723
-1.1995008327341319,-2.836875328055587,4.102504621892361
-1.1706183420523493,-2.9906466496358006,4.107504627441
-1.1405805898335861,-3.1414094442087417,4.112504632989638
-1.1094172197785677,-3.2889668229779203,4.117504638538277
-1.0771589864394004,-3.4331235321030067,4.122504644086915
-1.0438377248684532,-3.573686860878385,4.1275046496355525
-1.0094863192009464,-3.7104671499403725,4.132504655184191
-0.9741386702022214,-3.84327797465786,4.137504660732829
-0.9378296618116753,-3.9719364281020137,4.142504666281467
-0.9005951267164726,-4.09626430146717,4.147504671830106
-0.8624718109889215,-4.216087981595473,4.152504677378745
-0.8234973378224649,-4.33123867479193,4.1575046829273825
-0.7837101704020314,-4.441553463136561,4.16250468847602
-0.743149573945439,-4.546875287844034,4.167504694024659
-0.7018555769532846,-4.647053075603638,4.172504699573297
-0.6598689317055546,-4.741942702340682,4.177504705121935
-0.6172310740439575,-4.831406903365114,4.182504710670574
-0.5739840824796597,-4.915315395865289,4.187504716219212
-0.5301706366667746,-4.993545937150626,4.19250472176785
-0.4858339752826234,-5.065983554071889,4.197504727316488
-0.4410178533562597,-5.132521756826297,4.202504732865126
-0.3957664990874691,-5.193062068381884,4.207504738413765
-0.3501245701987559,-5.247514674818653,4.212504743962403
-0.3041371098634819,-5.295798327281286,4.217504749511042
-0.2578495022535822,-5.337840785600235,4.2225047550596795
-0.21130742775077618,-5.373578629413303,4.227504760608318
-0.16455681786543874,-5.4029578345205,4.232504766156956
-0.11764380990764894,-5.425933364198671,4.237504771705594
-0.07061470145513102,-5.442469814550932,4.242504777254233
-0.02351590466303577,-5.452540969725281,4.247504782802871
0.02360609953935549,-5.4561302994484855,4.2525047883515095
0.07070480731979956,-5.453230656557395,4.257504793900147
0.11773373783685948,-5.443844512748732,4.262504799448785
0.16464647911098507,-5.4279838768685,4.267504804997424
0.2113967338276375,-5.405670162047088,4.272504810546062
0.2579383650272576,-5.376934506163373,4.277504816094701
0.3042254416369372,-5.341817038743121,4.282504821643339
0.35021228379900216,-5.300367771662694,4.287504827191977
0.3958535079515784,-5.252645324279246,4.292504832740615
0.44110407161679954,-5.198717972896717,4.297504838289253
0.4859193178523902,-5.138662601291564,4.302504843837892
0.530255019322771,-5.0725649429416775,4.30750484938653
0.5740674219462032,-5.000519650002675,4.3125048549351686
0.6173132880748754,-4.92262919162174,4.317504860483806
0.659949939165344,-4.839005029050269,4.322504866032444
0.701935297897186,-4.749765789457409,4.327504871581083
0.7432279296983304,-4.655038383463623,4.332504877129721
0.7837870836360722,-4.554956985271542,4.337504882678359
0.8235727326334228,-4.449662541475403,4.342504888226998
0.8625456129710429,-4.339303569035326,4.347504893775636
0.9006672630359428,-4.224034193750715,4.352504899324274
0.9379000612785027,-4.1040152773763365,4.357504904872912
0.9742072633404844,-3.9794131893798697,4.362504910421551
1.0095530383173486,-3.850399598173573,4.367504915970189
1.0439025041191312,-3.7171512678641285,4.372504921518827
1.0772217618949151,-3.5798491586656422,4.3775049270674655
1.109477929486985,-3.438678799193418,4.382504932616103
1.1406391738816137,-3.293828826031588,4.387504938164742
1.1706747426244848,-3.1454909501971993,4.39250494371338
1.199554994169702,-2.993860115308509,4.397504949262018
1.2272514271324864,-2.83913288200042,4.402504954810657
1.2537367084166817,-2.68150725727856,4.4075049603592955
1.2789847001892563,-2.521182881307881,4.412504965907933
1.3029704856752706,-2.3583599078685324,4.417504971456571
1.3256703937477416,-2.193238292809031,4.42250497700521
1.3470620222882852,-2.0260179506435176,4.427504982553848
1.367124260295327,-1.856898141217675,4.432504988102486
1.3858373087181521,-1.6860765381411402,4.437504993651125
1.4031826999962405,-1.513749682010537,4.4425049991997625
1.419143316284546,-1.3401129087090657,4.447505004748401
1.4337034063467806,-1.1653586918248855,4.452505010297039
1.4468486011000314,-0.9896769699657859,4.457505015845677
1.4585659277953196,-0.8132570668881404,4.462505021394316
1.4688438228201894,-0.6362866065321056,4.467505026942955
1.4776721431105961,-0.4589495249374796,4.4725050324915925
1.4850421761609474,-0.2814279403692116,4.47750503804023
1.490946648622267,-0.10390446109761232,4.482505043588869
1.4953797334801586,0.07343930768819561,4.487505049137507
1.4983370558053763,0.25042408753346057,4.492505054686145
1.499815697071344,0.4268709307089393,4.497505060234784
1.4998141980344242,0.6025997725017654,4.502505065783422
1.4983325601739756,0.7774303814923027,4.50750507133206
1.4953722456909395,0.9511826682218029,4.512505076880698
1.4909361760647835,1.1236759550560236,4.517505082429336
1.4850287291703805,1.2947289328657687,4.522505087977975
1.477655734957526,1.4641595447089637,4.527505093526613
1.4688244696975203,1.6317848226620575,4.532505099075252
1.4585436488022887,1.7974219174559058,4.5375051046238895
1.4468234182233646,1.9608884565745448,4.542505110172528
1.4336753444389954,2.12200153087594,4.547505115721166
1.4191124030394096,2.2805784161773306,4.552505121269804
1.4031489659214733,2.4364382322476774,4.557505126818443
1.3858007871052782,2.589401424191534,4.562505132367081
1.367084987186846,2.739289394833834,4.5675051379157185
1.3470200364421065,2.885926055400406,4.572505143464357
1.325625736598919,3.0291383878150326,4.577505149012995
1.3029232012951124,3.1687559553664784,4.582505154561634
1.2789348352418441,3.3046116634061793,4.587505160110272
1.2536843121128067,3.4365426304453557,4.592505165658911
1.227196551181084,3.5643901039143007,4.5975051712075485
1.1994976927268366,3.6879999384708957,4.602505176756187
1.170615072239887,3.807223037746983,4.607505182304825
1.1405771934428808,3.9219155809769304,4.612505187853463
1.1094137001614641,4.031939794746731,4.617505193402102
1.077155347069332,4.1371635019711315,4.62250519895074
1.043833969337044,4.237460893840585,4.627505204499378
1.0094824512144671,4.332713345402148,4.632505210048016
0.9741346935779103,4.422808174548672,4.637505215596654
0.9378255804739974,4.507640380255892,4.642505221145293
0.9005909446932211,4.587112460678832,4.647505226693931
0.8624675324072651,4.661133615253292,4.652505232242569
0.8234929669048411,4.729621627073111,4.657505237791208
0.7837057114620238,4.792501731221633,4.662505243339846
0.7431450313834929,4.849706958470395,4.667505248888484
0.7018509552523732,4.901179031688096,4.672505254437122
0.659864235426746,4.946867447388456,4.677505259985761
0.6172263078219232,4.9867300906226575,4.682505265534399
0.5739792510180947,5.02073361311439,4.687505271083037
0.5301657447337625,5.048852521842954,4.6925052766316755
0.48582902770591774,5.071070346130233,4.697505282180313
0.44101285501853477,5.08737881437968,4.702505287728952
0.39576145492149023,5.097778172892091,4.70750529327759
0.3501194851825175,5.102277296873217,4.712505298826228
0.3041319890152925,5.100893308078253,4.717505304374867
0.2578443506271111,5.093651834807776,4.7225053099235055
0.21130225043006934,5.080586765747173,4.727505315472143
0.16455161995989756,5.06174024281037,4.732505321020781
0.11763859654698905,5.037162422551498,4.73750532656942
0.07060947778432183,5.006911642690921,4.742505332118058
0.02351067583722171,4.971053848357236,4.747505337666696
-0.023611328359943506,4.929662889650711,4.752505343215335
-0.07071003097493532,4.8828200064893,4.7575053487639725
-0.11773895117141463,4.830613845598146,4.76250535431261
-0.1646516769800163,4.773140092937996,4.767505359861249
-0.21140191110146478,4.710501485517579,4.772505365409887
-0.2579435165965147,4.642807282845102,4.777505370958526
-0.30423056241765506,4.570173220959448,4.782505376507165
-0.35021736873756815,4.4927212905370935,4.7875053820558024
-0.3958585520297639,4.4105791658373095,4.79250538760444
-0.4411090698566938,4.323880243326118,4.797505393153079
-0.4859242653213229,4.232763216202133,4.802505398701717
-0.5302599111381758,4.137371528852746,4.807505404250355
-0.5740722532804411,4.037853488541408,4.812505409798994
-0.6173180541599933,3.9343615497947644,4.8175054153476315
-0.6599546352977783,3.8270518479440243,4.822505420896269
-0.7019399194424096,3.716084609046457,4.827505426444908
-0.7432324720954283,3.60162262463819,4.832505431993546
-0.7837915424022368,3.483831424118654,4.837505437542185
-0.8235771033683789,3.362879669612076,4.842505443090824
-0.8625498913613927,3.2389369706211255,4.8475054486394615
-0.9006714448594263,3.112174657765001,4.852505454188099
-0.9379041424081538,2.9827658689868617,4.857505459736738
-0.974211239748708,2.850883550637203,4.862505465285376
-1.0095569060799046,2.7167011365031697,4.867505470834014
-1.0439062594189934,2.58039220927597,4.872505476382653
-1.0772254010260545,2.442129313781361,4.877505481931291
-1.1094814488580054,2.3020844345360594,4.8825054874799285
-1.1406425700193137,2.1604281960212144,4.887505493028567
-1.1706780121772795,2.0173291479308597,4.892505498577205
-1.1995581339109271,1.8729544073885358,4.897505504125844
-1.2272544339635945,1.7274688997980652,4.902505509674482
-1.253739579370289,1.5810346447205197,4.907505515223121
-1.2789874324320714,1.4338115219789096,4.9125055207717585
-1.3029730765108811,1.2859568722351213,4.917505526320397
-1.3256728406193157,1.1376246281588704,4.922505531869035
-1.3470643227810408,0.9889663083819957,4.927505537417673
-1.3671264121389575,0.8401314880616466,4.932505542966312
-1.385839309789038,0.6912664088496591,4.93750554851495
-1.4031845483195613,0.5425141297183478,4.942505554063588
-1.4191450100362315,0.3940164637324276,4.947505559612226
-1.433704943855294,0.24591378992564386,4.952505565160864
-1.446849980848033,0.09834336540806225,4.957505570709502
-1.4585671484211664,-0.04855990285739513,4.962505576258141
-1.46884488311926,-0.1946614843231809,4.967505581806779
-1.4776730420365134,-0.33982771184392824,4.972505587355418
-1.4850429128265688,-0.483927174423824,4.977505592904056
-1.4909472223005884,-0.6268300311936921,4.982505598452694
-1.4953801436050356,-0.7684068256108769,4.987505604001332
-1.4983373019720616,-0.9085288835537052,4.992505609549971
-1.4998157790369069,-1.0470689983594705,4.997505615098609
-1.4998141157179623,-1.1839012592263272,5.002505620647247
-1.498332313656732,-1.3189007997876763,5.0075056261958855
-1.4953718352161907,-1.4519439119911093,5.012505631744523
-1.4909356020376285,-1.5829083271579238,5.017505637293161
-1.4850279921573124,-1.7116734764316868,5.0225056428418
-1.4776548356858923,-1.8381205748419478,5.027505648390438
-1.4688234090547874,-1.9621327290005217,5.032505653939077
-1.458542427835195,-2.083595137587754,5.0375056594877154
-1.4468220381368537,-2.2023953746867533,5.042505665036353
-1.4336738065950487,-2.318423773476496,5.047505670584991
-1.4191107089557013,-2.431573286942371,5.05250567613363
-1.403147117269855,-2.5417396243466657,5.057505681682268
-1.3857987857101615,-2.6488222567555813,5.062505687230906
-1.367082835023366,-2.752723906808776,5.0675056927795445
-1.3470177356341924,-2.8533502001298077,5.072505698328182
-1.325623289417191,-2.9506114695556658,5.07750570387682
-1.3029206101546469,-3.0444220354266207,5.082505709425459
-1.2789321026998008,-3.134699302997128,5.087505714974097
-1.253681440865875,-3.221365920204231,5.092505720522736
-1.2271935440628454,-3.3043491083400327,5.0975057260713745
-1.1994945527049614,-3.3835798334980036,5.102505731620012
-1.1706118024132044,-3.458994334639689,5.10750573716865
-1.1405737970383176,-3.5305336828437732,5.112505742717289
-1.1094101805308694,-3.5981437128740534,5.117505748265927
-1.0771517076861687,-3.661775268792726,5.122505753814565
-1.0438302137929483,-3.7213841730781225,5.127505759363204
-1.009478583215721,-3.7769317672150478,5.1325057649118415
-0.9741307169417678,-3.8283842729836564,5.137505770460479
-0.9378214991249213,-3.875712960975788,5.142505776009118
-0.9005867626590169,-3.918894890196357,5.147505781557756
-0.8624632538151077,-3.9579121474087926,5.152505787106394
-0.8234885959772086,-3.9927517035335445,5.157505792655034
-0.7837012525124909,-4.023406472126062,5.1625057982036715
-0.7431404888125157,-4.049874330534711,5.167505803752309
-0.7018463335429304,-4.072158020884674,5.172505809300948
-0.6598595391399162,-4.090266116077822,5.177505814849586
-0.6172215415923863,-4.104211874839767,5.182505820398224
-0.5739744195495555,-4.1140136862987715,5.187505825946863
-0.5301608527943033,-4.119695072472694,5.192505831495501
-0.48582408012330625,-4.1212843146192135,5.1975058370441385
-0.4410078566754479,-4.118814674201328,5.202505842592777
-0.3957564107506997,-4.112323919032233,5.207505848141415
-0.3501144001620235,-4.101854626432838,5.212505853690053
-0.3041268681634046,-4.087453775341666,5.217505859238692
-0.25783919899749574,-4.069172688635805,5.222505864787331
-0.2112970731067834,-4.047066959613879,5.2275058703359685
-0.1645464220523447,-4.021196142698805,5.232505875884607
-0.11763338318488853,-3.9916239969974874,5.237505881433245
-0.07060425411264439,-3.9584177194622283,5.242505886981883
-0.023505447011111395,-3.9216481461040518,5.247505892530522
0.023616557180254905,-3.881389915470064,5.25250589807916
0.07071525462922222,-3.8377204116874206,5.257505903627798
0.11774416450454886,-3.7907202435359952,5.262505909176436
0.1646568748470574,-3.7404730823043604,5.267505914725074
0.21140708837273212,-3.687064972432155,5.272505920273712
0.25794866816265594,-3.6305845782454087,5.277505925822351
0.30423568319467625,-3.571122709847188,5.28250593137099
0.35022245367187893,-3.508772328279187,5.287505936919628
0.3958635961031341,-3.4436281911645956,5.292505942468266
0.44111406809122466,-3.375786445622136,5.297505948016904
0.48592921278434886,-3.305345032886389,5.302505953565542
0.5302648029471372,-3.232402783504365,5.307505959114181
0.5740770846077013,-3.1570592851918775,5.312505964662819
0.6173228202376042,-3.079415366212247,5.317505970211457
0.659959331422188,-2.999572126837461,5.322505975760095
0.7019445409791005,-2.9176307510239696,5.327505981308733
0.7432370144834917,-2.833692648668231,5.332505986857371
0.7837960011588748,-2.7478592570233182,5.33750599240601
0.8235814740933154,-2.6602319819076143,5.342505997954648
0.8625541697412588,-2.570911085824436,5.347506003503287
0.900675626671959,-2.4799959359887267,5.352506009051925
0.9379082235264019,-2.387586311391362,5.357506014600563
0.9742152161450878,-2.2937806458219416,5.362506020149201
1.0095607738301882,-2.198675049518179,5.36750602569784
1.0439100147061708,-2.1023653161068947,5.372506031246478
1.077229040144094,-2.004946372564863,5.377506036795116
1.1094849682155399,-1.9065107866866793,5.3825060423437545
1.1406459661431538,-1.8071500078904261,5.387506047892392
1.1706812817158445,-1.706954177678288,5.39250605344103
1.1995612736375807,-1.6060107831117485,5.397506058989669
1.2272574407797914,-1.5044061531357675,5.402506064538307
1.2537424503086527,-1.4022260355090308,5.407506070086945
1.278990164659337,-1.2995533890859092,5.4125060756355845
1.3029756673306674,-1.1964686331039724,5.417506081184222
1.3256752874747795,-1.0930516824011607,5.42250608673286
1.3470666232574329,-0.9893811643457154,5.427506092281499
1.367128563965973,-0.8855332404630033,5.432506097830137
1.3858413108430876,-0.78158261483147,5.437506103378775
1.4031863966258382,-0.6776027296918179,5.442506108927414
1.4191467037706667,-0.5736650356901511,5.4475061144760515
1.43370648134638,-0.46983991703299816,5.452506120024689
1.4468513605784503,-0.3661971899241634,5.457506125573328
1.4585683690292806,-0.26280455318483836,5.462506131121966
1.4688459434004815,-0.15972756433143256,5.467506136670604
1.4776739409444675,-0.05703169959604338,5.472506142219244
1.4850436494741361,0.04521774954225626,5.4775061477678815
1.4909477959607949,0.1469576596574721,5.482506153316519
1.4953805537117382,0.24812675483136626,5.487506158865158
1.4983375481205343,0.3486637456012002,5.492506164413796
1.49981586098423,0.44850751924131843,5.497506169962434
1.4998140333832708,0.5475985100969845,5.502506175511073
1.4983320671212725,0.6458785504527712,5.507506181059711
1.495371424723271,0.743289907138186,5.5125061866083485
1.4909350279923503,0.8397752105259724,5.517506192156987
1.485027255126195,0.9352778805305775,5.522506197705625
1.4776539363962922,1.0297423058105757,5.527506203254263
1.4688223483942027,1.1231138321789096,5.532506208802902
1.458541206850368,1.2153384462602739,5.537506214351541
1.446820658032752,1.306362405063518,5.542506219900178
1.4336722687336754,1.3961326207437563,5.547506225448817
1.4191090148547412,1.4845972920544996,5.552506230997455
1.403145268601182,1.5717055043927726,5.557506236546093
1.3857967842981946,1.6574064912952648,5.562506242094732
1.3670806828432651,1.7416500117557492,5.56750624764337
1.3470154348099006,1.8243871066449713,5.5725062531920075
1.3256208422193496,1.9055698959280798,5.577506258740646
1.3029180189983547,1.9851509407010248,5.582506264289284
1.2789293701422118,2.0630832157791548,5.587506269837922
1.2536785696037063,2.1393207345500036,5.592506275386561
1.2271905369296945,2.2138189709728135,5.5975062809352
1.1994914126684941,2.2865341430085784,5.6025062864838375
1.1706085325722844,2.3574225410672085,5.607506292032476
1.140570400619883,2.4264416921728547,5.612506297581114
1.1094066608867865,2.493551003294646,5.617506303129752
1.077148068289902,2.5587101328624318,5.622506308678391
1.0438264582361685,2.6218790529811504,5.627506314227028
1.0094747152046926,2.6830198103133647,5.6325063197756675
0.9741267402937698,2.742095505132527,5.637506325324305
0.9378174177644357,2.7990692938067467,5.642506330872944
0.9005825806138716,2.853905990293561,5.647506336421582
0.8624589752124767,2.906571957333453,5.65250634197022
0.8234842250395643,2.9570339140261592,5.657506347518859
0.7836967935534319,3.0052597140482065,5.662506353067497
0.7431359462325071,3.051218873197245,5.667506358616135
0.7018417118249549,3.094881911333683,5.672506364164773
0.6598548428450693,3.136220130752379,5.677506369713411
0.6172167753553471,3.1752062193698576,5.68250637526205
0.5739695880740361,3.2118144032664673,5.687506380810688
0.5301559608484024,3.246019735756533,5.692506386359326
0.4858191325347909,3.277798455196231,5.6975063919079645
0.4410028583270027,3.307128483597793,5.702506397456602
0.39575136657510024,3.333988645351839,5.70750640300524
0.3501093151372742,3.3583589524084747,5.712506408553879
0.3041217473078221,3.3802212330476245,5.717506414102517
0.25783404736476795,3.399558289015054,5.722506419651155
0.21129189578094945,3.416353971264262,5.727506425199794
0.164541224142813,3.430594082082514,5.7325064307484315
0.11762816982137993,3.442265656068534,5.737506436297069
0.07059903044013004,3.4513566188614466,5.742506441845708
0.0235002181847368,3.4578567978357575,5.747506447394346
-0.023621786000258105,3.4617575527156386,5.752506452942985
-0.07072047828263894,3.4630512341083137,5.757506458491624
-0.11774937783624204,3.461731799184227,5.762506464040262
-0.16466207271208558,3.4577949093118088,5.7675064695889
-0.21141226564142068,3.4512376982782182,5.772506475137538
-0.25795381972565323,3.4420585133718373,5.777506480686177
-0.3042408039679998,3.430257279179638,5.782506486234815
-0.3502275386019324,3.4158359447027236,5.787506491783453
-0.39586864017169615,3.3987976933814097,5.792506497332091
-0.4411190663203967,3.3791469813773074,5.797506502880729
-0.48593416024147,3.356890257443573,5.802506508429368
-0.5302696947496552,3.332035753553936,5.807506513978006
-0.5740819159279842,3.3045930097196945,5.812506519526644
-0.6173275863077162,3.274572940751824,5.817506525075283
-0.6599640275385785,3.2419885932514654,5.8225065306239205
-0.7019491625072619,3.206854807429475,5.827506536172558
-0.7432415568625207,3.1691874902443185,5.832506541721197
-0.7838004599059843,3.129004377650832,5.837506547269835
-0.8235858448082496,3.0863252616949,5.842506552818473
-0.8625584481106331,3.0411714129044247,5.847506558367112
-0.9006798084735395,2.9935655559498837,5.85250656391575
-0.9379123046332428,2.9435322046449652,5.8575065694643875
-0.9742191925296214,2.8910977999869374,5.862506575013026
-1.009564641568194,2.8362902158839454,5.867506580561664
-1.0439137699806513,2.7791388701149367,5.872506586110303
-1.07723267924905,2.7196751369898244,5.877506591658941
-1.1094884875595985,2.65793180084863,5.8825065972075805
-1.1406493622531295,2.5939432654054673,5.887506602756218
-1.170684551240189,2.5277458264315595,5.892506608304856
-1.1995644133496512,2.4593769366146883,5.897506613853495
-1.2272604475810736,2.3888757275145087,5.902506619402133
-1.2537453212317897,2.316283328059221,5.907506624950771
-1.2789928968710595,2.241641796013474,5.91250663049941
-1.3029782581346046,2.164994644672803,5.9175066360480475
-1.3256777343141257,2.0863875057963845,5.922506641596685
-1.3470689237174438,2.0058669891192404,5.927506647145324
-1.3671307157763684,1.9234807556857416,5.932506652693962
-1.3858433118802795,1.8392784369727144,5.937506658242601
-1.4031882449150457,1.7533109487442493,5.942506663791239
-1.419148397487855,1.6656300655679197,5.947506669339877
-1.433708018820044,1.5762890336449475,5.952506674888515
-1.446852740291288,1.4853424642094362,5.957506680437153
-1.458569589619673,1.3928460493223387,5.962506685985791
-1.4688470036638532,1.298856719749067,5.96750669153443
-1.477674839834461,1.203432410448206,5.972506697083068
-1.4850443861036555,1.1066320363008884,5.977506702631706
-1.490948369602876,1.0085159739576444,5.9825067081803445
-1.4953809638002695,0.9091457359487471,5.987506713728982
-1.4983377942508012,0.8085833792374082,5.99250671927762
-1.4998159429133298,0.7068920571395086,5.997506724826259
-1.4998139510303474,0.6041364850581113,6.002506730374897
-1.4983318205676028,0.5003822766206815,6.007506735923537
-1.4953710142121708,0.3956957209614523,6.0125067414721745
-1.4909344539289546,0.29014442476467517,6.017506747020813
-1.4850265180770228,0.1837972529644463,6.022506752569451
-1.4776530370887335,0.07672388812852515,6.027506758118089
-1.468821287715767,-0.03100466725665501,6.032506763666728
-1.4585399858478163,-0.1393157632647206,6.037506769215366
-1.4468192779110725,-0.2481359185182639,6.0425067747640036
-1.4336707308548822,-0.35739087474197184,6.047506780312642
-1.4191073207365335,-0.4670043002210301,6.05250678586128
-1.4031434199154633,-0.5768977131140633,6.057506791409919
-1.3857947828693862,-0.6869918558544768,6.062506796958557
-1.3670785306465492,-0.7972065897026802,6.067506802507195
-1.3470131339692375,-0.9074594369346366,6.0725068080558335
-1.3256183950053926,-1.0176655753856765,6.077506813604471
-1.302915427826221,-1.1277387767618208,6.082506819153109
-1.278926637569083,-1.2375912133989144,6.087506824701748
-1.2536756983263009,-1.347133062171287,6.092506830250386
-1.22718752978162,-1.4562727428611886,6.097506835799024
-1.1994882726174687,-1.5649164892174645,6.102506841347663
-1.170605262717146,-1.672967893697052,6.1075068468963005
-1.1405670041876022,-1.7803289380884113,6.112506852444938
-1.1094031412292267,-1.8869005510532966,6.117506857993577
-1.0771444288805616,-1.9925812863495098,6.122506863542215
-1.0438227026667013,-2.0972669543080813,6.127506869090853
-1.0094708471814047,-2.2008520758532732,6.132506874639493
-0.9741227636339435,-2.3032300248981947,6.137506880188131
-0.9378133363925646,-2.4042921001397857,6.142506885736769
-0.9005783985577825,-2.503928260023133,6.147506891285407
-0.8624546965993661,-2.602027610307117,6.152506896834046
-0.8234798540919129,-2.6984774330795585,6.157506902382684
-0.7836923345848475,-2.793164164975368,6.162506907931322
-0.7431314036434646,-2.8859745998374318,6.1675069134799605
-0.7018370900984512,-2.9767943255214053,6.172506919028598
-0.659850146542198,-3.065508128471133,6.177506924577236
-0.6172120091108084,-3.1520018258243665,6.182506930125875
-0.5739647565915434,-3.2361610640202643,6.187506935674513
-0.5301510688960555,-3.3178716374286177,6.192506941223152
-0.4858141849403688,-3.3970208002089617,6.19750694677179
-0.44099785997319485,-3.4734961319442395,6.2025069523204275
-0.39574632239469076,-3.5471865969767715,6.207506957869066
-0.35010423010826874,-3.6179831896146237,6.212506963417704
-0.3041166264485433,-3.6857778913474433,6.217506968966342
-0.2578288957288955,-3.7504651012429644,6.222506974514981
-0.21128671845253788,-3.8119415937492978,6.227506980063619
-0.1645360262312715,-3.870106229113838,6.232506985612257
-0.11762295645643114,-3.9248609015157054,6.237506991160895
-0.07059380676674644,-3.97611037364367,6.242506996709533
-0.023494989358065647,-4.023762665426386,6.247507002258171
0.023627014819985033,-4.067728966225733,6.25250700780681
0.07072570193519591,-4.107924311995858,6.25750701335545
0.11775459116650375,-4.144267705182526,6.2625070189040875
0.16466727057511263,-4.1766815777031105,6.267507024452725
0.21141744290753894,-4.205093142672019,6.272507030001364
0.25795897128551454,-4.229433973296857,6.277507035550002
0.3042459247376251,-4.249639685210604,6.28250704109864
0.3502326235277302,-4.2656510760751445,6.287507046647279
0.39587368423544617,-4.277413955802183,6.2925070521959166
0.441124064544205,-4.284878508266681,6.297507057744554
0.48593910769268445,-4.288000540619141,6.302507063293193
0.5302745865457247,-4.286741370565379,6.307507068841831
0.5740867472412902,-4.281066857380602,6.312507074390469
0.6173323523703207,-4.270949121883252,6.317507079939108
0.6599687236469481,-4.256365731806343,6.322507085487746
0.7019537840268903,-4.237299367411123,6.327507091036384
0.7432460992325268,-4.213739127692559,6.332507096585022
0.7838049186435768,-4.185679594542031,6.33750710213366
0.8235902155131833,-4.1531208791216985,6.342507107682299
0.8625627264695391,-4.11606952796319,6.347507113230937
0.9006839902641853,-4.074537595240688,6.352507118779575
0.9379163857286984,-4.028542793679302,6.3575071243282135
0.974223168902331,-3.9781094637084844,6.362507129876851
1.0095685092939461,-3.9232669870876524,6.367507135425489
1.0439175252424624,-3.8640508301719687,6.372507140974128
1.0772363183409082,-3.800502792179405,6.377507146522766
1.1094920068901533,-3.7326693793701677,6.382507152071404
1.1406527583492374,-3.6606034647934815,6.3875071576200435
1.1706878207503015,-3.584363558068095,6.392507163168682
1.199567553047143,-3.5040129565857727,6.39750716871732
1.2272634543674317,-3.419620924644335,6.402507174265958
1.253748192139681,-3.3312618677724952,6.407507179814597
1.2789956290672289,-3.2390149203434606,6.412507185363235
1.3029808489227122,-3.142964505189233,6.417507190911873
1.3256801811373575,-3.043199778690884,6.422507196460511
1.3470712241610838,-2.9398141742223025,6.427507202009149
1.3671328675701462,-2.8329059204909526,6.432507207557787
1.385845312900632,-2.7225773166804026,6.437507213106426
1.4031900931872046,-2.6089342108046334,6.442507218655064
1.4191500911877883,-2.4920869334662554,6.447507224203703
1.4337095562762814,-2.3721490390479576,6.4525072297523405
1.4468541199865297,-2.2492366638572805,6.457507235300978
1.4585708101923303,-2.1234700996748264,6.462507240849617
1.4688480639093668,-1.9949721727907734,6.467507246398255
1.4776757387064945,-1.863867057271817,6.472507251946893
1.485045122715131,-1.730282495077535,6.477507257495532
1.49094894322684,-1.594348595825178,6.48250726304417
1.4953813738706188,-1.4561955924744936,6.4875072685928075
1.4983380403628528,-1.3159560655870448,6.492507274141446
1.4998160248242005,-1.1737652471765818,6.497507279690084
1.4998138686591997,-1.0297580826584614,6.502507285238722
1.4983315739957268,-0.8840701687422342,6.507507290787361
1.4953706036829026,-0.7368397219419726,6.5125072963360005
1.490933879847432,-0.5882054152747473,6.517507301884638
1.485025781009805,-0.43830542038608,6.522507307433276
1.4776521377632157,-0.28727981058579816,6.527507312981915
1.468820227019477,-0.1352704426840198,6.532507318530553
1.458538764827535,0.017581053689409834,6.537507324079191
1.4468178977718051,0.17113219027845797,6.5425073296278295
1.4336691929586576,0.32523795681098333,6.547507335176467
1.4191056266010784,0.47975186515009205,6.552507340725105
1.4031415712126838,0.6345264184198058,6.557507346273744
1.3857927814237345,0.7894117978216961,6.562507351822382
1.3670763784332118,0.9442557950675886,6.56750735737102
1.3470108331121968,1.0989041857646895,6.572507362919659
1.325615947775332,1.2531997048953232,6.5775073684682965
1.3029128366382536,1.4069821275857473,6.582507374016935
1.2789239049804026,1.5600895252884595,6.587507379565573
1.2536728270336537,1.712357258403407,6.592507385114211
1.227184522618639,1.8636166782597656,6.59750739066285
1.1994851325518538,2.0136968932541377,6.602507396211488
1.1706019928477778,2.1624258876759286,6.607507401760126
1.1405636077414518,2.3096288532528875,6.612507407308764
1.1093996215581827,2.455128239062657,6.617507412857402
1.077140789458124,2.5987457026972494,6.62250741840604
1.0438189470845456,2.7403020694797893,6.627507423954679
1.0094669791458557,2.87961678146693,6.632507429503317
0.9741187869622788,3.016508918170505,6.6375074350519565
0.9378092550092894,3.1507979082716453,6.642507440600594
0.9005742164907439,3.2823035049463,6.647507446149233
0.8624504179757665,3.410846283985748,6.652507451697871
0.8234754831342499,3.5362484502219234,6.657507457246509
0.7836878756067394,3.6583338776194556,6.662507462795148
0.7431268610453887,3.776928446935246,6.667507468343786
0.701832468363419,3.8918612239704355,6.6725074738924235
0.6598454502313094,4.002964140335257,6.677507479441062
0.6172072428587668,4.1100722799146485,6.6825074849897
0.5739599251020739,4.2130252683554055,6.687507490538338
0.5301461769372671,4.311666692778627,6.692507496086977
0.4858092373400442,4.40584462262127,6.697507501635615
0.4409928616140284,4.495412558805111,6.702507507184253
0.3957412782094707,4.580229078509296,6.707507512732891
0.3500991450750089,4.660158538006753,6.712507518281529
0.3041115055855672,4.7350712637926735,6.717507523830168
0.25782374408989,4.804843954311454,6.722507529378806
0.21128154112155795,4.869359859443737,6.727507534927444
0.16453082831773014,4.928508926353679,6.732507540476083
0.11761774309005252,4.982188562573973,6.7375075460247205
0.07058858309250507,5.030303053944589,6.742507551573358
0.023489760531109245,5.072764582676462,6.747507557121997
-0.02363224363942429,5.109492962806414,6.752507562670635
-0.07073092558688288,5.140415820059982,6.757507568219273
-0.11775980449533399,5.165469122360515,6.762507573767913
-0.16467246843613914,5.184596857725939,6.767507579316551
-0.21142262017108723,5.197751505991257,6.772507584865189
-0.25796412284223996,5.204894046166906,6.777507590413827
-0.30425104550356274,5.205994002388024,6.782507595962466
-0.3502377084492804,5.2010295541322105,6.787507601511104
-0.39587872829439386,5.189987746051623,6.792507607059742
-0.4411290627626628,5.172864181918445,6.79750761260838
-0.48594405513800076,5.1496634529395955,6.802507618157018
-0.5302794783353612,5.120398948746372,6.807507623705656
-0.5740915785476299,5.085092591402162,6.812507629254295
-0.6173371184254339,5.043775622818724,6.817507634802933
-0.6599734197473043,4.996487266601262,6.822507640351571
-0.7019584055379953,4.943276141814655,6.8275076459002095
-0.7432506415934905,4.884198926956738,6.832507651448847
-0.7838093773716313,4.819320806208527,6.837507656997486
-0.8235945862080982,4.748715875699727,6.842507662546124
-0.8625670048179565,4.672465283405774,6.847507668094762
-0.9006881720438805,4.590659615597438,6.852507673643401
-0.9379204668127463,4.50339618016845,6.857507679192039
-0.97422714526319,4.410780280112601,6.8625076847406765
-1.0095723770074192,4.31292524239752,6.867507690289315
-1.0439212804915738,4.209950455840007,6.872507695837953
-1.077239957419675,4.1019831611164514,6.877507701386591
-1.1094955262072363,3.9891570526290616,6.88250770693523
-1.1406561544314835,3.8716117943455743,6.887507712483869
-1.1706910902461798,3.749493409794817,6.892507718032507
-1.1995706927300491,3.6229537371278617,6.897507723581145
-1.2272664611388786,3.4921496977591655,6.902507729129784
-1.2537510630323283,3.3572429792894782,6.907507734678422
-1.2789983612478588,3.2184004475998664,6.91250774022706
-1.3029834396949804,3.075792833175316,6.917507745775699
-1.3256826279444747,2.9295941601365656,6.9225077513243365
-1.34707352458835,2.779982384585259,6.927507756872974
-1.3671350193473049,2.627138243630213,6.932507762421613
-1.3858473139041407,2.4712444979653885,6.937507767970251
-1.4031919414423057,2.3124861066141675,6.942507773518889
-1.4191517848704789,2.151049515567355,6.947507779067528
-1.4337110937150894,1.987122200609021,6.952507784616166
-1.4468554996641925,1.8208925158953642,6.9575077901648035
-1.4585720307472636,1.6525488167753108,6.962507795713442
-1.468849124137026,1.4822790726220865,6.96750780126208
-1.477676637560564,1.310271359777471,6.972507806810719
-1.485045859308552,1.136713481671007,6.977507812359357
-1.4909495168326745,0.9617917980065525,6.982507817907995
-1.4953817839227954,0.785691321190659,6.9875078234566335
-1.4983382864566894,0.6085968573626698,6.992507829005271
-1.4998161067168383,0.4306929564094867,6.997507834553909
-1.4998137862698138,0.25216283996825106,7.002507840102548
-1.498331327405633,0.07318860116300158,7.007507845651186
-1.4953701931354544,-0.10604728645588153,7.012507851199826
-1.4909333057477907,-0.2853613824948918,7.0175078567484634
-1.485025043924537,-0.4645700566684703,7.022507862297102
-1.4776512384197409,-0.643489641506364,7.02750786784574
-1.4688191663053347,-0.8219350668811302,7.032507873394378
-1.4585375437895294,-0.9997188109373996,7.037507878943017
-1.4468165176149501,-1.1766517228593782,7.042507884491655
-1.4336676550450105,-1.3525439298800697,7.0475078900402925
-1.4191039324483752,-1.5272036086406848,7.052507895588931
-1.4031397224928517,-1.7004358279206633,7.057507901137569
-1.3857907799612414,-1.8720442578397782,7.062507906686207
-1.3670742262032685,-2.041832522185587,7.067507912234846
-1.3470085322387897,-2.209602376924051,7.072507917783484
-1.325613500529155,-2.3751534671607457,7.077507923332122
-1.3029102454344468,-2.538286252415477,7.08250792888076
-1.278921172376184,-2.6988019517848385,7.087507934429398
-1.2536699557257693,-2.8565007305847985,7.092507939978036
-1.2271815154407337,-3.011183920075118,7.097507945526675
-1.1994819924716602,-3.1626554953673116,7.102507951075313
-1.1705987229641757,-3.310720501139437,7.107507956623952
-1.1405602112814355,-3.4551862648441665,7.1125079621725895
-1.1093961018736562,-3.5958636865071902,7.117507967721227
-1.077137150022593,-3.7325667939301512,7.122507973269866
-1.0438151914896994,-3.8651136384624225,7.127507978818504
-1.0094631110980288,-3.993326324349466,7.132507984367142
-0.9741148102787731,-4.117032115055217,7.137507989915782
-0.9378051736146205,-4.2360636151587086,7.1425079954644195
-0.9005700344127647,-4.350258192523433,7.147508001013058
-0.8624461393416901,-4.459460365356094,7.152508006561696
-0.8234711121665813,-4.5635202979230804,7.157508012110335
-0.7836834166191038,-4.662294677961239,7.162508017658973
-0.7431223184382817,-4.755648133879449,7.167508023207611
-0.7018278466198512,-4.843451531589611,7.1725080287562495
-0.6598407539123998,-4.92558403668518,7.177508034304887
-0.6172024765992233,-5.001932629691497,7.182508039853525
-0.573955093605628,-5.072391972425933,7.187508045402164
-0.5301412849720342,-5.136865630825172,7.192508050950802
-0.4858042897338139,-5.19526533739819,7.19750805649944
-0.440987863249503,-5.2475115852052365,7.202508062048079
-0.3957362340194407,-5.293534002552078,7.2075080675967165
-0.35009406003749255,-5.333270884040044,7.212508073145354
-0.30410638471889584,-5.366669994279773,7.217508078693993
-0.25781859244774913,-5.393688192072563,7.222508084242631
-0.2112763637880104,-5.414291690588553,7.22750808979127
-0.1645256304021886,-5.428456210225179,7.232508095339908
-0.1176125297222441,-5.436166786883389,7.237508100888546
-0.07058335941740612,-5.437418081414332,7.242508106437184
-0.023484531703866995,-5.432214099628006,7.247508111985822
0.023637472458576614,-5.420568480944302,7.25250811753446
0.07073614923772074,-5.402504120320595,7.257508123083099
0.11776501782272303,-5.378053491526323,7.262508128631737
0.1646776662951743,-5.347258255503334,7.2675081341803764
0.21142779743207651,-5.310169289904674,7.272508139729014
0.2579692743958412,-5.266846794848266,7.277508145277652
0.3042561662657936,-5.217359566423485,7.282508150826291
0.35024279336656233,-5.161785712795106,7.287508156374929
0.39588377234851946,-5.1002116217969595,7.292508161923568
0.4411340609757488,-5.032732294387634,7.2975081674722055
0.48594900257740165,-4.959451243312519,7.302508173020843
0.5302843701185437,-4.880479459444116,7.307508178569482
0.5740964098469798,-4.795936477846027,7.31250818411812
0.6173418844730351,-4.705948751354632,7.317508189666758
0.6599781158396302,-4.61065026141098,7.322508195215397
0.7019630270405623,-4.510182151504987,7.327508200764035
0.7432551839454205,-4.404691664864104,7.3325082063126725
0.7838138360901614,-4.294332975881429,7.337508211861311
0.8235989568930029,-4.179265744110619,7.342508217409949
0.862571283155887,-4.0596554566872864,7.347508222958587
0.9006923538126251,-3.9356726911722815,7.352508228507226
0.937924547885398,-3.8074927233039957,7.357508234055864
0.9742311216122097,-3.6752956042912683,7.3625082396045025
1.0095762447086247,-3.539264519670092,7.36750824515314
1.0439250357279954,-3.399586728046722,7.372508250701778
1.0772435964853457,-3.2564527076954595,7.377508256250417
1.10949904551083,-3.1100544192484487,7.382508261799055
1.1406595504998611,-2.9605865083080585,7.387508267347693
1.1706943597278296,-2.808245632114365,7.3925082728963325
1.199573832398382,-2.653228628865772,7.39750827844497
1.2272694678954073,-2.4957327103369424,7.402508283993609
1.2537539339097457,-2.335955874610231,7.407508289542247
1.279001093412944,-2.1740958506035373,7.412508295090886
1.302986030451408,-2.010348728456262,7.417508300639524
1.3256850747354876,-1.84490917960214,7.422508306188162
1.3470758249992403,-1.6779710522093898,7.4275083117368
1.3671371711078537,-1.5097264496897111,7.432508317285438
1.3858493148908062,-1.3403646699038583,7.437508322834076
1.4031937896803575,-1.1700723654692977,7.442508328382715
1.419153478535918,-0.9990342144901154,7.447508333931353
1.4337126311364725,-0.8274330887077993,7.452508339479991
1.4468568793242613,-0.6554493037773689,7.4575083450286295
1.458573251284466,-0.4832601593338176,7.462508350577267
1.4688501843468387,-0.3110411091336101,7.467508356125905
1.4776775363966805,-0.13896687629192392,7.472508361674544
1.4850465958839245,0.032789237098469454,7.477508367223182
1.4909500904203978,0.20405585595122477,7.48250837277182
1.4953821939567993,0.3746623364159943,7.487508378320459
1.4983385325323266,0.5444379135450073,7.4925083838690965
1.4998161885912489,0.7132121216484408,7.497508389417735
1.4998137038622046,0.8808148289766463,7.502508394966373
1.4983310807973291,1.0470758174548542,7.507508400515011
1.4953697825698355,1.2118248772387195,7.51250840606365
1.4909327316300278,1.3748917228001036,7.5175084116122886
1.4850243068212192,1.5361057661034065,7.522508417160927
1.477650339058301,1.695296820366722,7.527508422709565
1.468818105573338,1.852295530379202,7.532508428258203
1.4585363227337902,2.0069327723234895,7.537508433806842
1.4468151374405114,2.159040171198781,7.54250843935548
1.433666117113932,2.308451257989511,7.5475084449041185
1.4191022382784224,2.45500100286116,7.552508450452756
1.4031378737559626,2.5985259557809735,7.557508456001394
1.385788778481906,2.738865712522136,7.562508461550033
1.367072073956703,2.875862479228522,7.567508467098671
1.347006231349013,3.009361029217668,7.572508472647309
1.3256110532668652,3.1392104596100965,7.577508478195948
1.3029076542148061,3.2652635581579195,7.5825084837445855
1.2789184397564135,3.38737672466408,7.587508489293223
1.2536670844026505,3.505411748251258,7.592508494841862
1.2271785082479167,3.6192350243770157,7.5975085003905
1.199478852376885,3.728717869473505,7.602508505939138
1.1705954530663538,3.8337375042870123,7.607508511487777
1.140556814807554,3.9341767071749034,7.612508517036415
1.1093925821756434,4.029924463583115,7.617508522585053
1.077133510573969,4.1208756452203925,7.622508528133691
1.0438114358821722,4.206932114872142,7.627508533682329
1.0094592430379337,4.288002264892744,7.632508539230968
0.9741108335834344,4.364000849531109,7.637508544779606
0.93780109220855,4.434850772201626,7.6425085503282455
0.9005658523238363,4.500481018269596,7.647508555876883
0.8624418606971308,4.560828438904111,7.652508561425521
0.8234667411889004,4.615837624733322,7.65750856697416
0.7836789576219445,4.665459868141287,7.662508572522798
0.7431177758221424,4.709654929235885,7.667508578071436
0.7018232248677582,4.7483898636410915,7.672508583620075
0.659836057585472,4.7816393432162565,7.6775085891687125
0.6171977103321775,4.809386124650539,7.682508594717351
0.5739502621022082,4.831620631609346,7.687508600265989
0.5301363930003598,4.84834072840774,7.692508605814627
0.48579934212168036,4.859552704404046,7.697508611363266
0.44098286487961524,4.865269863676435,7.702508616911904
0.3957311898246018,4.865513563144486,7.707508622460542
0.3500889749957218,4.860312835733507,7.71250862800918
0.30410126384852715,4.8497036938239,7.717508633557818
0.2578134408024759,4.833730359373266,7.722508639106456
0.21127118645189466,4.812443491209008,7.727508644655095
0.1645204324846484,4.785901620187898,7.732508650203733
0.11760731635300604,4.754169877188702,7.737508655752371
0.0705781357414492,4.717320326761567,7.7425086613010095
0.02347930287633959,4.675431947779408,7.747508666849647
-0.023642701277441613,4.628589790853589,7.752508672398286
-0.07074137288769868,4.57688571681558,7.757508677946924
-0.11777023114869029,4.520417159742249,7.762508683495562
-0.16468286415219738,4.459287822271166,7.7675086890442016
-0.21143297469048541,4.393606795125898,7.772508694592839
-0.2579744259462969,4.32348850407905,7.777508700141478
-0.3042612870243246,4.249052663275526,7.782508705690116
-0.3502478782795891,4.170423592620469,7.787508711238754
-0.3958888163978351,4.087730243402505,7.792508716787393
-0.44113905918347235,4.0011056657280974,7.797508722336031
-0.48595395001089736,3.9106870896954176,7.802508727884669
-0.5302892618952785,3.816614999932394,7.807508733433307
-0.5741012411393526,3.719033114119297,7.812508738981945
-0.617346650513133,3.618088536526327,7.817508744530584
-0.6599828119239339,3.5139304744240683,7.822508750079222
-0.7019676485345927,3.40671012277056,7.82750875562786
-0.7432597262883145,3.2965810670209446,7.8325087611764985
-0.7838182947991656,3.1836984038392533,7.837508766725136
-0.8236033275678953,3.068217556907766,7.842508772273774
-0.8625755614833345,2.950294879935434,7.847508777822413
-0.9006965355704195,2.8300879747653043,7.852508783371051
-0.9379286289466493,2.7077537636057754,7.857508788919689
-0.9742350979493889,2.5834480753345135,7.862508794468328
-1.0095801123975565,2.4573268682116134,7.8675088000169655
-1.0439287909517347,2.3295454614821605,7.872508805565603
-1.077247235537925,2.2002571445417543,7.877508811114242
-1.109502564800935,2.069613229140427,7.88250881666288
-1.1406629465543747,1.9377634443921214,7.887508822211519
-1.1706976291952467,1.804855870767811,7.892508827760158
-1.199576972052128,1.671036292741273,7.897508833308796
-1.2272724746370158,1.5364473833391097,7.902508838857434
-1.253756804771914,1.4012289350208993,7.907508844406072
-1.2790038255624834,1.265518855297269,7.912508849954711
-1.3029886211920008,1.1294530598199102,7.917508855503349
-1.3256875215103787,0.9931641612464738,7.922508861051987
-1.3470781253937631,0.8567812287863786,7.9275088666006255
-1.3671393228517834,0.7204313526623018,7.932508872149263
-1.385851315860631,0.5842404410788874,7.937508877697902
-1.4031956379013482,0.44833187670456326,7.94250888324654
-1.4191551721841054,0.31282567672441813,7.947508888795178
-1.4337141685404302,0.1778399024642264,7.952508894343817
-1.4468582589667536,0.04349190157650441,7.957508899892455
-1.4585744718039464,-0.0901024575156176,7.9625089054410925
-1.468851244538797,-0.22282974711464892,7.967508910989731
-1.4776784352148318,-0.3545784505485275,7.972508916538369
-1.4850473324412434,-0.48523789960029945,7.977508922087007
-1.4909506639899919,-0.6146981602628608,7.982508927635646
-1.4953826039726243,-0.7428508905989859,7.987508933184284
-1.4983387785897428,-0.8695898206030654,7.992508938732922
-1.4998162704474296,-0.9948099117039058,7.99750894428156
-1.4998136214363709,-1.1184065836923067,8.0025089498302
-1.4983308341708155,-1.2402766505613232,8.007508955378837
-1.4953693719860346,-1.3603193971276144,8.012508960927475
-1.4909321574941432,-1.47843576086377,8.017508966476115
-1.485023569699851,-1.59452737167609,8.022508972024752
-1.477649439678904,-1.7084975967365872,8.02750897757339
-1.4688170448234912,-1.8202527503312809,8.032508983122028
-1.4585351016603285,-1.9297013009428694,8.037508988670668
-1.446813757248489,-2.0367529304452265,8.042508994219306
-1.4336645791654354,-2.141319674750393,8.047508999767944
-1.41910054409122,-2.2433171010571176,8.052509005316582
-1.403136025002024,-2.3426632810406245,8.05750901086522
-1.385786776985725,-2.4392780905834544,8.062509016413857
-1.3670699216935167,-2.533084703984288,8.067509021962497
-1.3470039304428636,-2.6240102028271077,8.072509027511135
-1.3256086059884629,-2.711984240899708,8.077509033059773
-1.3029050629793313,-2.796939139817517,8.08250903860841
-1.2789157071211037,-2.8788114870128108,8.087509044157049
-1.2536642130642965,-2.957541644861103,8.092509049705686
-1.227175501040182,-3.0330725290899614,8.097509055254326
-1.199475712267532,-3.1053511608127673,8.102509060802964
-1.1705921831542978,-3.174329155640692,8.107509066351602
-1.1405534183198123,-3.2399608648164713,8.11250907190024
-1.1093890624641458,-3.3022046677180477,8.117509077448878
-1.0771298711122494,-3.3610238787681883,8.122509082997517
-1.0438076802619534,-3.4163847784004986,8.127509088546155
-1.009455374965568,-3.468257732106993,8.132509094094793
-0.9741068568762473,-3.5166179771603447,8.137509099643431
-0.9377970107910915,-3.5614440783188854,8.142509105192069
-0.9005616702239636,-3.602718652931365,8.147509110740708
-0.8624375820420868,-3.6404288934946014,8.152509116289346
-0.8234623702012134,-3.674565792243208,8.157509121837986
-0.78367449861526,-3.70512413310011,8.162509127386624
-0.7431132331969711,-3.7321030474951664,8.167509132935262
-0.7018186031071333,-3.7555057021447724,8.1725091384839
-0.6598313612505234,-3.7753387913757757,8.177509144032538
-0.6171929440576283,-3.791613205431002,8.182509149581175
-0.5739454305918115,-3.804343688495955,8.187509155129815
-0.5301315010222395,-3.8135485356614667,8.192509160678453
-0.4857943945036419,-3.8192498245592974,8.197509166227091
-0.4409778665043691,-3.821473257557551,8.202509171775729
-0.3957261456249512,-3.820248107606937,8.207509177324367
-0.35008388994969714,-3.8156068355962116,8.212509182873005
-0.3040961429744629,-3.807585521624041,8.217509188421644
-0.2578082891540692,-3.796223318882478,8.222509193970282
-0.21126600911321095,-3.7815623088730566,8.22750919951892
-0.1645152345651071,-3.763648080987474,8.232509205067558
-0.11760210298233886,-3.742528499147119,8.237509210616196
-0.0705729120646339,-3.7182543815151416,8.242509216164835
-0.02347407404851598,-3.69087953409364,8.247509221713473
0.023647930096029945,-3.66045961306492,8.252509227262111
0.07074659653682769,-3.627052980281881,8.257509232810749
0.11777544447323743,-3.5907201964432853,8.262509238359387
0.16468806200720779,-3.5515237079306785,8.267509243908025
0.2114381519463251,-3.5095281360340835,8.272509249456665
0.25797957749361555,-3.4647994693474726,8.277509255005302
0.3042664077791571,-3.417405470306254,8.282509260553942
0.3502529631883596,-3.367415766705849,8.28750926610258
0.3958938604423373,-3.3149006872272277,8.292509271651218
0.4411440573858345,-3.2599316257722255,8.297509277199856
0.4859588974384863,-3.2025817506258876,8.302509282748494
0.5302941536655702,-3.142924665175656,8.307509288297133
0.5741060724247474,-3.081034096273571,8.312509293845771
0.6173514165457239,-3.016985124956215,8.317509299394409
0.6599875080002187,-2.9508531983217936,8.322509304943047
0.7019722700200943,-2.8827133948426593,8.327509310491685
0.7432642686221748,-2.812641459110529,8.332509316040323
0.7838227534986413,-2.7407132188657535,8.337509321588962
0.8236076982327788,-2.667003872517422,8.3425093271376
0.8625798398002952,-2.5915886690033134,8.347509332686238
0.9007007173172732,-2.5145428597014092,8.352509338234876
0.9379327099964979,-2.435940914458631,8.357509343783514
0.9742390742747216,-2.3558563735773834,8.362509349332154
1.0095839800742155,-2.2743625968570065,8.367509354880792
1.043932546162779,-2.1915326971099436,8.37250936042943
1.0772508745774128,-2.107438329442623,8.377509365978067
1.1095060840775626,-2.0221501030296514,8.382509371526705
1.1406663425950265,-1.9357384590321955,8.387509377075343
1.1707008986484342,-1.8482726346673548,8.392509382623983
1.1995801116912939,-1.7598206181266451,8.39750938817262
1.227275481363706,-1.6704500281504628,8.40250939372126
1.2537596756188523,-1.5802269786366923,8.407509399269898
1.2790065576964755,-1.489216010149025,8.412509404818536
1.3029912119167608,-1.3974819076642189,8.417509410367174
1.3256899682691605,-1.3050885340390708,8.422509415915812
1.347080425771907,-1.212096997747896,8.427509421464451
1.3671414745790889,-1.1185679222764306,8.43250942701309
1.3858533168136065,-1.0245628137366252,8.437509432561727
1.4031974861052847,-0.9301412472057561,8.442509438110365
1.4191568658150433,-0.835360235170731,8.447509443659003
1.433715705926959,-0.7402771331650476,8.452509449207641
1.4468596385916581,-0.6449497819832843,8.45750945475628
1.458575692305696,-0.549434112304841,8.462509460304918
1.4688523047128976,-0.4537843985003722,8.467509465853556
1.477679334015023,-0.3580550627881267,8.472509471402194
1.485048068980518,-0.26230048863964084,8.477509476950832
1.4909512375414686,-0.16657408400254237,8.48250948249947
1.495383013970271,-0.07092840274357887,8.48750948804811
1.4983390246289456,0.024584500673564085,8.492509493596748
1.4998163522853813,0.11991278735009128,8.497509499145385
1.4998135389922995,0.21500455233780896,8.502509504694023
1.498330587526093,0.3098083425836063,8.507509510242661
1.4953689613840604,0.4042736488985391,8.5125095157913
1.4909315833401413,0.4983499566040046,8.517509521339939
1.4850228325604369,0.5919860519091482,8.522509526888578
1.4776485402815474,0.6851311339587605,8.527509532437216
1.4688159840557935,0.7777353336314426,8.532509537985854
1.4585338805691377,0.8697483846436157,8.537509543534492
1.4468123770388774,0.9611192438563172,8.54250954908313
1.433663041199509,1.0517973050305343,8.54750955463177
1.4190988498867694,1.1417324311564876,8.552509560180408
1.4031341762310232,1.2308739212816477,8.557509565729045
1.3857847754727006,1.3191707013935545,8.562509571277683
1.3670677694137228,1.4065719040733144,8.567509576826321
1.3470016295203364,1.4930264195270662,8.572509582374959
1.3256061586939467,1.578482786887693,8.577509587923599
1.302902471728017,1.6628897842765376,8.582509593472237
1.2789129744702483,1.7461960282182178,8.587509599020875
1.2536613417106972,1.8283492400629637,8.592509604569512
1.2271724938175341,1.909297063664863,8.59750961011815
1.1994725721436053,1.9889879312429803,8.602509615666788
1.170588913228016,2.0673699597708093,8.607509621215428
1.1405500218182132,2.1443900346525053,8.612509626764066
1.109385542739162,2.219995065260644,8.617509632312704
1.0771262316374461,2.2941329172598897,8.622509637861342
1.04380392462905,2.3667513653980397,8.62750964340998
1.0094515068809324,2.4377972222595283,8.632509648958619
0.974102880157222,2.507217001094053,8.637509654507257
0.9377929293622276,2.574958104225887,8.642509660055895
0.9005574881131415,2.640968587561164,8.647509665604534
0.8624333033765619,2.705195541068468,8.652509671153172
0.8234579992035175,2.767585713568836,8.65750967670181
0.7836700395990495,2.8280873516302716,8.662509682250448
0.7431086905627687,2.8866487897088926,8.667509687799086
0.7018139813379776,2.94321777167168,8.672509693347726
0.659826664907554,2.997743286957114,8.677509698896364
0.6171881777755813,3.0501746120834308,8.682509704445001
0.5739405990744383,3.1004608693755347,8.68750970999364
0.5301266090376778,3.148552745525571,8.692509715542277
0.4857894468796977,3.1944012952843237,8.697509721090917
0.440972868123753,3.237957729389929,8.702509726639555
0.3957211014204822,3.2791747837718628,8.707509732188193
0.35007880489940474,3.318005674225382,8.71250973773683
0.3040910220966923,3.3544047402916486,8.717509743285468
0.2578031375025172,3.388327824275278,8.722509748834106
0.21126083177194868,3.419730826922667,8.727509754382746
0.1645100366435561,3.448571627359072,8.732509759931384
0.11759688961023153,3.474810020268216,8.737509765480022
0.0705676883869506,3.498405775880607,8.74250977102866
0.023468845220417527,3.519320972147501,8.747509776577298
-0.023653158914320245,3.537519734788378,8.752509782125937
-0.07075182018508588,3.552966801961463,8.757509787674575
-0.11778065779634223,3.565629315946924,8.762509793223213
-0.16469325986022718,3.575476206296801,8.76750979877185
-0.21144332919959427,3.5824781678265083,8.77250980432049
-0.25798472903780095,3.586608131223842,8.777509809869128
-0.3042715285302932,3.587840517292696,8.782509815417766
-0.35025804809287103,3.5861526442216207,8.787509820966404
-0.3958989044820285,3.5815239262830527,8.792509826515044
-0.44114905558283435,3.573935346262837,8.797509832063682
-0.48596384486016797,3.563371002819264,8.80250983761232
-0.5302990454294155,3.5498173990184814,8.807509843160958
-0.5741109037031644,3.533263218513345,8.812509848709595
-0.6173561825708158,3.5136995745033706,8.817509854258235
-0.6599922040684787,3.4911205069977918,8.822509859806873
-0.7019768914970633,3.4655229273429637,8.82750986535551
-0.7432688109470011,3.4369057131456096,8.832509870904149
-0.7838272121885922,3.405270831360868,8.837509876452787
-0.8236120688876549,3.3706233286561385,8.842509882001425
-0.8625841181067763,3.332970678754938,8.847509887550064
-0.9007048990531765,3.2923231994881466,8.852509893098702
-0.9379367910349443,3.2486939599994615,8.85750989864734
-0.9742430505882179,3.2020992927456833,8.862509904195978
-1.009587847738605,3.1525582502522007,8.867509909744616
-1.0439363013611416,3.100092189160311,8.872509915293254
-1.0772545136038045,3.0447259623295158,8.877509920841893
-1.1095096033406977,2.9864874142415996,8.882509926390531
-1.14066973862182,2.9254066821002254,8.887509931939169
-1.1707041680873973,2.8615167676963256,8.892509937487807
-1.1995832513158857,2.7948538662321822,8.897509943036447
-1.2272784880754843,2.7254570574361954,8.902509948585084
-1.2537625464505482,2.6533674966822303,8.907509954133722
-1.2790092898149223,2.5786291340254195,8.912509959682362
-1.3029938026256784,2.5012894318511023,8.917509965231
-1.3256924150118308,2.4213977466125693,8.922509970779638
-1.3470827261336817,2.339005489269732,8.927509976328276
-1.3671436262897882,2.2541675442982734,8.932509981876914
-1.3858553177497333,2.166940990255606,8.937509987425553
-1.4031993342921683,2.0773845664108133,8.942509992974191
-1.4191585594287393,1.9855598285501899,8.947509998522829
-1.4337172432960616,1.891530589804268,8.952510004071467
-1.446861018198973,1.7953624405939308,8.957510009620105
-1.4585769127897126,1.6971232332319928,8.962510015168743
-1.4688533648691484,1.5968825582490107,8.967510020717382
-1.4776802327972574,1.4947117951841367,8.97251002626602
-1.4850488055017448,1.3906846810873361,8.977510031814658
-1.49095181107482,1.2848762187788818,8.982510037363296
-1.495383423949749,1.1773624454893301,8.987510042911934
-1.498339270649947,1.0682218882821721,8.992510048460572
-1.4998164341051003,0.957534817270478,8.997510054009211
-1.4998134565300054,0.8453817608942615,9.00251005955785
-1.4983303408631596,0.7318449161006341,9.007510065106487
-1.4953685507639138,0.6170089142113464,9.012510070655125
-1.4909310091680106,0.5009589375003394,9.017510076203763
-1.485022095402971,0.3837808751243581,9.022510081752403
-1.4776476408662327,0.26556313586543695,9.02751008730104
-1.4688149232702394,0.14639542904621236,9.03251009284968
-1.4585326594602182,0.026367455474943537,9.037510098398318
-1.4468109968116805,-0.09442881517389953,9.042510103946956
-1.4336615032161597,-0.21589849083691504,9.047510109495594
-1.419097155665071,-0.3379466604321011,9.052510115044232
-1.4031323274429741,-0.46047801035800867,9.05751012059287
-1.385782773942834,-0.5833934007904199,9.06251012614151
-1.3670656171173083,-0.7065909702271758,9.067510131690147
-1.346999328581443,-0.8299692028712755,9.072510137238785
-1.3256037113833237,-0.953424834975613,9.077510142787423
-1.3028998804608696,-1.0768503273845582,9.08251014833606
-1.2789102418038534,-1.2001363043114597,9.0875101538847
-1.2536584703418647,-1.3231726927644167,9.092510159433338
-1.2271694865799683,-1.4458460602777865,9.097510164981976
-1.1994694320050923,-1.5680397849640828,9.102510170530614
-1.1705856432875086,-1.6896361376517044,9.107510176079252
-1.140546625302746,-1.8105149772853764,9.11251018162789
-1.1093820230006952,-1.930552749099927,9.11751018717653
-1.077122592149546,-2.049624166496399,9.122510192725167
-1.0438001689834622,-2.167602257345481,9.127510198273805
-1.0094476387840257,-2.2843576344005676,9.132510203822443
-0.974098903426356,-2.399759130494326,9.137510209371081
-0.9377888479219639,-2.513673645172881,9.14251021491972
-0.9005533059913851,-2.625966611668581,9.147510220468359
-0.8624290247005457,-2.7365030993892043,9.152510226016998
-0.823453628195806,-2.8451466122668227,9.157510231565636
-0.783665580573307,-2.951759357144597,9.162510237114274
-0.7431041479195243,-3.0562042323184913,9.167510242662912
-0.7018093595602847,-3.158343816515332,9.17251024821155
-0.6598219685565554,-3.2580402486922457,9.177510253760188
-0.6171834114860192,-3.3551569243733095,9.182510259308827
-0.5739357675500771,-3.4495579083438366,9.187510264857465
-0.530121717046661,-3.541108082665934,9.192510270406103
-0.4857844992498386,-3.629674247265569,9.197510275954741
-0.44096786973778784,-3.715124860655404,9.202510281503379
-0.3957160572112129,-3.797330360782711,9.207510287052019
-0.3500737198448693,-3.8761637272287737,9.212510292600657
-0.3040859012152372,-3.9515006239706896,9.217510298149294
-0.25779798584784425,-4.0232197052334415,9.222510303697932
-0.21125565442812935,-4.091202967627795,9.22751030924657
-0.16450483872001695,-4.155335903250349,9.232510314795208
-0.11759167623670602,-4.21550783678914,9.237510320343848
-0.07056246470842,-4.27161239113107,9.242510325892486
-0.023463616392034314,-4.323547245606494,9.247510331441124
0.023658387732322872,-4.37121486864707,9.252510336989761
0.07075704383248448,-4.414522592756774,9.2575103425384
0.11778587111801596,-4.453382557599043,9.262510348087037
0.1646984577112446,-4.487712511646667,9.267510353635677
0.21144850645028382,-4.517435287361352,9.272510359184315
0.2579898805788485,-4.542479658428679,9.277510364732954
0.30427664927772907,-4.562780093502966,9.282510370281592
0.3502631329931251,-4.5782769498457645,9.28751037583023
0.39590394851690724,-4.588916965465128,9.292510381378868
0.4411540537744749,-4.594652864989993,9.297510386927506
0.48596879227594286,-4.595444020390932,9.302510392476146
0.5303039371868148,-4.591256083342867,9.307510398024784
0.5741157349746032,-4.582061554777881,9.312510403573421
0.6173609485884001,-4.56783942240071,9.31751040912206
0.6599969001287177,-4.548575509853948,9.322510414670697
0.7019815129655025,-4.524262605451342,9.327510420219337
0.743273353262794,-4.49490007397215,9.332510425767975
0.7838316708690146,-4.460494499100812,9.337510431316613
0.8236164395325158,-4.421059103598968,9.34251043686525
0.8625883964027706,-4.376614297154622,9.347510442413888
0.9007090807781295,-4.327187085965622,9.352510447962526
0.9379408720619966,-4.272811564951241,9.357510453511166
0.9742470268898711,-4.213528764279185,9.362510459059804
1.0095917153907263,-4.14938594174469,9.367510464608442
1.043940056546812,-4.080437769931177,9.37251047015708
1.0772581526171043,-4.006745055492597,9.377510475705717
1.109513122590354,-3.9283750816264797,9.382510481254355
1.1406731346347394,-3.845401738158876,9.387510486802995
1.1707074375121342,-3.7579051073074994,9.392510492351633
1.1995863909258873,-3.665971147288347,9.39751049790027
1.2272814947723427,-3.5696916388091267,9.40251050344891
1.2537654172670074,-3.4691648569214784,9.407510508997548
1.279012021917822,-3.364493475107794,9.412510514546186
1.3029963933187616,-3.2557858341437096,9.417510520094824
1.325694861738387,-3.1431563466374506,9.422510525643464
1.3470850264790817,-3.0267224864145525,9.427510531192102
1.367145777983865,-2.906607140018016,9.43251053674074
1.385857318669025,-2.7829383716957716,9.437510542289377
1.4032011824619983,-2.655846393568429,9.442510547838015
1.4191602530251826,-2.525465941188261,9.447510553386653
1.4337187806477418,-2.3919360320679646,9.452510558935293
1.446862397788704,-2.255397249579959,9.45751056448393
1.458578133256009,-2.11599324985781,9.462510570032569
1.4688544250075493,-1.9738709709206972,9.467510575581207
1.4776811315615275,-1.8291786797882563,9.472510581129844
1.485049542004913,-1.6820663547973644,9.477510586678484
1.4909523845900563,-1.532685862961797,9.482510592227122
1.4953838339110468,-1.3811900527863121,9.48751059777576
1.4983395166527234,-1.2277329523871834,9.492510603324398
1.499816515906597,-1.0724694580086334,9.497510608873036
1.4998133740494766,-0.9155544618447338,9.502510614421674
1.4983300941820068,-0.7571436076206585,9.507510619970313
1.4953681401255898,-0.5973937486403657,9.512510625518951
1.490930434977767,-0.4364615659691146,9.517510631067589
1.485021358227459,-0.2745034231612034,9.522510636616227
1.4776467414329515,-0.1116770354501104,9.527510642164867
1.4688138624668332,0.051858482532385855,9.532510647713504
1.4585314383335768,0.2159439248670878,9.537510653262142
1.4468096165669047,0.38041940255706236,9.542510658810782
1.4336599652153839,0.5451227748610766,9.54751066435942
1.4190954614261262,0.7098899122369844,9.552510669908058
1.4031304786378738,0.8745554247092963,9.557510675456696
1.3857807723961204,1.038951726275872,9.562510681005334
1.367063464804286,1.2029082065024297,9.567510686553971
1.3469970276261736,1.3662519289360813,9.572510692102611
1.3256012640565868,1.5288078243473509,9.577510697651249
1.3028972891778807,1.690397764560629,9.582510703199887
1.2789075091219075,1.8508407053937685,9.587510708748525
1.2536555989577953,2.009953706213693,9.592510714297163
1.227166479327493,2.1675517764516505,9.597510719845802
1.1994662918520058,2.3234475106273096,9.60251072539444
1.170582373332767,2.477451901629111,9.607510730943078
1.1405432287734139,2.629374899662675,9.612510736491716
1.1093785032487489,2.779025555828316,9.617510742040354
1.0771189526485514,2.926212675028122,9.622510747588992
1.0437964133251827,3.0707448688149994,9.627510753137631
1.0094437706748527,3.212430941474434,9.63251075868627
0.9740949266836516,3.3510814411042866,9.637510764234907
0.9377847664703011,3.486508261636153,9.642510769783545
0.9005491238586764,3.6185243345176534,9.647510775332183
0.8624247460140555,3.7469459044586904,9.652510780880823
0.8234492571780924,3.8715921778350886,9.65751078642946
0.7836611215380459,3.99228482105433,9.6625107919781
0.7430996052672565,4.108850011148853,9.667510797526738
0.7018047377740682,4.221117818364973,9.672510803075376
0.6598172721975447,4.328922953684226,9.677510808624014
0.6171786451889698,4.432105175285446,9.682510814172652
0.5739309360187543,4.530509178217053,9.68751081972129
0.5301168250492109,4.623986371556178,9.69251082526993
0.48577955161408665,4.712392944008401,9.697510830818567
0.44096287134646217,4.795592467485735,9.702510836367205
0.39571101299713335,4.873455028915322,9.707510841915843
0.35006863478607947,4.945857059091919,9.71251084746448
0.3040807803300832,5.01268346588306,9.71751085301312
0.25779283419003574,5.073825378750734,9.722510858561758
0.2112504770817432,5.129182827794768,9.727510864110396
0.16449964079447799,5.178663039395839,9.732510869659034
0.11758646286175017,5.222181951078815,9.737510875207672
0.07055724102903226,5.259663597887726,9.74251088075631
0.0234583875633656,5.2910407731738305,9.74751088630495
-0.023663616550038125,5.316254787300538,9.752510891853587
-0.07076226747902291,5.335256053788539,9.757510897402225
-0.11779108443825768,5.348003614059531,9.762510902950863
-0.16470365556026106,5.354465916689643,9.767510908499501
-0.21145368369841255,5.354620251773175,9.772510914048139
-0.2579950321167505,5.348453231790765,9.777510919596779
-0.3042817700214684,5.335960758721122,9.782510925145418
-0.3502682178891234,5.3171477370041735,9.787510930694056
-0.3959089925469739,5.292028667201364,9.792510936242694
-0.4411590519607509,5.260626904337084,9.797510941791332
-0.4859737396858126,5.222975336909459,9.80251094733997
-0.5303088289377692,5.1791156637572495,9.807510952888608
-0.5741205662390618,5.129098984990013,9.812510958437247
-0.6173657145984843,5.072984945463141,9.817510963985885
-0.6600015961809335,5.010842518448609,9.822510969534523
-0.7019861344254058,4.942748864592879,9.827510975083161
-0.7432778955695544,4.868790231728451,9.832510980631799
-0.7838361295399082,4.789060654101674,9.837510986180437
-0.8236208101673695,4.703663092486417,9.842510991729077
-0.8625926746882817,4.612707554918342,9.847510997277714
-0.9007132624921376,4.516312702047976,9.852511002826352
-0.9379449530776465,4.414604170582521,9.85751100837499
-0.9742510031796872,4.307714474919967,9.862511013923628
-1.009595583030574,4.195784267982208,9.867511019472268
-1.0439438117197952,4.0789591519019694,9.872511025020906
-1.0772617916173073,3.9573922706835942,9.877511030569543
-1.1095166418265174,3.83124230030861,9.882511036118181
-1.1406765306338005,3.7006730237351935,9.88751104166682
-1.1707107069226341,3.5658540772191505,9.892511047215457
-1.1995895305213122,3.4269591669265087,9.897511052764097
-1.227284501454279,3.284166989159848,9.902511058312735
-1.2537682880682295,3.1376593747436328,9.907511063861374
-1.2790147540051757,2.9876217467790425,9.912511069410012
-1.3029989839960052,2.8342434040130113,9.91751107495865
-1.3256973084488346,2.6777145000747207,9.922511080507288
-1.3470873268081116,2.518227799810765,9.927511086055926
-1.3671479296613274,2.3559786860345024,9.932511091604566
-1.385859319571466,2.191161941309984,9.937511097153203
-1.4032030306147656,2.023973074255451,9.942511102701841
-1.419161946604374,1.8546088505064162,9.94751110825048
-1.4337203179819935,1.6832649885856577,9.952511113799117
-1.4468637773608466,1.5101363117478193,9.957511119347755
-1.458579353704569,1.3354170702425279,9.962511124896395
-1.4688554851280904,1.1593000803580318,9.967511130445033
-1.4776820303078435,0.9819771829056542,9.97251113599367
-1.4850502784900355,0.8036389996166884,9.977511141542308
-1.4909529580871612,0.6244737156049289,9.982511147090946
-1.495384243854173,0.44466832660312666,9.987511152639586
-1.4983397626373003,0.26441013494485194,9.992511158188224
-1.4998165976898579,0.0838851471769886,9.997511163736862
-1.49981329155072,-0.09672270975397432,10.0025111692855
-1.498329847482649,-0.2772290327861885,10.007511174834137
-1.4953677294690926,-0.457447765692954,10.012511180382775
-1.4909298607693977,-0.6371930101197827,10.017511185931415
-1.4850206210338965,-0.8162792243941588,10.022511191480053
-1.477645841981721,-0.9945191422362016,10.02751119702869
-1.4688128016455742,-1.1717233511541052,10.03251120257733
-1.4585302171892036,-1.3477014711870878,10.037511208125968
-1.446808236304538,-1.5222621499323028,10.042511213674606
-1.433658427197185,-1.6952125274841436,10.047511219223244
-1.419093767169929,-1.8663585533565215,10.052511224771884
-1.4031286298157115,-2.0355051414971426,10.057511230320522
-1.3857787708325693,-2.202456345069913,10.06251123586916
-1.3670613124746434,-2.3670164818819996,10.067511241417797
-1.3469947266545328,-2.528990316633821,10.072511246966435
-1.325598816713737,-2.6881822917528013,10.077511252515073
-1.3028946978790577,-2.8443979957474794,10.082511258063713
-1.2789047764244224,-2.9974456086877606,10.08751126361235
-1.2536527275584894,-3.147134585996196,10.092511269160989
-1.227163472060098,-3.2932763171721877,10.097511274709627
-1.199463151684341,-3.4356862463148405,10.102511280258264
-1.1705791033638056,-3.5741829776865632,10.107511285806904
-1.1405398322302216,-3.708588366048241,10.112511291355542
-1.1093749834833173,-3.838729313000446,10.11751129690418
-1.0771153131344706,-3.9644374458609213,10.122511302452818
-1.0437926576542216,-4.085549085824154,10.127511308001456
-1.0094399025534104,-4.2019065890138805,10.132511313550093
-0.9740909499291067,-4.313358171365038,10.137511319098733
-0.9377806850072402,-4.419758071910578,10.142511324647371
-0.9005449417150168,-4.520967570344611,10.147511330196009
-0.8624204673170986,-4.616854495509733,10.152511335744647
-0.8234448861503695,-4.707294184779208,10.157511341293286
-0.7836566624932617,-4.792169354484171,10.162511346841924
-0.7430950626059585,-4.871370407975747,10.167511352390562
-0.7018001159793228,-4.944795987084217,10.172511357939202
-0.6598125758305161,-5.01235253984022,10.17751136348784
-0.6171738788844152,-5.073955359423975,10.182511369036478
-0.5739261044804711,-5.129527834187846,10.187511374585116
-0.5301119330453383,-5.179002521025452,10.192511380133753
-0.4857746039724498,-5.222320385049442,10.197511385682391
-0.4409578729497958,-5.259431755241377,10.202511391231031
-0.3957059687782661,-5.290295689203279,10.207511396779669
-0.35006354972305354,-5.314880562030076,10.212511402328307
-0.3040756594412564,-5.333163918823917,10.217511407876945
-0.2577876825291164,-5.345132353779831,10.222511413425583
-0.21124529973280926,-5.350782020275003,10.22751141897422
-0.16449444286696033,-5.350117867654058,10.23251142452286
-0.11758124948538712,-5.343154566146856,10.237511430071498
-0.07055201734880788,-5.329915397248555,10.242511435620136
-0.0234531587344331,-5.310433335632367,10.247511441168774
0.02366884536744429,-5.284749813641021,10.252511446717412
0.07076749112467985,-5.252915708231443,10.257511452266051
0.11779629775704609,-5.21499033616057,10.26251145781469
0.16470885340725352,-5.171041879309253,10.267511463363327
0.21145886094395075,-5.121147109207473,10.272511468911965
0.2580001836515071,-5.06539086616494,10.277511474460603
0.3042868907614987,-5.003866620723091,10.282511480009243
0.35027330278085295,-4.936675312259331,10.28751148555788
0.3959140365722192,-4.863925990594837,10.29251149110652
0.44116405014165394,-4.785735094404003,10.297511496655158
0.48597868708976444,-4.702226104450753,10.302511502203796
0.5303137206822656,-4.61352986768196,10.307511507752434
0.574125397496537,-4.519783461425029,10.312511513301072
0.6173704806010533,-4.421130604974158,10.31751151884971
0.6600062922251196,-4.317720915449581,10.32251152439835
0.7019907558767694,-4.209709810489088,10.327511529946987
0.7432824378672707,-4.097257656928007,10.332511535495625
0.7838405882012708,-3.9805303837059345,10.337511541044263
0.8236251807922017,-3.8596979444557364,10.3425115465929
0.8625969529632997,-3.734934208242626,10.347511552141539
0.9007174441951907,-3.606417893680165,10.352511557690178
0.9379490340818856,-3.4743295486935506,10.357511563238816
0.9742549794576454,-3.3388531506889616,10.362511568787454
1.0095994506581436,-3.200175685016863,10.367511574336092
1.0439475668800784,-3.058484784679939,10.37251157988473
1.0772654306044134,-2.9139702806851733,10.37751158543337
1.1095201610491936,-2.766822867441998,10.382511590982007
1.1406799266189898,-2.6172333835971773,10.387511596530645
1.1707139763189067,-2.4653932096556805,10.392511602079283
1.1995926701021593,-2.311492504026783,10.397511607627921
1.227287508121304,-2.155720928240088,10.402511613176559
1.2537711588542075,-1.9982675531703757,10.407511618725199
1.2790174860769845,-1.8393185056029748,10.412511624273836
1.3030015746574144,-1.679058198237079,10.417511629822476
1.325699755143163,-1.5176700932728573,10.422511635371114
1.3470896271207666,-1.3553340967942666,10.427511640919752
1.3671500813221689,-1.1922268845367687,10.43251164646839
1.3858613204570687,-1.0285238952614033,10.437511652017028
1.4032048787504876,-0.864397902765791,10.442511657565667
1.4191636401663184,-0.7000179545421635,10.447511663114305
1.4337218552988236,-0.535551207499376,10.452511668662943
1.4468651569154085,-0.37116335178818505,10.457511674211581
1.4585805741354085,-0.2070174118895804,10.462511679760219
1.4688565452307814,-0.04327443556009159,10.467511685308857
1.4776829290361937,0.11990531297474352,10.472511690857496
1.48505101495711,0.28236285605348127,10.477511696406134
1.4909535315661515,0.44394059093542865,10.482511701954772
1.4953846537791233,0.6044813063106568,10.48751170750341
1.4983400086036622,0.763828297849104,10.492511713052048
1.4998166794548928,0.9218257560624751,10.497511718600688
1.499813209033733,1.0783179318669713,10.502511724149326
1.4983296007650793,1.2331492480017514,10.507511729697963
1.4953673187944196,1.3861654676289368,10.512511735246601
1.4909292865429051,1.5372128918861794,10.51751174079524
1.485019883822278,1.6861375168097021,10.522511746343877
1.4776449425125222,1.832787025200131,10.527511751892517
1.46881174080647,1.9770113791701422,10.532511757441155
1.4585289960270993,2.11866080922274,10.537511762989794
1.446806856024592,2.2575868922736104,10.542511768538432
1.4336568891615653,2.393644782378738,10.54751177408707
1.4190920728964906,2.5266917094975008,10.552511779635708
1.403126780976505,2.6565866374610154,10.557511785184346
1.385776769252175,2.78319241320945,10.562511790732986
1.3670591601283808,2.906375440846296,10.567511796281623
1.3469924256665287,3.026005292265688,10.572511801830261
1.325596369354783,3.141955696308644,10.5775118073789
1.3028921065644112,3.2541046078507305,10.582511812927537
1.2789020437113943,3.3623347332322924,10.587511818476175
1.2536498561439517,3.466533469595437,10.592511824024815
1.2271604647777934,3.5665929120676303,10.597511829573453
1.1994600115021001,3.6624110599003243,10.60251183512209
1.1705758333806142,3.7538911265025496,10.607511840670728
1.1405364356731735,3.8409416906926026,10.612511846219366
1.109371463704406,3.9234778500440757,10.617511851768004
1.0771116736073052,4.001420413428092,10.622511857316644
1.0437889019705764,4.074696212566576,10.627511862865282
1.0094360344197073,4.143238888399588,10.63251186841392
0.9740869731627315,4.206988300788769,10.637511873962557
0.9377766035327917,4.265890689473694,10.642511879511195
0.9005407595604269,4.319899398146897,10.647511885059835
0.8624161886096533,4.368974270125628,10.652511890608473
0.8234405151126656,4.413081727346577,10.65751189615711
0.7836522034389616,4.452195564576977,10.66251190170575
0.7430905199356347,4.486296006325818,10.667511907254388
0.7017954941760549,4.515370219071823,10.672511912803026
0.6598078794554787,4.539412525059737,10.677511918351664
0.6171691125723698,4.558423755599787,10.682511923900304
0.5739212729351861,4.572411829718742,10.687511929448942
0.530107041034993,4.581391278980907,10.69251193499758
0.4857696563248771,4.585383531996466,10.697511940546217
0.4409528745477409,4.584416572174149,10.702511946094855
0.3957009245545579,4.578524834202965,10.707511951643493
0.35005846465574314,4.5677495417101515,10.712511957192133
0.3040705385487011,4.552138046739086,10.71751196274077
0.2577825308650325,4.5317437343106715,10.722511968289409
0.2112401223812768,4.506626648852804,10.727511973838046
0.16448924493741185,4.476852331602689,10.732511979386684
0.11757603610756301,4.442491903168404,10.737511984935322
0.0705467936676938,4.403622890545489,10.742511990483962
0.023447929905183518,4.360327378955891,10.7475119960326
-0.02367407418459471,4.31269304098165,10.752512001581238
-0.07077271476950894,4.260812629776661,10.757512007129876
-0.11780151107443554,4.204783555042666,10.762512012678513
-0.16471405125227698,4.1447077872624565,10.767512018227153
-0.21146403818695028,4.080691417779787,10.772512023775791
-0.2580053351831577,4.012845259783815,10.777512029324429
-0.3042920114978294,3.941282992458652,10.782512034873067
-0.35027838766832536,3.8661224859608687,10.787512040421706
-0.395919080592651,3.7874848536860686,10.792512045970344
-0.4411690483171975,3.705493484516734,10.797512051518982
-0.48598363448780957,3.6202756618335665,10.80251205706762
-0.5303186124203185,3.5319598015636497,10.80751206261626
-0.5741302287470306,3.440676784712343,10.812512068164898
-0.6173752465961185,3.3465602351913213,10.817512073713536
-0.6600109882612836,3.249743504329021,10.822512079262173
-0.7019953773195998,3.15036213800352,10.827512084810811
-0.7432869801559526,3.048552902343453,10.832512090359451
-0.7838450468531021,2.944451690213463,10.837512095908089
-0.8236295514070419,2.838195734966125,10.842512101456727
-0.8626012312278472,2.7299221620330263,10.847512107005365
-0.9007216258873133,2.6197667659197235,10.852512112554002
-0.9379531150747442,2.5078653953176295,10.85751211810264
-0.9742589557237838,2.394352939651162,10.86251212365128
-1.0096033182734587,2.279362852225532,10.867512129199918
-1.0439513220276941,2.1630273260162762,10.872512134748556
-1.0772690695784388,2.0454764080348316,10.877512140297194
-1.1095236802584014,1.926838562392382,10.882512145845832
-1.1406833225903312,1.8072408130635194,10.887512151394471
-1.1707172457009565,1.6868074911857656,10.89251215694311
-1.1995958096684336,1.5656604541657881,10.897512162491747
-1.2272905147734159,1.4439194428292275,10.902512168040385
-1.2537740296249467,1.3217017205383428,10.907512173589023
-1.2790202181332437,1.1991226932653307,10.912512179137662
-1.3030041653029796,1.0762955797474663,10.9175121846863
-1.3257022018213727,0.9533300245832217,10.922512190234938
-1.3470919274170432,0.8303333024477422,10.927512195783578
-1.3671522329663932,0.7074120558316421,10.932512201332216
-1.3858633213258176,0.584670730423291,10.937512206880854
-1.4032067268691444,0.46221023686290474,10.942512212429492
-1.4191653337110113,0.34012970291618216,10.94751221797813
-1.4337233925982225,0.2185274809147108,10.95251222352677
-1.446866536452379,0.09750001574231477,10.957512229075407
-1.4585817945485107,-0.022858379533304406,10.962512234624045
-1.4688576053156217,-0.1424548962331251,10.967512240172683
-1.4776838277465836,-0.2611983129358204,10.97251224572132
-1.485051751406132,-0.3789987122894318,10.977512251269959
-1.4909541050270159,-0.49576706202184867,10.982512256818598
-1.4953850636858903,-0.6114161050386077,10.987512262367236
-1.4983402545518083,-0.7258606133557761,10.992512267915874
-1.4998167612016977,-0.8390159432048221,10.997512273464512
-1.4998131264985204,-0.9507981366401704,11.00251227901315
-1.4983293540292957,-1.0611255983328804,11.007512284561788
-1.4953669081015724,-1.1699185381852286,11.012512290110427
-1.490928712298294,-1.277097499560682,11.017512295659065
-1.4850191465926175,-1.38258439055792,11.022512301207703
-1.477644043025367,-1.4863036050452514,11.027512306756341
-1.4688106799495102,-1.5881810652925026,11.032512312304979
-1.4585277748472714,-1.688143768482392,11.037512317853619
-1.4468054757270563,-1.786120480653973,11.042512323402256
-1.4336553511085102,-1.8820420785876817,11.047512328950896
-1.4190903786058007,-1.9758416727852635,11.052512334499534
-1.403124932120234,-2.067454147112083,11.057512340048172
-1.3857747676549332,-2.156815757706005,11.06251234559681
-1.367057007765507,-2.243865433055145,11.067512351145448
-1.3469901246621416,-2.3285451120924034,11.072512356694087
-1.325593921979703,-2.4107980975246583,11.077512362242725
-1.3028895152339137,-2.490569638019248,11.082512367791363
-1.2788993109828086,-2.567808464156355,11.087512373340001
-1.2536469847141658,-2.6424657269486884,11.092512378888639
-1.2271574574805586,-2.714494446879195,11.097512384437277
-1.1994568713052727,-2.7838504870144876,11.102512389985916
-1.1705725633831892,-2.850492590628538,11.107512395534554
-1.140533039102252,-2.9143822608096115,11.112512401083192
-1.1093679439120012,-2.975483558494988,11.11751240663183
-1.077108034067028,-3.033762942469725,11.122512412180468
-1.0437851462742318,-3.089190165703442,11.127512417729106
-1.009432166273716,-3.1417379959113862,11.132512423277745
-0.9740829963845004,-3.1913813263820043,11.137512428826383
-0.9377725220469263,-3.238098057182715,11.142512434375021
-0.9005365773948698,-3.2818693625102435,11.14751243992366
-0.8624119098917062,-3.322678954424431,11.152512445472297
-0.8234361440649183,-3.360513166032253,11.157512451020937
-0.7836477443751353,-3.3953612912640527,11.162512456569575
-0.7430859772562839,-3.4272156123549564,11.167512462118214
-0.701790872364258,-3.4560708868679884,11.172512467666852
-0.6598031830724213,-3.481924584317073,11.17751247321549
-0.6171643462528227,-3.504777210552916,11.182512478764128
-0.5739164413829418,-3.524631418877517,11.187512484312766
-0.5301021490182214,-3.541492782552901,11.192512489861404
-0.48576470867142296,-3.5553697770612844,11.197512495410043
-0.44094787614034864,-3.566272435029246,11.202512500958681
-0.3956958803260598,-3.5742139667231423,11.20751250650732
-0.3500533795841991,-3.579210285090007,11.212512512055957
-0.30406541765247314,-3.581278597766538,11.217512517604595
-0.25777737919783633,-3.580439089245701,11.222512523153235
-0.21123494502719745,-3.5767142656563427,11.227512528701872
-0.16448404700588523,-3.5701283250621003,11.23251253425051
-0.11757082272833169,-3.560707668149876,11.237512539799148
-0.0705415699857441,-3.54848062125546,11.242512545347786
-0.023442701075670543,-3.533477871721884,11.247512550896424
0.02367930300143639,-3.5157312673794583,11.252512556445064
0.07077793841345593,-3.4952743723683084,11.257512561993702
0.1178067243903714,-3.4721434103459927,11.26251256754234
0.16471924909527594,-3.446375069440114,11.267512573090977
0.2114692154273594,-3.418007659735132,11.272512578639615
0.2580104867116535,-3.387081751023598,11.277512584188255
0.304297132230463,-3.3536382840234693,11.282512589736893
0.3502834725515606,-3.317719740681461,11.287512595285532
0.39592412460829246,-3.2793700539973827,11.29251260083417
0.44117404648739744,-3.238633721093472,11.297512606382808
0.48598858187996785,-3.1955566740755517,11.302512611931446
0.530323504151946,-3.150185481356571,11.307512617480084
0.5741350599905672,-3.102567367596332,11.312512623028722
0.6173800125837001,-3.052751010406853,11.317512628577362
0.6600156842894427,-3.000785115143988,11.322512634126
0.701999998753918,-2.946718733799132,11.327512639674637
0.7432915224356184,-2.8906025194928175,11.332512645223275
0.7838495054954252,-2.8324869924868046,11.337512650771913
0.823633922011852,-2.7724223309495017,11.342512656320553
0.8626055094818962,-2.7104602014910935,11.34751266186919
0.9007258075684673,-2.646652619798277,11.352512667417828
0.937957196056185,-2.5810508143703,11.357512672966466
0.974262931978064,-2.5137065011280053,11.362512678515104
1.0096071858764868,-2.4446720614999107,11.367512684063742
1.0439550771626032,-2.3739999607920885,11.372512689612382
1.0772727085393574,-2.30174242056314,11.37751269516102
1.1095271994541034,-2.2279510361888146,11.382512700709658
1.1406867185477876,-2.1526779995622563,11.387512706258295
1.1707205150687658,-2.0759765039051814,11.392512711806933
1.1995989492201138,-1.9978984652382306,11.397512717355571
1.2272935214106022,-1.918494807210407,11.402512722904211
1.253776900380444,-1.8378179188723118,11.407512728452849
1.2790229501739567,-1.755920438877425,11.412512734001487
1.3030067559327099,-1.672853417909858,11.417512739550125
1.325704648483477,-1.5886678949295958,11.422512745098762
1.3470942276969529,-1.5034156916718848,11.427512750647402
1.367154384594001,-1.4171481353329187,11.43251275619604
1.3858653221777248,-1.329916089693308,11.437512761744678
1.4032085749707497,-1.241770519744463,11.442512767293316
1.4191670272384567,-1.152762140685509,11.447512772841954
1.4337249298801948,-1.0629415849253814,11.452512778390592
1.4468679159717674,-0.9723596664893737,11.457512783939231
1.4585830149438928,-0.8810668425063529,11.46251278948787
1.4688586653826028,-0.7891133358560887,11.467512795036507
1.4776847264390094,-0.6965497435431098,11.472512800585145
1.485052487837106,-0.6034266170663141,11.477512806133786
1.4909546784697627,-0.509794215066444,11.482512811682424
1.4953854735744891,-0.41570322965767764,11.487512817231062
1.4983405004817485,-0.3212046315714685,11.4925128227797
1.4998168429302725,-0.2263489459161077,11.497512828328338
1.499813043945077,-0.13118703022814926,11.502512833876978
1.4983291072753075,-0.03577084185924312,11.507512839425615
1.4953664973905445,0.05984773364454697,11.512512844974253
1.4909281380355592,0.1556174050695938,11.517512850522891
1.485018409344905,0.25148580690008027,11.522512856071529
1.4776431435202513,0.34739906145643445,11.527512861620169
1.4688096190746922,0.4433036016565081,11.532512867168807
1.458526553649717,0.5391462919067146,11.537512872717445
1.4468040954119372,0.6348723591191519,11.542512878266082
1.433653813038035,0.7304253499624508,11.54751288381472
1.4190886842978616,0.825749127620808,11.552512889363358
1.4031230832469148,0.9207876867729408,11.557512894911998
1.3857727660408476,1.0154830994917405,11.562512900460636
1.3670548553860167,1.1097756424757,11.567512906009274
1.3469878236413881,1.203605683145775,11.572512911557912
1.3255914745885236,1.2969135531430138,11.57751291710655
1.302886923887587,1.389637705707126,11.582512922655187
1.2788965782386974,1.4817146059549686,11.587512928203827
1.2536441132691498,1.573080409511519,11.592512933752465
1.2271544501684266,1.6636712794117676,11.597512939301103
1.1994537310938784,1.7534217544107422,11.60251294484974
1.1705692933715464,1.8422642021074083,11.607512950398378
1.1405296425174791,1.9301305272059688,11.612512955947018
1.1093644241061194,2.016952766275715,11.617512961495656
1.0771043945136822,2.102661165638558,11.622512967044294
1.0437813905652158,2.1871840609444084,11.627512972592932
1.0094282981154794,2.2704500910164076,11.63251297814157
0.9740790195944458,2.352387408988875,11.637512983690208
0.9377684405496765,2.432921896790635,11.642512989238847
0.9005323952183865,2.5119792456237393,11.647512994787485
0.8624076311632974,2.5894856394441956,11.652513000336123
0.8234317730071814,2.6653654758308294,11.657513005884761
0.7836432853017865,2.739542449935472,11.662513011433399
0.7430814345678978,2.8119409667659174,11.667513016982038
0.701786250543933,2.882484739534267,11.672513022530676
0.6597984866813456,2.9510970805830135,11.677513028079314
0.617159579925776,3.017701521782053,11.682513033627952
0.5739116098237248,3.0822216187263205,11.68751303917659
0.5300972569950112,3.144581502130852,11.692513044725228
0.48575976101206225,3.204705406993639,11.697513050273868
0.44094287772759394,3.262518001509453,11.702513055822505
0.39569083609275424,3.317945061464967,11.707513061371143
0.35004829450839986,3.3709128464472053,11.712513066919781
0.30406029675254675,3.421348853079731,11.717513072468419
0.2577722275275061,3.469181736049359,11.722513078017057
0.2112297676705307,3.5143410342791803,11.727513083565698
0.16447884907233845,3.5567583514749317,11.732513089114336
0.11756560934764887,3.5963667453198966,11.737513094662974
0.07053634630291518,3.6331007059591043,11.742513100211614
0.023437472245850847,3.6668969426298927,11.747513105760252
-0.02368453181803254,3.697694259887661,11.75251311130889
-0.07078316205658576,3.725433666407625,11.757513116857528
-0.11781193770491782,3.7500583313522897,11.762513122406165
-0.16472444693631558,3.771514161834392,11.767513127954803
-0.2114743926652394,3.789749606274123,11.772513133503443
-0.25801563823705437,3.8047158447445235,11.77751313905208
-0.30430225295943836,3.816367291018961,11.782513144600719
-0.3502885574305406,3.824660677902779,11.787513150149357
-0.39592916861912003,3.8295564907052775,11.792513155697995
-0.4411790446522368,3.8310186302221494,11.797513161246634
-0.48599352926622186,3.829013451880125,11.802513166795272
-0.5303283958771275,3.823511618697141,11.80751317234391
-0.5741398912271264,3.814487167243455,11.812513177892548
-0.6173847785637748,3.8019174835332588,11.817513183441186
-0.6600203803095827,3.7857839753923086,11.822513188989824
-0.702004620179702,3.766071606930422,11.827513194538463
-0.7432960647062512,3.74276958358934,11.832513200087101
-0.7838539641282221,3.7158706220801214,11.837513205635739
-0.8236382926066728,3.6853714648334757,11.842513211184377
-0.8626097877254791,3.6512733505730193,11.847513216733015
-0.9007299892386943,3.6135808880659024,11.852513222281654
-0.9379612770262423,3.5723031565716514,11.857513227830292
-0.9742669082205184,3.527453502134869,11.86251323337893
-1.0096110534672567,3.4790488010441885,11.867513238927568
-1.0439588322848394,3.4271106368228255,11.872513244476206
-1.0772763474871991,3.371664498548747,11.877513250024844
-1.1095307186363355,3.3127396805152625,11.882513255573484
-1.1406901144914021,3.2503700627773666,11.887513261122121
-1.1707237844223632,3.1845931274356083,11.89251326667076
-1.1996020887572276,3.115450572782471,11.897513272219397
-1.2272965280328834,3.0429881017588643,11.902513277768035
-1.2537797711207155,2.9672547463706667,11.907513283316673
-1.2790256821991361,2.8883042703800252,11.912513288865313
-1.3030093465466062,2.806193683011262,11.91751329441395
-1.3257070951294727,2.7209828836726233,11.922513299962588
-1.3470965279604896,2.6327368060784857,11.927513305511226
-1.3671565362050007,2.5415231919383903,11.932513311059864
-1.3858673230128002,2.4474121119821417,11.937513316608504
-1.4032104230553089,2.3504783541348693,11.942513322157142
-1.419168720748657,2.2507993802027544,11.94751332770578
-1.433726467144747,2.148454673651881,11.952513333254418
-1.4468692954735736,2.0435277192908257,11.957513338803055
-1.4585842353215495,1.9361042895016716,11.962513344351693
-1.4688597254317406,1.8262719189830465,11.967513349900333
-1.4776856251134811,1.7141217709414567,11.97251335544897
-1.4850532242500265,1.5997469419998,11.977513360997609
-1.490955251894389,1.4832413776313869,11.98251336654625
-1.4953858834449136,1.3647021633385876,11.987513372094888
-1.4983407463934768,1.244228873390304,11.992513377643526
-1.4998169246406214,1.1219212733738957,11.997513383192164
-1.4998129613734057,0.9978807072018935,12.002513388740802
-1.4983288605031047,0.8722113400921632,12.00751339428944
-1.495366086661344,0.7450183248630742,12.01251339983808
-1.4909275637547046,0.616407280946517,12.017513405386717
-1.4850176720791404,0.4864857401101744,12.022513410935355
-1.4776422439971695,0.3553629354750602,12.027513416483993
-1.4688085581820192,0.22314880629536,12.03251342203263
-1.4585253324344316,0.08995462420083475,12.03751342758127
-1.4468027150792298,-0.044106387025626186,12.042513433129908
-1.433652274950134,-0.17891976995298328,12.047513438678546
-1.419086989972672,-0.3143700320732282,12.052513444227184
-1.4031212343565371,-0.4503396422890983,12.057513449775822
-1.385770764409923,-0.5867086377464562,12.06251345532446
-1.367052702989908,-0.7233553738905922,12.0675134608731
-1.346985522604257,-0.8601567966773521,12.072513466421738
-1.3255890271812236,-0.9969874435134044,12.077513471970375
-1.302884332525422,-1.1337186056138362,12.082513477519013
-1.2788938454790217,-1.270219065189231,12.087513483067651
-1.253641241808892,-1.406356073787285,12.092513488616289
-1.2271514428413612,-1.5419943561078955,12.097513494164929
-1.199450590867886,-1.6769947383849217,12.102513499713567
-1.1705660233456683,-1.8112154113904941,12.107513505262204
-1.1405262459188341,-1.9445133977623126,12.112513510810842
-1.1093609042867458,-2.0767429627059744,12.11751351635948
-1.0771007549472242,-2.2077547599993386,12.12251352190812
-1.043777634843498,-2.337398019643849,12.127513527456758
-1.0094244299449473,-2.465520970118846,12.132513533005396
-0.9740750427925359,-2.5919694119474226,12.137513538554034
-0.9377643590410162,-2.716587429088138,12.142513544102671
-0.9005282130309381,-2.8392185108948205,12.14751354965131
-0.862403352424389,-2.959705750094396,12.152513555199949
-0.8234274019394165,-3.077891756563494,12.157513560748587
-0.7836388262188916,-3.193618493184924,12.162513566297225
-0.74307689187046,-3.3067288428490293,12.167513571845863
-0.7017816287150602,-3.417066831614652,12.1725135773945
-0.6597937902822292,-3.5244767360711027,12.177513582943138
-0.6171548135912076,-3.628804883608949,12.182513588491778
-0.5739067782575107,-3.7298993966135088,12.187513594040416
-0.5300923649653343,-3.8276103983136704,12.192513599589054
-0.48575481334678,-3.9217911319514753,12.197513605137692
-0.44093787930946093,-4.012296985905145,12.20251361068633
-0.3956857918546177,-4.098987433806333,12.20751361623497
-0.35004320942832445,-4.181725220011386,12.212513621783607
-0.30405517584890523,-4.2603766906846685,12.217513627332245
-0.25776707585402264,-4.334813407600288,12.222513632880883
-0.21122459031131666,-4.404910384945695,12.22751363842952
-0.1644736511367918,-4.470548245216039,12.232513643978162
-0.11756039596553808,-4.531612633753997,12.2375136495268
-0.07053112261922932,-4.587994238039631,12.242513655075438
-0.02343224341574679,-4.63958981898863,12.247513660624076
0.023689760634298285,-4.686301898242807,12.252513666172716
0.07078838569881273,-4.728038985263516,12.257513671721354
0.11781715101798974,-4.764716090010829,12.262513677269991
0.16472964477531163,-4.796254850870488,12.26751368281863
0.21147956990050776,-4.822583252364328,12.272513688367267
0.25802078975927606,-4.8436366973513,12.277513693915905
0.30430737368467553,-4.8593572250416175,12.282513699464545
0.35029364230523974,-4.869694313088195,12.287513705013183
0.39593421262511713,-4.874604634366948,12.29251371056182
0.4411840428116918,-4.874052543130177,12.297513716110458
0.48599847664654483,-4.868009486069387,12.302513721659096
0.5303332875958442,-4.856455128319295,12.307513727207736
0.5741447224566865,-4.839376361386585,12.312513732756374
0.6173895445363299,-4.816767888219555,12.317513738305012
0.6600250763216802,-4.788632633627852,12.32251374385365
0.7020092415969351,-4.75498054809666,12.327513749402288
0.7433006069678298,-4.7158301419513355,12.332513754950925
0.783858422751473,-4.671207277705641,12.337513760499565
0.8236426631914628,-4.621145651222795,12.342513766048203
0.8626140659585582,-4.565686722601784,12.34751377159684
0.9007341708979532,-4.504879710739174,12.352513777145479
0.9379653579848797,-4.438781047945123,12.357513782694117
0.9742708844511158,-4.367454960114525,12.362513788242754
1.0096149210457417,-4.2909730925129095,12.367513793791394
1.0439625873943712,-4.209413702455578,12.372513799340032
1.0772799864219282,-4.122862920498005,12.37751380488867
1.1095342378050654,-4.031413274842883,12.382513810437308
1.1406935104211309,-3.935163896401759,12.387513815985946
1.17072705376171,-3.834220857220136,12.392513821534585
1.1996052282797471,-3.728696180951354,12.397513827083223
1.227299534640238,-3.6187079501333597,12.402513832631861
1.2537826418457316,-3.50437998120724,12.407513838180499
1.2790284142087565,-3.3858418866708155,12.412513843729137
1.3030119371446613,-3.26322815464039,12.417513849277775
1.3257095417593414,-3.136677982117443,12.422513854826414
1.34709882820765,-3.006335785728914,12.427513860375052
1.3671586877993736,-2.872349740484123,12.43251386592369
1.3858693238310156,-2.7348716453548754,12.437513871472328
1.403212271122799,-2.5940573363869,12.442513877020966
1.4191704142416037,-2.4500656006945265,12.447513882569606
1.4337280043918665,-2.3030577917167783,12.452513888118244
1.4468706749577889,-2.1531976937565087,12.457513893666881
1.458585455681468,-2.000651090396301,12.46251389921552
1.4688607854630191,-1.8455855808350867,12.467513904764157
1.47768652376999,-1.6881698652851105,12.472513910312795
1.4850539606449018,-1.528573304608031,12.477513915861435
1.4909558253008877,-1.3669662405576255,12.482513921410074
1.495386293297161,-1.203519518919354,12.487513926958712
1.498340992286993,-1.0384037810323266,12.492513932507352
1.4998170063327345,-0.871789774231614,12.49751393805599
1.4998128787835014,-0.7038483701983693,12.502513943604628
1.4983286137126866,-0.534750036262524,12.507513949153266
1.495365675913971,-0.36466525550811185,12.512513954701904
1.4909269894557275,-0.19376502974314933,12.517513960250541
1.4850169347953297,-0.02222025042431754,12.522513965799181
1.4776413444561363,0.14979823862893973,12.527513971347819
1.4688074972715028,0.322118216377943,12.532513976896457
1.4585241112014264,0.49456582880142735,12.537513982445095
1.4468013347289455,0.6669665665311926,12.542513987993733
1.4336507368448108,0.8391446597735042,12.54751399354237
1.4190852956302413,1.0109216007759663,12.55251399909101
1.4031193854491155,1.182116515303391,12.557514004639648
1.3857687627621542,1.352546858918154,12.562514010188286
1.3670505505771888,1.5220274984980333,12.567514015736924
1.346983221550762,1.6903705607094421,12.572514021285562
1.325586579757824,1.857386433418803,12.577514026834201
1.3028817411474274,2.02288319273916,12.58251403238284
1.2788911127038185,2.1866663575886283,12.587514037931477
1.2536383703334044,2.3485406961095716,12.592514043480115
1.2271484354993987,2.5083100641033,12.597514049028753
1.1994474506273323,2.6657763343557064,12.60251405457739
1.1705627533055738,2.820741441754942,12.60751406012603
1.140522849306336,2.9730082817807784,12.612514065674668
1.1093573844539018,3.1223794614732525,12.617514071223306
1.0770971153676923,3.268658487619599,12.622514076771944
1.0437738791091107,3.4116511082838508,12.627514082320582
1.0094205617621699,3.551165061778919,12.632514087869222
0.9740710659788049,3.687010138756989,12.63751409341786
0.9377602775209758,3.8189993684278547,12.642514098966497
0.9005240308325617,3.9469498629840785,12.647514104515135
0.8623990736750126,4.070681844849834,12.652514110063773
0.8234230308616618,4.190020302360207,12.657514115612411
0.7836343671264941,4.304795444951011,12.66251412116105
0.7430723491640109,4.414841876813417,12.667514126709689
0.7017770068776756,4.520000686782172,12.672514132258327
0.6597890938751124,4.620118337184642,12.677514137806964
0.6171500472491598,4.715047951296371,12.682514143355602
0.573901946684344,4.804649378310578,12.68751414890424
0.5300874729292372,4.888789086923001,12.69251415445288
0.4857498656756127,4.967341488602386,12.697514160001518
0.4409328808859885,5.04018787163032,12.702514165550156
0.3956807476116922,5.107217925849315,12.707514171098794
0.3500381243440166,5.1683291413187,12.712514176647431
0.30405005494159004,5.2234273228319,12.717514182196071
0.25776192417742644,5.272426965896733,12.722514187744709
0.2112194129495357,5.3152510081847355,12.727514193293347
0.16446845319924655,5.351831492162916,12.732514198841987
0.1175551825819981,5.382109287630152,12.737514204390626
0.07052589893468576,5.406034487579948,12.742514209939264
0.023427014585357675,5.423566457748933,12.747514215487902
-0.023694989450297577,5.4346737515859305,12.75251422103654
-0.07079360934019999,5.439334540067464,12.757514226585178
-0.11782236432965121,5.437536257503466,12.762514232133817
-0.16473484261232588,5.429275860060709,12.767514237682455
-0.21148474713322649,5.4145599954733,12.772514243231093
-0.25802594127838346,5.393404360144256,12.777514248779731
-0.30431249440623276,5.365834667953707,12.782514254328369
-0.3502987271757042,5.33188554250938,12.787514259877007
-0.3959392566263207,5.291601198101261,12.792514265425647
-0.4411890409658053,5.245035199490028,12.797514270974284
-0.4860034240209834,5.192249845868167,12.802514276522922
-0.530338179308132,5.13331704526664,12.80751428207156
-0.5741495536792859,5.068316981659695,12.812514287620198
-0.6173943105013976,4.997339032839423,12.817514293168838
-0.6600297723257728,4.92048076557521,12.822514298717476
-0.7020138630056557,4.837848240675398,12.827514304266113
-0.7433051492203917,4.7495555938996095,12.832514309814751
-0.783862881365214,4.655724641864733,12.83751431536339
-0.8236470337662587,4.55648507390298,12.842514320912027
-0.8626183441811719,4.45197363424191,12.847514326460667
-0.9007383525462843,4.342333999031965,12.852514332009305
-0.9379694389321384,4.227716939157763,12.857514337557943
-0.9742748606698893,4.108279024820447,12.86251434310658
-1.0096187886119734,3.9841829081501827,12.867514348655218
-1.04396634249123,3.8555972742582263,12.872514354203856
-1.0772836253435825,3.7226953810082937,12.877514359752496
-1.1095377569603317,3.585655269950217,12.882514365301134
-1.140696906337013,3.4446598696399646,12.887514370849772
-1.1707303230868462,3.2998956331774103,12.89251437639841
-1.1996083677877,3.1515518064456476,12.897514381947047
-1.227302541232688,2.999821389202748,12.902514387495687
-1.2537855125555242,2.844899999788295,12.907514393044325
-1.2790311462028434,2.6869839710426198,12.912514398592963
-1.3030145277268883,2.5262715795628967,12.9175144041416
-1.3257119883731148,2.362962916534387,12.922514409690239
-1.3471011284384429,2.1972576601420095,12.927514415238877
-1.367160839377136,2.029354979617107,12.932514420787516
-1.385871324632401,1.8594542345368377,12.937514426336154
-1.403214119173243,1.6877543932562096,12.942514431884792
-1.4191721077173054,1.5144527293939796,12.94751443743343
-1.4337295416215707,1.3397442531199855,12.952514442982068
-1.4468720544244205,1.1638228568706275,12.957514448530706
-1.4585866760236663,0.9868815848919094,12.962514454079345
-1.468861845476444,0.8091107368059823,12.967514459627983
-1.4776874224085392,0.6306978229100949,12.972514465176621
-1.4850546970217238,0.4518297374885209,12.977514470725259
-1.4909563986892667,0.2726925638419908,12.982514476273897
-1.4953867031312316,0.09347005946501692,12.987514481822538
-1.4983412381622987,-0.0856551394029796,12.992514487371176
-1.4998170880066255,-0.26449998541752107,12.997514492919814
-1.4998127961753736,-0.44288183685864313,13.002514498468454
-1.4983283669040588,-0.6206184431307128,13.007514504017092
-1.495365265148421,-0.7975264797805711,13.01251450956573
-1.4909264151386308,-0.9734219557412485,13.017514515114367
-1.4850161974934672,-1.1481208504584648,13.022514520663005
-1.4776404448971363,-1.3214376260027927,13.027514526211643
-1.4688064363431292,-1.4931853066942082,13.032514531760283
-1.4585228899506832,-1.6631772666964428,13.03751453730892
-1.4467999543610686,-1.8312262148331504,13.042514542857559
-1.4336491987220534,-1.9971433790321373,13.047514548406197
-1.4190836012705565,-2.1607408061174276,13.052514553954834
-1.4031175365246296,-2.3218312986454235,13.057514559503472
-1.3857667610975384,-2.4802272228491034,13.062514565052112
-1.3670483981478458,-2.63574266035047,13.06751457060075
-1.3469809204808885,-2.7881936233191595,13.072514576149388
-1.325584132318297,-2.9373972410165106,13.077514581698026
-1.302879149753582,-3.0831738435789644,13.082514587246663
-1.2788883799130593,-3.225346444988476,13.087514592795303
-1.2536354988426686,-3.363740901446753,13.092514598343941
-1.2271454281425056,-3.4981879124260344,13.097514603892579
-1.1994443103721872,-3.628521358889694,13.102514609441217
-1.1705594832512354,-3.754579942278279,13.107514614989855
-1.1405194526799636,-3.87620815247083,13.112514620538493
-1.1093538646075596,-3.993254573232627,13.117514626087132
-1.0770934757750539,-4.105574462740475,13.12251463163577
-1.043770123362022,-4.213028908582671,13.127514637184408
-1.0094166935671043,-4.315485001593939,13.132514642733046
-0.9740670891532139,-4.412817095281203,13.137514648281684
-0.9377561959895204,-4.50490593361163,13.142514653830322
-0.9005198486232238,-4.591639884090827,13.147514659378961
-0.8623947949151419,-4.672914499690562,13.1525146649276
-0.8234186597738798,-4.748633047906181,13.157514670476237
-0.7836299080245509,-4.818706780081327,13.162514676024875
-0.7430678064485137,-4.883054797954394,13.167514681573513
-0.7017723850317402,-4.941604460217486,13.172514687122153
-0.6597843974599584,-4.99429163972211,13.17751469267079
-0.6171452808995869,-5.041060312402477,13.182514698219428
-0.5738971151041794,-5.08186333483019,13.187514703768066
-0.5300825808866759,-5.116662147850219,13.192514709316704
-0.485744917998519,-5.1454266132376665,13.197514714865342
-0.4409278824571381,-5.168135866922589,13.202514720413982
-0.3956757033639371,-5.184777322830973,13.20751472596262
-0.35003303925543217,-5.195347431585365,13.212514731511257
-0.3040449340305569,-5.199851545882888,13.217514737059895
-0.2577567724976761,-5.198303334819827,13.222514742608533
-0.21121423558516614,-5.190725772275313,13.227514748157173
-0.16446325525974523,-5.177149877025983,13.23251475370581
-0.11754996919705024,-5.1576157302537755,13.23751475925445
-0.07052067524930702,-5.13217151171001,13.242514764803088
-0.023421785754705167,-5.1008739565810775,13.247514770351728
0.02370021826598734,-5.063787995744068,13.252514775900366
0.0707988329807063,-5.020986397413116,13.257514781449004
0.11782757763985949,-4.972550295006733,13.262514786997642
0.16474004044731683,-4.918567890181788,13.26751479254628
0.21148992436335268,-4.859135532608634,13.27251479809492
0.2580310927943341,-4.794356385972621,13.277514803643557
0.3043176151240709,-4.724340906682835,13.282514809192195
0.35030381204188893,-4.649206267303566,13.287514814740833
0.39594430062269254,-4.56907623995307,13.29251482028947
0.4411940391145357,-4.4840808115534925,13.297514825838109
0.4860083713894946,-4.394355722146631,13.302514831386748
0.5303430710139574,-4.300043006043236,13.307514836935386
0.5741543848948895,-4.201289077164231,13.312514842484024
0.6173990764589447,-4.098245872762442,13.317514848032662
0.6600344683218258,-3.99107040307733,13.3225148535813
0.7020184844058259,-3.879922596399514,13.327514859129938
0.7433096914639051,-3.764967336536515,13.332514864678577
0.7838673399694099,-3.6463731411534646,13.337514870227215
0.8236514043310266,-3.524310265595942,13.342514875775853
0.8626226223932838,-3.3989526832434365,13.347514881324491
0.9007425341836496,-3.270476821779789,13.352514886873129
0.9379735198679772,-3.139059662726367,13.357514892421769
0.9742788368768016,-3.0048802345221977,13.362514897970406
1.0096226561659156,-2.8681189082537215,13.367514903519044
1.0439700975753823,-2.728955604332999,13.372514909067682
1.0772872642521218,-2.587570544648323,13.37751491461632
1.1095412761020915,-2.4441438568583127,13.382514920164958
1.1407003022390152,-2.2988543793649927,13.387514925713598
1.1707335923977384,-2.1518800447737156,13.392514931262236
1.1996115072810587,-2.0033973292982856,13.397514936810873
1.2273055478102037,-1.8535802337240161,13.402514942359511
1.253788383250068,-1.702600806424831,13.40751494790815
1.2790338781813775,-1.550629271168078,13.412514953456789
1.3030171182932693,-1.397833033726952,13.417514959005427
1.3257144349707621,-1.2443762462622459,13.422514964554065
1.347103428652857,-1.0904203112671602,13.427514970102703
1.3671629909382796,-0.9361245473269126,13.43251497565134
1.3858733254169264,-0.7816459563530312,13.437514981199978
1.40321596720663,-0.6271382184753906,13.442514986748618
1.4191738011757562,-0.47275196396337,13.447514992297256
1.4337310788338327,-0.31863640020214096,13.452514997845894
1.4468734338734637,-0.16493953524942917,13.457515003394532
1.4585878963481305,-0.011806931938781254,13.46251500894317
1.4688629054720175,0.14061817952478473,13.467515014491807
1.4776883210291316,0.29219349736596995,13.472515020040447
1.4850554333804953,0.44277729665559634,13.477515025589085
1.4909569720595264,0.5922290274893511,13.482515031137723
1.495387112947128,0.7404094907848544,13.487515036686364
1.4983414840193907,0.8871805785991191,13.492515042235002
1.4998171696622833,1.0324047941317083,13.49751504778364
1.499812713549006,1.1759450337177908,13.502515053332278
1.4983281200772192,1.3176654446252138,13.507515058880916
1.4953648543646927,1.457431974108006,13.512515064429554
1.4909258408034132,1.595111341401024,13.517515069978193
1.4850154601735588,1.7305709610848339,13.522515075526831
1.477639545320187,1.8636805397840626,13.52751508107547
1.468805375396907,1.9943120294116945,13.532515086624107
1.4585216686822209,2.1223386532769792,13.537515092172745
1.4467985739756108,2.2476358824336398,13.542515097721385
1.4336476605818813,2.3700822650349593,13.547515103270023
1.4190819068936258,2.4895589597070624,13.55251510881866
1.403115687583095,2.6059499529240227,13.557515114367298
1.38576475941608,2.719142523726141,13.562515119915936
1.3670462457018981,2.8290275827060696,13.567515125464574
1.3469786193946507,2.9354999520968312,13.572515131013214
1.3255816848626703,3.038458050934443,13.577515136561852
1.3028765583439148,3.137804490196844,13.58251514211049
1.2788856471067724,3.2334467313235837,13.587515147659127
1.2536326273367024,3.3252963946371175,13.592515153207765
1.2271424207707051,3.4132697293077445,13.597515158756405
1.1994411701024774,3.49728836274446,13.602515164305043
1.170556213182681,3.5772786741775455,13.60751516985368
1.1405160560397425,3.6531722095632215,13.612515175402319
1.1093503447477522,3.7249060379019183,13.617515180950956
1.0770898361693353,3.7924224565784677,13.622515186499594
1.0437663676022593,3.855669567016649,13.627515192048234
1.0094128253597887,3.914600760938715,13.632515197596872
0.974063112315804,3.9691752428890834,13.63751520314551
0.937752114446681,4.019358315874559,13.642515208694148
0.9005156664029578,4.065120324032475,13.647515214242786
0.8623905161448008,4.106438115065499,13.652515219791423
0.8234142886761101,4.143294168728121,13.657515225340063
0.7836254489131008,4.17567650089995,13.662515230888701
0.7430632637240017,4.203579486134074,13.667515236437339
0.701767763177296,4.2270028157678,13.672515241985977
0.6597797010368037,4.245952410991275,13.677515247534615
0.6171405145425354,4.260439473043543,13.682515253083254
0.5738922835170593,4.270481191519512,13.687515258631892
0.5300776888376926,4.27610054520605,13.69251526418053
0.48573997031554283,4.277325231355063,13.697515269729168
0.44092288402294605,4.274189441458047,13.702515275277806
0.39567065911139343,4.266732185035875,13.707515280826444
0.3500279541626136,4.254997220122965,13.712515286375083
0.3040398131158495,4.239034510699416,13.717515291923721
0.2577516208148151,4.218898239530893,13.72251529747236
0.21120905821825064,4.194647167025974,13.727515303020997
0.16445805731822283,4.166345713882522,13.732515308569635
0.11754475581069518,4.134061958084846,13.737515314118273
0.07051545156304927,4.097868480528568,13.742515319666914
0.02341655692374673,4.057842483322366,13.747515325215552
-0.023705447081410598,4.014064455643678,13.75251533076419
-0.07080405662037313,3.9666193412137405,13.75751533631283
-0.11783279094865642,3.9155951759632486,13.762515341861468
-0.16474523828032694,3.8610834026010665,13.767515347410106
-0.21149510159093055,3.8031791888432873,13.772515352958743
-0.25803624430717037,3.7419796537553696,13.777515358507381
-0.30432273583823116,3.6775853957213602,13.782515364056021
-0.3503088969038369,3.610099407213206,13.787515369604659
-0.39594934461427245,3.539626191122153,13.792515375153297
-0.44119903725792464,3.4662731650659055,13.797515380701935
-0.4860133187521165,3.3901489610227045,13.802515386250573
-0.5303479627133553,3.3113635482604495,13.80751539179921
-0.5741592161035365,3.230028661206722,13.81251539734785
-0.6174038424090044,3.146256389935299,13.817515402896488
-0.6600391643098774,3.060159861446128,13.822515408445126
-0.7020231057974798,2.9718529701654965,13.827515413993764
-0.743314233698399,2.8814492867185404,13.832515419542402
-0.783871798564097,2.7890624337532186,13.83751542509104
-0.8236557748858021,2.694806006269135,13.84251543063968
-0.8626269005949274,2.5987933667167447,13.847515436188317
-0.9007467158100856,2.501137015795728,13.852515441736955
-0.9379776007924324,2.401947866566582,13.857515447285593
-0.9742828130718902,2.301336257582008,13.86251545283423
-1.0096265237075996,2.199412023077599,13.86751545838287
-1.0439738526468616,2.0962829341514646,13.872515463931508
-1.0772909031475881,1.992054765673491,13.877515469480146
-1.109544795230378,1.8868319574390193,13.882515475028784
-1.140703698127169,1.7807173439467237,13.887515480577422
-1.1707368616944185,1.6738121893483267,13.89251548612606
-1.1996146467598447,1.5662157989838479,13.8975154916747
-1.2273085543728148,1.4580247299680533,13.902515497223337
-1.2537912539293794,1.349333613029655,13.907515502771975
-1.279036610144373,1.2402360941790747,13.912515508320613
-1.3030197088438207,1.1308238233150403,13.917515513869251
-1.3257168815523062,1.0211856689455865,13.922515519417889
-1.3471057288509065,0.9114085516715847,13.927515524966529
-1.367165142482805,0.8015779990095865,13.932515530515166
-1.3858753261846184,0.6917778786065477,13.937515536063804
-1.4032178152229633,0.5820902804766166,13.942515541612442
-1.4191754946169541,0.47259541195339105,13.94751554716108
-1.4337326160286818,0.3633716120490746,13.95251555270972
-1.4468748133049294,0.2544959404853238,13.957515558258358
-1.4585891166548746,0.14604437587225078,13.962515563806996
-1.4688639654497395,0.038091263225895976,13.967515569355633
-1.477689219631761,-0.06929062584281331,13.972515574904271
-1.4850561697212195,-0.1760295725615069,13.97751558045291
-1.4909575454116655,-0.28205514675862686,13.982515586001549
-1.4953875227448463,-0.3872982311207178,13.987515591550187
-1.4983417298582709,-0.4916903131664776,13.992515597098826
-1.4998172512997128,-0.5951639359018681,13.997515602647466
-1.4998126309044162,-0.6976536785411814,14.002515608196104
-1.498327873232171,-0.7990950264860618,14.007515613744742
-1.4953644435627904,-0.8994231758864557,14.01251561929338
-1.490925266450072,-0.9985747099370285,14.017515624842018
-1.4850147228355959,-1.0964887174386284,14.022515630390656
-1.477638645725267,-1.1931047512867272,14.027515635939295
-1.4688043144328278,-1.2883620182547495,14.032515641487933
-1.458520447396024,-1.3822014732333385,14.037515647036571
-1.446797193572564,-1.4745662613699753,14.042515652585209
-1.433646122424278,-1.5654000265284684,14.047515658133847
-1.419080212499441,-1.6546468113361772,14.052515663682486
-1.4031138386245028,-1.7422521370241955,14.057515669231124
-1.3857627577177813,-1.828163181649196,14.062515674779762
-1.367044093239325,-1.9123284780510723,14.0675156803284
-1.3469763182920351,-1.9946973892904882,14.072515685877038
-1.325579237390925,-2.075220046761597,14.077515691425676
-1.3028739669184086,-2.1538485724448866,14.082515696974315
-1.2788829142849212,-2.230537104756399,14.087515702522953
-1.253629755815495,-2.305240171253322,14.092515708071591
-1.2271394133839835,-2.37791329337583,14.09751571362023
-1.1994380298181788,-2.4485146035946896,14.102515719168867
-1.170552943099892,-2.5170036741735626,14.107515724717505
-1.1405126593856392,-2.5833406087096606,14.112515730266145
-1.1093468248744396,-2.647487459635382,14.117515735814782
-1.0770861965505114,-2.7094083273999137,14.12251574136342
-1.0437626118297947,-2.769068359491044,14.127515746912058
-1.0094089571401852,-2.8264342761861037,14.132515752460696
-0.9740591354665371,-2.8814747261326152,14.137515758009336
-0.9377480328924289,-2.9341596343264804,14.142515763557974
-0.9005114841717304,-2.9844605864268003,14.147515769106612
-0.8623862373639644,-3.0323512435352042,14.15251577465525
-0.8234099175683132,-3.077806377646557,14.157515780203887
-0.7836209897921118,-3.120802235951467,14.162515785752525
-0.7430587209904392,-3.1613175453227678,14.167515791301165
-0.7017631413143026,-3.1993321938139143,14.172515796849803
-0.6597750046056116,-3.234827170908056,14.17751580239844
-0.6171357481779647,-3.267785975371699,14.182515807947079
-0.5738874519229431,-3.298193607321078,14.187515813495716
-0.5300727967822442,-3.326036142915242,14.192515819044356
-0.48573502262664414,-3.3513015674579525,14.197515824592994
-0.4409178855833751,-3.373979701704546,14.202515830141632
-0.39566561485401985,-3.394061987712925,14.20751583569027
-0.3500228690655222,-3.4115408848894004,14.212515841238908
-0.30403469219742546,-3.426410665923541,14.217515846787546
-0.25774646912879967,-3.4386679016889525,14.222515852336185
-0.21120388084874653,-3.4483098080467784,14.227515857884823
-0.16445285937468068,-3.455335147888025,14.232515863433461
-0.11753954242286885,-3.4597448985358508,14.237515868982099
-0.07051022787595594,-3.4615409816069844,14.24251587453074
-0.0234113280925246,-3.4607270266997148,14.247515880079378
0.02371067589652403,-3.457308133255508,14.252515885628016
0.07080928025915778,-3.451290468254346,14.257515891176654
0.1178380042560006,-3.442682344689394,14.262515896725292
0.16475043611131343,-3.431493226421731,14.267515902273932
0.2115002788159163,-3.41773346333697,14.27251590782257
0.25804139581684743,-3.4014154528331697,14.277515913371207
0.3043278565486735,-3.3825529370853875,14.282515918919845
0.3503139817615061,-3.3611605970823826,14.287515924468483
0.3959543886010188,-3.337254728344537,14.292515930017121
0.4412040353959321,-3.3108530848545596,14.29751593556576
0.48601826610881416,-3.28197445923066,14.302515941114399
0.5303528544062869,-3.2506390434397487,14.307515946663036
0.5741640473051816,-3.2168685466693243,14.312515952211674
0.617408608351541,-3.18068561647564,14.317515957760312
0.6600438602898839,-3.1421141870372087,14.322515963308952
0.7020277271805843,-3.1011797859994994,14.32751596885759
0.7433187759238394,-3.057908864590274,14.332515974406228
0.7838762571492396,-3.0123290343354863,14.337515979954865
0.8236601454305473,-2.9644693103798416,14.342515985503503
0.8626311787860691,-2.9143597639402583,14.347515991052141
0.900750897425553,-2.862031796323136,14.352515996600781
0.9379816817054697,-2.807517817022782,14.357516002149419
0.9742867892551176,-2.750851070284496,14.362516007698057
1.009630391237,-2.692066543242154,14.367516013246695
1.043977607705642,-2.6312002844195788,14.372516018795332
1.0772945420299462,-2.568288573443713,14.377516024343972
1.1095483143451719,-2.5033693637746723,14.38251602989261
1.1407070940014423,-2.436482264459646,14.387516035441248
1.17074013097685,-2.367666902819921,14.392516040989886
1.199617786224049,-2.296963805614061,14.397516046538524
1.2273115609204988,-2.224415519796888,14.402516052087162
1.2537941245934434,-2.1500652280902397,14.407516057635801
1.2790393420918074,-2.073956204164386,14.41251606318444
1.303022299378526,-1.9961331716454702,14.417516068733077
1.3257193281177249,-1.9166424487149996,14.422516074281715
1.3471080290325697,-1.8355306221110568,14.427516079830353
1.3671672940107118,-1.7528444818461013,14.43251608537899
1.3858773269354598,-1.6686323692870433,14.43751609092763
1.4032196632222351,-1.5829440726138047,14.442516096476268
1.4191771880409068,-1.4958293313416882,14.447516102024906
1.4337341532061005,-1.4073381548393824,14.452516107573544
1.446876192718801,-1.3175222300376868,14.457516113122182
1.4585903369438804,-1.2264343328851206,14.462516118670822
1.4688650254096016,-1.134127202506888,14.46751612421946
1.4776901182164293,-1.0406541541718202,14.472516129768097
1.485056906043894,-0.9460697401201504,14.477516135316735
1.4909581187456806,-0.8504293698704766,14.482516140865373
1.4953879325243904,-0.7537890813120643,14.487516146414011
1.498341975678938,-0.6562054902478848,14.49251615196265
1.4998173329189115,-0.5577357476320075,14.49751615751129
1.499812548241598,-0.45843809143213343,14.502516163059928
1.498327626368914,-0.35837207091840667,14.507516168608568
1.4953640327427147,-0.25759770196820164,14.512516174157206
1.4909246920786097,-0.1561752341717485,14.517516179705844
1.4850139854795854,-0.05416618252304189,14.522516185254482
1.477637746112395,0.04836627443548635,14.52751619080312
1.4688032534508986,0.15135813657267222,14.532516196351757
1.4585192260921074,0.2547450631433605,14.537516201900397
1.4467958131519367,0.35846167008790564,14.542516207449035
1.4336445842492531,0.4624406434421365,14.547516212997673
1.4190785180880172,0.5666130572763687,14.55251621854631
1.4031119896488602,0.670909510808348,14.557516224094948
1.3857607560026404,0.7752598677313735,14.562516229643588
1.3670419407601448,0.8795916438535879,14.567516235192226
1.3469740171730527,0.9838301146591192,14.572516240740864
1.3255767899030775,1.0879000010123854,14.577516246289502
1.302871375477068,1.1917251548711707,14.58251625183814
1.2788801814475448,1.2952268866328582,14.587516257386778
1.2536268842790574,1.3983243017548583,14.592516262935417
1.2271364059823606,1.5009354155744208,14.597516268484055
1.1994348895193097,1.6029768067109083,14.602516274032693
1.1705496730028822,1.7043632104315263,14.607516279581331
1.1405092627176967,1.8050075093210318,14.612516285129969
1.1093433049876618,1.9048204673929854,14.617516290678607
1.0770825569186124,2.003711375313103,14.622516296227246
1.0437588560446613,2.101588608528284,14.627516301775884
1.0094050889083332,2.1983585665812613,14.632516307324522
0.9740551586054511,2.293925645683279,14.63751631287316
0.9377439513267944,2.3881933957993904,14.642516318421798
0.9005073019295754,2.481064110570031,14.647516323970438
0.8623819585726643,2.57243872252388,14.652516329519075
0.8234055464505289,2.662217536277621,14.657516335067713
0.7836165306616136,2.7502996690404835,14.662516340616351
0.7430541782478656,2.8365834466195343,14.66751634616499
0.7017585194427819,2.9209672341704134,14.672516351713627
0.6597703081663994,3.0033486653723416,14.677516357262267
0.6171309818058915,3.083625395603984,14.682516362810905
0.5738826203218538,3.1616954667155546,14.687516368359542
0.5300679047203549,3.237456384062368,14.69251637390818
0.4857300749318418,3.310806992521864,14.697516379456818
0.440912887138446,3.3816472215418627,14.702516385005456
0.3956605705918369,3.4498765119581964,14.707516390554096
0.3500177839641757,3.5153964914344935,14.712516396102734
0.3040295712753069,3.5781107083783286,14.717516401651372
0.2577413174396515,3.6379230861819063,14.72251640720001
0.2111987034766757,3.6947400335527805,14.727516412748647
0.16444766142913994,3.748470287438325,14.732516418297287
0.11753432903361417,3.799024325024852,14.737516423845925
0.07050500418800532,3.846315362822577,14.742516429394563
0.02340609926099719,3.890259467799833,14.747516434943204
-0.02371590471137091,3.930775268150851,14.752516440491842
-0.0708145038971031,3.967784496507065,14.75751644604048
-0.11784321756193333,4.001212732350062,14.762516451589118
-0.16475563394031836,4.0309882756190705,14.767516457137756
-0.2115054560383527,4.057043208216027,14.772516462686394
-0.25804654732341015,4.0793140616923464,14.777516468235033
-0.3043329772554346,4.097740434016654,14.782516473783671
-0.35031906661493734,4.112266622595443,14.787516479332309
-0.39595943258297217,4.122841024484361,14.792516484880947
-0.44120903352859586,4.12941627910955,14.797516490429585
-0.48602321345962396,4.131950095497029,14.802516495978223
-0.5303577460927914,4.13040394905199,14.807516501526862
-0.5741688784998686,4.124744871622742,14.8125165070755
-0.6174133742865937,4.114944589557101,14.817516512624138
-0.6600485562618907,4.100979278874126,14.822516518172776
-0.7020323485551724,4.082830847490116,14.827516523721414
-0.7433233181402649,4.060485865332184,14.832516529270054
-0.783880715724871,4.033936291824662,14.837516534818691
-0.8236645159653007,4.003179104427663,14.84251654036733
-0.8626354569667424,3.9682166709458415,14.847516545915967
-0.9007550790300912,3.929056905150789,14.852516551464605
-0.9379857626071257,3.885712343709069,14.857516557013243
-0.9742907654265206,3.838201498299907,14.862516562561883
-1.009634258754147,3.786548154029668,14.86751656811052
-1.0439813627517411,3.7307807436322467,14.872516573659158
-1.0772981808992201,3.6709337078595663,14.877516579207796
-1.1095518334464882,3.6070465983575484,14.882516584756434
-1.14071048986187,3.539163537710302,14.887516590305072
-1.1707434002450685,3.4673344639846295,14.892516595853712
-1.199620925673674,3.391614266915409,14.89751660140235
-1.227314567453278,3.312062193653945,14.902516606950988
-1.2537969952422825,3.22874297793505,14.907516612499625
-1.2790420740237103,3.141725988314447,14.912516618048263
-1.303024889897402,3.0510847904436145,14.917516623596903
-1.325721774667042,2.9568978828397365,14.922516629145541
-1.3471103291978748,2.859247893697902,14.927516634694179
-1.367169445522008,2.75822151081786,14.932516640242817
-1.3858793276694683,2.6539097372425346,14.937516645791455
-1.4032215112044637,2.5464070210853835,14.942516651340092
-1.41917888144761,2.4358114783671008,14.947516656888732
-1.4337356903660927,2.3222250450178876,14.95251666243737
-1.4468775721150857,2.205752478695304,14.957516667986008
-1.4585915572151609,2.086501430430629,14.962516673534646
-1.468866085351619,1.9645827499467068,14.967516679083284
-1.477691016783138,1.840109698403869,14.972516684631923
-1.4850576423485213,1.713197735567659,14.977516690180561
-1.4909586920615792,1.5839647045150549,14.982516695729199
-1.4953883422857621,1.4525302017630497,14.987516701277837
-1.4983422214813986,1.3190154708785946,14.992516706826475
-1.4998174145198835,1.1835438565065952,14.997516712375116
-1.499812465560552,1.0462399601949994,15.002516717923754
-1.49832737948744,0.9072288726368707,15.007516723472392
-1.4953636219044626,0.7666373178690463,15.01251672902103
-1.4909241176890289,0.6245940795572061,15.01751673456967
-1.4850132481055285,0.48122829483703833,15.022516740118308
-1.477636846481557,0.33666911604744176,15.027516745666945
-1.468802192451117,0.1910475618225072,15.032516751215583
-1.4585180047704562,0.044496769585396584,15.037516756764221
-1.4467944327137188,-0.10284955804930736,15.042516762312859
-1.4336430460568008,-0.2508571044795291,15.047516767861499
-1.4190768236593394,-0.39938960872795937,15.052516773410137
-1.4031101406561552,-0.5483086432657243,15.057516778958774
-1.3857587542706538,-0.6974738467365456,15.062516784507412
-1.3670397882643375,-0.8467427709537221,15.06751679005605
-1.3469717160376897,-0.995971076040293,15.072516795604688
-1.3255743423991069,-1.1450122364510182,15.077516801153328
-1.3028687840198823,-1.2937164329597886,15.082516806701966
-1.2788774485946102,-1.4419307984272334,15.087516812250604
-1.2536240127273717,-1.5895004257452414,15.092516817799241
-1.227133398565808,-1.7362677909375932,15.09751682334788
-1.1994317492058533,-1.8820723672191133,15.102516828896519
-1.1705464028916415,-2.026751245133607,15.107516834445157
-1.1405058660358764,-2.170138655847901,15.112516839993795
-1.1093397850873858,-2.312066542883951,15.117516845542433
-1.07707891727361,-2.452366171857288,15.12251685109107
-1.0437551002468266,-2.5908665098204127,15.127516856639708
-1.0094012206641911,-2.7273940495880655,15.132516862188348
-0.9740511817325054,-2.8617759746907985,15.137516867736986
-0.9377398697497479,-2.9938388441831165,15.142516873285624
-0.9005031196764576,-3.123407837611711,15.147516878834262
-0.8623776797708629,-3.250309742509104,15.1525168843829
-0.823401175322715,-3.3743714907734685,15.15751688993154
-0.7836120715215741,-3.495420678292457,15.162516895480177
-0.7430496354962404,-3.6132877931548073,15.167516901028815
-0.7017538975627481,-3.7278039706356467,15.172516906577453
-0.6597656117191871,-3.8388030331841954,15.17751691212609
-0.6171262154263372,-3.946122411143623,15.182516917674729
-0.5738777887138085,-4.049601647385272,15.187516923223368
-0.5300630126520433,-4.1490844703841505,15.192516928772006
-0.48572512723115524,-4.244418398266458,15.197516934320644
-0.4409078886881796,-4.335455306019119,15.202516939869282
-0.39565552632486606,-4.422051746143219,15.20751694541792
-0.35001269885859493,-4.504069008094736,15.212516950966558
-0.3040244503495124,-4.581374230421879,15.217516956515198
-0.25773616574739194,-4.653839652826138,15.222516962063835
-0.21119352610205902,-4.7213436838739105,15.227516967612473
-0.16444246348162203,-4.783771003822025,15.232516973161111
-0.1175291156429523,-4.841012573846151,15.237516978709749
-0.07049978049919783,-4.892966188665745,15.242516984258389
-0.023400870429206133,-4.939536578438877,15.247516989807028
0.02372113352590821,-4.980635661730244,15.252516995355666
0.07081972753416668,-5.0161826200290704,15.257517000904304
0.11784843086641256,-5.046104404244451,15.262517006452944
0.16476083176729972,-5.0703354512920855,15.267517012001582
0.21151063325819675,-5.088818319983292,15.27251701755022
0.2580516988268154,-5.101503372948967,15.277517023098858
0.3043380979584782,-5.108349340436638,15.282517028647495
0.35032415146409257,-5.109323009670143,15.287517034196135
0.39596447656009337,-5.104399590628479,15.292517039744773
0.4412140316558768,-5.093562833614024,15.29751704529341
0.4860281608045037,-5.076804563422746,15.302517050842049
0.530362637772832,-5.054125687104845,15.307517056390687
0.5741737096875569,-5.0255350139113055,15.312517061939324
0.6174181402141254,-4.991050339952888,15.317517067487964
0.6600532522258521,-4.950697739021336,15.322517073036602
0.7020369699212101,-4.904511762462064,15.32751707858524
0.7433278603476354,-4.852535438015632,15.332517084133878
0.7838851742909578,-4.794820113030191,15.337517089682516
0.8236688864900255,-4.731425361116127,15.342517095231155
0.8626397351369133,-4.6624188140592615,15.347517100779793
0.9007592606236635,-4.5878764800832705,15.352517106328431
0.9379898434973621,-4.5078815623761805,15.357517111877069
0.9742947415860677,-4.422525707092115,15.362517117425707
1.0096381262590046,-4.331907643161961,15.367517122974345
1.0439851177851411,-4.236133281972274,15.372517128522984
1.0773018197553907,-4.135316199198394,15.377517134071622
1.1095553525343038,-4.0295762125009045,15.38251713962026
1.1407138857084087,-3.9190399860816085,15.387517145168898
1.170746669499039,-3.8038405599746827,15.392517150717536
1.199624065108711,-3.6841168995851645,15.397517156266174
1.2273175739711315,-3.5600135074872963,15.402517161814814
1.2537998658758653,-3.431680437317453,15.407517167363451
1.27904480594006,-3.2992728271703697,15.41251717291209
1.3030274804004316,-3.162950019097821,15.417517178460727
1.3257242212002327,-3.022875923884393,15.422517184009365
1.3471126293467948,-2.879218347462378,15.427517189558005
1.3671715970166793,-2.732148219314546,15.432517195106643
1.385881328386618,-2.5818395934720852,15.43751720065528
1.4032233591696266,-2.4284691349367047,15.442517206203918
1.4191805748370612,-2.272215642495256,15.447517211752556
1.433737227508658,-2.113259544077422,15.452517217301194
1.4468789514937885,-1.9517824869289462,15.457517222849834
1.4585927774687124,-1.7879671893234788,15.462517228398472
1.468867145275778,-1.621996802884717,15.46751723394711
1.477691915331886,-1.4540544969587292,15.472517239495748
1.4850583786350908,-1.2843235966324016,15.477517245044385
1.4909592653593484,-1.112987047339967,15.482517250593023
1.4953887520289557,-0.9402268318013859,15.487517256141663
1.4983424672656442,-0.7662245761494927,15.4925172616903
1.4998174961026223,-0.59116186586288,15.497517267238939
1.499812382861276,-0.41521922985813225,15.50251727278758
1.4983271325877587,-0.23857598046078202,15.507517278336218
1.495363211048042,-0.06141184647911465,15.512517283884856
1.4909235432813261,0.11609240108748907,15.517517289433494
1.4850125107134202,0.29375630292230553,15.522517294982132
1.4776359468327653,0.47139980105025975,15.527517300530771
1.468801131433481,0.6488411303825835,15.53251730607941
1.4585167834310822,0.8258960465168192,15.537517311628047
1.4467930522579278,1.0023791697245539,15.542517317176685
1.4336415078469265,1.1781040796843927,15.547517322725323
1.4190751292134232,1.3528819851772276,15.55251732827396
1.4031082916464064,1.5265216825584125,15.5575173338226
1.3857567525218273,1.6988300500674263,15.562517339371238
1.3670376357519272,1.8696118109082704,15.567517344919876
1.346969414885965,2.0386702681175763,15.572517350468514
1.325571894879033,2.205807980856984,15.577517356017152
1.3028661925468692,2.370825575902493,15.58251736156579
1.27887471572613,2.533522312750824,15.58751736711443
1.253621141160451,2.6936984886913593,15.592517372663067
1.2271303911343379,2.85115472861098,15.597517378211705
1.1994286088778126,3.005691098801092,15.602517383760343
1.1705431327661664,3.157109297531415,15.607517389308981
1.1405024693401904,3.30521333976002,15.61251739485762
1.1093362651736274,3.4498089517622543,15.617517400406259
1.0770752776155106,3.5907043127724756,15.622517405954897
1.0437513444363022,3.727710983366446,15.627517411503534
1.0093973524077848,3.860644492063721,15.632517417052172
0.9740472048477212,3.9893239957269278,15.63751742260081
0.9377357881613014,4.113573203385256,15.64251742814945
0.9004989374123936,4.233221353360471,15.647517433698088
0.8623734009585798,4.348102395174311,15.652517439246726
0.8233968041848949,4.458056442981895,15.657517444795364
0.7836076123720092,4.562929822814034,15.662517450344001
0.7430450927355849,4.662574978371085,15.66751745589264
0.7017492756741669,4.756851756203289,15.672517461441279
0.6597609152639373,4.845626593214652,15.677517466989917
0.6171214490392605,4.928773868167792,15.682517472538555
0.5738729570987695,5.006175349963737,15.687517478087193
0.530058120577268,5.077720978265707,15.69251748363583
0.48572017952454216,5.143308900676911,15.69751748918447
0.4409028902325314,5.202845572632454,15.702517494733108
0.3956504820530661,5.25624637638495,15.707517500281746
0.3500076137487395,5.303435086201437,15.712517505830384
0.3040193294200035,5.344345011168139,15.717517511379022
0.25773101405197735,5.378917916675368,15.72251751692766
0.21118834872485462,5.407105530329272,15.7275175224763
0.16443726553208304,5.428868164747456,15.732517528024937
0.1175239022508401,5.444176286104713,15.737517533573575
0.07049455680951257,5.453009124781359,15.742517539122213
0.02339564159713086,5.455356116199033,15.74751754467085
-0.02372636234017827,5.451215540919158,15.752517550219492
-0.0708249511703907,5.440595926751293,15.75751755576813
-0.11785364416948046,5.423514601022403,15.762517561316768
-0.16476602959229994,5.3999990462561085,15.767517566865406
-0.21151581047549203,5.370085626299691,15.772517572414046
-0.2580568503271054,5.333820361076242,15.777517577962684
-0.30434321865784236,5.291258499796181,15.782517583511321
-0.35032923630900825,5.242464155747838,15.78751758905996
-0.39596952053242246,5.187510912811805,15.792517594608597
-0.44121902977781496,5.12648063987171,15.797517600157237
-0.4860331081434998,5.059464377780308,15.802517605705875
-0.5303675294464442,4.986561273745832,15.807517611254513
-0.5741785408682882,4.907878920190537,15.81251761680315
-0.6174229061341677,4.823532909707017,15.817517622351788
-0.6600579481818142,4.733646527180923,15.822517627900426
-0.702041591278735,4.638350659705587,15.827517633449066
-0.7433324025459932,4.537783384845494,15.832517638997704
-0.783889632847533,4.432089546372436,15.837517644546342
-0.823673257004756,4.321420855017199,15.84251765009498
-0.8626440132966171,4.205934894652426,15.847517655643617
-0.9007634422063071,4.085795329682228,15.852517661192255
-0.9379939243762149,3.9611714018977047,15.857517666740895
-0.9742987177337882,3.832236886061647,15.862517672289533
-1.0096419937516015,3.69917106625035,15.86751767783817
-1.0439888728058688,3.562156663772837,15.872517683386809
-1.0773054585984778,3.4213802246582827,15.877517688935447
-1.1095588716086522,3.277032569896067,15.882517694484086
-1.140717281541104,3.1293058038669903,15.887517700032724
-1.170749938738795,2.9783951094459784,15.892517705581362
-1.1996272045291798,2.8244983427083015,15.89751771113
-1.227320580474072,2.667812989852601,15.902517716678638
-1.2538027364942226,2.5085381186428206,15.907517722227276
-1.279047537840868,2.346873908402583,15.912517727775915
-1.3030300708876401,2.183019227707988,15.917517733324553
-1.325726667717323,2.017172717662653,15.922517738873191
-1.3471149294793465,1.8495323490533304,15.927517744421829
-1.3671737484947388,1.680294119184087,15.932517749970467
-1.3858833290869361,1.5096528813314631,15.937517755519107
-1.4032252071177416,1.3378016113744684,15.942517761067744
-1.419182268209271,1.1649302335612766,15.947517766616382
-1.4337387646338013,0.991226897267414,15.95251777216502
-1.4468803308549072,0.8168782672242402,15.957517777713658
-1.4585939977045441,0.6420681517546518,15.962517783262296
-1.4688682051820878,0.46697790007052753,15.967517788810936
-1.4776928138626761,0.29178757397190336,15.972517794359574
-1.4850591149036163,0.1166757797694356,15.977517799908211
-1.490959838638998,-0.05818028852050722,15.98251780545685
-1.4953891617539725,-0.23260415728035322,15.987517811005487
-1.4983427130316807,-0.4064200872344816,15.992517816554125
-1.4998175776671312,-0.579452918348797,15.997517822102765
-1.4998123001437622,-0.7515270779201388,16.002517827651406
-1.4983268856698657,-0.9224664927738324,16.007517833200044
-1.4953628001734385,-1.0920953620091387,16.012517838748682
-1.4909229688555001,-1.2602377736731718,16.01751784429732
-1.4850117733032588,-1.4267168681526283,16.022517849845958
-1.4776350471660082,-1.5913554810615864,16.027517855394596
-1.4688000703979938,-1.7539770360690208,16.032517860943234
-1.4585155620739811,-1.9144049886242136,16.03751786649187
-1.4467916717845364,-2.072462615323387,16.04251787204051
-1.4336399696196214,-2.227974459716096,16.047517877589147
-1.4190734347502476,-2.3807666928514477,16.05251788313779
-1.4031064426195983,-2.530666077831222,16.057517888686426
-1.38575475075615,-2.677501278281663,16.062517894235064
-1.3670354832228913,-2.821104383135641,16.067517899783702
-1.3469671137178651,-2.961309382045539,16.07251790533234
-1.3255694473428405,-3.097952766251043,16.077517910880978
-1.3028636010580217,-3.230875870227206,16.082517916429616
-1.2788719828421184,-3.3599234798290087,16.087517921978254
-1.2536182695783005,-3.484943805916254,16.09251792752689
-1.2271273836879677,-3.6057908000041707,16.09751793307553
-1.1994254685352106,-3.722323212190838,16.102517938624167
-1.17053986262648,-3.8344043894368456,16.107517944172805
-1.1404990726306576,-3.9419041072159633,16.112517949721447
-1.1093327452464021,-4.044697929321009,16.117517955270085
-1.0770716379443426,-4.142667102530009,16.122517960818723
-1.043747588613112,-4.235700060815959,16.12751796636736
-1.0093934841391243,-4.323691539800787,16.132517971916
-0.9740432279511139,-4.406543063546126,16.137517977464636
-0.9377317065614753,-4.484163882103137,16.142517983013274
-0.9004947551374017,-4.556469847504822,16.147517988561912
-0.8623691221358327,-4.623384740034374,16.15251799411055
-0.8233924330370841,-4.68484002031142,16.157517999659188
-0.7836031532129379,-4.740774421961119,16.162518005207826
-0.7430405499659165,-4.791135152457996,16.167518010756467
-0.701744653777076,-4.835877011243927,16.172518016305105
-0.659756218800687,-4.87496278228021,16.177518021853743
-0.617116682644706,-4.908363745243361,16.18251802740238
-0.5738681254767717,-4.9360587867952095,16.18751803295102
-0.5300532284960723,-4.958035363643569,16.192518038499657
-0.48571523181204945,-4.974288904639552,16.197518044048294
-0.44089789177154626,-4.984822923313993,16.202518049596932
-0.39564543777647726,-4.989649325533388,16.20751805514557
-0.35000252863465037,-4.988787631340361,16.212518060694208
-0.3040142084868193,-4.982265927936768,16.217518066242846
-0.2577258623534531,-4.97011970806656,16.222518071791487
-0.2111831713451043,-4.952392558221501,16.227518077340125
-0.16443206758056703,-4.92913596578765,16.232518082888763
-0.11751868885732125,-4.9004083431946395,16.2375180884374
-0.07048933311899154,-4.866276507517147,16.24251809398604
-0.023390412764771273,-4.826813667000452,16.247518099534677
0.023731591154117777,-4.782100615449231,16.252518105083315
0.07083017480573252,-4.732225211426575,16.257518110631956
0.11785885747109487,-4.677281334463125,16.262518116180594
0.16477122741527592,-4.617370361893117,16.267518121729232
0.21152098769019426,-4.552598942013902,16.27251812727787
0.25806200182423816,-4.483080525887939,16.277518132826508
0.3043483393534883,-4.408933805450612,16.282518138375146
0.35033432114964574,-4.330283222779581,16.287518143923783
0.3959745644999167,-4.247258405350596,16.29251814947242
0.44122402789437126,-4.159993524337691,16.297518155021063
0.4860380554765649,-4.068628087138078,16.3025181605697
0.5303724211135906,-3.973304809404461,16.30751816611834
0.5741833720420199,-3.874171293456176,16.312518171666976
0.6174276720466879,-3.7713781546044793,16.317518177215614
0.6600626441297311,-3.6650791542713113,16.322518182764252
0.7020462126277068,-3.555431475381516,16.32751818831289
0.743336944735296,-3.44259381681502,16.332518193861528
0.7838940913945635,-3.326727918020253,16.337518199410166
0.8236776275094553,-3.207996552134348,16.342518204958804
0.8626482914458212,-3.086563716235561,16.34751821050744
0.9007676237779818,-2.962595150881871,16.352518216056083
0.9379980052436516,-2.836255665499952,16.35751822160472
0.9743026938696495,-2.707711198290086,16.36251822715336
1.009645861231917,-2.5771278954905537,16.367518232701997
1.0439926278138894,-2.4446692161704684,16.372518238250635
1.0773090974284583,-2.3104990109379258,16.377518243799273
1.1095623906694956,-2.1747807701808606,16.38251824934791
1.1407206773599226,-2.0376741654925095,16.38751825489655
1.1707532079643104,-1.8993373908774798,16.392518260445186
1.1996303439350557,-1.7599278804129568,16.397518265993824
1.2273235869620869,-1.61959955344659,16.402518271542462
1.2538056070973331,-1.4785034852537136,16.407518277091103
1.2790502697261268,-1.336788978223571,16.41251828263974
1.3030326613589944,-1.194602165171873,16.41751828818838
1.325729114218291,-1.0520861933246508,16.422518293737017
1.3471172295955223,-0.9093822231071559,16.427518299285655
1.3671758999561794,-0.766628580845252,16.432518304834293
1.3858853297703921,-0.6239605465697388,16.43751831038293
1.40322705504879,-0.4815114976435196,16.44251831593157
1.4191839615642186,-0.3394128776063384,16.447518321480207
1.4337403017415125,-0.1977936965664373,16.452518327028844
1.446881710198435,-0.056781146961675535,16.457518332577482
1.458595217922638,0.08349910860516124,16.462518338126124
1.4688692650705384,0.22292328069421788,16.46751834367476
1.4776937123754978,0.3613688780052392,16.4725183492234
1.4850598511540902,0.4987142243264925,16.477518354772037
1.4909604119005264,0.6348393331413164,16.482518360320675
1.4953895714608145,0.7696260483313399,16.487518365869313
1.4983429587795059,0.9029567628179872,16.49251837141795
1.4998176592134178,1.0347144943487303,16.49751837696659
1.49981221740803,1.164784250741397,16.502518382515227
1.4983266387337602,1.2930528281378122,16.50751838806387
1.4953623892806602,1.4194078665877894,16.512518393612506
1.4909223944115524,1.543738295987377,16.517518399161144
1.4850110358750515,1.6659349593539352,16.522518404709782
1.477634147481294,1.785890729294606,16.52751841025842
1.468799009344651,1.9035007514139608,16.532518415807058
1.4585143406991423,2.0186619151411787,16.5375184213557
1.446790291293565,2.131272808309635,16.542518426904337
1.4336384313748902,2.2412354871931086,16.547518432452975
1.4190717402698274,2.348455229909094,16.552518438001613
1.4031045935757331,2.4528387663160816,16.55751844355025
1.3857527489736308,2.5542959947551767,16.56251844909889
1.3670333306772409,2.652741317252931,16.567518454647526
1.346964812533387,2.7480917515728063,16.572518460196164
1.3255669997905353,2.8402673128391864,16.577518465744802
1.3028610095533357,2.929192333306495,16.58251847129344
1.278869249942548,3.0147949422488574,16.587518476842078
1.2536153979809084,3.097007234156483,16.59251848239072
1.2271243762266684,3.17576499705316,16.597518487939357
1.1994223281780168,3.2510081348565634,16.602518493487995
1.1705365924725473,3.322681718759764,16.607518499036633
1.1404956759072464,3.390734362646129,16.61251850458527
1.1093292253056726,3.4551187791541316,16.61751851013391
1.0770679982600626,3.5157933469989553,16.622518515682547
1.0437438327772142,3.5727202728339544,16.627518521231185
1.009389615858179,3.6258660459372902,16.632518526779823
0.9740392510426537,3.675202607602438,16.63751853232846
0.9377276249502322,3.720706052467272,16.6425185378771
0.9004905728514491,3.762357146622436,16.64751854342574
0.8623648433025877,3.800141647188432,16.652518548974378
0.8233880618792441,3.8340495235930643,16.657518554523016
0.7835986940443277,3.864075902292752,16.662518560071653
0.7430360071871989,3.8902203342187254,16.66751856562029
0.7017400318714366,3.912486552720563,16.67251857116893
0.6597515223293994,3.9308837540385695,16.677518576717567
0.6171119162426281,3.945424882954489,16.682518582266205
0.5738632938477811,3.9561273236768737,16.687518587814843
0.5300483364084129,3.9630135402620734,16.69251859336348
0.4857102840936301,3.966109439839596,16.69751859891212
0.4408928933051819,3.965445529020064,16.702518604460757
0.3956403934950579,3.961056564470164,16.707518610009398
0.3499974435162869,3.952980890383697,16.712518615558036
0.3040090875499184,3.941261034447243,16.717518621106674
0.2577207106517745,3.9259432950017183,16.72251862665531
0.21117799396276613,3.9070773681976045,16.72751863220395
0.16442686962703223,3.884716638444154,16.732518637752587
0.11751347546235263,3.8589180340593248,16.737518643301225
0.07048410942759274,3.8297412229349335,16.742518648849863
0.023385183932106153,3.7972492642512297,16.7475186543985
-0.02373681996781101,3.761508343229733,16.75251865994714
-0.070835398440235,3.7225868972874876,16.75751866549578
-0.1178640707712977,3.68055614954855,16.76251867104442
-0.16477642523627076,3.635489952207394,16.767518676593056
-0.2115261649023484,3.5874642101751153,16.772518682141694
-0.25806715331825464,3.5365567987507482,16.777518687690335
-0.3043534600454549,3.4828476044899337,16.782518693238973
-0.3503394059860458,3.4264180978443046,16.78751869878761
-0.395979608462622,3.367351539956155,16.79251870433625
-0.44122902600558445,3.3057324610899745,16.797518709884887
-0.48604300280374646,3.241645674372963,16.802518715433525
-0.5303773127743127,3.1751780773567906,16.807518720982163
-0.5741882032087914,3.1064176360426554,16.8125187265308
-0.6174324379517221,3.035451101378373,16.81751873207944
-0.6600673400696455,2.9623667554923245,16.822518737628076
-0.702050833968166,2.887253994667851,16.827518743176714
-0.7433414869155824,2.8102007219333656,16.832518748725356
-0.7838985499320854,2.731295272331131,16.837518754273994
-0.823681998004163,2.650626194832299,16.84251875982263
-0.8626525695845545,2.568280866747102,16.84751876537127
-0.90077180533873,2.484346823205909,16.852518770919907
-0.9380020860997007,2.3989107288353066,16.857518776468545
-0.9743066699936849,2.3120576976632368,16.862518782017183
-1.0096497286999735,2.2238729682756424,16.86751878756582
-1.043996382809237,2.134440671167022,16.87251879311446
-1.0773127362453607,2.0438428716353094,16.877518798663097
-1.1095659097168737,1.9521612281805747,16.882518804211735
-1.1407240731648867,1.859476435095509,16.887518809760373
-1.1707564771756116,1.7658672460586078,16.892518815309014
-1.1996334833263658,1.6714113498706666,16.897518820857652
-1.227326593435197,1.5761849976828133,16.90251882640629
-1.2538084776852114,1.4802628345562185,16.907518831954928
-1.279053001595842,1.3837190076813857,16.912518837503566
-1.3030352518145205,1.2866260418627113,16.917518843052203
-1.3257315607031581,1.1890537260980305,16.92251884860084
-1.347119529695331,1.091071261253444,16.92751885414948
-1.3671780514010015,0.9927479579010473,16.932518859698117
-1.3858873304370183,0.8941508224736802,16.937518865246755
-1.4032289029627933,0.7953444262373226,16.942518870795393
-1.4191856549019333,0.6963930464510328,16.947518876344034
-1.4337418388318048,0.5973605879514639,16.952518881892672
-1.446883089524381,0.49830931570132786,16.95751888744131
-1.45859643812301,0.3993000726214532,16.962518892989948
-1.4688703249411472,0.3003927312454644,16.967518898538586
-1.47769461087037,0.20164625211402476,16.972518904087224
-1.4850605873865155,0.1031191751153442,16.97751890963586
-1.4909609851439336,0.004869377790239381,16.9825189151845
-1.4953899811494842,-0.0930468923066346,16.987518920733137
-1.4983432045091232,-0.1905743079730799,16.992518926281775
-1.4998177407414661,-0.2876571226441207,16.997518931830413
-1.499812134654064,-0.38424013953292113,17.002518937379055
-1.4983263917794434,-0.4802698852563027,17.007518942927693
-1.4953619783697119,-0.5756932555820614,17.01251894847633
-1.4909218199494871,-0.6704566126286057,17.017518954024972
-1.4850102984287932,-0.7645071971897327,17.02251895957361
-1.477633247778622,-0.8577934168660188,17.027518965122248
-1.468797948273464,-0.950263463243233,17.032518970670885
-1.4585131193065886,-1.0418655370175491,17.037518976219523
-1.4467889107850167,-1.132548830249456,17.04251898176816
-1.4336368931127454,-1.2222628385901735,17.0475189873168
-1.419070045772161,-1.310956871911071,17.052518992865437
-1.4031027445148228,-1.398580835998521,17.057518998414075
-1.3857507471742818,-1.4850851663694564,17.062519003962713
-1.367031178114984,-1.5704202312787334,17.06751900951135
-1.346962511332549,-1.6545367276607212,17.07251901505999
-1.3255645522221289,-1.7373858765210914,17.07751902060863
-1.3028584180328158,-1.818918979010405,17.082519026157268
-1.2788665170274525,-1.8990876249634914,17.087519031705906
-1.2536125263682865,-1.9778439907080365,17.092519037254544
-1.2271213687504634,-2.0551403649038305,17.09751904280318
-1.1994191878062574,-2.1309290906977707,17.10251904835182
-1.1705333223044077,-2.2051632825243734,17.107519053900457
-1.1404922791699905,-2.277796651744663,17.112519059449095
-1.1093257053514807,-2.3487826565439884,17.117519064997733
-1.0770643585627082,-2.418075131476492,17.12251907054637
-1.0437400769286527,-2.4856290560495604,17.12751907609501
-1.0093857475649781,-2.551399547676447,17.13251908164365
-0.9740352741223706,-2.615341789696993,17.13751908719229
-0.9377235433276115,-2.6774119113196013,17.142519092740926
-0.9004863905545668,-2.7375664291933752,17.147519098289564
-0.8623605644588811,-2.7957624622436645,17.152519103838202
-0.8233836907114197,-2.8519579685266785,17.15751910938684
-0.7835942348662087,-2.9061108428063447,17.162519114935478
-0.7430314643994662,-2.9581801738634965,17.167519120484116
-0.701735409957286,-3.0081261758120768,17.172519126032753
-0.6597468258501084,-3.0559086341523933,17.17751913158139
-0.6171071498330729,-3.1014889173814226,17.18251913713003
-0.5738584622118377,-3.1448296188062863,17.18751914267867
-0.5300434443143304,-3.1858929463381496,17.19251914822731
-0.4857053363693287,-3.224642919793222,17.197519153775946
-0.4408878948334778,-3.261044640103451,17.202519159324584
-0.3956353492088525,-3.295063530959155,17.207519164873222
-0.3499923583936911,-3.3266666218886702,17.21251917042186
-0.3040039666093444,-3.355821582919918,17.217519175970498
-0.257715558946984,-3.3824977222931745,17.222519181519136
-0.2111728165778821,-3.4066655331927382,17.227519187067774
-0.16442167167151922,-3.428295833465849,17.23251919261641
-0.11750826206597685,-3.447362113071423,17.23751919816505
-0.07047888573535818,-3.46383855872516,17.24251920371369
-0.023379955099177833,-3.4777000830267526,17.24751920926233
0.02374204878119457,-3.4889245483244196,17.252519214810967
0.07084062207383379,-3.497490313367781,17.257519220359605
0.11786928407004696,-3.503377116942659,17.262519225908246
0.1647816230552409,-3.5065671592411918,17.267519231456884
0.21153134211190872,-3.507043857459012,17.272519237005522
0.2580723048091141,-3.504792276697324,17.27751924255416
0.3043585807337015,-3.4997991046150347,17.282519248102798
0.3503444908181671,-3.4920535279521294,17.287519253651435
0.3959846524204906,-3.4815461531607412,17.292519259200073
0.4412340241114145,-3.4682688442404763,17.29751926474871
0.48604795012499785,-3.4522168676820386,17.30251927029735
0.5303822044285675,-3.433386546808323,17.307519275845987
0.5741930343685643,-3.4117757632809633,17.312519281394625
0.617437203849235,-3.387385845814242,17.317519286943266
0.660072036001518,-3.3602192122473657,17.322519292491904
0.7020554553000709,-3.3302803703381176,17.327519298040542
0.7433460290868146,-3.297576717607878,17.33251930358918
0.7839030084600594,-3.262117167357709,17.337519309137818
0.8236863684888419,-3.223913042195383,17.342519314686456
0.8626568477127857,-3.182978048677356,17.347519320235094
0.9007759868885085,-3.1393279254269304,17.35251932578373
0.9380061669443339,-3.0929807453454234,17.35751933133237
0.9743106461058634,-3.04395672973704,17.362519336881007
1.0096535961557438,-2.9922786111621797,17.367519342429645
1.04400013779188,-2.937971242009942,17.372519347978287
1.0773163750491515,-2.881061400797817,17.377519353526925
1.1095694287507454,-2.8215786775404648,17.382519359075562
1.1407274689559725,-2.759554790835706,17.3875193646242
1.1707597463726662,-2.6950230994207582,17.392519370172838
1.199636622703081,-2.6280197145746524,17.397519375721476
1.2273295998933802,-2.5585830908607208,17.402519381270114
1.2538113482578408,-2.4867531588866854,17.407519386818752
1.2790557334500077,-2.4125722535934053,17.41251939236739
1.3030378422541986,-2.336085190668729,17.417519397916028
1.325734007171892,-2.2573382535860342,17.422519403464666
1.3471218297787564,-2.176379743001516,17.427519409013307
1.3671802028292053,-2.0932604089729,17.432519414561945
1.385889331086797,-2.0080324871299644,17.437519420110583
1.4032307508597344,-1.9207498712352962,17.44251942565922
1.4191873482223825,-1.8314687547437851,17.44751943120786
1.4337433759046658,-1.740246872188556,17.452519436756496
1.4468844688327354,-1.6471433360956125,17.457519442305134
1.4585976583056495,-1.5522192421989731,17.462519447853772
1.4688713847938866,-1.455537180998701,17.46751945340241
1.4776955093472728,-1.3571610467365058,17.472519458951048
1.485061323600888,-1.257156557602389,17.477519464499686
1.4909615583692186,-1.1555906590850595,17.482519470048324
1.4953903908199755,-1.052531246005458,17.487519475596965
1.498343450220518,-0.9480481697395592,17.492519481145603
1.4998178222512903,-0.8422128095888404,17.49751948669424
1.499812051881864,-0.7350968676502693,17.50251949224288
1.4983261448069212,-0.6267733830670994,17.507519497791517
1.4953615674405802,-0.5173176776742725,17.512519503340158
1.4909212454692975,-0.4068058837096035,17.517519508888796
1.4850095609644896,-0.2953144442861733,17.522519514437434
1.4776323480579847,-0.18292176341284072,17.527519519986072
1.4687968871844217,-0.06970821536133714,17.53251952553471
1.4585118978963019,0.04424537125827885,17.537519531083348
1.446787530258872,0.15885714835449158,17.542519536631985
1.4336353548331617,0.27404283628048953,17.547519542180623
1.4190683512572408,0.38971655610819284,17.55251954772926
1.403100895436849,0.5057918867491942,17.557519553277903
1.3857487453580737,0.6221806624854584,17.56251955882654
1.3670290255360993,0.7387919261745803,17.56751956437518
1.3469602101153273,0.8555329876478933,17.572519569923816
1.3255621046375985,0.9723101961726437,17.577519575472454
1.3028558264964554,1.0890279131129514,17.582519581021092
1.2788637840967985,1.2055876568533004,17.58751958656973
1.2536096547404159,1.3218886010981539,17.592519592118368
1.2271183612593395,1.4378282577105879,17.597519597667006
1.199416047419906,1.5533024021418107,17.602519603215644
1.1705300521220219,1.6682043365956625,17.60751960876428
1.1404888824188608,1.7824244188018539,17.612519614312923
1.109322185383789,1.8958509144732656,17.61751961986156
1.0770607188522485,2.0083708943585323,17.6225196254102
1.0437363210673851,2.119869293993495,17.627519630958837
1.0093818792594964,2.230228150349879,17.632519636507475
0.9740312971902273,2.339327901364335,17.637519642056112
0.9377194616935758,2.447048061738185,17.64251964760475
0.9004822082467246,2.5532664197253307,17.647519653153388
0.8623562856046719,2.6578591452117917,17.652519658702026
0.823379319533568,2.7607013468045927,17.657519664250664
0.7835897756785485,2.8616674245635902,17.662519669799302
0.7430269216026865,2.9606315497005755,17.66751967534794
0.7017307880345875,3.057467200540598,17.67251968089658
0.6597421293627833,3.1520474911663103,17.67751968644522
0.6171023834159951,3.244246360745003,17.682519691993857
0.5738536305688967,3.333937980148336,17.687519697542495
0.5300385522137867,3.42099710716908,17.692519703091133
0.48570038863910325,3.5052999854223175,17.69751970863977
0.4408828963563945,3.5867237895429986,17.70251971418841
0.39563030491781626,3.665147462125871,17.707519719737046
0.3499872732668192,3.7404520888616166,17.712519725285684
0.3039988456650555,3.81252067082302,17.717519730834322
0.25771040723904104,3.8812387384115006,17.72251973638296
0.21116763919041037,3.946494583248336,17.7275197419316
0.16441647371398652,4.0081796692095475,17.73251974748024
0.11750304866815142,4.066188400595615,17.737519753028877
0.0704736620422457,4.120418860262415,17.742519758577515
0.02337472626594428,4.170773040048877,17.747519764126153
-0.023747277594310882,4.217156500630869,17.75251976967479
-0.0708458457066141,4.259479456499227,17.75751977522343
-0.11787449736738509,4.297656298258968,17.76251978077207
-0.1647868208722301,4.331605947923079,17.767519786320708
-0.21153651931891948,4.361252512976338,17.772519791869346
-0.2580774562968567,4.386524806864845,17.777519797417984
-0.3043637014182681,4.407356762043462,17.782519802966622
-0.350349575646052,4.4236880939853265,17.78751980851526
-0.39598969637356873,4.435463615537615,17.792519814063898
-0.44123902221190225,4.442633759467554,17.79751981961254
-0.48605289744036106,4.445155270071795,17.802519825161177
-0.5303870960763953,4.4429901077557865,17.807519830709815
-0.5741978655213786,4.436106666085462,17.812519836258453
-0.6174419697392609,4.424479419525555,17.81751984180709
-0.6600767319253876,4.408088841378122,17.82251984735573
-0.7020600766234629,4.38692183949966,17.827519852904366
-0.7433505712490327,4.360971492055974,17.832519858453004
-0.7839074669785251,4.330237553711722,17.837519864001642
-0.8236907389635294,4.294725580470754,17.84251986955028
-0.8626611258305518,4.254448209380467,17.847519875098918
-0.9007801684273589,4.209424206531393,17.852519880647556
-0.9380102477775837,4.159678333891273,17.857519886196197
-0.9743146222062178,4.105242691517257,17.862519891744835
-1.0096574635992583,4.046154837564636,17.867519897293473
-1.0440038927618494,3.982458873421214,17.87251990284211
-1.0773200138398662,3.9142055743627964,17.87751990839075
-1.1095729477711453,3.841451229827355,17.882519913939387
-1.1407308647332042,3.764258456133344,17.887519919488025
-1.1707630155555044,3.68269593579674,17.892519925036662
-1.1996397620652213,3.5968380504965025,17.8975199305853
-1.2273326063366559,3.5067646910982724,17.902519936133938
-1.2538142188152392,3.4125614354798928,17.907519941682576
-1.2790584652886317,3.3143194534279394,17.912519947231218
-1.303040432678049,3.212134561647653,17.917519952779855
-1.32573645362453,3.106107653449747,17.922519958328493
-1.347124129845813,2.996344899108034,17.92751996387713
-1.3671823542407997,2.8829565101003514,17.93251996942577
-1.3858913317197332,2.7660566728622813,17.937519974974407
-1.4032325987396317,2.6457642484179256,17.942519980523045
-1.419189041525596,2.522201971112089,17.947519986071683
-1.4337449129600972,2.3954952454001175,17.95251999162032
-1.4468858481235136,2.26577283269216,17.95751999716896
-1.458598878470565,2.1331674467473762,17.962520002717596
-1.4688724446287882,1.9978138530867857,17.967520008266238
-1.4776964078062185,1.8598481198457646,17.972520013814876
-1.4850620597972126,1.7194095157530958,17.977520019363514
-1.4909621315763841,1.5766399427104796,17.98252002491215
-1.4953908004722904,1.4316813668579036,17.98752003046079
-1.4983436959137149,1.2846766416209892,17.992520036009427
-1.499817903742891,1.1357712920829799,17.997520041558065
-1.4998119690914415,0.9851118737720896,18.002520047106703
-1.4983258978161778,0.8328444324996073,18.00752005265534
-1.4953611564932794,0.6791158077377374,18.01252005820398
-1.4909206709709892,0.5240743436520848,18.01752006375262
-1.4850088234821337,0.3678689569623076,18.022520069301258
-1.477631448319395,0.21064901036944275,18.027520074849896
-1.4687958260775247,0.05256468917688312,18.032520080398534
-1.4585106764682954,-0.10623312524537944,18.037520085947172
-1.4467861497151537,-0.2655923007237785,18.042520091495813
-1.4336338165361693,-0.42535867433171054,18.04752009704445
-1.4190666567250814,-0.5853765978997102,18.05252010259309
-1.4030990463418325,-0.745489279395037,18.057520108141727
-1.3857467435250337,-0.9055376824866854,18.062520113690365
-1.3670268729406123,-1.0653600116303874,18.067520119239003
-1.3469579088817474,-1.2247920891518838,18.07252012478764
-1.325559657036972,-1.3836670163558529,18.07752013033628
-1.302853234944269,-1.5418152537438763,18.082520135884916
-1.2788610511506109,-1.6990652884700226,18.087520141433554
-1.2536067830973243,-1.8552425487624107,18.092520146982192
-1.2271153537533055,-2.0101688870905776,18.097520152530834
-1.1994129070189954,-2.1636649026382604,18.10252015807947
-1.1705267819254308,-2.315549997068118,18.10752016362811
-1.14048548565388,-2.4656401661038334,18.112520169176747
-1.1093186654026264,-2.613749991387509,18.117520174725385
-1.0770570791287104,-2.7596947314086706,18.122520180274023
-1.0437325651934504,-2.903287937307731,18.12752018582266
-1.0093780109417605,-3.0443420487698067,18.1325201913713
-0.9740273202462657,-3.182671416091364,18.137520196919937
-0.9377153800481608,-3.3180908366388655,18.142520202468575
-0.9004780259279531,-3.4504151052490077,18.147520208017212
-0.8623520067399979,-3.5794616448073198,18.152520213565854
-0.8233749483457261,-3.705050207505962,18.15752021911449
-0.7835853164813787,-3.8270023603118104,18.16252022466313
-0.743022378796894,-3.9451429034227714,18.167520230211768
-0.701726166103379,-4.059300341174137,18.172520235760405
-0.6597374328674589,-4.169306887790225,18.177520241309043
-0.6170976169914365,-4.274998746565277,18.18252024685768
-0.5738487989190015,-4.376217054228914,18.18752025240632
-0.5300336601068187,-4.4728080616226835,18.192520257954957
-0.48569544090299566,-4.564622959917639,18.197520263503595
-0.44087789787397463,-4.651519082101579,18.202520269052233
-0.39562526062199327,-4.733359731815163,18.207520274600874
-0.34998218813571297,-4.810014326579231,18.212520280149512
-0.30399372471709163,-4.881359340705843,18.21752028569815
-0.2577052555279866,-4.947277900315181,18.222520291246788
-0.2111624618003928,-5.007660411915979,18.227520296795426
-0.16441127575447692,-5.062404896032365,18.232520302344064
-0.11749783526891912,-5.111416759305387,18.2375203078927
-0.07046843834829808,-5.154609610711253,18.24252031344134
-0.023369497432447872,-5.191904989075,18.247520318989977
0.02375250640711752,-5.223232610445186,18.252520324538615
0.07085106933851204,-5.248531003157906,18.257520330087253
0.11787971066324766,-5.267746653383548,18.26252033563589
0.1647920186871947,-5.280835443309675,18.267520341184532
0.21154169652333846,-5.287761434859579,18.27252034673317
0.2580826077814429,-5.2884979772290395,18.277520352281808
0.30436882209911703,-5.283027262539784,18.28252035783045
0.350354660469656,-5.271340332050415,18.287520363379087
0.39599474032181164,-5.253437627696526,18.292520368927725
0.4412440203070053,-5.229328157822643,18.297520374476363
0.48605784474979913,-5.199030536465767,18.302520380025
0.5303919877177562,-5.162571789533331,18.30752038557364
0.5742026966671945,-5.119988581884067,18.312520391122277
0.6174467356217622,-5.071325814776341,18.317520396670915
0.6600814278412149,-5.016637866675965,18.322520402219553
0.7020646979383051,-4.955987337456755,18.32752040776819
0.7433551134021963,-4.889445760873164,18.33252041331683
0.783911925487445,-4.8170930389773225,18.33752041886547
0.8236951094281859,-4.739017330252438,18.342520424414108
0.8626654039378121,-4.6553150948937,18.347520429962746
0.9007843499552409,-4.566090505052271,18.352520435511384
0.9380143285994177,-4.471455758671631,18.35752044106002
0.9743185982947109,-4.371530111507527,18.36252044660866
1.0096613310304863,-4.2664406145171805,18.367520452157297
1.0440076477191125,-4.15632061970544,18.372520457705935
1.077323652617469,-4.041310659564741,18.377520463254573
1.1095764667780506,-3.921557447620923,18.38252046880321
1.1407342604965611,-3.797213309845531,18.38752047435185
1.1707662847240963,-3.668436956522063,18.39252047990049
1.1996429014127736,-3.535391736618806,18.397520485449128
1.2273356127650004,-3.398245943836497,18.402520490997766
1.2538170893573939,-3.257172673315027,18.407520496546404
1.2790611971117025,-3.1123488816062648,18.41252050209504
1.303043023086058,-2.963954794077429,18.41752050764368
1.3257389000610433,-2.812174007078992,18.422520513192318
1.3471264298964938,-2.657193343533269,18.427520518740955
1.3671845056357665,-2.499200859921377,18.432520524289593
1.3858933323358158,-2.3383863818304675,18.43752052983823
1.4032344466024567,-2.1749422533184712,18.44252053538687
1.419190734811549,-2.0090605879142722,18.447520540935507
1.433746449998107,-1.8409332800831837,18.45252054648415
1.4468872273966977,-1.670753719856277,18.457520552032786
1.4586000986177483,-1.4987145516351799,18.462520557581424
1.468873504445826,-1.3250065186745585,18.467520563130062
1.4776973062472032,-1.149820549401114,18.4725205686787
1.4850627959754845,-0.9733470969479028,18.477520574227338
1.4909627047654233,-0.795774064355665,18.482520579775976
1.4953912101064304,-0.6172881842232769,18.487520585324614
1.4983439415886892,-0.43807648036834995,18.49252059087325
1.499817985216253,-0.25832471566065385,18.49752059642189
1.4998118862827894,-0.07821681772098986,18.502520601970527
1.4983256508072307,0.10206317971941489,18.50752060751917
1.4953607455278024,0.2823303201035635,18.512520613067807
1.4909200964545561,0.46239959840162953,18.517520618616444
1.4850080859817298,0.6420859369325966,18.522520624165086
1.47763054856284,0.8212031924735167,18.527520629713724
1.4687947649527755,0.9995635159256742,18.53252063526236
1.4585094550225515,1.1769772506370533,18.537520640811
1.4467847691538416,1.3532533571688228,18.542520646359637
1.4336322782217348,1.5281996884408866,18.547520651908275
1.419064962175668,1.7016223314976309,18.552520657456913
1.4030971972297541,1.8733253773751306,18.55752066300555
1.3857447416751436,2.0431118862025386,18.56252066855419
1.3670247203284998,2.210784433577002,18.567520674102827
1.3469556076317852,2.3761450826935864,18.572520679651465
1.3255572094202217,2.538995487213639,18.577520685200106
1.3028506433762426,2.6991372386138552,18.582520690748744
1.2788583181888669,2.85637330381933,18.587520696297382
1.253603911438976,3.0105083622014224,18.59252070184602
1.2271123462323466,3.161347596341018,18.597520707394658
1.1994097666034909,3.308698859701583,18.602520712943296
1.170523511714592,3.4523739347796014,18.607520718491934
1.140482088875021,3.5921861896766973,18.61252072404057
1.1093151454079722,3.7279530950612054,18.61752072958921
1.07705343939207,3.859497470778208,18.622520735137847
1.0437288093068122,3.9866450199848606,18.627520740686485
1.0093741426117464,4.109227330676713,18.632520746235123
0.974023343290451,4.227081840244871,18.637520751783764
0.9377112983913313,4.340050588667322,18.642520757332402
0.9004738435982206,4.4479829128435355,18.64752076288104
0.862347727864829,4.550734177774445,18.652520768429678
0.8233705771478596,4.648166417528028,18.657520773978316
0.7835808572746713,4.740149391129877,18.662520779526954
0.7430178359820506,4.826559696948493,18.66752078507559
0.7017215441636234,4.90728204391996,18.67252079062423
0.6597327363640967,4.982208986392383,18.677520796172868
0.6170928505593579,5.051241159672411,18.682520801721505
0.5738439672621122,5.114287779030139,18.687520807270143
0.5300287679933914,5.171266512726365,18.692520812818785
0.4856904931609657,5.222103786800715,18.697520818367423
0.44087289938617397,5.266735021996311,18.70252082391606
0.3956202163213405,5.3051045373265815,18.7075208294647
0.3499771030003345,5.337165876589268,18.712520835013336
0.30398860376541137,5.362881797216228,18.717520840561974
0.25770010381377867,5.382224282787698,18.722520846110612
0.21115728440778844,5.395174792714409,18.72752085165925
0.1644060777929482,5.401723981912203,18.732520857207888
0.11749262186823745,5.401872104391336,18.737520862756526
0.0704632146534723,5.39562856678791,18.742520868305164
0.02336426859864598,5.383012323669216,18.747520873853805
-0.02375773521965647,5.364051501690028,18.752520879402443
-0.07085629296956977,5.338783510940064,18.75752088495108
-0.11788492395772049,5.307254919260601,18.76252089049972
-0.1647972165001579,5.2695213499137195,18.767520896048357
-0.21154687372520786,5.225647269443182,18.772520901596998
-0.2580877592629128,5.175706064766597,18.777520907145636
-0.3043739427762863,5.119779657216926,18.782520912694274
-0.35035974528902364,5.057958291860081,18.78752091824291
-0.39599978426526405,4.990340852733454,18.79252092379155
-0.44124901839676717,4.917033689512062,18.797520929340187
-0.48606279205334657,4.83815138638864,18.802520934888825
-0.5303968793526913,4.75381601609001,18.807520940437463
-0.5742075278060524,4.664156556861974,18.8125209459861
-0.6174515014967809,4.569309409506369,18.81752095153474
-0.6600861237490392,4.469417558743213,18.82252095708338
-0.7020693192446292,4.364629940739512,18.82752096263202
-0.7433596555463424,4.255101913786178,18.832520968180656
-0.7839163839868547,4.140994715740034,18.837520973729294
-0.8236994798828475,4.0224737681151,18.842520979277932
-0.862669682034607,3.899710508837306,18.84752098482657
-0.9007885314721916,3.772880753135015,18.852520990375208
-0.9380184094098639,3.642163064191446,18.857520995923846
-0.9743225743713754,3.50774109834229,18.862521001472484
-1.0096651984494576,3.3698014268208643,18.86752100702112
-1.0440114026637002,3.228532025395274,18.87252101256976
-1.077327291381992,3.0841243004457857,18.8775210181184
-1.109579985771476,2.9367715985210805,18.88252102366704
-1.14073765624607,2.7866671289204543,18.887521029215677
-1.1707695538784748,2.634005517696137,18.892521034764314
-1.1996460407457616,2.478982526378025,18.897521040312952
-1.2273386191784394,2.321792434070695,18.90252104586159
-1.2538199598843114,2.1626287448187895,18.907521051410228
-1.2790639289192418,2.001685141476411,18.912521056958866
-1.3030456134782327,1.8391532731903038,18.917521062507504
-1.3257413464814518,1.6752221321019423,18.92252106805614
-1.3471287299308121,1.5100793442173432,18.92752107360478
-1.3671866570141287,1.3439105695727205,18.93252107915342
-1.3858953329350643,1.1768985240827063,18.93752108470206
-1.4032362944482386,1.0092232922508984,18.942521090250697
-1.4191924280802626,0.8410624376982845,18.947521095799335
-1.4337479870186929,0.6725910922730001,18.952521101347973
-1.4468886066522968,0.5039824860441281,18.95752110689661
-1.458601318747204,0.33540770322021635,18.96252111244525
-1.4688745642450156,0.16703529375183657,18.967521117993886
-1.47769820467023,-0.0009676848269932145,18.972521123542524
-1.4850635321357115,-0.16843459730288168,18.977521129091162
-1.490963277936345,-0.33519981965721274,18.9825211346398
-1.4953916197223973,-0.5010992941755821,18.98752114018844
-1.4983441872454617,-0.665969432126832,18.99252114573708
-1.4998180666713858,-0.8296461588252376,18.997521151285717
-1.4998118034559096,-0.9919656561924785,19.002521156834355
-1.4983254037800677,-1.1527650048272797,19.007521162382993
-1.49536033454415,-1.311881346464088,19.01252116793163
-1.4909195219200064,-1.4691514831845283,19.01752117348027
-1.4850073484632813,-1.6244129377543775,19.02252117902891
-1.4776296487883278,-1.7775042957441147,19.027521184577548
-1.4687937038101773,-1.9282644916813962,19.032521190126186
-1.4585082335590875,-2.076533444831114,19.037521195674824
-1.446783388574953,-2.222153154408053,19.04252120122346
-1.4336307398898884,-2.36496703832554,19.0475212067721
-1.419063267609015,-2.504820076235639,19.052521212320737
-1.403095348100625,-2.641560566742263,19.057521217869375
-1.385742739808421,-2.775039507672992,19.062521223418017
-1.3670225676997785,-2.9051099855132154,19.067521228966655
-1.3469533063654628,-3.03162966096385,19.072521234515293
-1.3255547617873698,-3.1544602120688334,19.07752124006393
-1.302848051792382,-3.2734659795153442,19.08252124561257
-1.2788555852115904,-3.388517082080448,19.087521251161206
-1.253601039765413,-3.4994885095341455,19.092521256709844
-1.22710933869649,-3.6062588620998195,19.097521262258482
-1.1994066261734142,-3.7087135618821345,19.10252126780712
-1.1705202414895413,-3.8067430426369224,19.107521273355758
-1.1404786920823153,-3.900243026424119,19.112521278904396
-1.1093116253998412,-3.9891162462477854,19.117521284453037
-1.077049799642352,-4.073270752363323,19.122521290001675
-1.0437250534075,-4.152621611693384,19.127521295550313
-1.009370274269472,-4.227090116563215,19.13252130109895
-0.9740193663228106,-4.296604434501399,19.13752130664759
-0.9377072167231213,-4.361099691041631,19.142521312196227
-0.9004696612575603,-4.42051758146158,19.147521317744864
-0.862343448979193,-4.474807642664397,19.152521323293502
-0.8233662059400035,-4.523925574966553,19.15752132884214
-0.7835763980584569,-4.567835313577296,19.162521334390778
-0.7430132931581979,-4.60650741434991,19.167521339939416
-0.7017169222153556,-4.639919862634464,19.172521345488057
-0.6597280398527319,-4.668058427352525,19.177521351036695
-0.6170880841197994,-4.690915497015085,19.182521356585333
-0.5738391355982647,-4.708491489560585,19.18752136213397
-0.530023875873539,-4.720793643085668,19.19252136768261
-0.48568554541304876,-4.727836796457177,19.197521373231247
-0.44086790089303673,-4.729642665003286,19.202521378779885
-0.39561517201590063,-4.726240491822877,19.207521384328523
-0.3499720178607222,-4.717666231970714,19.21252138987716
-0.30398348281005744,-4.703962877902567,19.2175213954258
-0.25769495209645865,-4.685180524052587,19.222521400974436
-0.2111521070126373,-4.661375419484597,19.227521406523074
-0.16440087982944185,-4.63261097023737,19.232521412071716
-0.11748740846614975,-4.5989565988727,19.237521417620354
-0.07045799095781202,-4.560487994910202,19.24252142316899
-0.023359039764581535,-4.517287160256068,19.24752142871763
0.023762964031885443,-4.469441632363315,19.252521434266267
0.0708615165997453,-4.417044702391221,19.257521439814905
0.1178901372507391,-4.360195260146088,19.262521445363543
0.16480241431111672,-4.298997161191992,19.26752145091218
0.211552050924484,-4.233559145780074,19.272521456460822
0.2580929107412249,-4.163995080040809,19.27752146200946
0.30437906344973414,-4.090422818345706,19.282521467558098
0.3503648301041124,-4.012964299000229,19.287521473106736
0.3960048282038812,-3.931745959388946,19.292521478655374
0.4412540164811454,-3.846897144483159,19.29752148420401
0.48606773935096936,-3.758550488595949,19.302521489752653
0.5304017709811576,-3.6668421600635672,19.30752149530129
0.5742123589379081,-3.571910390802497,19.31252150084993
0.6174562673642737,-3.473895707918585,19.317521506398567
0.6600908196488213,-3.372940942304581,19.322521511947205
0.7020739405424051,-3.269190348618162,19.327521517495843
0.7433641976814357,-3.1627894032113812,19.33252152304448
0.7839208424767183,-3.053884521328623,19.33752152859312
0.8237038503274802,-2.9426227646196015,19.342521534141756
0.8626739601209006,-2.82915152438447,19.347521539690394
0.9007927129781775,-2.713617960641898,19.352521545239032
0.9380224902088942,-2.5961687096992687,19.357521550787673
0.9743265504361878,-2.476949801613312,19.36252155633631
1.0096690658561431,-2.3561064645566,19.36752156188495
1.0440151575955907,-2.233782437334123,19.372521567433587
1.0773309301334126,-2.1101194569591954,19.377521572982225
1.109583504751409,-1.9852577833118834,19.382521578530863
1.140741051981693,-1.8593361423505235,19.3875215840795
1.17077282301861,-1.73249061378863,19.39252158962814
1.1996491800641529,-1.6048546114596756,19.397521595176777
1.2273416255769511,-1.4765594719408202,19.402521600725414
1.2538228303959864,-1.3477341273656627,19.407521606274052
1.2790666607112258,-1.2185049819806095,19.41252161182269
1.3030482038545725,-1.088996021949064,19.41752161737133
1.3257437928857487,-0.9593282622553352,19.42252162291997
1.3471310299487542,-0.8296200850416788,19.427521628468607
1.3671888083758699,-0.6999883960434923,19.432521634017245
1.3858973335174667,-0.5705479846065418,19.437521639565883
1.4032381422769649,-0.44141038871929006,19.44252164511452
1.4191941213317238,-0.31268513657483527,19.44752165066316
1.433749524021851,-0.18448096574992198,19.452521656211797
1.4468899858903135,-0.05690458874651073,19.457521661760435
1.4586025388589376,0.06993992402619038,19.462521667309073
1.468875624026355,0.1959496688684217,19.46752167285771
1.4776991030752935,0.3210225787749657,19.472521678406352
1.4850642682778838,0.44505853815421603,19.47752168395499
1.490963851089146,0.5679591228191521,19.482521689503628
1.4953920293201861,0.6896268203180814,19.487521695052266
1.4983444328840116,0.8099655531935095,19.492521700600904
1.4998181481082904,0.9288807943448429,19.49752170614954
1.4998117206107957,1.0462789737886438,19.50252171169818
1.4983251567346942,1.162068171525239,19.507521717246817
1.4953599235423218,1.2761585488293803,19.512521722795455
1.4909189473673337,1.3884610608467218,19.517521728344093
1.4850066109267737,1.4988877549460922,19.522521733892734
1.4776287489958528,1.6073536202874008,19.527521739441372
1.4687926426497198,1.7137756331174696,19.53252174499001
1.4585070120778907,1.8180712369841898,19.537521750538648
1.446782007978471,1.9201602662623765,19.54252175608729
1.4336292015406107,2.0199659413172966,19.547521761635927
1.4190615730251053,2.1174129161431923,19.552521767184565
1.4030934989544366,2.212427514596079,19.557521772733203
1.3857407379248443,2.3049393456310225,19.56252177828184
1.3670204150544376,2.3948806800141487,19.56752178383048
1.3469510050827571,2.482186085779156,19.572521789379117
1.3255523141383927,2.5667929276269636,19.577521794927755
1.3028454601926824,2.648641318341033,19.582521800476393
1.278852852218762,2.7276746711354622,19.58752180602503
1.253598168076593,2.8038394657028975,19.59252181157367
1.2271063311457022,2.8770846235075602,19.597521817122306
1.1994034857287525,2.9473627220284278,19.602521822670948
1.1705169712502512,3.0146298489530965,19.607521828219586
1.1404752952757358,3.078844707742698,19.612521833768223
1.1093081053782188,3.139969685489096,19.61752183931686
1.0770461598795282,3.197970611387157,19.6225218448655
1.0437212974954937,3.2528164168812324,19.627521850414137
1.0093664059149174,3.304479834765441,19.632521855962775
0.9740153893433181,3.3529366716758306,19.637521861511413
0.937703135043493,3.39816627313638,19.64252186706005
0.9004654789059416,3.44015173484943,19.64752187260869
0.8623391700830605,3.478879053730351,19.652521878157327
0.8233618347221209,3.5143381483829716,19.657521883705968
0.783571938832699,3.5465221567250027,19.662521889254606
0.7430087503252925,3.5754272715634756,19.667521894803244
0.7017123002585428,3.601053842844771,19.67252190035188
0.6597233433333326,3.6234047891972794,19.67752190590052
0.617083317672721,3.6424863690097977,19.682521911449157
0.5738343039274268,3.6583086429667278,19.687521916997795
0.5300189837472261,3.670884170660236,19.692521922546433
0.4856805976592114,3.6802290221833642,19.69752192809507
0.4408629023945205,3.6863620126084022,19.70252193364371
0.3956101277056303,3.6893050208777907,19.707521939192347
0.3499669327168359,3.689083307246189,19.71252194474099
0.3039783618509881,3.6857238376195314,19.717521950289626
0.2576898003759862,3.6792571076935565,19.722521955838264
0.2111469296148996,3.6697164978537713,19.727521961386902
0.16439568186391582,3.6571368160554276,19.73252196693554
0.11748219506261201,3.641556213575852,19.737521972484178
0.0704527672612736,3.6230150491356397,19.742521978032816
0.023353810930212,3.601555413846742,19.747521983581453
-0.02376819284384668,3.577222028861868,19.75252198913009
-0.07086674022908124,3.5500613440632365,19.75752199467873
-0.11789535054234596,3.5201217364898696,19.762522000227367
-0.1648076121200934,3.4874533932773994,19.76752200577601
-0.21155722812118913,3.4521080729300575,19.772522011324646
-0.2580980622164201,3.4141391714544915,19.777522016873284
-0.30438418411950524,3.373601325257318,19.782522022421922
-0.35036991491496317,3.3305507378879087,19.787522027970564
-0.39600987213770644,3.2850445971756144,19.7925220335192
-0.44125901456018046,3.237140885238619,19.79752203906784
-0.48607268664270065,3.186899191267417,19.802522044616477
-0.5304066626031987,3.1343796628751717,19.807522050165115
-0.5742171900628089,3.0796425218259045,19.812522055713753
-0.6174610332242806,3.022749351377901,19.81752206126239
-0.6600955155405976,2.9637624992113643,19.82252206681103
-0.7020785618316633,2.902743738063563,19.827522072359667
-0.7433687398075126,2.839755404204664,19.832522077908305
-0.783925300957074,2.774860828903099,19.837522083456943
-0.8237082207621187,2.7081227451062237,19.842522089005584
-0.8626782381967222,2.6396036528467848,19.847522094554222
-0.9007968944732322,2.5693666750231556,19.85252210010286
-0.9380265709965411,2.4974745770421714,19.857522105651498
-0.974330526489169,2.423989643310932,19.862522111200136
-1.00967293325057,2.348974174889837,19.867522116748773
-1.0440189125148007,2.2724900416102485,19.87252212229741
-1.0773345688717475,2.1945986415398187,19.87752212784605
-1.1095870237178642,2.1153612564218958,19.882522133394687
-1.140744447703469,2.0348385840904877,19.887522138943325
-1.1707760921445318,1.9530902936218792,19.892522144491963
-1.1996523193679713,1.8701758679597484,19.897522150040604
-1.2273446319605517,1.7861550394593906,19.902522155589242
-1.253825700892431,1.7010862500803317,19.90752216113788
-1.2790693924876573,1.6150263613498197,19.912522166686518
-1.3030507942150649,1.5280327744907958,19.917522172235156
-1.3257462392739243,1.4401632119841792,19.922522177783794
-1.34713332995031,1.3514734224518026,19.92752218333243
-1.367190959720985,1.2620179495459791,19.93252218888107
-1.385899334083019,1.1718520532632763,19.937522194429707
-1.4032399900886319,1.0810306916057748,19.942522199978345
-1.4191958145659285,0.9896073636870384,19.947522205526983
-1.4337510610075799,0.8976350667082791,19.952522211075625
-1.4468913651107416,0.8051667797157751,19.957522216624263
-1.4586037589529324,0.7122549082051478,19.9625222221729
-1.4688766837898308,0.6189513352757355,19.96752222772154
-1.4777000014623978,0.5253077109108566,19.972522233270176
-1.4850650044020057,0.43137533406564693,19.977522238818814
-1.4909644242238196,0.337205107428514,19.982522244367452
-1.4953924388998012,0.24284765814220285,19.98752224991609
-1.4983446785043575,0.14835355362442118,19.992522255464728
-1.499818229526968,0.05377346300464724,19.997522261013366
-1.499811637747455,-0.04084218902361675,20.002522266562003
-1.498324909671112,-0.13544341458744968,20.00752227211064
-1.4953595125223242,-0.22997993964555674,20.012522277659283
-1.4909183727965398,-0.3244008945762289,20.01752228320792
-1.4850058733722258,-0.4186556032852265,20.02252228875656
-1.4776278491854222,-0.512693631404006,20.0275222943052
-1.468791581471419,-0.6064638948886705,20.032522299853838
-1.4585057905789731,-0.6999147992403416,20.037522305402476
-1.4467806273644142,-0.7929948158172964,20.042522310951114
-1.4336276631739104,-0.885651883948061,20.04752231649975
-1.419059878423952,-0.9778331402406505,20.05252232204839
-1.4030916497912072,-1.0694857648441605,20.057522327597027
-1.385738736024434,-1.1605566842261243,20.062522333145665
-1.3670182623924882,-1.2509914609770292,20.067522338694303
-1.3469487037836916,-1.340734964861372,20.07252234424294
-1.3255498664733205,-1.4297324007704963,20.07752234979158
-1.3028428685771558,-1.5179283814001174,20.08252235534022
-1.2788501192104027,-1.6052660900580067,20.08752236088886
-1.2535952963725523,-1.6916880162711694,20.092522366437496
-1.2271033235800104,-1.7771364982887294,20.097522371986134
-1.1994003452695248,-1.8615535241340462,20.102522377534772
-1.1705137009967492,-1.9448802739336382,20.10752238308341
-1.1404718984553068,-2.027056627160766,20.112522388632048
-1.1093045853431251,-2.1080219214934734,20.117522394180686
-1.0770425201036276,-2.1877159556820467,20.122522399729323
-1.0437175415707987,-2.2660777725098926,20.12752240527796
-1.0093625375481101,-2.343044780418193,20.1325224108266
-0.9740114123519846,-2.418554372435685,20.13752241637524
-0.937699053352489,-2.4925444069370264,20.14252242192388
-0.9004612965433707,-2.5649518606867416,20.147522427472516
-0.8623348911764606,-2.6357128701056602,20.152522433021154
-0.8233574634942318,-2.704763710296584,20.157522438569792
-0.7835674795974369,-2.772040824935217,20.16252244411843
-0.7430042074833569,-2.8374803372319066,20.167522449667068
-0.701707678293218,-2.901018210756537,20.172522455215706
-0.6597186468059134,-2.962590630382968,20.177522460764344
-0.6170785512181584,-3.022133840948082,20.18252246631298
-0.5738294722496134,-3.0795846453701903,20.18752247186162
-0.5300140916144903,-3.134880345996877,20.192522477410257
-0.48567564989946993,-3.1879579286579247,20.1975224829589
-0.4408579038906659,-3.2387555717658416,20.202522488507537
-0.39560508339055156,-3.2872127066430243,20.207522494056175
-0.3499618475687168,-3.333268515470696,20.212522499604813
-0.30397324088822564,-3.376863560669564,20.21752250515345
-0.257684648652404,-3.417939787956684,20.22252251070209
-0.2111417522145955,-3.4564399302073796,20.227522516250726
-0.16439048389641364,-3.492308455750678,20.232522521799364
-0.11747698165764621,-3.5254905314045777,20.237522527348002
-0.07044754356390028,-3.5559333335901884,20.24252253289664
-0.023348582095558346,-3.5835863922219406,20.247522538445278
0.023773421655497895,-3.608399637531991,20.25252254399392
0.07087196385755565,-3.6303255717301615,20.257522549542557
0.11790056383249786,-3.6493192647455315,20.262522555091195
0.1648128099270675,-3.6653370676933488,20.267522560639833
0.21156240531532322,-3.6783379682245108,20.27252256618847
0.2581032136884576,-3.6882832306756304,20.277522571737112
0.30438930478557596,-3.6951366265046506,20.28252257728575
0.3503749997215339,-3.6988646385754214,20.287522582834388
0.39601491606671857,-3.6994359739263194,20.292522588383026
0.44126401263383036,-3.6968224355588397,20.297522593931664
0.48607763392852843,-3.690998748676236,20.3025225994803
0.5304115542187735,-3.6819422168219087,20.30752260502894
0.5742220211807255,-3.6696333253665885,20.312522610577577
0.6174657990767618,-3.6540558321833405,20.317522616126215
0.6601002114243516,-3.6351962817912726,20.322522621674857
0.7020831831124075,-3.6130445259893316,20.327522627223495
0.7433732819245535,-3.587594071891279,20.332522632772132
0.7839297594279188,-3.558841175046359,20.33752263832077
0.8237125911867476,-3.5267856267721474,20.34252264386941
0.8626825162620793,-3.4914310204242454,20.347522649418046
0.9008010759573374,-3.45278389309226,20.352522654966684
0.938030651772802,-3.410854345166739,20.357522660515322
0.9743345025303111,-3.365656094180643,20.36252266606396
1.0096768006327421,-3.3172063979139907,20.367522671612598
1.0440226674213207,-3.2655258772396163,20.372522677161236
1.0773382075969706,-3.2106383773615907,20.377522682709873
1.1095905426708332,-3.152571820961295,20.382522688258515
1.1407478434113645,-3.0913574727890976,20.387522693807153
1.1707793612562198,-3.027029389050372,20.39252269935579
1.1996554586572037,-2.959625608554806,20.39752270490443
1.2273476383292385,-2.88918788634342,20.402522710453066
1.2538285713736181,-2.8157606023074213,20.407522716001704
1.2790721242485565,-2.7393912924752457,20.412522721550342
1.3030533845597174,-2.6601314768996884,20.41752272709898
1.32574868564599,-2.5780356903830928,20.422522732647618
1.3471356299354946,-2.49316071894603,20.427522738196256
1.367193111049489,-2.405566762679682,20.432522743744894
1.3859013346317237,-2.3153175636197303,20.437522749293535
1.4032418378832452,-2.222479066015545,20.442522754842173
1.4191975077828838,-2.1271194754902343,20.44752276039081
1.433752597975885,-2.0293101487506093,20.45252276593945
1.4468927443135757,-1.9291253118757274,20.457522771488087
1.4586049790292057,-1.8266410439803353,20.462522777036725
1.46887774353546,-1.7219352316553733,20.467522782585363
1.477700899831544,-1.6150885252382057,20.472522788134
1.4850657405080794,-1.5061840930188763,20.47752279368264
1.4909649973403793,-1.3953062679470452,20.482522799231276
1.4953928484612384,-1.2825408074732303,20.487522804779914
1.4983449241064926,-1.1679760289582486,20.492522810328555
1.4998183109274206,-1.0517021507765176,20.497522815877193
1.499811554865885,-0.9338101465027413,20.50252282142583
1.4983246625893147,-0.8143922697658584,20.50752282697447
1.4953591014841425,-0.6935428556275679,20.512522832523107
1.4909177982076218,-0.5713578355063601,20.517522838071745
1.4850051357996208,-0.44793398847379634,20.522522843620383
1.477626949357036,-0.32336911287309833,20.52752284916902
1.468790520275263,-0.19776271995821312,20.532522854717662
1.4585045690623248,-0.07121618758590181,20.5375228602663
1.4467792467327714,0.056167884925847206,20.542522865814938
1.4336261247897821,0.18428601833495534,20.547522871363576
1.4190581838055576,0.31303306288303445,20.552522876912214
1.403089800610912,0.44230144289233664,20.55752288246085
1.385736734107181,0.5719817097362485,20.56252288800949
1.367016109713913,0.7019632613159213,20.56752289355813
1.3469464024682494,0.8321336597894134,20.57252289910677
1.3255474187921257,0.9623775770005039,20.577522904655407
1.30284027694579,1.0925771158256858,20.582522910204045
1.2788473861864842,1.2226126443236982,20.587522915752682
1.2535924246532764,1.3523623729785341,20.59252292130132
1.2271003159993936,1.4817014780597364,20.59752292684996
1.1993972047957193,1.610502405133129,20.602522932398596
1.1705104307290062,1.7386354596340579,20.607522937947234
1.1404685016210185,1.8659684616946064,20.612522943495872
1.1093010652945348,1.9923665629233605,20.61752294904451
1.0770388803146327,2.1176927325018124,20.62252295459315
1.043713785633429,2.2418077853451326,20.62752296014179
1.0093586691690322,2.3645703454060216,20.632522965690427
0.9740074353488285,2.4858374281768607,20.637522971239065
0.9376949716500879,2.605464579580369,20.642522976787703
0.9004571141698805,2.723305740995136,20.64752298233634
0.8623306122593841,2.839213911526976,20.65252298788498
0.8233530922563531,2.9530417166407834,20.657522993433616
0.7835630203526496,3.064641226480431,20.662522998982254
0.7429996646324084,3.1738641050509755,20.667523004530892
0.7017030563193661,3.280562590485133,20.67252301007953
0.659713950270494,3.384589891771583,20.67752301562817
0.6170737847561,3.4857996693344067,20.68252302117681
0.5738246405648441,3.5840468062109325,20.687523026725447
0.5300091994753154,3.6791884195991,20.692523032274085
0.4856707021338453,3.7710833670431096,20.697523037822723
0.4408529053814523,3.8595925655780468,20.70252304337136
0.395600039070686,3.944579894033406,20.70752304892
0.34995676241634366,4.025912342864912,20.712523054468637
0.30396811992178735,4.1034599249494885,20.717523060017275
0.25767949692568864,4.177096263663427,20.722523065565913
0.2111365748117464,4.246699262810914,20.72752307111455
0.16438528592691334,4.312150643451762,20.732523076663192
0.11747176825127426,4.373336719521429,20.73752308221183
0.07044231986567075,4.430148684926972,20.742523087760468
0.023343353260642234,4.482482541586681,20.747523093309105
-0.023778650466860056,4.530239722690426,20.752523098857743
-0.07087718748514683,4.573326884269762,20.75752310440638
-0.11790577712121766,4.611656746677353,20.76252310995502
-0.16481800773201766,4.6451476098979665,20.767523115503657
-0.21156758250688537,4.673723916121855,20.772523121052295
-0.25810836515735863,4.697316756696085,20.777523126600933
-0.304394425447925,4.715863058259409,20.782523132149574
-0.35038008452388747,4.729306885084327,20.787523137698212
-0.3960199599908968,4.737598915806638,20.79252314324685
-0.4412690107021595,4.740696390612488,20.797523148795488
-0.4860825812084238,4.738564108493718,20.802523154344126
-0.5304164458279409,4.731173504144606,20.807523159892767
-0.5742268522916452,4.718503239838429,20.812523165441405
-0.6174705649217809,4.700539682524053,20.817523170990043
-0.6601049073000662,4.67727573257082,20.82252317653868
-0.7020878043845821,4.648712321252946,20.82752318208732
-0.743377824032541,4.614857598895497,20.832523187635957
-0.7839342178891965,4.575726487076825,20.837523193184595
-0.8237169616013448,4.531342477365401,20.842523198733232
-0.8626867943169146,4.481735201830231,20.84752320428187
-0.9008052574304783,4.426942166111113,20.852523209830508
-0.9380347325376295,4.367008591675018,20.857523215379146
-0.9743384785595914,4.301985645996837,20.862523220927788
-1.0096806680026063,4.231932925941225,20.867523226476425
-1.0440264223151414,4.1569163611418,20.872523232025063
-1.0773418463091378,4.077008476500833,20.8775232375737
-1.1095940616103062,3.9922894368899917,20.88252324312234
-1.140751239105426,3.902845147074047,20.887523248670977
-1.1707826303536666,3.808768215126369,20.892523254219615
-1.1996585979318726,3.710157755058437,20.897523259768253
-1.2273506446829996,3.6071184202225144,20.90252326531689
-1.2538314418395948,3.499760953356678,20.90752327086553
-1.279074855993895,3.3882016547603864,20.912523276414166
-1.303055974888552,3.2725619461255597,20.917523281962808
-1.3257511320019373,3.1529684925129478,20.922523287511446
-1.3471379299043238,3.0295524991455394,20.927523293060084
-1.3671952623613746,2.9024496889178244,20.93252329860872
-1.3859033351636005,2.771800106751866,20.93752330415736
-1.4032436856607986,2.6377470979256707,20.942523309705997
-1.4191992009826047,2.5004378364709066,20.947523315254635
-1.4337541349267604,2.360022876390878,20.952523320803273
-1.4468941234988475,2.216654661546445,20.95752332635191
-1.4586061990877426,2.070488620869883,20.96252333190055
-1.46887880326324,1.9216828029967143,20.967523337449187
-1.4777017981827216,1.7703957110914907,20.972523342997825
-1.485066476596106,1.616787677168322,20.977523348546466
-1.490965570438814,1.461021334470685,20.982523354095104
-1.4953932580045,1.3032587326631913,20.987523359643742
-1.4983451696904126,1.143662068331904,20.99252336519238
-1.499818392309635,0.9823958418086468,20.997523370741018
-1.4998114719660811,0.8196242971301767,21.002523376289655
-1.49832441548931,0.6555100559050433,21.007523381838293
-1.4953586904277905,0.4902172095339851,21.01252338738693
-1.4909172236005859,0.3239113890992737,21.01752339293557
-1.4850043982089696,0.1567568628375423,21.022523398484207
-1.4776260495106803,-0.011082261312798533,21.027523404032845
-1.4687894590612445,-0.17943950361878871,21.032523409581486
-1.4585033475279496,-0.34814747401232843,21.037523415130124
-1.4467778660835253,-0.5170388050848689,21.042523420678762
-1.4336245863882358,-0.6859438505122789,21.047523426227404
-1.419056489169893,-0.8546904706974182,21.05252343177604
-1.4030879514135686,-1.0231056581007265,21.05752343732468
-1.3857347321730638,-1.1910140228238388,21.062523442873317
-1.3670139570187292,-1.3582363632681025,21.067523448421955
-1.3469441011364187,-1.5245917687634065,21.072523453970593
-1.325544971094827,-1.6898978628835695,21.07752345951923
-1.3028376852985712,-1.85396860551091,21.08252346506787
-1.2788446531470334,-2.016615372204902,21.087523470616507
-1.253589552918737,-2.177648486163722,21.092523476165145
-1.227097308403871,-2.336876035224437,21.097523481713782
-1.1993940643073129,-2.4941045828825725,21.102523487262424
-1.170507160447045,-2.6491401402537185,21.10752349281106
-1.1404651047728427,-2.801787222746658,21.1125234983597
-1.1092975452324791,-2.951850634698586,21.117523503908338
-1.0770352405125254,-3.0991362494098276,21.122523509456975
-1.0437100296833808,-3.2434494545987134,21.127523515005613
-1.0093548007776574,-3.3845972990218343,21.13252352055425
-0.9740034583338391,-3.522389263398134,21.13752352610289
-0.9376908899362529,-3.656636354936469,21.142523531651527
-0.9004529317854391,-3.7871525132765815,21.147523537200165
-0.8623263333317894,-3.913754814322041,21.152523542748803
-0.8233487210084661,-4.036264272942438,21.15752354829744
-0.7835585610983032,-4.154505735628263,21.162523553846082
-0.7429951217724319,-4.268308309817922,21.16752355939472
-0.7016984343369468,-4.37750681016701,21.172523564943358
-0.6597092537270582,-4.481940567094574,21.177523570491996
-0.6170690182865002,-4.581454902079211,21.182523576040634
-0.573819808873102,-4.6759015537915065,21.18752358158927
-0.5300043073296551,-4.765137906495796,21.19252358713791
-0.48566575436231796,-4.849028769825024,21.197523592686547
-0.4408479068668402,-4.9274456749079825,21.202523598235185
-0.39559499474601195,-5.000267240975722,21.207523603783823
-0.34995167725967496,-5.067380345945599,21.21252360933246
-0.30396299895165435,-5.128678789325182,21.217523614881102
-0.25767434519579885,-5.184065366227425,21.22252362042974
-0.21113139740633038,-5.2334503686436324,21.227523625978378
-0.16438008795537226,-5.276753138304282,21.232523631527016
-0.11746655484347455,-5.313901327451162,21.237523637075654
-0.0704370961665426,-5.344831510061991,21.242523642624292
-0.023338124425442697,-5.3694893639211285,21.24752364817293
0.023783879277976094,-5.387829199088816,21.252523653721568
0.0708824111118771,-5.399815229819545,21.257523659270205
0.11791099040854663,-5.405419964345281,21.262523664818843
0.16482320553496357,-5.404626323485818,21.26752367036748
0.21157275969591882,-5.397425489908763,21.272523675916123
0.25811351662312276,-5.383819057102552,21.27752368146476
0.3043995461065762,-5.363817117429431,21.2825236870134
0.3503851693219419,-5.3374399079152965,21.28752369256204
0.39602500391026063,-5.304716381198384,21.292523698110678
0.4412740087650846,-5.265685268243387,21.297523703659316
0.4860875284824145,-5.2203942203033105,21.302523709207954
0.5304213374306238,-5.168900113098422,21.30752371475659
0.5742316833955878,-5.111268945326628,21.31252372030523
0.6174753307592539,-5.04757534526697,21.317523725853867
0.6601096031677544,-4.977903031183149,21.322523731402505
0.7020924256482236,-4.902343861358301,21.327523736951143
0.7433823661314932,-4.820998574600861,21.33252374249978
0.7839386763409467,-4.73397547829448,21.33752374804842
0.8237213320059311,-4.641391420006851,21.342523753597057
0.8626910723612634,-4.543370497085146,21.347523759145698
0.9008094388926701,-4.440044251844326,21.352523764694336
0.9380388132910543,-4.331551790121854,21.357523770242974
0.9743424545770306,-4.218038318747539,21.36252377579161
1.0096845353602044,-4.099656081734508,21.36752378134025
1.0440301771962666,-3.9765633523128736,21.372523786888888
1.0773454850081763,-3.8489239137051987,21.377523792437525
1.1095975805362883,-3.716907096522377,21.382523797986163
1.1407546347855932,-3.5806873192158046,21.3875238035348
1.170785899436879,-3.440443426366199,21.39252380908344
1.199661737191942,-3.296357952130561,21.397523814632077
1.2273536510218406,-3.1486178600550065,21.40252382018072
1.2538343122903088,-2.9974129615159932,21.407523825729356
1.2790775877236877,-2.8429349645054898,21.412523831277994
1.303058565201528,-2.6853790120215444,21.417523836826632
1.3257535783417642,-2.524941608402055,21.42252384237527
1.3471402298567627,-2.3618194162821347,21.427523847923908
1.3671974136566378,-2.1962110829030976,21.432523853472546
1.385905335678615,-2.0283155345451074,21.437523859021184
1.403245533421297,-1.8583302583907928,21.44252386456982
1.419200894165063,-1.6864530066310328,21.44752387011846
1.4337556718602107,-1.5128812758522792,21.452523875667097
1.4468955026665098,-1.337810164703755,21.45752388121574
1.458607419128555,-1.161433215591192,21.462523886764377
1.468879862973163,-0.9839434493289488,21.467523892313014
1.4777026965159437,-0.8055319723610617,21.472523897861652
1.4850672126660813,-0.6263874111397025,21.47752390341029
1.490966143519121,-0.4466972481554604,21.482523908958928
1.4953936675295865,-0.2666482333466729,21.487523914507566
1.4983454152561242,-0.08642573537921995,21.492523920056204
1.4998184736736269,0.09378589864907577,21.497523925604842
1.4998113890480527,0.27380243920358827,21.50252393115348
1.4983241683710944,0.45343960140522255,21.507523936702118
1.4953582793532598,0.6325128408822871,21.51252394225076
1.4909166489754286,0.8108367776883674,21.517523947799397
1.4850036606002726,0.9882251975723834,21.522523953348035
1.4776251496463717,1.16449114206708,21.527523958896673
1.4687883978293987,1.3394462991310678,21.53252396444531
1.4585021259758522,1.5129008731878113,21.537523969993952
1.446776485416716,1.68466429333968,21.54252397554259
1.4336230479692629,1.8545453654186874,21.547523981091228
1.4190547945169985,2.0223520476350516,21.552523986639866
1.4030861021991794,2.1878918028573104,21.557523992188504
1.3857327302221287,2.350972184382977,21.56252399773714
1.3670118043069377,2.5114014563660687,21.56752400328578
1.3469417997882411,2.668988773565536,21.572524008834417
1.325542523381416,2.823544071891564,21.577524014383055
1.3028350936355395,2.9748793957091184,21.582524019931693
1.2788419200920451,3.1228095800251943,21.587524025480334
1.253586681168983,3.2671512507611875,21.592524031028972
1.2270943007934394,3.407724521669388,21.59752403657761
1.1993909238043483,3.5443538687377423,21.602524042126248
1.1705038901508584,3.676866673490003,21.607524047674886
1.1404617079108297,3.8050955430958617,21.612524053223524
1.1092940251569385,3.928878185621878,21.61752405877216
1.0770316006973528,4.048056674321997,21.6225240643208
1.0437062737206435,4.162479942377816,21.627524069869438
1.0093509323740466,4.2720020456963645,21.632524075418075
0.973999481307005,4.376483689316221,21.637524080966713
0.9376868082110558,4.4757926894935425,21.642524086515355
0.9004487493900563,4.569802876665474,21.647524092063993
0.8623220543937477,4.658396420942553,21.65252409761263
0.8233443497505705,4.741462195727559,21.65752410316127
0.7835541018344689,4.818897086936354,21.662524108709906
0.7429905789034226,4.890606142738332,21.667524114258544
0.7016938123460362,4.956502118510265,21.672524119807182
0.6597045571756017,5.016506491772825,21.67752412535582
0.6170642518094387,5.07054903083233,21.682524130904458
0.5738149771743845,5.118568089085907,21.687524136453096
0.5299994151775936,5.160510939992282,21.692524142001734
0.4856608065848888,5.196333423292482,21.697524147550375
0.4408429083469094,5.22600059476924,21.702524153099013
0.3955899504165288,5.2494861669497075,21.70752415864765
0.3499465920987958,5.266773132650099,21.71252416419629
0.30395787797782886,5.277853370204716,21.717524169744927
0.2576691934628205,5.282727749478989,21.722524175293564
0.21112621999834869,5.281406399749669,21.727524180842202
0.16437488998187536,5.273908071399706,21.73252418639084
0.11746134143424669,5.260260801448011,21.737524191939478
0.07043187246660107,5.240501262691905,21.742524197488116
0.023332895589959386,5.214674924879829,21.747524203036754
-0.023789108088760398,5.1828360701022715,21.752524208585392
-0.0708876347377456,5.145047268414625,21.757524214134033
-0.11791620369439987,5.101379713973508,21.76252421968267
-0.16482840333590687,5.051912728363388,21.76752422523131
-0.21157793688233859,4.996733556358544,21.772524230779947
-0.2581186680857497,4.935937713558359,21.777524236328585
-0.30440466676152683,4.8696276782253864,21.782524241877223
-0.35039025411573727,4.797914125850479,21.787524247425864
-0.3960300478248535,4.720914245611595,21.792524252974502
-0.4412790068226464,4.638752381287557,21.79752425852314
-0.48609247575053643,4.551559734745746,21.802524264071778
-0.5304262290268577,4.459473172145267,21.807524269620416
-0.574236514492588,4.362636367630455,21.812524275169054
-0.6174800965892203,4.261197998904612,21.81752428071769
-0.660114299027457,4.155312365219928,21.82252428626633
-0.7020970469033314,4.045138929373573,21.82752429181497
-0.7433869082214472,3.930841055222678,21.83252429736361
-0.7839431347831706,3.8125871946254386,21.837524302912247
-0.8237257024005414,3.690549056402812,21.842524308460884
-0.8626953503951289,3.564901289466616,21.847524314009522
-0.9008136203439493,3.4358227984424063,21.85252431955816
-0.9380428940330758,3.303493852105039,21.857524325106798
-0.97434643058266,3.168096411022747,21.862524330655436
-1.0096884027055253,3.0298158004399665,21.867524336204074
-1.0440339320647356,2.888837038680978,21.87252434175271
-1.0773491236941188,2.7453452398808684,21.87752434730135
-1.1096010994488128,2.5995277480205035,21.88252435284999
-1.1407580304518916,2.451570488365839,21.88752435839863
-1.1707891685058909,2.301657727740283,21.892524363947267
-1.1996648764374245,2.1499744891026054,21.897524369495905
-1.2273566573457833,1.996703943201166,21.902524375044543
-1.2538371827257857,1.8420261758859777,21.90752438059318
-1.2790803194379523,1.686120141700848,21.91252438614182
-1.3030611554986689,1.5291628063639984,21.917524391690456
-1.3257560246655062,1.3713279472989814,21.922524397239094
-1.3471425297928294,1.212786929229218,21.927524402787732
-1.367199564935302,1.0537083022923555,21.93252440833637
-1.3859073361767857,0.8942574808175552,21.937524413885008
-1.4032473811647506,0.7345980535950717,21.94252441943365
-1.4192025873302736,0.5748914897188301,21.947524424982287
-1.4337572087762442,0.41529575899351956,21.952524430530925
-1.446896881816596,0.2559665110275766,21.957524436079563
-1.458608639151647,0.09705874629176538,21.9625244416282
-1.4688809226652242,-0.06127409036320282,21.96752444717684
-1.4777035948312116,-0.2188808290443713,21.972524452725477
-1.4850679487180023,-0.37561125869278944,21.977524458274114
-1.4909667165813127,-0.5313156759331416,21.982524463822752
-1.4953940770364986,-0.6858456638463636,21.98752446937139
-1.4983456608036239,-0.8390534616377682,21.992524474920028
-1.4998185550193839,-0.9907912058312435,21.99752448046867
-1.4998113061117926,-1.1409122371385998,22.002524486017307
-1.4983239212346668,-1.2892715825693526,22.007524491565945
-1.495357868260555,-1.4357241221652055,22.012524497114583
-1.4909160743321488,-1.580124730864063,22.01752450266322
-1.485002922973517,-1.722330730794285,22.02252450821186
-1.4776242497641028,-1.8622014925136086,22.027524513760497
-1.4687873365796777,-1.9995965178857489,22.032524519309135
-1.4585009044060115,-2.134376924488638,22.037524524857776
-1.4467751047323216,-2.2664072021475232,22.042524530406414
-1.4336215095328546,-2.395554012938374,22.047524535955052
-1.4190530998468593,-2.521685897174147,22.05252454150369
-1.403084252967715,-2.644674633823312,22.057524547052328
-1.3857307282543447,-2.764395621071601,22.062524552600966
-1.36700965157851,-2.880727681383841,22.067524558149607
-1.3469394984236913,-2.993552984855196,22.072524563698245
-1.3255400756518758,-3.1027578855216973,22.077524569246883
-1.3028325019566724,-3.20823351662362,22.08252457479552
-1.2788391870214861,-3.3098749142118624,22.08752458034416
-1.2535838094039946,-3.40758196641297,22.092524585892797
-1.227091293168069,-3.5012599852582595,22.097524591441434
-1.1993877832868103,-3.590818720731642,22.102524596990072
-1.1705006198404246,-3.676173783216482,22.10752460253871
-1.1404583110349518,-3.7572463015795425,22.112524608087348
-1.1092905050678856,-3.833962390020244,22.117524613635986
-1.0770279608690885,-3.906254886412412,22.122524619184624
-1.0437025177451884,-3.9740620559363133,22.127524624733265
-1.0093470639581634,-4.037327794561695,22.132524630281903
-0.9739955042683025,-4.096003093390657,22.13752463583054
-0.9376827264744634,-4.150044354541836,22.14252464137918
-0.900444566983695,-4.199414260784837,22.147524646927817
-0.8623177754452251,-4.244082465292928,22.152524652476455
-0.823339978482635,-4.284024158276435,22.157524658025093
-0.7835496425611127,-4.319221394957625,22.16252466357373
-0.7429860360253444,-4.3496625217843565,22.16752466912237
-0.7016891903465976,-4.375342039298143,22.172524674671006
-0.6596998606160919,-4.396261223231707,22.177524680219644
-0.61705948532488,-4.4124270702646315,22.182524685768286
-0.5738101454686537,-4.42385344616087,22.187524691316924
-0.5299945230190914,-4.430560158788687,22.19252469686556
-0.4856558588015148,-4.43257283468643,22.1975247024142
-0.4408379098216224,-4.429923946309208,22.202524707962837
-0.39558490608219826,-4.4226511720259,22.207524713511475
-0.34994150693366144,-4.410798208389798,22.212524719060113
-0.30395275700026664,-4.394415050916544,22.21752472460875
-0.2576640417267093,-4.373556338760572,22.22252473015739
-0.21112104258775932,-4.34828289430567,22.227524735706027
-0.16436969200638138,-4.3186607701469395,22.232524741254664
-0.1174561280235486,-4.28476055672641,22.237524746803306
-0.07042664876580317,-4.246658666015471,22.242524752351944
-0.02332766675414972,-4.204435646453656,22.24752475790058
0.023794336899255253,-4.158176789359616,22.25252476344922
0.07089285836279503,-4.107971910276041,22.257524768997857
0.1179214169788203,-4.053914804068193,22.262524774546495
0.16483360113488912,-3.9961033361581384,22.267524780095133
0.21158311406618643,-3.934638732464643,22.27252478564377
0.25812381954528013,-3.8696263384087874,22.27752479119241
0.30440978741277663,-3.8011741145374707,22.282524796741047
0.35039533890527275,-3.7293929115467326,22.287524802289685
0.3960350917345914,-3.654397072732292,22.292524807838326
0.4412840048748443,-3.57630250502623,22.297524813386964
0.4860974230127084,-3.4952275176789107,22.302524818935602
0.5304311206166424,-3.4112926391575003,22.30752482448424
0.5742413455825693,-3.324619567570425,22.31252483003288
0.6174848624116848,-3.2353315318562186,22.31752483558152
0.6601189948791003,-3.1435527252674667,22.322524841130157
0.7021016681499027,-3.0494080955328604,22.327524846678795
0.7433914503023276,-2.953023064035642,22.332524852227433
0.7839475932158649,-2.8545232255492206,22.33752485777607
0.8237300727851052,-2.7540342740646238,22.34252486332471
0.8626996284185101,-2.651681123099628,22.347524868873347
0.9008178017842425,-2.5475882469104847,22.352524874421984
0.9380469747636986,-2.4418798324206397,22.357524879970622
0.9743504065764164,-2.334678343719459,22.36252488551926
1.0096922700385802,-2.2261048300349793,22.3675248910679
1.0440376869204886,-2.1162794066981805,22.37252489661654
1.0773527623669674,-2.0053201634303384,22.377524902165177
1.1096046183478268,-1.8933435874310367,22.382524907713815
1.1407614261043297,-1.7804646758622342,22.387524913262453
1.170792437560646,-1.6667952342485792,22.39252491881109
1.1996680156683264,-1.5524448721898565,22.39752492435973
1.2273596636547914,-1.4375228584683493,22.402524929908367
1.2538400531460203,-1.3221358666900465,22.407524935457005
1.2790830511366524,-1.2063863908809234,22.412524941005643
1.3030637457799765,-1.0903754530118255,22.41752494655428
1.3257584709731105,-0.974203574384434,22.422524952102922
1.3471448297125184,-0.8579684252570597,22.42752495765156
1.3672017161973276,-0.741764597907476,22.432524963200198
1.3859093366581143,-0.6256852521389475,22.437524968748836
1.4032492288911393,-0.5098219812470584,22.442524974297474
1.4192042804782292,-0.3942643263102332,22.44752497984611
1.4337587456748384,-0.2791003559859209,22.45252498539475
1.4468982609490877,-0.164416421575564,22.457524990943387
1.4586098591570051,-0.050296673486813714,22.462524996492025
1.46888198233944,0.06317594754299515,22.467525002040663
1.4777044931285104,0.1759192176780946,22.4725250075893
1.485068684751876,0.2878526953631152,22.477525013137942
1.490967289625385,0.39889779977359924,22.48252501868658
1.4953944865252333,0.5089768306168846,22.487525024235218
1.4983459063329099,0.6180132076857564,22.492525029783856
1.499818636346913,0.7259318704392292,22.497525035332494
1.499811223157308,0.8326586071971529,22.50252504088113
1.4983236740800288,0.9381204047999208,22.50752504642977
1.4953574571496793,1.0422463702337776,22.512525051978407
1.4909154996707514,1.1449665231682766,22.517525057527045
1.48500218532872,1.246210938583041,22.522525063075683
1.4776233498638758,1.345911789274914,22.52752506862432
1.4687862753121121,1.4440038797089503,22.53252507417296
1.458499682818468,1.5404222175580813,22.5375250797216
1.4467737240303344,1.6351022330533513,22.54252508527024
1.4336199710790285,1.727982234519049,22.547525090818876
1.4190514051594687,1.8190025867941335,22.552525096367518
1.4030824037192118,1.9081039741539876,22.557525101916156
1.3857287262697193,1.9952287121691499,22.562525107464793
1.3670074988334842,2.0803216602522046,22.56752511301343
1.346937197042764,2.1633291635232372,22.57252511856207
1.325537627906246,2.244199063555415,22.577525124110707
1.3028299102619736,2.3228812754567985,22.582525129659345
1.2788364539354014,2.399327510760396,22.587525135207983
1.2535809376237694,2.473491445522789,22.59252514075662
1.2270882855278022,2.5453289842937714,22.59752514630526
1.1993846427546944,2.614797797071679,22.602525151853897
1.1704973495157847,2.6818574369249935,22.607525157402538
1.1404549141452198,2.7464698989196825,22.612525162951176
1.1092869849653786,2.8085993325093255,22.617525168499814
1.0770243210277355,2.8682117551144075,22.62252517404845
1.0436987617570808,2.9252753850291384,22.62752517959709
1.0093431955300176,2.9797606957212572,22.632525185145727
0.9739915272177947,3.0316404585812484,22.637525190694365
0.9376786447264739,3.0808896817390927,22.642525196243003
0.9004403845664233,3.127485120927941,22.64752520179164
0.8623134964862232,3.1714060085235185,22.65252520734028
0.8233356072047258,3.212634347153081,22.657525212888917
0.783545183278234,3.2511534880991304,22.66252521843756
0.7429814931382752,3.2869490105338075,22.667525223986196
0.7016845683386286,3.320009509632753,22.672525229534834
0.6596951640485996,3.350324968711444,22.677525235083472
0.6170547188328187,3.37788755131089,22.68252524063211
0.573805313755985,3.402692023707595,22.687525246180748
0.5299896308541464,3.4247346881888108,22.692525251729386
0.48565091101223823,3.444014262460766,22.697525257278027
0.44083291129093527,3.4605314346812652,22.702525262826665
0.3955798617430581,3.474288653028704,22.707525268375303
0.3499364217642338,3.4852907233266426,22.71252527392394
0.30394763601900804,3.493543944075903,22.71752527947258
0.257658889987425,3.499056798513675,22.722525285021216
0.2111158651746027,3.5018396626273027,22.727525290569854
0.16436449402884673,3.5019041545048646,22.732525296118492
0.11745091461142333,3.4992643529766996,22.737525301667134
0.07042142506410644,3.493935783198017,22.74252530721577
0.023322437918056375,3.485935178718104,22.74752531276441
-0.023799565709503638,3.475281575845305,22.752525318313047
-0.0708980819869831,3.461995268883874,22.75752532386169
-0.11792663026189251,3.4460977685453726,22.762525329410327
-0.1648387989318678,3.427612548533411,22.767525334958965
-0.2115882912475465,3.406564255264452,22.772525340507602
-0.2581289710016747,3.382978642126906,22.77752534605624
-0.30441490806041194,3.3568832931993535,22.78252535160488
-0.3504004236905934,3.3283068145069428,22.787525357153516
-0.3960401356395566,3.2972785873506956,22.792525362702154
-0.4412890029217189,3.263829766904583,22.797525368250792
-0.4861023702690142,3.2279926931528706,22.80252537379943
-0.5304360122000225,3.1898002375996257,22.80752537934807
-0.5742461766656105,3.1492862395719685,22.81252538489671
-0.6174896282266801,3.1064860337584164,22.817525390445347
-0.6601236907227576,3.0614362149912204,22.822525395993985
-0.7021062893879827,3.0141732364858966,22.827525401542623
-0.7433959923742122,2.9647343918685234,22.83252540709126
-0.7839520516390666,2.9131591525151777,22.8375254126399
-0.8237344431596897,2.859486952322665,22.842525418188536
-0.8627039064314359,2.803757245559796,22.847525423737174
-0.9008219832136216,2.7460112618593167,22.852525429285812
-0.9380510554829573,2.686290605620883,22.85752543483445
-0.9743543825583599,2.624637189694462,22.862525440383088
-1.009696137359388,2.561094158963981,22.86752544593173
-1.044041441763578,2.495704648535021,22.872525451480367
-1.0773564010267487,2.428512238340712,22.877525457029005
-1.109608137233379,2.3595618785749832,22.882525462577643
-1.1407648217429238,2.2888984892137247,22.88752546812628
-1.170795706601197,2.2165670761683667,22.89252547367492
-1.1996711548846795,2.1426137714854896,22.897525479223557
-1.227362669948902,2.0670848856537565,22.902525484772195
-1.2538429235510338,1.9900268695996925,22.907525490320833
-1.2790857828198308,1.911487201866029,22.91252549586947
-1.30306633604546,1.831513394962607,22.91752550141811
-1.325760917264618,1.7501526749241116,22.92252550696675
-1.347147129615851,1.6674534629478601,22.927525512515388
-1.367203867442755,1.583464986942947,22.932525518064026
-1.385911337122611,1.4982357078714446,22.937525523612663
-1.4032510766004846,1.411814116516803,22.9425255291613
-1.4192059736089553,1.324250180561754,22.94752553470994
-1.4337602825560216,1.2355944402288024,22.952525540258577
-1.4468996400640064,1.1458966399438681,22.957525545807215
-1.4586110791446427,1.0552065305990819,22.962525551355853
-1.4688830419958097,0.9635752696829598,22.96752555690449
-1.477705391407853,0.8710548185472612,22.97252556245313
-1.4850694207677018,0.7776965142887223,22.97752556800177
-1.4909678626513314,0.6835515173346125,22.982525573550408
-1.4953948959957983,0.5886722651566946,22.987525579099046
-1.4983461518439867,0.49311227508869976,22.992525584647684
-1.499818717656212,0.3969249003851361,22.99752559019632
-1.4998111401845902,0.30016334547492085,23.00252559574496
-1.498323426907177,0.20288168355091696,23.007525601293597
-1.495357046020618,0.10513522524761487,23.012525606842235
-1.4909149249912275,0.006979985142940714,23.017525612390873
-1.485001447665866,-0.0915279299301265,23.02252561793951
-1.4776224499456803,-0.19033210314826438,23.02752562348815
-1.4687852140266857,-0.2893747862971397,23.03252562903679
-1.4584984612131777,-0.38859667173024176,23.03752563458543
-1.4467723433107553,-0.48793799231140883,23.042525640134066
-1.4336184326077848,-0.5873388084428955,23.047525645682704
-1.4190497104548183,-0.6867378028607337,23.052525651231342
-1.4030805544536546,-0.7860719223972101,23.05752565677998
-1.385726724268238,-0.8852772056838022,23.062525662328618
-1.3670053460718377,-0.984288793358965,23.067525667877256
-1.3469348956454508,-1.0830405155944527,23.072525673425893
-1.325535180144509,-1.1814651114967645,23.07752567897453
-1.302827318551409,-1.2794938819014543,23.08252568452317
-1.2788337208337774,-1.3770561629425382,23.087525690071807
-1.2535780658282896,-1.4740802152151549,23.09252569562045
-1.2270852778726287,-1.5704936610142177,23.097525701169086
-1.1993815022079737,-1.666222307912796,23.102525706717724
-1.1704940791769198,-1.7611900034445183,23.107525712266362
-1.1404515172415908,-1.8553194689867611,23.112525717815
-1.1092834648493866,-1.9485321119743009,23.117525723363638
-1.0770206811732623,-2.0407481013726483,23.122525728912276
-1.0436950057562868,-2.1318866388240654,23.127525734460914
-1.0093393270895674,-2.221865050045508,23.13252574000955
-0.9739875501554468,-2.3105990497458073,23.13752574555819
-0.9376745629670512,-2.3980040839604704,23.142525751106827
-0.9004362021382092,-2.483994759935436,23.14752575665547
-0.862309217516706,-2.5684841708560584,23.152525762204107
-0.8233312359168109,-2.651384524468615,23.157525767752745
-0.7835407239857929,-2.732607474064541,23.162525773301383
-0.7429769502421759,-2.81206440377519,23.16752577885002
-0.701679946322058,-2.889666196695361,23.172525784398662
-0.65969046747305,-2.9653230975723153,23.177525789947303
-0.6170499523331823,-3.0389456901581076,23.18252579549594
-0.573800482036305,-3.110444486736794,23.18752580104458
-0.5299847386826804,-3.1797298835516794,23.192525806593217
-0.48564596321710046,-3.246713370070873,23.197525812141855
-0.44082791275489086,-3.3113067007502845,23.202525817690493
-0.39557481739915085,-3.373422097079801,23.20752582323913
-0.34993133659055153,-3.4329732185473647,23.21252582878777
-0.3039425150340984,-3.4898746885958256,23.217525834336406
-0.25765373824500776,-3.544042644914325,23.222525839885044
-0.21111068775892275,-3.5953944267234084,23.227525845433682
-0.1643592960493141,-3.643849150769987,23.23252585098232
-0.11744570119791281,-3.689328498218982,23.23752585653096
-0.07041620136155392,-3.7317552632232025,23.2425258620796
-0.023317209081722585,-3.7710549557391717,23.247525867628237
0.023804794519462873,-3.8071559523002536,23.252525873176875
0.07090330561026638,-3.8399883988403176,23.257525878725513
0.11793184354344578,-3.869485985081294,23.26252588427415
0.1648439967268002,-3.895584908172043,23.26752588982279
0.21159346842625115,-3.9182244764775875,23.272525895371427
0.25813412245488826,-3.9373479201541444,23.277525900920065
0.3044200287042616,-3.9529007243698113,23.282525906468702
0.3504055084716102,-3.964832802783637,23.28752591201734
0.39604517953966706,-3.9730979505563027,23.292525917565982
0.4412940009631896,-3.977652593947825,23.29752592311462
0.4861073175193697,-3.978458309444863,23.302525928663258
0.5304409037769153,-3.975480371940337,23.307525934211895
0.5742510077416314,-3.9686876014283614,23.312525939760533
0.6174943940341326,-3.958054035431752,23.31752594530917
0.6601283865583553,-3.943557340880415,23.32252595085781
0.7021109106174866,-3.9251797632386216,23.327525956406447
0.7434005344370231,-3.902908394625357,23.332525961955085
0.7839565100527038,-3.876734235696657,23.337525967503723
0.8237388135242295,-3.8466534438637803,23.34252597305236
0.862708184433846,-3.812666672240385,23.347525978601002
0.9008261646320183,-3.7747790415828426,23.35252598414964
0.9380551361907741,-3.7330006542130936,23.357525989698278
0.9743583585284297,-3.687346212117877,23.362525995246916
1.0097000046678948,-3.637835250221148,23.367526000795554
1.044045196593945,-3.584491775019134,23.37252600634419
1.077360039673409,-3.5273447531351354,23.37752601189283
1.1096116561054148,-3.4664279096644526,23.382526017441467
1.1407682173676326,-3.401779196337466,23.387526022990105
1.170798975627491,-3.33344155593983,23.392526028538743
1.19967429408642,-3.2614624137733346,23.39752603408738
1.2273656762280714,-3.185893495355487,23.402526039636022
1.2538457939407939,-3.106791064920863,23.40752604518466
1.2790885144874375,-3.024215610282573,23.412526050733298
1.3030689262950832,-2.938231958139332,23.417526056281936
1.3257633635399944,-2.8489088655703743,23.422526061830574
1.3471494295027933,-2.756319051197596,23.427526067379212
1.367206018671551,-2.6605393117118576,23.43252607292785
1.3859133375702462,-2.561649856714622,23.437526078476488
1.4032529242927583,-2.45973454315596,23.442526084025125
1.4192076667224156,-2.354880766159341,23.447526089573763
1.4337618194197614,-2.2471788690039727,23.4525260951224
1.446901019161329,-2.1367224661452964,23.45752610067104
1.4586122991145372,-2.023608053826008,23.46252610621968
1.4688841016343182,-1.9079345711705975,23.46752611176832
1.4777062896692335,-1.7898038244683678,23.472526117316956
1.4850701567654765,-1.6693198495208108,23.477526122865594
1.4909684356591533,-1.5465885003941136,23.482526128414232
1.4953953054481817,-1.4217181462136494,23.48752613396287
1.49834639733685,-1.2948189447736667,23.492526139511508
1.4998187989472853,-1.1660020926369414,23.497526145060146
1.4998110571936423,-1.035380874313021,23.502526150608784
1.4983231797161138,-0.9030703864937049,23.50752615615742
1.4953566348733909,-0.7691861596637101,23.51252616170606
1.4909143502935842,-0.6338450927177663,23.5175261672547
1.4850007099849725,-0.4971662633525041,23.52252617280334
1.4776215500095307,-0.3592692701273748,23.527526178351977
1.4687841527234182,-0.22027415867672326,23.532526183900615
1.458497239590172,-0.08030341382505898,23.537526189449252
1.4467709625736052,0.0605187620089142,23.54252619499789
1.4336168941191136,0.20206827551782652,23.54752620054653
1.419048015732936,0.34421939343041624,23.552526206095166
1.4030787051710516,0.48684292604346735,23.557526211643804
1.3857247222499296,0.6298083014066913,23.562526217192442
1.367003193293584,0.7729846333218822,23.56752622274108
1.3469325942317878,0.9162380272516074,23.57252622828972
1.3255327323666541,1.0594307360023825,23.57752623383836
1.302824726825037,1.2024234577100763,23.582526239386997
1.2788309877166162,1.3450753271417315,23.587526244935635
1.2535751940175865,1.4872418897117894,23.592526250484273
1.2270822702025328,1.6287754977563897,23.59752625603291
1.1993783616467049,1.7695265362431871,23.60252626158155
1.1704908088238293,1.909342750060673,23.607526267130186
1.1404481203241346,2.048068895426634,23.612526272678824
1.1092799447199158,2.185547626544672,23.617526278227462
1.0770170413057238,2.321619694886475,23.6225262837761
1.0436912497428066,2.4561236434659346,23.62752628932474
1.0093354586368835,2.5888961333666005,23.63252629487338
0.9739835730812656,2.719772770250415,23.637526300422017
0.9376704811962676,2.848588478947012,23.642526305970655
0.9004320196990493,2.975177158108828,23.647526311519293
0.8623049385367394,3.099372256654301,23.65252631706793
0.8233268646188877,3.221007807212771,23.65752632261657
0.7835362646838618,3.339918256330155,23.662526328165207
0.7429724073370478,3.4559388197430123,23.667526333713845
0.7016753242970332,3.568906165140859,23.67252633926249
0.6596857708894833,3.678658531768223,23.677526344811128
0.6170451858261217,3.785036533783902,23.682526350359765
0.5737956503096504,3.887883172360083,23.687526355908403
0.5299798465048527,3.987044064341349,23.69252636145704
0.4856410154160193,4.0823685510387016,23.69752636700568
0.44082291421352887,4.173709331602064,23.702526372554317
0.39556977305039487,4.2609229635302945,23.707526378102955
0.3499262514126588,4.343870564846492,23.712526383651593
0.3039373940454526,4.422417726339438,23.717526389200234
0.2576485864995028,4.496435066978907,23.722526394748872
0.21110551034063488,4.565798266288841,23.72752640029751
0.16435409806782694,4.630388871786774,23.732526405846148
0.11744048778293249,4.690093979167177,23.737526411394786
0.0704109776581883,4.7448066739635175,23.742526416943424
0.023311980245062536,4.794426856113551,23.74752642249206
-0.023810023329090275,4.838860266771281,23.7525264280407
-0.07090852923273074,4.878020030971983,23.757526433589337
-0.11793705682356598,4.911825929716249,23.762526439137975
-0.16484919451977162,4.940204912351966,23.767526444686613
-0.21159864560238298,4.963091435212151,23.772526450235254
-0.2581392739050085,4.980427235657311,23.777526455783892
-0.3044251493444135,4.9921618536309715,23.78252646133253
-0.3504105932484123,4.998252445644017,23.787526466881168
-0.3960502234349626,4.998664234413286,23.792526472429806
-0.4412989989993369,4.993370060937624,23.797526477978444
-0.48611226476381836,4.98235134886992,23.802526483527082
-0.5304457953474022,4.9655969408907605,23.80752648907572
-0.5742558388106735,4.943104492978797,23.812526494624358
-0.6174991598341194,4.914879391125849,23.817526500172995
-0.6601330823859262,4.880935288955565,23.822526505721633
-0.7021155318384963,4.841294285385003,23.82752651127027
-0.7434050764907976,4.79598618319275,23.832526516818913
-0.7839609684568485,4.745049309339983,23.83752652236755
-0.8237431838787562,4.688529816640128,23.84252652791619
-0.862712462425804,4.626481871759047,23.847526533464826
-0.9008303460394659,4.558967584179905,23.852526539013464
-0.9380592168872265,4.486056743038668,23.857526544562102
-0.974362334486656,4.407826881757999,23.86252655011074
-1.009703871964163,4.324362879244969,23.867526555659378
-1.0440489514116253,4.235757035143474,23.872526561208016
-1.077363678307008,4.1421088550543885,23.877526566756654
-1.109615174963964,4.043524452006587,23.88252657230529
-1.1407716129784975,3.9401170320871803,23.887526577853933
-1.1708022446395563,3.8320061103556555,23.89252658340257
-1.1996774332736058,3.719317128812874,23.89752658895121
-1.2273686824923222,3.6021819244100612,23.902526594499847
-1.253848664315328,3.480737680817148,23.907526600048485
-1.2790912461394977,3.3551267352343195,23.912526605597122
-1.3030715165288915,3.2254967339490572,23.91752661114576
-1.3257658097992613,3.0919997618852113,23.922526616694398
-1.3471517293733828,2.9547920739605558,23.927526622243036
-1.3672081698837248,2.8140339498878295,23.932526627791674
-1.3859153380010565,2.6698890820046133,23.937526633340312
-1.4032547719679784,2.5225242181435403,23.942526638888953
-1.4192093598186377,2.3721088839188242,23.94752664443759
-1.4337633562660796,2.2188147634958684,23.95252664998623
-1.4469023982410771,2.06281531997335,23.957526655534867
-1.4586135190667049,1.904285777976308,23.962526661083505
-1.4688851612549767,1.7434024022854646,23.967526666632143
-1.4777071879126518,1.5803417531271817,23.97252667218078
-1.4850708927452017,1.4152811084610513,23.97752667772942
-1.4909690086488567,1.2483983543958999,23.982526683278056
-1.4953957148823924,1.0798707564675647,23.987526688826694
-1.4983466428115002,0.9098749364634755,23.992526694375332
-1.4998188802201284,0.7385878194354418,23.997526699923974
-1.4998109741844692,0.5661862711632036,24.00252670547261
-1.4983229325068401,0.3928461981517098,24.00752671102125
-1.4953562237079894,0.21874301168111948,24.012526716569887
-1.4909137755778188,0.04405267316509696,24.017526722118525
-1.4849999722860239,-0.13104821989137935,24.022526727667163
-1.477620650055418,-0.30638292106729187,24.0275267332158
-1.4687830914022983,-0.481774254426981,24.03252673876444
-1.4584960179494244,-0.6570435108586155,24.037526744313077
-1.4467695818188693,-0.832009939266446,24.042526749861715
-1.4336153556130027,-1.0064912096400995,24.047526755410352
-1.4190463209938005,-1.1803033656252753,24.05252676095899
-1.4030768558713729,-1.3532600937262194,24.057526766507632
-1.3857227202147735,-1.5251727029671442,24.06252677205627
-1.3670010404986943,-1.6958503048159255,24.067526777604908
-1.3469302928017475,-1.8650996114545475,24.072526783153545
-1.325530284572668,-2.032725764350053,24.077526788702183
-1.3028221350828317,-2.1985328191372506,24.08252679425082
-1.2788282545838845,-2.362322429310324,24.08752679979946
-1.2535723221916575,-2.523894914667921,24.092526805348097
-1.2270792625175053,-2.683051758858051,24.097526810896735
-1.1993752210708524,-2.8395937319358615,24.102526816445373
-1.1704875384564846,-2.9933204843770405,24.10752682199401
-1.1404447233928148,-3.1440342843977236,24.112526827542652
-1.1092764245769329,-3.291538859350971,24.11752683309129
-1.0770134014251023,-3.4356382772932013,24.122526838639928
-1.043687493716608,-3.57614025888647,24.127526844188566
-1.0093315901719349,-3.712855347598026,24.132526849737204
-0.9739795959952078,-3.8455966537386876,24.13752685528584
-0.9376663994140851,-3.9741819691844644,24.14252686083448
-0.9004278372489112,-4.098432867019166,24.147526866383117
-0.862300659546294,-4.2181756621953195,24.152526871931755
-0.8233224933109242,-4.333242169286664,24.157526877480393
-0.7835318053724112,-4.443469152344017,24.16252688302903
-0.742967864422847,-4.548699793100145,24.167526888577672
-0.7016707022635181,-4.648783385348185,24.17252689412631
-0.6596810742979374,-4.7435755999046965,24.17752689967495
-0.6170404193115627,-4.832939591095763,24.18252690522359
-0.5737908185760641,-4.916745178011072,24.187526910772227
-0.5299749543205843,-4.9948701714299695,24.192526916320865
-0.48563606760907346,-5.067200010896754,24.197526921869503
-0.44081791566681006,-5.133628099998727,24.202526927418145
-0.39556472869687126,-5.194056473225459,24.207526932966783
-0.34992116623051267,-5.248395175105776,24.21252693851542
-0.3039322730531558,-5.296563500432915,24.21752694406406
-0.25764343475086454,-5.338489081190521,24.222526949612696
-0.2111003329198233,-5.374109008372668,24.227526955161334
-0.16434890008434155,-5.403369214481956,24.232526960709972
-0.1174352743665672,-5.426225070729802,24.23752696625861
-0.07040575395396688,-5.4426412599785605,24.242526971807248
-0.02330675140816174,-5.4525918583171515,24.247526977355886
0.023815252138427882,-5.456060516079027,24.252526982904524
0.07091375285429091,-5.4530403286705225,24.257526988453165
0.11794227010225279,-5.443533965041637,24.262526994001803
0.16485439231069773,-5.427553668807185,24.26752699955044
0.211603822775945,-5.405121078087858,24.27252700509908
0.2581444253519472,-5.376267485786489,24.277527010647717
0.30443026998086326,-5.341033365900508,24.282527016196354
0.3504156780209127,-5.29946873342052,24.287527021744992
0.39605526732544677,-5.2516326697315385,24.29252702729363
0.441303997030081,-5.197593391870387,24.297527032842268
0.48611721200235763,-5.1374281848902275,24.302527038390906
0.5304506869114006,-5.071222883547488,24.307527043939544
0.5742606698727373,-4.999072259459354,24.312527049488185
0.6175039256265632,-4.921079191768773,24.317527055036823
0.6601377782054757,-4.837354958713848,24.32252706058546
0.7021201530509354,-4.748018746171455,24.3275270661341
0.7434096185355372,-4.653197318553339,24.332527071682737
0.7839654268514292,-4.553025101562408,24.337527077231375
0.8237475542232702,-4.447643341161068,24.342527082780013
0.862716740407238,-4.337200325616854,24.34752708832865
0.9008345274359623,-4.221850752805408,24.35252709387729
0.9380632975722432,-4.10175519504104,24.357527099425926
0.97436631043304,-3.977080421563826,24.362527104974564
1.009707739248127,-3.8479980993541845,24.367527110523206
1.044052706216618,-3.7146848713190055,24.372527116071844
1.0773673169274778,-3.577322313636815,24.37752712162048
1.1096186938090287,-3.4360954898911626,24.38252712716912
1.140775008575474,-3.291193104221238,24.387527132717757
1.1708055136373892,-3.1428075259128376,24.392527138266395
1.1996805724461834,-2.991133243061422,24.397527143815033
1.2273716887416546,-2.836366555338868,24.40252714936367
1.2538515346746062,-2.6787061661267284,24.40752715491231
1.279093977776011,-2.518351752767326,24.412527160460947
1.3030741067468454,-2.3555027963376864,24.417527166009585
1.3257682560424084,-2.190359518570663,24.422527171558222
1.3471540292275805,-2.0231223674043033,24.427527177106864
1.3672103210792843,-1.8539901816592692,24.4325271826555
1.385917338415001,-1.6831604567240088,24.43752718820414
1.4032566196261451,-1.5108300694833383,24.442527193752777
1.4192110528975972,-1.3371941001625334,24.447527199301415
1.433764893094971,-1.1624449484398784,24.452527204850053
1.4469037773032296,-0.9867730948624714,24.45752721039869
1.4586147390011481,-0.8103674897189183,24.46252721594733
1.4688862208577786,-0.6334149215148828,24.467527221495967
1.477708086138108,-0.45609992086592577,24.472527227044605
1.4850716287068744,-0.2786053988418988,24.477527232593243
1.4909695816204362,-0.10111303130465445,24.482527238141884
1.4953961242984244,0.07619650792044852,24.487527243690522
1.4983468882679452,0.25314316787842756,24.49252724923916
1.4998189614747424,0.42954741516431627,24.497527254787798
1.4998108911570651,0.6052300709287545,24.502527260336436
1.498322685279359,0.7800115135844059,24.507527265885074
1.4953558125244113,0.9537112189985022,24.51252727143371
1.4909132008439365,1.1261483312269196,24.51752727698235
1.484999234569029,1.2971419061124265,24.522527282530987
1.4776197500833517,1.4665101734405994,24.527527288079625
1.4687820300633236,1.6340702959784006,24.532527293628263
1.4584947962909611,1.799639265690251,24.537527299176904
1.4467682010465492,1.963034589159946,24.542527304725542
1.4336138170894808,2.1240738855868817,24.54752731027418
1.4190446262374221,2.282574641392986,24.552527315822818
1.4030750065546564,2.438355450333782,24.557527321371456
1.3857207181627837,2.5912370008711645,24.562527326920094
1.3669988876872057,2.7410412967720448,24.56752733246873
1.3469279913553427,2.887591896311968,24.57252733801737
1.3255278367625931,3.0307156741293357,24.577527343566008
1.3028195433247873,3.17024276610611,24.582527349114645
1.2788255214356317,3.3060060740205905,24.587527354663283
1.253569450350483,3.4378425111306172,24.592527360211925
1.2270762548175858,3.565593732504467,24.597527365760563
1.1993720804804269,3.689105783702083,24.6025273713092
1.1704842680749434,3.8082293816743022,24.60752737685784
1.1404413264476014,3.922821128690843,24.612527382406476
1.1092729044204939,4.032743339519908,24.617527387955114
1.0770097615313572,4.137863793778894,24.622527393503752
1.0436837376777577,4.238057228132063,24.62752739905239
1.009327721694679,4.3332047342991995,24.632527404601028
0.9739756188973462,4.423194099002672,24.637527410149666
0.9376623176204775,4.50792053469136,24.642527415698304
0.9004236547878616,4.5872862816919975,24.64752742124694
0.8622963805453351,4.661201374440625,24.652527426795583
0.8233181219929847,4.7295831986739705,24.65752743234422
0.7835273460514006,4.7923574239298645,24.66252743789286
0.7429633214996572,4.849457389383545,24.667527443441497
0.701666080221399,4.900824663556104,24.672527448990135
0.6596763776984124,4.946409233998982,24.677527454538772
0.6170356527894626,4.986169079323684,24.682527460087417
0.5737859868355012,5.0200708946976,24.687527465636055
0.5299700621298338,5.048089615349417,24.692527471184693
0.4856311197962265,5.070208779720205,24.69752747673333
0.4408129171146909,5.086420278049739,24.70252748228197
0.3955596843385415,5.096724738419142,24.707527487830607
0.34991608104407157,5.101130917351819,24.712527493379245
0.3039271520571631,5.099656361343693,24.717527498927883
0.2576382829990536,5.092326717728652,24.72252750447652
0.21109515549644567,5.079176099768947,24.72752751002516
0.16434370209881563,5.060246745064057,24.732527515573796
0.11743006094877434,5.035589102164009,24.737527521122438
0.0704005302488471,5.0052614319733015,24.742527526671076
0.023301522570977617,4.969330060098444,24.747527532219713
-0.023820480947518922,4.927868815079414,24.75252753776835
-0.0709189764749887,4.880959084989101,24.75752754331699
-0.11794748337954884,4.828689744999263,24.762527548865627
-0.16485959009961895,4.7711564096486025,24.767527554414265
-0.21160899994697513,4.708462154192058,24.772527559962903
-0.25814957679574874,4.640716086984793,24.77752756551154
-0.3044353906136552,4.568034248634028,24.78252757106018
-0.35042076278915524,4.490538636896633,24.787527576608817
-0.39606031121115776,4.408356890937139,24.792527582157454
-0.4413089950554603,4.321622696436079,24.797527587706096
-0.4861221592350304,4.230474633072178,24.802527593254734
-0.5304555784689521,4.135056256499231,24.80752759880337
-0.5742655009278598,4.035515901565813,24.81252760435201
-0.6175086914114997,3.93200605188732,24.817527609900647
-0.6601424740170411,3.8246830549147237,24.822527615449285
-0.702124774254841,3.713706726074846,24.827527620997923
-0.7434141605712772,3.5992401539893684,24.83252762654656
-0.7839698852364819,3.481449254771091,24.8375276320952
-0.8237519245578099,3.3605017852348134,24.842527637643837
-0.8627210183781913,3.2365677464667186,24.847527643192475
-0.9008387088215479,3.1098191176508845,24.852527648741116
-0.9380673782458612,2.980428033822127,24.857527654289754
-0.9743702863676127,2.8485673921065806,24.862527659838392
-1.0097116065198148,2.7144113851450697,24.86752766538703
-1.0440564610089493,2.5781331789939474,24.872527670935668
-1.0773709555348503,2.439904713967906,24.877527676484306
-1.109622212640634,2.2998982083562933,24.882527682032944
-1.1407784041585816,2.1582845496120022,24.88752768758158
-1.170808782621013,2.0152318592760596,24.89252769313022
-1.1996837116041803,1.8709068254220964,24.897527698678857
-1.227374694976092,1.725474537003585,24.902527704227495
-1.2538544050186422,1.5790969584477883,24.907527709776137
-1.2790967093969963,1.431933443227586,24.912527715324774
-1.303076696948953,1.2841412952590954,24.917527720873412
-1.3257707022694634,1.1358746568410842,24.92252772642205
-1.3471563290653992,0.987284398541263,24.927527731970688
-1.367212472258245,0.8385193708560774,24.932527737519326
-1.3859193388121023,0.6897263710155783,24.937527743067964
-1.4032584672672652,0.5410490242653843,24.9425277486166
-1.4192127459593116,0.3926280224823533,24.94752775416524
-1.4337664299064432,0.2446026114265794,24.952527759713877
-1.4469051563477935,0.09711092474779318,24.957527765262515
-1.4586159589178718,-0.049711158061708824,24.962527770811157
-1.4688872804427249,-0.1957301584967344,24.967527776359795
-1.4777089843456113,-0.3408135194991657,24.972527781908433
-1.4850723646504966,-0.48482914846678965,24.97752778745707
-1.490970154573899,-0.6276465871337118,24.98252779300571
-1.4953965336962838,-0.7691370188188439,24.987527798554346
-1.4983471337061756,-0.9091720759351163,24.992527804102984
-1.4998190427111238,-1.0476242836385772,24.997527809651622
-1.4998108081114288,-1.1843680696253351,25.00252781520026
-1.4983224380336568,-1.3192787426223231,25.007527820748898
-1.4953554013226549,-1.4522320407927412,25.012527826297536
-1.4909126260919274,-1.5831060200379443,25.017527831846174
-1.4849984968339809,-1.7117810555946604,25.022527837394815
-1.4776188500933258,-1.8381379097869708,25.027527842943453
-1.4687809687064928,-1.96205908077939,25.03252784849209
-1.4584935746147747,-2.0834308090944638,25.03752785404073
-1.4467668202566295,-2.202141176572694,25.042527859589367
-1.4336122785485375,-2.318079644069792,25.047527865138004
-1.41904293146378,-2.431139571906179,25.052527870686642
-1.403073157220887,-2.5412176014751022,25.05752787623528
-1.3857187160939224,-2.648212640056458,25.062527881783918
-1.3669967348591034,-2.752027520276322,25.067527887332556
-1.346925689892544,-2.852568709847327,25.072527892881194
-1.3255253889364114,-2.949746193737587,25.077527898429835
-1.3028169515508912,-3.043474466079228,25.082527903978473
-1.278822788271835,-3.13367145405141,25.08752790952711
-1.2535665784940562,-3.2202596788925475,25.09252791507575
-1.2270732471027506,-3.30316673468563,25.097527920624387
-1.1993689398753957,-3.382323529564644,25.102527926173025
-1.1704809976791741,-3.4576666149521005,25.107527931721663
-1.140437929488559,-3.5291375003907097,25.1125279372703
-1.1092693842505772,-3.596681428285693,25.11752794281894
-1.0770061216245497,-3.660250077128613,25.122527948367576
-1.0436799816262263,-3.719799383426708,25.127527953916214
-1.0093238532051922,-3.7752901784414643,25.132527959464856
-0.9739716417876472,-3.8266895415562745,25.137527965013494
-0.9376582358155011,-3.873968554807691,25.14252797056213
-0.9004194723158698,-3.9171042989472347,25.14752797611077
-0.8622921015339285,-3.956079056192278,25.152527981659407
-0.823313750665042,-3.990879974991141,25.157527987208045
-0.783522886720903,-4.021499998632669,25.162527992756683
-0.7429587785674353,-4.047936800468445,25.16752799830532
-0.7016614581707894,-4.0701937671429365,25.17252800385396
-0.6596716810908293,-4.08827902270714,25.177528009402597
-0.6170308862599042,-4.102205945478893,25.18252801495124
-0.573781155087964,-4.111993317661849,25.18752802049988
-0.5299651699326803,-4.117664231598124,25.192528026048517
-0.4856261719774787,-4.119247222254208,25.197528031597155
-0.4408079185572547,-4.116775601321284,25.202528037145793
-0.3955546399754035,-4.1102870104821525,25.20752804269443
-0.34991099585342034,-4.099824026422173,25.21252804824307
-0.3039220310574758,-4.085433749290503,25.217528053791707
-0.2576331312441542,-4.067167309873666,25.22252805934035
-0.21108997807050275,-4.045080315360102,25.227528064888986
-0.1643385041113352,-4.019232382907544,25.232528070437624
-0.11742484752955501,-3.9896869836780073,25.237528075986262
-0.07039530654291416,-3.9565115259410404,25.2425280815349
-0.02329629373351056,-3.9197765769678927,25.247528087083538
0.023825709756277735,-3.879556693895924,25.252528092632176
0.07092420009482492,-3.8359293813380657,25.257528098180813
0.11795269665536862,-3.7889748789826405,25.26252810372945
0.16486478788653777,-3.7387769670676074,25.26752810927809
0.2116141771153924,-3.6854214214522973,25.272528114826727
0.258154728236413,-3.6289968984597287,25.27752812037537
0.30444051124270644,-3.56959422208399,25.282528125924006
0.3504258475531369,-3.5073057259590734,25.287528131472644
0.3960653550920128,-3.442226530570781,25.292528137021282
0.4413139930754759,-3.3744526729379407,25.29752814256992
0.48612710646175294,-3.3040814545962798,25.302528148118558
0.5304604700200545,-3.2312118732951056,25.307528153667196
0.5742703319759651,-3.155943410898331,25.312528159215834
0.617513457188929,-3.0783767342609787,25.31752816476447
0.6601471698205408,-2.9986125704469977,25.32252817031311
0.7021293954502128,-2.91675180082797,25.327528175861747
0.7434187025979482,-2.832896265464379,25.33252818141039
0.7839743436120031,-2.747146850342538,25.337528186959027
0.8237562948822998,-2.6596042631635686,25.342528192507665
0.8627252963386538,-2.5703693853800087,25.347528198056303
0.9008428901961455,-2.4795413267848234,25.35252820360494
0.9380714589080735,-2.387218884188774,25.35752820915358
0.974374262290311,-2.293500800871259,25.362528214702216
1.0097154737792338,-2.1984833525079313,25.367528220250854
1.044060215788561,-2.102261481356249,25.372528225799492
1.0773745941291355,-2.004930001967827,25.37752823134813
1.1096257314587246,-1.9065817682319621,25.382528236896768
1.140781799727829,-1.8073074901973178,25.387528242445406
1.1708120515903886,-1.7071968704299711,25.392528247994047
1.1996868507475964,-1.6063381003481227,25.397528253542685
1.227377701195592,-1.5048173107336063,25.402528259091323
1.2538572753474322,-1.4027189423570565,25.40752826463996
1.2790994410024163,-1.3001259689453506,25.4125282701886
1.3030792871352324,-1.1971198173119149,25.417528275737236
1.3257731484803807,-1.0937800580763173,25.422528281285874
1.3471586288868465,-0.9901842713346318,25.427528286834512
1.3672146234205667,-0.8864086249085603,25.43252829238315
1.3859213391923626,-0.7825281796572456,25.437528297931788
1.4032603148913145,-0.6786163211273378,25.442528303480426
1.4192144390037709,-0.5747445928745553,25.447528309029067
1.4337679667004832,-0.4709831928902406,25.452528314577705
1.4469065353747697,-0.3674010990345682,25.457528320126343
1.4586171788168496,-0.26406608736493203,25.46252832567498
1.468888340009815,-0.16104496140323316,25.46752833122362
1.477709882535149,-0.05840316940900826,25.472528336772257
1.485073100576071,0.0437955801420281,25.477528342320895
1.4909707275092376,0.14548841677133298,25.482528347869533
1.495396943075965,0.24661255665457182,25.48752835341817
1.49834737912619,0.34710628245076086,25.49252835896681
1.499819123929276,0.4469097950718649,25.497528364515446
1.499810725047564,0.5459642694839527,25.502528370064088
1.4983221907697553,0.6442107900082532,25.507528375612726
1.4953549901027257,0.7415907905458462,25.512528381161363
1.4909120513217997,0.8380471814163468,25.51752838671
1.4849977590808876,0.9335245140354701,25.52252839225864
1.4776179500853337,1.027967602139707,25.527528397807277
1.4687799073318186,1.1213206227650994,25.532528403355915
1.4584923529208427,1.2135288488931055,25.537528408904553
1.4467654394491378,1.3045400289653033,25.54252841445319
1.4336107399901556,1.3943021213745483,25.54752842000183
1.4190412366729075,1.4827618757150205,25.552528425550467
1.4030713078700499,1.569867587528027,25.557528431099108
1.3857167140082438,1.6555699997231728,25.562528436647746
1.3669945820143719,1.7398194588007134,25.567528442196384
1.3469233884133973,1.8225659631029638,25.57252844774502
1.3255229410940936,1.903761483466669,25.57752845329366
1.3028143597611745,1.9833591030714692,25.582528458842297
1.278820055092468,2.061311897494025,25.587528464390935
1.2535637066224126,2.1375740482654213,25.592528469939573
1.2270702393729769,2.2121007107518387,25.59752847548821
1.1993657992558127,2.284847534017662,25.60252848103685
1.1704777272691453,2.3557715603023506,25.607528486585487
1.1404345325156555,2.4248307546953485,25.612528492134125
1.1092658640671433,2.491983332028647,25.617528497682766
1.0770024817046533,2.5571888982907796,25.622528503231404
1.0436762255619711,2.6204084038460667,25.627528508780042
1.0093199847034382,2.681603269595074,25.63252851432868
0.973967664666078,2.7407359946186514,25.637528519877318
0.93765415399913,2.797770234339805,25.642528525425956
0.9004152898328974,2.852670580849653,25.647528530974594
0.8622878225120432,2.9054030685569767,25.65252853652323
0.8233093793270571,2.9559344802887217,25.65752854207187
0.7835184273808834,3.004232329500052,25.662528547620507
0.7429542356261449,3.050266025521677,25.667528553169145
0.7016568361116511,3.094006025238905,25.672528558717786
0.6596669844751939,3.135423388888029,25.677528564266424
0.6170261197228851,3.1744906371485175,25.682528569815062
0.5737763233334126,3.211181545690485,25.687528575363704
0.529960277729088,3.2454713278096903,25.69252858091234
0.4856212241527866,3.2773362415553695,25.69752858646098
0.440802919994461,3.306753191404229,25.70252859200962
0.3955495956074159,3.3337011905352267,25.70752859755826
0.34990591065851384,3.358160677851618,25.712528603106897
0.30391691005405536,3.3801123904256682,25.717528608655535
0.2576279794861225,3.399538926294069,25.722528614204172
0.21108480064195198,3.4164247147399562,25.72752861975281
0.16433330612185781,3.4307548017633964,25.73252862530145
0.11741963410886491,3.442515654245312,25.737528630850086
0.0703900828361259,3.451695765683382,25.742528636398724
0.02329106489571759,3.458284555703243,25.747528641947362
-0.02383093856474705,3.4622725568524446,25.752528647496
-0.07092942371384138,3.463652528109124,25.757528653044638
-0.1179579099297546,3.4624184231077266,25.76252865859328
-0.16486998567149413,3.458565146094129,25.767528664141917
-0.21161935428123724,3.4520896681917113,25.772528669690555
-0.2581598796739825,3.4429905726076377,25.777528675239193
-0.304445631868056,3.4312676439558625,25.78252868078783
-0.35043093231290273,3.416922105572689,25.78752868633647
-0.396070398968054,3.3999571132629596,25.792528691885106
-0.44131899109017003,3.380377573057812,25.797528697433744
-0.48613205368256734,3.3581893029843486,25.802528702982382
-0.530465361564751,3.3334001462415284,25.80752870853102
-0.5742751630170863,3.3060199673301116,25.812528714079658
-0.6175182229588941,3.2760594934749245,25.8175287196283
-0.6601518656160208,3.2435315449658915,25.822528725176937
-0.7021340166370875,3.208450799114108,25.827528730725575
-0.7434232446155786,3.170833098709254,25.832528736274213
-0.7839788019780367,3.13069636722577,25.83752874182285
-0.8237606651967765,3.088059980840173,25.84252874737149
-0.8627295742886695,3.0429450760183956,25.847528752920127
-0.9008470715597965,2.9953748829662885,25.852528758468765
-0.938075539558922,2.9453734011730632,25.857528764017403
-0.9743782382011676,2.892966721246009,25.86252876956604
-1.0097193410264103,2.838183521798023,25.86752877511468
-1.0440639705554802,2.7810529928836827,25.87252878066332
-1.0773782327103487,2.7216057431419807,25.877528786211958
-1.1096292502633285,2.6598751084986803,25.882528791760596
-1.1407851952832297,2.5958959482473154,25.887528797309233
-1.1708153205455292,2.529704047353835,25.89252880285787
-1.199689989876458,2.461336594939855,25.89752880840651
-1.2273807074001695,2.3908330679779812,25.902528813955147
-1.253860145661012,2.3182350359803836,25.907528819503785
-1.2791021725922898,2.243584376484673,25.912528825052423
-1.3030818773056867,2.1669240199447257,25.91752883060106
-1.3257755946751915,2.0882999841819383,25.9225288361497
-1.3471609286919386,2.0077596600387007,25.92752884169834
-1.3672167745662722,1.9253502850698583,25.932528847246978
-1.385923339555789,1.8411209337665733,25.937528852795616
-1.4032621624983117,1.7551230794796349,25.942528858344254
-1.4192161320309977,1.6674090255347918,25.94752886389289
-1.4337695034770914,1.5780317868738754,25.95252886944153
-1.4469079143841737,1.4870456810497086,25.957528874990167
-1.458618398698105,1.3945065122443163,25.962528880538805
-1.4688893995590633,1.3004716837086536,25.967528886087443
-1.4777107807067202,1.2049994113363474,25.97252889163608
-1.4850738364835943,1.108148215495242,25.97752889718472
-1.4909713004264515,1.009978220266896,25.982528902733357
-1.495397352437476,0.9105515701803095,25.987528908282
-1.4983476245279987,0.8099307703745773,25.992528913830636
-1.4998192051292003,0.708178499023949,25.997528919379274
-1.4998106419654698,0.6053592700292587,26.002528924927912
-1.498321943487638,0.5015393182089793,26.00752893047655
-1.4953545788646232,0.39678518867052653,26.012528936025188
-1.4909114765335523,0.29116412635886346,26.017528941573826
-1.484997021309741,0.18474511245601072,26.022528947122463
-1.4776170500593906,0.07759835342835304,26.0275289526711
-1.4687788459392843,-0.03020521497538256,26.03252895821974
-1.4584911312092002,-0.13859324330013265,26.037528963768377
-1.4467640586240664,-0.24749181827028582,26.04252896931702
-1.4336092014143587,-0.3568260751255826,26.047528974865656
-1.4190395418647794,-0.4665199128983325,26.052528980414294
-1.4030694585021721,-0.5764952608746686,26.057528985962932
-1.3857147119057223,-0.686672374527284,26.06252899151157
-1.3669924291530433,-0.7969704094867772,26.067528997060208
-1.3469210869178747,-0.907307014124107,26.072529002608846
-1.3255204932356868,-1.0175976228179913,26.077529008157484
-1.3028117679556308,-1.1277555898287899,26.08252901370612
-1.2788173218975885,-1.237692819064383,26.08752901925476
-1.2535608347355343,-1.3473196417614317,26.092529024803397
-1.2270672316283109,-1.456543967951439,26.09752903035204
-1.199362658621652,-1.5652713853442497,26.102529035900677
-1.1704744568449255,-1.6734061006744418,26.107529041449315
-1.1404311355288885,-1.7808504972003718,26.112529046997953
-1.109262343870257,-1.8875042359371665,26.11752905254659
-1.0769988417716687,-1.993265247951944,26.12252905809523
-1.0436724694850694,-2.0980302873882177,26.127529063643866
-1.009316116189414,-2.201693777617418,26.132529069192504
-0.9739636875327033,-2.304148244076553,26.137529074741142
-0.9376500721713618,-2.4052852269422553,26.14252908028978
-0.9004111073390157,-2.5049944158067343,26.147529085838418
-0.8622835434796756,-2.6031642762321168,26.15252909138706
-0.8233050079791009,-2.6996829432107012,26.157529096935697
-0.7835139680313385,-2.7944367049539016,26.162529102484335
-0.7429496926758644,-2.887310904329746,26.167529108032973
-0.7016522140439828,-2.9781918700407686,26.17252911358161
-0.6596622878515747,-3.0669650394778536,26.17752911913025
-0.6170213531783247,-3.153514836034702,26.182529124678886
-0.5737714915719303,-3.237727037102951,26.18752913022753
-0.5299553855190523,-3.3194881216684866,26.19252913577617
-0.48561627632223237,-3.3986845237883516,26.197529141324807
-0.44079792142630986,-3.4752037285060506,26.202529146873445
-0.39554455123466353,-3.548934967905302,26.207529152422083
-0.3499008254593568,-3.619769049992679,26.21252915797072
-0.3039117890469811,-3.6875977272401483,26.21752916351936
-0.2576228277249584,-3.752315250747963,26.222529169067997
-0.211079623210877,-3.8138187986164014,26.227529174616635
-0.16432810813038262,-3.8720067222942105,26.232529180165272
-0.11741442068679044,-3.9267808366091383,26.23752918571391
-0.07038485912848191,-3.97804637609994,26.242529191262552
-0.023285836057683973,-4.025710634548778,26.24752919681119
0.02383616737292682,-4.069685304692046,26.252529202359828
0.07093464733195363,-4.10988524377142,26.257529207908465
0.11796312320270647,-4.1462290995368765,26.262529213457103
0.16487518345440413,-4.178640018163855,26.26752921900574
0.21162453144451018,-4.207044509353002,26.27252922455438
0.25816503110837025,-4.231374421243315,26.277529230103017
0.3044507524897064,-4.251565625859238,26.282529235651655
0.35043601706836575,-4.267558545436641,26.287529241200293
0.3960754428392825,-4.279299203293564,26.29252924674893
0.44132398909945825,-4.2867379023103,26.297529252297572
0.48613700089747225,-4.28983046469237,26.30252925784621
0.5304702531029603,-4.28853799785972,26.307529263394848
0.5742799940512313,-4.282826901125602,26.312529268943486
0.6175229887213138,-4.272669080071476,26.317529274492124
0.660156561403475,-4.2580419712528235,26.32252928004076
0.7021386378153888,-4.238928978826028,26.3275292855894
0.7434277866241753,-4.2153186936341385,26.332529291138037
0.7839832603345002,-4.187205892122579,26.337529296686675
0.8237650355012405,-4.154591311176864,26.342529302235313
0.8627338522281618,-4.117480898715445,26.34752930778395
0.9008512529125015,-4.075887110564771,26.35252931333259
0.9380796201983324,-4.029828238846365,26.35752931888123
0.9743822141001754,-3.979327884572178,26.362529324429868
1.0097232082612788,-3.924416134661795,26.367529329978506
1.0440677253097121,-3.8651287724513343,26.372529335527144
1.0773818712784433,-3.80150700759445,26.377529341075782
1.1096327690544459,-3.7335981317604476,26.38252934662442
1.140788590824744,-3.6614550148662426,26.387529352173058
1.1708185894864434,-3.585136084160298,26.392529357721696
1.1996931289907062,-3.5047050261890136,26.397529363270333
1.2273837135898302,-3.42023110736267,26.40252936881897
1.2538630159593287,-3.331789028736215,26.40752937436761
1.2791049041666165,-3.2394579377843304,26.41252937991625
1.3030844674602833,-3.143322308063818,26.41752938546489
1.325778040853904,-3.043471719834947,26.422529391013526
1.3471632284806399,-2.939999662280834,26.427529396562164
1.3672189256953795,-2.833004190517682,26.432529402110802
1.385925339902356,-2.7225879693712693,26.43752940765944
1.4032640100882654,-2.6088573415164937,26.442529413208078
1.4192178250409595,-2.4919221523565596,26.447529418756716
1.4337710402362829,-2.3718959560733714,26.452529424305354
1.4469092933759788,-2.2488959466781258,26.45752942985399
1.4586196185616418,-2.123042000347667,26.46252943540263
1.4688904590904506,-1.9944562506118277,26.46752944095127
1.4777116788603448,-1.8632641057494084,26.47252944649991
1.4850745723730663,-1.7295935990643005,26.477529452048547
1.4909718733255486,-1.5935736523666102,26.482529457597185
1.4953977617808056,-1.455335092207624,26.487529463145822
1.4983478699115955,-1.3150115693834719,26.49252946869446
1.4998192863108957,-1.1727375137418339,26.4975294742431
1.4998105588651476,-1.0286475769782009,26.502529479791736
1.498321696187305,-0.8828784231475454,26.507529485340374
1.4953541676083382,-0.7355682243273121,26.512529490889012
1.4909109017271853,-0.586855067424645,26.51752949643765
1.4849962835205472,-0.43687787979317144,26.52252950198629
1.4776161500154812,-0.2857772474943639,26.52752950753493
1.4687777845288965,-0.1336942813213054,26.532529513083567
1.458489909479826,0.019229239580866517,26.537529518632205
1.4467626777813951,0.17284959418350584,26.542529524180843
1.4336076628211432,0.32702181720247275,26.54752952972948
1.419037847039394,0.481600319237189,26.55252953527812
1.4030676091172436,0.636437076686565,26.557529540826756
1.385712709786343,0.7913811162775284,26.562529546375394
1.3669902762750927,0.9462804300718253,26.567529551924032
1.346918785405962,1.1009813900457037,26.57252955747267
1.3255180453611675,1.255326249415675,26.577529563021308
1.3028091761342215,1.4091542135831472,26.58252956856995
1.278814588687158,1.5623034844045385,26.587529574118587
1.2535579628333948,1.7146093865118086,26.592529579667225
1.2270642238687344,1.8659031049551325,26.597529585215863
1.199359517972884,2.0160139142777838,26.6025295907645
1.1704711864064734,2.1647694927429986,26.60752959631314
1.1404277385282342,2.3119946228672315,26.612529601861777
1.1092588236598957,2.45751233717018,26.617529607410415
1.076995201825558,2.601144377175878,26.622529612959053
1.043668713395476,2.7427106896402758,26.62752961850769
1.0093122476630907,2.882031084020255,26.63252962405633
0.9739597103874909,3.0189252556434165,26.63752962960497
0.9376459903321623,3.153211810873275,26.642529635153608
0.9004069248341914,3.2847105093289293,26.647529640702246
0.8622792644367923,3.4132426649776253,26.652529646250883
0.8233006366211368,3.5386298482222367,26.65752965179952
0.7835095086722346,3.660695866102157,26.66252965734816
0.7429451497165522,3.779267303615109,26.667529662896797
0.7016475919677511,3.894172621802743,26.672529668445435
0.6596575912199397,4.005243813492022,26.677529673994073
0.6170165866262282,4.112316544867013,26.68252967954271
0.5737666598035104,4.215229858352322,26.68752968509135
0.529950493302536,4.313827677214515,26.692529690639994
0.4856113284857743,4.407958238334904,26.69752969618863
0.4407929228527604,4.497474810121825,26.70252970173727
0.3955395068571022,4.582236388759427,26.707529707285907
0.3498957402559029,4.662107017066768,26.712529712834545
0.3039066680362126,4.736957557803262,26.717529718383183
0.257617675960623,4.806664434281002,26.72252972393182
0.2110744457772368,4.871111083041561,26.727529729480462
0.16432291013686762,4.930187884277571,26.7325297350291
0.11740920726328935,4.983791717688304,26.737529740577738
0.07037963541993975,5.031827715340423,26.742529746126376
0.023280607219367422,5.074207638797618,26.747529751675014
-0.02384139618085923,5.110851703261993,26.752529757223652
-0.07093987094920326,5.141687635293937,26.75752976277229
-0.11796833647426813,5.166651525680411,26.762529768320928
-0.16488038123531054,5.18568747436558,26.767529773869565
-0.21162970860525257,5.198748235584015,26.772529779418203
-0.25817018253962226,5.20579485590214,26.77752978496684
-0.304455873107698,5.206796973452677,26.782529790515483
-0.3504411018195699,5.201733178249473,26.78752979606412
-0.39608048670573553,5.190590339382359,26.79252980161276
-0.44132898710338186,5.173364542283927,26.797529807161396
-0.48614194810650946,5.150060418716138,26.802529812710034
-0.5304751446347211,5.1206914993571955,26.807529818258672
-0.5742848250784348,5.085280023689133,26.81252982380731
-0.6175277544762285,5.0438572979503515,26.817529829355948
-0.6601612571829427,4.996462794514184,26.822529834904586
-0.7021432589851595,4.943145293698333,26.827529840453224
-0.7434323286237732,4.883961651817305,26.83252984600186
-0.7839877186814391,4.818977367065341,26.837529851550503
-0.8237694057957302,4.748266328494397,26.84252985709914
-0.8627381301571693,4.671910556518045,26.84752986264778
-0.9008554342542836,4.590000069229762,26.852529868196417
-0.9380837008263397,4.5026326979150015,26.857529873745055
-0.9743861899873804,4.409914365049957,26.862529879293692
-1.0097270754838805,4.3119574324909715,26.86752988484233
-1.0440714800512823,4.208882656062277,26.872529890390968
-1.077385509833437,4.10081695763204,26.877529895939606
-1.109636287832104,3.98789371223433,26.882529901488244
-1.1407919863523934,3.8702536967732795,26.887529907036882
-1.170821858413149,3.74804243528815,26.892529912585523
-1.1996962680903787,3.621411959823541,26.89752991813416
-1.2273867197645958,3.490519550824362,26.9025299236828
-1.2538658862424084,3.355526951162001,26.907529929231437
-1.2791076357254232,3.216601194944184,26.912529934780075
-1.3030870575990436,3.073912862328922,26.917529940328713
-1.3257804870164842,2.927636427787175,26.92252994587735
-1.3471655282529686,2.777950018640782,26.92752995142599
-1.3672210768078505,2.625034099437927,26.932529956974626
-1.3859273402320762,2.469071675265497,26.937529962523264
-1.4032658576611536,2.3102479261690596,26.942529968071902
-1.4192195180336722,2.148749438816335,26.94752997362054
-1.4337725769780432,1.9847636667219926,26.95252997916918
-1.4469106723501974,1.8184786651071707,26.95752998471782
-1.458620838407439,1.6500831959402427,26.962529990266457
-1.4688915186039828,1.4797658232887236,26.967529995815095
-1.4777125769959978,1.3077141030080268,26.972530001363733
-1.4850753082444894,1.1341153448464192,26.97753000691237
-1.4909724462065157,0.9591565934526021,26.98253001246101
-1.495398171105961,0.7830234339066844,26.987530018009647
-1.4983481152769798,0.605900210841218,26.992530023558285
-1.4998193674743618,0.4279709488247015,26.997530029106922
-1.4998104757465973,0.2494190975977149,27.00253003465556
-1.498321448868768,0.07042735999594253,27.007530040204202
-1.4953537563338843,-0.10882163884924731,27.01253004575284
-1.4909103269026958,-0.2881450823709194,27.017530051301478
-1.4849955457133044,-0.4673598081032826,27.022530056850115
-1.4776152499536181,-0.6462814955296549,27.027530062398753
-1.4687767231006612,-0.8247243556493278,27.03253006794739
-1.4584886877327292,-1.0025015388559086,27.03753007349603
-1.446761296921152,-1.1794247129074917,27.042530079044667
-1.4336061242104972,-1.3553032530155296,27.047530084593305
-1.4190361521967814,-1.5299445421878588,27.052530090141943
-1.4030657597152598,-1.7031544765929219,27.05753009569058
-1.3857107076501338,-1.8747372754736733,27.062530101239222
-1.3669881233805368,-2.044495598631691,27.06753010678786
-1.3469164838777024,-2.212230995190141,27.072530112336498
-1.3255155974705408,-2.377744081944287,27.077530117885136
-1.3028065842970051,-2.5408350223595577,27.082530123433774
-1.2788118554611883,-2.701304246859935,27.08753012898241
-1.2535550909160387,-2.8589527388260927,27.09253013453105
-1.2270612160942418,-3.0135821120227924,27.097530140079687
-1.1993563773095703,-3.1649953898511116,27.102530145628325
-1.170467915953796,-3.3129982130222584,27.107530151176963
-1.1404243415137492,-3.45739841146743,27.1125301567256
-1.1092553034360435,-3.5980061059207658,27.117530162274242
-1.0769915618663932,-3.734635879422906,27.12253016782288
-1.0436649572932015,-3.867105954696642,27.127530173371518
-1.0093083791245336,-3.995238229452352,27.132530178920156
-0.9739557332304404,-4.1188604511521705,27.137530184468794
-0.9376419084816047,-4.237804860863432,27.142530190017432
-0.9004027423184239,-4.351909561181301,27.14753019556607
-0.8622749853834637,-4.461018819144266,27.152530201114708
-0.823296265253164,-4.564982784497201,27.157530206663345
-0.7835050493036434,-4.6636590903344395,27.162530212211983
-0.7429406067482109,-4.756911495414396,27.16753021776062
-0.7016429698830301,-4.844611829349417,27.17253022330926
-0.659652894580285,-4.926639209409742,27.1775302288579
-0.617011820066672,-5.002880524365144,27.18253023440654
-0.5737618280280761,-5.073231117189106,27.187530239955176
-0.5299456010796584,-5.137594377799655,27.192530245503814
-0.4856063806434173,-5.195882318467015,27.197530251052456
-0.440787924273894,-5.248015839978486,27.202530256601094
-0.39553446247473273,-5.29392442132627,27.207530262149735
-0.3498906550482392,-5.333546922410583,27.212530267698373
-0.3039015470217514,-5.366831068395253,27.21753027324701
-0.2576125241931965,-5.393734029024871,27.22253027879565
-0.21106926834103135,-5.414222284327329,27.227530284344287
-0.16431771214139865,-5.428271571274584,27.232530289892924
-0.11740399383836043,-5.435867465560247,27.237530295441562
-0.0703744117105849,-5.43700438645821,27.2425303009902
-0.023275378380767986,-5.431687111502892,27.247530306538838
0.023846624988459464,-5.419928856597356,27.252530312087476
0.07094509456559071,-5.40175335403679,27.257530317636114
0.11797354974435238,-5.377192742165368,27.262530323184755
0.164885579014213,-5.346289239638754,27.267530328733393
0.21163488576338108,-5.309093798401751,27.27253033428203
0.25817533396773484,-5.265666711411205,27.27753033983067
0.3044609937219462,-5.216077212373263,27.282530345379307
0.35044618656651516,-5.160403313001463,27.287530350927945
0.39608553056733564,-5.098731784636791,27.292530356476583
0.44133398510194133,-5.031157749457047,27.29753036202522
0.4861468953095999,-4.957784768105967,27.30253036757386
0.5304800361600356,-4.878724271450882,27.307530373122496
0.5742896560986192,-4.794095586759356,27.312530378671134
0.6175325202236394,-4.704025632853051,27.317530384219772
0.6601659529543507,-4.608648474971951,27.322530389768414
0.7021478801463924,-4.508105014201501,27.32753039531705
0.7434368706142973,-4.40254344154239,27.33253040086569
0.7839921770188826,-4.292117108059185,27.337530406414327
0.8237737760801731,-4.1769863512644605,27.342530411962965
0.8627424080757272,-4.057316971337338,27.347530417511603
0.90085961558509,-3.9332787353898624,27.35253042306024
0.9380877814429783,-3.8050481221876464,27.35753042860888
0.9743901658627045,-3.672804585223348,27.362530434157517
1.009730942694243,-3.5367312452770494,27.367530439706155
1.0440752347801336,-3.3970163363150965,27.372530445254792
1.077389148375371,-3.2538493323308857,27.377530450803434
1.1096398065962492,-3.107422551259699,27.38253045635207
1.1407953818661989,-2.957931500827424,27.38753046190071
1.1708251273255996,-2.805571861679192,27.392530467449347
1.199699407175498,-2.6505403929367186,27.397530472997985
1.2273897259244242,-2.4930353026631353,27.402530478546623
1.2538687565102686,-2.3332544076962347,27.40753048409526
1.2791103672686566,-2.171394556095947,27.4125304896439
1.3030896477219887,-2.007652007115534,27.417530495192537
1.3257829331629443,-1.8422223769234087,27.422530500741175
1.3471678280089359,-1.6752993544341197,27.427530506289813
1.3672232279037042,-1.5070738419026173,27.432530511838454
1.3859293405449729,-1.33773510060595,27.437530517387092
1.4032677052169802,-1.167470959425848,27.44253052293573
1.4192212110091467,-0.9964660631426654,27.447530528484368
1.4337741137023716,-0.8249018697654118,27.452530534033006
1.4469120513068399,-0.6529583244981356,27.457530539581644
1.4586220582355063,-0.4808136971514049,27.46253054513028
1.4688925780996724,-0.30864358404533,27.46753055067892
1.4777134751136887,-0.1366216932944635,27.472530556227557
1.485076044097866,0.035079173144312234,27.477530561776195
1.49097301906937,0.20628740408014315,27.482530567324833
1.495398580412941,0.37683234385258507,27.487530572873474
1.4983483606241519,0.546543371555639,27.492530578422112
1.499819448619602,0.7152501550253745,27.49753058397075
1.499810392609817,0.8827831188098374,27.502530589519388
1.4983212015320169,1.0489723880512563,27.507530595068026
1.4953533450412548,1.2136471189983131,27.512530600616664
1.4909097520600776,1.3766367788829934,27.517530606165302
1.4849948078880173,1.5377718409559435,27.52253061171394
1.4776143498737893,1.6968825106989573,27.527530617262578
1.4687756616545764,1.8537983759732004,27.532530622811215
1.4584874659678926,2.0083502849508035,27.537530628359853
1.4467599160433218,2.1603711124523475,27.54253063390849
1.433604585582417,2.309694166077387,27.547530639457133
1.4190344573369171,2.4561535259445857,27.55253064500577
1.4030639102962092,2.5995866327572577,27.55753065055441
1.3857087054970831,2.739833553135212,27.562530656103046
1.366985970469342,2.8767356236892674,27.567530661651684
1.3469141823330668,3.0101382736512132,27.572530667200322
1.3255131495637786,3.1398911063260324,27.57753067274896
1.3028039924439552,3.2658461167944806,27.582530678297598
1.2788091222196554,3.3878605520331466,27.587530683846236
1.2535522189834547,3.505796483291198,27.592530689394874
1.227058208304811,3.619519628034267,27.59753069494351
1.1993532366316797,3.728902306351399,27.602530700492153
1.17046464548687,3.833821710183111,27.60753070604079
1.1404209444853988,3.9341603788132193,27.61253071158943
1.1092517831986837,4.029807994999157,27.617530717138067
1.076987921894134,4.120659424272706,27.622530722686705
1.0436612011782092,4.206616619274985,27.627530728235342
1.0093045105737122,4.287588182750844,27.63253073378398
0.973951756061523,4.363489362356957,27.637530739332618
0.937637826619646,4.434242703265983,27.642530744881256
0.9003985597916785,4.499777806862797,27.647530750429894
0.8622707063196529,4.5600317357952385,27.652530755978532
0.8232918938751514,4.614948686338508,27.657530761527173
0.7835005899255322,4.664481054563518,27.66253076707581
0.7429360637708,4.708587879406896,27.66753077262445
0.7016383477897803,4.747236927143813,27.672530778173087
0.6596481979325765,4.78040298888721,27.677530783721725
0.6170070534996133,4.808068657787997,27.682530789270363
0.5737569962456329,4.830224960293133,27.687530794819
0.5299407088502979,4.8468695861769975,27.69253080036764
0.4856014327951144,4.858009090151935,27.697530805916283
0.44078292568967214,4.863656924631113,27.70253081146492
0.39552941808751557,4.863834597785562,27.70753081701356
0.3498855698363236,4.858571108347937,27.712530822562197
0.3038964260035541,4.847902884020145,27.717530828110835
0.25760737242264037,4.831873917947106,27.722530833659473
0.21106409090221842,4.810535249759521,27.72753083920811
0.16431251414393166,4.783945325827152,27.73253084475675
0.11739878041196244,4.752169468843925,27.737530850305387
0.07036918800037471,4.715279765276265,27.742530855854024
0.023270149541843033,4.673355241141492,27.747530861402666
-0.023851853795769706,4.626481164899572,27.752530866951304
-0.07095031818115859,4.574749139183957,27.75753087249994
-0.11797876301300309,4.518257035632412,27.76253087804858
-0.16489077679115383,4.457108210483888,27.767530883597217
-0.21164006291893744,4.391412050238714,27.772530889145855
-0.2581804853927521,4.321282879233326,27.777530894694493
-0.30446611433249493,4.246840336919081,27.78253090024313
-0.3504512713092435,4.168208996177944,27.78753090579177
-0.39609057442412143,4.085517426711409,27.792530911340407
-0.44133898309517794,3.9988990066791494,27.797530916889045
-0.4861518425067785,3.9084907097936923,27.802530922437686
-0.5304849276789411,3.8144329369074814,27.807530927986324
-0.5742944871118212,3.7168696977644604,27.812530933534962
-0.61753728596358,3.6159476112512157,27.8175309390836
-0.6601706487177326,3.5118158543846887,27.822530944632238
-0.7021525012991312,3.404625947351282,27.827530950180876
-0.7434414125957857,3.294531156565411,27.832530955729514
-0.7839966353467619,3.1816860580854676,27.83753096127815
-0.823778146354599,3.066246349988046,27.84253096682679
-0.8627466859837614,2.9483687494562503,27.847530972375427
-0.900863796904943,2.8282100921670703,27.852530977924065
-0.9380918620481832,2.7059267407957774,27.857530983472707
-0.9743941417261892,2.5816751527949795,27.862530989021344
-1.0097348098922938,2.4556114795056403,27.867530994569982
-1.0440789894962947,2.327890180905752,27.87253100011862
-1.0773927869041742,2.1986639764086617,27.877531005667258
-1.1096433253469078,2.068084499767954,27.882531011215896
-1.1407987773661157,1.9363019139850164,27.887531016764534
-1.1708283962238217,1.8034638940215388,27.89253102231317
-1.1997025462460025,1.6697151806705621,27.89753102786181
-1.2273927320693299,1.5351982256230132,27.902531033410447
-1.2538716267628616,1.400053726728627,27.907531038959085
-1.2791130987963433,1.2644196914901915,27.912531044507723
-1.3030922378290735,1.1284306879500288,27.917531050056365
-1.3257853792932968,0.9922187998794203,27.922531055605003
-1.3471701277485133,0.8559141086323606,27.92753106115364
-1.3672253789829367,0.7196438730572662,27.93253106670228
-1.3859313408410012,0.5835328509642738,27.937531072250916
-1.4032695527557555,0.4477042310643499,27.942531077799554
-1.4192229039673618,0.31227875222083834,27.947531083348192
-1.433775650409274,0.17737414747226118,27.95253108889683
-1.4469134302458881,0.043107055664149796,27.957531094445468
-1.4586232780458488,-0.09040623387430513,27.962531099994106
-1.4688936375774986,-0.22305196884941472,27.967531105542744
-1.4777143732134195,-0.35471939904336813,27.972531111091385
-1.4850767799331854,-0.4852981718231566,27.977531116640023
-1.4909735919140963,-0.614677732280769,27.98253112218866
-1.495398989701746,-0.7427497507202095,27.9875311277373
-1.498348605953112,-0.8694086887096448,27.992531133285937
-1.4998195297466055,-0.9945496055916087,27.997531138834574
-1.4998103094548045,-1.1180675183327855,28.002531144383212
-1.4983209541770495,-1.239859402577282,28.00753114993185
-1.4953529337304559,-1.3598251128803875,28.012531155480488
-1.4909091771993508,-1.4778656426224146,28.017531161029126
-1.484994070044678,-1.5938822858809645,28.022531166577764
-1.4776134497760054,-1.707778729424521,28.027531172126405
-1.4687746001906417,-1.8194619419003168,28.032531177675043
-1.4584862441853403,-1.928840097033441,28.03753118322368
-1.4467585351479095,-2.0358225955803446,28.04253118877232
-1.4336030469369232,-2.1403223362997004,28.047531194320957
-1.4190327624598038,-2.242255088022515,28.052531199869595
-1.4030620608601199,-2.341538283602427,28.057531205418233
-1.3857067033271913,-2.4380923403608024,28.06253121096687
-1.3669838175415518,-2.531840976823193,28.06753121651551
-1.3469118807720657,-2.6227108160505126,28.072531222064146
-1.325510701640926,-2.710631740233836,28.077531227612784
-1.3028014005750663,-2.7955364658258675,28.082531233161426
-1.2788063889625967,-2.8773614136033028,28.087531238710064
-1.2535493470356298,-2.9560471616336974,28.0925312442587
-1.227055200500488,-3.0315367598988217,28.09753124980734
-1.1993500959392092,-3.1037771999115678,28.102531255355977
-1.1704613750057404,-3.172720275616105,28.107531260904615
-1.1404175474431886,-3.238320394578332,28.112531266453253
-1.1092482629478715,-3.3005360674235424,28.11753127200189
-1.0769842819087916,-3.359330526301164,28.12253127755053
-1.0436574450505596,-3.4146701045098466,28.127531283099167
-1.0093006420106152,-3.466525564326338,28.132531288647805
-0.973947778880795,-3.514871758802233,28.137531294196442
-0.9376337447462929,-3.559687230538732,28.142531299745084
-0.9003943772540215,-3.6009552503937674,28.14753130529372
-0.8622664272453633,-3.6386624360761384,28.15253131084236
-0.8232875224871685,-3.6727996454033662,28.157531316390997
-0.7834961305378968,-3.7033624676349257,28.162531321939635
-0.7429315207843972,-3.7303493331208712,28.167531327488273
-0.7016337256879992,-3.7537633049346706,28.17253133303691
-0.6596435012768892,-3.7736117700683867,28.17753133858555
-0.6170022869250577,-3.789904909763532,28.182531344134187
-0.5737521644562521,-3.802657577882838,28.187531349682825
-0.5299358166144986,-3.8118882843115527,28.192531355231463
-0.48559648494099156,-3.81761871610689,28.197531360780104
-0.44077792710009084,-3.81987471252224,28.202531366328746
-0.39552437369553195,-3.81868532348102,28.207531371877383
-0.3498804846201541,-3.814083137539849,28.21253137742602
-0.3038913049817041,-3.80610390929713,28.21753138297466
-0.2576022206489521,-3.7947866970806334,28.222531388523297
-0.21105891346088168,-3.7801739411711335,28.22753139407194
-0.16430731614446778,-3.76231035709238,28.232531399620576
-0.11739356698418035,-3.7412441786308834,28.237531405169214
-0.07036396428926638,-3.717026312627802,28.242531410717852
-0.023264920702677827,-3.689709691566425,28.24753141626649
0.02385708260283259,-3.6593505774353825,28.252531421815128
0.07095554179582121,-3.6260068822299703,28.257531427363766
0.1179839762802626,-3.589738714759186,28.262531432912404
0.1648959745660483,-3.5506091520284633,28.26753143846104
0.21164524007196317,-3.508681998245596,28.27253144400968
0.25818563681458867,-3.464022987505893,28.277531449558317
0.30447123493938394,-3.4167004717625855,28.282531455106955
0.3504563560476695,-3.366783286414916,28.287531460655597
0.3960956182761328,-3.3143415136745222,28.292531466204235
0.4413439810830085,-3.259447014113529,28.297531471752873
0.4861567896980883,-3.202172137628022,28.30253147730151
0.5304898191913593,-3.142590297682943,28.30753148285015
0.5742993181180845,-3.0807758076607117,28.312531488398786
0.6175420516959776,-3.016802859966928,28.317531493947424
0.6601753444731314,-2.950746490397129,28.322531499496062
0.7021571224432965,-2.8826823601506857,28.3275315050447
0.7434459545682741,-2.812685704258757,28.332531510593338
0.7840010936651113,-2.7408319422872394,28.337531516141976
0.8237825166190518,-2.66719635810301,28.342531521690617
0.8627509638813108,-2.5918538582315005,28.347531527239255
0.9008679782138812,-2.5148796690236237,28.352531532787893
0.9380959426419889,-2.436348140743554,28.35753153833653
0.9743981175778618,-2.3563323773421363,28.36253154388517
1.009738677078076,-2.274905822085384,28.367531549433807
1.0440827441997949,-2.192141536222493,28.372531554982444
1.0773964254198904,-2.108110803369467,28.377531560531082
1.1096468440841007,-2.022884133803835,28.38253156607972
1.1408021728521656,-1.936531953106651,28.387531571628358
1.170831665107837,-1.8491236389866692,28.392531577176996
1.199705685301933,-1.7607269823943406,28.397531582725637
1.227395738199338,-1.67140886559437,28.402531588274275
1.253874497000222,-1.581235839953143,28.407531593822913
1.2791158303085017,-1.4902733512833937,28.41253159937155
1.3030948279203178,-1.398585081239666,28.41753160492019
1.3257878254075564,-1.3062339848915965,28.422531610468827
1.3471724274717192,-1.2132827230671857,28.427531616017465
1.367227530045569,-1.1197924249684887,28.432531621566103
1.38593334112019,-1.0258227913115465,28.43753162711474
1.4032714002774875,-0.931433341185633,28.44253163266338
1.419224596908322,-0.8366827827375534,28.447531638212016
1.4337771870987663,-0.7416281477772957,28.452531643760658
1.4469148091673492,-0.6463259340479565,28.457531649309296
1.4586244978384693,-0.5508325430090267,28.462531654857933
1.468894697037472,-0.4552030594252932,28.46753166040657
1.4777152712952009,-0.35949147625790845,28.47253166595521
1.4850775157504585,-0.2637518860435677,28.477531671503847
1.4909741647407038,-0.16803784262104782,28.482531677052485
1.4953993989723782,-0.07240162965484638,28.487531682601123
1.498348851263867,0.023104591749898873,28.49253168814976
1.499819610855383,0.11842838969761475,28.4975316936984
1.499810226281568,0.21351834831630329,28.502531699247037
1.4983207068038826,0.3083239442274911,28.507531704795674
1.4953525224014725,0.40279405884095837,28.512531710344316
1.4909086023204992,0.496877243717853,28.517531715892954
1.484993332183282,0.5905230467038272,28.52253172144159
1.4776125496602623,0.6836816316952408,28.52753172699023
1.4687735387088432,0.7763025465087526,28.532531732538867
1.4584850223850643,0.868334783477729,28.537531738087505
1.4467571542349003,0.9597276654179916,28.542531743636143
1.4336015082740068,1.0504311518501086,28.54753174918478
1.4190310675654263,1.1403951454637296,28.55253175473342
1.4030602114069766,1.2295685749605192,28.557531760282057
1.3857047011404406,1.3178998800660846,28.562531765830695
1.366981664597147,1.4053383789544145,28.567531771379336
1.3469095791946695,1.4918337231336085,28.572531776927974
1.3255082537019687,1.5773342602275116,28.577531782476612
1.3027988086903257,1.6617877308522953,28.58253178802525
1.2788036556899984,1.7451427112857607,28.587531793573888
1.253546475072543,1.8273477457738379,28.592531799122526
1.227052192681256,1.9083504997135428,28.597531804671164
1.1993469552321336,1.9880985632011887,28.6025318102198
1.170458104510385,2.066539558001167,28.60753181576844
1.1404141503870877,2.1436207537800067,28.612531821317077
1.109244742683572,2.2192895195451374,28.617531826865715
1.0769806419103238,2.293493234691456,28.622531832414357
1.0436536889102268,2.366178780797296,28.627531837962994
1.0092967734352243,2.437292964083447,28.632531843511632
0.9739438016882316,2.506782965905165,28.63753184906027
0.9376296628615098,2.5745959945879564,28.642531854608908
0.900390194705423,2.6406789627360494,28.647531860157546
0.8622621481605585,2.704978958147239,28.652531865706184
0.8232831510891802,2.7674435129949675,28.65753187125482
0.7834916711406992,2.8280200578052703,28.66253187680346
0.7429269777889682,2.8866563409997923,28.667531882352097
0.7016291035776574,2.9433008128188005,28.672531887900735
0.6596388046131811,2.997901752854566,28.677531893449377
0.6169975203429633,3.050407955046177,28.682531898998015
0.5737473326598989,3.1007692565660268,28.687531904546653
0.5299309243722169,3.148935580101863,28.69253191009529
0.48559153708092795,3.1948576878412833,28.69753191564393
0.4407729285051116,3.2384871429169375,28.70253192119257
0.3955193292987409,3.2797758639074965,28.707531926741208
0.3498753993996903,3.318677500026991,28.71253193228985
0.3038861839561624,3.355146372939134,28.717531937838487
0.25759706887209105,3.3891370613869776,28.722531943387125
0.21105373601698088,3.4206063346841997,28.727531948935763
0.16430211814296444,3.4495121997066365,28.7325319544844
0.1173883535549714,3.4758131632053324,28.73753196003304
0.07035874057734558,3.499469509762507,28.742531965581676
0.023259691863229785,3.5204435459973906,28.747531971130314
-0.0238623114095629,3.5386987045966247,28.752531976678952
-0.07096076540962162,3.5541996240558507,28.75753198222759
-0.11798918954604593,3.566913646628702,28.762531987776228
-0.1649011723389381,3.5768096838015437,28.76753199332487
-0.21165041722237501,3.5838577305934893,28.772531998873507
-0.25819078823328817,3.5880309774017958,28.777532004422145
-0.30447635554253005,3.589304281899932,28.782532009970783
-0.35046144078183594,3.587653893827601,28.78753201551942
-0.39610066212328887,3.58305954383416,28.79253202106806
-0.4413489790654757,3.575502699234363,28.797532026616697
-0.4861617368834512,3.564966581100507,28.802532032165335
-0.530494710697328,3.5514379576893287,28.807532037713973
-0.5743041491173259,3.5349055823903326,28.81253204326261
-0.6175468174208714,3.5153603119477754,28.81753204881125
-0.6601800402204661,3.4927964365043795,28.82253205435989
-0.7021617435789282,3.4672104132124457,28.827532059908528
-0.7434504965316919,3.4386012694482475,28.832532065457166
-0.7840055519739334,3.4069713430086996,28.837532071005803
-0.8237868868734549,3.3723251367355713,28.84253207655444
-0.862755241768373,3.334670144849428,28.84753208210308
-0.9008721595118346,3.2940170426626394,28.852532087651717
-0.9381000232243896,3.250378811516546,28.857532093200355
-0.9744020934176557,3.203771608806706,28.862532098748993
-1.0097425442515897,3.154214439539396,28.86753210429763
-1.0440864988905754,3.1017290087615197,28.87253210984627
-1.0774000639225065,3.0463402993181115,28.877532115394906
-1.1096503628077843,2.988075668044604,28.882532120943548
-1.140805568324353,2.926965385070515,28.887532126492186
-1.1708349339775914,2.8630431646844277,28.892532132040824
-1.1997088243432759,2.7963448703315463,28.89753213758946
-1.2273987443144128,2.7269090536796385,28.9025321431381
-1.2538773672223333,2.6547776871759767,28.907532148686737
-1.279118561805095,2.5799950456180625,28.912532154235375
-1.3030974179957193,2.5026078257436013,28.917532159784013
-1.3257902715056802,2.422665701486685,28.92253216533265
-1.347174727178552,2.3402207290558064,28.92753217088129
-1.3672296810915716,2.2553274844480766,28.932532176429927
-1.3859353413825304,2.168043045617709,28.93753218197857
-1.40327324778215,2.078426419765966,28.942532187527206
-1.4192262898320385,1.9865392046780252,28.947532193075844
-1.4337787237708142,1.8924455848793549,28.952532198624482
-1.4469161880712234,1.7962111420183156,28.95753220417312
-1.4586257176133557,1.6979033513462476,28.962532209721758
-1.468895756479586,1.597592438849284,28.967532215270396
-1.4777161693590128,1.4953503735912415,28.972532220819033
-1.4850782515496797,1.3912502031042209,28.97753222636767
-1.4909747375491895,1.2853668429507854,28.98253223191631
-1.4953998082248277,1.177777359998853,28.987532237464947
-1.4983490965564001,1.068560328612481,28.99253224301359
-1.4998196919459306,0.9577954574005751,28.997532248562226
-1.4998101430900994,0.8455637278454817,29.002532254110864
-1.4983204594124968,0.7319477034709823,29.007532259659502
-1.4953521110543182,0.6170317356960555,29.01253226520814
-1.4909080274235262,0.5009015467366832,29.017532270756778
-1.484992594303845,0.3836435121395248,29.022532276305416
-1.477611649526561,0.2653450558656251,29.027532281854054
-1.4687724772092006,0.1460958313860161,29.03253228740269
-1.4584838005670548,0.025987432820652964,29.03753229295133
-1.4467557733043181,-0.09488806037011614,29.042532298499967
-1.4335999695936619,-0.21643781837671677,29.04753230404861
-1.4190293726538217,-0.3385665533966552,29.052532309597247
-1.4030583619367827,-0.46117651160090356,29.057532315145885
-1.385702698936864,-0.5841688792912224,29.062532320694523
-1.3669795116361205,-0.7074436762884813,29.06753232624316
-1.3469072776009208,-0.830898537264423,29.0725323317918
-1.3255058057468971,-0.954428666547864,29.077532337340436
-1.3027962167897698,-1.0779273308211108,29.082532342889074
-1.2788009224018568,-1.2012855707270884,29.087532348437712
-1.2535436030942468,-1.3243920858864617,29.09253235398635
-1.2270491848471048,-1.447133542666329,29.097532359534988
-1.1993438145105122,-1.569394165772489,29.102532365083626
-1.1704548340008043,-1.6910553228903888,29.107532370632267
-1.1404107533171555,-1.8119961036300898,29.112532376180905
-1.1092412224057957,-1.932093656392683,29.117532381729543
-1.076977001898796,-2.051222776371925,29.12253238727818
-1.043649932757215,-2.169255870200002,29.12753239282682
-1.0092929048475978,-2.2860633735341525,29.132532398375456
-0.9739398244838307,-2.401514071895062,29.137532403924094
-0.937625580965361,-2.515475032760564,29.142532409472732
-0.9003860121458779,-2.6278115405141915,29.14753241502137
-0.8622578690653081,-2.7383880178977993,29.152532420570008
-0.8232787796811806,-2.84706833616552,29.157532426118646
-0.783487211734017,-2.9537149051707843,29.162532431667287
-0.7429224347845049,-3.0581897896782153,29.167532437215925
-0.7016244814588218,-3.160355808793172,29.172532442764563
-0.6596341079414576,-3.2600753830331786,29.1775324483132
-0.6169927537534083,-3.357211386381276,29.18253245386184
-0.5737425008565732,-3.451627951718249,29.187532459410477
-0.5299260321235357,-3.5431898956992107,29.192532464959115
-0.48558658921496034,-3.631764096870297,29.197532470507753
-0.44076792990485614,-3.7172190143153916,29.20253247605639
-0.3955142848971029,-3.799424649073743,29.207532481605035
-0.34987031417501663,-3.878254408535386,29.212532487153673
-0.3038810629268837,-3.953583903557819,29.21753249270231
-0.2575919170921423,-4.025291516251176,29.22253249825095
-0.21104855857047156,-4.093259427561556,29.227532503799587
-0.16429692013950614,-4.1573731509729415,29.232532509348225
-0.11738314012429268,-4.217522127302758,29.237532514896863
-0.07035351686456968,-4.273599654458608,29.2425325204455
-0.023254463023456573,-4.325503839851444,29.24753252599414
0.02386754021600352,-4.373137120335685,29.25253253154278
0.07096598902260201,-4.416406571331663,29.257532537091418
0.11799440281039432,-4.455224873546606,29.262532542640056
0.1649063701098664,-4.489509463601961,29.267532548188694
0.21165559437021375,-4.519183430299822,29.27253255373733
0.25819593964889154,-4.544175607730923,29.27753255928597
0.30448147614197657,-4.5644204968148205,29.282532564834607
0.3504665255117845,-4.579858656096217,29.287532570383245
0.39610570596563127,-4.590436801191802,29.292532575931883
0.44135397704261936,-4.596107873125938,29.29753258148052
0.4861666840629031,-4.596831304630687,29.30253258702916
0.530499602196891,-4.59257289719691,29.3075325925778
0.5743089801095901,-4.5833051783763095,29.312532598126438
0.617551583138294,-4.569007513835882,29.317532603675076
0.6601847359597756,-4.549665496127582,29.322532609223714
0.7021663647060656,-4.525272356571344,29.327532614772352
0.743455038486071,-4.495827582031068,29.33253262032099
0.7840100102732623,-4.461337514916741,29.337532625869628
0.8237912571178468,-4.421816213069911,29.342532631418266
0.8627595196449831,-4.377283545548941,29.347532636966903
0.9008763407988413,-4.32776702229363,29.35253264251554
0.9381041037954234,-4.273301051052133,29.35753264806418
0.9744060692456077,-4.213926258859381,29.36253265361282
1.009746411412853,-4.149690666608869,29.36753265916146
1.0440902535686656,-4.080648791912666,29.372532664710096
1.077403702412056,-4.0068615154765315,29.377532670258734
1.1096538815179822,-3.928396519411361,29.382532675807372
1.1408089637826995,-3.8453277715640923,29.38753268135601
1.1708382028331235,-3.7577353272104546,29.392532686904648
1.1997119633700637,-3.6657054616655285,29.397532692453286
1.227401750414561,-3.5693303057980477,29.402532698001924
1.2538802374292324,-3.4687077196681337,29.40753270355056
1.279121293286141,-3.363940995482356,29.4125327090992
1.3031000080553101,-3.2551387264877896,29.41753271464784
1.3257927175876878,-3.1424147716027124,29.42253272019648
1.3471770268690224,-3.0258874626368457,29.427532725745117
1.3672318321209505,-2.905679689937322,29.432532731293755
1.3859373416280405,-2.781919086046989,29.437532736842392
1.403275095269751,-2.654736742577521,29.44253274239103
1.4192279827385148,-2.5242672176124983,29.44753274793967
1.4337802604254366,-2.390649279120968,29.452532753488306
1.4469175669575227,-2.25402431740991,29.457532759036944
1.458626937370508,-2.1145357005817935,29.462532764585582
1.4688968159038616,-1.9723302230707709,29.46753277013422
1.4777170674048632,-1.8275569970200098,29.472532775682858
1.485078987330854,-1.6803656394437494,29.4775327812315
1.490975310339548,-1.5309076705517068,29.482532786780137
1.495400217459109,-1.379337020612289,29.487532792328775
1.498349341830729,-1.2258077222363175,29.492532797877413
1.4998197730182505,-1.0704736628941773,29.49753280342605
1.4998100598804052,-0.9134904739246452,29.50253280897469
1.498320212002899,-0.7550149610450683,29.507532814523326
1.4953516996889866,-0.595203122581582,29.512532820071964
1.4909074525084238,-0.4342108413923577,29.517532825620602
1.4849918564063578,-0.2721957154009733,29.52253283116924
1.4776107493748902,-0.1093163315753573,29.527532836717878
1.468771415691708,0.05426921341074513,29.53253284226652
1.4584825787313176,0.21840216781634347,29.537532847815157
1.4467543923561548,0.38292150495331434,29.542532853363795
1.4335984308958825,0.5476647358983469,29.547532858912433
1.4190276777249653,0.7124685385096008,29.55253286446107
1.4030565124495136,0.8771672671989478,29.55753287000971
1.3857006967164418,1.0415925423095476,29.562532875558347
1.3669773586584721,1.2055743420353981,29.567532881106985
1.3469049759908072,1.368940146593542,29.572532886655623
1.3255033577756905,1.531513797965644,29.57753289220426
1.3027936248733747,1.6931170035582819,29.5825328977529
1.2787981890981532,1.853569783721248,29.58753290330154
1.2535407311007143,2.012688834761444,29.592532908850178
1.2270461769980168,2.170288387870263,29.597532914398816
1.1993406737743117,2.3261815607203107,29.602532919947453
1.1704515634769699,2.480179325768848,29.60753292549609
1.140407356233364,2.6320913392550427,29.61253293104473
1.1092377021145023,2.781727145387691,29.617532936593367
1.07697336187418,2.9288949933650326,29.622532942142005
1.0436461765914802,3.07340322874121,29.627532947690643
1.0092890362477034,3.2150616773310734,29.63253295323928
0.9739358472675551,3.353680240196171,29.63753295878792
0.9376214990578213,3.48907028504453,29.64253296433656
0.9003818295753568,3.621045792740873,29.647532969885198
0.862253589959579,3.749422624163827,29.652532975433836
0.8232744082631445,3.874019569439237,29.657532980982474
0.7834827523178106,3.994658981272336,29.66253298653111
0.742917891770977,4.11116681382221,29.66753299207975
0.7016198593314589,4.2233731268050745,29.672532997628387
0.6596294112616777,4.331112872217127,29.677533003177025
0.6169879871563565,4.434225682685947,29.682533008725663
0.5737376690462317,4.532556721166359,29.6875330142743
0.5299211398684136,4.62595696223143,29.69253301982294
0.4855816413430483,4.714283161451977,29.697533025371577
0.44076293129920363,4.797398963908995,29.70253303092022
0.3955092404906963,4.875174097654954,29.70753303646886
0.3498652289460896,4.9474860205803575,29.712533042017498
0.30387594189395295,5.014218818045869,29.717533047566135
0.2575867653090615,5.075264534972562,29.722533053114773
0.21104338112143953,5.130522964578456,29.72753305866341
0.16429172213405088,5.179901566580825,29.732533064212053
0.1173779266922299,5.223316604094284,29.73753306976069
0.07034829315093828,5.26069208405134,29.74253307530933
0.023249234183443206,5.291961156771516,29.747533080857966
-0.0238727690221538,5.317065243469895,29.752533086406604
-0.07097121263467775,5.33595496796061,29.757533091955242
-0.117999616073309,5.348589587902949,29.76253309750388
-0.16491156787874708,5.354937767208563,29.767533103052518
-0.2116607715154795,5.354976932396792,29.772533108601156
-0.2582010910613129,5.3486940585008345,29.777533114149794
-0.3044865967377221,5.3360850267874325,29.78253311969843
-0.35047161023743206,5.317155254378401,29.787533125247073
-0.39611074980315936,5.291919114884963,29.79253313079571
-0.4413589750143594,5.260400525437489,29.79753313634435
-0.4861716312364468,5.222632277129659,29.802533141892987
-0.5305044936899675,5.178656509601917,29.807533147441625
-0.5743138110948698,5.128524431237963,29.812533152990262
-0.6175563488481753,5.07229585800437,29.8175331585389
-0.6601894316910643,5.010040136225565,29.822533164087538
-0.702170985824629,4.941834389872038,29.827533169636176
-0.7434595804314152,4.867765312010197,29.832533175184814
-0.7840144685630238,4.787926958119005,29.837533180733452
-0.8237956273522253,4.702422542380746,29.84253318628209
-0.8627637975110772,4.611362320492281,29.84753319183073
-0.9008805220748983,4.514864993352579,29.85253319737937
-0.9381081843550173,4.413056519713141,29.857533202928007
-0.9744100450617179,4.306069518802708,29.862533208476645
-1.0097502785618204,4.194044747668906,29.867533214025283
-1.0440940082340655,4.077128100058724,29.87253321957392
-1.0774073408884837,3.9554727570677524,29.87753322512256
-1.1096574002146875,3.829237563158354,29.882533230671196
-1.1408123592271522,3.698586410401457,29.887533236219834
-1.1708414716744187,3.563689151516252,29.892533241768472
-1.1997151023822454,3.4247195608612175,29.89753324731711
-1.2274047564997952,3.2818561472551364,29.90253325286575
-1.2538831076208685,3.1352814052594478,29.90753325841439
-1.279124024751641,2.985180623412512,29.912533263963027
-1.3031025980990438,2.8317425367665003,29.917533269511665
-1.3257951636535814,2.6751582260264453,29.922533275060303
-1.3471793265431098,2.5156205794068462,29.92753328060894
-1.3672339831337148,2.3533241285352355,29.93253328615758
-1.385939341856695,2.1884640037610255,29.937533291706217
-1.4032769427403033,2.021236317138999,29.942533297254855
-1.4192296756277285,1.8518376980547848,29.947533302803492
-1.4337817970626359,1.6804633865407417,29.95253330835213
-1.4469189458262237,1.5073079361703952,29.957533313900772
-1.4586281571099307,1.3325663363641886,29.96253331944941
-1.468897875310274,1.1564320228548421,29.967533324998048
-1.4777179654327504,0.9790956959103099,29.972533330546685
-1.4850797230939745,0.8007471463524017,29.977533336095323
-1.4909758831117876,0.6215759370098884,29.98253334164396
-1.4954006266752067,0.4417698947529389,29.9875333471926
-1.4983495870868384,0.26151485646247247,29.992533352741237
-1.499819854072342,0.08099601512126574,29.997533358289875
-1.4998099766524746,-0.09960146578546636,30.002533363838513
-1.4983199645750929,-0.28009255900729313,30.00753336938715
-1.4953512883054827,-0.46029213635775595,30.012533374935792
-1.490906877575211,-0.6400147439894412,30.01753338048443
-1.4849911184908249,-0.8190743609577344,30.022533386033068
-1.4776098492052683,-0.9972835332102139,30.027533391581706
-1.4687703541563624,-1.1744529318328196,30.032533397130344
-1.4584813568778543,-1.3503922016845862,30.03753340267898
-1.4467530113904017,-1.524910282749926,30.04253340822762
-1.433596892180692,-1.6978143813385325,30.047533413776257
-1.4190259827788623,-1.8689099455755658,30.052533419324895
-1.4030546629452092,-2.038001953431349,30.057533424873533
-1.3856986944791843,-2.2048950943703916,30.06253343042217
-1.36697520566422,-2.3693934957706206,30.06753343597081
-1.3469026743643158,-2.531301522168392,30.07253344151945
-1.3255009097884014,-2.6904240980739202,30.077533447068088
-1.3027910329411545,-2.846566984075703,30.082533452616726
-1.27879545577892,-2.9995380931032374,30.087533458165364
-1.253537859091949,-3.1491472435228536,30.092533463714002
-1.2270431691340453,-3.2952058741378702,30.09753346926264
-1.1993375330235274,-3.4375293477976805,30.102533474811278
-1.1704482929389324,-3.5759367973937617,30.107533480359916
-1.1404039591357096,-3.710249880561215,30.112533485908553
-1.1092341818097642,-3.8402956092407448,30.11753349145719
-1.0769697218364669,-3.965906172637535,30.12253349700583
-1.0436424204130932,-4.086917564255511,30.12753350255447
-1.0092851676355394,-4.203172559757196,30.13253350810311
-0.9739318700394791,-4.314519617628099,30.137533513651746
-0.937617417138881,-4.420812908512257,30.142533519200384
-0.9003776469939297,-4.521914127507751,30.147533524749022
-0.8622493108433678,-4.617691177272029,30.15253353029766
-0.8232700368351348,-4.708019631405396,30.157533535846298
-0.7834782928920846,-4.792782331481346,30.162533541394936
-0.7429133487484576,-4.871870058837649,30.167533546943574
-0.7016152371955688,-4.945181393233455,30.17253355249221
-0.6596247145739222,-5.012623264296449,30.17753355804085
-0.6169832205518021,-5.0741109815287135,30.18253356358949
-0.5737328372289595,-5.129568208510538,30.18753356913813
-0.529916247606849,-5.178927762913848,30.192533574686767
-0.4855766934652769,-5.22213070444466,30.197533580235405
-0.4407579326881929,-5.259127717453449,30.202533585784042
-0.3955041960795242,-5.289877913547174,30.20753359133268
-0.3498601437128695,-5.314350066726214,30.212533596881322
-0.3038708208573304,-5.3325216830661955,30.217533602429963
-0.2575816135228087,-5.344379892412535,30.2225336079786
-0.2110382036698427,-5.349920643050913,30.22753361352724
-0.1642865241265565,-5.34914955663448,30.232533619075877
-0.11737271325874053,-5.342081008883354,30.237533624624515
-0.07034306943640978,-5.32873894280292,30.242533630173153
-0.0232440053431473,-5.309156134053694,30.24753363572179
0.02387799782805638,-5.283374474073849,30.25253364127043
0.07097643624589065,-5.251444878427456,30.257533646819066
0.1180048293348322,-5.213426874722688,30.262533652367704
0.1649167656456246,-5.169388835914048,30.267533657916342
0.21166594865821542,-5.119407680594639,30.272533663464984
0.2582062424705984,-5.063568390312892,30.27753366901362
0.30449171732980945,-5.001964623264746,30.28253367456226
0.35047669495882083,-4.93469745602855,30.287533680110897
0.39611579363591426,-4.8618760179453995,30.292533685659535
0.4413639729807317,-4.783616979261235,30.297533691208173
0.4861765784041216,-4.7000438662405175,30.30253369675681
0.5305093851765933,-4.611287633174814,30.30753370230545
0.5743186420732139,-4.517485515299014,30.312533707854087
0.6175611145505475,-4.418781336509209,30.317533713402725
0.6601941274143638,-4.315324687676245,30.322533718951362
0.702175606934659,-4.207271139071119,30.327533724500004
0.7434641223677603,-4.094781339681372,30.33253373004864
0.7840189268432585,-3.978020760524572,30.33753373559728
0.8237999975766271,-3.857159823113508,30.342533741145918
0.8627680753666788,-3.7323726550693284,30.347533746694555
0.9008847033400361,-3.6038371524598403,30.352533752243193
0.9381122649032119,-3.471734646115713,30.35753375779183
0.9744140208660204,-3.3362491917880974,30.36253376334047
1.0097541456985086,-3.1975670404405374,30.367533768889107
1.044097762886806,-3.055876325294227,30.372533774437745
1.0774109793518116,-2.9113669579877204,30.377533779986383
1.1096609188979403,-2.764229475447736,30.382533785535024
1.1408157546577373,-2.6146543843166024,30.387533791083662
1.1708447405015088,-2.462832955547595,30.3925337966323
1.1997182413798448,-2.3089562602797407,30.397533802180938
1.2274077625701378,-2.153213192043438,30.402533807729576
1.2538859777972673,-1.9957915787490073,30.407533813278214
1.2791267562016193,-1.8368790951482978,30.41253381882685
1.303105188126934,-1.6766605624436084,30.41753382437549
1.3257976097033828,-1.5153171703889128,30.422533829924127
1.347181626200811,-1.3530289664573665,30.427533835472765
1.3672361341298798,-1.1899743999975,30.432533841021403
1.385941342068495,-1.0263278675319736,30.43753384657004
1.4032787901938095,-0.8622606017416339,30.442533852118682
1.4192313684996907,-0.6979425297651021,30.44753385766732
1.4337833336824142,-0.5335413545209445,30.452533863215958
1.4469203246773363,-0.36922161228929923,30.457533868764596
1.45862937683164,-0.20514594823943988,30.462533874313234
1.4688989346988324,-0.041476072201430104,30.467533879861872
1.4777188634426872,0.12162795421230746,30.47253388541051
1.4850804588390454,0.28400794126014445,30.477533890959148
1.490976455865908,0.44550627690259126,30.482533896507785
1.4954010358731318,0.6059652614021808,30.487533902056423
1.498349832324748,0.7652282864587535,30.49253390760506
1.4998199351082036,0.9231402189526893,30.497533913153703
1.49980989340632,1.0795455694329157,30.50253391870234
1.4983197171290774,1.2342881936487982,30.50753392425098
1.4953508769038018,1.387213641138927,30.512533929799616
1.4909063026238705,1.538169034752294,30.517533935348254
1.4849903805572344,1.6870007720536213,30.522533940896892
1.4776089490176902,1.8335559115278088,30.52753394644553
1.4687692926031561,1.9776843657240815,30.532533951994168
1.4584801350066652,2.1192371260741205,30.537533957542806
1.4467516304070531,2.258065950665984,30.542533963091444
1.4335953534480805,2.39402573575733,30.54753396864008
1.4190242878154993,2.526973874731997,30.552533974188723
1.4030528134238538,2.65676970699422,30.55753397973736
1.3856966922250635,2.783276349861041,30.562533985286
1.3669730526533532,2.9063602664552315,30.567533990834637
1.346900372721437,3.0258909727017276,30.572533996383275
1.3254984617849925,3.141742662669763,30.577534001931912
1.3027884409930695,3.253793734442526,30.58253400748055
1.2787927224441518,3.3619265034854533,30.587534013029188
1.253534987067922,3.4660287529297698,30.592534018577826
1.2270401612551503,3.565993287092332,30.597534024126464
1.1993343922581488,3.661717559478928,30.602534029675102
1.1704450223866738,3.753105253801309,30.607534035223743
1.140400562024166,3.8400655103371935,30.61253404077238
1.1092306614915375,3.922512965240687,30.61753404632102
1.0769660817856421,4.000369027026652,30.622534051869657
1.0436386642220257,4.073560689647739,30.627534057418295
1.0092812990110784,4.1420215706502965,30.632534062966933
0.9739278927995655,4.205691800704964,30.63753406851557
0.9376133352085115,4.264517829812155,30.64253407406421
0.9003734644015536,4.318453151555793,30.647534079612846
0.8622450317166437,4.367457453634374,30.652534085161484
0.8232656653971167,4.411497895223157,30.657534090710122
0.783473833456797,4.450547818219787,30.66253409625876
0.7429088057169068,4.484587745447805,30.6675341018074
0.7016106150511153,4.513605337463196,30.67253410735604
0.6596200178781467,4.537594288118351,30.677534112904677
0.6169784539397104,4.556556245815636,30.682534118453315
0.5737280054047109,4.570498794464354,30.687534124001953
0.5299113553388045,4.579436618505049,30.69253412955059
0.4855717455816042,4.58339141889273,30.69753413509923
0.44075293407178395,4.582390874684891,30.702534140647867
0.39549915166350486,4.57646990993402,30.707534146196505
0.3498550584754793,4.565669454282402,30.712534151745142
0.30386569981701345,4.550036929429517,30.717534157293787
0.25757646173346666,4.5296261188521925,30.722534162842425
0.21103302621568074,4.5044964936450524,30.727534168391063
0.1642813261171088,4.474713988781586,30.7325341739397
0.1173674998238246,4.440349892722295,30.73753417948834
0.0703378457210686,4.40148104292349,30.742534185036977
0.023238776502569003,4.35819027141944,30.747534190585615
-0.023883226633626235,4.310564818847769,30.752534196134256
-0.07098165985624051,4.258697318947025,30.757534201682894
-0.11801004259487852,4.202685511031587,30.762534207231532
-0.16492196341049634,4.142630909866443,30.76753421278017
-0.21167112579833647,4.078639852964927,30.772534218328808
-0.2582113938767432,4.01082286202664,30.777534223877446
-0.304496837918152,3.9392937466642697,30.782534229426084
-0.35048177967594846,3.8641700935811873,30.78753423497472
-0.39612083746381244,3.7855729343641342,30.79253424052336
-0.4413689709417429,3.7036260154928233,30.797534246071997
-0.4861815255658471,3.6184556408448962,30.802534251620635
-0.5305142766567736,3.530190756943168,30.807534257169273
-0.5743234730445347,3.4389623796486704,30.812534262717914
-0.6175658802454153,3.344902981257966,30.817534268266552
-0.6601988231296031,3.2481466870387505,30.82253427381519
-0.702180228036154,3.1488288218178595,30.827534279363828
-0.7434686642950311,3.0470852961660215,30.832534284912466
-0.784023385113963,2.9430527835041427,30.837534290461104
-0.8238043677909791,2.8368679978426026,30.84253429600974
-0.8627723532117956,2.728667303448303,30.84753430155838
-0.900888884594194,2.618587259318699,30.852534307107017
-0.9381163454400077,2.5067634328935258,30.857534312655655
-0.9744179966584443,2.3933298466746744,30.862534318204293
-1.009758012822928,2.2784202354209673,30.867534323752935
-1.0441015175268253,2.1621668088684802,30.872534329301573
-1.077414617802049,2.0446990289400997,30.87753433485021
-1.109664437567673,1.926145441627272,30.88253434039885
-1.1408191500744604,1.8066331338943256,30.887534345947486
-1.1708480093143436,1.6862855896459674,30.892534351496124
-1.1997213803628632,1.5652243457978452,30.897534357044762
-1.2274107686255322,1.4435699710884407,30.9025343625934
-1.2538888479584216,1.3214396809447932,30.907534368142038
-1.2791294876360242,1.1989475113674006,30.912534373690676
-1.303107778138983,1.0762062937569035,30.917534379239314
-1.3258000557370473,0.9533266501349553,30.922534384787955
-1.3471839258421467,0.8304160938295351,30.927534390336593
-1.3672382851094083,0.7075803132003028,30.93253439588523
-1.3859433422634593,0.5849230495937452,30.93753440143387
-1.403280637630247,0.46254539695106717,30.942534406982507
-1.4192330613544055,0.3405470479534103,30.947534412531144
-1.4337848702847582,0.2190264482497619,30.952534418079782
-1.4469217035108668,0.09807920873795395,30.95753442362842
-1.4586305965356103,-0.0222010827399945,30.962534429177058
-1.4688999940695422,-0.14172100460831966,30.967534434725696
-1.4777197614346562,-0.2603885664080788,30.972534440274334
-1.4850811945660656,-0.3781146344820294,30.977534445822975
-1.4909770286019068,-0.49481120843299103,30.982534451371613
-1.4954014450528825,-0.6103904399061357,30.98753445692025
-1.498350077544441,-0.7247663046104756,30.99253446246889
-1.499820016125833,-0.8378549292299436,30.997534468017527
-1.499809810141936,-0.9495732116563822,31.002534473566165
-1.4983194696648467,-1.0598390135547806,31.007534479114803
-1.495350465483947,-1.1685720282121315,31.01253448466344
-1.4909057276544186,-1.275693423637593,31.01753449021208
-1.484989642605598,-1.3811257051683732,31.022534495760716
-1.4776080488121548,-1.4847930318061864,31.027534501309354
-1.4687682310321102,-1.586620947382012,31.032534506857992
-1.4584789131177542,-1.6865366600207654,31.037534512406634
-1.4467502494061366,-1.7844696337732853,31.04253451795527
-1.4335938146980394,-1.8803508767911594,31.04753452350391
-1.4190225928349023,-1.9741127640761038,31.052534529052547
-1.4030509638854474,-2.065690294870654,31.057534534601185
-1.3856946899541172,-2.1550208418852397,31.062534540149823
-1.3669708996258794,-2.2420431069607862,31.06753454569846
-1.3468980710622107,-2.3266981179669908,31.0725345512471
-1.3254960137654768,-2.4089299052106328,31.077534556795737
-1.3027858490291766,-2.488684409426879,31.082534562344375
-1.2787899890938377,-2.5659096592270823,31.087534567893012
-1.2535321150286771,-2.640556721751508,31.092534573441654
-1.2270371533613504,-2.712579138547474,31.09753457899029
-1.1993312514782133,-2.7819327130300437,31.10253458453893
-1.1704417518201913,-2.8485761799592604,31.107534590087567
-1.1403971648987872,-2.9124709528782073,31.112534595636205
-1.1092271411598338,-2.973581003864422,31.117534601184843
-1.0769624417217574,-3.031873219782241,31.12253460673348
-1.0436349080182665,-3.087317149616129,31.12753461228212
-1.0092774303743821,-3.1398851982406017,31.132534617830757
-0.9739239155478142,-3.189552678312751,31.137534623379395
-0.9376092532667818,-3.236297371721653,31.142534628928033
-0.9003692817982344,-3.280100219414714,31.147534634476674
-0.8622407525794721,-3.3209450983903395,31.152534640025312
-0.8232612939490965,-3.358818061535207,31.15753464557395
-0.7834693740120272,-3.3937084749123327,31.162534651122588
-0.7429042626763249,-3.4256086629734743,31.167534656671226
-0.7016059928981677,-3.4545129289260905,31.172534662219864
-0.6596153211743517,-3.4804189060820585,31.1775346677685
-0.6169736873201613,-3.503327060379101,31.18253467331714
-0.573723173573491,-3.523239667479774,31.187534678865777
-0.5299064630643592,-3.5401623736784256,31.192534684414415
-0.4855667976920301,-3.554103475041856,31.197534689963053
-0.44074793545006025,-3.565072850711299,31.202534695511694
-0.39549410724267703,-3.573083610366238,31.207534701060332
-0.34984997323379496,-3.5781513839978465,31.21253470660897
-0.30386057877296224,-3.5802934427325717,31.21753471215761
-0.2575713099409935,-3.5795296966845918,31.22253471770625
-0.21102784875891115,-3.5758823540045572,31.227534723254887
-0.16427612810566258,-3.569375651079133,31.232534728803525
-0.11736228638743978,-3.560035752200436,31.237534734352167
-0.07033262200487275,-3.5478908408753504,31.242534739900805
-0.023233547661665584,-3.5329712024564337,31.247534745449443
0.023888455438906053,-3.515308671693833,31.25253475099808
0.07098688346577055,-3.494936916148098,31.25753475654672
0.11801525585348985,-3.4718913238349645,31.262534762095356
0.16492716117340742,-3.4462087982795335,31.267534767643994
0.21167630293588505,-3.4179276877298044,31.272534773192632
0.2582165452797937,-3.3870876695393974,31.27753477874127
0.3045019585027963,-3.35373010105779,31.282534784289908
0.3504868643888565,-3.31789726970679,31.287534789838546
0.39612588128689835,-3.279632420768678,31.292534795387187
0.4413739688974283,-3.2389802901951974,31.297534800935825
0.4861864727216629,-3.1959864923449466,31.302534806484463
0.5305191681305442,-3.1506975160853035,31.3075348120331
0.5743283040088741,-3.103160501642157,31.31253481758174
0.6175706459328159,-3.053423356674561,31.317534823130377
0.6602035188368159,-3.001535145864093,31.322534828679014
0.7021848491291519,-2.947545219566089,31.327534834227652
0.7434732062132666,-2.8915031859395874,31.33253483977629
0.7840278433751721,-2.8334593917030713,31.337534845324928
0.82380873799532,-2.7734647680865554,31.342534850873566
0.8627766310464621,-2.7115706098197956,31.347534856422207
0.9008930658373983,-2.6478280509981595,31.352534861970845
0.9381204259654319,-2.5822885658758015,31.357534867519483
0.9744219724390214,-2.515004496854011,31.36253487306812
1.0097618799351027,-2.4460277988968415,31.36753487861676
1.0441052721541544,-2.375410017181876,31.372534884165397
1.077418256239217,-2.3032036166330396,31.377534889714035
1.1096679562239162,-2.2294612845708706,31.382534895262673
1.1408225454773446,-2.1542347455901214,31.38753490081131
1.1708512781129488,-2.0775756678124626,31.39253490635995
1.1997245193313264,-1.9995366439705513,31.397534911908586
1.227413774666015,-1.920170140503829,31.402534917457224
1.2538917181043587,-1.8395274981718888,31.407534923005866
1.2791322190548833,-1.757660052010415,31.412534928554503
1.3031103681352219,-1.674619908266504,31.41753493410314
1.3258025017545976,-1.5904588111038354,31.42253493965178
1.3471862254671259,-1.5052278622667998,31.427534945200417
1.367240436072318,-1.41897825272899,31.432534950749055
1.3859453424415893,-1.3317608502028053,31.437534956297693
1.4032824850496297,-1.2436263258627016,31.44253496184633
1.4192347541918795,-1.1546261670533455,31.44753496739497
1.4337864068696744,-1.064811452655342,31.452534972943607
1.4469230823268173,-0.9742315841550228,31.457534978492244
1.4586318162218488,-0.8829366001256825,31.462534984040886
1.4689010534223994,-0.7909784351584216,31.467534989589524
1.4777206594086634,-0.6984079444783025,31.47253499513816
1.485081930275041,-0.6052740132913648,31.4775350006868
1.4909776013197813,-0.5116268391654359,31.482535006235437
1.495401854214463,-0.41751843280182,31.487535011784075
1.49835032274592,-0.32299961933449545,31.492535017332713
1.4998200971252345,-0.22812015528232213,31.49753502288135
1.4998097268593233,-0.13293127612297403,31.50253502842999
1.4983192221824033,-0.037485127084810214,31.507535033978627
1.4953500540459168,0.05816693668504658,31.512535039527265
1.4909051526668309,0.15397317356949652,31.517535045075906
1.4849889046359133,0.2498804942167226,31.522535050624544
1.477607148588646,0.34583590175265483,31.527535056173182
1.4687671694432085,0.4417864759924266,31.53253506172182
1.4584776912111013,0.5376776924544481,31.537535067270458
1.4467488683876324,0.6334541515098587,31.542535072819096
1.4335922759305606,0.729060934604142,31.547535078367734
1.4190208978370564,0.8244420803279113,31.55253508391637
1.403049114329971,0.9195397334009736,31.55753508946501
1.3856926876663251,1.0142959905590596,31.562535095013647
1.3669687465817644,1.1086527484522768,31.567535100562285
1.3468957693866068,1.2025497915138808,31.572535106110927
1.3254935657298323,1.2959258401985883,31.577535111659564
1.302783257049444,1.388719846618629,31.582535117208202
1.27878725572796,1.4808692326502284,31.58753512275684
1.2535292429742064,1.5723095200151738,31.592535128305478
1.227034145452606,1.6629760548843446,31.597535133854116
1.199328110683705,1.7528033613337817,31.602535139402754
1.1704384812394542,1.8417241411840857,31.60753514495139
1.1403937677595488,1.929670388253929,31.61253515050003
1.1092236208146167,2.016573332752327,31.617535156048667
1.0769588016447786,2.1023627825096085,31.622535161597305
1.0436311518017944,2.186967953243357,31.627535167145943
1.0092735617254187,2.270317130546426,31.632535172694585
0.9739199382841929,2.3523370775254353,31.637535178243223
0.9376051713136536,2.4329544558444978,31.64253518379186
0.9003650991839423,2.5120956854305496,31.6475351893405
0.8622364734318215,2.5896854180000157,31.652535194889136
0.8232569224910309,2.665647654321863,31.657535200437774
0.7834649145577274,2.739907018812326,31.662535205986412
0.7428997196266779,2.8123876366871,31.66753521153505
0.7016013707366966,2.8830125569279152,31.672535217083688
0.6596106244625034,2.951704852097693,31.677535222632326
0.6169689206931112,3.018388213645271,31.682535228180964
0.5737183417352583,3.082986236573575,31.687535233729605
0.5299015707834732,3.1454224551768135,31.692535239278243
0.4855618497965116,3.2056211798952643,31.69753524482688
0.44074293682297844,3.263506952468262,31.70253525037552
0.39548906281700347,3.319004999772791,31.707535255924157
0.3498448879878597,3.3720421848081426,31.712535261472794
0.3038554577253014,3.422545441601463,31.717535267021432
0.2575661581453907,3.470442742157253,31.722535272570077
0.2110226712996198,3.5156645565372777,31.727535278118715
0.16427093009222163,3.558141818143864,31.732535283667353
0.11735707294967018,3.597807045148894,31.73753528921599
0.07032739828782185,3.634595340894093,31.74253529476463
0.023228318820522405,3.668442967887907,31.747535300313267
-0.02389368424389509,3.6992884904094607,31.752535305861905
-0.07099210707439507,3.7270729417929935,31.757535311410543
-0.11802046911066752,3.7517394825189263,31.76253531695918
-0.1649323589342709,3.7732337671134406,31.76753532250782
-0.2116814800708607,3.791504122717985,31.772535328056456
-0.25822169667966227,3.806501983568465,31.777535333605098
-0.3045070790837377,3.818181157777369,31.782535339153736
-0.35049194909746634,3.8264986977941584,31.787535344702373
-0.3961309251051667,3.8314151649475936,31.79253535025101
-0.441378966847708,3.8328937649362844,31.79753535579965
-0.4861914198715715,3.830901481688043,31.802535361348287
-0.5305240595978253,3.82540874583452,31.807535366896925
-0.5743331349662364,3.8163892949730784,31.812535372445563
-0.6175754116126712,3.8038208525526045,31.8175353779942
-0.6602082145360054,3.78768467892175,31.82253538354284
-0.7021894702135748,3.7679657667467477,31.827535389091477
-0.7434777481224646,3.744653194785177,31.832535394640118
-0.7840323016268185,3.7177399325519933,31.837535400188756
-0.8238131081896449,3.6872227076559945,31.842535405737394
-0.8627809088706055,3.6531024848012357,31.84753541128603
-0.9008972470696547,3.615384368530184,31.85253541683467
-0.9381245064794208,3.5740773191393713,31.857535422383307
-0.974425948207757,3.5291945126780577,31.862535427931945
-1.0097657470349761,3.480753240480411,31.867535433480583
-1.044109026768793,3.4287750687415492,31.87253543902922
-1.0774218946632634,3.3732854459189996,31.87753544457786
-1.1096714748666736,3.3143137958086317,31.882535450126497
-1.1408259408663324,3.2518942665567026,31.88753545567514
-1.1708545468973206,3.186064400696678,31.892535461223776
-1.199727658285183,3.116865631211132,31.897535466772414
-1.2274167806915706,3.0443442812825516,31.902535472321052
-1.2538945882350383,2.9685496038848425,31.90753547786969
-1.2791349504581893,2.889534635977893,31.912535483418328
-1.3031129581155947,2.807357213502868,31.917535488966966
-1.3258049477560376,2.722077824952498,31.922535494515603
-1.3471885250757096,2.6337603395689206,31.92753550006424
-1.3672425870186087,2.5424730723624105,31.93253550561288
-1.3859473426028612,2.448287156290979,31.937535511161517
-1.4032843324519573,2.3512765101483426,31.94253551671016
-1.419236447012095,2.251518515205868,31.947535522258796
-1.4337879434371654,2.149093741690096,31.952535527807434
-1.4469244611251755,2.044085540349135,31.957535533356072
-1.458633035890358,1.9365792850996786,31.96253553890471
-1.4689021127573951,1.8266630134195423,31.967535544453348
-1.4777215573647058,1.7144282069266028,31.972535550001986
-1.4850826659659608,1.5999678627289282,31.977535555550624
-1.4909781740195343,1.4833760510973204,31.98253556109926
-1.495402263357858,1.364750090907327,31.9875355666479
-1.4983505679291826,1.2441896026132848,31.992535572196537
-1.4998201781064042,1.1217944027973714,31.997535577745175
-1.4998096435584782,0.9976661437987798,32.00253558329381
-1.4983189746817522,0.8719092303265569,32.00753558884245
-1.4953496425897115,0.7446285864589819,32.01253559439109
-1.4909045776611294,0.6159297674967568,32.01753559993973
-1.484988166648182,0.4859209795278212,32.022535605488365
-1.4776062483471843,0.35471183223746605,32.02753561103701
-1.4687661078364558,0.22241168433513997,32.03253561658565
-1.4584764692867347,0.08913168271204079,32.037535622134286
-1.4467474873515465,-0.04501401292856604,32.04253562768292
-1.4335907371456673,-0.1799105876124343,32.04753563323156
-1.4190192028219681,-0.3154431259309789,32.0525356387802
-1.4030472647574497,-0.45149395976672807,32.05753564432884
-1.385690685361696,-0.5879424090735936,32.062535649877475
-1.3669665935210562,-0.7246669466359883,32.06753565542611
-1.3468934676946405,-0.8615445772254311,32.07253566097475
-1.3254911176780981,-0.9984489111754093,32.07753566652339
-1.3027806650538845,-1.135251209671503,32.08253567207203
-1.2787845223465562,-1.2718213092582944,32.087535677620664
-1.2535263709044946,-1.4080256914207359,32.0925356831693
-1.2270311375289715,-1.5437273167829824,32.09753568871794
-1.1993249698746127,-1.6787878870548816,32.10253569426658
-1.170435210644513,-1.8130670703548148,32.107535699815216
-1.140390370606454,-1.9464203720313342,32.112535705363854
-1.109220100455943,-2.0787006593156554,32.11753571091249
-1.0769551615547113,-2.2097598566305785,32.12253571646113
-1.0436273955726707,-2.3394477368314655,32.12753572200977
-1.0092696930641847,-2.467611437312324,32.132535727558405
-0.9739159610087665,-2.594096404405122,32.13753573310704
-0.9376010893491301,-2.7187470280000854,32.14253573865569
-0.9003609165587378,-2.841407088478574,32.147535744204326
-0.8622321942736917,-2.9619194164973828,32.152535749752964
-0.8232525510229979,-3.080125997228878,32.1575357553016
-0.7834604550939115,-3.195869264712326,32.16253576085024
-0.7428951765680396,-3.3089922611245908,32.16753576639888
-0.7015967485666955,-3.4193384759609597,32.172535771947516
-0.659605927742676,-3.526752407928639,32.17753577749615
-0.616964154058564,-3.6310803055216154,32.18253578304479
-0.5737135098900908,-3.7321704424564,32.18753578859343
-0.5298966784961487,-3.8298727846669367,32.19253579414207
-0.48555690189513484,-3.9240403924518743,32.197535799690705
-0.44073793819053964,-4.014529319991067,32.20253580523934
-0.39548401838656205,-4.101198233236324,32.20753581078798
-0.34983980273767196,-4.183910427864032,32.21253581633662
-0.3038503366739038,-4.262532438731117,32.21753582188526
-0.25756100634661405,-4.336935052759847,32.2225358274339
-0.21101749383776214,-4.406994430481597,32.22753583298254
-0.16426573207674042,-4.472590431516236,32.23253583853118
-0.11735185951047472,-4.53360897683661,32.237535844079815
-0.07032217456987386,-4.589941183365919,32.24253584962845
-0.023223089979096785,-4.6414833251141765,32.24753585517709
0.023898913048636672,-4.688138440320305,32.25253586072573
0.07099733068215716,-4.729814973353346,32.25753586627437
0.11802568236645264,-4.766428052665925,32.262535871823005
0.16493755669312907,-4.797899359986655,32.26753587737164
0.2116866572033054,-4.824157186138854,32.27253588292028
0.25822684807639357,-4.845136840892715,32.27753588846892
0.3045121996610192,-4.860780560322459,32.282535894017556
0.3504970338018129,-4.871038107155024,32.2875358995662
0.39613596891866343,-4.875866020605207,32.29253590511484
0.4413839647926235,-4.875228983961595,32.29753591066348
0.4861963670156086,-4.869098660223422,32.302535916212115
0.5305289510586616,-4.857454556433804,32.30753592176075
0.5743379659166545,-4.840284104078384,32.31253592730939
0.6175801772850208,-4.817581945136931,32.31753593285803
0.6602129102272091,-4.789351110813786,32.322535938406666
0.7021940912894656,-4.755602016948933,32.327535943955304
0.7434822900226635,-4.716352990106597,32.33253594950394
0.7840367598689351,-4.67163031072019,32.33753595505258
0.823817478373996,-4.621467794478154,32.34253596060122
0.8627851866842637,-4.565906994737927,32.347535966149856
0.9009014282909944,-4.504997464253143,32.352535971698494
0.9381285869820036,-4.438795627281247,32.35753597724713
0.9744299239646823,-4.367366132447326,32.36253598279577
1.0097696141225754,-4.29078053305541,32.36753598834441
1.0441127813707707,-4.209117467894191,32.372535993893045
1.077425533074216,-4.122463270309732,32.37753599944168
1.109674993495975,-4.030910366950325,32.38253600499032
1.1408293362414528,-3.934558465493788,32.38753601053896
1.1708578156674891,-3.833513520050703,32.3925360160876
1.1997307972244509,-3.7278878402935254,32.39753602163624
1.2274197867022394,-3.6177996399545242,32.40253602718488
1.2538974583504683,-3.503372964212886,32.40753603273352
1.27913768184598,-3.384737672855402,32.412536038282155
1.3031155480801326,-3.2620279497870057,32.41753604383079
1.3258073937413815,-3.13538383594565,32.42253604937943
1.3471908246679223,-3.0049496738633366,32.42753605492807
1.3672447379482993,-2.8708730801333218,32.43253606047671
1.3859493427472833,-2.7333070683309457,32.437536066025345
1.4032861798372382,-2.5924073897481734,32.44253607157398
1.4192381398150617,-2.4483319831396027,32.44753607712262
1.4337894799872404,-2.3012433163682404,32.45253608267126
1.4469258399059424,-2.151305540810212,32.457536088219896
1.4586342555411513,-1.9986834894174936,32.462536093768534
1.4689031720745365,-1.8435452512505872,32.46753609931717
1.4777224553027994,-1.6860602911672253,32.47253610486581
1.4850834016388292,-1.5263974382601346,32.47753611041445
1.490978746701169,-1.3647269205526311,32.482536115963086
1.4954026724830833,-1.2012201939494078,32.487536121511724
1.4983508130942473,-1.0360478309902683,32.49253612706036
1.4998202590693481,-0.8693803476771904,32.497536132609
1.4998095602394037,-0.7013889956443351,32.50253613815764
1.4983187271628922,-0.5322443609974136,32.507536143706275
1.4953492311153291,-0.3621166070613087,32.51253614925492
1.4909040026373086,-0.19117689999347523,32.51753615480356
1.4849874286423974,-0.019596517511388065,32.522536160352196
1.4776053480877662,0.15245389907833581,32.527536165900834
1.4687650462118425,0.3248023535720923,32.53253617144947
1.458475247344638,0.4972746147891649,32.53753617699811
1.4467461062978648,0.6696959937752596,32.54253618254675
1.4335891983433557,0.8418911428498538,32.547536188095386
1.4190175077896154,1.0136815568127342,32.55253619364402
1.4030454151678824,1.1848857548849046,32.55753619919266
1.3856886830402035,1.3553212147149245,32.5625362047413
1.3669644404437344,1.5248034460375175,32.56753621028994
1.3468911659862783,1.69314439847748,32.572536215838575
1.325488669610252,1.8601536658122328,32.57753622138721
1.3027780730424616,2.0256395155827893,32.58253622693585
1.2787817889496156,2.189408176743498,32.58753623248449
1.2535234988195187,2.3512640062389805,32.59253623803313
1.227028129590426,2.511010197942666,32.597536243581764
1.1993218290509267,2.668449097057618,32.6025362491304
1.1704319400353467,2.823383000808731,32.60753625467904
1.1403869734394656,2.9756142992623236,32.61253626022768
1.1092165800837923,3.124945423326922,32.617536265776316
1.0769515214515237,3.2711802853222047,32.62253627132496
1.0436236393308607,3.4141247940627197,32.6275362768736
1.009265824390656,3.553586227024911,32.63253628242224
0.9739119837215026,3.689374472823126,32.637536287970875
0.9375970073731801,3.8213032220322147,32.64253629351951
0.9003567339225885,3.9491890226851805,32.64753629906815
0.862227915105047,4.072852181529813,32.65253630461679
0.8232481795449564,4.192118371573832,32.657536310165426
0.7834559956205339,4.306817252438011,32.662536315714064
0.7428906335003707,4.416783826574452,32.6675363212627
0.7015921263881303,4.521859388614282,32.67253632681134
0.6596012310148324,4.621890312517041,32.67753633235998
0.6169593874164773,4.716730055744925,32.682536337908616
0.5737086780379523,4.806238447471332,32.68753634345725
0.5298917862023415,4.890282320392999,32.69253634900589
0.4855519539878532,4.968736005117098,32.69753635455453
0.4407329395527031,5.041481169402978,32.70253636010317
0.3954789739513139,5.108407601189152,32.707536365651805
0.3498347174831904,5.1694128858276,32.71253637120044
0.3038452156188145,5.2244032523416255,32.71753637674908
0.2575558545447916,5.2732930734155135,32.72253638229772
0.21101231637334159,5.316005810976594,32.727536387846364
0.16426053405930532,5.352473442832613,32.732536393395
0.11734664606985326,5.382637196760124,32.73753639894364
0.07031695085111321,5.40644737414738,32.74253640449228
0.023217861137388773,5.423863388777132,32.747536410040915
-0.023904141853045187,5.434854291365248,32.75253641558955
-0.07100255428905557,5.439398148937161,32.75753642113819
-0.11803089562076091,5.437482824439561,32.76253642668683
-0.1649427544499833,5.429105507121451,32.767536432235474
-0.21169183433313532,5.4142727237033625,32.77253643778411
-0.2582319994699847,5.3930010117719815,32.77753644333275
-0.3045173202345594,5.365315506184412,32.78253644888139
-0.3505021185019006,5.331251778562697,32.787536454430025
-0.3961410127273028,5.290853775875536,32.79253645997866
-0.44138896273217587,5.244175351661006,32.7975364655273
-0.4862013141536963,5.191279284473604,32.80253647107594
-0.5305338425130464,5.132237205547462,32.80753647662458
-0.5743427968600519,5.067129926638286,32.812536482173215
-0.617584942949863,4.996046797345364,32.81753648772185
-0.6602176059103487,4.919085524092851,32.82253649327049
-0.7021987123568231,4.836352540168522,32.82753649881913
-0.7434868319137895,4.747961979084344,32.832536504367766
-0.7840412181015212,4.654035847509627,32.837536509916404
-0.8238218485482959,4.554704132007685,32.84253651546504
-0.862789464487435,4.450103507562619,32.84753652101368
-0.9009056095013519,4.340377982404829,32.85253652656232
-0.9381326674731875,4.225678406411557,32.857536532110956
-0.9744338997097337,4.106161353507832,32.862536537659594
-1.0097734811979,3.9819898571535246,32.86753654320823
-1.0441165359600282,3.853332521761909,32.87253654875687
-1.077429171472066,3.7203625536133798,32.87753655430551
-1.1096785121117594,3.583258642561858,32.88253655985415
-1.1408327316027131,3.4422032962589486,32.88753656540279
-1.1708610844234038,3.29738287485491,32.89253657095143
-1.199733936149144,3.1489875657030684,32.897536576500066
-1.227422792697964,2.9972097599645595,32.902536582048704
-1.2539003284506662,2.8422447848218892,32.90753658759734
-1.2791404132181976,2.684289888060473,32.91253659314598
-1.3031181380288352,2.523543192593846,32.91753659869462
-1.325809839710587,2.360204314039939,32.922536604243255
-1.34719312424376,2.194473000044445,32.92753660979189
-1.3672468888613585,2.026548860312227,32.93253661534053
-1.3859513428748627,1.856631679079911,32.93753662088917
-1.4032880272054522,1.6849194838807948,32.94253662643781
-1.419239832600776,1.5116089009965692,32.947536631986445
-1.4337910165198766,1.3368966073647213,32.95253663753508
-1.4469272186691269,1.1609769052057346,32.95753664308372
-1.4586354751742028,0.9840405377255915,32.96253664863236
-1.4689042313738296,0.806277719822801,32.967536654180996
-1.4777233532229275,0.6278783329820855,32.972536659729634
-1.485084137293645,0.4490288274962043,32.97753666527827
-1.4909793193646783,0.2699130044275227,32.98253667082691
-1.4954030815901271,0.0907151765427129,32.98753667637555
-1.4983510582410895,-0.08838048356556183,32.99253668192419
-1.499820340014057,-0.2671917727537949,32.99753668747283
-1.499809476902101,-0.4455369631691363,33.00253669302147
-1.4983184796258207,-0.6232332036722882,33.00753669857011
-1.4953488196227738,-0.8000973127022499,33.012536704118745
-1.4909034275953679,-0.9759457861902079,33.01753670966738
-1.484986690618567,-1.1505938534718325,33.02253671521602
-1.4776044478103925,-1.3238561446712171,33.02753672076466
-1.4687639845693825,-1.49554693281129,33.032536726313296
-1.4584740253848174,-1.6654788757941876,33.037536731861934
-1.4467447252266081,-1.8334637669737175,33.04253673741057
-1.4335876595236217,-1.9993141280114912,33.04753674295921
-1.419015812740026,-2.1628422707422983,33.05253674850785
-1.4030435655612619,-2.323859978401269,33.057536754056486
-1.3856866807018937,-2.4821801728582114,33.06253675960512
-1.3669622873497937,-2.637617266548821,33.06753676515376
-1.3468888642615684,-2.789986970326639,33.0725367707024
-1.3254862215262937,-2.9391068203481394,33.07753677625104
-1.3027754810152308,-3.0847968491540194,33.082536781799675
-1.2787790555371297,-3.2268803744745767,33.08753678734831
-1.2535206267193362,-3.3651837726135443,33.09253679289695
-1.2270251216369699,-3.499537000482219,33.09753679844559
-1.199318688212684,-3.629774707786878,33.10253680399423
-1.1704286694119614,-3.755735820018497,33.10753680954287
-1.1403835762586463,-3.8772643258086132,33.11253681509151
-1.1092130596981593,-3.994209662443033,33.11753682064015
-1.0769478813352822,-4.106426847674228,33.122536826188785
-1.0436198830763643,-4.213777249937276,33.12753683173742
-1.0092619557048905,-4.316128184288068,33.13253683728606
-0.9739080064224009,-4.41335402076866,33.1375368428347
-0.9375929253858621,-4.505335978174309,33.14253684838334
-0.9003525512754984,-4.591962258808522,33.147536853931975
-0.8622236359259573,-4.673128864068712,33.15253685948061
-0.8232438080569099,-4.748739219298813,33.15753686502925
-0.7834515361376715,-4.818704630956407,33.16253687057789
-0.742886090423672,-4.882944520738968,33.167536876126526
-0.7015875042010736,-4.941386538316529,33.172536881675164
-0.6595965342789326,-4.993966410422852,33.1775368872238
-0.6169546207669311,-5.040628753825033,33.18253689277244
-0.5737038461787999,-5.08132632547426,33.18753689832108
-0.5298868939021325,-5.116020754902192,33.192536903869716
-0.4855470060746323,-5.1446823880695876,33.19753690941835
-0.4407279409095517,-5.167290176327557,33.20253691496699
-0.3954739295112191,-5.183831948178515,33.20753692051563
-0.3498296322244982,-5.194304416764968,33.21253692606427
-0.30384009455999106,-5.1987127594107845,33.21753693161291
-0.25755070273979785,-5.197071308637217,33.22253693716155
-0.21100713890635459,-5.189402792226892,33.22753694271019
-0.16425533603987358,-5.175738634143244,33.232536948258826
-0.11734143262776278,-5.156119034583042,33.237536953807464
-0.07031172713149834,-5.13059225546855,33.2425369593561
-0.023212632295356084,-5.099215322038506,33.24753696490474
0.02390937065716292,-5.062053100535952,33.252536970453384
0.07100777789513392,-5.019178860258703,33.25753697600202
0.1180361088736353,-4.970673290905616,33.26253698155066
0.16494795220487476,-4.91662547205424,33.2675369870993
0.21169701146039213,-4.8571311045140355,33.272536992647936
0.2582371508604808,-4.792294035901494,33.277536998196574
0.3045224408043978,-4.722224551623228,33.28253700374521
0.35050720319777107,-4.647039943876258,33.28753700929385
0.39614605653112916,-4.566864142676257,33.29253701484249
0.4413939606664028,-4.481827077251139,33.297537020391125
0.4862062612858744,-4.392064890453699,33.30253702593976
0.5305387339610239,-4.29771896359759,33.3075370314884
0.5743476277964704,-4.198936699709788,33.31253703703704
0.6175897086072406,-4.0958694185989,33.31753704258568
0.660222301585465,-3.9886740246408436,33.322537048134315
0.7022033334156815,-3.877511264116602,33.32753705368295
0.743491373795877,-3.7625453280017207,33.33253705923159
0.784045676324615,-3.6439446783045577,33.33753706478023
0.8238262187125831,-3.521880064752854,33.342537070328866
0.8627937422801566,-3.3965254359393566,33.347537075877504
0.9009097907007616,-3.2680563591157905,33.35253708142614
0.9381367479530005,-3.1366503888468937,33.35753708697478
0.9744378754429404,-3.0024871965669773,33.362537092523425
1.0097773482609835,-2.8657456817546443,33.36753709807206
1.0441202905365958,-2.726606009771918,33.3725371036207
1.0774328098568586,-2.5852494102957615,33.37753710916934
1.1096820307140556,-2.441854984825863,33.38253711471798
1.1408361269501313,-2.2966012768003465,33.387537120266614
1.1708643531650835,-2.1496665991674164,33.39253712581525
1.199737075059276,-2.00122694764707,33.39753713136389
1.227425798678766,-1.8514565173263862,33.40253713691253
1.2539031985356397,-1.7005275655782282,33.407537142461166
1.2791431445748633,-1.548609168956899,33.412537148009804
1.3031207279617132,-1.39586830660072,33.41753715355844
1.3258122856636845,-1.2424702827019376,33.42253715910708
1.3471954238032422,-1.0885767043451324,33.42753716465572
1.3672490397577934,-0.9343453855429741,33.432537170204355
1.3859533429856137,-0.7799325483455837,33.43753717575299
1.4032898745566085,-0.6254928891613221,33.44253718130163
1.4192415253692543,-0.4711778069731757,33.44753718685027
1.4337925530350892,-0.3171356112199889,33.45253719239891
1.4469285974147366,-0.16351319824805127,33.457537197947545
1.45863669478953,-0.010456323523803322,33.46253720349618
1.4689052906552726,0.1418910009159617,33.46753720904482
1.4777242511250934,0.2933863725489937,33.47253721459346
1.4850848729304196,0.44388875008921985,33.4775372201421
1.4909798920100628,0.5932582971094374,33.48253722569074
1.4954034906790048,0.7413556261565772,33.48753723123938
1.4983513033697278,0.8880417441318138,33.49253723678802
1.4998204209405486,1.0331793319431262,33.497537242336655
1.4998093935465706,1.1766326606080346,33.50253724788529
1.4983182320705333,1.3182659367155107,33.50753725343393
1.4953484081120476,1.4579438162212597,33.51253725898257
1.4909028525353003,1.5955334040891587,33.51753726453121
1.48498595257669,1.7309036371576731,33.522537270079845
1.4776035475150477,1.863923844616907,33.52753727562848
1.4687629229090762,1.9944650280753096,33.53253728117712
1.458472803407261,2.1224012841532,33.53753728672576
1.4467433441377677,2.247608979220099,33.542537292274396
1.433586120686443,2.3699661308489453,33.547537297823034
1.4190141176731887,2.489353596187929,33.55253730337167
1.4030417159375728,2.6056561855211724,33.55753730892031
1.3856846783467345,2.718761705577505,33.56253731446895
1.3669601342392246,2.8285604315249815,33.567537320017586
1.3468865625204822,2.9349473186287134,33.57253732556622
1.3254837734262106,3.0378218735982276,33.57753733111486
1.3027728889721601,3.13708622978981,33.5825373366635
1.278776322109081,3.2326476188134023,33.587537342212144
1.2535177546039191,3.3244187813531796,33.59253734776078
1.2270221136685686,3.4123155319088356,33.59753735330942
1.19931554735986,3.4962594332162467,33.60253735885806
1.1704253987743167,3.5761777691630794,33.607537364406696
1.1403801790639678,3.6520014676899177,33.612537369955334
1.109209539299013,3.723668011198151,33.61753737550397
1.0769442412059465,3.791120254156652,33.62253738105261
1.0436161268091555,3.8543054971469326,33.62753738660125
1.009258087006857,3.91317803761208,33.632537392149885
0.9739040291114271,3.9676971703035626,33.63753739769852
0.9375888433871515,4.017827515143418,33.64253740324716
0.9003483686174291,4.063540462026055,33.6475374087958
0.862219356736388,4.104812584837521,33.65253741434444
0.8232394365588216,4.141626088565067,33.657537419893075
0.783447076645287,4.1739696195425475,33.66253742544171
0.7428815473379076,4.201837434853817,33.66753743099035
0.7015828820054948,4.225229091047346,33.67253743653899
0.6595918375350539,4.244150682688075,33.677537442087626
0.6169498541098837,4.258613729912939,33.682537447636264
0.573699014312714,4.268635019449473,33.6875374531849
0.5298820015954838,4.274237657640211,33.69253745873354
0.4855420581555474,4.275449787036806,33.69753746428218
0.44072294226104236,4.272305085772619,33.70253746983082
0.3954688850663578,4.2648426159113315,33.70753747537946
0.34982454696155363,4.253106676557045,33.7125374809281
0.3038349734975156,4.23714662930564,33.717537486476736
0.25754555093167286,4.2170166507208755,33.722537492025374
0.21100196143680353,4.192776140113375,33.72753749757401
0.16425013801844546,4.164488659346594,33.73253750312266
0.11733621918428852,4.132222663142702,33.737537508671295
0.0703065034110286,4.0960508600892185,33.74253751421993
0.02320740345308403,4.056049805379109,33.74753751976857
-0.02391459946099017,4.012300646614415,33.75253752531721
-0.07101300150030657,3.964887692358183,33.75753753086585
-0.11804132212507432,3.913899041628057,33.762537536414484
-0.16495314995771954,3.8594264081554006,33.76753754196312
-0.2117021885850755,3.801564177129661,33.77253754751176
-0.25824230224779504,3.740410058324745,33.7775375530604
-0.3045275613705343,3.676064211160209,33.782537558609036
-0.35051228788933764,3.6086291781216278,33.787537564157674
-0.3961511003301375,3.5382101699464754,33.79253756970631
-0.44139895859522277,3.4649138833100603,33.79753757525495
-0.48621120841214355,3.3888486187444395,33.80253758080359
-0.5305436254025152,3.3101247710875494,33.807537586352225
-0.5743524587259065,3.228853694427538,33.81253759190086
-0.6175944742570683,3.1451471809255684,33.8175375974495
-0.6602269972525573,3.0591183129081463,33.82253760299814
-0.702207954465968,2.970880792342304,33.82753760854678
-0.7434959156689303,2.8805479233172235,33.832537614095415
-0.7840501345381429,2.7882333063695004,33.83753761964405
-0.823830588866859,2.6940505033094815,33.84253762519269
-0.8627980200623555,2.5981122266636896,33.847537630741336
-0.9009139718892193,2.500530677854321,33.85253763628997
-0.9381408284213818,2.4014171827912922,33.85753764183861
-0.9744418511643006,2.300881953186532,33.86253764738725
-1.0097812153117627,2.199034124067231,33.86753765293589
-1.0441240451004712,2.095980964439733,33.872537658484525
-1.0774364482285217,1.9918283761338753,33.87753766403316
-1.1096855493028668,1.88668134095645,33.8825376695818
-1.1408395222836558,1.7806422976521135,33.88753767513044
-1.1708676218925291,1.6738113288026029,33.89253768067908
-1.199740213954801,1.5662877686342866,33.897537686227714
-1.2274288046446495,1.4581690048218892,33.90253769177635
-1.2539060686053574,1.3495494326940496,33.90753769732499
-1.2791458759159868,1.240521967512165,33.91253770287363
-1.3031233178787398,1.1311781482078822,33.917537708422266
-1.3258147316006599,1.0216068995812813,33.922537713970904
-1.3471977233463277,0.9118951777479778,33.92753771951954
-1.3672511906376155,0.8021287035510535,33.93253772506818
-1.3859553430795015,0.6923911784427491,33.93753773061682
-1.4032917218907115,0.5827642110789971,33.942537736165455
-1.4192432181204682,0.47332802153071524,33.94753774171409
-1.4337940895328694,0.36416132043355404,33.95253774726273
-1.446929976142741,0.25534118039259757,33.957537752811376
-1.4586379143871229,0.1469433553446219,33.962537758360014
-1.4689063499188562,0.039042077973369206,33.96753776390865
-1.477725149009299,-0.06829000263965125,33.97253776945729
-1.4850856085491388,-0.17498116565893554,33.97753777500593
-1.4909804646373288,-0.2809606476999345,33.982537780554566
-1.4954038997497014,-0.3861593054368434,33.9875377861032
-1.4983515484801453,-0.4905093067971815,33.99253779165184
-1.499820501848802,-0.593943492246287,33.99753779720048
-1.4998093101728103,-0.6963957086768165,34.00253780274912
-1.4983179844970373,-0.7978011382665241,34.007537808297755
-1.4953479965831393,-0.898095967300078,34.01253781384639
-1.4909022774571192,-0.9972173354421426,34.01753781939503
-1.4849852145167572,-1.0951034815959266,34.02253782494367
-1.4776026472017518,-1.191693559010605,34.02753783049231
-1.468761861230916,-1.2869277396095975,34.032537836040945
-1.4584715814119866,-1.3807474926615466,34.03753784158958
-1.4467419630313427,-1.473095322467932,34.04253784713822
-1.4335845818318562,-1.563914628075204,34.04753785268686
-1.4190124225891085,-1.6531500038977995,34.052537858235496
-1.4030398662968397,-1.7407472705222247,34.057537863784134
-1.3856826759747338,-1.8266535048919552,34.06253786933277
-1.3669579811120547,-1.910817070553327,34.06753787488141
-1.3468842607630327,-1.993187219150139,34.072537880430055
-1.3254813253100328,-2.073714462567234,34.07753788597869
-1.3027702969132628,-2.152351299921959,34.08253789152733
-1.2787735886655123,-2.2290513135691,34.08753789707597
-1.25351488247324,-2.3037687279364634,34.092537902624606
-1.2270191056852857,-2.3764597974877613,34.097537908173244
-1.1993124064924396,-2.447082657047801,34.10253791372188
-1.170422128122479,-2.515596207689668,34.10753791927052
-1.1403767818553983,-2.581960823649203,34.11253792481916
-1.109206018886412,-2.646138732625339,34.117537930367796
-1.076940601063488,-2.7080936040612142,34.122537935916434
-1.0436123705292928,-2.76779082159756,34.12753794146507
-1.0092542182965298,-2.8251970617554445,34.13253794701371
-0.9739000517886511,-2.8802803008082027,34.13753795256235
-0.9375847613770115,-2.933010897191522,34.142537958110985
-0.9003441859484514,-2.983360735400652,34.14753796365962
-0.862215077536304,-3.031302406752461,34.15253796920826
-0.8232350650507625,-3.076810725145519,34.1575379747569
-0.7834426171433418,-3.1198627349583257,34.16253798030554
-0.7428770042431505,-3.160436284281713,34.167537985854175
-0.7015782598013455,-3.198510734707106,34.17253799140281
-0.6595871407831594,-3.2340678094424624,34.17753799695145
-0.6169450874453021,-3.2670906379968234,34.182538002500095
-0.5736941824396529,-3.297563543596391,34.18753800804873
-0.529877109282358,-3.325472835384151,34.19253801359737
-0.4855371102305645,-3.3508065646279994,34.19753801914601
-0.4407179436071356,-3.3735540543055866,34.20253802469465
-0.39546384061669143,-3.393706384200886,34.207538030243285
-0.3498194616943166,-3.4112563434204684,34.21253803579192
-0.303829852431348,-3.4261979892416514,34.21753804134056
-0.25754039912037396,-3.438527241807121,34.2225380468892
-0.21099678396468835,-3.448241527279677,34.227538052437836
-0.16424493999502068,-3.455339448537121,34.232538057986474
-0.11733100573938832,-3.4598217733091623,34.23753806353512
-0.07030127968966202,-3.4616902970582277,34.24253806908376
-0.02320217461052993,-3.4609480448709475,34.247538074632395
0.023919828264569225,-3.4576006088202336,34.25253808018103
0.07101822510461632,-3.45165398491839,34.25753808572967
0.1180465353751215,-3.4431155311236283,34.26253809127831
0.1649583477085591,-3.4319952818932977,34.26753809682695
0.21170736570722817,-3.41830345718165,34.272538102375584
0.25824745363197116,-3.402051838478565,34.27753810792422
0.3045326819330116,-3.383254409951704,34.28253811347286
0.35051737257664606,-3.3619256149456946,34.2875381190215
0.3961561441243754,-3.3380815378543525,34.292538124570136
0.44140395651867936,-3.3117398252947474,34.297538130118774
0.48621615553254394,-3.2829192849914115,34.30253813566741
0.5305485168375554,-3.251640093272694,34.30753814121605
0.5743572896484038,-3.217923282791259,34.31253814676469
0.6175992398993927,-3.1817918005996133,34.317538152313325
0.6602316929116637,-3.143269912400588,34.32253815786196
0.7022125755077171,-3.1023822966632504,34.32753816341061
0.7435004575329827,-3.0591555332657894,34.332538168959246
0.7840545927421418,-3.013617484190595,34.337538174507884
0.8238349590111556,-2.965796719935956,34.34253818005652
0.8628022978340651,-2.915723586791577,34.34753818560516
0.9009181530667586,-2.8634292905352687,34.3525381911538
0.9381449088783572,-2.808945765620708,34.357538196702436
0.9744458268738505,-2.7523069196275634,34.36253820225107
1.0097850823502723,-2.6935476733802743,34.36753820779971
1.044127799651687,-2.6327032877249423,34.37253821334835
1.0774400865870888,-2.569810571549742,34.37753821889699
1.1096890678782183,-2.5049078100514834,34.382538224445625
1.140842917603312,-2.438033866480092,34.38753822999426
1.170870890605773,-2.36922857060983,34.3925382355429
1.1997433528357497,-2.2985330054579403,34.39753824109154
1.2274318105956459,-2.2259891106732206,34.40253824664018
1.2539089386598306,-2.1516398722485355,34.407538252188814
1.2791486072415834,-2.0755293679883438,34.41253825773745
1.3031259077799187,-1.9977022301690297,34.41753826328609
1.325817177521546,-1.918203965268458,34.42253826883473
1.3472000228730403,-1.8370814938861255,34.427538274383366
1.3672533415008308,-1.7543824847238796,34.432538279932004
1.385957343156547,-1.6701549028481097,34.43753828548064
1.403293569207772,-1.5844477013965297,34.44253829102929
1.4192449108544296,-1.4973110989948943,34.447538296577925
1.4337956260132376,-1.4087960269443423,34.45253830212656
1.4469313548531653,-1.318953824067754,34.4575383076752
1.4586391339669993,-1.227836461093296,34.46253831322384
1.4689074091645866,-1.1354969814818774,34.467538318772476
1.4777260468755455,-1.0419895460032895,34.472538324321114
1.4850863441498063,-0.9473687353266586,34.47753832986975
1.490981037246475,-0.8516893144789744,34.48253833541839
1.4954043088022209,-0.7550071434411992,34.48753834096703
1.4983517935723591,-0.6573794938190712,34.492538346515666
1.4998205827388247,-0.5588640668007074,34.4975383520643
1.4998092267808232,-0.4595187160762446,34.50253835761294
1.4983177369053324,-0.35940242048287824,34.50753836316158
1.4953475850360574,-0.2585755589662869,34.51253836871022
1.4909017023608155,-0.15709913840931425,34.517538374258855
1.4849844764387712,-0.05503464526619933,34.52253837980749
1.4776017468704956,0.047555263680367325,34.52753838535613
1.4687607995348915,0.15060656978072123,34.53253839090477
1.4584703593989845,0.25405438612576886,34.53753839645341
1.4467405819073225,0.3578330280488044,34.542538402002045
1.4335830429598486,0.4618753932499097,34.54753840755068
1.4190107274877706,0.5661127544831391,34.55253841309933
1.4030380166390606,0.6704754072609869,34.557538418647965
1.385680673585878,0.7748927919216219,34.5625384241966
1.366955827968279,0.8792924591918451,34.56753842974524
1.3468819589891874,0.9835998269596005,34.57253843529388
1.325478877177744,1.087739406404241,34.57753844084252
1.3027677048385022,1.191634798871853,34.582538446391155
1.2787708552063997,1.2952071389047932,34.58753845193979
1.253512010327345,1.3983753658432199,34.59253845748843
1.2270160976870839,1.501057672721075,34.59753846303707
1.1993092656104671,1.603170631222228,34.602538468585706
1.1704188574564114,1.7046281980971663,34.607538474134344
1.140373384632998,1.8053430570019875,34.61253847968298
1.1092024984603344,1.9052266556256796,34.61753848523162
1.076936960907975,2.004187960618657,34.62253849078026
1.0436086142367458,2.1021345507941107,34.627538496328896
1.0092503495739618,2.1989730462294177,34.632538501877534
0.9738960744540367,2.294607821987337,34.63753850742617
0.9375806793555097,2.388942121939111,34.64253851297481
0.9003400032685298,2.481878481456019,34.64753851852345
0.8622107983257749,2.5733172549076757,34.652538524072085
0.8232306935326974,2.663158303241234,34.65753852962072
0.7834381576319117,2.7513015524002897,34.66253853516936
0.7428724611393647,2.8376448427193868,34.667538540718006
0.7015736375887086,2.922085727527655,34.672538546266644
0.6595824440232451,3.0045226044758335,34.67753855181528
0.6169403207732601,3.0848527982387877,34.68253855736392
0.5736893505596238,3.162973660822646,34.68753856291256
0.529872216962829,3.2387834475318833,34.692538568461195
0.48553216229967705,3.3121805671568554,34.69753857400983
0.4407129449479135,3.3830641916776134,34.70253857955847
0.39545879616221663,3.4513346328228702,34.70753858510711
0.3498143764228692,3.516893308181287,34.71253859065575
0.3038247313614865,3.5796428262075706,34.717538596204385
0.25753524730598826,3.6394878110674362,34.72253860175302
0.21099160649000825,3.696334699903611,34.72753860730166
0.16423974196960053,3.7500914101017355,34.7325386128503
0.11732579229306223,3.8006689974335397,34.73753861839894
0.07029605596748302,3.8479806210583263,34.74253862394758
0.02319694576769349,3.8919417087258337,34.74753862949622
-0.023925057067815114,3.9324714652647983,34.75253863504486
-0.07102344870806299,3.969491533509514,34.757538640593495
-0.11805174862369064,4.002926980763464,34.76253864614213
-0.16496354545739322,4.032706514909222,34.76753865169077
-0.21171254282676663,4.058762252834345,34.77253865723941
-0.2582526050130089,4.081030377472546,34.77753866278805
-0.3045378024917467,4.0994507240717795,34.782538668336684
-0.35052245725969294,4.113967573033479,34.78753867388532
-0.39616118791375504,4.124529259032494,34.79253867943396
-0.44140895443677164,4.131088602037702,34.7975386849826
-0.4862211026469936,4.133603058569472,34.802538690531236
-0.5305534082661489,4.132034403603504,34.807538696079874
-0.5743621205638779,4.126349708074962,34.81253870162852
-0.6176040055342112,4.116520466414939,34.81753870717716
-0.6602363885627068,4.102523198028222,34.822538712725795
-0.702217196540935,4.08433980811321,34.82753871827443
-0.743504999387961,4.061956850939283,34.83253872382307
-0.7840590509366097,4.035366346715026,34.83753872937171
-0.8238393291454045,4.0045654814528655,34.842538734920346
-0.8628065755952874,3.969556673813441,34.847538740468984
-0.9009223342333147,3.930347686763192,34.85253874601762
-0.9381489893239334,3.8869514687233964,34.85753875156626
-0.974449802571527,3.8393865810962917,34.8625387571149
-1.0097889493765029,3.7876765025128236,34.867538762663536
-1.044131554190183,3.7318503220687105,34.87253876821217
-1.0774437249325635,3.6719423878583712,34.87753877376081
-1.1096925864400484,3.6079918866762024,34.88253877930945
-1.1408463129091049,3.5400439036860565,34.88753878485809
-1.17087415930476,3.468147900614692,34.892538790406725
-1.199746491702112,3.392358661875843,34.89753879595536
-1.2274348165316946,3.312736434723377,34.902538801504
-1.2539118086990593,3.229345156912866,34.90753880705264
-1.279151338551614,3.1422545438581686,34.91253881260128
-1.303128497665267,3.0515388562216064,34.917538818149914
-1.3258196234262984,2.957275724953513,34.92253882369856
-1.3472023223833824,2.8595485087844366,34.9275388292472
-1.3672554923474152,2.758444257646116,34.932538834795835
-1.3859593432167403,2.6540531057390138,34.93753884034447
-1.4032954165077611,2.5464703933273034,34.94253884589311
-1.4192466035711422,2.4357945577752242,34.94753885144175
-1.4337971624761676,2.3221266434901517,34.95253885699039
-1.4469327335460023,2.205572122105653,34.957538862539025
-1.4586403535291366,2.0862391775332783,34.96253886808766
-1.4689084683924674,1.9642379138534682,34.9675388736363
-1.4777269447238268,1.8396819001995879,34.97253887918494
-1.4850870797324254,1.712687255063952,34.977538884733576
-1.4909816098374933,1.583371395088063,34.982538890282214
-1.495404717836562,1.4518539060970204,34.98753889583085
-1.4983520386463618,1.318256697689365,34.99253890137949
-1.4998206636106206,1.1827030140155237,34.99753890692813
-1.499809143370601,1.0453171420478446,35.002538912476766
-1.4983174892954116,0.9062247253106405,35.0075389180254
-1.4953471734708037,0.7655529874993899,35.01253892357404
-1.490901127246386,0.6234303721659578,35.01753892912268
-1.4849837383427482,0.4799858261037664,35.02253893467132
-1.477600846521274,0.3353491577190992,35.027538940219955
-1.4687597378210286,0.1896520221481815,35.03253894576859
-1.458469137368243,0.04302737274115193,35.03753895131724
-1.4467392007657307,-0.10439152012076969,35.042538956865876
-1.4335815040704012,-0.25247000145074483,35.047538962414514
-1.4190090323691917,-0.4010708210969669,35.05253896796315
-1.4030361669642113,-0.5500551820067073,35.05753897351179
-1.38567867118019,-0.6992834408068694,35.06253897906043
-1.3669536748078608,-0.8486135092869711,35.067538984609065
-1.346879657198996,-0.9979000033929519,35.0725389901577
-1.3254764290293226,-1.1469954562898133,35.07753899570634
-1.3027651127479338,-1.295750658630138,35.08253900125498
-1.2787681217317166,-1.4440134844290977,35.08753900680362
-1.2535091381662224,-1.5916284097526587,35.092539012352255
-1.2270130896739457,-1.738437100697009,35.09753901790089
-1.1993061247139174,-1.8842791416972526,35.10253902344953
-1.1704155867760904,-2.0289920026859893,35.10753902899817
-1.1403699873967381,-2.1724100467734533,35.112539034546806
-1.1091989780207436,-2.3143648692803804,35.117539040095444
-1.0769333207393714,-2.4546871117368094,35.12253904564408
-1.043604857931484,-2.5932061356632774,35.12753905119272
-1.0092464808391286,-2.729749034414096,35.13253905674136
-0.9738920971075554,-2.8641421532910982,35.137539062289996
-0.9375765973226134,-2.9962119001162573,35.142539067838634
-0.9003358205776338,-3.1257841959277175,35.14753907338728
-0.8622065191047636,-3.252685173349795,35.15253907893592
-0.823226322004591,-3.3767418078672176,35.157539084484554
-0.7834336981109599,-3.4977822460886614,35.16253909003319
-0.7428679180265131,-3.6156361447263397,35.16753909558183
-0.7015690153675446,-3.7301349977606453,35.17253910113047
-0.6595777472552784,-3.8411130449809616,35.177539106679106
-0.6169355540937204,-3.948407057511064,35.182539112227744
-0.5736845186725786,-4.0518568296680595,35.18753911777638
-0.5298673246368604,-4.151306336626016,35.19253912332502
-0.48552721436284907,-4.2466029611523455,35.19753912887366
-0.44070794628333476,-4.337598447593411,35.202539134422295
-0.39545375170289476,-4.4241496856890805,35.20753913997093
-0.3498092911471681,-4.506117953553533,35.21253914551957
-0.30381961028788945,-4.583370269138457,35.21753915106821
-0.25753009548847317,-4.655779188597959,35.22253915661685
-0.21098642901272083,-4.723223039156649,35.227539162165485
-0.16423454394218281,-4.785586736195511,35.23253916771412
-0.11732057884530935,-4.8427611108396285,35.23753917326276
-0.07029083224445021,-4.894644355289307,35.242539178811406
-0.023191716924532813,-4.941141102850323,35.24753918436004
0.023930285870770174,-4.98216339263585,35.25253918990868
0.07102867231068875,-5.0176307498524375,35.25753919545732
0.1180569618708258,-5.047469926732618,35.26253920100596
0.16496874320426572,-5.071615836516708,35.267539206554595
0.21171771994373043,-5.090010894623273,35.27253921210323
0.25825775639094783,-5.102605874248406,35.27753921765187
0.30454292304677844,-5.1093594063751,35.28253922320051
0.35052754193852104,-5.11023869154966,35.28753922874915
0.3961662316983209,-5.105218915535125,35.29253923429779
0.44141395234953756,-5.094284057717134,35.29753923984643
0.4862260497555346,-5.077426250311565,35.30253924539507
0.5305582996883319,-5.054646262255305,35.307539250943705
0.5743669514723725,-5.025953510459273,35.31253925649234
0.6176087711615583,-4.991365567357496,35.31753926204098
0.6602410842057225,-4.950908964380831,35.32253926758962
0.7022218175656559,-4.904618355346891,35.32753927313826
0.7435095412339039,-4.852536906892929,35.332539278686895
0.7840635091215846,-4.794716237632466,35.33753928423553
0.8238436992696405,-4.731216067854148,35.34253928978417
0.8628108533460618,-4.662104267754057,35.34753929533281
0.9009265153889215,-4.587456856334112,35.352539300881446
0.9381530697581346,-4.507357618160827,35.357539306430084
0.974453778257356,-4.421897867475619,35.36253931197872
1.0097928163904966,-4.3311769171684436,35.36753931752736
1.0441353087159833,-4.235300807254853,35.372539323076
1.0774473632649662,-4.13438300682945,35.377539328624636
1.1096961049883984,-4.028543889687004,35.38253933417327
1.1408497082010598,-3.9179100919281806,35.38753933972191
1.1708774279895198,-3.8026148001621443,35.39253934527055
1.1997496305539137,-3.6827971925793737,35.39753935081919
1.2274378224528244,-3.5586020623802184,35.402539356367825
1.2539146787230775,-3.430179303745135,35.40753936191647
1.279154069846097,-3.2976844828307157,35.41253936746511
1.3031310875347935,-3.1612771146783443,35.417539373013746
1.3258220693149374,-3.0211207449176873,35.422539378562384
1.3472046218773661,-2.877384058684562,35.42753938411102
1.367257643177383,-2.7302377556805224,35.43253938965966
1.3859613432601074,-2.5798554224364434,35.4375393952083
1.4032972637906929,-2.426414893631858,35.442539400756935
1.4192482962706223,-2.270094722308038,35.44753940630557
1.4337986989216658,-2.1110746447325575,35.45253941185421
1.4469341122212613,-1.9495372420796782,35.45753941740285
1.4586415730735487,-1.7856653813284005,35.46253942295149
1.4689095276024942,-1.6196416731484982,35.467539428500125
1.4777278425541456,-1.4516496992155623,35.47253943404876
1.4850878152969953,-1.2818728703492106,35.4775394395974
1.4909821824103924,-1.1104937903747034,35.48253944514604
1.495405126852735,-0.93769495615417,35.487539450694676
1.498352283702149,-0.76365827236094,35.492539456243314
1.4998207444641878,-0.5885645295780844,35.49753946179195
1.4998090599421519,-0.4125940992169051,35.50253946734059
1.4983172416672803,-0.23592726464473698,35.50753947288923
1.495346761887373,-0.05874393964003339,35.512539478437866
1.4909005521138377,0.11877607338972083,35.51753948398651
1.4849830002286708,0.2964525897449591,35.52253948953515
1.4775999461541005,0.47410477012347124,35.527539495083786
1.4687586760893125,0.6515505477848746,35.532539500632424
1.4584679153197895,0.8286061430708126,35.53753950618106
1.4467378196065512,1.0050864193427282,35.5425395117297
1.4335799651635428,1.180804925519921,35.54753951727834
1.419007337233371,1.3555727530670723,35.552539522826976
1.403034317272326,1.529198205045705,35.557539528375614
1.3856766687576678,1.7014881283241092,35.56253953392425
1.3669515216308528,1.8722481501349504,35.56753953947289
1.3468773553924256,2.0412814854815946,35.57253954502153
1.3254739808648142,2.208389490474635,35.577539550570165
1.3027625206415256,2.373373124030887,35.5825395561188
1.2787653882415213,2.5360326874406796,35.58753956166744
1.2535062659898566,2.696167871729068,35.59253956721608
1.227010081645915,2.853578726270423,35.59753957276472
1.1993029838027942,3.008065833114361,35.602539578313355
1.1704123160815771,3.159431165111375,35.60753958386199
1.1403665901466136,3.3074786103693814,35.61253958941063
1.109195457567704,3.452013566215366,35.61753959495927
1.0769296805576796,3.592844536605637,35.622539600507906
1.0436011016135651,3.7297835754815587,35.627539606056544
1.0092426120920335,3.8626456172049455,35.63253961160519
0.9738881197492714,3.9912501253007546,35.63753961715383
0.9375725152783189,4.115421311824855,35.642539622702465
0.9003316378758267,4.234987954711655,35.6475396282511
0.8622022398732746,4.349784474413363,35.65253963379974
0.8232219504665167,4.459651083263309,35.65753963934838
0.783429238580486,4.564434093654716,35.662539644897016
0.7428633749046678,4.663986345049966,35.667539650445654
0.7015643931378525,4.75816752597483,35.67253965599429
0.6595730504793325,4.8468446064328825,35.67753966154293
0.6169307874066803,4.92989176039709,35.68253966709157
0.5736796867786021,5.007191220571747,35.687539672640206
0.5298624323044495,5.078632984538192,35.692539678188844
0.4855222664201618,5.14411528029225,35.69753968373748
0.4407029476134003,5.203545096045575,35.70253968928612
0.3954487072388064,5.256837440719647,35.70753969483476
0.34980420586721633,5.3039170086209175,35.712539700383395
0.30381448921064375,5.344716507438011,35.71753970593203
0.25752494366782736,5.37917867530328,35.72253971148067
0.21098125153291256,5.407254781150185,35.72753971702931
0.1642293459127697,5.428905835158173,35.73253972257795
0.11731536539613091,5.4441021816995905,35.737539728126585
0.0702856085206056,5.452823455410299,35.74253973367523
0.023186488081132724,5.455059147495299,35.74753973922387
-0.023935514673434355,5.450807913117319,35.752539744772506
-0.0710338959124088,5.440078242914598,35.75753975032114
-0.1180621751165257,5.42288797448052,35.76253975586978
-0.16497394094908924,5.399264455470942,35.76753976141842
-0.21172289705812122,5.369244541170404,35.77253976696706
-0.2582629077657081,5.332874252099649,35.7775397725157
-0.3045480435981105,5.290209096968045,35.78253977806434
-0.35053262661304607,5.241313427154693,35.78753978361298
-0.39617127547807046,5.186260885012894,35.792539789161616
-0.4414189502569005,5.125133679261272,35.797539794710254
-0.4862309968581635,5.058022875762564,35.80253980025889
-0.5305631911040288,4.98502792236358,35.80753980580753
-0.5743717823738872,4.906256470832455,35.81253981135617
-0.617613536781363,4.821824393669987,35.817539816904805
-0.6602457798407149,4.731854965360071,35.82253982245344
-0.7022264385818018,4.636479465345016,35.82753982800208
-0.7435140830708069,4.5358358323100205,35.83253983355072
-0.7840679672969917,4.430069285802822,35.83753983909936
-0.8238480693838619,4.319331564097565,35.842539844647995
-0.8628151310863117,4.203780353970696,35.84753985019663
-0.9009306965335785,4.08357948460604,35.85253985574527
-0.9381571501809037,3.9588982921164977,35.85753986129391
-0.9744577539313457,3.8299107793829497,35.862539866842546
-1.0097966833921814,3.6967958656993596,35.867539872391184
-1.0441390632290963,3.5597370654068627,35.87253987793982
-1.07745100158425,3.4189206582414,35.87753988348846
-1.1096996235232555,3.2745369135956697,35.8825398890371
-1.1408531034791176,3.1267792631767706,35.88753989458574
-1.1708806966600385,2.97584227274673,35.89253990013438
-1.1997527693911116,2.821923134751422,35.89753990568302
-1.2274408283590608,2.6652206009161,35.902539911231656
-1.2539175487318313,2.50593338040555,35.907539916780294
-1.279156801125052,2.3442610598548375,35.91253992232893
-1.3031336773884592,2.180403081719377,35.91753992787757
-1.3258245151874781,2.0145578540851297,35.92253993342621
-1.3472069213549545,1.8469233239299658,35.927539938974846
-1.3672597939907505,1.677695808670488,35.932539944523484
-1.385963343286618,1.5070693753771887,35.93753995007212
-1.4032991110565833,1.3352368550166138,35.94253995562076
-1.4192499889528378,1.1623890167155724,35.9475399611694
-1.4338002353497545,0.9887134817686397,35.952539966718035
-1.4469354908789276,0.8143960230586018,35.95753997226667
-1.4586427926002346,0.6396209580155717,35.96253997781531
-1.4689105867946635,0.46456971626604593,35.96753998336395
-1.4777287403665136,0.2894215278858662,35.97253998891259
-1.4850885508435123,0.1143552577397182,35.977539994461225
-1.4909827549651764,-0.06045149715892698,35.98254000000986
-1.495405535850725,-0.23482336907668613,35.9875400055585
-1.498352528739729,-0.40858500351745064,35.99254001110714
-1.4998208252995249,-0.5815599041234908,35.997540016655776
-1.4998089764954734,-0.7535725858052418,36.00254002220442
-1.4983169940209402,-0.9244486352689587,36.00754002775306
-1.4953463502857605,-1.0940119201843763,36.0125400333017
-1.4908999769631666,-1.2620850404655612,36.017540038850335
-1.4849822620965378,-1.4284919145095138,36.02254004439897
-1.4775990457689665,-1.5930565981802278,36.02754004994761
-1.4687576143397345,-1.7556015147944404,36.03254005549625
-1.4584666932536081,-1.9159495570560665,36.037540061044886
-1.44673643842978,-2.07392521938824,36.042540066593524
-1.433578426239254,-2.229353052268117,36.04754007214216
-1.4190056420802901,-2.382058398100721,36.0525400776908
-1.403032467563381,-2.5318687737009595,36.05754008323944
-1.3856746663182817,-2.678613263774785,36.062540088788076
-1.366949368437229,-2.8221233178521983,36.067540094336714
-1.3468750535694758,-2.96223345475348,36.07254009988535
-1.3254715326841937,-3.098780591167259,36.07754010543399
-1.302759928519266,-3.2316056906305732,36.08254011098263
-1.2787626547357753,-3.3605540270685723,36.087540116531265
-1.2535033937982403,-3.485474026440912,36.0925401220799
-1.2270070736029763,-3.606219613608117,36.09754012762854
-1.1992998428770667,-3.722649945631781,36.10254013317718
-1.170409045372832,-3.834628415991004,36.10754013872582
-1.140363192882604,-3.942025095631529,36.11254014427446
-1.1091919371011765,-4.0447157031752985,36.1175401498231
-1.0769260403628638,-4.142581705013566,36.12254015537174
-1.0435973452829626,-4.235511758724603,36.127540160920375
-1.009238743332632,-4.323400728050644,36.13254016646901
-0.9738841423791473,-4.4061505356684565,36.13754017201765
-0.9375684332225948,-4.483670325443352,36.14254017756629
-0.9003274551630785,-4.555876486237148,36.14754018311493
-0.8621979606312727,-4.622692808938626,36.152540188663565
-0.8232175789184315,-4.684050887807798,36.1575401942122
-0.7834247790404535,-4.739889941675318,36.16254019976084
-0.7428588317737957,-4.790157021297644,36.16754020530948
-0.7015597708995976,-4.834807330195863,36.172540210858116
-0.6595683536953704,-4.873803844893837,36.177540216406754
-0.6169260207121052,-4.907117834186864,36.18254022195539
-0.5736748548776514,-4.934728578830474,36.18754022750403
-0.5298575399655617,-4.956623595594234,36.19254023305267
-0.48551731847157187,-4.972798380579124,36.197540238601306
-0.44069794893806624,-4.9832568840021505,36.202540244149944
-0.3954436627699136,-4.988010756384717,36.20754024969858
-0.34979912058297224,-4.987080075481102,36.21254025524722
-0.30380936812970466,-4.980492720539961,36.21754026079586
-0.2575197918440086,-4.96828449324115,36.222540266344495
-0.21097607405053875,-4.950499111125428,36.22754027189314
-0.1642241478813186,-4.927187943595987,36.23254027744178
-0.11731015194552664,-4.898409901934861,36.237540282990416
-0.07028038479582131,-4.8642314145264205,36.242540288539054
-0.023181259237450735,-4.824726181861046,36.24754029408769
0.02394074347585029,-4.779974889464515,36.25254029963633
0.07103911951326493,-4.730065317427737,36.257540305184975
0.11806738836083318,-4.675091813975582,36.26254031073361
0.1649791386919085,-4.615155310153695,36.26754031628225
0.2117280741699807,-4.5503628256058475,36.27254032183089
0.2582680591373287,-4.480827766698244,36.277540327379526
0.30455316414578254,-4.406668727617516,36.282540332928164
0.35053771128331207,-4.328010285553438,36.2875403384768
0.3961763192530464,-4.244981982798641,36.29254034402544
0.44142394815889674,-4.157718129087313,36.29754034957408
0.4862359439549239,-4.06635786757173,36.302540355122716
0.5305680825132751,-3.971044276887511,36.307540360671354
0.5743766132684575,-3.8719248105169637,36.31254036621999
0.6176183023936602,-3.7691497055716803,36.31754037176863
0.6602504754677203,-3.662873069334859,36.32254037731727
0.7022310595894099,-3.5532519775014326,36.327540382865905
0.7435186248987123,-3.4404448084431194,36.33254038841454
0.7840724254628723,-3.324613147741197,36.33754039396318
0.8238524394881067,-3.2059201775509987,36.34254039951182
0.8628194088160757,-3.0845294876464555,36.34754040506046
0.9009348776673203,-2.960606192752917,36.352540410609095
0.9381612305922712,-2.834315874708767,36.35754041615773
0.9744617295935178,-2.7058240208998323,36.36254042170637
1.0098005503815946,-2.5752959697469704,36.36754042725501
1.0441428177295506,-2.4428959992153323,36.37254043280365
1.0774546398904334,-2.3087875276290237,36.37754043835229
1.1097031420446544,-2.1731331758699515,36.38254044390093
1.1408564987433147,-2.036093347432789,36.38754044944957
1.1708839653163607,-1.8978259427159532,36.392540454998205
1.1997559082137306,-1.7584874745801053,36.39754046054684
1.2274438342503513,-1.618232462091418,36.40254046609548
1.2539204187253423,-1.4772119021469803,36.40754047164412
1.2791595323884346,-1.335574025872217,36.412540477192756
1.3031362672262896,-1.193465403725742,36.417540482741394
1.325826961043886,-1.0510296538294868,36.42254048829003
1.3472092208161717,-0.908406748493326,36.42754049383867
1.3672619447874763,-0.7657346962200958,36.43254049938731
1.3859653432962773,-0.6231498432473891,36.437540504935946
1.4033009583054072,-0.48078521172392574,36.442540510484584
1.4192516816177974,-0.33877100186190334,36.44754051603322
1.4338017717604026,-0.1972366245302955,36.45254052158186
1.446936869519003,-0.05631004647684455,36.4575405271305
1.458644012109187,0.08388385715731385,36.462540532679135
1.4689116459689757,0.22322195208512458,36.46754053822777
1.4777296381609133,0.3615811387510789,36.47254054377641
1.4850892863719847,0.49883974237633694,36.47754054932505
1.490983327501832,0.6348785960705987,36.482540554873694
1.4954059448305463,0.7695793608012751,36.48754056042233
1.4983527737590918,0.9028239899596029,36.49254056597097
1.499820906116636,1.0344963261632747,36.49754057151961
1.4998088930305724,1.1644818977973899,36.502540577068245
1.4983167463563916,1.2926667462901285,36.50754058261688
1.4953459386659884,1.4189385256092983,36.51254058816552
1.490899401794382,1.543187239544401,36.51754059371416
1.4849815239463706,1.6653038425007949,36.5225405992628
1.4775981453658744,1.78518058075514,36.527540604811435
1.4687565525723139,1.9027128428630016,36.53254061036007
1.4584654711696985,2.0177983171986686,36.53754061590871
1.4467350572354294,2.130335699365812,36.54254062145735
1.4335768872975496,2.2402265617664203,36.547540627005986
1.4190039469099696,2.3473764494212617,36.552540632554624
1.4030306178373897,2.4516928781379876,36.55754063810326
1.3856726638620702,2.553085482933448,36.5625406436519
1.366947215226987,2.6514684426208976,36.56754064920054
1.3468727517301706,2.746759491931466,36.572540654749176
1.3254690844874666,2.8388785614775944,36.577540660297814
1.302757336381194,2.927749879853181,36.58254066584645
1.2787599212144907,3.0133021435376213,36.58754067139509
1.2535005215914055,3.0954671264765183,36.59254067694373
1.2270040655451178,3.174180775083248,36.59754068249237
1.1992967019367853,3.249383545173341,36.60254068804101
1.170405774649862,3.3210199761374475,36.60754069358965
1.1403597956047653,3.3890389671165067,36.612540699138286
1.1091884166211696,3.4533936225863267,36.617540704686924
1.0769224001549944,3.5140419283078477,36.62254071023556
1.0435935889396817,3.5709463692454797,36.6275407157842
1.0092348745610022,3.6240734489366715,36.63254072133284
0.9738801649971834,3.673395131180017,36.637540726881475
0.9375643511555117,3.718887662484203,36.64254073243011
0.9003232724393838,3.7605314689826694,36.64754073797875
0.8621936813788257,3.798312728799082,36.65254074352739
0.8232132073603446,3.8322213638693188,36.65754074907603
0.7834203194909347,3.8622520141919883,36.662540754624665
0.7428542886338931,3.888404851460145,36.6675407601733
0.7015551486528515,3.910683368550897,36.67254076572194
0.6595636569033924,3.929096297815748,36.67754077127058
0.6169212540100674,3.943657229986822,36.682540776819216
0.5736700229697287,3.9543831622903145,36.687540782367854
0.5298526476202722,3.9612962127509785,36.69254078791649
0.48551237051707885,3.9644228073652483,36.69754079346513
0.44069295025741906,3.9637930149923806,36.70254079901377
0.3954386182962118,3.9594414018432222,36.70754080456241
0.34979403529451825,3.9514065882159937,36.71254081011105
0.3038042470450719,3.939730708859108,36.71754081565969
0.2575146400171029,3.9244599811415797,36.72254082120833
0.21097089656560175,3.9056441635235073,36.727540826756965
0.16421894984791366,3.8833363390389324,36.7325408323056
0.11730493849349682,3.8575932870462832,36.73754083785424
0.07027516107022524,3.8284746966443457,36.74254084340288
0.02317603039352978,3.7960434795848137,36.747540848951516
-0.023945972277932666,3.7603653498111087,36.75254085450016
-0.07104434311325834,3.721508924830869,36.7575408600488
-0.11807260160366276,3.679545336422421,36.76254086559744
-0.1649843364327235,3.634547777838473,36.767540871146075
-0.21173325127922507,3.5865925234595255,36.77254087669471
-0.2582732105058092,3.5357569292434023,36.77754088224335
-0.3045582846897093,3.482120616809902,36.78254088779199
-0.3505427959493169,3.4257656526360876,36.787540893340626
-0.3961813630231667,3.3667739500320994,36.792540898889264
-0.4414289460555263,3.3052301662968455,36.7975409044379
-0.48624089104573653,3.2412200550906105,36.80254090998654
-0.5305729739160726,3.1748289549932114,36.80754091553518
-0.57438144415601,3.1061447267881728,36.812540921083816
-0.6176230679984887,3.0352548470369958,36.817540926632454
-0.6602551710866623,2.9622467478780146,36.82254093218109
-0.7022356805885245,2.8872097242338812,36.82754093772973
-0.7435231667175434,2.8102316052926684,36.83254094327837
-0.7840768836192581,2.7314002325698503,36.837540948827005
-0.823856809582301,2.650804539764041,36.84254095437564
-0.8628236865353877,2.568531524329162,36.84754095992428
-0.9009390587900739,2.4846680037378603,36.852540965472926
-0.9381653109922655,2.399301337696654,36.857540971021564
-0.974465705243816,2.31251650963567,36.8625409765702
-1.009804417358765,2.224397604784413,36.86754098211884
-1.0441465722172831,2.135029355557559,36.87254098766748
-1.077458278183555,2.044494457203217,36.877540993216115
-1.1097066605525367,1.9528734370869092,36.88254099876475
-1.1408598939936667,1.860246853940117,36.88754100431339
-1.1708872339584238,1.7666941693161649,36.89254100986203
-1.199759047021786,1.6722924881741545,36.89754101541067
-1.2274468401267276,1.577118148039963,36.902541020959305
-1.2539232887036322,1.4812465950863276,36.90754102650794
-1.2791622636362776,1.384750748276991,36.91254103205658
-1.3031388570482971,1.2877023799966856,36.91754103760522
-1.325829406884179,1.190173316638784,36.922541043153856
-1.3472115202610302,1.0922331901357816,36.927541048702494
-1.3672640955675899,0.9939489609019984,36.93254105425113
-1.3859673432891098,0.8953874591866087,36.93754105979977
-1.403302805537168,0.7966152373755542,36.94254106534841
-1.4192533742655271,0.6976965574953395,36.947541070897046
-1.4338033081536241,0.5986941193436831,36.952541076445684
-1.4469382481415045,0.4996701634289786,36.95754108199432
-1.45864523160041,0.40068559873887893,36.96254108754296
-1.4689127051254494,0.30180029269011444,36.967541093091604
-1.4777305359373534,0.20307409819788547,36.97254109864024
-1.4850900218824004,0.10456539023660431,36.97754110418888
-1.4909839000203633,0.006330219759816955,36.98254110973752
-1.495406353792191,-0.0915750570792331,36.987541115286156
-1.498353018760242,-0.1890929377471841,36.992541120834794
-1.4998209869155112,-0.28616796945552725,36.99754112638343
-1.4998088095474318,-0.38274733792494375,37.00254113193207
-1.498316498673629,-0.47877731829699094,37.00754113748071
-1.4953455270280327,-0.5742027805308789,37.012541143029345
-1.4908988266074652,-0.6689705107460245,37.01754114857798
-1.484980785778144,-0.7630293756621631,37.02254115412662
-1.477597244944815,-0.8563273724416512,37.02754115967526
-1.4687554907870437,-0.9488117004877832,37.0325411652239
-1.4584642490680535,-1.0404309983064721,37.037541170772535
-1.4467336760235008,-1.1311348930028373,37.04254117632117
-1.433575348338406,-1.2208724862730564,37.04754118186981
-1.419002251722406,-1.3095930483654892,37.05254118741845
-1.403028768094329,-1.3972467025318434,37.057541192967086
-1.3856706613890173,-1.4837835748773225,37.062541198515724
-1.3669450620001162,-1.569153837825449,37.06754120406436
-1.3468704498744908,-1.6533084379085015,37.072541209613
-1.325466636274609,-1.7361984980886966,37.077541215161645
-1.3027547442272864,-1.8177749901475595,37.08254122071028
-1.2787571876776438,-1.8979895265972502,37.08754122625892
-1.2534976493693364,-1.9767941486670428,37.09254123180756
-1.2270010574723251,-2.054140855857754,37.0975412373562
-1.1992935609819282,-2.129982241558268,37.102541242904834
-1.1704025039126404,-2.204271314773815,37.10754124845347
-1.1403563983130596,-2.276960982308278,37.11254125400211
-1.1091848961276574,-2.3480048771749757,37.11754125955075
-1.0769187599340313,-2.4173573284137366,37.122541265099386
-1.0435898325836777,-2.4849725442398896,37.127541270648024
-1.0092310057771003,-2.5508052838486663,37.13254127619666
-0.9738761876033525,-2.6148110918942784,37.1375412817453
-0.9375602690770296,-2.6769457212281718,37.14254128729394
-0.9003190897047141,-2.737165629209904,37.147541292842575
-0.8621894021158981,-2.7954278915892843,37.15254129839121
-0.8232088357922153,-2.851689780990496,37.15754130393985
-0.7834158599318937,-2.905909549259939,37.16254130948849
-0.7428497454849259,-2.958046333680152,37.16754131503713
-0.7015505263975809,-3.0080595318671772,37.172541320585765
-0.6595589601033555,-3.05590927951366,37.1775413261344
-0.6169164873005353,-3.1015567928170578,37.18254133168304
-0.5736651910547933,-3.1449641233336827,37.18754133723168
-0.5298477552685413,-3.186093905921959,37.19254134278032
-0.4855074225566463,-3.224909799347537,37.19754134832896
-0.44068795157141305,-3.261376603596335,37.2025413538776
-0.39543357381766514,-3.2954597377204182,37.20754135942624
-0.3497889500018122,-3.327126091543525,37.212541364974875
-0.30379912595670505,-3.3563436857834366,37.21754137052351
-0.25750948818706726,-3.383080927364144,37.22254137607215
-0.2109657190780574,-3.4073082613808703,37.22754138162079
-0.1642137518125115,-3.428997402565015,37.23254138716943
-0.11729972503999858,-3.4481206473979604,37.237541392718065
-0.07026993734377539,-3.464652262004891,37.2425413982667
-0.02317080154924161,-3.478567675385708,37.24754140381534
0.023951201079723816,-3.489843912500391,37.252541409363985
0.07104956671243025,-3.4984596453537984,37.25754141491262
0.11807781484505792,-3.5043944880876565,37.26254142046126
0.1649895341715744,-3.5076304479815956,37.2675414260099
0.21173842838589596,-3.5081509008563843,37.27254143155854
0.2582783618711925,-3.5059406685431043,37.277541437107175
0.3045634052299357,-3.500986978130916,37.28254144265581
0.3505478806111031,-3.4932781341418577,37.28754144820445
0.39618640678847056,-3.482804830762711,37.29254145375309
0.44143394394683333,-3.469559802574533,37.297541459301726
0.48624583813063554,-3.4535369651781758,37.302541464850364
0.5305778653124611,-3.434733072094385,37.307541470399
0.5743862750365792,-3.413146612841905,37.31254147594764
0.6176278335957747,-3.38877788470802,37.31754148149628
0.6602598666975813,-3.361629715523175,37.322541487044916
0.7022403015790668,-3.331706716155101,37.327541492593554
0.7435277085273383,-3.299016032171464,37.33254149814219
0.784081341766077,-3.263566702125962,37.33754150369084
0.8238611796664813,-3.2253697832198402,37.342541509239474
0.8628279642441758,-3.184439280735827,37.34754151478811
0.9009432399018791,-3.1407908966582396,37.35254152033675
0.9381693913808253,-3.0944424078886903,37.35754152588539
0.9744696808822702,-3.0454143199108263,37.362541531434026
1.009808284323629,-2.9937293488530674,37.367541536982664
1.0441503266923213,-2.9394123038505144,37.3725415425313
1.0774619164635473,-2.882489971857469,37.37754154807994
1.1097101790469321,-2.822991950897028,37.38254155362858
1.1408632892301265,-2.760950165239381,37.387541559177215
1.1708905025862493,-2.696397816968698,37.39254156472585
1.1997621858152416,-2.629371047899893,37.39754157027449
1.2274498459881764,-2.559908608107126,37.40254157582313
1.2539261586666617,-2.488050187123082,37.40754158137177
1.2791649948685662,-2.4138381976006222,37.412541586920405
1.303141446854451,-2.3373178802846315,37.41754159246904
1.325831852708358,-2.2585351929131265,37.42254159801768
1.3472138196895005,-2.177538321773409,37.42754160356632
1.3672662463310825,-2.0943786901398354,37.432541609114956
1.3859693432650781,-2.0091084981735237,37.437541614663594
1.4033046527518738,-1.9217810415120373,37.44254162021223
1.4192550668959898,-1.8324529397626665,37.44754162576088
1.433804844529419,-1.7411826712573606,37.452541631309515
1.446939626746409,-1.648028872874042,37.45754163685815
1.4586464510739015,-1.5530520703173851,37.46254164240679
1.4689137642640562,-1.4563156802897708,37.46754164795543
1.4777314336958258,-1.3578842745372242,37.47254165350407
1.4850907573747663,-1.2578227379140332,37.477541659052704
1.4909844725207768,-1.1561976343598384,37.48254166460134
1.4954067627356553,-1.0530779496432867,37.48754167014998
1.4983532637431844,-0.9485338967557341,37.49254167569862
1.4998210676961603,-0.8426360079061762,37.497541681247256
1.4998087260460686,-0.7354559980192833,37.502541686795894
1.498316250972654,-0.6270676879644643,37.50754169234453
1.4953451153719002,-0.5175464434156646,37.51254169789317
1.4908982514024371,-0.40696818863676093,37.51754170344181
1.4849800475918746,-0.29540954311938417,37.522541708990445
1.4775963445058014,-0.18294888073469712,37.52754171453908
1.468754428983917,-0.06966666106705811,37.53254172008772
1.458463026948692,0.044355649632153486,37.53754172563636
1.446732294793987,0.15903614240675074,37.542541731185
1.4335738093618482,0.2742912158896803,37.547541736733635
1.4190005565175992,0.3900348051728422,37.55254174228227
1.403026918334231,0.506179487443848,37.55754174783091
1.3856686588991252,0.6226369233797702,37.562541753379556
1.3669429087566514,0.7393167703637127,37.56754175892819
1.3468681480024438,0.856126494494226,37.57254176447683
1.3254641880456575,0.9729718795166532,37.57754177002547
1.3027521520575476,1.0897565186699374,37.58254177557411
1.2787544541252769,1.2063818059801836,37.587541781122745
1.253494777132033,1.322747772831047,37.59254178667138
1.2269980493846473,1.4387521831403014,37.59754179222002
1.1992904200124919,1.5542894010932138,37.60254179776866
1.1703992331612196,1.6692519615540586,37.6075418033173
1.1403530010074971,1.7835315143494852,37.612541808865934
1.1091813756206892,1.8970168962078775,37.61754181441457
1.076915119699979,2.0095937080760686,37.62254181996321
1.0435860762150246,2.121146193249639,37.62754182551185
1.0092271369809385,2.2315573670753257,37.632541831060486
0.9738722101977211,2.340707976836211,37.637541836609124
0.9375561869871529,2.448476734446846,37.64254184215776
0.9003149069591383,2.554740975090244,37.6475418477064
0.8621851228424905,2.6593771068258234,37.65254185325504
0.8232044642141159,2.7622605852516218,37.657541858803675
0.7834114003633335,2.8632655003172687,37.66254186435231
0.7428452023269629,2.9622653940466974,37.66754186990095
0.7015459041337802,3.059134071850579,37.672541875449596
0.6595542632953465,3.153744902399495,37.677541880998234
0.6169117205835021,3.245971173491158,37.68254188654687
0.5736603591329242,3.335687161522184,37.68754189209551
0.5298428629103716,3.422767828784065,37.69254189764415
0.4855024745903547,3.507088985534428,37.697541903192786
0.4406829528800529,3.5885279455399366,37.70254190874142
0.3954285293343529,3.6669636278676423,37.70754191429006
0.3497838647048541,3.7422769939280522,37.7125419198387
0.30379400486468816,3.814351061692193,37.71754192538734
0.2575043363539005,3.8830711834694616,37.722541930935975
0.21096054158799085,3.948325928784473,37.72754193648461
0.16420855377511498,4.010006504453995,37.73254194203325
0.11729451158511672,4.068007198391467,37.73754194758189
0.07026471361647094,4.1222264783614975,37.74254195313053
0.023165572704714865,4.1725659794105425,37.747541958679165
-0.023956429881181407,4.218931375602239,37.7525419642278
-0.07105479031069618,4.261232991221019,37.75754196977645
-0.11808302808505998,4.299385046931629,37.762541975325085
-0.16499473190837763,4.333306742731769,37.76754198087372
-0.21174360549003524,4.362921965620816,37.77254198642236
-0.25828351323339516,4.388159647053682,37.777541991971
-0.3045685257665021,4.408953989944631,37.78254199751964
-0.35055296526858754,4.425244358912799,37.787542003068275
-0.39619145054899996,4.43697589219715,37.79254200861691
-0.4414389418327335,4.44409913386886,37.79754201416555
-0.4862507852096676,4.446570652630892,37.80254201971419
-0.5305827567023634,4.444352654997604,37.807542025262826
-0.5743911059102074,4.437413616572454,37.812542030811464
-0.6176325991855495,4.425728054892741,37.81754203636011
-0.6602645623005121,4.409276428526658,37.82254204190875
-0.7022449225610721,4.388045955945944,37.827542047457385
-0.7435322503281303,4.3620297111483435,37.83254205300602
-0.7840857999033658,4.331227356732457,37.83754205855466
-0.823865549740688,4.295644933924021,37.8425420641033
-0.8628322419424798,4.255294967062518,37.84754206965194
-0.9009474210027695,4.210196143570579,37.852542075200574
-0.9381734717579824,4.1603738196866615,37.85754208074921
-0.9744736565089163,4.105859906003765,37.86254208629785
-1.009812151276222,4.046691844147274,37.86754209184649
-1.0441540811547017,3.9829145219032016,37.872542097395126
-1.077465554730442,3.9145783503763814,37.877542102943764
-1.1097136975278696,3.841739538834531,37.8825421084924
-1.1408666844527213,3.76446161385849,37.88754211404104
-1.1708937711998744,3.6828127893706664,37.89254211958968
-1.199765324594108,3.596867388907545,37.897542125138315
-1.2274528518347407,3.506706177730892,37.90254213068695
-1.2539290286144509,3.4124144651775272,37.90754213623559
-1.2791677260853334,3.314083192393269,37.91254214178423
-1.3031440366447635,3.211808849273691,37.91754214733287
-1.3258342985164402,3.10569260722679,37.922542152881505
-1.347216119101592,2.9958401833358534,37.92754215843014
-1.3672683970779747,2.8823619266480334,37.93254216397879
-1.3859713432242027,2.765372986773589,37.937542169527426
-1.4033064999495397,2.644991995152215,37.94254217507606
-1.4192567595092074,2.5213409127292703,37.9475421806247
-1.4338063808877992,2.3945462527973373,37.95254218617334
-1.4469410053337248,2.264737579461117,37.95754219172198
-1.4586476705296747,2.1320463271788084,37.962542197270615
-1.4689148233848075,1.9966072660897596,37.96754220281925
-1.4777323314363544,1.8585581987828712,37.97254220836789
-1.4850914928490824,1.7180382026389835,37.97754221391653
-1.4909850450030695,1.5751878391233582,37.98254221946517
-1.4954071716609456,1.4301498520459777,37.987542225013804
-1.498353508707919,1.2830685137423978,37.99254223056244
-1.4998211484585795,1.1340887956299148,37.99754223611108
-1.4998086425264716,0.9833563575802551,38.00254224165972
-1.498316003253469,0.8310179400007724,38.007542247208356
-1.4953447036975924,0.6772212885346036,38.012542252756994
-1.490897676179287,0.5221145543105197,38.01754225830563
-1.4849793093875432,0.3658462229539896,38.02254226385427
-1.4775954440488315,0.20856575330882993,38.02754226940291
-1.4687533671629351,0.05042371528453282,38.032542274951545
-1.458461804811603,-0.10842868952412582,38.03754228050018
-1.446730913546875,-0.26783940968021347,38.04254228604883
-1.4335722703678657,-0.42765458844758514,38.047542291597466
-1.4189988612955242,-0.587718381395077,38.052542297146104
-1.4030250685570738,-0.7478736427910145,38.05754230269474
-1.385666656392374,-0.9079616316752002,38.06254230824338
-1.3669407554965678,-1.0678205832146324,38.06754231379202
-1.3468658461140128,-1.2272856107063785,38.072542319340656
-1.325461739800599,-1.3861900536203031,38.07754232488929
-1.302749559871952,-1.5443651650277088,38.08254233043793
-1.2787517205573662,-1.701638577947523,38.08754233598657
-1.253491904879468,-1.857834963437084,38.09254234153521
-1.2269950412820518,-2.012777275482282,38.097542347083845
-1.1992872790284566,-2.166285998819274,38.10254235263248
-1.1703959623955738,-2.3181792801558454,38.10754235818112
-1.1403496036880472,-2.468274013378749,38.11254236372976
-1.1091778551002383,-2.6163851187634193,38.1175423692784
-1.0769114794528079,-2.7623262380540563,38.122542374827034
-1.0435823198336889,-2.9059116169133032,38.12754238037567
-1.0092232681724733,-3.0469547176979574,38.13254238592431
-0.9738682327802478,-3.1852682766874683,38.13754239147295
-0.9375521048858517,-3.3206670920918366,38.142542397021586
-0.9003107242026157,-3.4529671973400866,38.147542402570224
-0.8621808435585713,-3.581985143404849,38.15254240811886
-0.8232000926260112,-3.7075403293683435,38.15754241366751
-0.7834069407852126,-3.82945503882549,38.162542419216145
-0.742840659159976,-3.9475538563518042,38.16754242476478
-0.701541281861416,-4.061665151499576,38.17254243031342
-0.6595495664793151,-4.171621269963557,38.17754243586206
-0.6169069538589312,-4.277258496784074,38.182542441410696
-0.5736555272040836,-4.378418146233745,38.187542446959334
-0.5298379705457228,-4.474946226294113,38.19254245250797
-0.4854975266181606,-4.566694266178431,38.19754245805661
-0.4406779541832939,-4.6535197933679155,38.20254246360525
-0.3954234848462334,-4.735285768516011,38.207542469153886
-0.3497787794036039,-4.811862291524383,38.21254247470252
-0.30378888376897967,-4.8831255508019344,38.21754248025116
-0.2574991845175632,-4.948958935833323,38.2225424857998
-0.21095536409536172,-5.009253157544102,38.22754249134844
-0.16420335573567965,-5.063906007577662,38.232542496897075
-0.11728929812880945,-5.112823576151542,38.23754250244571
-0.07025948988827047,-5.15591907060881,38.24254250799435
-0.023160343859906174,-5.193114705976565,38.24754251354299
0.02396165868243294,-5.224340055033492,38.25254251909163
0.07106001390805616,-5.249533909585156,38.257542524640265
0.11808824132358411,-5.268643105158591,38.26254253018891
0.16499992964317528,-5.281623413050414,38.26754253573755
0.21174878259155924,-5.288439420129258,38.272542541286185
0.2582886645924595,-5.289064456795712,38.27754254683482
0.30457364629932476,-5.283480971644202,38.28254255238346
0.3505580499218109,-5.2716803447890905,38.2875425579321
0.39619649430467446,-5.25366296800446,38.29254256348074
0.441443939713267,-5.229438390998622,38.297542569029375
0.48625573228274793,-5.199025111917595,38.30254257457802
0.5305876480858133,-5.162450664309845,38.30754258012666
0.5743959367768119,-5.119751699888812,38.312542585675295
0.6176373647678216,-5.0709734901131585,38.31754259122393
0.6602692578953797,-5.0161705563003745,38.32254259677257
0.7022495435345425,-4.955405698544725,38.32754260232121
0.7435367921198501,-4.88875076506418,38.33254260786985
0.7840902580311265,-4.8162856753781105,38.337542613418485
0.8238699198048437,-4.738099074846424,38.34254261896712
0.8628365196302933,-4.654287290781376,38.34754262451576
0.9009516020926754,-4.564955018809926,38.3525426300644
0.9381775521237375,-4.470214445829549,38.35754263561304
0.9744776321236808,-4.370185052705253,38.362542641161674
1.00981601821654,-4.264994163373985,38.36754264671031
1.0441578356043622,-4.154775268449954,38.37254265225895
1.0774691929842433,-4.0396689477782095,38.37754265780759
1.1097172159952893,-3.9198223343129945,38.382542663356226
1.140870079661453,-3.7953877561371985,38.387542668904864
1.1708970397992429,-3.6665239945424615,38.3925426744535
1.199768463358395,-3.53339483601758,38.39754268000214
1.2274558576663563,-3.3961683606519513,38.40254268555078
1.2539318985469983,-3.255018146651283,38.407542691099415
1.2791704572865283,-3.1101210500171277,38.41254269664806
1.3031466264192344,-2.9616571832200616,38.4175427021967
1.3258367443083896,-2.8098110570488135,38.422542707745336
1.347218418497309,-2.6547688764088138,38.427542713293974
1.3672705478082312,-2.496718446128439,38.43254271884261
1.3859733431664834,-2.3358507888314692,38.43754272439125
1.4033083471301373,-2.172357851249438,38.44254272993989
1.4192584521051685,-2.0064310974059363,38.447542735488526
1.4338079172287346,-1.8382631020582298,38.45254274103716
1.4469423839034525,-1.668047388941843,38.4575427465858
1.4586488899677161,-1.4959764426402322,38.46254275213444
1.4689158824877089,-1.3222411429002363,38.46754275768308
1.4777332291589098,-1.1470318455900064,38.472542763231715
1.485092228305348,-0.9705389034887821,38.47754276878035
1.4909856174672322,-0.7929513717651229,38.48254277432899
1.495407580568059,-0.6144558581009391,38.48754277987763
1.4983537536544396,-0.43523774405178584,38.49254278542627
1.4998212292027688,-0.2554828489365646,38.497542790974904
1.4998085589886494,-0.07537673830501597,38.50254279652354
1.4983157555160744,0.1048966016779019,38.50754280207218
1.4953442920051143,0.2851537663124374,38.51254280762082
1.4908971009380136,0.4652099985266089,38.517542813169456
1.4849785711651746,0.6448791911210857,38.522542818718094
1.477594543573903,0.8239748350455095,38.52754282426674
1.4687523053241054,1.0023095605283951,38.53254282981538
1.458460582656784,1.179694209941077,38.537542835364015
1.4467295322821938,1.3559378928226595,38.54254284091265
1.4335707313564656,1.5308479021936034,38.54754284646129
1.4189971660562177,1.704229664877584,38.55254285200993
1.4030232187628704,1.8758879436000586,38.557542857558566
1.3856646538687973,2.045626756689777,38.562542863107204
1.366938602219872,2.213247799088995,38.56754286865584
1.3468635442092247,2.3785522235823953,38.57254287420448
1.3254592915394303,2.5413428626683157,38.57754287975312
1.3027469676705408,2.701421919242024,38.582542885301756
1.2787489869739093,2.8585911829351187,38.58754289085039
1.2534890326116956,3.012655344216152,38.59254289639903
1.226992033164539,3.1634207135745975,38.59754290194767
1.19928413802987,3.3106948691476736,38.60254290749631
1.1703926916157028,3.4542889184352843,38.607542913044945
1.1403462063547627,3.594017101076947,38.61254291859358
1.109174334566305,3.7296972706747464,38.61754292414222
1.076907839192582,3.8611513766056214,38.62254292969086
1.0435785634396664,3.988205990497097,38.6275429352395
1.009219399351774,4.110693010760586,38.632542940788134
0.9738642553509368,4.228449189794577,38.63754294633678
0.9375480227731846,4.341317624660049,38.64254295188542
0.9003065414351529,4.449147372949825,38.647542957434055
0.8621765642642043,4.551793893563469,38.65254296298269
0.8231957210279011,4.649119825090628,38.65754296853133
0.7834024811976065,4.740994646852973,38.66254297407997
0.7428361159839578,4.827295464957441,38.66754297962861
0.7015366595805623,4.907907095354808,38.672542985177245
0.6595448696552711,4.982722232437017,38.67754299072588
0.6169021871269037,5.051641794069956,38.68254299627452
0.5736506952682707,5.114575245545302,38.68754300182316
0.5298330781746752,5.1714402457731685,38.692543007371796
0.48549257864006334,5.222163789690497,38.697543012920434
0.44067295548122126,5.266681122286652,38.70254301846907
0.3954184403533083,5.304937082877631,38.70754302401771
0.34977369409814363,5.3368852627415455,38.71254302956635
0.30378376266957746,5.3624886607224935,38.717543035114986
0.2574940326781385,5.381719527396359,38.72254304066362
0.21095018660016737,5.394559446699113,38.72754304621226
0.16419815769429047,5.400999365462862,38.7325430517609
0.11728408467107682,5.401039661053282,38.73754305730954
0.07025426615925845,5.394690035498079,38.742543062858175
0.023155115014816326,5.381969535577589,38.74754306840681
-0.02396688748335052,5.362906597645815,38.75254307395546
-0.07106523750459483,5.3375387188634855,38.757543079504096
-0.11809345456067354,5.305912749744038,38.762543085052734
-0.16500512737601075,5.268084402223696,38.76754309060137
-0.21175395969050828,5.224118420081143,38.77254309615001
-0.25829381594842604,5.174088286658993,38.77754310169865
-0.30457876682844565,5.1180760710266835,38.78254310724729
-0.3505631345708133,5.056172360947743,38.78754311279593
-0.3962015380555314,4.988475840884462,38.79254311834457
-0.4414489375884776,4.915093402135589,38.797543123893206
-0.4862606793499182,4.836139526012986,38.802543129441844
-0.5305925394628571,4.75173634593875,38.80754313499048
-0.57440076763644,4.662013274362873,38.81254314053912
-0.6176421303426234,4.567106512625449,38.81754314608776
-0.6602739534822242,4.4671592253164825,38.822543151636395
-0.7022541644995149,4.362320500573922,38.82754315718503
-0.7435413339025332,4.252745978167934,38.83254316273367
-0.7840947161493886,4.138596191454742,38.83754316828231
-0.8238742898589828,4.020037680404766,38.84254317383095
-0.8628407973076558,3.8972414146919387,38.847543179379585
-0.9009557831716292,3.7703825997328972,38.85254318492822
-0.9381816324781211,3.639641210675198,38.85754319047686
-0.9744816077266032,3.505199981511959,38.8625431960255
-1.0098198851446183,3.3672451801903645,38.867543201574136
-1.044161590041327,3.22596570537639,38.872543207122774
-1.0774728312249808,3.0815525405919093,38.87754321267141
-1.1097207344492253,2.9341985257663628,38.88254321822005
-1.1408734748563378,2.784097193733238,38.88754322376869
-1.1709003083843763,2.6314434223386147,38.892543229317326
-1.199771602108125,2.4764323959415746,38.89754323486597
-1.2274588634830517,2.3192581331214326,38.90254324041461
-1.253934768464333,2.1601145051806427,38.90754324596325
-1.279173188472182,1.9991949713774488,38.912543251511885
-1.3031492161778868,1.8366908203038823,38.91754325706052
-1.325839190084224,1.6727909603653917,38.92254326260916
-1.34722071787667,1.5076827704788036,38.9275432681578
-1.36727269852187,1.3415520245168864,38.932543273706436
-1.3859753430919293,1.1745815318008146,38.937543279255074
-1.40331019429368,1.0069505660971985,38.94254328480371
-1.4192601446838937,0.8388363752956751,38.94754329035235
-1.433809453552246,0.6704150067806541,38.95254329590099
-1.446943762455608,0.5018597159568087,38.957543301449626
-1.4586501093880193,0.3333403210586101,38.96254330699826
-1.4689169415727608,0.16502528916099168,38.9675433125469
-1.4777341268635067,-0.002917094051509343,38.97254331809554
-1.4850929637435692,-0.17032020091717837,38.97754332364418
-1.4909861899132832,-0.3370196187419211,38.982543329192815
-1.4954079894570023,-0.5028512699327742,38.98754333474145
-1.4983539985827456,-0.6676504952772376,38.99254334029009
-1.4998213099287332,-0.8312533463802003,38.99754334583873
-1.4998084754325964,-0.9934969476964786,39.00254335138737
-1.4983155077604642,-1.154218186243981,39.00754335693601
-1.4953438802944563,-1.3132536014988727,39.01254336248465
-1.4908965256786166,-1.470440487035597,39.01754336803329
-1.4849778329247558,-1.625616789803642,39.022543373581925
-1.477593643081008,-1.7786207087461525,39.02754337913056
-1.4687512434674281,-1.9292914625621094,39.0325433846792
-1.45845936048423,-2.077469522067546,39.03754339022784
-1.4467281509999288,-2.2229964289969923,39.04254339577648
-1.4335691923276221,-2.365715841851535,39.047543401325115
-1.4189954707996693,-2.5054737543464665,39.05254340687375
-1.4030213689515976,-2.6421178584808924,39.05754341242239
-1.3856626513283752,-2.7754989684448157,39.06254341797103
-1.3669364489265385,-2.905471677659474,39.067543423519666
-1.3468612422880684,-3.031893149619035,39.072543429068304
-1.325456843262128,-3.154624483104864,39.07754343461694
-1.3027443754532977,-3.273531711436905,39.08254344016558
-1.278746253374891,-3.3884844668865286,39.08754344571422
-1.2534861603286807,-3.49935726879522,39.092543451262856
-1.2269890250320967,-3.606030265075981,39.09754345681149
-1.1992809970167109,-3.708388152488583,39.10254346236013
-1.1703894208215786,-3.8063215708707143,39.10754346790877
-1.1403428090076175,-3.89972711609027,39.11254347345741
-1.1091708140188663,-3.988506869120272,39.117543479006045
-1.0769041989192647,-4.0725696908571205,39.12254348455469
-1.0435748070329265,-4.151830552937152,39.12754349010333
-1.009215530518806,-4.226210893248846,39.132543495651966
-0.9738602779097636,-4.29563928590639,39.137543501200604
-0.9375439406491212,-4.3600506899157025,39.14254350674924
-0.9003023586567126,-4.419387320067032,39.14754351229788
-0.8621722849593609,-4.473598504394617,39.15254351784652
-0.8231913494197499,-4.522640441308368,39.157543523395155
-0.7833980216004772,-4.5664769262519265,39.16254352894379
-0.7428315727988761,-4.605078767224033,39.16754353449243
-0.7015320372911823,-4.63842418121381,39.17254354004107
-0.6595401728231708,-4.666498778856712,39.17754354558971
-0.6168974203873749,-4.689295376301715,39.182543551138345
-0.5736458633254462,-4.7068142784531215,39.18754355668698
-0.5298281857971857,-4.719062913243906,39.19254356223562
-0.4854876306560291,-4.726056173848677,39.19754356778426
-0.4406679567737932,-4.727815915719779,39.202543573332896
-0.3954133958555353,-4.724371377813255,39.207543578881534
-0.34976860878843125,-4.715758597615438,39.21254358443017
-0.30377864156644135,-4.702020732967892,39.21754358997881
-0.25748888083558336,-4.683207737557479,39.22254359552745
-0.21094500910236721,-4.659376024004819,39.227543601076086
-0.1641929596509062,-4.630589117838771,39.23254360662473
-0.11727887121187602,-4.596916138646901,39.23754361217337
-0.07024904242939226,-4.558433219780046,39.242543617722006
-0.023149886169401994,-4.515222068147476,39.247543623270644
0.023972116283976823,-4.467370177526886,39.25254362881928
0.07107046110031234,-4.41497126037816,39.25754363436792
0.11809866779628503,-4.358123559891724,39.26254363991656
0.1650103251067973,-4.296931322809717,39.2675436454652
0.2117591367868847,-4.231503359779683,39.27254365101384
0.25829896730121044,-4.161952955586599,39.27754365656248
0.30458388735386444,-4.08839833772515,39.28254366211112
0.35056821921551523,-4.010961525808318,39.287543667659754
0.39620658180157386,-3.9297683583805987,39.29254367320839
0.4414539354582818,-3.84494832606117,39.29754367875703
0.48626562641117715,-3.7566344190504566,39.30254368430567
0.5305974308334102,-3.6649620698227325,39.307543689854306
0.5744055984890845,-3.570069524016485,39.312543695402944
0.6176468959098783,-3.4720977045362305,39.31754370095158
0.6602786490610412,-3.371188768411688,39.32254370650022
0.7022587854559121,-3.2674869921471794,39.32754371204886
0.7435458756761775,-3.1611379110507807,39.332543717597495
0.7840991742580883,-3.0522875319532137,39.33754372314613
0.8238786599031107,-2.9410831036970717,39.34254372869477
0.8628450749744999,-2.8276715927769716,39.34754373424341
0.9009599642396328,-2.712199786807211,39.35254373979205
0.9381857128210708,-2.5948148773144566,39.357543745340685
0.9744855833176835,-2.4756625725425185,39.36254375088932
1.0098237520603857,-2.3548872134870154,39.36754375643796
1.044165344465607,-2.232632621658972,39.3725437619866
1.0774764694525911,-2.1090411348333986,39.37754376753524
1.109724252889666,-1.9842528648408078,39.38254377308388
1.1408768700373324,-1.858405373076204,39.38754377863252
1.1709035769552825,-1.7316343542531853,39.39254378418116
1.1997747408432418,-1.6040743518684226,39.397543789729795
1.227461869284835,-1.475856845313443,39.40254379527843
1.2539376383663958,-1.3471093775090166,39.40754380082707
1.2791759196422836,-1.217958007654811,39.41254380637571
1.3031518059206812,-1.0885274707106107,39.41754381192435
1.325841635843943,-0.9589387622586152,39.422543817472985
1.347223017239643,-0.8293098196755132,39.42754382302162
1.3672748492188873,-0.6997574264706471,39.43254382857026
1.3859773430005191,-0.5703960787386191,39.4375438341189
1.4033120414401596,-0.4413371230370493,39.442543839667536
1.4192618372453583,-0.3126904463162856,39.447543845216174
1.4338109898583329,-0.1845647940222952,39.45254385076481
1.4469451409901648,-0.05706622651939099,39.45754385631345
1.4586513287905964,0.06970143333590514,39.46254386186209
1.468918000639957,0.19563497172222083,39.467543867410726
1.4777350245501375,0.3206323295836768,39.47254387295936
1.4850936991637382,0.4445937813898705,39.477543878508
1.4909867623412054,0.5674211564599275,39.48254388405664
1.4954083983277642,0.6890169425031192,39.48754388960528
1.4983542434928387,0.8092850013882014,39.49254389515392
1.4998213906364606,0.9281310374733452,39.49754390070256
1.4998083918583134,1.0454619330911283,39.5025439062512
1.4983152599866492,1.1611857029641826,39.507543911799836
1.495343468565627,1.2752121942241283,39.512543917348474
1.4908959504010988,1.3874529224642322,39.51754392289711
1.4849770946662888,1.4978205560058069,39.52254392844575
1.4775927425701618,1.6062294877116121,39.52754393399439
1.4687501815928963,1.7125964544514258,39.532543939543025
1.4584581382939634,1.8168399762666758,39.53754394509166
1.446726769700076,1.9188800509436768,39.5425439506403
1.43356765328137,2.0186390325641623,39.54754395618894
1.4189937755258668,2.1160419961201407,39.55254396173758
1.4030195191232897,2.2110160655389555,39.557543967286215
1.3856606487711176,2.3034904459922565,39.56254397283485
1.3669342956166155,2.3933971822869804,39.56754397838349
1.3468589403505402,2.4806712534686803,39.57254398393213
1.3254543949687343,2.5652502364804968,39.577543989480766
1.3027417832202162,2.647074213220845,39.582543995029404
1.2787435197603543,2.7260863027308835,39.58754400057804
1.2534832880304378,2.8022332411960673,39.59254400612668
1.2269860168847624,2.8754644449385784,39.59754401167532
1.1992778559889674,2.945731854705626,39.60254401722396
1.1703861500132573,3.012991577247064,39.6075440227726
1.1403394116466106,3.0772030225164024,39.61254402832124
1.109167293457971,3.13832797810727,39.617544033869876
1.0769005586328566,3.1963322159995573,39.622544039418514
1.0435710506135374,3.251185096090977,39.62754404496715
1.0092116616735753,3.3028590013713197,39.63254405051579
0.9738563004567782,3.351329813420252,39.63754405606443
0.9375398585136633,3.3965767429193097,39.642544061613066
0.9002981758673628,3.4385829236619325,39.647544067161704
0.8621680056440373,3.4773344637073986,39.65254407271034
0.8231869778016303,3.512820728744448,39.65754407825898
0.7833935619938286,3.5450352866955708,39.66254408380762
0.7428270296047985,3.573974119309643,39.667544089356255
0.7015274149932778,3.599637175064912,39.67254409490489
0.6595354759830926,3.622027875747975,39.67754410045353
0.6168926536403506,3.6411517526686152,39.68254410600217
0.5736410313756882,3.6570191343968177,39.68754411155081
0.529823293413258,3.669642692635384,39.692544117099445
0.485482682666131,3.6790375507870654,39.69754412264808
0.44066295806100647,3.6852232952046347,39.70254412819672
0.39540835135299823,3.68822145223106,39.70754413374536
0.349763523474469,3.688056605855215,39.712544139293996
0.3037735204596539,3.6847562980070045,39.71754414484264
0.2574837289898977,3.6783506347428085,39.72254415039128
0.21093983160204424,3.6688726806453165,39.72754415593992
0.1641877616055255,3.6563572348840268,39.732544161488555
0.11727365775129234,3.6408424408171776,39.73754416703719
0.07024381869867267,3.622368376656209,39.74254417258583
0.023144657323749436,3.6009767446939986,39.74754417813447
-0.023977345084312103,3.5767126319031615,39.752544183683106
-0.0710756846951235,3.549622041990286,39.757544189231744
-0.11810388103050327,3.519752968859537,39.76254419478038
-0.16501552283557827,3.487155965632313,39.76754420032903
-0.2117643138807285,3.4518822746787117,39.772544205877665
-0.2583041186508553,3.413985178084184,39.7775442114263
-0.30458900787562365,3.373519394146206,39.78254421697494
-0.35057330385595586,3.330540630366551,39.78754422252358
-0.39621162554284056,3.2851061802728583,39.79254422807222
-0.44145893332272057,3.2372739601638636,39.797544233620854
-0.4862705734665691,3.187103131246642,39.80254423916949
-0.5306023221975161,3.1346538436913254,39.80754424471813
-0.5744104293347846,3.0799863876776117,39.81254425026677
-0.6176516614696279,3.023162011607563,39.817544255815406
-0.6602833446318715,2.9642427236141575,39.822544261364044
-0.7022634064037782,2.9032907236525607,39.82754426691268
-0.7435504174408234,2.8403681632893143,39.83254427246132
-0.7841036323572577,2.775537489759227,39.83754427800996
-0.8238830299372596,2.7088620267361683,39.842544283558595
-0.8628493526308503,2.640404617269435,39.84754428910723
-0.9009641452967218,2.570227382966103,39.85254429465587
-0.9381897931526169,2.4983931413857734,39.85754430020451
-0.9744895588969485,2.4249645696280036,39.862544305753154
-1.0098276189638833,2.3500035935471213,39.86754431130179
-1.0441690988772196,2.2735721598354632,39.87254431685043
-1.077480107667103,2.1957316777371094,39.87754432239907
-1.1097277713166531,2.1165428697857043,39.882544327947706
-1.1408802652044594,2.036066437607099,39.88754433349634
-1.1709068455119793,1.954362648114411,39.89254433904498
-1.1997778795637826,1.8714910241797638,39.89754434459362
-1.2274648750717176,1.787510330693287,39.90254435014226
-1.253940508253223,1.7024785425918725,39.907544355690895
-1.2791786507968543,1.6164537282486966,39.91254436123953
-1.303154395647639,1.5294938312085693,39.91754436678817
-1.3258440815875647,1.441654983128586,39.92254437233681
-1.3472253165862358,1.352992268418208,39.92754437788545
-1.3672769998993042,1.2635616958046687,39.932544383434085
-1.3859793428922589,1.173418966872614,39.93754438898272
-1.4033138885696004,1.0826177463671458,39.94254439453136
-1.4192635297895726,0.9912111069967101,39.94754440008
-1.4338125261470065,0.8992528285029493,39.952544405628636
-1.4469465195071347,0.8067961157770014,39.957544411177274
-1.4586525481754533,0.7138928536841367,39.96254441672591
-1.4689190596892958,0.6205947274563318,39.96754442227455
-1.4777359222188151,0.5269536757071301,39.972544427823195
-1.4850944345658492,0.4330210194145254,39.97754443337183
-1.4909873347510085,0.3388472920229369,39.98254443892047
-1.495408807180353,0.24448321342833826,39.98754444446911
-1.498354488384725,0.1499799263577609,39.992544450017746
-1.4998214713259612,0.055387912170484215,39.997544455566384
-1.4998083082658014,-0.03924323172129232,40.00254446111502
-1.4983150121946196,-0.13386322541876755,40.00754446666366
-1.4953430568186235,-0.228420624148354,40.0125444722123
-1.4908953751054645,-0.32286473483345146,40.017544477760936
-1.4849763563897673,-0.4171461168212451,40.022544483309574
-1.4775918420413532,-0.5112141154866704,40.02754448885821
-1.4687491197005054,-0.6050162500182832,40.03254449440685
-1.4584569160859653,-0.6985008880983732,40.03754449995549
-1.4467253883826299,-0.7916175677736957,40.042544505504125
-1.433566114217693,-0.8843141736317769,40.04754451105276
-1.4189920802348046,-0.9765369295817793,40.0525445166014
-1.403017669277925,-1.0682328299212918,40.05754452215004
-1.3856586461969973,-1.1593490443414667,40.06254452769868
-1.3669321422900782,-1.2498311393725614,40.067544533247315
-1.3468566383966194,-1.339624062468179,40.07254453879595
-1.3254519466592387,-1.428672802509592,40.07754454434459
-1.3027391909712833,-1.5169212205164948,40.08254454989323
-1.2787407861302718,-1.6043125366183792,40.08754455544187
-1.2534804157169352,-1.6907901432317962,40.09254456099051
-1.2269830087225129,-1.7762961186424144,40.09754456653915
-1.199274714946626,-1.8607711638944662,40.10254457208779
-1.1703828791907105,-1.9441565885296728,40.107544577636425
-1.1403360142717214,-2.0263934443149068,40.11254458318506
-1.1091637728835915,-2.107420648012368,40.1175445887337
-1.0768969183333292,-2.1871767084731055,40.12254459428234
-1.0435672941814673,-2.2656011070393434,40.127544599830976
-1.0092077928160454,-2.342632128360307,40.132544605379614
-0.9738523229919602,-2.418206371262695,40.13754461092825
-0.9375357763667771,-2.492261086707668,40.14254461647689
-0.900293993067071,-2.564733835581854,40.14754462202553
-0.8621637263182009,-2.635560703228612,40.152544627574166
-0.8231826061735036,-2.7046775254117588,40.157544633122804
-0.7833891023776216,-2.7720208300412987,40.16254463867144
-0.7428224864016972,-2.837526615176646,40.16754464422008
-0.7015227926868038,-2.901130617332174,40.17254464976872
-0.6595307791349984,-2.9627690824545607,40.177544655317355
-0.6168878868857912,-3.0223782806490322,40.18254466086599
-0.5736361994189584,-3.0798946248817405,40.18754466641463
-0.529818401022849,-3.1352550991584396,40.19254467196327
-0.4854777346703331,-3.1883972278725667,40.197544677511914
-0.44065795934282437,-3.2392588767772814,40.20254468306055
-0.39540330684565544,-3.2877786357080265,40.20754468860919
-0.34975843815621466,-3.33389646598768,40.21254469415783
-0.3037683993491766,-3.377552693929171,40.217544699706465
-0.2574785771410422,-3.4186884442556913,40.2225447052551
-0.2109346540991589,-3.457247133938852,40.22754471080374
-0.16418256355810754,-3.4931727046724683,40.23254471635238
-0.11726844428928312,-3.526410114241604,40.23754472190102
-0.07023859496705652,-3.5569070395446327,40.242544727449655
-0.023139428477815076,-3.5846119906231286,40.24754473299829
0.023982573884398346,-3.609475220062552,40.25254473854693
0.07108090828907088,-3.631449653326319,40.25754474409557
0.11810909426332829,-3.6504893100658298,40.262544749644206
0.16502072056231212,-3.6665508381513696,40.267544755192844
0.21176949097195708,-3.6795934270007336,40.27254476074149
0.25830926999736165,-3.6895777807175154,40.27754476629013
0.3045941283936386,-3.6964678463208056,40.282544771838765
0.3505783884921353,-3.700229948308478,40.2875447773874
0.3962166692792528,-3.7008325956156027,40.29254478293604
0.44146393118179295,-3.6982478492522404,40.29754478848468
0.4862755205160093,-3.6924500132177784,40.30254479403332
0.5306072135551712,-3.683416387096342,40.307544799581954
0.5744152601734668,-3.6711278111946575,40.31254480513059
0.6176564270218688,-3.655567322231401,40.31754481067923
0.6602880401946372,-3.6367217987946465,40.32254481622787
0.7022680273431076,-3.6145814883863823,40.327544821776506
0.7435549591963935,-3.5891388570992664,40.332544827325144
0.7841080904468939,-3.5603907830077333,40.33754483287378
0.8238873999613601,-3.528337425042013,40.34254483842243
0.8628536302767172,-3.492981418720571,40.347544843971065
0.9009683263428214,-3.4543298315959965,40.3525448495197
0.9381938734727568,-3.412392941928076,40.35754485506834
0.9744935344643398,-3.367184125502478,40.36254486061698
1.0098314858551065,-3.318720801308905,40.367544866165616
1.0441728532761132,-3.2670234547569095,40.372544871714254
1.0774837458685207,-3.212116324500345,40.37754487726289
1.1097312897301206,-3.154027175718817,40.38254488281153
1.140883660357726,-3.092786869991739,40.38754488836017
1.1709101140544218,-3.028430327907713,40.392544893908806
1.1997810182697357,-2.960995311925405,40.39754489945744
1.227467880843661,-2.8905229944804116,40.40254490500608
1.2539433781248128,-2.8170588110876804,40.40754491055472
1.2791813819358602,-2.7406501254432603,40.41254491610336
1.303156985358755,-2.66134768969542,40.417544921651995
1.3258465273150544,-2.5792070497984447,40.42254492720063
1.3472276159164553,-2.494285158169159,40.42754493274927
1.3672791505630917,-2.406641331606197,40.43254493829791
1.3859813427671563,-2.316339996101816,40.43754494384655
1.40331573568197,-2.2234476349779646,40.442544949395185
1.4192652223165365,-2.128031722983139,40.44754495494382
1.4338140624182367,-2.03016387929996,40.45254496049246
1.4469478980065182,-1.9299189974355864,40.457544966041105
1.4586537675425744,-1.8273727076665809,40.46254497158974
1.4689201187207772,-1.722602904066061,40.46754497713838
1.477736819869531,-1.6156909259271937,40.47254498268702
1.4850951699499146,-1.5067197124621097,40.47754498823566
1.4909879071426844,-1.395773324631238,40.482544993784295
1.4954092160147636,-1.2829382132448783,40.48754499933293
1.4983547332583962,-1.1683029275556354,40.49254500488157
1.4998215519972382,-1.051957152472709,40.49754501043021
1.499808224655058,-0.9339920590459367,40.502545015978846
1.4983147643843795,-0.8145006571270573,40.507545021527484
1.495342645053443,-0.6935772407872388,40.51254502707612
1.4908947997917041,-0.5713172370754596,40.51754503262476
1.484975618095194,-0.44781771313709806,40.5225450381734
1.4775909414945856,-0.32317728159322234,40.527545043722036
1.4687480577902745,-0.19749548154478908,40.532545049270674
1.4584556938602333,-0.07087302798050031,40.53754505481931
1.4467240070476035,0.05658733251069831,40.54254506036795
1.4335645751365886,0.1847810806092758,40.54754506591659
1.418990384926515,0.313602841716832,40.552545071465225
1.4030158194154896,0.44294585910954676,40.55754507701386
1.3856566436060374,0.572700757643995,40.5625450825625
1.3669299889469226,0.7027559333226766,40.567545088111146
1.3468543364263577,0.8329985169254966,40.572545093659784
1.3254494983336078,0.9633137226322898,40.57754509920842
1.302736598706517,1.0935838934252984,40.58254510475706
1.278738052484652,1.2236888476881271,40.5875451103057
1.2534775433882155,1.3535062637048072,40.592545115854335
1.226980000545325,1.4829114343332548,40.59754512140297
1.199271573889707,1.6117771081922527,40.60254512695161
1.1703796083539393,1.73997325939473,40.60754513250025
1.1403326168829968,1.8673671860500656,40.61254513804889
1.109160252295709,1.993824215270838,40.617545143597525
1.0768932780207152,2.1192074325434067,40.62254514914616
1.0435635377367063,2.2433771556251303,40.6275451546948
1.0092039239462836,2.3661919607377793,40.63254516024344
0.973848345515275,2.487508989388116,40.637545165792076
0.9375316942084982,2.607183272836137,40.642545171340714
0.900289810255838,2.725068768414117,40.64754517688935
0.8621594469819199,2.841018840179229,40.65254518243799
0.8231782345353352,2.9548854596840965,40.65754518798663
0.7833846427518923,3.066520354244515,40.662545193535266
0.7428179431895644,3.175775788213985,40.667545199083904
0.7015181703718464,3.282503777131446,40.67254520463254
0.6595260822788515,3.3865568979571607,40.67754521018118
0.6168831201237309,3.4877890916810013,40.682545215729824
0.5736313674552567,3.586055368801534,40.68754522127846
0.5298135086260412,3.6812124275456353,40.6925452268271
0.4854727866685949,3.7731191275112423,40.69754523237574
0.4406529606192866,3.861636463822856,40.702545237924376
0.3953982623335072,3.946628213633202,40.707545243473014
0.3497533528337487,4.0279612423168984,40.71254524902165
0.3037632782349639,4.10550557584316,40.71754525457029
0.2574734252890564,4.179134947008839,40.72254526011893
0.210929476593709,4.248726995717958,40.727545265667565
0.16417736550873654,4.314163608498419,40.7325452712162
0.1172632308258059,4.375331103401563,40.73754527676484
0.07023337123458642,4.4321205408862365,40.74254528231348
0.023134199631599857,4.484428131112917,40.74754528786212
-0.02398780268415024,4.532155112746989,40.752545293410755
-0.07108613188219691,4.575208434846759,40.75754529895939
-0.11811430749463316,4.613500605029031,40.76254530450803
-0.16502591828708202,4.6469500943448,40.76754531005667
-0.2117746680605702,4.675481530254092,40.772545315605306
-0.25831442134072796,4.69902571384003,40.77754532115395
-0.3045992489079514,4.717520067848719,40.78254532670259
-0.3505834731240959,4.730908458934064,40.78754533225123
-0.3962217130108885,4.739141692494317,40.792545337799865
-0.4414689290354994,4.742177241926654,40.7975453433485
-0.4862804675595383,4.739979886462403,40.80254534889714
-0.5306121049064173,4.732521116126136,40.80754535444578
-0.5744200910052066,4.719779982805045,40.81254535999442
-0.6176611925666012,4.701742604620028,40.817545365543054
-0.6602927357493796,4.678402286674592,40.82254537109169
-0.7022726482739345,4.649760098961671,40.82754537664034
-0.7435595009429644,4.615823974001288,40.832545382188975
-0.7841125485270041,4.576609650190668,40.83754538773761
-0.8238917699754466,4.532139967789686,40.84254539328625
-0.8628579079121296,4.4824453773626445,40.84754539883489
-0.9009725073780099,4.4275633452939855,40.85254540438353
-0.9381979537814974,4.367538795568313,40.857545409932165
-0.974497510019886,4.3024241054830705,40.8625454154808
-1.0098353527340873,4.232277904965841,40.86754542102944
-1.0441766076623498,4.157166878134923,40.87254542657808
-1.0774873840568417,4.077164120437121,40.877545432126716
-1.1097348081300993,3.992348874787299,40.882545437675354
-1.1408870554971455,3.902808225232192,40.88754544322399
-1.170913382582655,3.808634814836988,40.89254544877263
-1.1997841569611145,3.709927283363381,40.89754545432127
-1.2274708866006818,3.6067911857120962,40.902545459869906
-1.2539462479811763,3.499337347082772,40.90754546541854
-1.279184113059344,3.3876818885311275,40.91254547096718
-1.3031595750540361,3.271946635036591,40.91754547651582
-1.3258489730264285,3.1522585624022654,40.92254548206446
-1.347229915230318,3.0287490039760563,40.927545487613095
-1.3672813012102705,2.9015536611870116,40.93254549316173
-1.3859833426252077,2.7708127579757873,40.93754549871038
-1.40331758277728,2.6366702040265766,40.942545504259016
-1.4192669148262633,2.49927320294702,40.947545509807654
-1.4338155986720553,2.358771940605735,40.95254551535629
-1.446949276488314,2.215319363727453,40.95754552090493
-1.4586549868919607,2.069071540167134,40.96254552645357
-1.4689211777344182,1.9201861884313258,40.967545532002205
-1.4777377175022903,1.7688215237490201,40.97254553755084
-1.4850959053159272,1.615138309725059,40.97754554309948
-1.490988479516244,1.4592997061230417,40.98254554864812
-1.495409624831001,1.301467844057756,40.98754555419676
-1.4983549781138636,1.1418043357579208,40.992545559745395
-1.4998216326502805,0.9804733616625976,40.99754556529403
-1.4998081410260908,0.8176401951815122,41.00254557084267
-1.4983145165559248,0.6534681955821986,41.00754557639131
-1.4953422332700825,0.48812024077056265,41.012545581939946
-1.4908942244598336,0.32176110052850176,41.017545587488584
-1.4849748797825841,0.15455637683314202,41.02254559303722
-1.4775900409298526,-0.01332890936837606,41.02754559858586
-1.468746995862177,-0.18172936494876207,41.0325456041345
-1.4584544716167929,-0.35047817654059066,41.037545609683136
-1.4467226256950059,-0.5194071502397224,41.042545615231774
-1.4335630360380538,-0.6883464286726598,41.04754562078041
-1.4189886896009631,-0.8571241366795357,41.05254562632906
-1.403013969536036,-1.025566748824501,41.057545631877694
-1.3856546409982657,-1.1934988293514142,41.06254563742633
-1.366927835587136,-1.3607419028196648,41.06754564297497
-1.3468520344396955,-1.5271145438283955,41.07254564852361
-1.325447049991907,-1.6924333669400944,41.077545654072246
-1.3027340064259614,-1.8565127913711763,41.082545659620884
-1.2787353188234638,-2.019164652738779,41.08754566516952
-1.253474671044244,-2.1801987943869388,41.09254567071816
-1.226976992353275,-2.3394230500632722,41.0975456762668
-1.1992684328182683,-2.4966437122287406,41.102545681815435
-1.1703763375029146,-2.651667007441022,41.10754568736407
-1.1403292194803816,-2.8042980495276946,41.11254569291271
-1.1091567316943982,-2.95434063670795,41.11754569846135
-1.0768896376950707,-3.101600526475812,41.12254570400999
-1.0435597812792379,-3.2458843003183637,41.127545709558625
-1.0092000550642224,-3.3869980405425553,41.13254571510726
-0.9738443680268165,-3.5247512371955882,41.1375457206559
-0.9375276120388881,-3.658955619480535,41.14254572620454
-0.9002856274336277,-3.7894244470393783,41.147545731753176
-0.8621551676351232,-3.9159754501506585,41.152545737301814
-0.8231738628872358,-4.038429299105655,41.15754574285045
-0.7833801831167146,-4.156610991275775,41.1625457483991
-0.7428133999683681,-4.270350241786833,41.167545753947735
-0.7015135480483237,-4.379481029375395,41.17254575949637
-0.659521385414763,-4.483843657777326,41.17754576504501
-0.6168783533542519,-4.583283320217413,41.18254577059365
-0.5736265354845433,-4.67765143854316,41.18754577614229
-0.5298086162227524,-4.766806334783135,41.192545781690924
-0.4854678386610372,-4.850612351448866,41.19754578723956
-0.4406479618904744,-4.928941274736255,41.2025457927882
-0.39539321781651127,-5.0016723102033875,41.20754579833684
-0.34974826750699145,-5.0686917824693545,41.212545803885476
-0.30375815711714343,-5.129894432043042,41.217545809434114
-0.257468273434025,-5.185182561111297,41.22254581498275
-0.21092429908565424,-5.234467205746042,41.22754582053139
-0.164172167457327,-5.277667417909871,41.23254582608003
-0.11725801736098872,-5.314711434029343,41.237545831628665
-0.0702281475013482,-5.3455357754590365,41.2425458371773
-0.0231289707850606,-5.370086345490404,41.24754584272594
0.02399303148365344,-5.388317883066545,41.25254584827458
0.07109135547437351,-5.4001943645632595,41.25754585382322
0.11811952072458726,-5.405689049408246,41.262545859371855
0.16503111600988873,-5.404784531176848,41.26754586492049
0.21177984514669265,-5.397472646460573,41.27254587046913
0.2583195726809961,-5.383754831380554,41.277545876017776
0.30460436941860264,-5.36364173198156,41.28254588156641
0.35058855775171077,-5.337153391244248,41.28754588711505
0.3962267567376266,-5.304319452476903,41.29254589266369
0.4414739268838803,-5.265178322764546,41.29754589821233
0.48628541459719743,-5.219778348328858,41.302545903760965
0.5306169962511335,-5.168176225316782,41.30754590930961
0.5744249218298824,-5.110438402922521,41.31254591485825
0.6176659581038689,-5.046639551747784,41.317545920406886
0.6602974312961346,-4.976863677401077,41.322545925955524
0.7022772691961542,-4.901202808585058,41.32754593150416
0.74356404268042,-4.819757742330412,41.3325459370528
0.7841170065976162,-4.732637303598069,41.33754594260144
0.8238961399795529,-4.639958024922857,41.342545948150075
0.8628621855369843,-4.541844621991901,41.34754595369871
0.9009766884021768,-4.438428649746207,41.35254595924735
0.9382020340788689,-4.329849141711852,41.35754596479599
0.9745014855636203,-4.216251894999796,41.36254597034463
1.0098392196007344,-4.097789009366531,41.367545975893265
1.0441803620358303,-3.974618833764619,41.3725459814419
1.0774910222320964,-3.8469055701715105,41.37754598699054
1.1097383265166199,-3.7148184972022604,41.38254599253918
1.140890450622646,-3.578532071204397,41.387545998087816
1.1709166510966051,-3.438225357748686,41.392546003636454
1.1997872956379296,-3.294081093015681,41.39754600918509
1.2274738923428041,-3.146286123476078,41.40254601473373
1.2539491178222588,-2.99503025294589,41.40754602028237
1.2791868441672307,-2.8405056727134697,41.412546025831006
1.3031621647334932,-2.6829073199226907,41.41754603137964
1.325851418721711,-2.5224314230243383,41.42254603692829
1.3472322145277678,-2.3592752668364656,41.427546042476926
1.3672834518408012,-2.1936373621255107,41.432546048025564
1.3859853424664268,-2.025716092320072,41.4375460535742
1.4033194298555558,-1.8557095899867526,41.44254605912284
1.4192686073187102,-1.6838157004583503,41.44754606467148
1.4338171349084226,-1.510230978182127,41.452546070220116
1.4469506549525337,-1.3351509343693282,41.457546075768754
1.4586562062236348,-1.1587699314847162,41.46254608131739
1.4689222367301893,-0.9812800046536232,41.46754608686603
1.4777386151170648,-0.8028715332962316,41.47254609241467
1.4850966406638968,-0.6237342293575573,41.477546097963305
1.4909890518716802,-0.4440558989952985,41.48254610351194
1.4954100336290588,-0.26402210624904954,41.48754610906058
1.4983552229511077,-0.08381800974696153,41.49254611460922
1.49982171328509,0.09637125733363223,41.49754612015786
1.4998080573788883,0.27636157786579385,41.502546125706495
1.4983142687092659,0.4559691308216747,41.50754613125513
1.4953418214685592,0.6350092139031885,41.51254613680377
1.4908936491098337,0.8132965298825918,41.51754614235241
1.4849741414519146,0.9906450966402147,41.522546147901046
1.4775891403471755,1.1668675307278438,41.527546153449684
1.4687459339162503,1.341775491231249,41.53254615899833
1.458453249355613,1.5151798389737332,41.53754616454697
1.446721244324809,1.6868897837694714,41.542546170095605
1.4335614969221142,1.8567136602557865,41.54754617564424
1.418986994258189,2.0244599746811525,41.55254618119288
1.4030121196394996,2.189936304596831,41.55754618674152
1.385652638373617,2.3529498015990096,41.56254619229016
1.3669256822107736,2.5133092000077717,41.567546197838794
1.346849732436709,2.6708237093385283,41.57254620338743
1.3254446016340569,2.8253029590399428,41.57754620893607
1.3027314141295248,2.9765596129938183,41.58254621448471
1.2787325851467737,3.12440839571742,41.587546220033346
1.2534717986850807,3.268665808649305,41.592546225581984
1.2269739841462657,3.409152633217441,41.59754623113062
1.1992652917321929,3.5456929657527625,41.60254623667926
1.1703730666377186,3.678114560612558,41.6075462422279
1.1403258220639676,3.8062503744812846,41.612546247776535
1.1091532110795546,3.9299377300435743,41.61754625332517
1.076885997356272,4.049019499026066,41.62254625887381
1.0435560248091391,4.163344349092341,41.62754626442245
1.0091961861699554,4.2727666325438,41.63254626997109
0.9738403905264522,4.377147370108051,41.637546275519725
0.937523529857817,4.476354289465339,41.64254628106836
0.9002814446005415,4.570261761080225,41.64754628661701
0.8621508882779197,4.65875171871871,41.652546292165646
0.8231694912290576,4.741713698628274,41.65754629771428
0.783375723471943,4.819044361349123,41.66254630326292
0.7428088567382158,4.890649197180681,41.66754630881156
0.7015089257163474,4.956441146221316,41.6725463143602
0.6595166885425816,5.016341693572999,41.677546319908835
0.6168735865771974,5.0702810588460645,41.68254632545747
0.5736217035069373,5.118197615659062,41.68754633100611
0.529803723813105,5.160038817725242,41.69254633655475
0.4854628906474971,5.195760889392399,41.69754634210339
0.4406429631562239,5.225328804614135,41.702546347652024
0.3953881732947908,5.248716633012467,41.70754635320066
0.34974318217606587,5.265907631755205,41.7125463587493
0.30375303599554554,5.27689344902007,41.71754636429794
0.25746312157578083,5.281675801694694,41.722546369846576
0.21091912157511924,5.280264222860382,41.727546375395214
0.16416696940400755,5.27267827194288,41.73254638094385
0.11725280389466118,5.258945784454498,41.73754638649249
0.0702229237671712,5.2391036228328325,41.74254639204113
0.023123741938240183,5.213197609717408,41.747546397589765
-0.02399826028277991,5.18128187934837,41.7525464031384
-0.07109657906577116,5.143419364045914,41.75754640868705
-0.11812473395310619,5.099681301163937,41.762546414235686
-0.1650363137306899,5.0501470597678555,41.767546419784324
-0.21178502223015638,4.994904211801579,41.77254642533296
-0.2583247240180411,4.9340480385513406,41.7775464308816
-0.30460948992546905,4.867681537959396,41.78254643643024
-0.3505936423751483,4.795915065287055,41.787546441978876
-0.3962318004596313,4.71886611336168,41.79254644752752
-0.44147892472689665,4.636659195205932,41.79754645307616
-0.48629036162886535,4.549425139846275,41.802546458624796
-0.5306218875894823,4.4573014527982675,41.807546464173434
-0.5744297526476596,4.360431326458662,41.81254646972207
-0.6176707236336246,4.258963801330917,41.81754647527071
-0.6603021268347856,4.153053023886139,41.82254648081935
-0.7022818901099153,4.042858438353175,41.827546486367986
-0.7435685844089179,3.9285438145852845,41.832546491916624
-0.7841214646586977,3.8102767367708577,41.83754649746526
-0.8239005099735778,3.6882296610906486,41.8425465030139
-0.862866463151424,3.5625773708222117,41.84754650856254
-0.9009808694154618,3.4334975095932436,41.852546514111175
-0.9382061143648319,3.301171296325434,41.85754651965981
-0.974505461095443,3.165781080901729,41.86254652520845
-1.0098430864551642,3.0275107723132253,41.86754653075709
-1.0441841163966785,2.8865457312540665,41.87254653630573
-1.0774946603942552,2.7430718681042183,41.877546541854365
-1.109741844889597,2.597275660217205,41.882546547403
-1.1408938457343356,2.449342693714054,41.88754655295164
-1.1709199195963824,2.2994576626937033,41.89254655850028
-1.199790434300159,2.1478052673280925,41.897546564048916
-1.2274768980699664,1.9945685235899377,41.90254656959756
-1.25395198764814,1.839927741714889,41.9075465751462
-1.279189575259621,1.6840613741744133,41.91254658069484
-1.3031647543971159,1.5271460317183772,41.917546586243475
-1.3258538644008382,1.3693560151059467,41.92254659179211
-1.3472345138088848,1.210862710102818,41.92754659734075
-1.367285602454744,1.0518339463211661,41.93254660288939
-1.3859873422908036,0.8924350969241283,41.937546608438026
-1.4033212769167407,0.732830234971529,41.942546613986664
-1.4192702997939355,0.5731806077188795,41.9475466195353
-1.4338186711273853,0.4136436945441542,41.95254662508394
-1.4469520333991728,0.2543753669827648,41.95754663063258
-1.4586574255375555,0.09553089215427929,41.962546636181216
-1.4689232957081222,-0.0627367224853458,41.967546641729854
-1.4777395127139052,-0.2202766116588435,41.97254664727849
-1.4850973759938142,-0.37693824006853943,41.97754665282713
-1.4909896242089926,-0.5325718762262782,41.98254665837577
-1.4954104424089423,-0.6870295609880602,41.987546663924405
-1.4983554677701505,-0.8401636321750833,41.99254666947304
-1.4998217939016762,-0.9918261530037958,41.99754667502168
-1.4998079737134633,-1.1418707284011926,42.00254668057032
-1.4983140208443908,-1.290152447147215,42.00754668611896
-1.4953414096488493,-1.4365261732871357,42.012546691667595
-1.4908930737417074,-1.5808473222328252,42.01754669721624
-1.4849734031032087,-1.7229733635861118,42.02254670276488
-1.477588239746524,-1.8627632029578225,42.027546708313515
-1.4687448719524525,-2.000076827169619,42.03254671386215
-1.4584520270767003,-2.1347760657127224,42.03754671941079
-1.4467198629370537,-2.266724911988221,42.04254672495943
-1.4335599577887306,-2.395789965362842,42.04754673050807
-1.41898529889814,-2.521840578843322,42.052546736056705
-1.4030102697259113,-2.644748519019653,42.05754674160534
-1.385650635732163,-2.7643889424500063,42.06254674715398
-1.3669235288177606,-2.880641034616221,42.06754675270262
-1.346847430417312,-2.9933872752832658,42.07254675825126
-1.3254421532600957,-3.1025140208992967,42.077546763799894
-1.3027288218172972,-3.207912346708864,42.08254676934853
-1.2787298514545027,-3.3094776737420757,42.08754677489717
-1.2534689263106318,-3.4071100490678545,42.09254678044581
-1.226970975924335,-3.500714608170855,42.097546785994446
-1.199262150631598,-3.590201512212347,42.102546791543084
-1.170369795758244,-3.67548642172891,42.10754679709172
-1.140322424633635,-3.756490431066307,42.11254680264036
-1.1091496904512221,-3.833139998492225,42.117546808189
-1.0768823570044506,-3.905367925730169,42.122546813737635
-1.0435522683262988,-3.973112552519697,42.12754681928628
-1.009192317263359,-4.036318014488773,42.13254682483492
-0.9738364130142554,-4.0949353486321005,42.137546830383556
-0.9375194476654184,-4.148920903878919,42.142546835932194
-0.9002772617564471,-4.198237684103643,42.14754684148083
-0.8621466089101659,-4.242855363204477,42.15254684702947
-0.8231651195608779,-4.282749007428195,42.15754685257811
-0.783371263817722,-4.317901047337288,42.162546858126746
-0.7428043134989604,-4.348299779594998,42.16754686367538
-0.7015043033757707,-4.373939649019616,42.17254686922402
-0.6595119916623848,-4.394822146707918,42.17754687477266
-0.6168688197927209,-4.41095436607751,42.1825468803213
-0.573616871522278,-4.422350015630099,42.187546885869935
-0.5297988313969388,-4.429029043152691,42.19254689141857
-0.4854579426280572,-4.4310173346160475,42.19754689696721
-0.4406379644167011,-4.428346958688312,42.20254690251585
-0.3953831287681836,-4.4210559313210736,42.20754690806449
-0.34973809684080626,-4.409188018687217,42.212546913613124
-0.3037479148702574,-4.39279288080368,42.21754691916176
-0.2574579697144906,-4.371925546431523,42.2225469247104
-0.21091394406193611,-4.346646609873869,42.22754693025904
-0.16416177134860796,-4.317022210320486,42.232546935807676
-0.11724759042690827,-4.283122857234804,42.237546941356314
-0.07021770003222573,-4.245025018830068,42.24254694690496
-0.02311851309122432,-4.202809235604239,42.2475469524536
0.02400348908169963,-4.156560532540959,42.252546958002235
0.07110180265630485,-4.106369177371886,42.25754696355087
0.11812994718010411,-4.052328312823735,42.26254696909951
0.16504151144939924,-3.994536131951654,42.26754697464815
0.21179019931113163,-3.93309404418858,42.272546980196786
0.25832987535202917,-3.8681064385759885,42.277546985745424
0.30461461042871735,-3.7996821476011617,42.28254699129407
0.35059872699432454,-3.7279317399629996,42.28754699684271
0.39623684417673827,-3.652968822692066,42.292547002391345
0.44148392256446556,-3.574909990514956,42.29754700793998
0.48629530865470355,-3.493873227677982,42.30254701348862
0.5306267789213801,-3.4099787660732033,42.30754701903726
0.5744345834583717,-3.3233483788969527,42.312547024585896
0.6176754891558004,-3.234105052676563,42.317547030134534
0.6603068223654897,-3.1423730490463906,42.32254703568317
0.7022865110151376,-3.048277163500266,42.32754704123181
0.7435731261282983,-2.951942555172673,42.33254704678045
0.7841259227101799,-2.853494654869589,42.337547052329086
0.8239048799576564,-2.753059124008299,42.342547057877724
0.8628707407553742,-2.650761091687009,42.34754706342636
0.9009850504177267,-2.5467245060055457,42.352547068975
0.9382101946393285,-2.441073051747521,42.35754707452364
0.9745094366154872,-2.3339296986150213,42.362547080072275
1.0098469532973267,-2.2254153660136997,42.36754708562091
1.0441878707447783,-2.115649674248624,42.37254709116955
1.0774982985432613,-2.004750957578333,42.37754709671819
1.1097453632491363,-1.892835190748873,42.38254710226683
1.1408972408321565,-1.7800168176659423,42.38754710781547
1.1709231880818685,-1.666408720512985,42.39254711336411
1.1997935729477587,-1.552120626931664,42.39754711891275
1.2274799037822541,-1.437260122547186,42.402547124461385
1.2539548574587904,-1.3219338338096818,42.40754713001002
1.2791923063364121,-1.2062455718194853,42.41254713555866
1.3031673440448523,-1.0902961016370023,42.4175471411073
1.3258563100638852,-0.9741851284450991,42.42254714665594
1.3472368130736228,-0.8580103580729562,42.427547152204575
1.3672877530520386,-0.7418661345192593,42.43254715775321
1.3859893420982987,-0.6258456232605242,42.43754716330185
1.4033231239609003,-0.5100413934050098,42.44254716885049
1.4192719922519077,-0.3945425856451477,42.447547174399126
1.4338202073288928,-0.2794354836754135,42.452547179947764
1.446953411828193,-0.16480688296451818,42.4575471854964
1.4586586448337746,-0.05074285138811811,42.46254719104504
1.4689243546681994,0.0626744361393383,42.46754719659368
1.477740410292767,0.1753647958276309,42.472547202142316
1.4850981113056703,0.28724714277706725,42.477547207690954
1.4909901965281853,0.398241435656342,42.48254721323959
1.4954108511706565,0.5082708199908903,42.48754721878823
1.4983557125709703,0.6172597758468207,42.49254722433687
1.4998218745000316,0.7251326732260676,42.49754722988551
1.4998078900298046,0.8318151497754368,42.50254723543415
1.4983137729613063,0.9372348072754193,42.50754724098279
1.4953409978109733,1.0413204375913836,42.512547246531426
1.490892498355474,1.1440019049846624,42.517547252080064
1.484972664736442,1.2452102807014944,42.5225472576287
1.4775873391279188,1.344877715726481,42.52754726317734
1.4687438099708183,1.4429379703734295,42.53254726872598
1.4584508047800826,1.5393265983485753,42.537547274274615
1.446718481531689,1.6339801295277885,42.54254727982325
1.4335584186379182,1.7268362090407157,42.54754728537189
1.4189836035208723,1.8178345302301624,42.55254729092053
1.4030084197952988,1.9069165835491508,42.55754729646917
1.3856486330738382,1.9940250965098385,42.562547302017805
1.3669213754081295,2.0791043491816072,42.56754730756644
1.3468451283815772,2.162100581502336,42.57254731311508
1.325439704870064,2.24296205370298,42.57754731866372
1.3027262294891955,2.3216386936429467,42.582547324212356
1.2787271177466872,2.398081996075292,42.587547329760994
1.2534660539210014,2.4722457159323734,42.59254733530963
1.2269679676875462,2.5440857747585524,42.59754734085827
1.1992590095163784,2.6135597285116585,42.60254734640691
1.1703665248645376,2.6806273103515097,42.607547351955546
1.1403190271894952,2.7452504150920745,42.61254735750419
1.1091461698094738,2.8073928888717607,42.61754736305283
1.076878716639481,2.867021054003676,42.62254736860147
1.043548511830778,2.9241030815478357,42.627547374150105
1.0091884483445608,2.9786090898556323,42.63254737969874
0.9738324354902904,3.0305121199759215,42.63754738524738
0.9375153654615551,3.0797869525193318,42.64254739079602
0.900273078901408,3.1264101820194536,42.647547396344656
0.8621423295320046,3.1703614295346942,42.652547401893294
0.8231607478827615,3.2116221022002005,42.65754740744193
0.7833668041539056,3.250175521227202,42.66254741299057
0.7427997702506786,3.2860077543519908,42.66754741853921
0.7014996810266674,3.319106648764783,42.672547424087846
0.6595072947742503,3.34946230333728,42.67754742963648
0.6168640530006688,3.3770671555169933,42.68254743518512
0.573612039530651,3.4019152843467,42.68754744073376
0.5297939389743346,3.424003254082182,42.6925474462824
0.4854529946027958,3.4433298033746684,42.697547451831035
0.44063296567173893,3.459895189856689,42.70254745737967
0.39537808423677057,3.4737018657614147,42.70754746292831
0.3497330115012961,3.4847546006262218,42.71254746847695
0.30374279374136043,3.493059785416896,42.71754747402559
0.2574528178499876,3.4986253421254565,42.72254747957423
0.21090876654618998,3.5014616146073063,42.72754748512287
0.16415657329121214,3.501580716825292,42.73254749067151
0.11724237695781542,3.4989959008071714,42.737547496220145
0.07021247629634164,3.4937226708476405,42.74254750176878
0.023113284243841736,3.4857781585039826,42.74754750731742
-0.02400871788032788,3.4751807418521774,42.75254751286606
-0.07110702624588926,3.461950752584019,42.7575475184147
-0.11813516040575128,3.4461098317508503,42.762547523963335
-0.16504670916618897,3.427680917875476,42.76754752951197
-0.21179537638953153,3.4066886888920704,42.77254753506061
-0.25833502668279457,3.383159208967519,42.77754754060925
-0.3046197309281781,3.357119386029086,42.782547546157886
-0.35060381160915705,3.3285974998811874,42.78754755170653
-0.39624188788911135,3.297623716668105,42.79254755725517
-0.44148892039675025,3.264228750816725,42.79754756280381
-0.48630025567462987,3.228444116105482,42.802547568352445
-0.5306316702467483,3.1903031251197915,42.80754757390108
-0.5744394142621853,3.149839912866043,42.81254757944972
-0.6176802546705443,3.1070893609184003,42.81754758499836
-0.6603115178881673,3.0620874074190385,42.822547590546996
-0.7022911319117496,3.0148708829281525,42.827547596095634
-0.7435776678387209,2.965477557492697,42.83254760164427
-0.7841303807522023,2.9139459141750064,42.83754760719291
-0.8239092499317218,2.8603153566689916,42.84254761274155
-0.8628750183487697,2.8046259075761704,42.847547618290186
-0.9009892314091091,2.746918044639802,42.852547623838824
-0.9382142749024885,2.6872335331412507,42.85754762938746
-0.9745134121236848,2.6256146159399765,42.8625476349361
-1.0098508201271459,2.5621034911933602,42.867547640484744
-1.0441916250802448,2.496743597433046,42.87254764603338
-1.0775019366792264,2.4295791259256463,42.87754765158202
-1.1097488815951946,2.3606541393995473,42.88254765713066
-1.1409006359160543,2.2900134228845728,42.887547662679296
-1.1709264565531754,2.2177025362079865,42.892547668227934
-1.1997967115808306,2.14376729050502,42.89754767377657
-1.2274829094796227,2.068253889041517,42.90254767932521
-1.2539577272541462,1.991208901443513,42.90754768487385
-1.2791950373976997,1.9126794638858196,42.912547690422485
-1.3031699336767983,1.832713247332278,42.91754769597112
-1.3258587557108243,1.7513577961831566,42.92254770151976
-1.347239112321954,1.6686611416582773,42.9275477070684
-1.3672899036327422,1.584672357794028,42.93254771261704
-1.385991341888983,1.4994401725525395,42.937547718165675
-1.4033249709879987,1.4130130921028052,42.94254772371431
-1.4192736846926013,1.3254411808015223,42.94754772926295
-1.4338217435130036,1.2367749410222977,42.95254773481159
-1.4469547902396582,1.1470636897985282,42.957547740360226
-1.4586598641122603,1.0563575130932719,42.962547745908864
-1.4689254136104066,0.9647083074897189,42.9675477514575
-1.4777413078536776,0.8721674853519953,42.97254775700614
-1.4850988465994872,0.7787856996668083,42.97754776255478
-1.4909907688292605,0.6846149949514608,42.98254776810342
-1.495411259914189,0.5897084936807689,42.98754777365206
-1.4983559573535925,0.4941188785251225,42.9925477792007
-1.499821955080162,0.397899142829647,42.99754778474934
-1.499807806327918,0.30110338558794103,43.002547790297974
-1.498313525060013,0.2037860077163596,43.00754779584661
-1.4953405859549185,0.10600178057058264,43.01254780139525
-1.4908919229511073,0.007806661139148146,43.01754780694389
-1.4849719263516223,-0.09074282187410349,43.022547812492526
-1.4775864384913584,-0.18959008507883418,43.027547818041164
-1.4687427479713175,-0.2886773633265141,43.0325478235898
-1.4584495824657155,-0.38794535564614846,43.03754782913844
-1.446717100108739,-0.4873344035040326,43.04254783468708
-1.4335568794697084,-0.5867844296026878,43.047547840235715
-1.418981908126331,-0.6862337016893707,43.05254784578435
-1.4030065698476049,-0.7856190691345658,43.05754785133299
-1.3856466303986676,-0.8848768722555601,43.06254785688163
-1.3669192219819275,-0.9839423771077932,43.06754786243027
-1.3468428263294459,-1.0827490521481449,43.072547867978905
-1.3254372564638854,-1.1812291239282147,43.07754787352754
-1.3027236371452602,-1.2793139334351276,43.08254787907618
-1.2787243840233773,-1.376933371339157,43.08754788462482
-1.2534631815160824,-1.474015650560237,43.09254789017346
-1.2269649594358005,-1.5704876344747232,43.0975478957221
-1.1992558683865753,-1.6662749221276516,43.10254790127074
-1.1703632539566664,-1.7613016925820437,43.10754790681938
-1.1403156297314465,-1.855490708141078,43.112547912368015
-1.1091426491541798,-1.9487633451695794,43.11754791791665
-1.0768750762614194,-2.041039431036995,43.12254792346529
-1.0435447553226291,-2.132237454195161,43.12754792901393
-1.0091845794134384,-2.2222750998972867,43.13254793456257
-0.9738284579544212,-2.3110687402230563,43.137547940111205
-0.9375112832462992,-2.398532971483434,43.14254794565984
-0.9002688960354986,-2.4845818662918475,43.14754795120848
-0.8621380501432918,-2.5691290136785954,43.15254795675712
-0.8231563761945663,-2.652086294434848,43.157547962305756
-0.7833623444805707,-2.733365196462836,43.162547967854394
-0.7427952269934416,-2.8128773649821817,43.16754797340303
-0.701495058669115,-2.89053298593041,43.17254797895167
-0.6595025978780223,-2.9662421749808656,43.17754798450031
-0.6168592862011212,-3.039915922864792,43.182547990048946
-0.5736072075321275,-3.1114642890932886,43.18754799559758
-0.5297890465453677,-3.180797491036098,43.19254800114622
-0.48544804657155544,-3.2478269958642563,43.19754800669486
-0.44062796692142314,-3.3124643873746282,43.2025480122435
-0.39537303970063453,-3.3746219177570675,43.20754801779214
-0.3497279261576188,-3.4342129797678496,43.21254802334078
-0.3037376726086895,-3.491152157873634,43.21754802888942
-0.25744766598235486,-3.5453554830945833,43.222548034438056
-0.2109035890279645,-3.5967402071474224,43.227548039986694
-0.16415137523190648,-3.645225543892991,43.23254804553533
-0.11723716348721293,-3.6907326477519855,43.23754805108397
-0.07020725255960425,-3.7331846257801002,43.24254805663261
-0.023108055396263705,-3.7725070301735686,43.247548062181245
0.02401394667857875,-3.808627598903915,43.25254806772988
0.07111224983469455,-3.8414770651152628,43.25754807327852
0.1181403736299623,-3.87098868599187,43.26254807882716
0.16505190688088678,-3.8970986092357687,43.2675480843758
0.2118005534652737,-3.9197466230665032,43.272548089924435
0.25834017801050385,-3.9388749882898266,43.27754809547307
0.30462485142402057,-3.9544299985527194,43.28254810102171
0.35060889621981056,-3.9663614974482133,43.287548106570355
0.39624693159666713,-3.974622449503792,43.29254811211899
0.44149391822358575,-3.97917035919855,43.29754811766763
0.4863052026885674,-3.9799661789443577,43.30254812321627
0.5306365615657481,-3.9769751438074423,43.30754812876491
0.5744442450590133,-3.9701665672145663,43.312548134313545
0.6176850201777024,-3.95951392128972,43.31754813986218
0.6603162134027426,-3.9449953707445538,43.32254814541082
0.7022957527998996,-3.9265929736553664,43.32754815095946
0.7435822095401019,-3.904293779880851,43.332548156508096
0.7841348387846224,-3.878089069220626,43.337548162056734
0.8239136198957041,-3.847974838797285,43.34254816760537
0.862879295931744,-3.813951962326011,43.34754817315401
0.9009934123895394,-3.776025315780049,43.352548178702655
0.9382183551541773,-3.7342054724455327,43.35754818425129
0.9745173876199783,-3.6885070856323217,43.36254818979993
1.0098546869447598,-3.638949191807276,43.36754819534857
1.044195379403021,-3.5855568647104468,43.37254820089721
1.0775055748020355,-3.528358597804141,43.377548206445844
1.1097523999277032,-3.4673877041412675,43.38254821199448
1.1409040309861456,-3.402683347292722,43.38754821754312
1.1709297250102535,-3.3342878673243788,43.39254822309176
1.1997998501992666,-3.262248470540352,43.397548228640396
1.227485915162024,-3.1866177954534383,43.402548234189034
1.2539605970343075,-3.107451751910764,43.40754823973767
1.279197768443442,-3.0248107764644585,43.41254824528631
1.3031725232928582,-2.9387601118691253,43.41754825083495
1.3258612013416065,-2.8493685087991674,43.422548256383585
1.3472414115539388,-2.756708821209992,43.42754826193222
1.3672920541968354,-2.660857865097438,43.43254826748086
1.3859933416627856,-2.5618959687861502,43.4375482730295
1.4033268179980203,-2.459907312674131,43.44254827857814
1.4192753771160782,-2.3549792448441544,43.447548284126775
1.4338232796796841,-2.247202109503631,43.45254828967541
1.4469561686335064,-2.1366698422720294,43.45754829522405
1.4586610833729887,-2.0234791219872945,43.462548300772696
1.4689264725347757,-1.9077288390514981,43.46754830632133
1.4777422053966331,-1.789520864434743,43.47254831186997
1.4850995818752437,-1.6689595942090636,43.47754831741861
1.490991341112202,-1.5461510305219297,43.48254832296725
1.495411668639547,-1.4212033604950773,43.487548328515885
1.4983562021179937,-1.2942270471216402,43.49254833406452
1.4998220356420524,-1.1653337212555683,43.49754833961316
1.4998077226078026,-1.0346363304588098,43.5025483451618
1.498313277140508,-0.9022499900313113,43.50754835071044
1.495340174080684,-0.7682911450678449,43.512548356259074
1.4908913475286334,-0.6328765763811345,43.51754836180771
1.4849711879487708,-0.4961244350886968,43.52254836735635
1.4775855378368308,-0.35815514559443756,43.52754837290499
1.4687416859539693,-0.21909011182633992,43.532548378453626
1.4584483601336442,-0.07905076205284915,43.537548384002264
1.4467157186682273,0.06183993283257357,43.5425483895509
1.4335553402840544,0.20345619633065037,43.54754839509954
1.4189802127145454,0.34567081291990936,43.55254840064818
1.4030047198828866,0.48835632791748546,43.557548406196815
1.3856446277066854,0.6313833907102446,43.56254841174545
1.366917068539067,0.7746190804132802,43.56754841729409
1.3468405242609374,0.9179282218698651,43.57254842284273
1.3254348080415925,1.0611748021707217,43.577548428391374
1.302721044785529,1.2042203486906338,43.58254843394001
1.2787216502844811,1.346922323637363,43.58754843948865
1.2534603090959313,1.4891355661451906,43.59254844503729
1.226961951169131,1.630713542400293,43.597548450585926
1.1992527272422533,1.7715068125004885,43.60254845613456
1.1703599830345164,1.9113621294491216,43.6075484616832
1.1403122322595325,2.0501241233577248,43.61254846723184
1.1091391284854097,2.187636041143561,43.61754847278048
1.0768714358703309,2.3237383470001602,43.622548478329115
1.0435409988017412,2.45826885392593,43.62754848387775
1.0091807104700445,2.5910645579750615,43.63254848942639
0.9738244804067154,2.7219614740251235,43.63754849497503
0.9375072010197143,2.8507938017194108,43.64254850052367
0.900264713158577,2.977395199918556,43.647548506072305
0.8621337707441036,3.101599551244994,43.65254851162094
0.8231520044963696,3.223240731246384,43.65754851716958
0.7833578847977859,3.342153047014757,43.66254852271822
0.7427906837271023,3.4581714545481774,43.667548528266856
0.7014904363029599,3.5711326688417544,43.672548533815494
0.6594979009737757,3.680875436835015,43.67754853936413
0.616854519394153,3.7872396227591683,43.68254854491277
0.5736023755265548,3.8900682421886628,43.687548550461415
0.5297841541098838,3.9892076546386455,43.69254855601005
0.4854430985344132,4.08450647919763,43.69754856155869
0.44062296816583246,4.175817511882372,43.70254856710733
0.39536799515961013,4.262997721516343,43.707548572655966
0.34972284080960514,4.345907975387586,43.712548578204604
0.3037325514723255,4.4244138710009215,43.71754858375324
0.25744251411167784,4.498386203526071,43.72254858930188
0.21089841150709177,4.567700795956466,43.72754859485052
0.16414617717052074,4.6322389992875515,43.732548600399156
0.11723195001518522,4.691888211503404,43.737548605947794
0.07020202882209858,4.746541603773195,43.74254861149643
0.023102826548319695,4.796098983211475,43.74754861704507
-0.024019175476623467,4.84046643628049,43.75254862259371
-0.07111747342263541,4.879557016348223,43.757548628142345
-0.11814558685265214,4.913290710073282,43.76254863369098
-0.16505710459366313,4.941594611137192,43.76754863923962
-0.21180573053852558,4.964403170984536,43.77254864478826
-0.258345329335074,4.981658510279409,43.7775486503369
-0.3046299719160783,4.993310037128403,43.782548655885535
-0.35061398082611894,4.999315250249378,43.78754866143417
-0.396251975299326,4.999639507162025,43.79254866698282
-0.44149891604513875,4.994255685648364,43.797548672531455
-0.4863101496966724,4.983145528679535,43.80254867808009
-0.5306414528782978,4.966297993679077,43.80754868362873
-0.5744490758487829,4.9437108395222955,43.81254868917737
-0.6176897856774292,4.91538974565845,43.81754869472601
-0.6603209089093691,4.881348501964176,43.822548700274645
-0.7023003736795151,4.84160933042298,43.82754870582328
-0.7435867512323712,4.796202283861074,43.83254871137193
-0.7841392968075812,4.745165954502856,43.837548716920566
-0.8239179898497414,4.68854639407224,43.8425487224692
-0.8628835735042331,4.626398343921302,43.84754872801784
-0.9009975933589517,4.558783829780649,43.85254873356648
-0.9382224353945315,4.485772824572599,43.85754873911512
-0.9745213631044863,4.407443296738185,43.862548744663755
-1.0098585537500935,4.32387999112338,43.86754875021239
-1.044199133713046,4.235175619336986,43.87254875576103
-1.0775092129118098,4.141429743619682,43.87754876130967
-1.1097559182467804,4.042748754927675,43.88254876685831
-1.1409074260423617,3.9392459325250933,43.887548772406944
-1.1709329934530461,3.8310409640215703,43.89254877795558
-1.19980298880317,3.718259649407607,43.89754878350422
-1.2274889208295576,3.6010336649963843,43.90254878905286
-1.2539634667992312,3.4795005893949673,43.907548794601496
-1.2792004994735917,3.353802896041489,43.912548800150134
-1.3031751128931253,3.2240881897618214,43.91754880569877
-1.3258636469563079,3.0905089293487826,43.92254881124741
-1.347243710769558,2.953221300411079,43.92754881679605
-1.367294204744269,2.812385773184394,43.932548822344685
-1.3859953414197819,2.6681662494900356,43.93754882789332
-1.4033286649910068,2.5207293482062,43.94254883344196
-1.4192770695223058,2.3702448600865944,43.947548838990606
-1.4338248158289144,2.2168845204218894,43.952548844539244
-1.4469575470097973,2.0608217768224506,43.95754885008788
-1.4586623026160175,1.9022321118223755,43.96254885563652
-1.4689275314412944,1.7412915578022166,43.96754886118516
-1.4777431029216084,1.578176700948837,43.972548866733796
-1.4851003171329586,1.4130654145951562,43.97754887228243
-1.4909919133770304,1.2461352585821572,43.98254887783107
-1.4954120773467303,1.0775628897451777,43.98754888337971
-1.4983564468641832,0.9075256305386229,43.99254888892835
-1.4998221161857233,0.7362010466656421,43.997548894476985
-1.499807638869458,0.5637652031258946,44.00254890002562
-1.4983130292027882,0.3903934220883462,44.00754890557426
-1.495339762188281,0.21626195830075393,44.0125489111229
-1.4908907720880231,0.04154747882181937,44.01754891667154
-1.4849704495278595,-0.1335740121787385,44.022548922220174
-1.4775846371643417,-0.3089264231887016,44.02754892776881
-1.4687406239187788,-0.48433214217019954,44.03254893331745
-1.4584471377838222,-0.6596117058060679,44.03754893886609
-1.446714337210108,-0.8345843580061146,44.042548944414726
-1.4335538010809734,-1.0090682950820826,44.047548949963364
-1.4189785172855391,-1.1828797805597053,44.052548955512
-1.4030028699010868,-1.3558320017452814,44.05754896106065
-1.3856426249978326,-1.5277355970737048,44.062548966609285
-1.3669149150796012,-1.6984000020441774,44.06754897215792
-1.3468382221761,-1.86763283545337,44.07254897770656
-1.3254323596032374,-2.0352387312068982,44.0775489832552
-1.3027184524099236,-2.2010206198749165,44.082548988803836
-1.278718916530039,-2.364781015854139,44.087548994352474
-1.2534574366605964,-2.5263211610470684,44.09254899990111
-1.2269589428876058,-2.685441256846107,44.09754900544975
-1.1992495860832981,-2.8419419099187517,44.10254901099839
-1.1703567120981413,-2.9956240959771936,44.107549016547026
-1.1403088347738188,-3.1462894201405804,44.11254902209566
-1.1091356078032137,-3.293741187202358,44.1175490276443
-1.0768677954660961,-3.4377844654044893,44.12254903319294
-1.043537242268168,-3.578226536389626,44.12754903874158
-1.0091768415144469,-3.714877890563297,44.132549044290215
-0.9738205028472361,-3.8475522872257146,44.13754904983885
-0.9375031187816725,-3.976067024493795,44.14254905538749
-0.9002605302707128,-4.100244087590864,44.14754906093613
-0.8621294913345039,-4.2199100820582665,44.15254906648477
-0.8231476327882389,-4.334896400647925,44.157549072033405
-0.7833534251054047,-4.4450405302363905,44.16254907758204
-0.7427861404517354,-4.550185504522802,44.16754908313068
-0.7014858139283514,-4.65018061974933,44.172549088679325
-0.6594932040615918,-4.744882139720491,44.17754909422796
-0.6168497525796112,-4.834152898410293,44.1825490997766
-0.57359754351401,-4.917863184645182,44.18754910532524
-0.5297792616680401,-4.995890908708076,44.19254911087388
-0.48543815049145406,-5.068121570844437,44.197549116422515
-0.44061796940480424,-5.134448942886621,44.20254912197115
-0.39536295061378035,-5.194775052288645,44.20754912751979
-0.34971775545742645,-5.249010281297703,44.21254913306843
-0.3037274303323522,-5.297073986690342,44.217549138617066
-0.2574373622377877,-5.338894112138563,44.222549144165704
-0.2108932339836546,-5.374407809250697,44.22754914971434
-0.16414097910722525,-5.4035613388806265,44.23254915526298
-0.11722673654181812,-5.426310158701377,44.23754916081162
-0.07019680508365436,-5.442619193930771,44.242549166360256
-0.023097597700094674,-5.452462761381502,44.247549171908894
0.024024404274290707,-5.4558245661374585,44.25254917745753
0.07112269700962681,-5.452698119961005,44.25754918300617
0.11815080007399162,-5.443086026805344,44.26254918855481
0.16506230230443422,-5.427000977815168,44.267549194103445
0.21181090760911878,-5.404464600533467,44.27254919965208
0.2583504806564187,-5.375508503345181,44.27754920520072
0.3046350924045162,-5.340173309516742,44.282549210749366
0.3506190654282508,-5.298509194683008,44.287549216298004
0.39625701899716836,-5.250575466260403,44.29254922184664
0.4415039138613246,-5.19644052335566,44.29754922739528
0.48631509669878825,-5.136181722956326,44.30254923294392
0.5306463441843176,-5.069885290190985,44.307549238492555
0.5744539066316477,-4.99764588414981,44.31254924404119
0.6176945511696502,-4.9195667587174166,44.31754924958984
0.6603256044078928,-4.8357593500339995,44.322549255138476
0.702304994550518,-4.746342683955916,44.327549260687114
0.7435912929156798,-4.651444239478763,44.33254926623575
0.7841437548210122,-4.551197940110303,44.33754927178439
0.823922359793693,-4.445745608378182,44.34254927733303
0.8628878510661621,-4.3352355775203435,44.347549282881666
0.9010017743174799,-4.219822357791111,44.3525492884303
0.93822651562348,-4.099667162287107,44.35754929397894
0.9745253385770858,-3.9749362810914644,44.36254929952758
1.0098624205430966,-3.8458018905758693,44.36754930507622
1.044202888010436,-3.7124406333631543,44.372549310624855
1.0775128510084886,-3.575033761687463,44.37754931617349
1.1097594365523136,-3.433767087900797,44.38254932172213
1.14091082108466,-3.288828890690523,44.38754932727077
1.1709362618816537,-3.1404113453851994,44.39254933281941
1.199806127392489,-2.9887096563497497,44.397549338368044
1.2274919264821174,-2.833919805095278,44.40254934391668
1.25396633654886,-2.6762400710376593,44.40754934946532
1.2792032304882381,-2.5158705356874393,44.41254935501396
1.3031777024775442,-2.3530109486784796,44.417549360562596
1.3258660925548602,-2.1878611086444764,44.422549366111234
1.3472460099687569,-2.0206209564826096,44.42754937165988
1.3672963552751198,-1.851489764756491,44.43254937720852
1.3859973411599251,-1.6806656184575552,44.437549382757155
1.4033305119669128,-1.508344547546319,44.44254938830579
1.4192787619112468,-1.3347207828911645,44.44754939385443
1.4338263519607422,-1.1599876356775405,44.45254939940307
1.4469589253684956,-0.9843361847893949,44.457549404951706
1.458663521841291,-0.8079542399805717,44.462549410500344
1.468928590329938,-0.6310280511439242,44.46754941604898
1.4777440004286406,-0.45374292374802805,44.47254942159762
1.4851010523726251,-0.27628178427781896,44.47754942714626
1.4909924856237362,-0.09882580938954177,44.482549432694896
1.4954124860357303,0.07844397995089523,44.48754943824353
1.4983566915921644,0.2553476134140875,44.49254944379217
1.4998221967111618,0.43170644975110983,44.49754944934081
1.4998075551128809,0.6073408236218856,44.50254945488945
1.4983127812468615,0.7820699185098644,44.507549460438085
1.4953393502777024,0.9557140947852436,44.51254946598672
1.4908901966292953,1.1280938411634012,44.51754947153536
1.4849697110888942,1.2990271604788461,44.522549477084
1.4775837364739144,1.468331162254056,44.52754948263264
1.468739561865722,1.6358241974979177,44.532549488181274
1.4584459154162799,1.8013241403334954,44.53754949372991
1.4467129557344074,1.964647562519019,44.54254949927856
1.4335522618604872,2.1256117135530728,44.547549504827195
1.4189768218392556,2.2840349392752133,44.55254951037583
1.403001019902234,2.4397361853920256,44.55754951592447
1.3856406222721385,2.5925357648746967,44.56254952147311
1.366912761603547,2.7422556151714566,44.56754952702175
1.3468359200748514,2.8887198458501895,44.572549532570385
1.3254299111487204,3.0317557211321615,44.57754953811902
1.3027158600184914,3.1711929631788185,44.58254954366766
1.2787161827601035,3.3068646167976583,44.5875495492163
1.2534545642099741,3.4386085297165505,44.592549554764936
1.2269559345911147,3.5662658921962533,44.597549560313574
1.1992464449097744,3.6896826679174426,44.60254956586221
1.1703534411475973,3.808710747992485,44.60754957141085
1.1403054372741832,3.923206071778409,44.61254957695949
1.1091320871074826,4.033031158142684,44.617549582508126
1.0768641550487674,4.1380547351683115,44.62254958805676
1.0435334857219667,4.238150775630167,44.6275495936054
1.009172972546523,4.33320113508679,44.63254959915404
0.9738165252758604,4.423093754978341,44.63754960470268
0.9374990365322303,4.507723694522343,44.642549610251315
0.900256347371974,4.586993840878387,44.64754961579995
0.8621252119143592,4.660813953622674,44.6525496213486
0.82314326107003,4.729102029426077,44.657549626897236
0.783348965403506,4.791783534098211,44.662549632445874
0.7427815971674137,4.848792236043194,44.66754963799451
0.7014811915451431,4.9000698317760145,44.67254964354315
0.6594885071413183,4.945566302303302,44.67754964909179
0.616844985757572,4.985240096357451,44.682549654640425
0.57359271149457,5.019057746465612,44.68754966018906
0.5297743692196787,5.046994626637222,44.6925496657377
0.4854332024425125,5.069034144360397,44.69754967128634
0.4406129706384194,5.085168686419744,44.70254967683498
0.39535790606322785,5.095398576164544,44.707549682383615
0.3497126701009136,5.0997331545388,44.71254968793225
0.30372230918860504,5.0981897908859795,44.71754969348089
0.2574322103607684,5.090794279217152,44.72254969902953
0.2108880564577402,5.077581106547916,44.727549704578166
0.16413578104184967,5.0585922036367705,44.732549710126804
0.11722152306694095,5.033878470896636,44.73754971567544
0.07019158134435724,5.003498154049614,44.74254972122408
0.023092368851674205,4.967517464617506,44.74754972677272
-0.0240296330717511,4.926010726407743,44.752549732321356
-0.07112792059583864,4.8790589620626115,44.757549737869994
-0.11815601329389482,4.826751336993431,44.76254974341863
-0.16506750001311393,4.769183653551021,44.76754974896728
-0.21181608467722093,4.706458556756812,44.772549754515914
-0.2583556319747086,4.6386858095915064,44.77754976006455
-0.30464021288925025,4.565981043247237,44.78254976561319
-0.3506241500260361,4.488466325314822,44.78754977116183
-0.39626206269027614,4.406269619425595,44.792549776710466
-0.44150891167206185,4.319524218894323,44.79754978225911
-0.48632004369507287,4.228368935117603,44.80254978780775
-0.5306512354839671,4.132947278058728,44.80754979335639
-0.5744587374075322,4.033407518018085,44.812549798905025
-0.6176993166542871,3.929902232617646,44.81754980445366
-0.6603302998984671,3.822587389692585,44.8225498100023
-0.7023096154130631,3.7116233063047033,44.82754981555094
-0.7435958345899456,3.597172704263057,44.832549821099576
-0.7841482128248402,3.4794010401758273,44.837549826648214
-0.8239267297277021,3.358476982054326,44.84254983219685
-0.8628921286176734,3.2345697750897675,44.84754983774549
-0.9010059552650621,3.107850950408224,44.85254984329413
-0.9382305958409586,2.978493587427869,44.857549848842766
-0.9745293140379091,2.846670044087389,44.8625498543914
-1.0098662873238846,2.712553819976195,44.86754985994004
-1.0442066422951373,2.5763184944348922,44.87254986548868
-1.0775164890920064,2.4381363107425846,44.87754987103732
-1.109762954844417,2.298179016401848,44.882549876585955
-1.1409142161131465,2.156616766042905,44.88754988213459
-1.170939530296038,2.013618021875739,44.89254988768323
-1.1998092659671753,1.8693500378967187,44.89754989323187
-1.227494932119811,1.7239771283399066,44.90254989878051
-1.2539692062833014,1.5776607216409042,44.907549904329144
-1.2792059614873361,1.430560699635257,44.91254990987779
-1.3031802920460922,1.2828341915070107,44.91754991542643
-1.3258685381373316,1.1346347305565514,44.922549920975065
-1.347248309151623,0.986113543251914,44.9275499265237
-1.3672985057893539,0.8374197062258076,44.93254993207234
-1.385999340883191,0.6886991488773154,44.93754993762098
-1.4033323589257836,0.5400949831864302,44.94254994316962
-1.4192804542829711,0.39174855998765457,44.947549948718255
-1.4338278880751423,0.24379956723993448,44.95254995426689
-1.446960303709586,0.09638538608968532,44.95754995981553
-1.4586647410488636,-0.05035899802453682,44.96254996536417
-1.4689296492007478,-0.19629990292361477,44.967549970912806
-1.4777448979177137,-0.3413040803639141,44.972549976461444
-1.4851017875942312,-0.48523963601037484,44.97754998201008
-1.4909930578523105,-0.6279769740021934,44.98254998755872
-1.4954128947065615,-0.7693875436433342,44.98754999310736
-1.4983569363019356,-0.9093426568507756,44.992549998655996
-1.4998222772183667,-1.0477147957136623,44.99755000420463
-1.4998074713380762,-1.1843786488394255,45.00255000975327
-1.4983125332727212,-1.3192098591255836,45.00755001530191
-1.4953389383489397,-1.4520845577751242,45.01255002085055
-1.4908896211524612,-1.5828806959945125,45.017550026399185
-1.4849689726318926,-1.7114782358392397,45.02255003194783
-1.4775828357655036,-1.8377585198760809,45.02755003749647
-1.4687384997948143,-1.9616048310161955,45.032550043045106
-1.4584446930310266,-2.0829027902743573,45.037550048593744
-1.4467115742411445,-2.201540217854665,45.04255005414238
-1.433550722622559,-2.3174076482316797,45.04755005969102
-1.4189751263757275,-2.4303984018573894,45.05255006523966
-1.4029991698863569,-2.5404085565920194,45.057550070788295
-1.3856386195296329,-2.6473377555107738,45.06255007633693
-1.3669106081108535,-2.751088968925747,45.06755008188557
-1.3468336179572307,-2.8515683374077185,45.07255008743421
-1.3254274626781462,-2.948686381274198,45.07755009298285
-1.3027132676112634,-3.042357560738071,45.082550098531485
-1.2787134489745744,-3.1324997628812157,45.08755010408012
-1.2534516917441183,-3.2190358782609456,45.09255010962876
-1.2269529262797614,-3.301893376465486,45.0975501151774
-1.1992433037217163,-3.3810033758562126,45.102550120726036
-1.170350170182772,-3.4563024765761168,45.107550126274674
-1.140302039760697,-3.5277322157264224,45.11255013182331
-1.1091285663983255,-3.595238075935444,45.11755013737195
-1.076860514618416,-3.658771582838361,45.12255014292059
-1.0435297291630263,-3.7182889407003796,45.127550148469226
-1.0091691035663348,-3.773750877846841,45.13255015401786
-0.9738125476927117,-3.8251246332692506,45.13755015956651
-0.9374949542714611,-3.872381402137306,45.142550165115146
-0.9002521644622257,-3.915497917175243,45.147550170663784
-0.8621209324837328,-3.9544571309995784,45.15255017621242
-0.8231388893418908,-3.9892456894233366,45.15755018176106
-0.7833445056921576,-4.019856603167797,45.1625501873097
-0.742777053873992,-4.046288028626622,45.167550192858336
-0.701476569153412,-4.068542666393365,45.172550198406974
-0.6594838102131031,-4.086629188201593,45.17755020395561
-0.6168402189281109,-4.100560719174868,45.18255020950425
-0.5735878794680839,-4.110355957902206,45.18755021505289
-0.5297694767648764,-4.116038265404219,45.192550220601525
-0.4854282543877494,-4.117635756575536,45.19755022615016
-0.4406079718667619,-4.115181985870217,45.2025502316988
-0.3953528615077884,-4.108714471097011,45.20755023724744
-0.34970758474014935,-4.098275701051726,45.21255024279608
-0.30371718804125075,-4.083912665247302,45.217550248344715
-0.2574270584807043,-4.065676569034634,45.22255025389335
-0.21088287892917645,-4.043622869065578,45.22755025944199
-0.16413058297447905,-4.017810980913384,45.23255026499063
-0.11721630959072371,-3.9883045524050993,45.237550270539266
-0.07018635760429225,-3.95517054680047,45.242550276087904
-0.023087140002887807,-3.9184798088445354,45.24755028163655
0.02403486186891963,-3.8783065668325203,45.25255028718519
0.07113314418110116,-3.83472798330894,45.257550292733825
0.1181612265122774,-3.787824825210061,45.26255029828246
0.16507269771987154,-3.73768015262186,45.2675503038311
0.2118212617427492,-3.6843797466565604,45.27255030937974
0.2583607832897738,-3.628012364694387,45.27755031492838
0.3046453333701995,-3.5686683714736485,45.282550320477014
0.3506292346196435,-3.5064402929436405,45.28755032602565
0.39626710637856655,-3.4414228445171062,45.29255033157429
0.44151390947743413,-3.3737118626895115,45.29755033712293
0.4863249906854459,-3.3034047780304285,45.30255034267157
0.5306561267770887,-3.23060045852049,45.30755034822021
0.574463568176355,-3.155397946298119,45.31255035376885
0.6177040821314906,-3.0778975390265257,45.31755035931749
0.6603349953810144,-2.9982007020794965,45.322550364866125
0.702314236266994,-2.9164077831329602,45.32755037041476
0.7436003762551026,-2.8326195405972148,45.3325503759634
0.7841526708192091,-2.7469380222841226,45.33755038151204
0.8239310996516969,-2.659463774653139,45.342550387060676
0.8628964061586264,-2.570296294427609,45.347550392609314
0.90101013620162,-2.4795354792566076,45.35255039815795
0.9382346760471012,-2.387280356037271,45.35755040370659
0.9745332894868853,-2.2936287888650444,45.36255040925523
1.0098701540923358,-2.1986773867855938,45.367550414803866
1.0442103965670853,-2.102520893247639,45.3725504203525
1.0775201271624908,-2.0052534287633286,45.37755042590114
1.1097664731230312,-1.9069686872620786,45.38255043144978
1.1409176111277657,-1.8077577389889299,45.38755043699842
1.1709427986961318,-1.7077089214358645,45.39255044254706
1.1998124045273253,-1.6069099450998905,45.3975504480957
1.2274979377425839,-1.5054480470557114,45.40255045364434
1.2539720760024984,-1.4034082109590873,45.407550459192976
1.2792086924708455,-1.3008725561252523,45.412550464741614
1.30318288159884,-1.1979215074841798,45.41755047029025
1.3258709837036937,-1.0946348011694218,45.42255047583889
1.3472506083181168,-0.9910910382138438,45.42755048138753
1.3673006562869332,-0.8873665892039548,45.432550486936165
1.3860013405896447,-0.7835354364846578,45.4375504924848
1.4033342058676064,-0.6796702234773724,45.44255049803344
1.4192821466374428,-0.5758430307964479,45.44755050358208
1.433829424172087,-0.4721247546880159,45.45255050913071
1.4469616820331086,-0.3685841753638547,45.457550514679355
1.4586659602386787,-0.26528831329382996,45.462550520227985
1.468930708053704,-0.16230350201549407,45.46755052577663
1.4777457953888038,-0.05969548679775334,45.47255053132527
1.4851025227977934,0.04247139411574721,45.477550536873906
1.4909936300627658,0.1441344026565132,45.482550542422544
1.4954133033592172,0.24523162924134584,45.48755054797118
1.4983571809934915,0.3457016294921471,45.49255055351982
1.4998223577073468,0.4454840095085515,45.49755055906846
1.499807387545047,0.5445196298524678,45.502550564617096
1.498312285280366,0.6427499337619759,45.50755057016574
1.4953385264020185,0.7401168393567663,45.51255057571437
1.4908890456574935,0.8365634037522551,45.517550581263016
1.4849682341568475,0.9320336635801312,45.52255058681165
1.477581935039142,1.0264719034992145,45.52755059236029
1.4687374377060707,1.1198229845841674,45.53255059790892
1.458443470628029,1.2120329894780495,45.53755060345757
1.4467101927302957,1.3030487535313953,45.5425506090062
1.433549183367206,1.3928173653980176,45.547550614554844
1.4189734308949529,1.4812866508211937,45.55255062010349
1.4029973198533983,1.5684055004846957,45.55755062565212
1.3856366167702563,1.6541234724124907,45.562550631200764
1.3669084546015418,1.7383906107503484,45.567550636749395
1.346831315823241,1.821157808875199,45.57255064229804
1.3254250141914132,1.902376953910812,45.57755064784667
1.302710675188153,1.9820005282151072,45.582550653395316
1.2787107151735067,2.0599816194885996,45.58755065894395
1.2534488192630278,2.136274536237284,45.59255066449259
1.2269499179534449,2.2108345027490426,45.59755067004122
1.199240162519036,2.2836170231459865,45.60255067558987
1.1703468992037218,2.354578731007108,45.6075506811385
1.140298642233346,2.4236777265517633,45.61255068668714
1.1091250456756288,2.490872483133754,45.61755069223578
1.0768568741749087,2.5561221985668308,45.62255069778442
1.0435259725914001,2.6193876099746474,45.62755070333306
1.0091652345738753,2.6806303275923993,45.632550708881695
0.9738085700976596,2.73981272726124,45.63755071443033
0.9374908719992309,2.796898317879682,45.64255071997897
0.9002479815415352,2.851851677980172,45.64755072552761
0.8621166530426286,2.904638591502311,45.65255073107625
0.8231345176036754,2.9552257641613755,45.657550736624884
0.7833400459712156,3.0035809383065923,45.66255074217353
0.7427725105715397,3.0496732045177306,45.66755074772216
0.701471946753151,3.0934725730797537,45.672550753270805
0.6594791132767949,3.1349504376215083,45.677550758819436
0.6168354520910744,3.174079333625228,45.68255076436808
0.573583047434623,3.21083249252391,45.68755076991671
0.529764584303635,3.245185128392236,45.69255077546536
0.4854233063270074,3.277113510095237,45.69755078101399
0.44060297308966834,3.306594383267912,45.70255078656263
0.39534781694754195,3.333606733522034,45.70755079211126
0.3497024993751347,3.3581305995109183,45.71255079765991
0.30371206689012076,3.3801466564084746,45.71755080320854
0.25742190659742653,3.399637790089603,45.722550808757184
0.21087770139805073,3.416587892067668,45.727550814305815
0.1641253849051129,3.43098169092797,45.73255081985446
0.11721109611299657,3.44280617143514,45.7375508254031
0.07018113386328853,3.4520494043018233,45.742550830951735
0.023081911153820793,3.4587001270119337,45.74755083650037
-0.024040090665795995,3.4627495903831607,45.75255084204901
-0.07113836776558433,3.4641903531867335,45.75755084759765
-0.11816643972930779,3.4630153105336516,45.762550853146294
-0.16507789542462345,3.4592201758791377,45.767550858694925
-0.21182643880570393,3.4528019060227546,45.77255086424357
-0.2583659346017828,3.443757912871874,45.7775508697922
-0.30465045384752876,3.432088771556029,45.782550875340846
-0.3506343192089897,3.4177957291037244,45.787550880889476
-0.39627215006204325,3.400880871530359,45.79255088643812
-0.44151890727752113,3.381349675609479,45.79755089198675
-0.48632993766982757,3.359208119666997,45.8025508975354
-0.5306610180638388,3.3344633478475485,45.80755090308403
-0.5744683989382723,3.30712522830149,45.81255090863267
-0.6177088476011132,3.277204643634608,45.817550914181304
-0.6603396908554603,3.2447143923418222,45.82255091972995
-0.7023188571124657,3.2096689030386942,45.82755092527858
-0.7436049179112969,3.172083705009161,45.832550930827225
-0.7841571288039733,3.1319769043850862,45.837550936375855
-0.8239354695656064,3.089368245839953,45.8425509419245
-0.8629006836891624,3.0442783696137847,45.84755094747314
-0.9010143171272954,2.9967298374473925,45.852550953021776
-0.9382387562417723,2.9467475344704464,45.857550958570414
-0.9745372649239527,2.8943579985636365,45.86255096411905
-1.009874020848572,2.8395884857762725,45.86755096966769
-1.0442141508264056,2.78246820772275,45.87255097521633
-1.077523765219822,2.7230291792357333,45.877550980764966
-1.109769991388102,2.661304247189417,45.88255098631361
-1.1409210061284654,2.5973271471774684,45.88755099186224
-1.1709460670820457,2.5311341813111707,45.892550997410886
-1.1998155430728454,2.46276349331112,45.89755100295952
-1.2275009433503916,2.392254227888959,45.90255100850816
-1.2539749457064069,2.3196469092615253,45.90755101405679
-1.2792114234388487,2.244983788757985,45.91255101960544
-1.3031854711357027,2.168309085276751,45.91755102515407
-1.3258734292539003,2.0896682436198777,45.922551030702714
-1.3472529074681896,2.009107475968743,45.927551036251344
-1.367302806767934,1.9266749948082427,45.93255104179999
-1.3860033402792198,1.8424207963146384,45.93755104734862
-1.4033360527923386,1.7563953422277936,45.942551052897265
-1.4192838389746378,1.668650618602726,45.947551058445896
-1.4338309602516306,1.5792406226839675,45.95255106399454
-1.4469630603390318,1.4882196618325774,45.95755106954318
-1.4586671794107913,1.3956430014677381,45.96255107509182
-1.4689317668887847,1.3015684517654629,45.967551080640455
-1.4777466928419503,1.2060545534506009,45.97255108618909
-1.4851032579832977,1.1091594585048972,45.97755109173773
-1.490994202255109,1.0109433497369915,45.98255109728637
-1.4954137119936943,0.9114688642849745,45.987551102835006
-1.4983574256668368,0.810798491189044,45.99255110838365
-1.499822438178095,0.7089946127347136,45.99755111393228
-1.4998073037337845,0.6061218603544325,46.00255111948093
-1.4983120372698095,0.5022468672244199,46.00755112502956
-1.4953381144369098,0.39743635343100486,46.0125511305782
-1.4908884701444094,0.2917573266068064,46.01755113612683
-1.4849674956637378,0.18527854628351967,46.02255114167548
-1.4775810342948312,0.07807062680939952,46.02755114722411
-1.4687363755994622,-0.029794902333937726,46.032551152772754
-1.4584422482073225,-0.1382459424706594,46.037551158321385
-1.4467088112018422,-0.24720918559348487,46.04255116387003
-1.4335476440944577,-0.3566093644037583,46.04755116941866
-1.4189717353969544,-0.4663694493804482,46.052551174967306
-1.4029954698033864,-0.5764114703561106,46.05755118051595
-1.38563461399407,-0.6866564500726846,46.06255118606458
-1.3669063010756144,-0.7970233855153249,46.06755119161323
-1.3468290136729275,-0.9074289646986514,46.07255119716186
-1.3254225656885728,-1.017788351604358,46.0775512027105
-1.3027080827492596,-1.1280154834031055,46.08255120825913
-1.278707981356902,-1.238022394968662,46.08755121380778
-1.253445946766747,-1.347718732068666,46.09255121935641
-1.2269469096122123,-1.457012002464965,46.097551224905054
-1.1992370213018302,-1.5658080169497657,46.10255123045369
-1.1703436282104465,-1.674010946541541,46.10755123600233
-1.140295244692187,-1.78152284165306,46.11255124155097
-1.109121524939454,-1.888243328192515,46.117551247099605
-1.0768532337183805,-1.9940701982490223,46.12255125264824
-1.0435222160070916,-2.0988998286919283,46.12755125819688
-1.009161365569217,-2.2026266611283725,46.13255126374552
-0.9738045924907749,-2.3051432066470996,46.137551269294164
-0.9374867897156762,-2.4063406807873493,46.142551274842795
-0.9002437986099027,-2.506108861918965,46.14755128039144
-0.8621123735911159,-2.6043360242910243,46.15255128594007
-0.8231301458554531,-2.7009096169760785,46.157551291488716
-0.7833355862408251,-2.7957164129760708,46.162551297037346
-0.7427679672600589,-2.888642158861059,46.16755130258599
-0.7014673243444401,-2.9795719201078854,46.17255130813462
-0.659474416332472,-3.068391078326743,46.17755131368327
-0.6168306852466192,-3.1549851253383956,46.1825513192319
-0.5735782153941922,-3.239238970516601,46.18755132478054
-0.5297596918360347,-3.3210385109937914,46.192551330329174
-0.4854183582603664,-3.4002709490943634,46.19755133587782
-0.44059797430730163,-3.4768234592686453,46.20255134142645
-0.3953427723824916,-3.5505849123182514,46.207551346975094
-0.34969741400595294,-3.621446151242334,46.21255135252373
-0.30370694573529905,-3.689298989843337,46.21755135807237
-0.2574167547111052,-3.754037750209836,46.22255136362101
-0.2108725238643613,-3.8155589381891986,46.227551369169646
-0.16412018683383767,-3.8737613946368645,46.232551374718284
-0.11720588263384535,-3.928547026657004,46.23755138026692
-0.07017591012151758,-3.979820263045768,46.24255138581556
-0.02307668230447346,-4.027489114916385,46.247551391364205
0.024045319462294885,-4.0714649415233275,46.252551396912835
0.07114359134920244,-4.111662499938419,46.25755140246148
0.1181716529448173,-4.148000639910173,46.26255140801011
0.16508309312736824,-4.1804021455375935,46.267551413558756
0.21183161586599883,-4.208794088010939,46.27255141910739
0.25837108591065044,-4.233107687908617,46.27755142465603
0.3046555743210711,-4.253279136306031,46.28255143020466
0.3506394037940735,-4.269249133474979,46.28755143575331
0.39627719374061876,-4.280963015697857,46.29255144130194
0.4415239050722423,-4.288371881343055,46.29755144685058
0.48633488464829844,-4.291431130508267,46.302551452399214
0.5306659093441389,-4.290101899637127,46.30755145794786
0.5744732296931317,-4.2843510712279205,46.31255146349649
0.6177136130633016,-4.274149976489445,46.317551469045135
0.6603443863218813,-4.259476641934728,46.322551474593766
0.7023234779494,-4.240314346707555,46.32755148014241
0.743609459558376,-4.21665159237759,46.33255148569105
0.7841615867792783,-4.188483609516399,46.33755149123969
0.8239398394695017,-4.155810834827726,46.342551496788325
0.8629049612092108,-4.118639588763983,46.34755150233696
0.9010184980419509,-4.076982349989466,46.3525515078856
0.9382428364251044,-4.030857320047784,46.357551513434245
0.9745412403491729,-3.9802886532697177,46.362551518982876
1.0098778875925385,-3.9253061022169424,46.36755152453152
1.0442179050729694,-3.8659457084565876,46.37255153008015
1.0775274032641127,-3.8022491337043967,46.3775515356288
1.1097735096396801,-3.734263220941907,46.38255154117743
1.1409244011153523,-3.662041439654374,46.38755154672607
1.1709493354536817,-3.585642269901551,46.3925515522747
1.1998186816038336,-3.5051292559768825,46.39755155782335
1.2275039489432764,-3.4205723347007155,46.40255156337198
1.2539778153951282,-3.3320458345011237,46.407551568920624
1.2792141543912556,-3.239629286170825,46.412551574469255
1.3031880606567663,-3.143407646869025,46.4175515800179
1.3258758747879857,-3.043469914499339,46.42255158556653
1.3472552066019299,-2.939910327929972,46.427551591115176
1.3673049572322755,-2.8328272278340854,46.43255159666381
1.3860053399519827,-2.7223227368321754,46.43755160221245
1.4033378997000157,-2.6085039674911585,46.44255160776109
1.4192855312946082,-2.4914809448609962,46.44755161330973
1.433832496313726,-2.3713669525098986,46.452551618858365
1.4469644386273806,-2.24827975072573,46.457551624407
1.4586683985651516,-2.1223391850347055,46.46255162995564
1.468932825706032,-1.9936675080429982,46.46755163550428
1.4777475902771218,-1.8623907230795311,46.47255164105292
1.4851039931507615,-1.728636405026424,46.47755164660156
1.4909947744293137,-1.592533548785395,46.48255165215019
1.4954141206099982,-1.4542140686341216,46.48755165769884
1.4983576703219683,-1.313811220533706,46.49255166324747
1.4998225186306136,-1.17145874857939,46.49755166879611
1.4998072199042938,-1.0272923336967914,46.502551674344744
1.49831178924103,-0.881449137345207,46.50755167989339
1.4953377024536385,-0.7340665363763921,46.51255168544202
1.4908878946131972,-0.5852827394694131,46.517551690990665
1.484966757152591,-0.43523725746245956,46.522551696539296
1.477580133532544,-0.2840704615347011,46.52755170208794
1.468735313475018,-0.13192364324328612,46.53255170763657
1.4584410257688771,0.021061018760753822,46.537551713185216
1.4467074296558282,0.17474051595997295,46.54255171873385
1.4335461048042526,0.32896999096811164,46.54755172428249
1.4189700398817147,0.4836024330274215,46.55255172983113
1.4029936197363524,0.6384899070441983,46.55755173537977
1.3856326112009756,0.7934830779401797,46.56255174092841
1.3669041475331074,0.9484292270512041,46.567551746477044
1.3468267115061965,1.1031728851925289,46.57255175202569
1.3254201171696698,1.25755734664208,46.57755175757432
1.302705490294443,1.4114230793332083,46.582551763122964
1.2787052475247973,1.5646066563597352,46.5875517686716
1.2534430742551879,1.71694271612182,46.59255177422024
1.226943901256121,1.8682638090245616,46.59755177976888
1.1992338800699514,2.018398664347117,46.602551785317516
1.1703403572030024,2.1671740366923857,46.607551790866154
1.1402918471371206,2.314415711732408,46.61255179641479
1.1091180041898534,2.4599462307114957,46.61755180196343
1.0768495932486388,2.6035863295079538,46.622551807512075
1.0435184594101645,2.7451572628078096,46.627551813060705
1.009157496552233,2.884478542664713,46.63255181860935
0.9738006148721172,3.0213684839867185,46.63755182415798
0.9374827074205867,3.1556469725245053,46.642551829706626
0.9002396156673974,3.287133816393245,46.64755183525526
0.8621080941290548,3.415649050040329,46.6525518408039
0.8231257740972973,3.541015287460802,46.65755184635253
0.7833311265007694,3.6630563653174217,46.66255185190118
0.7427634239396261,3.7815979716839156,46.66755185744981
0.7014627019271275,3.8964694983230044,46.67255186299845
0.6594697193802115,4.007502739387684,46.677551868547084
0.6168259183945125,4.114532911480515,46.68255187409573
0.5735733833468681,4.217399874169268,46.68755187964436
0.5297547993619175,4.315947085956732,46.692551885193005
0.4854134101879044,4.410022947225723,46.69755189074164
0.4405929755194151,4.499481089218031,46.70255189629028
0.3953377278127171,4.584180137446431,46.70755190183892
0.34969232863243926,4.663984765500273,46.71255190738756
0.30370182457686923,4.738765457658337,46.717551912936194
0.2574116028214856,4.808399097714767,46.72255191848483
0.21086734632819326,4.87276919877256,46.72755192403347
0.16411498876048253,4.931765983177787,46.732551929582115
0.11720066915335475,4.9852870338902395,46.737551935130746
0.07017068637872281,5.033237007097801,46.74255194067939
0.02307145345493073,5.075528312598139,46.74755194622802
-0.024050548258586484,5.112081061705882,46.75255195177667
-0.07114881493187067,5.142823239599506,46.7575519573253
-0.11817686615906098,5.167691074792583,46.76255196287394
-0.16508829082802218,5.186628908140015,46.76755196842257
-0.2118367929238035,5.199589607399459,46.77255197397122
-0.2583762372162955,5.206534372732514,46.77755197951985
-0.3046606947910782,5.207433266161933,46.782551985068494
-0.3506444883748125,5.202264627137971,46.787551990617125
-0.396282237414461,5.191016056923005,46.79255199616577
-0.4415289028615137,5.17368337772384,46.7975520017144
-0.4863398316210188,5.15027167885234,46.802552007263046
-0.530670800617912,5.120794635083473,46.80755201281168
-0.5744780604410862,5.085274648465597,46.81255201836032
-0.6177183785179067,5.043743230277941,46.81755202390896
-0.6603490817804294,4.996240133545709,46.8225520294576
-0.7023280987777253,4.94281423760868,46.827552035006235
-0.7436140011964912,4.883522625184059,46.83255204055487
-0.7841660447449827,4.818431066571908,46.83755204610351
-0.8239442093635221,4.747613568973518,46.842552051652156
-0.8629092387187005,4.6711523035917,46.84755205720079
-0.901022678945726,4.589137644832519,46.85255206274943
-0.9382469165969678,4.5016675423958885,46.85755206829806
-0.9745452157626789,4.408847774288072,46.86255207384671
-1.0098817543241692,4.310791718770811,46.86755207939534
-1.0442216593069034,4.207619277397731,46.87255208494398
-1.0775310412952452,4.0994581470697256,46.877552090492614
-1.1097770278778833,3.9864421807546297,46.88255209604126
-1.1409277960883162,3.8687111831009924,46.88755210158989
-1.1709526038111309,3.7464120826457776,46.892552107138535
-1.1998218201201913,3.619696481816136,46.897552112687166
-1.227506954521335,3.4887214544057588,46.90255211823581
-1.2539806850685544,3.3536496942757714,46.90755212378444
-1.2792168853281654,3.2146477389021753,46.912552129333086
-1.3031906501619526,3.0718864252183367,46.91755213488172
-1.3258783203060447,2.9255404709674377,46.92255214043036
-1.3472575057192566,2.775787943903578,46.927552145979
-1.3673071076800338,2.6228096169091843,46.93255215152764
-1.386007339607868,2.4667881975783525,46.937552157076276
-1.4033397465906918,2.3079091881695937,46.942552162624914
-1.4192872235973057,2.1463595793599124,46.94755216817355
-1.4338340323584164,1.9823261097568305,46.9525521737222
-1.446965816898126,1.81599709868489,46.95755217927083
-1.4586696177018186,1.6475621089142514,46.96255218481947
-1.468933884505408,1.477208995958857,46.9675521903681
-1.4777484876943534,1.3051248975078946,46.97255219591675
-1.4851047283001626,1.1314980130395467,46.97755220146538
-1.4909953465854242,0.9565154801528977,46.982552207014024
-1.49541452920812,0.7803621072118558,46.987552212562655
-1.4983579149588906,0.603222286513208,46.9925522181113
-1.4998225990649035,0.42528055581302987,46.99755222365993
-1.4998071360565737,0.24672027329001137,47.002552229208575
-1.4983115411940533,0.06772383768380169,47.007552234757206
-1.4953372904521793,-0.11152613234689371,47.01255224030585
-1.4908873190638758,-0.29084678737735553,47.01755224585448
-1.4849660186233686,-0.47005494516558505,47.02255225140313
-1.4775792327523174,-0.6489661425898021,47.02755225695176
-1.4687342513327044,-0.8273946477996283,47.0325522625004
-1.458439803312717,-1.005153929992193,47.03755226804904
-1.4467060480921825,-1.1820555981750602,47.04255227359768
-1.4335445654966494,-1.3579086128386655,47.047552279146316
-1.418968344349199,-1.5325204591330424,47.052552284694954
-1.4029917696522702,-1.705697446282951,47.05755229024359
-1.385630608391107,-1.8772436053467836,47.06255229579223
-1.3669019939739544,-2.046961332601057,47.067552301340875
-1.3468244093231365,-2.2146524387062065,47.07255230688951
-1.3254176686346109,-2.3801175512242243,47.07755231243815
-1.3027028978238784,-2.543156740054988,47.08255231798679
-1.2787025136771035,-2.7035707506795927,47.08755232353543
-1.2534402017284387,-2.8611603389743774,47.092552329084064
-1.2269408928850678,-3.015726963340258,47.09755233463271
-1.1992307388235908,-3.167074421607299,47.10255234018134
-1.1703370861812774,-3.315008056986386,47.107552345729985
-1.1402884495682457,-3.4593352118738308,47.112552351278616
-1.1091144834267195,-3.5998670999108873,47.11755235682726
-1.0768459527659318,-3.7364180661905677,47.12255236237589
-1.0435147028004892,-3.8688058274191826,47.12755236792454
-1.0091536275230384,-3.9968533182901496,47.13255237347317
-0.9737966372415583,-4.12038799486367,47.13755237902181
-0.9374786251142395,-4.239242069650468,47.14255238457044
-0.9002354327138807,-4.3532541406773415,47.14755239011909
-0.8621038146565831,-4.462268451780642,47.15255239566772
-0.8231214023290658,-4.566135346892412,47.157552401216364
-0.7833266667513361,-4.664712530414073,47.162552406764995
-0.7427588806100911,-4.757864201989781,47.16755241231364
-0.7014580795013647,-4.845462013356641,47.17255241786227
-0.6594650224198573,-4.927385551392688,47.177552423410916
-0.6168211515350636,-5.003521767986517,47.18255242895955
-0.5735685512924907,-5.073766163997176,47.18755243450819
-0.5297499068814401,-5.1380224441613995,47.19255244005683
-0.4854084621093827,-5.196202672914421,47.19755244560547
-0.44058797672633676,-5.248228065543328,47.202552451154105
-0.395332683238057,-5.294028238671525,47.20755245670274
-0.3496872432547564,-5.333542237851222,47.21255246225138
-0.30369670341458105,-5.36671808039089,47.217552467800026
-0.25740645092890696,-5.393512989258377,47.22255247334866
-0.2108621687893791,-5.4138937933587075,47.2275524788973
-0.1641097906852168,-5.427836349595867,47.23255248444593
-0.11719545567126889,-5.4353263687689095,47.23755248999458
-0.07016546263524592,-5.436358718093341,47.24255249554321
-0.023066224605022168,-5.430937919378253,47.24755250109185
0.024055777054500904,-5.419077989103001,47.252552506640484
0.07115403851384475,-5.400802153854373,47.25755251218913
0.11818207937169783,-5.3761434168391,47.26255251773776
0.1650934885267543,-5.345143603424114,47.267552523286405
0.2118419699789487,-5.307854238525339,47.272552528835035
0.25838138851896636,-5.264335593008613,47.27755253438368
0.3046658152572163,-5.214657062372285,47.28255253993231
0.3506495729513734,-5.158896978832141,47.287552545480956
0.39628728108340505,-5.097141997873546,47.292552551029594
0.4415339006455834,-5.029487698790022,47.29755255657823
0.4863447785876667,-4.956037499475072,47.30255256212687
0.5306756918853135,-4.876903144625889,47.30755256767551
0.574482891181979,-4.792204014741079,47.312552573224146
0.6177231439651577,-4.702067177695978,47.31755257877278
0.6603537772307959,-4.606626638668886,47.32255258432142
0.7023327195975858,-4.506023823735792,47.327552589870066
0.7436185428254959,-4.400406355951477,47.3325525954187
0.7841705027013005,-4.289928274124369,47.33755260096734
0.8239485792473871,-4.174749756882923,47.34255260651597
0.8629135162177733,-4.055036293682965,47.34755261206462
0.9010268598384809,-3.9309585565688354,47.35255261761325
0.9382509967575612,-3.802692076059012,47.357552623161894
0.9745491911642139,-3.670416848993723,47.362552628710525
1.0098856210435831,-3.534316415305586,47.36755263425917
1.0442254135280853,-3.394577835497149,47.3725526398078
1.0775346793134022,-3.2513914123743994,47.377552645356445
1.1097805461024857,-3.104949924510826,47.382552650905076
1.1409311910474673,-2.9554475889474867,47.38755265645372
1.1709558721542976,-2.803080244506375,47.39255266200235
1.1998249586220604,-2.6480457943519626,47.397552667551
1.2275099600843797,-2.490541737811118,47.402552673099635
1.2539835547267868,-2.3307646246478297,47.40755267864827
1.2792196162494776,-2.1689122432236747,47.41255268419691
1.3031932396513886,-2.005181836563398,47.41755268974555
1.325880765807906,-1.8397675366381716,47.422552695294186
1.3472598048202509,-1.6728621031256685,47.427552700842824
1.3673092581111357,-1.5046578623742712,47.43255270639146
1.3860093392469692,-1.3353445140953404,47.43755271194011
1.4033415934642592,-1.1651084225022628,47.44255271748874
1.4192889158827728,-0.9941338932741647,47.44755272303738
1.4338355683856507,-0.8226033728742614,47.452552728586014
1.4469671951513279,-0.6506968253195362,47.45755273413466
1.4586708368207248,-0.47859189070747277,47.46255273968329
1.468934943286949,-0.30646428740575243,47.467552745231934
1.4777493850936023,-0.13448783436305983,47.472552750780565
1.4851054634315397,0.03716505760876334,47.47755275632921
1.490995918723388,0.20832245974432617,47.48255276187784
1.4954149377880726,0.3788130866283383,47.487552767426486
1.4983581595776037,0.5484670748614655,47.49255277297512
1.4998226794809668,0.717115002220427,47.49755277852376
1.4998070521906195,0.8845862418084729,47.50255278407239
1.4983112931288545,1.050709970016337,47.50755278962104
1.4953368784325556,1.2153168098326488,47.51255279516967
1.490886743496417,1.3782372685770943,47.51755280071831
1.484965280076125,1.5393003215202332,47.52255280626695
1.4775783319541178,1.6983355851522781,47.52755281181559
1.4687331891725537,1.8551744107611996,47.53255281736423
1.458438580838791,2.0096480907323833,47.537552822912865
1.4467046665110006,2.1615881350589152,47.5425528284615
1.4335430261716053,2.310828080919018,47.54755283401015
1.4189666487994668,2.4572034074221394,47.55255283955878
1.4029899195510713,2.6005512566360194,47.55755284510742
1.385628605564393,2.7407109421166473,47.562552850656054
1.3668998403982213,2.877524806944621,47.5675528562047
1.3468221071236715,3.0108387332029127,47.57255286175334
1.3254152200834424,3.1405015050451626,47.577552867301975
1.3027003053374397,3.2663659319720595,47.58255287285062
1.2786997798139164,3.3882896312130493,47.58755287839925
1.2534373291864112,3.5061339678365515,47.592552883947896
1.2269378844990977,3.619765771034659,47.59755288949653
1.1992275975626105,3.7290571235400973,47.60255289504517
1.1703338151453833,3.833884973778987,47.6075529005938
1.140285051985458,3.934132987004822,47.61255290614245
1.1091109626501028,4.029690064693574,47.61755291169108
1.0768423122700737,4.1204517012055035,47.62255291723972
1.0435109461781886,4.20632010332735,47.627552922788354
1.009149758481523,4.287203589788456,47.632552928337
0.973792659599165,4.363018080288565,47.63755293388563
0.9374745427964357,4.433685847448167,47.642552939434275
0.9002312497494914,4.499136939487403,47.647552944982905
0.8620995351735686,4.559308366309401,47.65255295053155
0.8231170305508324,4.614144625801248,47.65755295608018
0.7833222069923107,4.663598096297009,47.662552961628826
0.7427543372716012,4.707628117714984,47.667552967177464
0.7014534570670032,4.7462024614007845,47.6725529727261
0.6594603254514891,4.77929606630692,47.67755297827474
0.6168163846680413,4.806891787018836,47.68255298382338
0.5735637192312244,4.828980491244874,47.687552989372016
0.5297450143944432,4.845560321143242,47.69255299492066
0.48540351402512216,4.856637644032753,47.69755300046929
0.4405829779278229,4.862226214182743,47.702553006017936
0.39532763865867354,4.862347534367501,47.70755301156657
0.349682157872742,4.857030760352617,47.71255301711521
0.30369158224876985,4.846312345507658,47.71755302266384
0.2574012990331138,4.830236419609199,47.72255302821249
0.21085699124808488,4.8088540889817795,47.72755303376112
0.16410459260787227,4.782223814208632,47.732553039309764
0.11719024218792917,4.750411054419183,47.737553044858394
0.07016023889083049,4.713487943789664,47.74255305040704
0.0230609957549186,4.671533438419211,47.74755305595567
-0.024061005850207984,4.624633057058898,47.752553061504315
-0.07115926209478383,4.572878264160578,47.757553067052946
-0.11818729258298387,4.5163669355821385,47.76255307260159
-0.16509868622339538,4.455202731641335,47.76755307815022
-0.2118471470316042,4.3894945931189735,47.77255308369887
-0.25838653981833093,4.319357232565564,47.777553089247505
-0.30467093571973414,4.244910200495886,47.78255309479614
-0.3506546575235891,4.166277789526996,47.78755310034478
-0.3962923247476134,4.083588993247364,47.79255310589342
-0.44153889842412286,3.996976788137232,47.797553111442056
-0.4863497255484859,3.9065781977467537,47.802553116990694
-0.5306805831461853,3.8125338759865945,47.80755312253933
-0.5744877219159666,3.714987250503192,47.81255312808798
-0.6177279094047439,3.614085117462654,47.81755313363661
-0.660358472673215,3.5099770382277917,47.82255313918525
-0.7023373404088368,3.4028137647836076,47.82755314473388
-0.7436230844455359,3.292748409323747,47.83255315028253
-0.7841749606479409,3.1799363096016826,47.83755315583116
-0.8239529491213107,3.0645326685489294,47.842553161379804
-0.8629177937062877,2.946693441910824,47.847553166928435
-0.9010310407203509,2.8265759806062873,47.85255317247708
-0.9382550769066182,2.7043367744014066,47.85755317802571
-0.9745531665539637,2.580131754562574,47.862553183574356
-1.009889487750665,2.4541169846037043,47.86755318912299
-1.0442291677366355,2.326446664580852,47.87255319467163
-1.077538317318343,2.197273416688271,47.87755320022026
-1.109784064313658,2.0667494132193482,47.88255320576891
-1.140934585992695,1.9350243629807213,47.887553211317545
-1.1709591404832898,1.8022448877562653,47.89255321686618
-1.1998280971092479,1.6685562365702844,47.89755322241482
-1.2275129656325563,1.5341016224751582,47.90255322796346
-1.2539864243697287,1.3990208855522035,47.9075532335121
-1.279222347155286,1.263451366179906,47.912553239060735
-1.3031958291248893,1.1275281727241946,47.91755324460937
-1.3258832112936865,0.9913833511334573,47.92255325015802
-1.347262103904825,0.8551464788183611,47.92755325570665
-1.3673114085256624,0.7189451946303704,47.93255326125529
-1.386011338869164,0.5829042663277177,47.937553266803924
-1.4033434403207943,0.4471458226187447,47.94255327235257
-1.4192906081509624,0.3117906393452319,47.9475532779012
-1.4338371043954892,0.176957577211584,47.952553283449845
-1.4469685733868969,0.04276281939044873,47.957553288998476
-1.458672055921912,-0.09067873324302435,47.96255329454712
-1.4689360020506141,-0.2232529743047958,47.96755330009575
-1.4777502824749036,-0.35484821556168705,47.9725533056444
-1.485106198544839,-0.48535477483414174,47.97755331119303
-1.4909964908432414,-0.6146629292495934,47.98255331674167
-1.4954153463498465,-0.7426639824551571,47.9875533222903
-1.4983584041781048,-0.8692522426943747,47.99255332783895
-1.4998227598787985,-0.9943232373636954,47.997553333387586
-1.499806968306444,-1.1177720866906067,48.002553338936224
-1.4983110450454538,-1.2394958556018814,48.00755334448486
-1.495336466394747,-1.3593946868704805,48.0125533500335
-1.4908861679108472,-1.4773694530819301,48.01755335558214
-1.4849645415108221,-1.593321557036897,48.022553361130775
-1.4775774311379732,-1.7071552231980198,48.02755336667941
-1.4687321269945366,-1.818777274160616,48.03255337222806
-1.458437358347185,-1.9280957092681132,48.03755337777669
-1.446703284912215,-2.035020544124293,48.042553383325334
-1.4335414868291554,-2.139464766820079,48.047553388873965
-1.41896495323246,-2.241343799419605,48.05255339442261
-1.4029880694328785,-2.340575441707606,48.05755339997124
-1.3856266027208077,-2.4370804463980535,48.062553405519886
-1.3668976868058416,-2.5307824203190465,48.06755341106853
-1.3468198049078706,-2.621607850468538,48.07255341661716
-1.3254127715161668,-2.7094868225330475,48.077553422165806
-1.3026977128352113,-2.7943526651844377,48.08255342771444
-1.2786970459351357,-2.8761413315320703,48.08755343326308
-1.2534344566291935,-2.954792942223792,48.09255343881171
-1.226934876098223,-3.030251855213203,48.09755344436036
-1.1992244562870982,-3.1024647183254506,48.10255344990899
-1.170330544095208,-3.1713822657090276,48.107553455457634
-1.1402816543888616,-3.236960309847734,48.112553461006264
-1.1091074418600042,-3.2991572374980973,48.11755346655491
-1.0768386717611846,-3.357935349730143,48.12255347210354
-1.043507189543149,-3.413261904896725,48.127553477652185
-1.0091458894277994,-3.4651074321690407,48.132553483200816
-0.9737886819449342,-3.513446661844378,48.13755348874946
-0.9374704604672967,-3.5582584091853047,48.1425534942981
-0.900227066774092,-3.59952535311357,48.14755349984674
-0.8620952556801406,-3.637234849280164,48.152553505395375
-0.8231126587625921,-3.6713775625465694,48.15755351094401
-0.7833177472238377,-3.701948216707231,48.16255351649265
-0.7427497939240113,-3.7289463798668647,48.16755352204129
-0.7014488346241881,-3.7523747462011205,48.172553527589926
-0.6594556284751022,-3.772239837129338,48.17755353313857
-0.6168116177935961,-3.7885528751547124,48.1825535386872
-0.5735588871629086,-3.8013283238990114,48.18755354423585
-0.5297401219010872,-3.810584092615759,48.19255354978448
-0.4853985659348794,-3.8163424915274593,48.19755355533312
-0.44057797912403435,-3.818629081688502,48.20255356088175
-0.39532259407440123,-3.8174726376315506,48.2075535664304
-0.3496770724865595,-3.8129057406055273,48.21255357197903
-0.3036864610791819,-3.804964296577739,48.217553577527674
-0.2573961471342787,-3.7936871808060926,48.222553583076305
-0.21085181370414438,-3.779116225857296,48.22755358862495
-0.16409939452861808,-3.761296837182022,48.23255359417358
-0.11718502870308001,-3.7402769338506983,48.237553599722226
-0.07015501514564804,-3.71610669865565,48.24255360527086
-0.02305576690444955,-3.688839767997489,48.2475536108195
0.024066234645537588,-3.6585319183736233,48.25255361636813
0.07116448567494313,-3.6252408929375224,48.25755362191678
0.11819250579274804,-3.589027040706286,48.262553627465415
0.1651038839181144,-3.549952680634238,48.26755363301405
0.21185232408160068,-3.5080820225928386,48.27255363856269
0.2583916911146378,-3.4634808957997354,48.27755364411133
0.3046760561784651,-3.4162168138485502,48.28255364965997
0.3506597420916255,-3.366358828072068,48.28755365520861
0.39629736840692464,-3.313977131387044,48.29255366075724
0.4415438961973781,-3.2591432372840323,48.29755366630589
0.4863546725033109,-3.20192943673011,48.30255367185452
0.5306854744006843,-3.1424089672677917,48.30755367740316
0.5744925526428948,-3.080655997493511,48.312553682951794
0.6177326748369026,-3.0167446763938903,48.31755368850044
0.6603631681075296,-2.9507500222615324,48.32255369404907
0.7023419612116247,-2.882747659651802,48.327553699597715
0.7436276260564649,-2.812812311086288,48.332553705146346
0.7841794185851245,-2.7410191837875253,48.33755371069499
0.8239573189851471,-2.6674442132958887,48.34255371624362
0.8629220711843846,-2.592162120129639,48.347553721792266
0.9010352215912009,-2.5152470884992915,48.3525537273409
0.9382591570443387,-2.436773681209187,48.35755373288954
0.9745571419318066,-2.3568157409058146,48.36255373843817
1.009893354445528,-2.2754461678456464,48.36755374398682
1.0442329219324338,-2.1927372469216637,48.372553749535456
1.077541955310249,-2.108760538878443,48.377553755084094
1.1097875825112842,-2.023587074177512,48.38255376063273
1.1409379809241076,-1.9372868558735936,48.38755376618137
1.1709624087979902,-1.8499283980023569,48.39255377173001
1.199831235581908,-1.7615797932842594,48.397553777278645
1.2275159711657617,-1.6723087323575518,48.40255378282728
1.2539892939974786,-1.582181012351005,48.40755378837593
1.2792250780455028,-1.491261108245487,48.41255379392456
1.3031984185825995,-1.3996135358821362,48.417553799473204
1.325885656763318,-1.3073017210280973,48.422553805021835
1.347264402973066,-1.2143871675244768,48.42755381057048
1.3673135589235266,-1.1209308897866845,48.43255381611911
1.386013338474539,-1.0269935368720233,48.437553821667755
1.4033452871602459,-0.9326340233656829,48.442553827216386
1.419292300401935,-0.837910191347876,48.44755383276503
1.4338386403878731,-0.7428800117752741,48.45255383831366
1.4469699516048993,-0.6476004569575072,48.45755384386231
1.4586732750053577,-0.5521267087570907,48.46255384941094
1.468937060796447,-0.45651361828776305,48.46755385495958
1.4777511798382337,-0.3608162629904318,48.472553860508214
1.4851069336401017,-0.2650886660162065,48.47755386605686
1.4909970629449592,-0.16938363014382588,48.4825538716055
1.4954157548934475,-0.07375376456217053,48.487553877154134
1.4983586487603873,0.02174847977904293,48.49255388270277
1.4998228402584004,0.11707117638003556,48.49755388825141
1.4998068844040349,0.2121626470921795,48.50255389380005
1.4983107969438296,0.3069716080673409,48.507553899348686
1.4953360543387648,0.4014475088821957,48.512553904897324
1.4908855923071562,0.4955397206898064,48.51755391044597
1.4849638029274792,0.5891969638278497,48.5225539159946
1.4775765303038506,0.6823684106412468,48.527553921543245
1.4687310647986718,0.7750042558382642,48.532553927091875
1.4584361358378268,0.8670543941605996,48.53755393264052
1.4467019032958612,0.9584677125972254,48.54255393818915
1.4335399474692574,1.0491931983760114,48.547553943737796
1.418963257648203,1.1391806431750404,48.55255394928643
1.4029862192976046,1.228379830692882,48.55755395483507
1.3856245998604177,1.316739657548642,48.5625539603837
1.3668955331968828,1.4042084685773784,48.56755396593235
1.346817502675631,1.4907351022941824,48.57255397148099
1.3254103229328142,1.5762688508537486,48.57755397702962
1.3026951203171075,1.660758157483876,48.58255398257827
1.2786943120408667,1.744150562850997,48.5875539881269
1.253431584056645,1.8263941292169514,48.592553993675544
1.226931867682478,1.9074373153200859,48.597553999224175
1.1992213149969622,1.9872276781739109,48.60255400477282
1.170327273030864,2.065712302820582,48.60755401032145
1.1402782567783019,2.1428387183341853,48.612554015870096
1.1091039210564835,2.218554301040039,48.61755402141873
1.0768350312391552,2.2928059764148703,48.62255402696737
1.043503432895487,2.3655408500835406,48.62755403251601
1.009142020361689,2.436705976688216,48.63255403806465
0.9737847042789306,2.506247990206082,48.637554043613285
0.9374663781267006,2.5741138566612562,48.64255404916192
0.9002228837878189,2.6402510054814967,48.64755405471056
0.8620909761760955,2.704606424226823,48.6525540602592
0.8231082869644181,2.7671269300418215,48.65755406580784
0.7833132874457701,2.8277601339958225,48.66255407135648
0.7427452505674667,2.886454147088062,48.66755407690511
0.7014442121726979,2.943156915632434,48.67255408245376
0.6594509314907806,2.9978164960088325,48.67755408800239
0.6168068509115797,3.0503817722497177,48.68255409355103
0.5735540550876977,3.1008024465006145,48.687554099099664
0.5297352294011338,3.149028458250784,48.69255410464831
0.4853936178388185,3.1950102351829166,48.69755411019694
0.44057298031480996,3.238699116868225,48.702554115745585
0.39531754948540937,3.280047312457953,48.707554121294216
0.3496719870959597,3.319008082245044,48.71255412684286
0.3036813399059887,3.3555354400241577,48.71755413239149
0.25739099523222847,3.3895842815267,48.722554137940136
0.21084663615772467,3.4211110485031697,48.72755414348877
0.1640941964472001,3.4500732957796547,48.73255414903741
0.11717981521689146,3.4764298267806253,48.73755415458605
0.07014979139952766,3.5001409650217705,48.74255416013469
0.02305053805378554,3.521168298301816,48.747554165683326
-0.024071463440745067,3.5394753091962974,48.752554171231964
-0.07116970925415168,3.5550270684999923,48.7575541767806
-0.11819771900116,3.5677902196924465,48.76255418232924
-0.16510908161074225,3.5777335777443735,48.76755418787788
-0.21185750112918947,3.5848274740998987,48.77255419342652
-0.25839684240771965,3.5890445293814257,48.77755419897515
-0.3046811766335758,3.5903597001022667,48.7825542045238
-0.35066482665531784,3.5887493831719954,48.78755421007243
-0.3963024120615826,3.5841926955484085,48.792554215621074
-0.44154889396518376,3.57667128208459,48.797554221169705
-0.48635961945230816,3.5661686785560764,48.80255422671835
-0.5306903656486576,3.5526709429714525,48.80755423226698
-0.5744973833629975,3.536166843742621,48.812554237815625
-0.6177374402614735,3.516647853026606,48.817554243364256
-0.660367863533894,3.4941074521584774,48.8225542489129
-0.7023465820058021,3.468542075608631,48.82755425446153
-0.7436321676585024,3.4399514762804317,48.83255426001018
-0.7841838765127008,3.4083371050936804,48.83755426555881
-0.8239616888390399,3.3737035761841954,48.84255427110745
-0.8629263486519209,3.3360589680571633,48.84755427665608
-0.9010394024512369,3.2954132293670075,48.85255428220473
-0.9382632371705878,3.251779522174818,48.857554287753366
-0.9745611172978671,3.2051742214864563,48.862554293302004
-1.009897221128058,3.155616033002138,48.86755429885064
-1.04423667611566,3.103126919472238,48.87255430439928
-1.0775455932889926,3.0477316187279815,48.87755430994792
-1.1097911006954748,2.9894574363330637,48.88255431549656
-1.1409413758416056,2.928335170015001,48.887554321045194
-1.1709656770985648,2.864398130508308,48.89255432659384
-1.1998343740399264,2.79768190976034,48.89755433214247
-1.2275189766840982,2.728225716851603,48.902554337691114
-1.2539921636099398,2.6560714769935787,48.907554343239745
-1.2792278089202656,2.581263028036883,48.91255434878839
-1.3032010080244298,2.5038473378998627,48.91755435433702
-1.3258881022168665,2.423874321025903,48.922554359885666
-1.3472667020248932,2.3413960366853783,48.9275543654343
-1.3673157093048471,2.256466963252902,48.93255437098294
-1.3860153380630351,2.1691440203377357,48.93755437653157
-1.4033471339826635,2.0794867106917194,48.94255438208022
-1.4192939926356294,1.9875569136763303,48.94755438762885
-1.4338401763628779,1.893418106268514,48.95255439317749
-1.4469713298052957,1.7971360483713266,48.957554398726124
-1.458674494071091,1.698779177719886,48.96255440427477
-1.4689381195244087,1.5984172710636153,48.96755440982341
-1.4777520771836263,1.4961216826918178,48.972554415372045
-1.4851076687173022,1.3919663580149162,48.97755442092068
-1.4909976350285743,1.2860266405391343,48.98255442646932
-1.4954161634188667,1.1783788487365887,48.98755443201796
-1.498358893324469,1.0691016757883371,48.9925544375666
-1.4998229206197748,0.9582755528660287,48.997554443115234
-1.499806800483396,0.8459812963896052,49.00255444866388
-1.4983105488240083,0.732301353014508,49.00755445421251
-1.4953356422646096,0.6173205285193683,49.012554459761155
-1.4908850166853533,0.5011243729626548,49.017554465309786
-1.4849630643260783,0.38379909924266203,49.02255447085843
-1.477575629451791,0.26543304627020414,49.02755447640706
-1.4687300025849483,0.14611608585715538,49.03255448195571
-1.4584349133107652,0.02593868362708911,49.03755448750434
-1.446700521661909,-0.09500686396748291,49.04255449305298
-1.4335384080919646,-0.2166260969683521,49.04755449860161
-1.4189615620467018,-0.3388239021180766,49.05255450415026
-1.4029843691453125,-0.46150393897622266,49.05755450969889
-1.3856225969831442,-0.584566840972202,49.062554515247534
-1.3668933795713085,-0.7079112775674221,49.067554520796165
-1.346815200427089,-0.8314353163647887,49.07255452634481
-1.3254078743333213,-0.955034729717724,49.077554531893455
-1.3026925277832075,-1.078602098661673,49.082554537442086
-1.2786915781309605,-1.202028377667416,49.08755454299073
-1.253428711468957,-1.325202630702872,49.09255454853936
-1.2269288592517713,-1.4480107606035473,49.097554554088006
-1.1992181736923018,-1.5703366884470142,49.10255455963664
-1.1703240019521852,-1.6920626281875613,49.10755456518528
-1.1402748591539902,-1.8130673288572838,49.11255457073392
-1.109100400239424,-1.9332270021724,49.11755457628256
-1.0768313907040896,-2.0524168463398,49.122554581831196
-1.0434996762350155,-2.1705094800902103,49.127554587379834
-1.0091381512834363,-2.2873747582163957,49.13255459292847
-0.9737807266010311,-2.4028813618086597,49.13755459847711
-0.9374622957747779,-2.5168962752625372,49.14255460402575
-0.9002187007904658,-2.6292848052478752,49.14755460957439
-0.8620866966617148,-2.7399113815006713,49.15255461512302
-0.8231039151561689,-2.848639071608899,49.15755462067167
-0.7833088276582554,-2.955330503447749,49.1625546262203
-0.7427407072017473,-3.0598482877784403,49.167554631768944
-0.7014395897128338,-3.1620541807818854,49.172554637317575
-0.6594462344983664,-3.2618106064780137,49.17755464286622
-0.6168020840221417,-3.358980961510348,49.18255464841485
-0.5735492230053585,-3.4534286861376033,49.187554653963495
-0.5297303368949022,-3.545018647131854,49.192554659512126
-0.48538866973677836,-3.633617739706354,49.19755466506077
-0.44056798150031085,-3.719094168993063,49.2025546706094
-0.3953125048914457,-3.801318000240645,49.20755467615805
-0.3496669017012771,-3.880162482393419,49.21255468170668
-0.30367621872901984,-3.9555031799741345,49.21755468725532
-0.25738584332713543,-4.027218368449619,49.22255469280396
-0.21084145860857365,-4.0951903574031085,49.2275546983526
-0.1640889983639564,-4.159304362980045,49.232554703901236
-0.1171746017291932,-4.219449921608472,49.237554709449874
-0.07014456765263954,-4.275520484853544,49.24255471499851
-0.023045309202670783,-4.327413719503336,49.24755472054715
0.02407669223548936,-4.375032470967833,49.25255472609579
0.07117493283258103,-4.418283658061431,49.25755473164443
0.11820293220805134,-4.457079868797036,49.262554737193064
0.16511427930153227,-4.491338733593067,49.26755474274171
0.21186267817403592,-4.520983325399782,49.27255474829034
0.25840199369774525,-4.545942394790833,49.277554753838984
0.3046862970849001,-4.56615067386825,49.282554759387615
0.3506699112149125,-4.5815486443146,49.28755476493626
0.39630745571125914,-4.592083085296704,49.29255477048489
0.44155389172770554,-4.597707191515875,49.297554776033536
0.4863645663953099,-4.598380078049936,49.30255478158217
0.5306952568903377,-4.594068166259824,49.30755478713081
0.5745022140759626,-4.584743643758431,49.31255479267944
0.6177422056786169,-4.57038603491496,49.31755479822809
0.66037255895216,-4.55098143511878,49.32255480377672
0.7023512027915916,-4.526522609460249,49.32755480932536
0.7436367092513525,-4.497009498364531,49.332554814874
0.7841883344308228,-4.462448724564218,49.33755482042264
0.8239660586828472,-4.422854036481586,49.34255482597128
0.8629306261091088,-4.378245711625982,49.347554831519915
0.9010435833001842,-4.328651605663898,49.35255483706855
0.9382673172854973,-4.274105752217016,49.35755484261719
0.9745650926520179,-4.214649326282661,49.36255484816583
1.00990108779844,-4.1503305517197076,49.36755485371447
1.0442404302860766,-4.081203727062956,49.372554859263104
1.077549231254707,-4.007330245147297,49.37755486481175
1.109794618866122,-3.9287778775413136,49.38255487036038
1.1409447707453384,-3.8456206693647,49.387554875909025
1.170968945384801,-3.757938863979084,49.392554881457656
1.1998375124834155,-3.665819043067512,49.3975548870063
1.2275219821874683,-3.569353416460544,49.40255489255493
1.2539950332072578,-3.468639857511887,49.40755489810358
1.2792305397793877,-3.3637822146968164,49.41255490365221
1.3032035974504612,-3.254888962134172,49.41755490920085
1.3258905476542677,-3.1420740047741993,49.42255491474948
1.347269001060422,-3.0254563436549775,49.42755492029813
1.3673178596694728,-2.9051586387456365,49.43255492584676
1.3860173376347242,-2.781308495349163,49.437554931395404
1.4033489807879986,-2.6540377347595254,49.442554936944035
1.4192956848521208,-2.523480880729603,49.44755494249268
1.4338417123204037,-2.389776343726128,49.45255494804132
1.4469727079881247,-2.2530660474144075,49.457554953589955
1.4586757131190782,-2.113493926111885,49.46255495913859
1.468939178234547,-1.9712063148161454,49.46755496468723
1.4777529745110323,-1.8263520688468,49.47255497023587
1.4851084037764628,-1.6790817031932548,49.477554975784514
1.4909982070940473,-1.529547061789427,49.482554981333145
1.495416571926124,-1.3779012341905965,49.48755498688179
1.498359137870327,-1.2242983166543027,49.49255499243042
1.4998230009629188,-1.068893221648682,49.497554997979066
1.499806716544529,-0.911841494711848,49.502555003527696
1.4983103006859622,-0.753299162351949,49.50755500907634
1.4953352301722866,-0.5934225944272855,49.51255501462497
1.4908844410454125,-0.4323684657838139,49.51755502017362
1.4849623257066369,-0.2702940501762826,49.52255502572225
1.47757472858174,-0.1073574473624477,49.52755503127089
1.4687289403533978,0.056282649758625763,49.532555036819524
1.4584336907659574,0.22046695902756702,49.53755504236817
1.4466991400103923,0.3850349306096451,49.5425550479168
1.433536868697192,0.5498242138178067,49.547555053465445
1.4189598664279808,0.7146707310983438,49.552555059014075
1.4029825189759324,0.8794086673963379,49.55755506456272
1.3856205940890718,1.0438700852884757,49.56255507011136
1.366891225929051,1.2078845973032055,49.567555075659996
1.3468128981621836,1.371279143004665,49.572555081208634
1.3254054257177506,1.5338778900387084,49.57755508675727
1.3026899352334322,1.6955025431279955,49.58255509230592
1.2786888442056041,1.8559725189339524,49.58755509785455
1.253425838865993,2.0151045977789948,49.59255510340319
1.2269258508062004,2.172713173832323,49.59755510895183
1.1992150323730177,2.328611037745297,49.60255511450047
1.1703207308593913,2.482609256446997,49.607555120049106
1.1402714615157634,2.634517361606659,49.612555125597744
1.1090968794089386,2.784144602163974,49.61755513114638
1.0768277501558823,2.9312998158698558,49.62255513669503
1.0434959195619877,3.0757911395941244,49.62755514224366
1.0091342821928562,3.217427765795857,49.6325551477923
0.9737767489113587,3.356020430241959,49.637555153340934
0.9374582134113904,3.491380528042856,49.64255515888958
0.9002145177823117,3.623321307316136,49.64755516443821
0.8620824171367812,3.7516592868698564,49.652555169986854
0.823099543337989,3.8762135450476602,49.657555175535485
0.7833043678611478,3.996805784371852,49.66255518108413
0.7427361638271468,4.11326242957004,49.66755518663276
0.7014349672443673,4.225413973594037,49.672555192181406
0.6594415374980116,4.333094698708728,49.67755519773004
0.6167973171251319,4.436144938565853,49.68255520327868
0.5735443909162095,4.534409861164724,49.68755520882731
0.5297254443821516,4.627740265602508,49.69255521437596
0.4853837216289185,4.715993481302412,49.69755521992459
0.44056298268037675,4.799032829300461,49.70255522547323
0.39530746029284175,4.876728651626865,49.70755523102187
0.3496618163022621,4.948958025669235,49.71255523657051
0.3036710975484426,5.015605707014963,49.71755524211915
0.25738069141882997,5.0765635233163255,49.722555247667785
0.2108362810570293,5.131731529611288,49.72755525321642
0.1640838002786341,5.18101755055691,49.73255525876506
0.11716938824015682,5.224337601115375,49.7375552643137
0.0701393439048139,5.26161636791444,49.74255526986234
0.023040080351446383,5.292786693927974,49.747555275410974
-0.024081921030026265,5.317790608305983,49.75255528095962
-0.07118015641006002,5.336578525913436,49.75755528650825
-0.11820814541359032,5.349110310981489,49.762555292056895
-0.16511947699014595,5.355354331664546,49.767555297605526
-0.21186785521639098,5.355288765451977,49.77255530315417
-0.25840714498454537,5.348900193967973,49.7775553087028
-0.30469141753260587,5.336185250477254,49.78255531425145
-0.35067499577008016,5.317149091964227,49.78755531980008
-0.3963124993562013,5.291806606127141,49.79255532534872
-0.44155888948477895,5.260181764625832,49.79755533089735
-0.48636951333248385,5.222307508372999,49.802555336446
-0.5307001481254064,5.178226438944747,49.80755534199463
-0.574507044782022,5.12798947592731,49.812555347543274
-0.6177469710881723,5.071657298523605,49.81755535309191
-0.6603772543624724,5.009298703512183,49.82255535864055
-0.7023558235686964,4.940991678694923,49.82755536418919
-0.7436412508352389,4.8668226088879205,49.832555369737825
-0.7841927923393395,4.786886082273474,49.83755537528646
-0.823970428516712,4.701285139778978,49.8425553808351
-0.8629349035556689,4.610130744121791,49.84755538638374
-0.9010477641382509,4.51354110276043,49.852555391932384
-0.9382713973889403,4.411642831630223,49.857555397481015
-0.9745690679943909,4.304568836299693,49.86255540302966
-1.0099049544564205,4.192459141869994,49.86755540857829
-1.044244184443856,4.075461078660923,49.872555414126936
-1.077552869207257,3.9537270242847615,49.877555419675566
-1.1097981370233367,3.8274160494392566,49.88255542522421
-1.1409481656350957,3.696692823546573,49.88755543077284
-1.170972213656864,3.5617265613411826,49.89255543632149
-1.199840650912275,3.42269152505139,49.89755544187012
-1.2275249876759633,3.27976628814283,49.90255544741876
-1.2539979027892363,3.133133458738943,49.907555452967394
-1.2792332706230063,2.9829784089854106,49.91255545851604
-1.303206186860607,2.829489554207301,49.91755546406467
-1.325892993075588,2.6728588090177863,49.922555469613314
-1.347271300079497,2.5132788005392,49.92755547516195
-1.367320010017522,2.3509431979272124,49.93255548071059
-1.3860193371895277,2.1860483984314936,49.93755548625923
-1.4033508275763071,2.01879071616697,49.942555491807866
-1.4192973770513118,1.849365210759345,49.947555497356504
-1.4338432482605301,1.677967694348466,49.95255550290514
-1.4469740861533469,1.504793992301619,49.95755550845378
-1.4586769321493562,1.3300381281876694,49.962555514002425
-1.4689402369268,1.1538926312908897,49.967555519551055
-1.4777538718204923,0.9765489618358069,49.9725555250997
-1.485109138817563,0.7981973801419657,49.97755553064833
-1.490998779141411,0.6190269588592612,49.982555536196976
-1.4954169804151909,0.4392251710626999,49.98755554174561
-1.4983593823979817,0.25897784685071723,49.99255554729425
-1.4998230812878313,0.07847028556566314,49.99755555284288


==> anc/Fig_13_def.csv <==
-0.05749999457466482,0.0,3.0000000000000004,0.999999750187522,2.4981247752496447e-07
-0.052499989026026574,1.331417211088797e-06,3.0,0.9999973577705512,2.6422294516682663e-06
-0.04749998347738832,2.534555165526016e-05,3.0000000000000004,0.9999933322881622,6.667711837526252e-06
-0.042499977928750064,0.00010874075387193384,3.0000000000000004,0.9999914186234813,8.581376522000923e-06
-0.03749997238011181,0.00019538974759209172,3.0000000000000004,0.9999895923054286,1.0407694576117764e-05
-0.03249996683147356,0.00023168979900853472,3.0,0.9999826811016687,1.731889833365387e-05
-0.027499961282835304,0.00027720047762951376,3.0,0.9999729645279827,2.7035472021649853e-05
-0.02249995573419705,0.0004115902423409523,3.0000000000000004,0.9999657795850813,3.4220414926417e-05
-0.017499950185558798,0.0005567632441381303,3.0000000000000004,0.9999599389308875,4.006106911865171e-05
-0.012499944636920546,0.0006378260067026345,3.0000000000000004,0.999951284345459,4.871565454842248e-05
-0.0074999390882822935,0.0007153530192666592,3.0000000000000004,0.9999387108702555,6.12891297532783e-05
-0.0024999335396440414,0.0008701161262429152,3.0000000000000004,0.9999240143598623,7.598564014782872e-05
0.00250007200899421,0.0010702447335855497,2.7734221539973363,0.9983264967389269,0.001673503261081215
0.007500077557632463,0.0012059201125579244,2.773467059344171,0.9983286007223461,0.00167139927766305
0.012500083106270725,0.0010706950749022448,2.7734643257024576,0.9983152048688773,0.0016847951311329268
0.017500088654908978,0.0012101831056075107,2.7734564835903344,0.9983032751007649,0.0016967248992456328
0.02250009420354723,0.0018725142082521363,2.773553967419798,0.9983280358109383,0.0016719641890717936
0.02750009975218547,0.0021219842309416694,2.7736468318327483,0.9983578031617225,0.0016421968382874905
0.032500105300823735,0.0016239604160606846,2.77376630323828,0.9983277355868657,0.0016722644131450615
0.037500110849461976,0.0016259204504129757,2.7739564149242177,0.9982819858290455,0.0017180141709660876
0.04250011639810024,0.0026136971013174222,2.774273323438881,0.9983132558702417,0.0016867441297702518
0.0475001219467385,0.0032074834547955195,2.774823933324532,0.9983684539597576,0.0016315460402551434
0.05250012749537674,0.0026563061492212853,2.7752808833498968,0.9983442139575845,0.0016557860424287036
0.057500133044015,0.0024374801484295773,2.7758570009636334,0.998295732860212,0.0017042671398020276
0.06250013859265324,0.0034992752645282084,2.7767105308354507,0.9983109972004172,0.0016890027995985718
0.0675001441412915,0.004376422988985205,2.77786125295564,0.9983421655881465,0.0016578344118700343
0.07250014968992975,0.004069208187856131,2.7791830405376574,0.9983416641336547,0.001658335866362704
0.07750015523856801,0.0040059889212023326,2.780773520215197,0.9983379315293132,0.0016620684707058908
0.08250016078720625,0.00487942221104526,2.78265230500906,0.9983284232443291,0.0016715767556913935
0.08750016633584451,0.0055455673360604784,2.784743680473089,0.9983113773545271,0.001688622645495186
0.09250017188448276,0.005892688898646326,2.7874023691017387,0.9983287523883061,0.0016712476117157174
0.09750017743312102,0.006490455277597892,2.790747322896495,0.9983594604606276,0.0016405395393935885
0.10250018298175928,0.006780187266409581,2.79491660430365,0.9983492220759311,0.0016507779240902657
0.10750018853039753,0.007174461196749237,2.799996226950435,0.9983212045078605,0.0016787954921607855
0.11250019407903579,0.008471698070549693,2.8060025349235236,0.998318176778956,0.001681823221066093
0.11750019962767405,0.009369488158623865,2.8129406581554055,0.9983428283344318,0.0016571716655906022
0.12250020517631229,0.009480134987832768,2.820926775710957,0.9983678125064054,0.00163218749361769
0.12750021072495052,0.010292908543510565,2.8299855849241196,0.9983494937269054,0.0016505062731192695
0.13250021627358877,0.011409632925200239,2.8399227006465635,0.9983162885217516,0.0016837114782748553
0.13750022182222704,0.012435975639680637,2.85074782154033,0.9983370820109339,0.0016629179890947582
0.1425002273708653,0.013887740448302915,2.8625313532081034,0.9983686983127794,0.001631301687251742
0.14750023291950354,0.014538797719496534,2.8752831691865772,0.9983542145071802,0.001645785492853446
0.1525002384681418,0.014940915274773819,2.888917958100397,0.9983408793399261,0.001659120660111138
0.15750024401678006,0.0169406256013729,2.9035514222446306,0.9983487981797344,0.0016512018203064009
0.1625002495654183,0.01854035039921787,2.919279073855621,0.9983524328207719,0.0016475671792721748
0.16750025511405656,0.01913881505654478,2.936162106209433,0.9983584783402395,0.0016415216598085838
0.17250026066269483,0.020727282886732475,2.9541916774130623,0.9983623685182448,0.0016376314818046173
0.17750026621133308,0.022349681504441398,2.9733059282981644,0.9983563700445025,0.0016436299555436266
0.1825002717599713,0.023443089637373234,2.9934612996072536,0.9983554631732193,0.001644536826823797
0.18750027730860958,0.025020605448539807,3.014541300175045,0.9983613837004328,0.0016386162996072115
0.19250028285724785,0.026758960164118,3.036484383177142,0.9983675901638432,0.0016324098361947656
0.19750028840588607,0.028360125962213042,3.0592258126509786,0.9983675313621133,0.0016324686379223402
0.20250029395452435,0.029661394609144808,3.0825266063003336,0.9983631174985337,0.0016368825015016903
0.20750029950316262,0.03158617542477926,3.106421985635689,0.9983663600577714,0.0016336399422624795
0.21250030505180081,0.03394552357343026,3.1308687424552453,0.9983714775372383,0.0016285224627960665
0.21750031060043912,0.03506607629581184,3.1557242985146168,0.9983722870701971,0.0016277129298381738
0.2225003161490773,0.03685900909643669,3.1808473823195698,0.9983725655938366,0.0016274344061997458
0.22750032169771559,0.03950606422387801,3.2059997985807827,0.9983719139409629,0.0016280860590751514
0.2325003272463539,0.04075120558391758,3.2310506604307085,0.9983746812086958,0.0016253187913445927
0.23750033279499208,0.04268558912260888,3.256082977670529,0.9983778999342214,0.001622100065822324
0.24250033834363036,0.04562036384749227,3.281157257139356,0.9983764295166898,0.0016235704833580378
0.24750034389226863,0.047557789445671725,3.306057103884356,0.998377928035415,0.001622071964629241
0.2525003494409068,0.04922520990655764,3.3306528470594934,0.9983801010357303,0.0016198989643099499
0.2575003549895451,0.0515383696364541,3.3548817613927144,0.9983789648721475,0.0016210351278898923
0.26250036053818343,0.05462609282717045,3.378806686431328,0.9983811276873688,0.0016188723126671128
0.2675003660868216,0.05668334180216603,3.4021875101914736,0.9983831772575374,0.001616822742496481
0.27250037163545987,0.05785952660193648,3.4250866307568644,0.9983814911284553,0.0016185088715779511
0.2775003771840981,0.06157129023969641,3.447429182857204,0.9983823740344474,0.0016176259655852052
0.28250038273273637,0.0647768756266609,3.469032449627921,0.9983849247474796,0.0016150752525535483
0.28750038828137464,0.06601113950855597,3.4896581289853272,0.9983843015941453,0.0016156984058885377
0.29250039383001286,0.0695411358739218,3.508990974039218,0.998383968667121,0.0016160313329135123
0.29750039937865114,0.07281758802518298,3.526847522452787,0.998385890151955,0.0016141098480805043
0.30250040492728936,0.07464084936461413,3.543204001509604,0.9983853489424297,0.0016146510576079765
0.30750041047592763,0.07784254423983099,3.557968487786539,0.9983852400885255,0.0016147599115131632
0.3125004160245659,0.08129267310678084,3.5710277800581407,0.998387501484768,0.0016124985152726789
0.31750042157320413,0.0844872015695453,3.582482338552806,0.9983857573639833,0.001614242636059332
0.3225004271218424,0.08735445839673536,3.5922934802031334,0.9983851101184972,0.0016148898815477927
0.3275004326704807,0.09090252779701476,3.6003046223134727,0.9983882597436881,0.001611740256358109
0.3325004382191189,0.09500946575459235,3.6066268908114782,0.9983868592393513,0.0016131407606968728
0.3375004437677572,0.09789140202019102,3.6111803615462996,0.9983848255465553,0.0016151744534958507
0.34250044931639534,0.1018043104622873,3.6138974641613903,0.9983869202725927,0.0016130797274608456
0.34750045486503367,0.10615971933870169,3.6148600633593166,0.998387440509316,0.001612559490739361
0.35250046041367195,0.10911107733506537,3.613826232389709,0.998385517917693,0.0016144820823640988
0.3575004659623101,0.11382078560929436,3.6108464447331006,0.9983848120233502,0.0016151879767085015
0.3625004715109484,0.11909270777818555,3.6058759544782415,0.9983857325339948,0.001614267466065215
0.3675004770595867,0.12250409718457987,3.5989932613224407,0.9983860925971311,0.001613907402929423
0.3725004826082249,0.1274999680301756,3.5901808948257443,0.9983839027534144,0.0016160972466464092
0.37750048815686316,0.13323121958222914,3.5790806307767924,0.9983821022145244,0.0016178977855362483
0.38250049370550143,0.13702642486358094,3.5660232734005954,0.9983841976462873,0.0016158023537727272
0.38750049925413965,0.14275173636406197,3.5512705459362826,0.9983840324795236,0.0016159675205349095
0.3925005048027779,0.1496437583944834,3.5346668779093022,0.9983789180654387,0.0016210819346174038
0.39750051035141615,0.15439821312864693,3.516303400681308,0.9983788238940163,0.0016211761060386993
0.4025005159000544,0.16049698087297862,3.496184023657138,0.9983823715057452,0.0016176284943067748
0.4075005214486927,0.16770318686483676,3.4743319572671565,0.9983777660944197,0.0016222339056285995
0.4125005269973309,0.17338418047579146,3.4506098970605557,0.9983720471495369,0.0016279528505076435
0.4175005325459692,0.18061199327405383,3.4253266877757707,0.9983757843237544,0.0016242156762933432
0.42250053809460747,0.18895940407633827,3.398397010130944,0.9983764186545787,0.001623581345471994
0.4275005436432457,0.195880841610516,3.3701025035702084,0.9983674542401155,0.0016325457599376519
0.43250054919188397,0.203759933184362,3.3405258311768273,0.9983649991845625,0.0016350008154937881
0.43750055474052224,0.21293205084842012,3.3098595346392763,0.9983693948350543,0.00163060516500419
0.44250056028916046,0.22140500903622334,3.278124246473455,0.9983645410244734,0.0016354589755876625
0.44750056583779874,0.23044593782056272,3.2454007730392416,0.9983555972157713,0.001644402784291466
0.4525005713864369,0.2406557336027623,3.212040383993745,0.998355098568284,0.0016449014317802282
0.45750057693507523,0.2509571330823729,3.1782721372698437,0.9983557146091667,0.001644285390899553
0.4625005824837135,0.26157851493953055,3.1440721996021175,0.9983492660860918,0.001650733913974768
0.46750058803235167,0.2726514418965623,3.1095018386211457,0.9983412608644371,0.001658739135629956
0.47250059358098995,0.2842007659979628,3.0747809112882187,0.9983374017936123,0.0016625982064552463
0.4775005991296283,0.2969789093167115,3.0403203786734765,0.9983359536995913,0.0016640463004760344
0.48250060467826644,0.3101192947149234,3.006015167513782,0.998330906834212,0.0016690931658555092
0.4875006102269047,0.3227861745801374,2.9720255143690975,0.9983205527875451,0.0016794472125224147
0.49250061577554305,0.33660171039898595,2.938561511311815,0.9983127328777321,0.0016872671223350482
0.4975006213241812,0.35200640369082314,2.905862860930674,0.9983109965472796,0.0016890034527875222
0.5025006268728195,0.36706934735317126,2.8739855643111114,0.9983060966338924,0.0016939033661747154
0.5075006324214577,0.38196622509022765,2.843009331493066,0.9982944525800677,0.0017055474199994653
0.512500637970096,0.3983637682027603,2.8130460008240474,0.9982850365281547,0.0017149634719122492
0.5175006435187343,0.415647594358585,2.7842147865458573,0.9982804776503369,0.00171952234973012
0.5225006490673725,0.43265971417835863,2.7566187750412725,0.9982746461465694,0.00172535385349784
0.5275006546160108,0.4500888884900014,2.7306465890418066,0.9982668594961115,0.0017331405039553507
0.532500660164649,0.4683391754739916,2.706424344350474,0.9982588307818722,0.0017411692181953848
0.5375006657132873,0.4868141806115821,2.684208620893244,0.9982494021149318,0.0017505978851363063
0.5425006712619255,0.5055876390919255,2.6643212956284446,0.99824262155505,0.0017573784450190335
0.5475006768105638,0.5248439014295222,2.646989896719294,0.9982420321996861,0.0017579678003835843
0.552500682359202,0.5440390628608466,2.632042961151316,0.9982388138325817,0.0017611861674888974
0.5575006879078402,0.5631422562853676,2.6199090200288526,0.9982281295216731,0.0017718704783988614
0.5625006934564785,0.5825472910506415,2.6109199904084557,0.9982225081951003,0.0017774918049732324
0.5675006990051168,0.6019876682435727,2.6049905055394977,0.9982274016987059,0.0017725983013700184
0.572500704553755,0.6213371730376901,2.6020658629504743,0.9982294763733021,0.0017705236267751428
0.5775007101023932,0.6405950019097915,2.602543690324104,0.9982249494841154,0.0017750505159634727
0.5825007156510316,0.6588817770437275,2.606636889435443,0.9982255461455267,0.0017744538545542096
0.5875007211996698,0.676443388852493,2.6145298083053516,0.9982317054492077,0.0017682945508747702
0.592500726748308,0.6951512117120653,2.6261679154931703,0.9982360662783375,0.0017639337217433125
0.5975007322969463,0.7138244254195197,2.6415628167012866,0.9982421542772727,0.0017578457228077421
0.6025007378455846,0.7293602175716167,2.66071889363213,0.9982504055435143,0.001749594456564993
0.6075007433942228,0.7440579336970695,2.6838205931777295,0.9982545693019511,0.0017454306981282309
0.6125007489428611,0.7614534007182934,2.710980889049641,0.9982614821540836,0.0017385178459965107
0.6175007544914993,0.7776284098463084,2.7421592115496987,0.9982752173770523,0.001724782623028139
0.6225007600401375,0.7895894159054637,2.7770411303186178,0.9982830171859709,0.0017169828141102024
0.6275007655887759,0.8025766794966647,2.815595074018514,0.9982870069702399,0.0017129930298424815
0.632500771137414,0.817556269229279,2.8575840478145413,0.9982994636795419,0.0017005363205417642
0.6375007766860523,0.8291060973706555,2.902973087080172,0.9983105981420544,0.0016894018580317172
0.6425007822346906,0.8389850854365557,2.951616664314449,0.9983142113498835,0.001685788650205386
0.6475007877833288,0.8508878181585142,3.003183442302173,0.9983215400099013,0.0016784599901904613
0.652500793331967,0.8610765769924156,3.057397107898626,0.9983321225564146,0.0016678774436796927
0.6575007988806054,0.8692989506662506,3.1137688379110995,0.9983396860959104,0.0016603139041880006
0.6625008044292435,0.8791412397909066,3.1720587920114145,0.9983435151399953,0.0016564848601067878
0.6675008099778817,0.8877313453632601,3.2322024647104786,0.9983466766252735,0.0016533233748319432
0.6725008155265202,0.8937255705637387,3.2936812090323286,0.9983558926757393,0.0016441073243674007
0.6775008210751583,0.9013302268295132,3.356058478186213,0.9983629624732139,0.0016370375268896578
0.6825008266237965,0.9091308880405623,3.4190787662316997,0.9983616552833041,0.0016383447167968206
0.6875008321724349,0.9143113741616697,3.4824552581576995,0.9983653279734241,0.001634672026673761
0.6925008377210731,0.9199296697104422,3.5460617640470082,0.9983737824072355,0.001626217592859807
0.6975008432697113,0.9257564319031566,3.6097311312262876,0.998375478925323,0.0016245210747708688
0.7025008488183496,0.9299874794815933,3.67307455796408,0.9983738175016836,0.0016261824984085441
0.7075008543669878,0.9349019597759916,3.73588335581737,0.9983793287298218,0.0016206712702695409
0.7125008599156262,0.9393056137697916,3.797919046640621,0.998384231631619,0.0016157683684733732
0.7175008654642645,0.9429545086006967,3.8588456250184255,0.9983814358333392,0.0016185641667536832
0.7225008710129027,0.9470501613897321,3.9182306185338263,0.9983838697684392,0.0016161302316545197
0.7275008765615409,0.9502663760457102,3.975997501241648,0.9983882997036195,0.0016117002964765711
0.7325008821101793,0.9533040512936857,4.0319141151678375,0.9983876594107497,0.0016123405893486602
0.7375008876588175,0.9562959942657884,4.086046102502559,0.9983874461217769,0.0016125538783248146
0.7425008932074557,0.9590935144962479,4.138261365923466,0.9983904925720836,0.0016095074280217817
0.7475008987560939,0.9615533687046179,4.187907489962278,0.9983920755235178,0.0016079244765838912
0.7525009043047323,0.9638283873071737,4.234639037405423,0.9983896955671423,0.0016103044329551905
0.7575009098533705,0.9661625371204607,4.278506824636987,0.9983925694928779,0.0016074305072161907
0.7625009154020087,0.9683912157082921,4.319488355281403,0.9983943685468045,0.0016056314532880375
0.767500920950647,0.9698580805874326,4.357184504305744,0.9983913737388239,0.0016086262612675412
0.7725009264992853,0.9722402133066582,4.3916973586853665,0.9983943232203706,0.0016056767797204107
0.7775009320479234,0.9735962010219126,4.422763609628744,0.9983952526531138,0.0016047473469770828
0.7825009375965618,0.9745092831510774,4.450184956185655,0.9983927484639545,0.001607251536136617
0.7875009431452,0.9768394354084978,4.473599004978793,0.998395469404737,0.0016045305953548321
0.7925009486938381,0.9770750923481114,4.492994039043749,0.998395388740637,0.0016046112594552818
0.7975009542424766,0.9790303768355993,4.508695345016852,0.9983938301638922,0.0016061698362012356
0.8025009597911148,0.9803490226962818,4.520462347655528,0.9983958877314076,0.0016041122686874492
0.8075009653397529,0.9811366387706413,4.528313193146503,0.9983952392458068,0.001604760754290127
0.8125009708883913,0.9826154087357563,4.532564441075705,0.9983943856046844,0.0016056143954139065
0.8175009764370296,0.983453139037894,4.533074408734479,0.9983958106086471,0.0016041893914526557
0.8225009819856677,0.9839030474238066,4.529416437501291,0.998394717827471,0.0016052821726313753
0.8275009875343061,0.98524647000743,4.521891188872393,0.9983945212635161,0.0016054787365869564
0.8325009930829442,0.9854999919772517,4.510541491325787,0.9983951172064474,0.0016048827936586468
0.8375009986315824,0.9865142833179035,4.495398323598084,0.9983939026285721,0.0016060973715364857
0.8425010041802209,0.9872273074445443,4.476605579253818,0.9983940859128446,0.0016059140872668215
0.847501009728859,0.9878177770082057,4.4541701771325855,0.9983937735832146,0.0016062264168997047
0.8525010152774972,0.9884467530497243,4.427875155429011,0.9983927237499828,0.0016072762501332905
0.8575010208261354,0.9890299078766386,4.397779356750847,0.9983928300283071,0.0016071699718108493
0.8625010263747738,0.9895259769886503,4.364219845024863,0.9983917779563555,0.0016082220437639403
0.867501031923412,0.9899587234412596,4.32753931659474,0.9983908476288887,0.001609152371230777
0.8725010374720502,0.99050077381569,4.287853359802973,0.9983905698368732,0.0016094301632468722
0.8775010430206885,0.9908723355162973,4.24510516641967,0.9983888994956789,0.001611100504441505
0.8825010485693268,0.9911691234862882,4.19944243073584,0.9983878178956522,0.0016121821044668644
0.887501054117965,0.9916521811009157,4.151179095592903,0.9983870970008539,0.0016129029992632865
0.8925010596666033,0.9918665618503278,4.100445424843908,0.9983844483607913,0.0016155516393238107
0.8975010652152415,0.992278161825987,4.047446496565937,0.9983834012608578,0.0016165987392556252
0.9025010707638798,0.9924654781145423,3.9926960029421434,0.998381541291034,0.0016184587090772092
0.9075010763125181,0.9928930145858046,3.9363007019000578,0.998377804024746,0.0016221959753626484
0.9125010818611563,0.9930752338411665,3.8782377626742783,0.9983768637574199,0.0016231362426839206
0.9175010874097945,0.9933216686230041,3.8185067111383835,0.9983729338630521,0.0016270661370555559
0.9225010929584329,0.9936387903195012,3.757323955139737,0.9983678537506916,0.001632146249419343
0.9275010985070711,0.9938629051431525,3.6950876020214123,0.998366723843408,0.0016332761567061092
0.9325011040557093,0.9938860968445838,3.6320574842256677,0.9983607138960676,0.0016392861040490853
0.9375011096043476,0.994254693498963,3.568644096249902,0.9983526629035246,0.0016473370965936194
0.9425011151529858,0.9943742650974134,3.505081713156096,0.99835038250112,0.0016496174990011147
0.9475011207016241,0.9945423006806406,3.4417421302954643,0.9983441318506431,0.00165586814947948
0.9525011262502624,0.9947092906507813,3.3787797906379633,0.9983313598079459,0.0016686401921786756
0.9575011317989006,0.9949217807229157,3.3167287092610644,0.9983240190531854,0.0016759809469405447
0.9625011373475388,0.9949574068324794,3.255889985903081,0.9983195503337531,0.00168044966637376
0.9675011428961771,0.995227299208332,3.1966178120241375,0.9983053831780571,0.0016946168220701948
0.9725011484448154,0.995285641129074,3.1385931274446364,0.9982879066243128,0.0017120933758154372
0.9775011539934536,0.9954329246171334,3.082733219406758,0.9982799856365296,0.0017200143635986245
0.9825011595420918,0.9956281578558169,3.0292185696006446,0.9982715088908273,0.0017284911093016359
0.9875011650907302,0.995868884932706,2.9787161922242626,0.9982501351054763,0.001749864894652602
0.9925011706393684,0.9957772545643211,2.9314737756698492,0.9982297180791906,0.0017702819209382866
0.9975011761880066,0.9960346820336506,2.8880093722197713,0.9982214517152334,0.0017785482848965866
1.002501181736645,0.9963784716389508,2.848435416838982,0.9982100212709575,0.0017899787291726893
1.007501187285283,0.996558646508824,2.813385712391496,0.9981875320533188,0.0018124679468119167
1.0125011928339214,0.996449420995778,2.782967292982174,0.9981702025047562,0.0018297974953750042
1.0175011983825597,0.9968424282235226,2.757625266522361,0.9981639696571094,0.0018360303430219622
1.0225012039311978,0.9972847810925438,2.7371367860505194,0.9981553000032549,0.0018446999968764503
1.0275012094798361,0.9975123141804731,2.7220193372880623,0.9981423155152923,0.001857684484838927
1.0325012150284745,0.9974795635795496,2.712743676678816,0.9981372690549941,0.0018627309451382434
1.0375012205771126,0.9979311312732255,2.709086381163155,0.9981396746446556,0.0018603253554767862
1.042501226125751,0.9984456099848833,2.7112703588741955,0.9981394129770541,0.0018605870230786667
1.0475012316743892,0.9988313674541176,2.719543149541437,0.9981406381613376,0.001859361838795978
1.0525012372230274,0.9989145763910243,2.7338287454746393,0.998152978516682,0.0018470214834524377
1.0575012427716657,0.9993538776186571,2.7540155617081075,0.998168093393966,0.0018319066061698688
1.062501248320304,0.999894582282366,2.780335452423364,0.998175405140544,0.0018245948595929772
1.0675012538689421,1.0004106351016973,2.812518813206133,0.9981860593387875,0.0018139406613510945
1.0725012594175805,1.0006001174681567,2.8505705540059565,0.9982085438639126,0.001791456136226258
1.0775012649662186,1.0010747054091995,2.8942563176542206,0.9982279197878984,0.0017720802122425474
1.082501270514857,1.00157201220426,2.94310672813742,0.9982386604233785,0.0017613395767638563
1.0875012760634952,1.0020689974980086,2.997029376891848,0.9982541405558348,0.0017458594443091997
1.0925012816121333,1.0024387748323946,3.055657347348151,0.9982725416866264,0.0017274583135169059
1.0975012871607717,1.0029640470841334,3.1187543065445067,0.9982857211237907,0.0017142788763528666
1.10250129270941,1.003227944853925,3.1855633868779147,0.9982996934981714,0.0017003065019723272
1.107501298258048,1.0038511300753525,3.255823245488953,0.9983126516973344,0.001687348302809595
1.1125013038066864,1.0044282787689573,3.329043721398427,0.9983203336644383,0.001679666335706144
1.1175013093553248,1.0047233355693985,3.4049143183939945,0.9983314134731452,0.0016685865270002912
1.1225013149039629,1.0051573034411765,3.4827773961222177,0.9983431674264684,0.001656832573677825
1.1275013204526012,1.005859982764408,3.562155440935013,0.9983477049645486,0.0016522950355995938
1.1325013260012395,1.0060102395173964,3.6424173413874623,0.998353138862391,0.0016468611377596298
1.1375013315498776,1.00672496388685,3.7229295426023907,0.9983622788293698,0.0016377211707824246
1.142501337098516,1.0072435300110554,3.80365056124228,0.9983664139386289,0.0016335860615254857
1.1475013426471543,1.0076732085018272,3.884125730100327,0.9983687696000247,0.001631230400132365
1.1525013481957924,1.0084818029882578,3.963843281022737,0.9983748652802589,0.0016251347199014443
1.1575013537444307,1.0088273860169041,4.0426882358887495,0.9983776127756357,0.0016223872245284148
1.162501359293069,1.009286156207383,4.1202338523901805,0.9983795365417271,0.0016204634584401408
1.1675013648417072,1.0101564550047673,4.196119714904274,0.9983832771671558,0.0016167228330158578
1.1725013703903455,1.0102451262879073,4.270211211182528,0.9983844527569826,0.001615547243190585
1.1775013759389839,1.0112319385838826,4.3423557872771,0.9983868634751784,0.0016131365249910795
1.182501381487622,1.011915731133494,4.412129420967113,0.9983881503093663,0.0016118496908002161
1.18750138703626,1.012383584732883,4.479176800413036,0.998389647829058,0.001610352171105554
1.1925013925848984,1.0134713675635834,4.543502928148354,0.9983909686477261,0.001609031352434082
1.1975013981335367,1.013954451197069,4.6046933174732105,0.9983914389703195,0.0016085610298390614
1.2025014036821748,1.0145118664737833,4.662818704418625,0.9983934689043059,0.0016065310958517079
1.2075014092308132,1.01565307374142,4.717333189104294,0.9983926347118712,0.001607365288284915
1.2125014147794515,1.0157629250286273,4.76813053441313,0.9983948886937377,0.0016051113064190004
1.2175014203280896,1.0172385774205743,4.815067507231717,0.9983944822850827,0.0016055177150743503
1.222501425876728,1.017742160131855,4.85804984394655,0.9983949796555016,0.001605020344656641
1.2275014314253663,1.0189318128788774,4.896778538175511,0.9983961609996088,0.0016038390005519907
1.2325014369740044,1.0200552967151615,4.931476909981221,0.9983955735630247,0.0016044264371381086
1.2375014425226427,1.0210160623388973,4.962045965017394,0.9983963235501809,0.0016036764499857018
1.242501448071281,1.0222152818555639,4.988524596719168,0.9983968067450312,0.0016031932551396387
1.2475014536199192,1.023451380334707,5.010633763238067,0.9983963619196876,0.0016036380804797554
1.2525014591685575,1.0244061060277472,5.0284945924104925,0.9983968436444723,0.0016031563556902406
1.2575014647171958,1.0260536615336282,5.042027163260606,0.9983974511994219,0.001602548800738347
1.262501470265834,1.0271302394476245,5.051158003806749,0.9983960809058979,0.0016039190942601495
1.2675014758144723,1.028829581944204,5.055768515369508,0.9983978929048507,0.0016021070953058962
1.2725014813631106,1.0304992651653533,5.055827749392319,0.9983965602947644,0.0016034397053913735
1.2775014869117487,1.031988131989449,5.05096814185429,0.9983965901020366,0.0016034098981190243
1.282501492460387,1.0341894382318588,5.041419599028817,0.9983977304853338,0.001602269514821471
1.2875014980090254,1.0356987928554262,5.0273374724631745,0.9983954921353488,0.0016045078648070637
1.2925015035576635,1.0380616587246523,5.0085291642884195,0.9983973001444432,0.0016026998557138032
1.2975015091063018,1.0399124060609404,4.984837086336966,0.998395875929241,0.0016041240709166768
1.3025015146549401,1.0426134841965613,4.9566668096946245,0.9983956546438367,0.001604345356323017
1.3075015202035782,1.044482113439108,4.92403535491809,0.998395903135445,0.0016040968647168107
1.3125015257522166,1.0484070266357435,4.88679740975682,0.99839474736166,0.001605252638503099
1.317501531300855,1.0495838837388192,4.845159395885519,0.9983946252620247,0.0016053747381404285
1.322501536849493,1.0549021915168333,4.799209158606841,0.9983938299121974,0.0016061700879703516
1.3275015423981313,1.0558162186052773,4.748777170317017,0.9983934970436166,0.0016065029565531994
1.3325015479467697,1.0609749759422906,4.694682191684786,0.9983918254169768,0.0016081745831946499
1.3375015534954078,1.0633266185972512,4.63695537664283,0.998391939382359,0.001608060617815474
1.3425015590440461,1.0673084281539393,4.575803492719849,0.9983900930331346,0.0016099069670418911
1.3475015645926844,1.0715047443141885,4.511399655922455,0.9983887218451666,0.0016112781550124097
1.3525015701413226,1.0756524410461197,4.444260240204111,0.9983880394286231,0.0016119605715578277
1.3575015756899609,1.0806930905210275,4.374381598691341,0.9983851511048387,0.001614848895342819
1.362501581238599,1.0857506610642766,4.302173545946779,0.9983841550043836,0.0016158449957995767
1.367501586787237,1.0917467839667292,4.227499589093019,0.9983811756659324,0.0016188243342509818
1.3725015923358757,1.0978986048076382,4.150609630419409,0.9983782797204439,0.0016217202797395541
1.377501597884514,1.1042118337662215,4.072013740722723,0.9983763833173359,0.0016236166828474147
1.382501603433152,1.1127707447022557,3.9921658482866462,0.9983706979701307,0.001629302030051635
1.3875016089817902,1.119219485268389,3.9113363625028286,0.9983677094990007,0.0016322905011803134
1.3925016145304285,1.1284765779989945,3.8300816314830746,0.9983634136983632,0.0016365863018157397
1.3975016200790666,1.1373243166125717,3.748850786008971,0.9983555656655172,0.001644434334660141
1.4025016256277052,1.1467385202066065,3.6677263712059744,0.9983507038393185,0.00164929616085631
1.4075016311763435,1.1576268468601596,3.587260514596508,0.9983427021738919,0.0016572978262795555
1.4125016367249816,1.1695573223492748,3.507866524618198,0.998333332667906,0.0016666673322609158
1.4175016422736197,1.1810673710738144,3.4300068823024072,0.9983249697963364,0.001675030203833375
1.4225016478222579,1.1958766631532434,3.354441596353295,0.9983116163408269,0.0016883836593465113
1.4275016533708962,1.209583825183018,3.2816228638029887,0.9982995357883315,0.001700464211844304
1.4325016589195345,1.2242788322233171,3.211856392432784,0.9982883154937641,0.0017116845064145386
1.4375016644681728,1.2415523429976094,3.145450093993935,0.9982701396942733,0.0017298603059072654
1.442501670016811,1.2604124843068452,3.082883481360105,0.9982524556191456,0.0017475443810375732
1.4475016755654493,1.277360951032646,3.024525428245959,0.9982377687996186,0.0017622312005667012
1.4525016811140874,1.297987590847006,2.970848623899197,0.9982191240061504,0.0017808759940366368
1.4575016866627257,1.3200844131507004,2.9225381397475165,0.9981997359262874,0.0018002640739003012
1.4625016922113638,1.3415623011441724,2.8800126007171167,0.9981813514386357,0.00181864856155257
1.4675016977600024,1.3632031525853163,2.8432870517991207,0.9981617942250374,0.001838205775151368
1.4725017033086405,1.3893617402862557,2.8123745455437,0.9981483420380066,0.0018516579621828282
1.4775017088572788,1.414160874007851,2.7875775054880982,0.9981399436893754,0.0018600563108139665
1.482501714405917,1.4377009117216908,2.7690401362511814,0.9981241441007935,0.0018758558993957944
1.487501719954555,1.4628291437409655,2.756737857723432,0.9981099702285331,0.0018900297716564769
1.4925017255031934,1.4913612787592592,2.751313446059644,0.998115530940574,0.0018844690596149744
1.497501731051832,1.5164538855414387,2.7529352209559157,0.9981262058482163,0.0018737941519733179
1.50250173660047,1.540355043373838,2.761492900849705,0.9981214992801628,0.0018785007200266192
1.5075017421491084,1.5657560172262137,2.7766785182882625,0.998120304658072,0.0018796953421177604
1.5125017476977465,1.5927371427297885,2.798419360890274,0.9981431899068636,0.0018568100933261688
1.5175017532463846,1.6154761643399087,2.8267411987472273,0.9981681115826487,0.001831888417541662
1.522501758795023,1.6376111293588098,2.8613593531980213,0.9981750234279638,0.0018249765722260244
1.5275017643436615,1.6602313663713801,2.9013085427247693,0.9981848543932099,0.0018151456069803494
1.5325017698922996,1.682615065483127,2.946335076866709,0.9982118619417257,0.0017881380584649194
1.537501775440938,1.7013677984233642,2.996562314678794,0.9982352653434873,0.001764734656704111
1.542501780989576,1.720485964582756,3.0514154780779577,0.9982463635374255,0.0017536364627660822
1.5475017865382141,1.738526826540928,3.1108786437685634,0.9982613975545601,0.0017386024456326843
1.5525017920868525,1.7553814112099186,3.1741265580205793,0.998281103223546,0.001718896776647483
1.557501797635491,1.770193267622112,3.2406939116861118,0.9982951542541053,0.0017048457460886628
1.5625018031841291,1.7857096553123342,3.310241596602616,0.9983070552921985,0.0016929447079968225
1.5675018087327675,1.7988831367720999,3.3818940916721463,0.9983191563381216,0.0016808436620754038
1.5725018142814056,1.8112137757631306,3.4554876453551406,0.9983290118075618,0.001670988192636477
1.5775018198300437,1.8227601749054498,3.5309758903388326,0.9983388332657708,0.0016611667344286543
1.582501825378682,1.834747284924771,3.6076824377271652,0.9983468281392756,0.0016531718609258932
1.5875018309273201,1.8435572774012507,3.685033649733171,0.9983533284239335,0.0016466715762689735
1.5925018364759587,1.853014095568164,3.7626551473751153,0.998360030511453,0.0016399694887493218
1.5975018420245968,1.8622938791617427,3.8405150608754686,0.9983642175030611,0.0016357824971411513
1.602501847573235,1.8695474907153755,3.918197655813151,0.9983700759225453,0.001629924077656964
1.6075018531218732,1.8765799119840814,3.995115335671774,0.998374031996497,0.0016259680037048949
1.6125018586705115,1.8857536614723531,4.070753867635955,0.9983751541941763,0.0016248458060265677
1.6175018642191497,1.8899046719235637,4.145199011162081,0.9983812228103989,0.001618777189805003
1.6225018697677882,1.8966894905262266,4.218075117215786,0.9983823186091627,0.001617681391042847
1.6275018753164263,1.9024154222752498,4.288980903523213,0.9983831818227391,0.0016168181774677875
1.6325018808650646,1.9056275981138586,4.357462933784488,0.9983877901236892,0.0016122098765194298
1.6375018864137028,1.9117351775380167,4.423440437896592,0.9983873768608611,0.0016126231393495981
1.642501891962341,1.9160090187838101,4.486572527734824,0.9983892351444033,0.0016107648558106767
1.6475018975109792,1.9194930112768591,4.546676834207507,0.9983909292352675,0.0016090707649485808
1.6525019030596177,1.9252853758080346,4.603562587708198,0.9983915792093737,0.0016084207908456769
1.6575019086082559,1.9271693225116722,4.6569604956425925,0.9983923936054135,0.0016076063948098024
1.6625019141568942,1.9318434377102813,4.706673431027867,0.9983934265661984,0.001606573434028609
1.6675019197055323,1.9340885823243679,4.752701311097682,0.9983940079055498,0.0016059920946818733
1.6725019252541706,1.9372280134558002,4.794683310821783,0.9983945428877131,0.0016054571125196243
1.6775019308028087,1.9396650376448574,4.832452345070732,0.9983948607755676,0.00160513922466117
1.6825019363514468,1.94279202859197,4.865500020030544,0.9983957510888675,0.001604248911358247
1.6875019419000854,1.9443699150273956,4.894165108820173,0.9983956548905403,0.0016043451096827283
1.6925019474487237,1.9479716178896627,4.918464677810335,0.9983957308561773,0.0016042691440421109
1.6975019529973618,1.9488421904635425,4.938315238056052,0.9983971794812316,0.0016028205189864571
1.7025019585460002,1.9518874946598452,4.9533782013914704,0.9983953696123775,0.0016046303878395874
1.7075019640946383,1.9530390950754741,4.963875993263182,0.9983974421936916,0.0016025578065247674
1.7125019696432764,1.954891418440453,4.969844021383224,0.9983965685877174,0.0016034314124985433
1.717501975191915,1.9566352265449802,4.9713578539540295,0.998396086476077,0.0016039135241402585
1.7225019807405533,1.9577475616175746,4.968378496122701,0.9983978276883737,0.0016021723118446426
1.7275019862891914,1.9597146300706756,4.960779111032609,0.9983957531024759,0.0016042468977444152
1.7325019918378297,1.9605241717999025,4.94830749538246,0.9983969036713143,0.001603096328908707
1.7375019973864678,1.962543680599645,4.931207707282422,0.9983969679983312,0.0016030320018951254
1.742502002935106,1.9631070214284285,4.909649540308568,0.998395360025413,0.001604639974817131
1.7475020084837445,1.9650966704832944,4.883584846063539,0.9983968980073302,0.0016031019928960954
1.7525020140323828,1.9657799831387408,4.852839171052463,0.9983955729322054,0.0016044270680167388
1.757502019581021,1.9672903586018984,4.817945140211906,0.9983950738620622,0.0016049261381571418
1.7625020251296593,1.9685857400614275,4.778964130562118,0.9983956059556806,0.0016043940445363458
1.7675020306782974,1.9693219755529296,4.7358405411375575,0.9983945026513402,0.0016054973488753904
1.7725020362269355,1.9709475900795004,4.688949681553622,0.9983933848112586,0.0016066151889557994
1.777502041775574,1.9713926220852298,4.638546322958924,0.9983944293543154,0.0016055706458993743
1.7825020473242124,1.9724991478154428,4.584521910023218,0.9983919466075859,0.0016080533926290384
1.7875020528728505,1.9733729851690336,4.52706187183884,0.9983916702343495,0.0016083297658667979
1.7925020584214886,1.97374359556176,4.466471836957375,0.998391425689194,0.001608574311022911
1.797502063970127,1.9750088525273555,4.402745420688208,0.9983892323382119,0.0016107676620062859
1.802502069518765,1.9753592643946378,4.336210681478556,0.9983881092414925,0.0016118907587273493
1.8075020750674033,1.9763906982859754,4.267223919351646,0.9983869282724942,0.0016130717277271361
1.812502080616042,1.9771234231667847,4.196012261582306,0.9983859536654048,0.001614046334818082
1.81750208616468,1.9778706733787066,4.122785233928532,0.9983810413199299,0.0016189586802943506
1.8225020917133181,1.97849835448345,4.047944376110074,0.9983818803036725,0.0016181196965535233
1.8275020972619564,1.979373050014456,3.9717834212484644,0.998379245031316,0.0016207549689117016
1.8325021028105946,1.9798181949715215,3.8946304513240824,0.9983715621866603,0.0016284378135698746
1.8375021083592329,1.9806326392861964,3.81683919292932,0.9983736958926899,0.0016263041075432597
1.8425021139078714,1.9812508546608691,3.7387786068798308,0.9983681608789684,0.0016318391212671048
1.8475021194565096,1.9819368852688666,3.66082876882566,0.998359089471914,0.001640910528324449
1.8525021250051477,1.9824067993286192,3.5832057195880562,0.9983595691033933,0.0016404308968467776
1.857502130553786,1.9832317368287196,3.506331105729543,0.9983521162598891,0.0016478837403532615
1.862502136102424,1.9836208880232156,3.4304218200585037,0.9983411571576059,0.0016588428426380945
1.8675021416510624,1.9844084133652748,3.3558079889080723,0.9983372662588872,0.001662733741356655
1.8725021471997008,1.9849059034880716,3.283238359505345,0.9983294897955615,0.0016705102046828662
1.877502152748339,1.9855549608251641,3.2130362468259483,0.9983167374440421,0.0016832625562028152
1.8825021582969772,1.986112958023679,3.1457634206182026,0.9983049671365599,0.001695032863684754
1.8875021638456155,1.9868610588679636,3.0816662400813413,0.998295466533855,0.0017045334663874127
1.8925021693942536,1.9871221002220905,3.0212488791462677,0.9982856981954294,0.0017143018048115565
1.897502174942892,1.987900650475912,2.9645790279517614,0.9982684940122831,0.001731505987956014
1.90250218049153,1.9884888214380612,2.9120133586929535,0.9982499293757704,0.0017500706244679798
1.9075021860401686,1.9891029251426156,2.8640586309184197,0.998240918815574,0.0017590811846610272
1.9125021915888067,1.9894253266206243,2.8208929357898715,0.9982302461225301,0.0017697538777016037
1.917502197137445,1.9901486102834594,2.7828386745943767,0.9982100252309165,0.0017899747693179045
1.9225022026860832,1.9905649159409824,2.750085213986841,0.9981947357423491,0.0018052642578886362
1.9275022082347215,1.991214443172453,2.7223488190400884,0.998187005910659,0.001812994089581304
1.9325022137833596,1.991541326617931,2.7000549311412168,0.9981756047876204,0.001824395212621786
1.9375022193319982,1.9920774106212493,2.6834495642807856,0.998165483128868,0.0018345168713755674
1.9425022248806363,1.9923665842126363,2.6724723843550016,0.9981634050327644,0.0018365949674811438
1.9475022304292746,1.9929738452382921,2.6669604630163235,0.998159937369683,0.001840062630563798
1.9525022359779127,1.9932135774997182,2.666795983607206,0.9981537895270389,0.0018462104732091473
1.957502241526551,1.993635337301248,2.672275286073006,0.9981570999857216,0.0018429000145277277
1.9625022470751892,1.9937666068006705,2.6834369888134137,0.9981685253764492,0.0018314746238009038
1.9675022526238277,1.9941943106453104,2.6996790323729782,0.9981759697864849,0.0018240302137657314
1.9725022581724658,1.994371439785964,2.7207062620229667,0.9981796852350455,0.0018203147652053314
1.9775022637211042,1.9947676598439017,2.74587510621324,0.9981885944364436,0.0018114055638081977
1.9825022692697423,1.994719550675812,2.775212786920414,0.9982050214091296,0.0017949785911217694
1.9875022748183804,1.994968546923976,2.8082708773106906,0.998222494424531,0.0017775055757207959
1.9925022803670187,1.9951427306162082,2.844448557773487,0.998232993900854,0.0017670060993980738
1.9975022859156573,1.9954991109585782,2.8835617077220363,0.9982402573378593,0.0017597426623938775
2.0025022914642956,1.9952993251725841,2.9260668510406695,0.9982564333535093,0.0017435666467445143
2.0075022970129335,1.9955314500724899,2.9714561292624193,0.9982763386414404,0.0017236613588136973
2.012502302561572,1.9957326327907106,3.019404721597743,0.9982848853200907,0.0017151146801641125
2.01750230811021,1.9959522757124288,3.069614353016794,0.9982906061148161,0.0017093938854387824
2.022502313658848,1.9957299597920612,3.1220287778177083,0.9983062164813927,0.001693783518862292
2.0275023192074864,1.9960972666825811,3.176296289888073,0.9983191086402351,0.0016808913600200454
2.032502324756125,1.9961969481307642,3.231505836050515,0.9983236016261741,0.0016763983740812113
2.037502330304763,1.996321239335517,3.287630618514501,0.9983319731912823,0.0016680268089734637
2.0425023358534014,1.9963247707223897,3.344112784765876,0.9983414225756334,0.0016585774246227834
2.0475023414020397,1.99670530890684,3.4006570657213704,0.9983466597014017,0.0016533402988554505
2.0525023469506776,1.9966080624223757,3.4572628874614666,0.9983535679017586,0.0016464320984981363
2.057502352499316,1.9969072327146353,3.513548976115092,0.9983582385630649,0.0016417614371930281
2.0625023580479547,1.9970621024519182,3.5691679310387325,0.9983611403199152,0.0016388596803432426
2.0675023635965926,1.9973287733490783,3.62426160398806,0.998368611549334,0.0016313884509252046
2.072502369145231,1.9973597508225174,3.6786705101164885,0.9983711593517226,0.001628840648537417
2.0775023746938692,1.9977678276907072,3.731985462725419,0.9983710519060474,0.0016289480942141006
2.082502380242507,1.99784495208579,3.783863411184043,0.9983781218905449,0.00162187810971773
2.0875023857911454,1.998245004257912,3.833901130681286,0.9983802092389218,0.001619790761341615
2.092502391339784,1.9983780868539571,3.8820593286630856,0.9983784347156234,0.001621565284640511
2.097502396888422,1.9988370722793618,3.92829951329201,0.998384078147959,0.001615921852305458
2.1025024024370604,1.9990539283608983,3.972313803368687,0.998386056872308,0.0016139431279566531
2.1075024079856988,1.9994870426230509,4.013738193067424,0.9983839788161261,0.0016160211841391844
2.1125024135343367,1.9997952954687759,4.052592068320265,0.9983878699504095,0.001612130049856868
2.117502419082975,2.0003308748792024,4.0887629525554,0.9983897866305367,0.0016102133697298519
2.1225024246316133,2.0005488477149944,4.12213268455326,0.9983878717391412,0.001612128261126699
2.1275024301802516,2.001274254133354,4.152627905486332,0.9983903630539325,0.001609636946337626
2.13250243572889,2.001581515208474,4.179918275477347,0.9983922489881237,0.001607751012148349
2.1375024412775283,2.0023027752880194,4.203884345913052,0.9983902535444544,0.001609746455818884
2.142502446826166,2.002849257732292,4.2248129487389345,0.9983922105988579,0.0016077894014187705
2.1475024523748045,2.003566252045009,4.242545492618592,0.9983936625444543,0.001606337455825149
2.152502457923443,2.0041837000853064,4.257034417846289,0.9983916818811255,0.001608318119156657
2.157502463472081,2.0050334432564214,4.268125585710697,0.9983934770062174,0.00160652299406855
2.1625024690207195,2.005734975614713,4.275965281904607,0.9983942854005388,0.0016057145997506403
2.167502474569358,2.0066331896570744,4.280261352193776,0.9983925714085956,0.0016074285916980783
2.1725024801179957,2.0075162377760534,4.281092298377046,0.9983939916240324,0.0016060083762622823
2.177502485666634,2.008522116415103,4.278560037418626,0.9983945936402796,0.0016054063600114685
2.1825024912152724,2.009252413857337,4.27255181900764,0.9983927184439733,0.0016072815563142806
2.1875024967639107,2.0107875628882317,4.263074907983732,0.998394144101504,0.001605855898780951
2.192502502312549,2.011265982823903,4.250470233364356,0.9983943684136234,0.001605631586658779
2.1975025078611874,2.0131412320429876,4.234587545769193,0.9983923496464701,0.0016076503538101819
2.2025025134098253,2.0143842541050843,4.215469290287602,0.9983939215367766,0.0016060784635023246
2.2075025189584636,2.015664219171597,4.193430480563091,0.9983934786381079,0.0016065213621705638
2.212502524507102,2.017921488562595,4.168280904720566,0.9983917012722108,0.0016082987280675615
2.2175025300557403,2.019109073920078,4.140148540789585,0.9983929554447912,0.001607044555488035
2.2225025356043786,2.020894475736217,4.109138545577432,0.9983921765479526,0.0016078234523277635
2.227502541153017,2.023130474479677,4.075376058820878,0.9983905613328826,0.0016094386673992183
2.232502546701655,2.024535461781772,4.0388105875120415,0.9983909510965725,0.0016090489037123893
2.237502552250293,2.0273266036651445,3.99967228901366,0.9983907847998738,0.0016092152004141952
2.2425025577989315,2.0293162236157944,3.9580847801243886,0.9983884371566082,0.0016115628436837828
2.2475025633475694,2.032185335619331,3.9141934222201,0.9983877307469123,0.001612269253376884
2.252502568896208,2.035177897013654,3.86820014050758,0.998389271635468,0.0016107283648169489
2.2575025744448465,2.037711301000578,3.8203755456467787,0.9983850736643598,0.00161492633592191
2.2625025799934844,2.041300413463414,3.7711125247488257,0.9983832940549736,0.0016167059453058592
2.2675025855421227,2.0446866338660077,3.720724892368456,0.9983862584551878,0.0016137415450909584
2.272502591090761,2.0474520085836816,3.66931506293249,0.9983814776339094,0.001618522366368519
2.277502596639399,2.052154142077925,3.6170193226112755,0.9983774001656431,0.001622599834633711
2.2825026021880377,2.0558966669412295,3.5639502189935497,0.9983798822679815,0.0016201177322959506
2.287502607736676,2.0603274216859693,3.510138131071485,0.9983776189303647,0.0016223810699137128
2.292502613285314,2.0657030128663054,3.4558775647102977,0.9983707972425622,0.00162920275771732
2.2975026188339522,2.070362382695573,3.401530546604184,0.9983703217087512,0.0016296782915286823
2.3025026243825906,2.0755606069645163,3.3471772293496413,0.9983697133502948,0.001630286649986275
2.3075026299312285,2.0821352595708733,3.2930889490341984,0.9983634786334235,0.0016365213668599503
2.3125026354798672,2.087627914119958,3.2395193836745846,0.9983609885394921,0.0016390114607928291
2.317502641028505,2.094401808679717,3.1868383886150666,0.9983563522247748,0.001643647775511608
2.3225026465771434,2.1021535504595095,3.135380177920542,0.9983509503109965,0.0016490496892917275
2.327502652125782,2.1094745527491336,3.0853685087046134,0.9983509019907296,0.0016490980095596522
2.33250265767442,2.117164101350794,3.0369564942701444,0.9983428705605522,0.0016571294397397043
2.337502663223058,2.12631640423083,2.9903305539543164,0.9983342962645753,0.0016657037357195124
2.3425026687716963,2.1349144653774883,2.9456423648408157,0.9983342303087649,0.0016657696915317024
2.3475026743203347,2.1445835676213343,2.9031896246018016,0.9983270589250691,0.0016729410752305551
2.352502679868973,2.155245391798273,2.862980188274639,0.9983176266276524,0.0016823733726486492
2.3575026854176113,2.1658233261630087,2.825170622949459,0.9983158317783583,0.0016841682219443667
2.3625026909662497,2.1764593898862605,2.7901424545338465,0.9983092926955061,0.0016907073047977275
2.3675026965148875,2.1888019318649743,2.7580929178387747,0.9982983170692857,0.0017016829310195145
2.372502702063526,2.2011242066195216,2.7291938809451612,0.9982940970930388,0.0017059029072660947
2.377502707612164,2.213768536277468,2.7034208424617976,0.9982918843702049,0.0017081156301002516
2.3825027131608025,2.227274329325401,2.6807324155053234,0.9982848395972187,0.0017151604030855388
2.387502718709441,2.2415993213046734,2.6611124381009588,0.9982769212307576,0.0017230787695456603
2.392502724258079,2.255317383054897,2.644891455920735,0.9982722211397017,0.0017277788606003775
2.397502729806717,2.2699125594931893,2.6321383870627773,0.9982694809932324,0.0017305190070684004
2.4025027353553554,2.2855967224508182,2.622647773713692,0.9982667943552976,0.0017332056450004504
2.4075027409039937,2.3017766139382134,2.616047248399289,0.9982640993658982,0.0017359006343972566
2.412502746452632,2.3169465248175216,2.612506124079536,0.9982612901900094,0.0017387098102827634
2.4175027520012704,2.3325610659380898,2.611897301892246,0.9982587600460242,0.0017412399542705945
2.4225027575499087,2.349230253645952,2.6140266071328573,0.9982587761055163,0.0017412238947813838
2.4275027630985466,2.3667639437838566,2.618669254533157,0.9982609683483109,0.0017390316519888874
2.432502768647185,2.3831309616638867,2.625443445864903,0.9982616849192207,0.0017383150810811785
2.4375027741958233,2.3991311441104504,2.6341239195760955,0.9982617415113336,0.0017382584889703925
2.4425027797444616,2.41575419606894,2.6448344064784557,0.9982648492952998,0.0017351507050068422
2.4475027852931,2.4334884579627034,2.657273006769813,0.998268730816638,0.0017312691836701137
2.4525027908417383,2.450227339983735,2.671210753936253,0.9982704699413438,0.0017295300589659363
2.457502796390376,2.466270879023168,2.6864551704142348,0.998274231325035,0.001725768675275833
2.4625028019390145,2.482352666959663,2.70304040351515,0.998281232329488,0.0017187676708235971
2.467502807487653,2.4991780471810374,2.720944899379497,0.9982849278241263,0.0017150721761854488
2.472502813036291,2.5151948390911767,2.739635377602893,0.9982857531927342,0.0017142468075783013
2.4775028185849295,2.530855145669865,2.7588388475225405,0.9982921022689777,0.0017078977313346388
2.482502824133568,2.5461891712522093,2.7786142881820246,0.9983016328486471,0.00169836715166505
2.4875028296822057,2.561474039843047,2.7991491294892406,0.998304482644829,0.0016955173554827918
2.492502835230844,2.5759427727161044,2.8203654705086927,0.9983045047282668,0.0016954952720453292
2.4975028407794824,2.5907257626833915,2.8420677848454834,0.9983119446806269,0.0016880553196850772
2.5025028463281207,2.605105735728328,2.864347625036496,0.998321474443477,0.0016785255568358922
2.507502851876759,2.6186237529798713,2.8869445368937288,0.9983232429522403,0.001676757048071974
2.512502857425397,2.631246993710117,2.9096873060744035,0.998323585269113,0.0016764147311998608
2.5175028629740352,2.6447950353322978,2.9327495686095673,0.9983309309464565,0.0016690690538557684
2.5225028685226736,2.6578604592450845,2.955924606862404,0.9983382386412822,0.0016617613590301497
2.527502874071312,2.669612465245942,2.978808478009419,0.9983390956857525,0.0016609043145599624
2.5325028796199502,2.6806842062320078,3.001548212810255,0.9983406740108413,0.001659325989471837
2.5375028851685886,2.692762497893761,3.0242442028324588,0.998347002176565,0.0016529978237481051
2.5425028907172265,2.7039708889690015,3.046292750054071,0.9983513149619985,0.0016486850383159771
2.547502896265865,2.714301566816417,3.0680508550955214,0.9983517896516139,0.0016482103487010793
2.552502901814503,2.7243752743723983,3.0895881906031577,0.998354315773216,0.0016456842270997482
2.5575029073631415,2.734572660522884,3.110706619587159,0.9983591421427104,0.0016408578576056585
2.5625029129117793,2.743859446579453,3.1311896313105603,0.9983613764100192,0.0016386235902983795
2.567502918460418,2.7533692432271626,3.1506439375119446,0.9983615557774482,0.0016384442228714
2.572502924009056,2.7621445079601834,3.1692078082132453,0.9983640492061197,0.0016359507942005189
2.5775029295576943,2.770543396975987,3.186935211461149,0.9983679662910905,0.0016320337092317367
2.5825029351063327,2.77898006710169,3.203500626403646,0.9983688056706711,0.001631194329651752
2.587502940654971,2.787171897044581,3.2192121942194207,0.9983683956525669,0.0016316043477575927
2.592502946203609,2.7941839118093195,3.234189264380397,0.9983712269060676,0.0016287730942567073
2.5975029517522477,2.8021022336219352,3.248123636444747,0.9983737743408088,0.0016262256595154796
2.6025029573008855,2.809382308223746,3.2608754099076815,0.9983734153623359,0.0016265846379873647
2.607502962849524,2.815799032881173,3.272560583562802,0.9983742826960642,0.0016257173042593985
2.612502968398162,2.8228111853797593,3.2831336277645153,0.9983755581171988,0.0016244418831252085
2.6175029739468005,2.829727667762881,3.2927502874090777,0.9983762809547414,0.0016237190455830005
2.6225029794954384,2.834681896165827,3.301270673745325,0.9983784488108387,0.001621551189487229
2.627502985044077,2.8411531419216054,3.308720327947683,0.998377651238007,0.0016223487623200058
2.632502990592715,2.847944795476684,3.3152698228672492,0.99837623283181,0.0016237671685187984
2.6375029961413534,2.8528531821426437,3.3208792057147267,0.9983802574440065,0.0016197425563242512
2.6425030016899917,2.857670505621034,3.3255136872350484,0.9983812861995441,0.0016187138007899352
2.64750300723863,2.8638359821787933,3.3291620251868084,0.9983773077463113,0.0016226922540248587
2.652503012787268,2.8685187050192367,3.331749693072606,0.9983785571026209,0.0016214428977185539
2.6575030183359067,2.8732742818689547,3.3330511787912576,0.9983827930418414,0.0016172069585016727
2.6625030238845446,2.878319018630922,3.3332066172152293,0.9983809489526556,0.0016190510476917874
2.667503029433183,2.8829063172522535,3.3322377048515603,0.9983773130806768,0.0016226869196742388
2.6725030349818213,2.8871074709691875,3.3302926609189067,0.9983807582890413,0.0016192417113110216
2.6775030405304596,2.891637136762412,3.327512506780309,0.9983833751909909,0.0016166248093579419
2.6825030460790975,2.8955092874926707,3.323902131711453,0.9983788355631995,0.0016211644371465323
2.687503051627736,2.899823890454,3.3194453767461005,0.9983783819980115,0.001621618002331379
2.692503057176374,2.90354952892903,3.3142424741171017,0.9983820278636787,0.001617972136661729
2.6975030627250125,2.9073117872885548,3.308046983648539,0.998381114396146,0.0016188856041931443
2.702503068273651,2.9112942978335212,3.3010136639992447,0.9983783821278763,0.0016216178724615653
2.7075030738222887,2.914875167381623,3.293222043282364,0.9983784371766695,0.0016215628236675083
2.712503079370927,2.917471814325065,3.2849080603963214,0.9983808922011933,0.0016191077991448432
2.7175030849195654,2.921536238652792,3.2760565971086364,0.9983803725854737,0.0016196274148647801
2.7225030904682037,2.9252229708916913,3.2667579286363626,0.9983767318729574,0.001623268127382649
2.727503096016842,2.927526172252627,3.257179745147057,0.9983772475779794,0.001622752422362212
2.7325031015654804,2.930599294235784,3.2473707436663495,0.9983801515277119,0.0016198484726321022
2.7375031071141183,2.9343663021235944,3.237300172718644,0.9983784193827923,0.0016215806175547075
2.7425031126627566,2.936095040111158,3.2269855356942645,0.9983751952346389,0.0016248047657114878
2.747503118211395,2.9391099461785837,3.216619959977332,0.9983761350192097,0.0016238649811375005
2.7525031237600333,2.942453456569766,3.206133525924284,0.9983774017000809,0.001622598300261925
2.7575031293086716,2.944505192181781,3.1955933894201674,0.9983767087449386,0.0016232912554008743
2.76250313485731,2.946809637053741,3.1850026587503875,0.9983750201983972,0.001624979801940763
2.767503140405948,2.9497293109294658,3.1744911090972754,0.9983725568399774,0.001627443160359447
2.772503145954586,2.951370320143106,3.163815387326571,0.9983745623381473,0.0016254376621892793
2.7775031515032245,2.953739345978294,3.1531182823411985,0.9983765372560418,0.0016234627442943096
2.782503157051863,2.956308274018095,3.142418767091671,0.9983719592390417,0.0016280407612947465
2.787503162600501,2.9581594594349037,3.131893622001901,0.9983704410870861,0.0016295589132508648
2.7925031681491395,2.9596290535848078,3.121636426092264,0.9983729549317292,0.0016270450686090914
2.7975031736977773,2.9621700373945803,3.1116841848132246,0.9983720775253607,0.0016279224749781015
2.8025031792464157,2.9637736517155027,3.101961292287581,0.9983711232177819,0.0016288767825584536
2.807503184795054,2.9653027988735152,3.0924611552702133,0.9983700773970478,0.0016299226032937305
2.8125031903436923,2.967298605240531,3.083351986553274,0.9983675306471664,0.0016324693531769804
2.8175031958923302,2.9689116879703423,3.0744362505155602,0.9983693324417777,0.0016306675585667828
2.8225032014409686,2.9698978652798824,3.065655716023406,0.9983710814573741,0.0016289185429715198
2.827503206989607,2.971793141886122,3.05700334228737,0.9983663780269487,0.0016336219733986508
2.8325032125382457,2.972939589977199,3.0486181732568918,0.998364588987757,0.0016354110125929475
2.837503218086884,2.9741864168104666,3.040495681764507,0.9983678914641692,0.0016321085361836354
2.842503223635522,2.9755772786062225,3.032502381258914,0.9983666819977444,0.001633318002610607
2.84750322918416,2.9767721118834385,3.024664460729673,0.998363705262333,0.0016362947380250813
2.8525032347327985,2.977516569379168,3.0170596610214697,0.9983641174404174,0.0016358825599427688
2.8575032402814364,2.978798673718071,3.00971916791689,0.9983636454959143,0.0016363545044478613
2.8625032458300748,2.979595545508632,3.0025321113942085,0.9983621574888193,0.0016378425115440803
2.867503251378713,2.980597694052844,2.995523558934752,0.9983620353975019,0.001637964602862449
2.8725032569273514,2.981384730926146,2.9886239168654645,0.9983612155832604,0.0016387844171043223
2.8775032624759893,2.982210598546425,2.9819212300868814,0.9983597249137024,0.0016402750866621445
2.8825032680246276,2.982745933555513,2.9752184821004697,0.9983590251456022,0.001640974854761655
2.887503273573266,2.9836510073114506,2.9685196884317135,0.9983579113245881,0.0016420886757746215
2.892503279121904,2.9841224051293778,2.961651208942664,0.9983567265020546,0.0016432734983056912
2.8975032846705426,2.9847583034267404,2.954521509653196,0.998356841977578,0.00164315802278159
2.902503290219181,2.9851552491300386,2.9471879888656947,0.9983556280023487,0.0016443719980090096
2.9075032957678193,2.9858112370820855,2.93988448407384,0.9983518900933425,0.00164810990701231
2.9125033013164576,2.986174020056502,2.932638161255897,0.9983510574439072,0.0016489425564443366
2.9175033068650955,2.986693749856169,2.925105157722227,0.9983538139320315,0.001646186068323464
2.922503312413734,2.986812885942895,2.9172212788623533,0.9983515371591277,0.0016484628412299842
2.927503317962372,2.9873437548038675,2.909103286226621,0.9983445682820473,0.001655431718312806
2.93250332351101,2.987700251932164,2.9008721195077514,0.998344458819455,0.0016555411809076128
2.9375033290596484,2.988065145603236,2.8925989985113745,0.9983494860786963,0.0016505139216678078
2.9425033346082867,2.988026175522813,2.884126454302589,0.9983462006511489,0.001653799349217675
2.947503340156925,2.988469957915944,2.8753617209609827,0.9983374089037287,0.001662591096639592
2.952503345705563,2.9886963697286935,2.8662641197903764,0.9983370239335286,0.0016629760668412797
2.9575033512542017,2.9890232050462733,2.857123920737515,0.9983422213357832,0.0016577786645871429
2.96250335680284,2.9890081932339023,2.8479119940524504,0.9983399489874941,0.001660051012877543
2.9675033623514784,2.9892707910581877,2.8387299834472866,0.9983316495971577,0.001668350403214848
2.9725033679001167,2.989307035971684,2.8290112286413573,0.9983287225499324,0.001671277450440601
2.9775033734487546,2.9897290405637555,2.8189962714219687,0.9983322534453065,0.0016677465550675073
2.982503378997393,2.9897897919933767,2.8088967175988766,0.9983327626683939,0.0016672373319797326
2.9875033845460313,2.9898607613155748,2.799011537591478,0.998326461635032,0.001673538365342471
2.992503390094669,2.9897606115232325,2.789505359856919,0.9983210702284001,0.0016789297719743996
2.9975033956433075,2.9902770127174376,2.7804020503014915,0.9983222302929735,0.0016777697074018747
3.002503401191946,2.990401728011252,2.7717646727129197,0.9983237769671627,0.0016762230332132567
3.007503406740584,2.9903995245262482,2.7632169882868833,0.9983199898155318,0.0016800101848443774
3.012503412289222,2.990245670640444,2.7549817608130565,0.9983157715728229,0.0016842284275542377
3.0175034178378604,2.9907799874152854,2.7468594535741357,0.9983150643093294,0.0016849356910479923
3.022503423386499,2.9909518937905615,2.7387867286449987,0.9983140017125749,0.0016859982878028312
3.0275034289351375,2.9910220043911124,2.7309856651218034,0.9983118153385445,0.0016881846618331197
3.032503434483776,2.9909117231151607,2.723705881123982,0.998311804934961,0.0016881950654171946
3.0375034400324137,2.9914207291278307,2.7170065033868473,0.9983114477785975,0.0016885522217812848
3.042503445581052,2.991619329590727,2.7110332421848513,0.9983075164771058,0.0016924835232731198
3.0475034511296903,2.9918527066230896,2.705782337614664,0.9983046465677918,0.0016953534325879632
3.0525034566783282,2.9918901061483445,2.7009300321844965,0.998306602635408,0.001693397364972446
3.0575034622269666,2.9924116704689028,2.6965246311758047,0.9983090643827797,0.0016909356176025778
3.062503467775605,2.992638335013043,2.692580242217409,0.9983075162947016,0.0016924837056817945
3.0675034733242432,2.9930500876746695,2.6892292221041334,0.9983031837525068,0.0016968162478779886
3.072503478872881,2.99329609642389,2.6864142451609427,0.9983011804078049,0.0016988195925807142
3.0775034844215194,2.9939368112824667,2.6845924643788868,0.9983057249396177,0.0016942750607698432
3.082503489970158,2.9942565611287564,2.683994922732518,0.9983118561316111,0.0016881438687785738
3.0875034955187965,2.9948044993930734,2.6846941811272957,0.9983090547219488,0.0016909452784418589
3.0925035010674344,2.9952422748896486,2.6866370322012294,0.9983012600266037,0.0016987399737864884
3.0975035066160728,2.9961253644845325,2.6899336395968816,0.9983043065076259,0.0016956934927636503
3.102503512164711,2.996634400706725,2.6945207209655377,0.9983159580298836,0.001684041970505889
3.1075035177133494,2.9972784582967904,2.7006242360731454,0.9983178863624428,0.0016821136379468811
3.1125035232619873,2.997899948080767,2.7085057258397853,0.9983105137256334,0.0016894862747570275
3.1175035288106256,2.9990642649698858,2.7181639919209757,0.9983107340193392,0.0016892659810510114
3.122503534359264,2.999749358453536,2.729536514997779,0.9983195453266634,0.0016804546737281209
3.127503539907902,3.0005554490442927,2.7428873373159894,0.9983252892313016,0.0016747107690915704
3.13250354545654,3.0014307166144256,2.7581370298683634,0.9983258113494667,0.0016741886509279013
3.1375035510051785,3.002755457803561,2.77535328685002,0.998324974816571,0.0016750251838253565
3.142503556553817,3.0036014309725054,2.7945035493977395,0.9983262084650261,0.0016737915353728697
3.1475035621024556,3.004670932316397,2.8154998631008015,0.9983334198855076,0.0016665801148941146
3.1525035676510935,3.0056743100185668,2.838278387711887,0.9983410530367448,0.0016589469636594516
3.157503573199732,3.007185068955715,2.8628208789688943,0.9983400181463318,0.001659981854076487
3.16250357874837,3.0083365962652358,2.8890504415210567,0.9983383183065186,0.0016616816938933238
3.1675035842970085,3.0094339522859235,2.9169733101601127,0.9983453074699149,0.0016546925305009146
3.1725035898456464,3.010612830558469,2.946481650818849,0.9983518305920522,0.0016481694083651816
3.1775035953942847,3.0124493814341027,2.977381828103792,0.9983526986160532,0.0016473013843606148
3.182503600942923,3.013451073879917,3.0095346701192973,0.9983542687857434,0.0016457312146673758
3.187503606491561,3.0148058954772643,3.0427789978683,0.998356786942978,0.001643213057430302
3.1925036120401993,3.0165131311786677,3.077075498715779,0.998359940960356,0.0016400590400495157
3.1975036175888376,3.0180440285976458,3.112383324249904,0.9983648065857759,0.001635193414627959
3.202503623137476,3.0192208463241887,3.148483888051976,0.9983670339987205,0.00163296600168233
3.207503628686114,3.0210260755879244,3.1851217711188595,0.9983664258779328,0.0016335741224690913
3.2125036342347526,3.0222582798862856,3.2222734752320314,0.9983682721372377,0.0016317278631649474
3.217503639783391,3.024163082236164,3.2598508856357777,0.9983739823892838,0.0016260176111188645
3.2225036453320293,3.0259464231118174,3.2976735759527767,0.9983765234388282,0.0016234765615756495
3.2275036508806676,3.0272309874581707,3.3356304642790406,0.9983734370051778,0.0016265629952287094
3.2325036564293055,3.0289192941756884,3.3735531692703704,0.9983757084803025,0.001624291520106192
3.237503661977944,3.0312643919513125,3.411194512532515,0.9983820377528204,0.0016179622475914618
3.242503667526582,3.032145497185461,3.4483324593031335,0.9983810311969473,0.0016189688034682686
3.24750367307522,3.034188129579295,3.4846348494069037,0.9983790702654294,0.001620929734982796
3.2525036786238584,3.0368886119460563,3.5201174366104215,0.9983835038308286,0.0016164961695796422
3.2575036841724967,3.038177247382216,3.55469805206405,0.998385519601593,0.0016144803988120827
3.262503689721135,3.039721944907867,3.588246598600432,0.9983835004119286,0.0016164995884750061
3.267503695269773,3.042673742970491,3.6205554123851336,0.9983859252954972,0.0016140747049051098
3.2725037008184117,3.043876984389075,3.6515004361572063,0.9983872869336365,0.0016127130667644611
3.27750370636705,3.046090312090256,3.6808463174488693,0.9983858049142449,0.0016141950861559822
3.2825037119156883,3.049199872615495,3.7084286986067756,0.9983889659234945,0.0016110340769070022
3.2875037174643262,3.050773384267598,3.73417195877723,0.9983890839567746,0.001610916043626633
3.2925037230129646,3.05269272413332,3.757986241819396,0.9983867915362423,0.001613208464160367
3.297503728561603,3.0559876743186383,3.7797553825015733,0.9983901967704901,0.0016098032299139275
3.3025037341102412,3.057292276710504,3.799414995127258,0.998391003037656,0.0016089969627495664
3.307503739658879,3.060269996795504,3.8167839726611748,0.9983883468583784,0.0016116531420288633
3.3125037452075174,3.06352568613189,3.8313799745750465,0.9983896523147264,0.00161034768568259
3.317503750756156,3.065597364841059,3.843725329974136,0.9983917975341832,0.001608202466227723
3.3225037563047937,3.068660636389682,3.8538487828458607,0.9983904211900958,0.0016095788103169244
3.327503761853432,3.071736277583702,3.861554953456359,0.9983888906304915,0.0016111093699229023
3.3325037674020703,3.074302869446933,3.8665816363770777,0.9983909792355712,0.0016090207648457784
3.337503772950709,3.0776352825858133,3.8691605619107867,0.99839196671291,0.0016080332875094117
3.3425037784993474,3.0809081003683843,3.8692673270310656,0.998388810772029,0.0016111892283923743
3.3475037840479853,3.0844481591560746,3.8668767364688175,0.9983888967358695,0.0016111032645540096
3.3525037895966237,3.087543234316661,3.8621015876953972,0.9983921941041161,0.0016078058963093559
3.357503795145262,3.091828633064864,3.854794334537015,0.9983893440156671,0.0016106559847599972
3.3625038006939003,3.09527695730675,3.8451923828891803,0.9983862079115431,0.001613792088885022
3.367503806242538,3.0996796035123992,3.8334254935558265,0.9983905996363469,0.0016094003640815247
3.3725038117911765,3.104140503223068,3.819426043175666,0.9983898747631244,0.001610125237304518
3.377503817339815,3.108275867110001,3.8030649232895497,0.9983836330383111,0.0016163669621172532
3.3825038228884527,3.113647729779192,3.784326916361731,0.9983870345999257,0.0016129654005020214
3.387503828437091,3.1182794968864913,3.7632242225532684,0.998389136503386,0.0016108634970403346
3.3925038339857294,3.122764688477277,3.740052814059124,0.9983817642656919,0.0016182357347321991
3.397503839534368,3.129227606204359,3.7145383367988893,0.9983819164224282,0.001618083577994242
3.4025038450830065,3.134350591544088,3.686771587167465,0.9983856060290321,0.0016143939713874533
3.4075038506316444,3.140392050788263,3.6569525905124283,0.9983802387411325,0.0016197612592838018
3.4125038561802827,3.147346707213395,3.6252153532226408,0.9983761008861686,0.0016238991142436907
3.417503861728921,3.15406784295265,3.59203378567599,0.9983785874605602,0.0016214125398551732
3.4225038672775594,3.1607673827725864,3.557385027935876,0.9983771916736152,0.0016228083268033028
3.4275038728261973,3.1685309620899154,3.5211982766739442,0.9983700902956437,0.001629909704777392
3.4325038783748356,3.176637935856767,3.483861208153057,0.9983686135231141,0.001631386477310019
3.437503883923474,3.1849873724198803,3.4453579123835487,0.998370246013484,0.0016297539869421962
3.442503889472112,3.1934180809974766,3.4055858254763343,0.998363077562261,0.0016369224381678614
3.44750389502075,3.2033139111092113,3.3649374003151267,0.9983566629886852,0.0016433370117455478
3.4525039005693885,3.213056772063606,3.323792837888862,0.998357892224083,0.0016421077763495617
3.457503906118027,3.2233528202499957,3.2821571060892767,0.9983528351731045,0.001647164827329713
3.4625039116666656,3.234632775874508,3.2399739839635116,0.9983432499394147,0.0016567500610192316
3.4675039172153035,3.246366319354014,3.19717646595279,0.9983402951063046,0.0016597048941312217
3.472503922763942,3.2580444724872204,3.154100898659266,0.9983362054346858,0.0016637945657505886
3.47750392831258,3.271357371685807,3.1109344444245743,0.9983269535284337,0.0016730464720020875
3.482503933861218,3.285026217131295,3.068449432940586,0.998319974509924,0.0016800254905116857
3.4875039394098564,3.2991431590381466,3.0266174912168644,0.9983127233436968,0.0016872766567388414
3.4925039449584947,3.3138869897605843,2.9855780135189693,0.9983028575500624,0.0016971424503733547
3.497503950507133,3.329744146816919,2.9455299902323406,0.9982962384896026,0.0017037615108330265
3.502503956055771,3.3460430058787924,2.9068379383140526,0.9982885588627789,0.001711441137656265
3.5075039616044092,3.363319092731948,2.869918013657645,0.9982736698187662,0.0017263301816690215
3.5125039671530476,3.3804586319518637,2.835240962077817,0.9982621194477929,0.0017378805526423995
3.5175039727016855,3.3986098232524244,2.802843491658145,0.9982595574375879,0.0017404425628471474
3.5225039782503247,3.418243628182296,2.773076265876621,0.9982513705805315,0.0017486294199032721
3.5275039837989626,3.4382463264286436,2.745593335213611,0.9982326394228622,0.0017673605775725416
3.532503989347601,3.4567396787404574,2.7208198562838053,0.9982203223065411,0.0017796776938945869
3.5375039948962392,3.476793002680761,2.698898938112176,0.9982203363158807,0.0017796636845558822
3.542504000444877,3.49911326005445,2.679803083784553,0.9982173488128346,0.0017826511876027908
3.5475040059935155,3.520707366072545,2.6640018562693295,0.9982048593002152,0.0017951407002231618
3.552504011542154,3.539763418624783,2.6517399891403266,0.9981938076622179,0.0018061923382218655
3.557504017090792,3.5606408492846096,2.6429450658596765,0.9981915831091124,0.0018084168913286441
3.56250402263943,3.583595043411332,2.6371557116753905,0.9981960016942137,0.0018039983062285686
3.5675040281880683,3.6049844500807184,2.634929287513621,0.9982014505089265,0.0017985494915180803
3.5725040337367067,3.6237770637296096,2.6368371462908846,0.9981999789058206,0.0018000210946247713
3.5775040392853446,3.644169758104362,2.643198695837252,0.99819349609064,0.0018065039098081495
3.582504044833983,3.665267568300811,2.654114420884746,0.9981993468231215,0.0018006531773279333
3.5875040503826217,3.6844232657118754,2.6696490747177277,0.9982203212722017,0.001779678728249926
3.59250405593126,3.7020615472434586,2.6899232471276093,0.998233019963984,0.0017669800364659193
3.5975040614798983,3.720634462547951,2.714873600245667,0.9982301717669699,0.0017698282334795642
3.602504067028536,3.7378674304240063,2.744559691028006,0.9982348070164895,0.001765192983958995
3.6075040725771745,3.7537591109034487,2.778818284497611,0.9982552880244512,0.0017447119759981778
3.612504078125813,3.769730656583948,2.817436875165571,0.9982728852027908,0.001727114797658602
3.617504083674451,3.785062970039992,2.860234178452943,0.9982792903881992,0.0017207096122504892
3.622504089223089,3.7975739435780467,2.9069560293574535,0.9982854725098173,0.0017145274906336153
3.6275040947717274,3.8107496161278105,2.9575290642197802,0.9982971383873683,0.001702861613084034
3.6325041003203657,3.824508989091196,3.011633341603627,0.9983098235250393,0.0016901764754142618
3.6375041058690036,3.835438521328637,3.0689180557666895,0.9983213146333079,0.001678685367147312
3.642504111417642,3.8445322154768506,3.1291266254879786,0.9983292556047225,0.0016707443957360518
3.6475041169662803,3.8558689107887183,3.1919115144662413,0.9983319212285877,0.0016680787718734483
3.652504122514919,3.8655312135347772,3.2567908300963158,0.9983401334391604,0.0016598665613037189
3.6575041280635574,3.8731749684850167,3.3235450837916924,0.998353737406295,0.0016462625941728742
3.6625041336121953,3.8816735604003982,3.391958855086864,0.9983556198843024,0.001644380116169431
3.6675041391608336,3.889426883075608,3.461659567755573,0.998355703303751,0.001644296696724482
3.672504144709472,3.895343335396589,3.5321888552286755,0.9983657989356712,0.0016342010648054256
3.67750415025811,3.902346335614226,3.6028070796728393,0.9983708735722295,0.0016291264282440473
3.682504155806748,3.908073787245247,3.6737234992049057,0.9983714232082448,0.0016285767922254923
3.6875041613553865,3.913528410271177,3.7445355035230836,0.9983741338925608,0.0016258661079065157
3.692504166904025,3.9188268299970535,3.814683335394795,0.9983786325091063,0.001621367491358873
3.6975041724526627,3.923487863074233,3.8836762765493598,0.9983827259132884,0.0016172740871746385
3.702504178001301,3.9276274881935485,3.9515085690014597,0.998380806064797,0.0016191939356656451
3.7075041835499394,3.9318697773970737,4.017908513107559,0.9983843943472017,0.0016156056532593745
3.712504189098578,3.935562800566788,4.082712047566009,0.9983885756956713,0.001611424304790314
3.7175041946472165,3.9389782288491593,4.145614404090225,0.9983861072564831,0.0016138927439794965
3.7225042001958544,3.942251071670414,4.206335346753031,0.9983891875778125,0.0016108124226512461
3.7275042057444927,3.9452855321036036,4.264750491486028,0.9983909549941073,0.0016090450063578799
3.732504211293131,3.9479914101353932,4.3207479013485734,0.9983908327628788,0.001609167237588603
3.737504216841769,3.950525738254604,4.373918999860092,0.9983916492086812,0.0016083507917902726
3.7425042223904073,3.953094491169951,4.424120430526101,0.9983930641984174,0.0016069358020579278
3.7475042279390456,3.9551684416079786,4.471209043011865,0.9983936813842084,0.0016063186162624842
3.752504233487684,3.9570060145153034,4.514890033069124,0.9983931602255867,0.0016068397748804546
3.757504239036322,3.9593471884660385,4.554983942753029,0.9983948039782417,0.0016051960222217328
3.76250424458496,3.960204813040807,4.591594633871393,0.9983952398441888,0.0016047601562729865
3.7675042501335985,3.962772214639605,4.6244824652217655,0.998393965260061,0.0016060347404002217
3.7725042556822364,3.963383256121728,4.653568864532691,0.998396456373932,0.0016035436265281727
3.7775042612308756,3.965647003912522,4.6788055334411744,0.9983953913101697,0.001604608690289763
3.7825042667795135,3.966366860398686,4.699656564499034,0.9983949312262442,0.0016050687742160529
3.787504272328152,3.968253577092578,4.71607280319663,0.9983974280712054,0.0016025719292555125
3.79250427787679,3.9688883315741146,4.728261996361791,0.998394473849131,0.0016055261513305634
3.797504283425428,3.9705800595115868,4.7360006575499485,0.9983969767922511,0.0016030232082110752
3.8025042889740663,3.971039741753812,4.739601064446866,0.9983956479859469,0.001604352014517572
3.8075042945227047,3.9725846138946115,4.7389741812883255,0.9983959155112297,0.001604084489236261
3.812504300071343,3.9729145610899703,4.7341139315264185,0.9983959093549685,0.0016040906454988751
3.817504305619981,3.9743524266849604,4.724943274322729,0.9983955507971457,0.0016044492033231192
3.822504311168619,3.9744499503887454,4.711524762089256,0.9983957678679646,0.0016042321325062483
3.8275043167172575,3.9759515276419877,4.694017301911658,0.998394559957775,0.0016054400426980286
3.8325043222658954,3.9757487952731823,4.672230113338298,0.9983955451648735,0.0016044548356017123
3.8375043278145347,3.977309815854738,4.6464782530798185,0.9983942680220449,0.0016057319784336514
3.8425043333631725,3.9771290925999194,4.616901709525617,0.9983932968577808,0.0016067031426995535
3.847504338911811,3.9784128794116302,4.583470458305798,0.9983947639829105,0.0016052360175730202
3.852504344460449,3.978582573682969,4.546488110113623,0.9983917989833659,0.001608201017119218
3.857504350009087,3.9794320995741854,4.506028938070328,0.9983917662261454,0.001608233774341984
3.8625043555577254,3.9797360941709745,4.461831435575737,0.9983927482548128,0.0016072517456757933
3.8675043611063638,3.9804477809591416,4.414265250756832,0.9983884231687697,0.0016115768317190738
3.8725043666550016,3.980467094504631,4.363378492711428,0.9983895015446062,0.001610498455883446
3.87750437220364,3.981362734504212,4.309660237649232,0.998388620925368,0.0016113790751214301
3.8825043777522783,3.9810680612699447,4.25333506358129,0.9983848730777362,0.0016151269227519401
3.8875043833009166,3.9820573505006958,4.194463908323064,0.9983843127786908,0.001615687221795594
3.8925043888495545,3.981871400974617,4.133293880639303,0.9983831264967626,0.0016168735037215382
3.897504394398193,3.982599410630682,4.070019593867351,0.9983797117811622,0.0016202882193211263
3.9025043999468316,3.9825770746133093,4.0047967901042885,0.9983754668506108,0.0016245331498699162
3.90750440549547,3.9832626540169747,3.9376955162811647,0.9983751179670187,0.0016248820334591769
3.9125044110441083,3.982929394427306,3.868958745216895,0.9983717758981685,0.0016282241023048568
3.917504416592746,3.983803010089843,3.7990127833253386,0.9983624783731834,0.0016375216272934588
3.9225044221413845,3.9835086751837,3.7281749301193616,0.998361527963684,0.001638472036796624
3.927504427690023,3.984145189308023,3.656865422569297,0.9983597361581427,0.001640263842340275
3.9325044332386607,3.9840095354813747,3.5854897615172727,0.9983451838378471,0.0016548161626384695
3.937504438787299,3.984681511548623,3.5143327539781843,0.9983389282901992,0.001661071710288436
3.9425044443359374,3.984261433024343,3.4440254719057184,0.9983393969965987,0.001660603003891234
3.9475044498845757,3.985015599542827,3.3745435682400244,0.9983236264541182,0.001676373546373524
3.9525044554332136,3.9847911803499936,3.3065059101058853,0.9983071385059028,0.0016928614945904902
3.957504460981852,3.9853760935097955,3.240461346932556,0.9983043022546968,0.0016956977457979262
3.9625044665304907,3.9850241850660217,3.1769271099611855,0.9982932378897894,0.001706762110706275
3.967504472079129,3.9857491089290122,3.1162589077977882,0.9982705329744431,0.001729467026053055
3.9725044776277674,3.985496020445966,3.058597254188979,0.9982558699364893,0.0017441300640075193
3.9775044831764053,3.986112193711133,3.0040786793948264,0.9982457689535883,0.0017542310469093145
3.9825044887250436,3.9856929890378496,2.953201420364063,0.9982274899766514,0.001772510023846605
3.987504494273682,3.986423435597033,2.90676600087396,0.9982068244212884,0.0017931755792096066
3.99250449982232,3.986316153248879,2.865171730622434,0.9981903459551799,0.0018096540453188133
3.997504505370958,3.98693519297818,2.828716447544204,0.9981750024419298,0.0018249975585699157
4.0025045109195965,3.986428771075483,2.797538524940876,0.9981605928779304,0.0018394071225692305
4.007504516468234,3.9872285700344787,2.7717904435536926,0.9981481082043566,0.0018518917961441023
4.012504522016873,3.987233043058079,2.751671748270831,0.9981358890978643,0.0018641109026367503
4.017504527565511,3.9878903140593693,2.7374253896001393,0.9981273915315819,0.0018726084689195202
4.022504533114149,3.9874480876442906,2.729492150579964,0.9981258412138011,0.0018741587867000158
4.027504538662788,3.9882851803616948,2.727904746148361,0.9981257546173825,0.001874245383118468
4.0325045442114265,3.988253226174777,2.7324933763591757,0.9981266680398352,0.0018733319606657694
4.037504549760064,3.989000684436608,2.7435616740484288,0.9981364444467683,0.0018635555537336703
4.042504555308702,3.9887529886876787,2.7609513618780555,0.9981501864118446,0.0018498135886575715
4.047504560857341,3.9895851871090917,2.7847920697447335,0.9981575721784995,0.0018424278220041442
4.052504566405979,3.989439065155478,2.814973509660262,0.9981692726773158,0.001830727323188315
4.057504571954618,3.990292064080072,2.8517229656563354,0.9981949386594825,0.001805061341022805
4.0625045775032556,3.9902069096568304,2.894527816679891,0.9982157309364592,0.0017842690640470355
4.067504583051893,3.9909960672535267,2.942977649101506,0.9982225258266105,0.0017774741738970895
4.072504588600532,3.990830536919887,2.996815530619189,0.9982381164632962,0.0017618835372121774
4.07750459414917,3.9917835274406093,3.055625521543551,0.998265879829123,0.0017341201713867256
4.082504599697808,3.9916676007048633,3.1189940261895894,0.9982808974588252,0.0017191025416858508
4.087504605246447,3.992453395941861,3.1863519154907363,0.9982861816484158,0.0017138183520967703
4.0925046107950855,3.992463729540668,3.256979979912148,0.9983023542463647,0.0016976457541472971
4.097504616343723,3.993345892295569,3.330823020079368,0.9983201669129899,0.0016798330875222244
4.102504621892361,3.9930673754125725,3.4073405323762533,0.9983273037569651,0.0016726962435472887
4.107504627441,3.994098419084299,3.486007606418229,0.9983339460415388,0.00166605395897421
4.112504632989638,3.9941210639442364,3.566375159074968,0.9983447457738848,0.00165525422662954
4.117504638538277,3.994777871090344,3.6480897733616153,0.998353738520916,0.0016462614795991481
4.122504644086915,3.994869781899939,3.7304785226341766,0.9983579587897968,0.0016420412107188201
4.1275046496355525,3.995820714212061,3.813155931758246,0.9983619812705065,0.001638018730010993
4.132504655184191,3.9954204818402865,3.8959851372604692,0.9983699248564349,0.0016300751440842009
4.137504660732829,3.9965707541488116,3.9782779626990328,0.998373424435638,0.0016265755648837894
4.142504666281467,3.99653920405922,4.059723945998137,0.9983742138421954,0.0016257861583285926
4.147504671830106,3.997373944221368,4.1401719613084955,0.9983801622489371,0.001619837751589871
4.152504677378745,3.9975590048622958,4.2192463937518765,0.9983828890418637,0.0016171109586665608
4.1575046829273825,3.9984059548924735,4.296527607344879,0.9983824255449051,0.0016175744556286603
4.16250468847602,3.9985827600714923,4.371374059830512,0.9983868894356323,0.0016131105649051535
4.167504694024659,3.9994286806173296,4.443605616615654,0.9983887263514251,0.0016112736491161444
4.172504699573297,3.999576988545005,4.513223448248778,0.9983874567700834,0.0016125432304593152
4.177504705121935,4.00070947017486,4.579920687714109,0.9983920801455228,0.0016079198550160206
4.182504710670574,4.000328470279845,4.643266858394901,0.9983911859366081,0.001608814063927334
4.187504716219212,4.002107422899061,4.703368156610262,0.998392014866771,0.0016079851337620962
4.19250472176785,4.00159502067897,4.759737305211251,0.9983944255610253,0.0016055744395045183
4.197504727316488,4.0033446224657805,4.812388152131132,0.9983931075283482,0.0016068924721796835
4.202504732865126,4.003911499808774,4.861330799023117,0.998395387255993,0.0016046127445335948
4.207504738413765,4.004655854914066,4.906511094283107,0.9983947134142879,0.0016052865862376713
4.212504743962403,4.006641968720209,4.947750174699046,0.9983960021935978,0.0016039978069279854
4.217504749511042,4.006399812843515,4.9847951165570885,0.9983957281591994,0.0016042718413269914
4.2225047550596795,4.008841448798903,5.017639436676318,0.9983963467719768,0.0016036532285506274
4.227504760608318,4.008601272730051,5.045807457087625,0.998396877846065,0.0016031221544645917
4.232504766156956,4.010316937716896,5.069156940873659,0.9983960148201355,0.0016039851803968206
4.237504771705594,4.011031592996416,5.087900919901352,0.9983979462264032,0.0016020537741317357
4.242504777254233,4.011681711922099,5.101627247179842,0.9983959181878279,0.0016040818127122393
4.247504782802871,4.0135200908776865,5.110504021800329,0.9983979651730043,0.0016020348275326418
4.2525047883515095,4.0136619195297225,5.1145683847220536,0.9983966531079099,0.001603346892622381
4.257504793900147,4.016124349997031,5.113795307818808,0.9983970590113154,0.0016029409892144215
4.262504799448785,4.016479431887365,5.108130858264184,0.9983974956704086,0.001602504330119302
4.267504804997424,4.019067251232368,5.097436559848482,0.998396271816807,0.0016037281837188466
4.272504810546062,4.0198220994670715,5.081806402050054,0.9983974522994836,0.001602547701041328
4.277504816094701,4.022558390797924,5.06098048976025,0.9983962322581342,0.0016037677423903132
4.282504821643339,4.0233143166593575,5.03508486160054,0.99839638666574,0.0016036133347845068
4.287504827191977,4.026669209464691,5.004591770121255,0.9983964499717145,0.0016035500288105581
4.292504832740615,4.027024610507278,4.969499079447357,0.9983952732076647,0.0016047267928609563
4.297504838289253,4.03133826136894,4.930179019708004,0.9983955561472192,0.0016044438533080962
4.302504843837892,4.031605704154947,4.886826333417426,0.998395235822527,0.0016047641780020424
4.30750484938653,4.036472788811485,4.839559305664705,0.9983931821911258,0.0016068178094046884
4.3125048549351686,4.037801735672428,4.788363619189075,0.9983950178643297,0.0016049821362023604
4.317504860483806,4.042214003060464,4.733148589556481,0.9983918909734512,0.0016081090270832841
4.322504866032444,4.0453622789085,4.674240286742287,0.9983915791239636,0.0016084208765728906
4.327504871581083,4.049167972418342,4.611887350139447,0.9983926800900381,0.001607319910500756
4.332504877129721,4.0530983740045485,4.546348308505684,0.9983872066232296,0.001612793377311478
4.337504882678359,4.057665635966741,4.477928888991537,0.998389901744026,0.0016100982565180363
4.342504888226998,4.061333203344634,4.406946087391224,0.9983867509323846,0.001613249068160852
4.347504893775636,4.067129418907198,4.333274623271331,0.9983831408647319,0.0016168591358161424
4.352504899324274,4.071627753762703,4.257314993063015,0.9983840356912097,0.001615964309340409
4.357504904872912,4.077947569666488,4.179355398522267,0.9983795165620086,0.0016204834385424782
4.362504910421551,4.083334108858222,4.0999241335258025,0.9983767468818061,0.0016232531187463553
4.367504915970189,4.091155780794882,4.018577204554902,0.9983732515756034,0.0016267484249491875
4.372504921518827,4.096833931785237,3.936219131140385,0.9983701658721736,0.0016298341283794379
4.3775049270674655,4.106038095024793,3.853367444612756,0.9983653165063414,0.0016346834942113945
4.382504932616103,4.114004329669738,3.770371964536445,0.9983577108827433,0.001642289117808284
4.387504938164742,4.123448580855616,3.6877632554370416,0.9983543243487679,0.0016456756517825338
4.39250494371338,4.133180459519156,3.60587953045429,0.9983476018525843,0.001652398147964431
4.397504949262018,4.144825101451374,3.524826059576914,0.998336187948762,0.0016638120517853319
4.402504954810657,4.154817212446709,3.4452230677148377,0.9983283926413702,0.001671607359173351
4.4075049603592955,4.168816133797024,3.3676490443388256,0.9983195846238501,0.0016804153766901847
4.412504965907933,4.181998703508366,3.2926990758482346,0.9983060990948797,0.0016939009056567919
4.417504971456571,4.196833610696689,3.220872320996861,0.9982929077941961,0.0017070922063432698
4.42250497700521,4.211525063317003,3.152685955266059,0.9982787877303969,0.0017212122701458935
4.427504982553848,4.229783347418906,3.0884013894102362,0.9982611789562675,0.0017388210442783496
4.432504988102486,4.247012124278729,3.0284880113964077,0.9982460639312536,0.001753936069294757
4.437504993651125,4.2662537949360315,2.9733437281470376,0.9982325671575712,0.0017674328429783195
4.4425049991997625,4.285203641017374,2.9231481061647515,0.9982097344713559,0.001790265529196699
4.447505004748401,4.30808101148603,2.8782414822967133,0.9981846954826598,0.0018153045178947286
4.452505010297039,4.32997107247884,2.8388042249831402,0.9981753065404345,0.0018246934601209353
4.457505015845677,4.352971767042615,2.8055004535929915,0.9981691740898714,0.0018308259106861974
4.462505021394316,4.375400612604563,2.778511614743067,0.9981449249040335,0.001855075096524862
4.467505026942955,4.401828436729442,2.7583248391176403,0.9981215861456626,0.00187841385489598
4.4725050324915925,4.426643387614131,2.74450171818459,0.9981241587682126,0.001875841232346715
4.47750503804023,4.451917636661945,2.7370648851418844,0.9981324120017192,0.0018675879988405341
4.482505043588869,4.476110013292292,2.7364753734811718,0.9981229847639724,0.001877015236586839
4.487505049137507,4.5031133568604576,2.7429065934102437,0.998115197049501,0.0018848029510584782
4.492505054686145,4.527603154014127,2.7558125406927783,0.9981283590080531,0.0018716409925061102
4.497505060234784,4.552767765008155,2.774956968963898,0.9981471504456025,0.0018528495549567621
4.502505065783422,4.57629177704745,2.800535317281208,0.9981578581020958,0.00184214189846372
4.50750507133206,4.600613931399935,2.832219779844912,0.9981683470943523,0.0018316529062072204
4.512505076880698,4.621767689320943,2.8698705844483294,0.9981842264297205,0.0018157735708389975
4.517505082429336,4.644673224305385,2.912990417004124,0.9982037171724164,0.0017962828281435036
4.522505087977975,4.6652308764970964,2.960709206234686,0.9982251245667384,0.001774875433821721
4.527505093526613,4.6847659718902195,3.012397838404029,0.9982418398461188,0.001758160154440815
4.532505099075252,4.701809206898384,3.067854722553843,0.9982529431248625,0.0017470568756979056
4.5375051046238895,4.721378144914264,3.1269451822604224,0.9982698340245539,0.0017301659760062438
4.542505110172528,4.736903322558039,3.1891359956828382,0.9982905795864493,0.0017094204141118287
4.547505115721166,4.751867768917132,3.2539460094334403,0.9983014159625071,0.0016985840380551826
4.552505121269804,4.766254934592499,3.321280580578838,0.9983085702568553,0.0016914297437070236
4.557505126818443,4.781057026470818,3.3909262022513094,0.9983231705697668,0.001676829430796645
4.562505132367081,4.791188245541855,3.4620570449800065,0.9983355255484007,0.001664474452164198
4.5675051379157185,4.8040745608795365,3.5342638044423,0.9983402810428145,0.0016597189577515186
4.572505143464357,4.815043498958503,3.607143293981677,0.9983471896787723,0.0016528103217941861
4.577505149012995,4.825034149534804,3.6807012933967296,0.9983563727941208,0.0016436272064473472
4.582505154561634,4.833638670029754,3.754642494585542,0.9983616778279378,0.001638322172631816
4.587505160110272,4.843479854266798,3.8285064428375835,0.9983652452094557,0.0016347547911150684
4.592505165658911,4.849985422335283,3.9019874271999657,0.9983696894600017,0.001630310540568691
4.5975051712075485,4.858726823642399,3.9745902306209384,0.9983747447951689,0.001625255205401987
4.602505176756187,4.864846263889385,4.045664587526869,0.9983778418633561,0.0016221581372142045
4.607505182304825,4.8719930355419265,4.115043592679891,0.9983784733709783,0.0016215266295922278
4.612505187853463,4.877678341659146,4.182067808857878,0.9983829778080685,0.001617022192502922
4.617505193402102,4.883756750914776,4.246688167555084,0.9983859673945968,0.0016140326059757618
4.62250519895074,4.8881938412787695,4.308941591657885,0.9983841228384249,0.0016158771621489617
4.627505204499378,4.894071629011059,4.368683673411221,0.9983887855068363,0.001611214493739096
4.632505210048016,4.897401836510812,4.425593591867548,0.9983906101595003,0.0016093898410775708
4.637505215596654,4.902749379371823,4.47868278903271,0.998387915614476,0.0016120843861033031
4.642505221145293,4.905769677992711,4.528341201515203,0.9983931187395498,0.0016068812610327396
4.647505226693931,4.910496557326878,4.574686542006891,0.9983926742466107,0.0016073257539746357
4.652505232242569,4.9128011070015525,4.617422056631577,0.9983910231037698,0.001608976896818648
4.657505237791208,4.917404278939408,4.656441085643767,0.9983959510244754,0.0016040489761173842
4.662505243339846,4.919346478399691,4.6917817621454745,0.9983932109406433,0.0016067890599524787
4.667505248888484,4.923169925973396,4.723265602467898,0.9983941152447149,0.0016058847558854785
4.672505254437122,4.925824355338068,4.750541316746638,0.9983968198064795,0.001603180194121972
4.677505259985761,4.928373119328949,4.773703972322043,0.9983937254653452,0.0016062745352522906
4.682505265534399,4.931197756844787,4.792924837242364,0.9983966307475295,0.0016033692530647676
4.687505271083037,4.93336607273545,4.808063427200778,0.9983960509935937,0.0016039490069974971
4.6925052766316755,4.935338469367659,4.819041084264614,0.9983953174304159,0.0016046825701726763
4.697505282180313,4.937735054815061,4.825531284091514,0.9983970117659778,0.0016029882346090135
4.702505287728952,4.939198435138464,4.827829622526923,0.9983959258372664,0.0016040741633193444
4.70750529327759,4.9413927974956735,4.8261312363966375,0.9983960594062714,0.0016039405943133712
4.712505298826228,4.942904595863342,4.820191777383937,0.9983968455052792,0.00160315449530576
4.717505304374867,4.944762321960146,4.809757669490153,0.9983957060943179,0.0016042939062674982
4.7225053099235055,4.945834046130034,4.794194230488372,0.9983961566588127,0.0016038433417743393
4.727505315472143,4.947997257194846,4.7743092291350635,0.9983964009109108,0.0016035990896784244
4.732505321020781,4.9480403768659125,4.750158515463577,0.9983948819378725,0.0016051180627186946
4.73750532656942,4.950845202801854,4.721835305159795,0.9983963038899932,0.0016036961106018976
4.742505332118058,4.950351353149596,4.689704169602919,0.9983946141804497,0.0016053858201486265
4.747505337666696,4.953179868457814,4.653769810106638,0.9983947917641737,0.0016052082364210562
4.752505343215335,4.953107702374718,4.613830089351485,0.9983946157929304,0.001605384207659879
4.7575053487639725,4.955330011919119,4.570362893445581,0.9983933909587468,0.001606609041840321
4.76250535431261,4.955592387102764,4.523394830364074,0.998393311597608,0.0016066884029776083
4.767505359861249,4.957620419095873,4.473049031282752,0.9983925430972121,0.0016074569033719163
4.772505365409887,4.957416605140468,4.419360142410975,0.9983914679557523,0.0016085320448317297
4.777505370958526,4.959770799485907,4.362721702576427,0.9983906191798749,0.00160938082070848
4.782505376507165,4.959289704376349,4.303111529168252,0.9983898538117687,0.0016101461888150229
4.7875053820558024,4.961563653715074,4.240954109134343,0.9983881637586398,0.00161183624194444
4.79250538760444,4.96148018379936,4.176396439494085,0.998386787648997,0.0016132123515885844
4.797505393153079,4.963264166563524,4.109723843851592,0.9983855194331985,0.001614480567387534
4.802505398701717,4.963522772564125,4.041092595682096,0.998383473314271,0.0016165266863171195
4.807505404250355,4.965045678211681,3.970887331926077,0.9983809943044909,0.0016190056960986331
4.812505409798994,4.964966408470732,3.899135154974607,0.9983786072585852,0.0016213927420054553
4.8175054153476315,4.966857910715814,3.826178493231902,0.9983768013599851,0.0016231986406073662
4.822505420896269,4.9662814124536805,3.7525245501641025,0.998372687448849,0.0016273125517453962
4.827505426444908,4.968337340729928,3.6785923353433647,0.9983675733013542,0.0016324266992418144
4.832505431993546,4.967882245570747,3.6047515592063086,0.9983667413070474,0.0016332586935510834
4.837505437542185,4.96981660741273,3.531121026427308,0.9983611954359557,0.001638804564645155
4.842505443090824,4.969594157781293,3.457898694414465,0.99835196247111,0.0016480375294936863
4.8475054486394615,4.971187491241107,3.385717629714965,0.998349993488755,0.0016500065118521467
4.852505454188099,4.971124523143305,3.3150432953522238,0.998344468622399,0.0016555313782090737
4.857505459736738,4.972871491418996,3.246228934092617,0.9983329583508342,0.0016670416497763468
4.862505465285376,4.9722791477800055,3.1794932759016303,0.998325328634911,0.001674671365700878
4.867505470834014,4.974259324074904,3.1152088074404762,0.9983179359852216,0.0016820640153908345
4.872505476382653,4.973930068892624,3.0539015646916905,0.9983083462724055,0.0016916537282074152
4.877505481931291,4.975575184328241,2.9957892177085306,0.9982966678293128,0.001703332171300321
4.8825054874799285,4.975381547906955,2.941287336278169,0.9982830602604692,0.0017169397401432778
4.887505493028567,4.977164222535326,2.8907199460978124,0.9982731346284498,0.0017268653721609873
4.892505498577205,4.976592373899705,2.844409062272314,0.9982631076531218,0.0017368923474879233
4.897505504125844,4.978340927531376,2.8024084233883286,0.9982474059698427,0.001752594030765394
4.902505509674482,4.978109686653524,2.7650149026533146,0.998234564749321,0.001765435251285412
4.907505515223121,4.979794474013298,2.732461742711477,0.9982260200521809,0.001773979948422943
4.9125055207717585,4.979177121965288,2.704954257728476,0.9982130180793312,0.0017869819212693444
4.917505526320397,4.980794621869581,2.682366236959059,0.9982012458738418,0.0017987541267615484
4.922505531869035,4.980433405334228,2.6649005802806602,0.9981975659356443,0.0018024340649619678
4.927505537417673,4.982060196703727,2.6522097358288637,0.9981909971403096,0.0018090028602989572
4.932505542966312,4.981354403893741,2.64414568088369,0.9981795078315713,0.0018204921690389581
4.93750554851495,4.9828005681702585,2.6409507658074665,0.998179054761703,0.001820945238909049
4.942505554063588,4.982245086900485,2.642277806520793,0.9981877057833114,0.0018122942173025255
4.947505559612226,4.983747471109923,2.647545969785096,0.9981867680847225,0.0018132319158929927
4.952505565160864,4.982975096895784,2.656610134045685,0.9981809965077676,0.0018190034928488369
4.957505570709502,4.984288181589592,2.6698088729663834,0.9981896140413816,0.0018103859592353982
4.962505576258141,4.983517951367516,2.686875077274627,0.9982065144493711,0.0017934855512469663
4.967505581806779,4.984862954440188,2.707736280192367,0.9982136610658406,0.0017863389347773386
4.972505587355418,4.984028212591106,2.7323932543776293,0.9982159147137263,0.001784085286892367
4.977505592904056,4.985260619138532,2.760392652271595,0.9982269654627074,0.0017730345379120486
4.982505598452694,4.984354789101975,2.791426174957848,0.9982431006932861,0.001756899307333277
4.987505604001332,4.985586627333113,2.8252488937906715,0.9982549376452521,0.0017450623553674357
4.992505609549971,4.984679292486035,2.8617155704283603,0.998263565669043,0.0017364343315770824
4.997505615098609,4.98585181096427,2.900572061269299,0.9982734193800482,0.001726580620573054
5.002505620647247,4.984917554706242,2.941715457676188,0.9982849846931802,0.0017150153074414615
5.0075056261958855,4.986118308034345,2.9844723321816953,0.9982965286116258,0.0017034713889960886
5.012505631744523,4.985126191910917,3.028719874471568,0.9983059657445797,0.0016940342560426746
5.017505637293161,4.9862758487362955,3.0742086606202084,0.9983135500366935,0.00168644996392946
5.0225056428418,4.985415196297768,3.1208642300845533,0.9983217589477189,0.0016782410529038478
5.027505648390438,4.986583664346025,3.168511599577989,0.9983305889084295,0.0016694110921935033
5.032505653939077,4.985517670338555,3.2166065696468986,0.9983374750805513,0.0016625249200723142
5.0375056594877154,4.986762763908496,3.2649092940463293,0.9983424774626489,0.0016575225379752156
5.042505665036353,4.985945795843017,3.313167751055429,0.9983487884495902,0.0016512115510335075
5.047505670584991,4.98705329570817,3.361378047040081,0.998355342452252,0.0016446575483726302
5.05250567613363,4.986105862976055,3.4092364178334775,0.9983581016757864,0.0016418983248388092
5.057505681682268,4.9874163781707574,3.456233273492941,0.9983615360833425,0.0016384639172838742
5.062505687230906,4.986513016964597,3.5023584146391857,0.9983682512071228,0.001631748793503926
5.0675056927795445,4.987748747055155,3.5474334006219737,0.998370127204752,0.0016298727958753273
5.072505698328182,4.986926945828138,3.591196913922259,0.9983705319382065,0.0016294680624222649
5.07750570387682,4.9882316066913175,3.633550343862097,0.9983763665958842,0.0016236334047456439
5.082505709425459,4.987456911326734,3.6742386227735193,0.9983787930957062,0.0016212069049253216
5.087505714974097,4.988766427932348,3.7133078374222657,0.9983780178522395,0.001621982148392996
5.092505720522736,4.987992001946119,3.7505440409323723,0.9983812749586999,0.0016187250419314604
5.0975057260713745,4.989456316599496,3.7857200815760144,0.9983839543267586,0.0016160456738739549
5.102505731620012,4.988745779601344,3.818587229561737,0.9983842533458879,0.0016157466547448937
5.10750573716865,4.990135764358663,3.8490338518038545,0.9983847989280406,0.0016152010725931437
5.112505742717289,4.989607006799721,3.877124368240717,0.9983866965592941,0.0016133034413399966
5.117505748265927,4.991139174650197,3.9024161450909363,0.9983885513741473,0.0016114486264880434
5.122505753814565,4.990369449664636,3.9253190472220836,0.9983878279141247,0.001612172086511649
5.127505759363204,4.992159036826807,3.9456393180745066,0.9983882322319385,0.001611767768699823
5.1325057649118415,4.991717397779688,3.9633798392054644,0.9983908746589824,0.0016091253416574821
5.137505770460479,4.993217432964164,3.9784591918701886,0.9983903762194106,0.0016096237812311114
5.142505776009118,4.993099074493273,3.990925093667623,0.9983892163816095,0.0016107836190349294
5.147505781557756,4.994746679091988,4.000685549756098,0.9983919326177744,0.0016080673828727202
5.152505787106394,4.994372330768648,4.007702862847196,0.9983919076891894,0.001608092311460574
5.157505792655034,4.996312236517053,4.011765508012337,0.9983901747338926,0.0016098252667618937
5.1625057982036715,4.99605003447826,4.012901733128269,0.9983921164053229,0.001607883595334464
5.167505803752309,4.998148495264143,4.0110896190303285,0.9983923984883782,0.0016076015122832405
5.172505809300948,4.997862173465986,4.006360432184401,0.9983910853381103,0.0016089146625524583
5.177505814849586,5.000206679666168,3.998628070130762,0.9983916000350288,0.001608399965630541
5.182505820398224,5.0003705034637544,3.988071512712399,0.9983922986910667,0.001607701309588921
5.187505825946863,5.002472273374327,3.97497215057992,0.998391335190789,0.0016086648098643892
5.192505831495501,5.002854505482402,3.9593794530823256,0.9983909544994151,0.001609045501235172
5.1975058370441385,5.005498389967943,3.94132528218995,0.9983913816386013,0.0016086183620475703
5.202505842592777,5.005699124284252,3.9203101008229693,0.9983909686553222,0.0016090313453253915
5.207505848141415,5.008362975770856,3.8967519587486485,0.9983902712081981,0.0016097287924482756
5.212505853690053,5.009708890865322,3.87087717450925,0.9983893637886344,0.0016106362120124399
5.217505859238692,5.012025991584752,3.8429495481041416,0.9983901818482702,0.001609818152377349
5.222505864787331,5.013115258938501,3.8129944096084,0.9983892925487484,0.0016107074519005043
5.2275058703359685,5.016491583243852,3.781172860455777,0.9983865242343946,0.001613475766256049
5.232505875884607,5.017039335162568,3.7475830576506604,0.9983883312294946,0.001611668771158356
5.237505881433245,5.02123371580112,3.7123458751025686,0.9983879736055408,0.001612026395115752
5.242505886981883,5.022141771376856,3.6756700807041107,0.9983835167099477,0.0016164832907123922
5.247505892530522,5.0262639407499785,3.6376157027782328,0.9983846350451594,0.001615364955497262
5.25250589807916,5.029184274249682,3.5983578962056835,0.9983854404337342,0.0016145595669186494
5.257505903627798,5.0322344460802695,3.558018275525478,0.9983811826403111,0.0016188173603386424
5.262505909176436,5.035171906267015,3.5168367389388755,0.9983796011779472,0.0016203988227005985
5.267505914725074,5.040005941947425,3.4748824012270916,0.9983799393624244,0.0016200606382223712
5.272505920273712,5.0418179746790335,3.432390359942806,0.9983785561831051,0.0016214438175407588
5.277505925822351,5.047668278973866,3.389476454707825,0.9983753634894087,0.0016246365112367969
5.28250593137099,5.0505383094566305,3.346155682718564,0.9983717599542523,0.0016282400463935747
5.287505936919628,5.056368955128086,3.3025545074136073,0.998372050740675,0.0016279492599714813
5.292505942468266,5.061343882375156,3.258961076400382,0.9983716489747468,0.0016283510259004121
5.297505948016904,5.066638589893322,3.215665688169719,0.9983648871832669,0.0016351128173813713
5.302505953565542,5.070806199739742,3.172729058937081,0.9983610781384428,0.0016389218622071184
5.307505959114181,5.0789824701912725,3.1305251800506992,0.9983629466076368,0.0016370533930146491
5.312505964662819,5.083975633602963,3.0892812671907883,0.9983600507302589,0.0016399492703940998
5.317505970211457,5.09072827059908,3.04914745866021,0.9983522736614393,0.0016477263392154211
5.322505975760095,5.097252800030602,3.0101857555171434,0.9983479064936595,0.0016520935069966028
5.327505981308733,5.106672988857826,2.9726051473214614,0.9983488289930214,0.0016511710076364291
5.332505986857371,5.112714102755287,2.9366182577550344,0.9983474361013057,0.0016525638993548004
5.33750599240601,5.121334813070067,2.902262371843295,0.9983376013020862,0.0016623986985763422
5.342505997954648,5.12987403119694,2.8698278141392364,0.9983302051734337,0.0016697948272314217
5.347506003503287,5.140425472753485,2.839458641300058,0.9983336276378697,0.0016663723627982046
5.352506009051925,5.148039383454783,2.811233246898716,0.998332668946776,0.00166733105389357
5.357506014600563,5.158871904702928,2.7852512443878554,0.998321163633872,0.0016788363667991316
5.362506020149201,5.1688652265453126,2.7616282932583545,0.9983151910533624,0.001684808947309649
5.36750602569784,5.1808136146634025,2.740382848772939,0.9983162654292432,0.001683734571429774
5.372506031246478,5.190269697331708,2.721334028013172,0.9983137738257818,0.0016862261748914378
5.377506036795116,5.202874520183454,2.704597088450943,0.9983100528737608,0.0016899471269124133
5.3825060423437545,5.21473553241533,2.6901471930145546,0.9983057690731587,0.001694230927514172
5.387506047892392,5.228130094027797,2.677684517625485,0.9982980933281024,0.0017019066725693383
5.39250605344103,5.238462125916311,2.667266355869285,0.9982968925225548,0.0017031074781156202
5.397506058989669,5.252638951970274,2.6588503285023735,0.9983029718081824,0.0016970281924868081
5.402506064538307,5.2665784741127,2.6524501789208403,0.9982996709497891,0.001700329050877603
5.407506070086945,5.281197476211954,2.6479964144789205,0.998288835562675,0.0017111644379888475
5.4125060756355845,5.2921598316129215,2.64544060316016,0.9982884998489351,0.001711500151725735
5.417506081184222,5.307237230783535,2.6445955882175167,0.9982954634063006,0.0017045365943620689
5.42250608673286,5.32232140628616,2.645536450924831,0.9982954067193262,0.001704593281340143
5.427506092281499,5.338145027526971,2.648207018264857,0.9982911695830325,0.0017088304176360275
5.432506097830137,5.350036887581966,2.65247672555957,0.9982901478888097,0.0017098521118612336
5.437506103378775,5.3653044260768095,2.6577938923474402,0.99829096514773,0.0017090348529429057
5.442506108927414,5.380400971892933,2.66438045352416,0.9982940444848876,0.0017059555157875855
5.4475061144760515,5.396956869436406,2.671964643343111,0.9982989886803992,0.0017010113202776545
5.452506120024689,5.409736061938592,2.680703460705101,0.9982984392997523,0.0017015607009253123
5.457506125573328,5.424981842915411,2.6903801259529625,0.9982940236499089,0.0017059763507707689
5.462506131121966,5.439515274196809,2.7009303093591814,0.9982977976790224,0.0017022023216576054
5.467506136670604,5.455931342230079,2.712390100209465,0.9983075560554172,0.0016924439452631723
5.472506142219244,5.468935448664192,2.7244552380941114,0.998309017310643,0.0016909826900372888
5.4775061477678815,5.484118596044073,2.736918099279815,0.9983041175031669,0.001695882497513285
5.482506153316519,5.498046168050985,2.7497298209906273,0.9983068565409381,0.001693143459741877
5.487506158865158,5.513593933961123,2.763022097514884,0.9983160127676036,0.0016839872330766492
5.492506164413796,5.526023559350377,2.7767583248375005,0.9983196156129942,0.0016803843876862228
5.497506169962434,5.5409659664874225,2.790748424344811,0.9983177514024917,0.001682248598188728
5.502506175511073,5.5541931469228505,2.804939211908867,0.9983190806326842,0.0016809193679966452
5.507506181059711,5.568484098206206,2.8194350900160408,0.99832465723692,0.001675342763760901
5.5125061866083485,5.580089024735062,2.83394078435097,0.998329575919079,0.0016704240816020873
5.517506192156987,5.594482618421113,2.848481689063352,0.9983316085885346,0.001668391412146478
5.522506197705625,5.606424452676217,2.8631016374849496,0.9983318508193163,0.001668149181364428
5.527506203254263,5.619473846737211,2.877747587709134,0.9983334911629804,0.0016665088376998966
5.532506208802902,5.630652527272266,2.8921672534568184,0.9983386975476475,0.001661302453033983
5.537506214351541,5.643925697435601,2.906264512458299,0.998343467033184,0.0016565329674974535
5.542506219900178,5.653946696312053,2.919863142983202,0.9983432222459997,0.0016567777546830239
5.547506225448817,5.6662745358536055,2.9329047538519593,0.9983424185363462,0.001657581464336984
5.552506230997455,5.677076998432682,2.945718202370999,0.9983468339126269,0.0016531660880571353
5.557506236546093,5.688603145051011,2.9582129635327554,0.9983521195674072,0.0016478804332779296
5.562506242094732,5.697228567354501,2.970073488662672,0.998352473772019,0.0016475262286678532
5.56750624764337,5.709007096417812,2.9815173881355985,0.9983512065267908,0.0016487934738969984
5.5725062531920075,5.7183190952581935,2.992351092884416,0.9983533913977751,0.0016466086029140144
5.577506258740646,5.728682311254503,3.0026175024993926,0.9983578672921735,0.001642132708517509
5.582506264289284,5.737052189874189,3.0125032849121895,0.998360141493495,0.0016398585071978155
5.587506269837922,5.747098742527219,3.0220851336023586,0.9983584863070386,0.0016415136936552327
5.592506275386561,5.754782564609074,3.031280974031286,0.9983579844632808,0.0016420155374121702
5.5975062809352,5.765234290276749,3.0400235661885806,0.9983628821344172,0.001637117866275311
5.6025062864838375,5.772198931825247,3.048384337170942,0.9983659489303831,0.0016340510703093474
5.607506292032476,5.780511141394925,3.056404513445644,0.9983624973185269,0.001637502682165218
5.612506297581114,5.788614076264374,3.0639474321788787,0.9983625133183597,0.0016374866823331675
5.617506303129752,5.797677150383991,3.0709862999297775,0.9983680273533225,0.001631972647370799
5.622506308678391,5.80238848397781,3.077881410231784,0.9983680100800066,0.0016319899206880299
5.627506314227028,5.811258897055762,3.0846668469514835,0.9983651831381448,0.001634816862550905
5.6325063197756675,5.818266386011321,3.0913791586606783,0.998368194323639,0.0016318056770587954
5.637506325324305,5.8252696892361016,3.097817816162768,0.9983705234958374,0.0016294765048621334
5.642506330872944,5.83106197818514,3.1039216184498275,0.9983683318337477,0.0016316681669543561
5.647506336421582,5.838705532921169,3.1097816934153517,0.9983689300121218,0.0016310699885829325
5.65250634197022,5.842953128277532,3.1151920061719,0.9983719638618311,0.0016280361388767033
5.657506347518859,5.850678944455234,3.1201885956044606,0.9983712452422947,0.001628754758417708
5.662506353067497,5.855714005232728,3.124757411426222,0.9983695358122857,0.0016304641884305497
5.667506358616135,5.861819139246398,3.1289575883827627,0.9983719917563605,0.0016280082443594554
5.672506364164773,5.866666302436941,3.132845856564211,0.9983738710019494,0.0016261289987713875
5.677506369713411,5.872777339015958,3.1366370479675627,0.9983715554666368,0.0016284445340804356
5.68250637526205,5.8767168496363045,3.1403161277341765,0.9983716032241955,0.0016283967765188473
5.687506380810688,5.883077025160398,3.143877527083755,0.9983743360557057,0.0016256639450064356
5.692506386359326,5.885847325076362,3.147374769136345,0.9983735828509025,0.001626417149806897
5.6975063919079645,5.89180774243819,3.150748014091015,0.9983727658598002,0.0016272341409077676
5.702506397456602,5.8961552229299015,3.1540317604954673,0.9983746662631162,0.0016253337375909589
5.70750640300524,5.900562546508798,3.1573148350313507,0.9983742662447587,0.0016257337559475987
5.712506408553879,5.903392220541825,3.1606353498197235,0.9983733539996255,0.0016266460010812317
5.717506414102517,5.909099134617968,3.1638437823035197,0.9983754299168938,0.0016245700838131887
5.722506419651155,5.9113668438708995,3.1669994586133,0.9983757947651613,0.0016242052355469102
5.727506425199794,5.915710095508685,3.1701892192389294,0.9983740538517131,0.00162594614899706
5.7325064307484315,5.918891473898724,3.1733946348086426,0.99837460762051,0.0016253923802025966
5.737506436297069,5.923289762316466,3.176604551020469,0.9983764750539568,0.001623524946758954
5.742506441845708,5.924368087032568,3.179949854668227,0.998376656053597,0.0016233439471226734
5.747506447394346,5.929123598436687,3.183481889340852,0.9983748305268834,0.0016251694738317643
5.752506452942985,5.931951107135775,3.1870747519879985,0.9983748412967873,0.0016251587039237362
5.757506458491624,5.9347593608808635,3.1906669432075536,0.9983777438035858,0.0016222561971214505
5.762506464040262,5.936251427111073,3.1941298650586036,0.9983775880810591,0.0016224119196470196
5.7675064695889,5.94070042945186,3.1972960270888335,0.9983746407090801,0.0016253592916251336
5.772506475137538,5.941746856978795,3.2003312162555813,0.9983756966363382,0.0016243033643671958
5.777506480686177,5.944843804100547,3.2031209943527084,0.9983789565814177,0.001621043419287255
5.782506486234815,5.9461373718401145,3.2056125496924297,0.9983775470769888,0.0016224529237162466
5.787506491783453,5.949678638838516,3.208042781225377,0.9983747020387324,0.0016252979619735166
5.792506497332091,5.95071473794021,3.2103623083627575,0.998376684963217,0.0016233150374898846
5.797506502880729,5.953172214307808,3.2126043332589016,0.9983792575466458,0.0016207424540617239
5.802506508429368,5.9542340644772525,3.214792015386452,0.9983774350454943,0.0016225649552147883
5.807506513978006,5.957206076180039,3.216683883124927,0.9983747782507558,0.0016252217499551464
5.812506519526644,5.957261580144982,3.218120119128186,0.9983768491943823,0.001623150806329744
5.817506525075283,5.960140304186249,3.219257911888332,0.998379750925404,0.0016202490753085004
5.8225065306239205,5.960529955978806,3.220080569633322,0.9983764044681991,0.0016235955325158125
5.827506536172558,5.962730086502733,3.2204245913761618,0.9983741462419754,0.0016258537587407315
5.832506541721197,5.9635327257669575,3.220336255318374,0.9983779320509119,0.001622067949806217
5.837506547269835,5.9655273955563874,3.2198113745572696,0.998378249886614,0.0016217501141074292
5.842506552818473,5.965071602684109,3.218830349704429,0.9983747101414346,0.0016252898592890143
5.847506558367112,5.96774592987631,3.2173506698718484,0.9983746766023076,0.0016253233984190845
5.85250656391575,5.96772806867099,3.2153710052336293,0.9983766320040204,0.001623367996708866
5.8575065694643875,5.969338639870633,3.2125762242602116,0.9983759840137236,0.0016240159870067892
5.862506575013026,5.969433735521769,3.20905860962593,0.9983736218870557,0.0016263781136763341
5.867506580561664,5.971421055232939,3.204797193949539,0.9983734259741791,0.0016265740265536438
5.872506586110303,5.970857701518428,3.1998787596926768,0.9983742555228012,0.0016257444779320463
5.877506591658941,5.9726447255825015,3.194395583516053,0.9983730763809701,0.001626923619763926
5.8825065972075805,5.972398713016689,3.188088933267942,0.9983717359436768,0.001628264057055834
5.887506602756218,5.974034171026841,3.180932961239455,0.998370880259474,0.0016291197412576014
5.892506608304856,5.973423458904387,3.1730082532768167,0.9983700286030411,0.0016299713976885794
5.897506613853495,5.975054069266786,3.164190578122355,0.9983700069795648,0.0016299930211633473
5.902506619402133,5.974577421381457,3.154529932883392,0.9983682883200506,0.0016317116806757181
5.907506624950771,5.976003068379489,3.1437249016244864,0.9983655375941399,0.001634462406583604
5.91250663049941,5.975274845982584,3.1320699641651504,0.9983658442245487,0.0016341557761710322
5.9175066360480475,5.976797366192994,3.1196304584519656,0.9983653970119891,0.0016346029887339291
5.922506641596685,5.976128690478824,3.1063774484897273,0.9983614075659526,0.001638592434773849
5.927506647145324,5.977423302182867,3.092228367709875,0.9983595939070312,0.0016404060936975867
5.932506652693962,5.9766301417187755,3.0770557884576535,0.9983600608655051,0.001639939135226086
5.937506658242601,5.978051549062865,3.0612228758255178,0.9983574853618452,0.0016425146388875252
5.942506663791239,5.977253902602558,3.044501491438609,0.9983533744498413,0.0016466255508937372
5.947506669339877,5.978453979598946,3.0269449055346422,0.9983514549989279,0.001648545001808836
5.952506674888515,5.977632833717563,3.0089287013355626,0.9983506613805653,0.001649338620173173
5.957506680437153,5.97898443537235,2.9904698373310636,0.9983482587617489,0.0016517412389905049
5.962506685985791,5.978055509315954,2.9714430115995483,0.9983434555790709,0.0016565444216692887
5.96750669153443,5.979222316278165,2.951840063161541,0.9983394231763255,0.0016605768244159539
5.972506697083068,5.97841496379998,2.932005692003747,0.9983388769134404,0.001661123087301773
5.977506702631706,5.9796883889045365,2.911761289194361,0.9983371505650095,0.0016628494357329498
5.9825067081803445,5.978688337759681,2.8912398931655234,0.9983305504326401,0.0016694495681028965
5.987506713728982,5.979850396682722,2.8707135394859176,0.9983253123710781,0.0016746876296657171
5.99250671927762,5.979022767684794,2.850551537711624,0.9983249058614578,0.0016750941392857143
5.997506724826259,5.980277557196667,2.8306750025641754,0.9983224560813315,0.00167754391941219
6.002506730374897,5.979283745299415,2.8111597698792177,0.9983158596933035,0.0016841403074408345
6.007506735923537,5.980422371102824,2.7922139356955387,0.9983113930963603,0.0016886069043841976
6.0125067414721745,5.979570350274762,2.774141839495586,0.9983090684212483,0.0016909315794964071
6.017506747020813,5.980860424922081,2.7566922462737473,0.9983044864354136,0.0016955135653313475
6.022506752569451,5.979921365876056,2.7393776228145503,0.9983004790549316,0.0016995209458132892
6.027506758118089,5.981076322684199,2.7224395592874227,0.9982991235165443,0.0017008764842014732
6.032506763666728,5.980210228384306,2.7063735351089564,0.9982943750066172,0.0017056249941287032
6.037506769215366,5.981525120871728,2.6911470395055845,0.998286425461263,0.0017135745394839302
6.0425067747640036,5.98070751079881,2.6765805298477563,0.9982848716079515,0.001715128392795951
6.047506780312642,5.981984730993278,2.6631121848215407,0.9982884209917913,0.0017115790089570464
6.05250678586128,5.981112743739046,2.6513264799037426,0.9982847016053499,0.0017152983953989996
6.057506791409919,5.982435403411558,2.6410589816523906,0.9982749086481141,0.0017250913526359927
6.062506796958557,5.981819981392776,2.632482651108038,0.9982726355964553,0.0017273644042968223
6.067506802507195,5.9832966019333025,2.6256380241529005,0.9982781227064045,0.0017218772943486142
6.0725068080558335,5.982442968468296,2.6203881774864213,0.9982795919691462,0.0017204080316078807
6.077506813604471,5.9838627592910765,2.6170293119581793,0.9982753472587285,0.0017246527420273314
6.082506819153109,5.983521481031037,2.615627126508075,0.9982723479950802,0.0017276520056774885
6.087506824701748,5.985136472043832,2.6163079946032597,0.998272762888365,0.0017272371123948744
6.092506830250386,5.984347924115384,2.6193390189575245,0.9982767079195851,0.0017232920811729863
6.097506835799024,5.986076182412811,2.6248251939553096,0.9982835461404056,0.0017164538603524995
6.102506841347663,5.986009025738282,2.6327449082127266,0.9982860635699862,0.0017139364307715357
6.1075068468963005,5.987625498317328,2.643057048177609,0.9982817307678471,0.0017182692329112093
6.112506852444938,5.987017561098011,2.6559262694108967,0.9982826433965166,0.0017173566042418076
6.117506857993577,5.989141795947343,2.671560091186812,0.9982943530005948,0.00170564700016453
6.122506863542215,5.989205926573613,2.6900687794238594,0.9983030095640945,0.001696990436665786
6.127506869090853,5.990892550780455,2.711271418139077,0.9983020002362383,0.0016979997645235536
6.132506874639493,5.990553996877583,2.735073993049342,0.9983034783741139,0.0016965216266493172
6.137506880188131,5.99282576545565,2.7616433966698843,0.9983113920210879,0.0016886079796771063
6.142506885736769,5.99302366687011,2.7909475992721076,0.9983176261791571,0.0016823738216103874
6.147506891285407,5.994924228153251,2.822797575640915,0.998323168677837,0.0016768313229328824
6.152506896834046,5.994580212883594,2.8571677060478833,0.9983297641521898,0.001670235848583051
6.157506902382684,5.997006908136033,2.89379382096299,0.9983320304433818,0.0016679695573952541
6.162506907931322,5.997468730231845,2.932559876112125,0.9983348335852676,0.0016651664155128926
6.1675069134799605,5.999249958573729,2.973270751285594,0.9983431543571666,0.001656845643617994
6.172506919028598,5.999119185839772,3.015737902612354,0.998348590101016,0.0016514098997696895
6.177506924577236,6.001776910871771,3.0599087343202185,0.998350875393511,0.0016491246072709942
6.182506930125875,6.001828093715395,3.105604024025827,0.9983549046932538,0.0016450953075254496
6.187506935674513,6.003917147384824,3.1526663197100477,0.998357744825602,0.0016422551751746348
6.192506941223152,6.004292445302267,3.2007035267149457,0.998362219679779,0.0016377803209948957
6.19750694677179,6.0066072339571495,3.2495820250532694,0.9983673750940315,0.0016326249067412475
6.2025069523204275,6.006782880208483,3.2991109354201478,0.99836792546901,0.0016320745317611345
6.207506957869066,6.009175453740498,3.349115976081811,0.9983700656400853,0.0016299343606850183
6.212506963417704,6.00940354628696,3.3994373428417264,0.9983738047915987,0.0016261952091720588
6.217506968966342,6.011807693053092,3.449798204081607,0.9983765421694032,0.0016234578313678411
6.222506974514981,6.012321174315627,3.49994384464477,0.9983788578386443,0.0016211421621282857
6.227506980063619,6.014623941625906,3.5497073797654775,0.9983778388398123,0.0016221611609620141
6.232506985612257,6.0147473024168425,3.5987033980051883,0.9983813674729746,0.0016186325278027963
6.237506991160895,6.0177178907240485,3.64642946019971,0.9983856220182075,0.0016143779825728807
6.242506996709533,6.0178032628858,3.692850940596025,0.9983823257783986,0.0016176742223854496
6.247507002258171,6.02034173218288,3.7377430714530986,0.9983845663060638,0.0016154336947170292
6.25250700780681,6.021501349120464,3.7813051291759394,0.9983891221721152,0.0016108778286617225
6.25750701335545,6.023591171922858,3.823335986129519,0.9983867411190411,0.0016132588817322512
6.2625070189040875,6.02426715145857,3.863310762679254,0.9983870906991825,0.0016129093015884472
6.267507024452725,6.0272870422948275,3.9012673095682078,0.9983908942040665,0.0016091057967037997
6.272507030001364,6.027219481845655,3.9371998193414943,0.9983900577035505,0.0016099422972184734
6.277507035550002,6.030627482723818,3.9707084923566045,0.9983890398292887,0.001610960171480365
6.28250704109864,6.031663726774873,4.001774538142806,0.9983921187463781,0.0016078812543909838
6.287507046647279,6.034016999896302,4.030361516695985,0.9983920101600361,0.0016079898407336771
6.2925070521959166,6.036107728672024,4.056420088825934,0.9983905268217237,0.0016094731790467322
6.297507057744554,6.038474357901293,4.079772888302589,0.9983929899738958,0.001607010026875674
6.302507063293193,6.039333492442211,4.100171091812902,0.9983929696707982,0.001607030329975505
6.307507068841831,6.043233657578506,4.117462436047452,0.9983914735548278,0.0016085264459475557
6.312507074390469,6.043371699991915,4.131816496779653,0.9983936240815402,0.0016063759192362697
6.317507079939108,6.047649290535434,4.143007921928806,0.9983930461929479,0.0016069538078312012
6.322507085487746,6.048889408597653,4.151091341724082,0.9983920640858766,0.001607935914904704
6.327507091036384,6.052621707011161,4.155793109417272,0.9983938615767084,0.00160613842407427
6.332507096585022,6.054488191688574,4.157122621959874,0.9983923596775521,0.0016076403232328517
6.33750710213366,6.058538516780505,4.155505417594414,0.9983924655832014,0.0016075344175859301
6.342507107682299,6.060266850775511,4.151007159060544,0.9983933453691916,0.0016066546315983243
6.347507113230937,6.0645953640614065,4.143602340344343,0.998391253077617,0.0016087469231751707
6.352507118779575,6.067621392166705,4.133027494257818,0.9983924228987887,0.001607577102005383
6.3575071243282135,6.071109608118901,4.119475547110616,0.9983919488777953,0.0016080511229999736
6.362507129876851,6.074555300085649,4.102910287122129,0.9983899476141436,0.0016100523866527828
6.367507135425489,6.0794877210118266,4.08311818566782,0.9983914131917893,0.0016085868090077746
6.372507140974128,6.081061459660398,4.060710595083338,0.9983897970516371,0.0016102029491601461
6.377507146522766,6.0876780373714245,4.035669457716741,0.9983883148005728,0.0016116852002243814
6.382507152071404,6.091158080511741,4.00785915927437,0.998388918586834,0.001611081413961905
6.3875071576200435,6.0962726289618,3.9774755469332064,0.9983870507654328,0.0016129492353623418
6.392507163168682,6.101393920133752,3.944554474768097,0.9983857204501939,0.0016142795505984797
6.39750716871732,6.107683783567475,3.9093374890766923,0.998384900346729,0.0016150996540622636
6.402507174265958,6.111427712104915,3.8720120861431844,0.9983832045218395,0.0016167954789482932
6.407507179814597,6.119214478375173,3.8324360246421345,0.9983814735815966,0.001618526419187678
6.412507185363235,6.124708234293751,3.7906725436804556,0.9983795279295762,0.001620472071203845
6.417507190911873,6.132195310810307,3.74667594136983,0.9983770948693608,0.0016229051314225953
6.422507196460511,6.138799884348833,3.7007172387818246,0.9983749713459954,0.0016250286547909
6.427507202009149,6.1474377335019135,3.652869300591936,0.9983724208487088,0.001627579152080575
6.432507207557787,6.154370916612509,3.6033860638209796,0.9983677662092165,0.0016322337915758783
6.437507213106426,6.164425970688362,3.552528371960319,0.9983652341031043,0.0016347658976901222
6.442507218655064,6.172216311765948,3.500753166969562,0.9983624187878413,0.0016375812129554817
6.447507224203703,6.183187265522426,3.4482806784103333,0.9983545217844783,0.0016454782163215238
6.4525072297523405,6.193200385655363,3.39530605749799,0.9983508767205733,0.0016491232802277888
6.457507235300978,6.204884859251301,3.342229996110814,0.9983481558177835,0.0016518441830186857
6.462507240849617,6.215221376034297,3.2894080539127217,0.9983365076142612,0.00166349238654196
6.467507246398255,6.22943664297424,3.2369472016907626,0.9983298092112577,0.0016701907895458942
6.472507251946893,6.241614017477357,3.1850862894904988,0.9983281046796811,0.001671895321123184
6.477507257495532,6.256180277656232,3.1341195895996186,0.9983140740451155,0.001685925955688901
6.48250726304417,6.270261048467265,3.084156595417542,0.9983007495981628,0.0016992504026416347
6.4875072685928075,6.287310850395911,3.03561308372569,0.9982987581686917,0.0017012418321126046
6.492507274141446,6.302300458044015,2.988700405715666,0.9982871764946327,0.0017128235061714008
6.497507279690084,6.320555947912223,2.9435953484562827,0.9982674392312094,0.0017325607695949771
6.502507285238722,6.338018825134429,2.900922934596534,0.9982600216826744,0.0017399783181291986
6.507507290787361,6.357955519561854,2.8607055767426086,0.9982528400416146,0.0017471599591890568
6.5125072963360005,6.37628411806063,2.82322029889819,0.9982329677073116,0.0017670322934923816
6.517507301884638,6.397906357254492,2.7888310066939708,0.9982191567882991,0.0017808432125044646
6.522507307433276,6.418023107509242,2.757590549262774,0.9982151392554047,0.0017848607453990737
6.527507312981915,6.440460512799525,2.7302919985743124,0.998201673047694,0.0017983269531095078
6.532507318530553,6.46147816118017,2.70711440697187,0.9981842527261303,0.0018157472746741063
6.537507324079191,6.48521791827401,2.687929214133933,0.9981799888200615,0.0018200111807431868
6.5425073296278295,6.506734267678645,2.6730475902075987,0.9981790966526611,0.001820903348143859
6.547507335176467,6.530380517430587,2.6622282958021195,0.9981704580488404,0.001829541951965807
6.552507340725105,6.55221641290748,2.6560700268481554,0.9981648544819446,0.001835145518862426
6.557507346273744,6.576024917224571,2.6548536600707546,0.998167128819,0.0018328711818084344
6.562507351822382,6.59725541306821,2.6588707902199884,0.9981706168029415,0.0018293831978682701
6.56750735737102,6.620200906647386,2.668004724791508,0.9981775919765341,0.0018224080242773893
6.572507362919659,6.640354893306458,2.68249293947805,0.9981877014537685,0.0018122985470448128
6.5775073684682965,6.66208334041146,2.7023337569251797,0.9981921682362628,0.0018078317645524617
6.582507374016935,6.681473790041266,2.727534456561641,0.9981986670461745,0.0018013329546423843
6.587507379565573,6.701772249868492,2.7580549027766352,0.9982188265726344,0.0017811734281836164
6.592507385114211,6.718221059279768,2.7936896484938507,0.9982373858315137,0.0017626141693040725
6.59750739066285,6.73685642257537,2.8343274804970497,0.9982422867630026,0.001757713237814213
6.602507396211488,6.753325976044744,2.879842802111487,0.9982518629947414,0.0017481370060750548
6.607507401760126,6.7693301624483215,2.9298554070272886,0.9982732341008542,0.0017267658999622498
6.612507407308764,6.781879036433105,2.9840378267857024,0.9982880084399847,0.0017119915608326832
6.617507412857402,6.797635215153913,3.0421877807856554,0.9982944983237829,0.0017055016770346646
6.62250741840604,6.809667407423247,3.1040144333791653,0.9983056633423779,0.0016943366584407566
6.627507423954679,6.821588987436851,3.169187896087648,0.9983188898905349,0.0016811101102850842
6.632507429503317,6.832227031604471,3.2372188911121147,0.9983281656065057,0.0016718343943154517
6.6375074350519565,6.843886348903173,3.307807043524184,0.9983360287354062,0.0016639712654177834
6.642507440600594,6.851211042981795,3.380621053903084,0.998343387341404,0.0016566126594222148
6.647507446149233,6.861771934125519,3.455097867301396,0.998349971109766,0.0016500288910627108
6.652507451697871,6.869149764824945,3.5309035215368505,0.9983568745034173,0.0016431254974148197
6.657507457246509,6.877080886163473,3.6075118291567962,0.998362676116345,0.001637323884490833
6.662507462795148,6.884152643480412,3.68445920572693,0.9983657357970838,0.0016342642037558853
6.667507468343786,6.890969011937105,3.7614182582707456,0.9983700030846542,0.001629996916189698
6.6725074738924235,6.895165721549269,3.8377650150551745,0.9983753970643948,0.0016246029364499939
6.677507479441062,6.902900491131557,3.913442537820113,0.99837692973438,0.0016230702664612176
6.6825074849897,6.905553144766753,3.9881513312749144,0.9983793746222751,0.0016206253785628515
6.687507490538338,6.91196678600036,4.061559097615191,0.9983830063600101,0.0016169936408251334
6.692507496086977,6.915910592187869,4.1331830043564795,0.9983842774445557,0.0016157225562767924
6.697507501635615,6.920295801770527,4.2028467121210875,0.998386346749346,0.0016136532514849076
6.702507507184253,6.923790499846552,4.27047671717054,0.9983873911609611,0.001612608839868464
6.707507512732891,6.927859716417368,4.335807328213961,0.9983894031482348,0.0016105968525937408
6.712507518281529,6.930283790633171,4.398553864104911,0.9983908303663677,0.0016091696344614134
6.717507523830168,6.933969703644295,4.458401566116615,0.9983902157306378,0.0016097842701919677
6.722507529378806,6.936135216217719,4.515113717231132,0.9983931812600804,0.0016068187407508236
6.727507534927444,6.939300389024899,4.568394386556005,0.9983930604421459,0.0016069395586873335
6.732507540476083,6.940895368777464,4.618112455281415,0.998392747065873,0.0016072529349626622
6.7375075460247205,6.944022394870212,4.66417458043572,0.9983952844377254,0.0016047155631138848
6.742507551573358,6.944870490072705,4.706781138591806,0.9983945011926224,0.0016054988082203497
6.747507557121997,6.948022550219647,4.745878592157237,0.9983945021099213,0.0016054978909178154
6.752507562670635,6.948416113500101,4.781103206733722,0.9983965700269656,0.001603429973869165
6.757507568219273,6.951481889975521,4.812301513649261,0.9983952522826867,0.001604747718144598
6.762507573767913,6.951585574520537,4.839626472069951,0.9983957329564132,0.0016042670444165236
6.767507579316551,6.954498154065184,4.862669432607412,0.9983973143574021,0.0016026856434262931
6.772507584865189,6.954546712555579,4.881212120447244,0.9983952562318475,0.0016047437689798085
6.777507590413827,6.957082667634141,4.8954095397734685,0.9983971097302328,0.0016028902705948881
6.782507595962466,6.95735865190381,4.9050947977847965,0.9983966776745682,0.0016033223262596373
6.787507601511104,6.9593625505313845,4.910008316398955,0.9983959611499525,0.0016040388508754958
6.792507607059742,6.959795194657598,4.91025492091463,0.9983970392969488,0.001602960703880647
6.79750761260838,6.9614509618312175,4.906025941563804,0.9983964805553088,0.0016035194455213547
6.802507618157018,6.961706881426478,4.89713880983025,0.9983956267535936,0.001604373247238092
6.807507623705656,6.963328264153354,4.883390082320759,0.998397190600421,0.0016028094004129137
6.812507629254295,6.963254453983613,4.864867084859244,0.9983951506651593,0.0016048493356760347
6.817507634802933,6.9649341237653,4.842115485821478,0.9983955737751884,0.0016044262256482197
6.822507640351571,6.964746722632746,4.815191216975228,0.9983965382105174,0.001603461790321072
6.8275076459002095,6.9662612214202895,4.784214830260105,0.99839278237564,0.0016072176252009893
6.832507651448847,6.966297676054966,4.749404372279319,0.9983967026372809,0.001603297363562268
6.837507656997486,6.967433072474413,4.710798421146706,0.9983924831064772,0.0016075168943685953
6.842507662546124,6.967562047487291,4.668102543480966,0.9983929427747158,0.0016070572261322634
6.847507668094762,6.968642316296812,4.621581969359643,0.9983943650025675,0.0016056349982833742
6.852507673643401,6.968273885381978,4.571423332004236,0.9983889853200352,0.0016110146808181677
6.857507679192039,6.96975087518868,4.517909975604435,0.9983922495520833,0.0016077504487718081
6.8625076847406765,6.969050938419515,4.461209846565008,0.9983894515547925,0.001610548446063824
6.867507690289315,6.970466608767461,4.401631330007024,0.9983864070956397,0.0016135929052172823
6.872507695837953,6.9701845417065496,4.339354491625843,0.9983876726047441,0.0016123273961129697
6.877507701386591,6.9711942889301,4.274292225460467,0.9983847391287161,0.0016152608721411036
6.88250770693523,6.970786555327729,4.206657662715601,0.9983809746728393,0.0016190253280167185
6.887507712483869,6.97209595080986,4.136461254020627,0.9983803100679803,0.0016196899328739661
6.892507718032507,6.9712803549828735,4.064128714288059,0.9983785513928258,0.0016214486080263137
6.897507723581145,6.972541886267869,3.9902836863438678,0.9983716020037022,0.001628397997148469
6.902507729129784,6.972156764441047,3.9154379906807684,0.9983693912961309,0.0016306087047173237
6.907507734678422,6.973122999659466,3.8399348522196317,0.9983680304779157,0.001631969522929484
6.91250774022706,6.972504159900145,3.764014864643236,0.9983584255680945,0.0016415744327467668
6.917507745775699,6.9736803702347085,3.6881351393144155,0.9983525185186388,0.0016474814822061876
6.9225077513243365,6.973128053337408,3.61246122126424,0.9983496362952161,0.0016503637056317683
6.927507756872974,6.974075439950483,3.5374878728856176,0.9983398278249829,0.0016601721758679755
6.932507762421613,6.973342215219589,3.4635239576219607,0.9983290204374974,0.0016709795633559302
6.937507767970251,6.974629753510633,3.390873048094337,0.9983200317941706,0.0016799682066849016
6.942507773518889,6.974025017252433,3.3200097209949964,0.9983095300372602,0.0016904699635973276
6.947507779067528,6.9748131234018835,3.251579048796769,0.9982977982357575,0.001702201765102213
6.952507784616166,6.974242846699614,3.1859734053639333,0.9982824056359506,0.0017175943649110831
6.9575077901648035,6.9755301648770685,3.123387555517821,0.9982639630281156,0.0017360369727467092
6.962507795713442,6.974753080020566,3.064443582796631,0.9982496476203019,0.001750352380561671
6.96750780126208,6.975624059422273,3.0097745402828195,0.9982374074939991,0.0017625925068651136
6.972507806810719,6.975112122337513,2.9599481921691493,0.9982170374358342,0.0017829625650305737
6.977507812359357,6.97631325062732,2.914986418772801,0.9981917401130695,0.0018082598877955413
6.982507817907995,6.975608672485855,2.8752043522424064,0.9981756557610336,0.00182434423983172
6.9875078234566335,6.9765807214511835,2.8408245883060137,0.9981677204165769,0.0018322795842886882
6.992507829005271,6.975986123527693,2.8121930329394513,0.9981525311182741,0.0018474688825920477
6.997507834553909,6.97715435358479,2.7892929994092106,0.9981302866186177,0.001869713382248231
7.002507840102548,6.976590833225029,2.772512444862445,0.9981190164162682,0.0018809835845986255
7.007507845651186,6.9776409042388785,2.762055709017078,0.9981224168605355,0.0018775831403319882
7.012507851199826,6.97698737133636,2.758109032142351,0.9981235704392708,0.0018764295615974291
7.0175078567484634,6.978149515036452,2.76102926424402,0.9981168885511968,0.0018831114496716756
7.022507862297102,6.9776760648616944,2.770686683974213,0.998118502946374,0.0018814970544947776
7.02750786784574,6.978772488981058,2.786771542472343,0.9981359378092214,0.0018640621916474216
7.032507873394378,6.978093051833583,2.809111595163769,0.9981534171704474,0.001846582830422418
7.037507878943017,6.979253857563682,2.8375156679690723,0.9981607407867799,0.0018392592140901232
7.042507884491655,6.978828317306974,2.8721927722233835,0.9981725542094187,0.0018274457914506054
7.0475078900402925,6.979949400656692,2.912941575336225,0.9981989037052946,0.0018010962955763523
7.052507895588931,6.979241515366044,2.959209956853059,0.9982220613170207,0.0017779386838509981
7.057507901137569,6.980397863451741,3.010770527929409,0.9982308041010589,0.0017691958998134914
7.062507906686207,6.980017476585896,3.0672929361349004,0.9982450472020826,0.0017549527987907076
7.067507912234846,6.981130325976702,3.1283175558744682,0.9982722346991659,0.0017277653017090861
7.072507917783484,6.980398268182139,3.1936894646894904,0.9982882238654455,0.0017117761354296908
7.077507923332122,6.981620677033074,3.2627524619028994,0.9982920783930926,0.0017079216077839573
7.08250792888076,6.981236233868775,3.3348364751516466,0.998308272850045,0.001691727150833524
7.087507934429398,6.982305608606423,3.409582047211619,0.9983274212824982,0.0016725787183809666
7.092507939978036,6.981702894743555,3.4867270966867063,0.9983312452469519,0.0016687547539269475
7.097507945526675,6.982947175414146,3.5658231074703624,0.9983372282922233,0.0016627717086558774
7.102507951075313,6.982481668987012,3.6464251464965787,0.9983510147152239,0.0016489852856553017
7.107507956623952,6.983644746188867,3.7279444503310377,0.9983569090051696,0.0016430909957101418
7.1125079621725895,6.983063269939658,3.809726963951257,0.9983597264748668,0.0016402735260143048
7.117507967721227,6.984415184379134,3.8915943718339014,0.9983661120301214,0.0016338879707607419
7.122507973269866,6.98399060761309,3.9731257668110103,0.9983723946756746,0.0016276053252083633
7.127507978818504,6.985078447030867,4.054082963181986,0.9983748941264661,0.001625105874418599
7.132507984367142,6.9849087952933555,4.134080121989731,0.9983761807149262,0.0016238192859608796
7.137507989915782,6.9860416195571755,4.212720316927062,0.9983825856485189,0.0016174143523699789
7.1425079954644195,6.985496015792163,4.289508362141704,0.9983834760896845,0.0016165239112061333
7.147508001013058,6.987045349287506,4.364232509288284,0.9983835550713739,0.0016164449295200049
7.152508006561696,6.986275685788204,4.436623501168759,0.998389184943122,0.0016108150577749186
7.157508012110335,6.987976091546545,4.506006867898073,0.9983880380053018,0.001611961995599481
7.162508017658973,6.987519033838786,4.5723734587846385,0.9983893379696832,0.0016106620312209322
7.167508023207611,6.988943408459504,4.635371886449152,0.9983926608034261,0.0016073391974826903
7.1725080287562495,6.989101479224396,4.694921504794533,0.9983912838059479,0.0016087161949615463
7.177508034304887,6.990077666797281,4.750942849876907,0.9983929999416676,0.0016070000592386716
7.182508039853525,6.9906458386063175,4.803050154858465,0.9983948664725041,0.0016051335283982476
7.187508045402164,6.9914647032683765,4.851230579641778,0.9983931816655267,0.0016068183353725035
7.192508050950802,6.991922200535907,4.895257196323269,0.9983958184874078,0.0016041815134894397
7.19750805649944,6.993046396191627,4.935110514836151,0.9983955709478571,0.0016044290530377054
7.202508062048079,6.993090977123338,4.970515418707908,0.9983948776813869,0.001605122319506713
7.2075080675967165,6.994743842448199,5.001387073882129,0.9983976790259611,0.001602320974931507
7.212508073145354,6.994435919025607,5.027874787940923,0.9983949303741578,0.0016050696267357833
7.217508078693993,6.996584075756504,5.0500106180631805,0.9983978322949268,0.0016021677059665934
7.222508084242631,6.996114076619952,5.067723569157016,0.9983962274640551,0.0016037725368401136
7.22750808979127,6.998638536250102,5.080782466699674,0.998396989646184,0.0016030103547128285
7.232508095339908,6.998206251649086,5.088908571311576,0.9983975028903092,0.0016024971105906547
7.237508100888546,7.000950888938396,5.0922437688644395,0.9983962340776615,0.0016037659232408625
7.242508106437184,7.000781495164291,5.090663873915542,0.9983981488979008,0.0016018511030061534
7.247508111985822,7.003571375195204,5.084014216018996,0.9983958944425805,0.0016041055583229965
7.25250811753446,7.00384711110757,5.0725281110796345,0.9983979239788145,0.0016020760220853661
7.257508123083099,7.006579854231694,5.056604864720929,0.9983962182862338,0.0016037817146629285
7.262508128631737,7.007403981322209,5.036144404688289,0.9983967041100849,0.0016032958908093206
7.2675081341803764,7.010019922537515,5.011155659533169,0.9983969119677166,0.0016030880331762759
7.272508139729014,7.011570817460678,4.981662352431134,0.9983953022860032,0.0016046977148885145
7.277508145277652,7.01391318819268,4.947700503384733,0.9983966706738826,0.0016033293270089016
7.282508150826291,7.0163310884400225,4.909448182974365,0.998394959145292,0.0016050408556000722
7.287508156374929,7.018456392937155,4.867016617008996,0.9983947964416537,0.0016052035592384686
7.292508161923568,7.0211610278034575,4.820498234802645,0.9983951279178567,0.001604872083036836
7.2975081674722055,7.023967871486267,4.7699462313444805,0.9983929094410543,0.0016070905598400192
7.302508173020843,7.025808456311554,4.7153633822322005,0.9983935048689826,0.0016064951319134538
7.307508178569482,7.030331488035938,4.657057971520434,0.9983924183386267,0.0016075816622710631
7.31250818411812,7.03152442772684,4.5955803329938645,0.9983903982662968,0.0016096017346028562
7.317508189666758,7.037146370547514,4.530956654626444,0.9983906965840579,0.0016093034168435233
7.322508195215397,7.039541712238758,4.4633528415263015,0.9983886772574884,0.0016113227434159392
7.327508200764035,7.044959303611779,4.392720408984424,0.9983865394976985,0.0016134605032071924
7.3325082063126725,7.048856115550959,4.319245223940161,0.9983857685507186,0.001614231450189485
7.337508211861311,7.054691233750062,4.243299597954222,0.9983836101295498,0.0016163898713606282
7.342508217409949,7.0588281910164925,4.165253238798496,0.998380189812249,0.0016198101886638677
7.347508222958587,7.065993446074146,4.085572209657583,0.9983776479575116,0.0016223520434037208
7.352508228507226,7.0709614115327035,4.0045601096502175,0.9983767721223736,0.0016232278785430708
7.357508234055864,7.078817691274146,3.9226750407684405,0.998369520732107,0.0016304792688105624
7.3625082396045025,7.085287577525811,3.8399833255811244,0.9983652207069372,0.001634779293982068
7.36750824515314,7.094402145922857,3.75710846827276,0.9983657841875823,0.0016342158133372411
7.372508250701778,7.101717352085796,3.6746897629729514,0.9983543490265159,0.0016456509744042704
7.377508256250417,7.11207523661526,3.5930011603953993,0.9983456997925313,0.0016543002083884944
7.382508261799055,7.121795681441094,3.512532490024675,0.9983461610119329,0.001653838988985922
7.387508267347693,7.133625817480124,3.4338568642221907,0.9983349777910278,0.001665022209889445
7.3925082728963325,7.142936107968758,3.35735542701962,0.9983184716198068,0.0016815283811088117
7.39750827844497,7.158050772435444,3.2833227378982577,0.9983118515686326,0.001688148432281338
7.402508283993609,7.172101125931727,3.2123188509467706,0.9983053418821061,0.0016946581188054118
7.407508289542247,7.185797135847934,3.1449473419509983,0.9982877107081853,0.0017122892927226166
7.412508295090886,7.199633615182594,3.0813782651703168,0.998267087765464,0.0017329122354398326
7.417508300639524,7.220286794718645,3.0221187999093906,0.9982549217109312,0.0017450782899756637
7.422508306188162,7.23711664244597,2.9675261058984437,0.9982453496901494,0.001754650310760722
7.4275083117368,7.2544690589618686,2.9176787734159166,0.9982262710243144,0.0017737289765983617
7.432508317285438,7.273876014232524,2.8729435015582645,0.9982013444870307,0.0017986555138848022
7.437508322834076,7.29859582407625,2.8335041205167357,0.9981844449962236,0.0018155550046932251
7.442508328382715,7.318647332900924,2.799753532140122,0.9981774753073485,0.0018225246935709989
7.447508333931353,7.340139714398301,2.7721027869287114,0.9981666306056474,0.0018333693952745662
7.452508339479991,7.3631635382701255,2.750765020441226,0.9981460301936719,0.0018539698072506552
7.4575083450286295,7.390326625061715,2.7356485919255853,0.9981314675585164,0.0018685324424071094
7.462508350577267,7.41294846595104,2.7265511681384083,0.9981338324243763,0.0018661675765483526
7.467508356125905,7.436941368045891,2.723506142448204,0.998138435308044,0.0018615646928801788
7.472508361674544,7.461151440119886,2.726555208576061,0.9981334325972229,0.001866567403702714
7.477508367223182,7.488313922810803,2.735554234597809,0.9981317468271291,0.0018682531737961206
7.48250837277182,7.510797195132041,2.750764839086346,0.9981437017751753,0.0018562982257495225
7.487508378320459,7.534664777765483,2.771931541154932,0.9981592355834081,0.0018407644175172772
7.4925083838690965,7.557806657832323,2.798463335493835,0.9981707138325827,0.0018292861683426298
7.497508389417735,7.58245127896101,2.8301228796665754,0.9981829318160189,0.0018170681849062691
7.502508394966373,7.602024199508654,2.866671158077225,0.9981981173729322,0.0018018826279930442
7.507508400515011,7.62355044538001,2.9077002748487346,0.998214918448656,0.001785081552269355
7.51250840606365,7.643838311519952,2.952894119787581,0.9982334979191311,0.0017665020817945437
7.5175084116122886,7.664304092958055,3.0018397331841356,0.9982499383314394,0.0017500616694866645
7.522508417160927,7.679854642886559,3.0542045939588833,0.9982621645734728,0.0017378354274534063
7.527508422709565,7.698157344183865,3.1096656629077746,0.9982767344090526,0.0017232655918738697
7.532508428258203,7.714429497394235,3.1679659585060422,0.9982933295370011,0.0017066704639249824
7.537508433806842,7.730343897751677,3.2284619833085655,0.9983042859460255,0.001695714054901621
7.54250843935548,7.742431929259244,3.2910385106843347,0.9983138829480105,0.0016861170529172958
7.5475084449041185,7.75735548398389,3.3554697610310074,0.9983263641245158,0.0016736358764125594
7.552508450452756,7.769311792969373,3.4211471824865396,0.9983343270059031,0.0016656729950258692
7.557508456001394,7.781539942353535,3.4873932965908243,0.9983409748729735,0.0016590251279562426
7.562508461550033,7.790896323447449,3.5542670643165923,0.9983511753648106,0.00164882463612017
7.567508467098671,7.802709442663203,3.6216159146557425,0.9983555644793826,0.0016444355215501697
7.572508472647309,7.811096743050321,3.6888754971234015,0.9983590022299061,0.001640997771027523
7.577508478195948,7.820486763737847,3.755964799100359,0.9983678486013181,0.0016321513996163872
7.5825084837445855,7.828048612928509,3.82230452777126,0.9983701560984477,0.0016298439024886415
7.587508489293223,7.836956417562118,3.887693791425091,0.9983716887009709,0.00162831129996643
7.592508494841862,7.842147247603424,3.951714479245349,0.9983781912824203,0.0016218087185170332
7.5975085003905,7.850588628369275,4.014074462932288,0.9983796207823897,0.0016203792185479273
7.602508505939138,7.8558118150008625,4.074341380397478,0.9983809614006373,0.0016190386002996225
7.607508511487777,7.862286924341292,4.132210501663283,0.9983841058315008,0.0016158941694364665
7.612508517036415,7.867491293486188,4.187948766103109,0.9983863775667934,0.0016136224341448929
7.617508522585053,7.873196085477773,4.241270205027848,0.9983867939577471,0.0016132060431923501
7.622508528133691,7.876713707306817,4.292072625528864,0.9983877796148842,0.0016122203860558437
7.627508533682329,7.882665576105711,4.340000320495155,0.9983916725863093,0.0016083274146326135
7.632508539230968,7.8851191550554915,4.384856934280846,0.9983891451342195,0.0016108548667236897
7.637508544779606,7.890648472056268,4.4266472115792315,0.998391661318029,0.0016083386829172715
7.6425085503282455,7.8930697531938385,4.4650049701514805,0.9983942354160394,0.0016057645849093544
7.647508555876883,7.8977707138410915,4.499798299145898,0.99839058303095,0.0016094169700015418
7.652508561425521,7.9001604446891065,4.530825194169581,0.9983950634050288,0.0016049365959261402
7.65750856697416,7.904202234763705,4.558008715399229,0.9983945601797763,0.0016054398211823345
7.662508572522798,7.906291711927026,4.581210844196717,0.9983926395225562,0.0016073604784063314
7.667508578071436,7.909995403223477,4.600468870003625,0.9983964485955673,0.0016035514053993319
7.672508583620075,7.91156956615135,4.6158276779323275,0.9983949721626816,0.0016050278382864459
7.6775085891687125,7.915156261230553,4.627175998701149,0.9983937593057405,0.0016062406952233777
7.682508594717351,7.916276247200809,4.634086555984555,0.9983973754783644,0.001602624522595808
7.687508600265989,7.919764485064896,4.636916387135455,0.9983946681114401,0.0016053318895176655
7.692508605814627,7.920463669781136,4.635776276952371,0.9983948066810523,0.0016051933199026898
7.697508611363266,7.923970476348123,4.630337870592651,0.9983972878340714,0.0016027121668811977
7.702508616911904,7.924330424848985,4.620761805065605,0.9983943693510721,0.0016056306498806402
7.707508622460542,7.927677909592996,4.607264382423128,0.9983952975713564,0.0016047024295944945
7.71250862800918,7.928171760150914,4.589632532551274,0.9983964853181546,0.0016035146827966522
7.717508633557818,7.931067123047009,4.56801414382909,0.9983942287028874,0.0016057712980646342
7.722508639106456,7.931581163696101,4.542529068580294,0.9983946646234872,0.0016053353774659654
7.727508644655095,7.934343264328617,4.513196438283908,0.9983958045902552,0.001604195410700367
7.732508650203733,7.934781856395838,4.480261926018347,0.9983931648346104,0.0016068351663481415
7.737508655752371,7.937095069386327,4.443976854051769,0.9983939542174786,0.0016060457834826574
7.7425086613010095,7.938158367016298,4.404319464940334,0.9983939473721416,0.0016060526288235264
7.747508666849647,7.93977072467611,4.3615379298878665,0.9983923447389436,0.0016076552620178635
7.752508672398286,7.940420019558128,4.315932190345066,0.9983917172399995,0.0016082827609578882
7.757508677946924,7.942686684025946,4.267616025976585,0.9983919478378975,0.001608052163056012
7.762508683495562,7.942337711618324,4.216745966747063,0.9983905361137692,0.0016094638871833244
7.7675086890442016,7.944767877499767,4.163542024510423,0.9983884352216179,0.0016115647793328424
7.772508694592839,7.945054387029664,4.108063166529271,0.998389322040653,0.0016106779602972742
7.777508700141478,7.946917613967595,4.050435465066388,0.9983868028068311,0.0016131971941190214
7.782508705690116,7.946872445369786,3.9906947665994825,0.9983851606819316,0.0016148393190190762
7.787508711238754,7.949279408547524,3.9289388511546393,0.9983838673133447,0.0016161326876063143
7.792508716787393,7.9489431757570115,3.865518090633171,0.9983820558230989,0.001617944177852905
7.797508722336031,7.950972486725452,3.800664461340936,0.9983805689506815,0.0016194310502715623
7.802508727884669,7.951174314851156,3.734657460573171,0.9983754368640702,0.001624563136884651
7.807508733433307,7.953145062390766,3.6679591204393076,0.998375136834766,0.0016248631661900986
7.812508738981945,7.952775364060403,3.600919334850007,0.9983736794313205,0.0016263205696370661
7.817508744530584,7.954937994178334,3.53351212744962,0.9983647678954631,0.0016352321054956128
7.822508750079222,7.95513040542552,3.46612200995626,0.9983631497188792,0.0016368502820812989
7.82750875562786,7.956646283655015,3.399167399315499,0.9983633572370018,0.0016366427639598227
7.8325087611764985,7.956567232098999,3.333178307010594,0.9983528573901319,0.0016471426108324166
7.837508766725136,7.958870599711059,3.268417910916162,0.9983450841454318,0.0016549158555358907
7.842508772273774,7.95826087566797,3.2049211988908963,0.9983453271762371,0.001654672824732791
7.847508777822413,7.960165709645544,3.1431594742477658,0.9983387013887036,0.0016612986122690801
7.852508783371051,7.960423880087795,3.083522903330137,0.9983254085206095,0.0016745914803654083
7.857508788919689,7.962198161864112,3.026124538849179,0.9983178331435358,0.0016821668574410172
7.862508794468328,7.961846959506549,2.971406775352346,0.9983142515170559,0.0016857484839222364
7.8675088000169655,7.963806147523165,2.919728408756817,0.9983055623672865,0.001694437633691993
7.872508805565603,7.963555767517326,2.8713865969063805,0.9982914202244316,0.0017085797765478885
7.877508811114242,7.965513338848617,2.8265986834999888,0.9982792472756395,0.0017207527253400984
7.88250881666288,7.965380209771041,2.7855706022162616,0.9982737759053557,0.0017262240956230335
7.887508822211519,7.9670057725892365,2.7486095531037993,0.9982682347672293,0.0017317652337477724
7.892508827760158,7.96659263521259,2.7158263809020586,0.9982540574617971,0.0017459425391786426
7.897508833308796,7.968617147840733,2.6873312275930603,0.998238168928875,0.0017618310720998937
7.902508838857434,7.968413308477313,2.6631334436997673,0.9982329993022679,0.0017670006987048409
7.907508844406072,7.969895878636831,2.643318706678281,0.9982338201162491,0.00176617988472148
7.912508849954711,7.9693049069294215,2.627939663514957,0.9982261530981638,0.0017738469028036952
7.917508855503349,7.971104511182711,2.6165505944964615,0.9982114942007001,0.0017885058002704937
7.922508861051987,7.970796080247487,2.6090715462094853,0.998206071966699,0.0017939280342742375
7.9275088666006255,7.972271232583722,2.6058770077457085,0.9982134555072291,0.0017865444937471906
7.932508872149263,7.971500585971257,2.6069623655687137,0.9982177564479481,0.001782243553028588
7.937508877697902,7.972951709993543,2.6119414249110986,0.9982109315898805,0.001789068411098911
7.94250888324654,7.972431323295013,2.6205508987845296,0.9982067291700257,0.0017932708309559328
7.947508888795178,7.97390242030175,2.6326383364867856,0.9982161307244135,0.0017838692765693113
7.952508894343817,7.97307128526705,2.6482364076926457,0.9982288675356124,0.0017711324653711226
7.957508899892455,7.974273138677328,2.6669049887372434,0.9982325271590693,0.00176747284191539
7.9625089054410925,7.973497868854451,2.688286738424161,0.9982325222250695,0.0017674777759156932
7.967508910989731,7.974882750661112,2.7121845931539745,0.9982405048305756,0.0017594951704103504
7.972508916538369,7.974055689149054,2.7382298549025488,0.9982550716407635,0.0017449283602231549
7.977508922087007,7.9751782854829285,2.7666256798839903,0.9982652941122503,0.0017347058887362235
7.982508927635646,7.974230989765141,2.7969701249481576,0.998268582241752,0.001731417759234921
7.987508933184284,7.975500382922563,2.828961554469005,0.9982744940318179,0.0017255059691683478
7.992508938732922,7.974677053873046,2.8622973986045075,0.9982879175538515,0.0017120824471359582
7.99750894428156,7.975808390093892,2.897002589402149,0.9982997518929069,0.0017002481080811767
8.0025089498302,7.974794926398051,2.9327063103587756,0.9983033807417283,0.0016966192592602156
8.007508955378837,7.975992975112248,2.969272820519354,0.9983072606091232,0.0016927393918660801
8.012508960927475,7.975160463171659,3.006778950351317,0.9983185365391316,0.001681463461858283
8.017508966476115,7.976323305846826,3.044697649027191,0.9983291703744055,0.0016708296265847322
8.022508972024752,7.9753328332267355,3.082964048191548,0.9983317708171003,0.001668229183889546
8.02750897757339,7.976508052712291,3.1215119499716075,0.9983338370111199,0.001666162989869946
8.032508983122028,7.975647902367554,3.160102257461899,0.9983428161005695,0.0016571839004210639
8.037508988670668,7.9768711409737705,3.198436135980175,0.9983513349013697,0.0016486650996215058
8.042508994219306,7.975971999210845,3.2362821763403407,0.9983521258177673,0.0016478741832239546
8.047508999767944,7.9771353282598305,3.2734487099867575,0.9983532416769472,0.0016467583240443678
8.052509005316582,7.9762560675312875,3.3092632138957776,0.9983610252518544,0.0016389747491379475
8.05750901086522,7.9776011965274884,3.3443071172789245,0.9983663320396668,0.0016336679613263233
8.062509016413857,7.976806767810196,3.3784909596815966,0.9983651930593405,0.0016348069416534166
8.067509021962497,7.977937435156023,3.411516256873497,0.9983674864323714,0.0016325135686230305
8.072509027511135,7.977135233845422,3.4434154481464496,0.9983737556811176,0.0016262443198777196
8.077509033059773,7.9786641553353945,3.4741457365875736,0.998374883283216,0.001625116717780939
8.08250903860841,7.977839553363802,3.5033855326069347,0.9983741560782611,0.00162584392273717
8.087509044157049,7.9790155019698865,3.531058164424684,0.9983781531820182,0.0016218468189812068
8.092509049705686,7.978547753563424,3.5570425395451393,0.998380699628726,0.0016193003722735373
8.097509055254326,7.980063606629221,3.5811778990403105,0.9983797133943381,0.001620286606661217
8.102509060802964,7.979115700251075,3.603463081890096,0.9983818112886387,0.0016181887123613286
8.107509066351602,7.980679750053579,3.6240594412298464,0.9983842289634272,0.0016157710375730228
8.11250907190024,7.980343807900818,3.6429163406028158,0.9983834434740957,0.0016165565269051982
8.117509077448878,7.981778194466175,3.660033571141613,0.9983845399105666,0.0016154600904357752
8.122509082997517,7.981202197505885,3.6753005437925528,0.9983867096134841,0.0016132903875188947
8.127509088546155,7.982902970470867,3.688832954570868,0.9983860241958987,0.0016139758051063088
8.132509094094793,7.9825871191127975,3.7006570951712465,0.998386022772619,0.0016139772283878867
8.137509099643431,7.984242954717571,3.7105701902415635,0.9983884004760981,0.0016115995249113893
8.142509105192069,7.983751869394225,3.718422353753266,0.9983879356480472,0.0016120643529643137
8.147509110740708,7.9858427856734115,3.7239588931675796,0.998386565684244,0.0016134343167707515
8.152509116289346,7.985696218635988,3.7271181805525093,0.9983893869806307,0.0016106130203856184
8.157509121837986,7.98733868709352,3.7281303892267745,0.9983890821774324,0.0016109178235886054
8.162509127386624,7.9875454428907275,3.726646703813572,0.9983867260184033,0.001613273982621029
8.167509132935262,7.989802460674821,3.722835021333688,0.998389583881378,0.0016104161196503076
8.1725091384839,7.989327569527005,3.716897089211628,0.9983893924041218,0.001610607596907674
8.177509144032538,7.99174471849042,3.708988892914709,0.9983870307738713,0.0016129692271550013
8.182509149581175,7.9926584599540185,3.6988769401547743,0.9983887218372337,0.0016112781637899576
8.187509155129815,7.994456794644343,3.6868589561247003,0.9983887760640081,0.00161122393701259
8.192509160678453,7.9946161838524805,3.672967279180389,0.9983877381971638,0.0016122618038538494
8.197509166227091,7.997974494912523,3.6572163431559095,0.9983871907434811,0.0016128092575346247
8.202509171775729,7.998055597111532,3.6396597587538775,0.9983867130878583,0.001613286913156092
8.207509177324367,8.000746811775189,3.620407893293018,0.998388295603693,0.0016117043973206114
8.212509182873005,8.002306314459432,3.599456190758458,0.9983862027390086,0.001613797262005349
8.217509188421644,8.005065671374599,3.576908063249086,0.9983833139923103,0.0016166860087039883
8.222509193970282,8.006083545148941,3.55286784436627,0.998387046610604,0.0016129533904118004
8.22750919951892,8.009497296540012,3.5274819668583266,0.9983859950850146,0.0016140049160036063
8.232509205067558,8.010698946227587,3.500843530741231,0.9983805679169176,0.0016194320841028372
8.237509210616196,8.014565019124642,3.4730718158404814,0.9983829127292458,0.001617087271777423
8.242509216164835,8.016264876512027,3.4444332368185946,0.9983844076362811,0.0016155923647462782
8.247509221713473,8.01990790220848,3.4150613294917487,0.9983800434089936,0.0016199565920304421
8.252509227262111,8.02220923684667,3.3848065004673784,0.9983777872417194,0.0016222127593006124
8.257509232810749,8.02680706301162,3.3538661978745274,0.9983793865987759,0.0016206134022408976
8.262509238359387,8.028492503010078,3.322497558069108,0.9983794798689531,0.0016205201320618598
8.267509243908025,8.033373437068171,3.2907889248785303,0.9983744459419566,0.0016255540590573087
8.272509249456665,8.037149347706434,3.258902916102741,0.9983725892671366,0.001627410733876043
8.277509255005302,8.04147588442992,3.2270721793577106,0.9983754089671933,0.0016245910338193656
8.282509260553942,8.04447727189688,3.19541417278273,0.9983720858649017,0.0016279141361111105
8.28750926610258,8.050885254927056,3.164092769304085,0.9983670059409226,0.0016329940600901987
8.292509271651218,8.054030000052968,3.1333261822727834,0.9983681595889548,0.0016318404120593808
8.297509277199856,8.060074011238429,3.1031627498935417,0.9983679409789982,0.0016320590220175255
8.302509282748494,8.065094827337038,3.073608465276273,0.9983628415486335,0.0016371584523833102
8.307509288297133,8.07133947824839,3.044797250831823,0.9983604518374162,0.0016395481636025597
8.312509293845771,8.076053836966418,3.016966936133778,0.9983608386061603,0.001639161394859965
8.317509299394409,8.083615081835744,2.990220136236415,0.9983580942760141,0.0016419057250077272
8.322509304943047,8.08882315236168,2.964488017031209,0.9983545876877674,0.0016454123132560597
8.327509310491685,8.096603133154193,2.9400279611031355,0.998352873860064,0.0016471261409609548
8.332509316040323,8.102695105409303,2.916857973367223,0.99835040514729,0.0016495948537372177
8.337509321588962,8.111244227735721,2.8950626521065748,0.9983482909569942,0.0016517090440357376
8.3425093271376,8.118233913675333,2.874576547503539,0.9983470923809556,0.0016529076200762333
8.347509332686238,8.126831891205514,2.855404919478709,0.998343827313754,0.0016561726872805942
8.352509338234876,8.133682809009846,2.837637362514002,0.9983399438153772,0.0016600561856586892
8.357509343783514,8.144232371123204,2.821239855006807,0.9983390596598903,0.0016609403411472962
8.362509349332154,8.152381934258102,2.806305769259491,0.9983387628125162,0.0016612371885225035
8.367509354880792,8.161749235146184,2.792765580866231,0.9983351181294104,0.0016648818716297376
8.37250936042943,8.17035617671447,2.7805903516986903,0.9983316639099895,0.001668336091050763
8.377509365978067,8.182078416327457,2.769593972233383,0.9983315124530744,0.0016684875479657415
8.382509371526705,8.191097084555155,2.7600270660440436,0.9983297441447231,0.001670255856317303
8.387509377075343,8.202188960966804,2.7516964263508497,0.9983266890130903,0.001673310987947733
8.392509382623983,8.211785711438248,2.744642319574498,0.9983272311551573,0.0016727688458793685
8.39750938817262,8.224008559118966,2.738800733026876,0.9983257425549809,0.0016742574460550436
8.40250939372126,8.234923636610711,2.734070867820782,0.9983205008148183,0.0016794991862146267
8.407509399269898,8.24765028687749,2.730237717157176,0.9983218352936619,0.0016781647073683922
8.412509404818536,8.257210595689212,2.72745054614976,0.9983255308062583,0.0016744691947684503
8.417509410367174,8.270038342805043,2.725593356979262,0.9983193378989745,0.0016806621020546745
8.422509415915812,8.282905109439822,2.724504950911039,0.9983141815578043,0.0016858184432279085
8.427509421464451,8.296789942011614,2.72428379307303,0.9983211147431238,0.0016788852579114307
8.43250942701309,8.306497855674007,2.724872497330565,0.9983240253824459,0.001675974618591148
8.437509432561727,8.319877602588157,2.7260157133244536,0.9983149460483819,0.0016850539526571898
8.442509438110365,8.333721638430267,2.727465978208049,0.9983122571827906,0.001687742818250871
8.447509443659003,8.348454930592712,2.7292935607262088,0.9983206077952199,0.0016793922058232732
8.452509449207641,8.358866263462787,2.731715363415065,0.9983224571995296,0.001677542801514688
8.45750945475628,8.372614155085053,2.7347438534624087,0.9983154674692527,0.0016845325317930212
8.462509460304918,8.386532275446068,2.7383733004591484,0.9983139384564035,0.0016860615446427202
8.467509465853556,8.401738869977128,2.7424263759864687,0.9983193078735482,0.0016806921274992229
8.472509471402194,8.41299688698153,2.7467993938233173,0.9983217516942517,0.0016782483067954484
8.477509476950832,8.426996037976256,2.7515709567655007,0.9983194534989672,0.001680546502080185
8.48250948249947,8.440534300870132,2.7564144803521633,0.9983176361852197,0.0016823638158279725
8.48750948804811,8.4557878302789,2.76165954305965,0.9983193001566041,0.0016806998444435443
8.492509493596748,8.467621198967366,2.7670561516107846,0.9983230393935927,0.0016769606074555404
8.497509499145385,8.4817140968588,2.772033115911766,0.9983242830313354,0.0016757169697119653
8.502509504694023,8.49472716589775,2.776855887401035,0.9983218197801083,0.0016781802209391362
8.507509510242661,8.509696611366273,2.7812777822576242,0.9983217659204462,0.0016782340806010927
8.5125095157913,8.521629661818176,2.7854544866335367,0.9983266035502436,0.0016733964508039174
8.517509521339939,8.535587514461728,2.789629402388174,0.9983289473735267,0.0016710526275206844
8.522509526888578,8.54809741921218,2.7938855064122583,0.9983260944048729,0.0016739055961746032
8.527509532437216,8.562517615216095,2.798025548922409,0.9983261241091315,0.0016738758919162709
8.532509537985854,8.574017045807999,2.802273338568798,0.9983312392768963,0.001668760724151623
8.537509543534492,8.587666238307838,2.806735426430129,0.99833342268339,0.0016665773176589927
8.54250954908313,8.599745863212064,2.811193972035931,0.9983311789242475,0.0016688210768016807
8.54750955463177,8.613319497577873,2.8158550974191656,0.9983315229262721,0.0016684770747780455
8.552509560180408,8.623966538211128,2.8205710160047937,0.9983353051900887,0.0016646948109626566
8.557509565729045,8.637247949180171,2.825422098198587,0.9983374117268472,0.0016625882742057347
8.562509571277683,8.648842014337173,2.8303627205622877,0.9983374015671292,0.0016625984339245555
8.567509576826321,8.661287755446534,2.8351980922213253,0.9983377738427819,0.0016622261582736528
8.572509582374959,8.670941061855466,2.8399022902304205,0.9983385890189264,0.0016614109821305083
8.577509587923599,8.683781073685912,2.8444379938664155,0.9983403074899516,0.0016596925111070848
8.582509593472237,8.694624199256396,2.849150041937286,0.998343536970996,0.0016564630300643247
8.587509599020875,8.705818852502325,2.854106302699983,0.9983448726492848,0.0016551273517773529
8.592509604569512,8.714585316848229,2.859308512368559,0.9983424514738712,0.001657548527190276
8.59750961011815,8.726795019199756,2.8648225350608025,0.9983422984149345,0.0016577015861261042
8.602509615666788,8.73646898942482,2.8706934968352673,0.9983480652478872,0.0016519347531730973
8.607509621215428,8.74648957985983,2.8766691167787584,0.9983517733139442,0.0016482266871159005
8.612509626764066,8.754710376539181,2.8828801935324977,0.9983478360363197,0.0016521639647405755
8.617509632312704,8.765880495781772,2.8895893509861854,0.9983450455434635,0.0016549544575974846
8.622509637861342,8.773838819347976,2.896848943394027,0.9983508084699251,0.0016491915311365806
8.62750964340998,8.783215352544788,2.9046528155467053,0.9983570004629577,0.0016429995381056154
8.632509648958619,8.791139177982782,2.912690459332276,0.9983543125418234,0.0016456874592413098
8.637509654507257,8.80048971446157,2.92092071816344,0.9983493680377146,0.0016506319633528704
8.642509660055895,8.806979451521538,2.9294782315634635,0.9983535399794534,0.0016464600216162559
8.647509665604534,8.816219495887422,2.9386235806060115,0.9983608026860746,0.0016391973149974947
8.652509671153172,8.822935898147826,2.948479255780658,0.9983590648485803,0.0016409351524953669
8.65750967670181,8.830647168132039,2.9589656589508637,0.9983556036727722,0.0016443963283064378
8.662509682250448,8.836675387393608,2.970069016844337,0.9983591323141618,0.001640867686921273
8.667509687799086,8.84499926698486,2.981798112407304,0.9983616388748041,0.0016383611262824876
8.672509693347726,8.850232413038324,2.994157905668305,0.9983622122388128,0.001637787762275427
8.677509698896364,8.857057451763998,3.007232278013766,0.9983649483847747,0.0016350516163099774
8.682509704445001,8.86231396895419,3.0210766678827734,0.9983635347763271,0.0016364652247551484
8.68750970999364,8.869522338948853,3.0356481972897966,0.998362150524949,0.0016378494761301273
8.692509715542277,8.873414893408476,3.050881672484615,0.9983679101436449,0.0016320898574315834
8.697509721090917,8.879769462521596,3.0667698040794584,0.9983706194271414,0.001629380573933637
8.702509726639555,8.884530559406835,3.083265866229935,0.9983673515374741,0.0016326484636004662
8.707509732188193,8.88972453594788,3.1002902827033294,0.9983670873602191,0.0016329126408542477
8.71250973773683,8.893187658342354,3.1177780619610074,0.9983709471531236,0.0016290528479501098
8.717509743285468,8.899478570122898,3.1354854940953203,0.9983744497492185,0.0016255502518557482
8.722509748834106,8.901583080553275,3.1533136158772535,0.9983730006178874,0.001626999383188152
8.727509754382746,8.906588549797148,3.17138117368589,0.9983703227166529,0.001629677284424726
8.732509759931384,8.910827780031255,3.1896390564091206,0.9983746225497153,0.0016253774513649484
8.737509765480022,8.914594679712101,3.2080449124013315,0.9983787457707247,0.0016212542303583927
8.74250977102866,8.916296433706849,3.226488431754141,0.9983752940883821,0.001624705912704915
8.747509776577298,8.921574637155723,3.2447713786675005,0.9983743893283251,0.0016256106727577312
8.752509782125937,8.923235871943024,3.2628757739294287,0.9983796794800821,0.0016203205209967026
8.757509787674575,8.926864031985323,3.280802078189108,0.9983800418163301,0.0016199581847448075
8.762509793223213,8.929254668721866,3.2983920827890825,0.9983767773117189,0.001623222689354582
8.76750979877185,8.932782981234192,3.315595890303456,0.9983803151179396,0.001619684883133114
8.77250980432049,8.933826461811469,3.3321369911193153,0.9983824411076146,0.0016175588934571037
8.777509809869128,8.937423352855555,3.348068528508129,0.9983787788159592,0.0016212211851129971
8.782509815417766,8.938770222916792,3.363316315399498,0.9983815678813208,0.001618432119751345
8.787509820966404,8.941608061046509,3.3779038994596435,0.9983843404829038,0.0016156595181694598
8.792509826515044,8.94250179793665,3.3918446943339298,0.9983804674054155,0.0016195325956580775
8.797509832063682,8.945647031919405,3.4050994562686343,0.9983818405876217,0.0016181594134532715
8.80250983761232,8.945946506681114,3.417478565599866,0.9983854385192005,0.0016145614818760922
8.807509843160958,8.948716404698162,3.4289262127871143,0.9983828736913761,0.0016171263097022287
8.812509848709595,8.949575211786788,3.4392363118529783,0.9983816556224869,0.0016183443785930563
8.817509854258235,8.95165330632078,3.448336887390275,0.9983850474061268,0.0016149525949539145
8.822509859806873,8.952050036543415,3.4560933180483797,0.9983849538754892,0.0016150461255929841
8.82750986535551,8.954527546795783,3.462611424717535,0.9983821162544362,0.0016178837466476132
8.832509870904149,8.954316861805768,3.467508744044781,0.9983837180946226,0.001616281906463774
8.837509876452787,8.956575458031523,3.4707014775759863,0.9983855072125353,0.001614492788554752
8.842509882001425,8.956703651874873,3.472294570526125,0.9983832364907115,0.0016167635103802392
8.847509887550064,8.958661435235527,3.4722780006478136,0.9983821644223221,0.00161783557877231
8.852509893098702,8.95849349641666,3.4706348341032163,0.9983842254120546,0.0016157745890421319
8.85750989864734,8.960395120982556,3.4673949544901337,0.9983842094541062,0.0016157905469921102
8.862509904195978,8.960261921568447,3.462507312461183,0.9983812037323686,0.0016187962687314842
8.867509909744616,8.961940479243959,3.45603862563889,0.9983814232818926,0.001618576719208463
8.872509915293254,8.961522631830713,3.4479769260025135,0.9983833712446086,0.001616628756492446
8.877509920841893,8.963359130876825,3.4385682077507647,0.998381155896635,0.0016188441044658558
8.882509926390531,8.962768492806873,3.427812634734218,0.9983786462516591,0.0016213537494409109
8.887509931939169,8.964367002860866,3.4153072885142297,0.9983796141272311,0.001620385873867494
8.892509937487807,8.964070526743756,3.401189625109153,0.9983801409139791,0.0016198590871178418
8.897509943036447,8.96542465003747,3.385556576313554,0.9983771306323301,0.0016228693687653038
8.902509948585084,8.964684070308781,3.368729330474277,0.9983745681457853,0.001625431855307956
8.907509954133722,8.96639482288775,3.3507858674222395,0.9983759365336856,0.001624063467404842
8.912509959682362,8.965694254957759,3.33171400000477,0.9983750760054345,0.0016249239956520661
8.917509965231,8.966862419318234,3.3113738212696004,0.9983703649121922,0.0016296350888975026
8.922509970779638,8.966323552033796,3.2898782413579517,0.9983693967949238,0.0016306032061695857
8.927509976328276,8.967829754402064,3.2673128429028777,0.9983697634081792,0.0016302365929171322
8.932509981876914,8.966782705565882,3.243644580151218,0.9983659175548589,0.001634082446238975
8.937509987425553,8.968005013521864,3.2191919002711673,0.9983625438628901,0.0016374561382097425
8.942509992974191,8.967509233887451,3.193992164295827,0.9983611991438163,0.0016388008572861337
8.947509998522829,8.96876166541054,3.168077115320236,0.9983586195006515,0.0016413805004525967
8.952510004071467,8.967584994707476,3.1414612183779655,0.9983552406909212,0.0016447593101843478
8.957510009620105,8.96888966921324,3.1145184216944086,0.9983509968488441,0.00164900315226243
8.962510015168743,8.968288671375866,3.0868638639426265,0.9983470986053468,0.0016529013957610097
8.967510020717382,8.969356864842116,3.058354915292042,0.998345436996248,0.0016545630048605037
8.97251002626602,8.968251228030393,3.029448805748587,0.9983407834780469,0.0016592165230623374
8.977510031814658,8.969565527325722,3.000568149787298,0.9983326084125708,0.001667391588539327
8.982510037363296,8.968736151762899,2.971692255358458,0.9983297758904921,0.0016702241106175781
8.987510042911934,8.969806694476345,2.9429375864022864,0.9983287670999657,0.0016712329011446417
8.992510048460572,8.968880803625858,2.914256990730292,0.9983195658943519,0.0016804341067587472
8.997510054009211,8.970064537201683,2.8860370204486823,0.9983105479035429,0.0016894520975679777
9.00251005955785,8.96906391584773,2.85838099767538,0.9983096689024462,0.0016903310986649547
9.007510065106487,8.97029214840778,2.8312593973412747,0.9983050776492126,0.0016949223518992376
9.012510070655125,8.969467422139529,2.804659441101687,0.9982939749021185,0.0017060250989934952
9.017510076203763,8.970521115057204,2.7790447521352504,0.9982891546880959,0.0017108453130167101
9.022510081752403,8.969529937904175,2.754450581737306,0.9982863776827048,0.0017136223184074826
9.02751008730104,8.970894171806872,2.7310117228838253,0.9982752598579171,0.0017247401431959757
9.03251009284968,8.970091015878628,2.7088933687880825,0.9982682952347008,0.001731704766412194
9.037510098398318,8.971196668964659,2.6884272385532197,0.9982711644887076,0.001728835512406543
9.042510103946956,8.970331426313551,2.6699169933002986,0.9982638453125279,0.0017361546885863047
9.047510109495594,8.971695913830816,2.6534390968342696,0.9982472311777474,0.0017527688233682772
9.052510115044232,8.970946260288008,2.6391730106623497,0.9982473446650892,0.001752655336027429
9.05751012059287,8.972348081515486,2.6272799721452795,0.9982569504582673,0.001743049542850202
9.06251012614151,8.971641095284978,2.6176212579571008,0.9982480737586034,0.0017519262425159034
9.067510131690147,8.972901530406126,2.610497917213085,0.998233798697621,0.0017662013034991882
9.072510137238785,8.972296631222731,2.60637535059107,0.9982395152710001,0.001760484730121703
9.077510142787423,8.974090481771595,2.6050561790833258,0.9982483725877169,0.0017516274134066522
9.08251014833606,8.973501046369824,2.606621672542643,0.998242863695388,0.0017571363057370738
9.0875101538847,8.974787790497373,2.6114744475799108,0.9982412891762372,0.0017587108248893865
9.092510159433338,8.974467950282211,2.619571005456408,0.9982501384602277,0.0017498615408983187
9.097510164981976,8.976393653756157,2.630649024687059,0.9982529458962277,0.0017470541048971774
9.102510170530614,8.975797192555902,2.644687698061339,0.9982537573066225,0.001746242694502615
9.107510176079252,8.977504534297838,2.6621876229426715,0.9982637297460493,0.0017362702550762102
9.11251018162789,8.977505763679202,2.683362615702352,0.998272611835463,0.0017273881656631699
9.11751018717653,8.979166192842781,2.7080808967316155,0.9982754418056831,0.001724558195443215
9.122510192725167,8.97868895266924,2.736347692459126,0.9982810025317348,0.0017189974693920809
9.127510198273805,8.980935217309542,2.7680757934309423,0.9982902098672318,0.0017097901338966155
9.132510203822443,8.980885691636239,2.8032516146561006,0.998300539805361,0.001699460195769247
9.137510209371081,8.982485765097735,2.8416866499625364,0.9983086675536531,0.0016913324474793264
9.14251021491972,8.982351266520645,2.8828688545190704,0.9983113236328436,0.0016886763682907016
9.147510220468359,8.984590240921293,2.9266708741446785,0.9983177660291624,0.0016822339719746674
9.152510226016998,8.984605538619078,2.9731000526251425,0.9983299655864163,0.0016700344147237672
9.157510231565636,8.986387715043396,3.021837703726666,0.9983356125484175,0.00166438745272692
9.162510237114274,8.98606716522409,3.072731411451132,0.9983385138408621,0.0016614861602852196
9.167510242662912,8.988510364807972,3.125667887537515,0.9983455702944,0.0016544297067517268
9.17251024821155,8.988637883640985,3.1803292231269125,0.9983506249772574,0.0016493750238962507
9.177510253760188,8.990279654654158,3.236389236457531,0.9983556041900986,0.0016443958110511545
9.182510259308827,8.990395582668269,3.293713326745419,0.998361650861088,0.0016383491400586453
9.187510264857465,8.992709538859906,3.352057922195369,0.9983633764785903,0.0016366235225536438
9.192510270406103,8.992604548707892,3.4109569505318307,0.9983660102561066,0.0016339897450345642
9.197510275954741,8.994515397358361,3.4700359789256088,0.9983720916102351,0.0016279083909043063
9.202510281503379,8.994732929957543,3.5290944511347186,0.9983746426041062,0.0016253573970318258
9.207510287052019,8.99717468796669,3.5878480439148848,0.9983749954447737,0.0016250045563637355
9.212510292600657,8.996489143784851,3.6462540388967724,0.9983786135950373,0.0016213864061005263
9.217510298149294,8.999225164603251,3.703916204319759,0.9983817895140946,0.0016182104870435937
9.222510303697932,8.999938240529003,3.7605423288671944,0.9983819293723664,0.0016180706287735507
9.22751030924657,9.001267988295512,3.8161892663747743,0.9983840840321219,0.0016159159690199698
9.232510314795208,9.00242625062002,3.8706701711451563,0.9983865020268853,0.0016134979742591345
9.237510320343848,9.004425671523187,3.923715180102143,0.9983861356017496,0.0016138643993979507
9.242510325892486,9.00399100393129,3.9748107931745493,0.9983884093934919,0.0016115906076594913
9.247510331441124,9.00702527748075,4.023786924307426,0.9983900367540222,0.0016099632471258246
9.252510336989761,9.006662008077619,4.070400842140497,0.9983886889710222,0.0016113110301217975
9.2575103425384,9.009624038810353,4.114660359193497,0.9983914686119831,0.0016085313891583903
9.262510348087037,9.009853798683864,4.156250406209712,0.998392473275349,0.001607526725789855
9.267510353635677,9.012397632412048,4.195173841329661,0.9983904876289005,0.001609512372237414
9.272510359184315,9.013668958368386,4.231207663945517,0.9983935273342226,0.0016064726669141067
9.277510364732954,9.01549813251385,4.264366252069148,0.9983939022004725,0.0016060978006638548
9.282510370281592,9.016633911322236,4.294430821837366,0.9983918604106036,0.001608139590532765
9.28751037583023,9.01947800145564,4.321441962097662,0.9983947945263456,0.0016052054747913889
9.292510381378868,9.019276979315636,4.345419678953125,0.9983946098532974,0.0016053901478404735
9.297510386927506,9.023050314056858,4.3661810623509725,0.9983928442515861,0.0016071557495531252
9.302510392476146,9.023784749518294,4.383485465830642,0.9983953843802701,0.0016046156208707326
9.307510398024784,9.026672692460044,4.396965822354291,0.9983948873134332,0.0016051126877089552
9.312510403573421,9.028479496102824,4.406524492618562,0.9983933022934705,0.0016066977076739889
9.31751040912206,9.031487641822704,4.4125368384422465,0.9983955352431647,0.0016044647579814336
9.322510414670697,9.032707624421933,4.414902241618792,0.9983946461526173,0.0016053538485309921
9.327510420219337,9.036430633135076,4.413562548050287,0.9983934020073397,0.0016065979938113453
9.332510425767975,9.038264860556064,4.408359082057744,0.9983951172758352,0.0016048827253171442
9.337510431316613,9.041542823460151,4.3994165528627915,0.9983938910718011,0.0016061089293542823
9.34251043686525,9.044251315924539,4.386959430277519,0.9983933312351181,0.0016066687660390374
9.347510442413888,9.047842451597,4.371099499389718,0.9983935485024663,0.0016064514986932758
9.352510447962526,9.050027008747225,4.351737977505499,0.9983932995000749,0.0016067005010866704
9.357510453511166,9.054683978162606,4.328869872121669,0.9983921489739173,0.0016078510272453095
9.362510459059804,9.057031147157478,4.3024858296890445,0.9983914272829767,0.0016085727181867008
9.367510464608442,9.062042789053999,4.272984018334048,0.9983922308137962,0.001607769187368137
9.37251047015708,9.06506516678945,4.240206714948485,0.9983897498320744,0.0016102501690906084
9.377510475705717,9.070618110303272,4.204296968465167,0.9983888939709413,0.0016111060302230124
9.382510481254355,9.074000920905025,4.16519697288262,0.9983895884154314,0.001610411585731992
9.387510486802995,9.080170416556921,4.123062931296121,0.9983868612046183,0.0016131387965436944
9.392510492351633,9.084404249448257,4.078350809572707,0.9983845526290996,0.0016154473720607669
9.39751049790027,9.09101071912852,4.031444015140809,0.998385703032951,0.001614296968207353
9.40251050344891,9.096158586678417,3.982159316279324,0.9983824687189243,0.0016175312822313587
9.407510508997548,9.103337952973192,3.9307566340346263,0.9983779739958067,0.0016220260053449343
9.412510514546186,9.109435705857232,3.8775436435262174,0.9983801374802757,0.0016198625208719137
9.417510520094824,9.117535903713453,3.82269120151868,0.9983751504661842,0.0016248495349660357
9.422510525643464,9.124050422756637,3.7663972796646625,0.9983690152265607,0.0016309847745931538
9.427510531192102,9.13368921372228,3.7087164188592032,0.9983712107470138,0.001628789254142945
9.43251053674074,9.141393575511003,3.6495842283931847,0.9983642602477323,0.0016357397534268988
9.437510542289377,9.151758522274736,3.5893138028594676,0.9983562875582753,0.00164371244288627
9.442510547838015,9.161091596486482,3.5285209795405676,0.9983569165674837,0.0016430834336808062
9.447510553386653,9.173007432376227,3.4675394959384316,0.9983490055485507,0.0016509944526162737
9.452510558935293,9.183340209564946,3.4064853178959464,0.9983382593000468,0.001661740701121438
9.45751056448393,9.1966239376738,3.3454740882356204,0.9983349155041563,0.0016650844970127784
9.462510570032569,9.209221769264547,3.2848425716471454,0.9983268644901722,0.00167313551099861
9.467510575581207,9.224059802601154,3.22500991249643,0.9983143773397752,0.001685622661395939
9.472510581129844,9.237322641013906,3.1668297034659885,0.9983048177906434,0.0016951822105282105
9.477510586678484,9.254751751405273,3.110554705836529,0.9982938705800773,0.001706129421094333
9.482510592227122,9.270929658706708,3.0566157638830673,0.9982818715907369,0.0017181284104344804
9.48751059777576,9.288673020031206,3.005095446286022,0.9982697668747295,0.0017302331264418727
9.492510603324398,9.306228698069903,2.956666778196746,0.9982527793953168,0.0017472206058551918
9.497510608873036,9.327749950487764,2.9114689076666296,0.9982368951739022,0.0017631048272694736
9.502510614421674,9.346725209595128,2.8696034117200355,0.998227747068816,0.0017722529323549192
9.507510619970313,9.368045132826092,2.831500307876218,0.9982138644688618,0.0017861355323097947
9.512510625518951,9.389575061081882,2.797184641947824,0.9981922751131205,0.0018077248880507023
9.517510631067589,9.413829761671705,2.7672433689465334,0.9981788308210533,0.0018211691801179933
9.522510636616227,9.435444512488916,2.742058209169368,0.9981748445428028,0.001825155458368
9.527510642164867,9.459619764551217,2.721494937466854,0.9981645837241153,0.0018354162770560316
9.532510647713504,9.482710233118889,2.705770179237114,0.9981497813125173,0.0018502186886544228
9.537510653262142,9.507880846903497,2.6951009251844704,0.9981453334810152,0.0018546665201573784
9.542510658810782,9.53099411755559,2.689479608049675,0.9981485863219026,0.0018514136792703545
9.54751066435942,9.555767184532812,2.689556259033808,0.9981487282549166,0.0018512717462575452
9.552510669908058,9.577728002681972,2.6953238329766473,0.9981501989097117,0.0018498010914629543
9.557510675456696,9.601722237808609,2.7068101137765597,0.998159234455176,0.0018407655460003273
9.562510681005334,9.6238040308397,2.7245449370378894,0.9981694422342012,0.001830557766976678
9.567510686553971,9.646325920406248,2.748324182360136,0.9981784256069285,0.001821574394250773
9.572510692102611,9.665464058842215,2.7779835081317916,0.9981932146535418,0.0018067853476393628
9.577510697651249,9.686765170483431,2.8134166670848004,0.9982118033089559,0.0017881966922270536
9.582510703199887,9.705073328222108,2.854241181042182,0.9982255200598711,0.0017744799413126134
9.587510708748525,9.723480435221358,2.900283534001694,0.9982373177640439,0.0017626822371417932
9.592510714297163,9.739619712160387,2.951411206360136,0.9982541488878777,0.0017458511133074265
9.597510719845802,9.75703883337416,3.007237439560613,0.9982721407805153,0.0017278592206690568
9.60251072539444,9.770119149898775,3.0673857621521456,0.9982859749757286,0.0017140250254550238
9.607510730943078,9.784914497145957,3.13142178024892,0.9982968140862755,0.0017031859149085067
9.612510736491716,9.797954166517362,3.1987906233551873,0.9983069640939958,0.0016930359071892296
9.617510742040354,9.810666362667138,3.2690735502360604,0.9983199723483311,0.0016800276528534759
9.622510747588992,9.819937748068295,3.341970548355695,0.9983337421410206,0.0016662578601657127
9.627510753137631,9.831913607179334,3.41705561108104,0.9983384918864092,0.0016615081147785026
9.63251075868627,9.840801310816431,3.4940160394499973,0.9983416900604809,0.001658309940708595
9.637510764234907,9.85017409427606,3.572374391892453,0.9983556270657875,0.0016443729354039655
9.642510769783545,9.857644369877868,3.6517146683991863,0.9983629841448844,0.0016370158563099074
9.647510775332183,9.866134379801553,3.7317559112429928,0.9983597867230752,0.0016402132781216342
9.652510780880823,9.87179966930767,3.8122396471825897,0.9983682877760741,0.0016317122251261601
9.65751078642946,9.879787888491306,3.892746861143256,0.99837696481529,0.0016230351859141182
9.6625107919781,9.883945975386654,3.9728330225860167,0.9983741901426246,0.0016258098585831453
9.667510797526738,9.890861103697981,4.052043440427363,0.9983774182851736,0.0016225817160383767
9.672510803075376,9.895916001430798,4.129844339974211,0.9983841854056331,0.0016158145955801212
9.677510808624014,9.90032652426442,4.205780002252422,0.9983842128010153,0.0016157872001942959
9.682510814172652,9.904834989940714,4.279580390099949,0.9983835131251557,0.0016164868760507203
9.68751081972129,9.909509631320772,4.351046906641381,0.998389399128601,0.0016106008726023194
9.69251082526993,9.911165906225447,4.420079699090849,0.9983897064044855,0.001610293596715152
9.697510830818567,9.916716596446644,4.486306777054284,0.9983878480391671,0.001612151962031682
9.702510836367205,9.917832683653515,4.5494506275114,0.9983935755170968,0.0016064244841010333
9.707510841915843,9.922471766184195,4.609347600251445,0.9983917975294004,0.0016082024717961358
9.71251084746448,9.924198491038856,4.665917633816223,0.9983921253849478,0.0016078746162491505
9.71751085301312,9.927767788331526,4.719045421634221,0.9983951890109224,0.0016048109902755663
9.722510858561758,9.929520379717983,4.768606670487593,0.9983938300338998,0.0016061699672997956
9.727510864110396,9.93243190384298,4.814485409566628,0.9983945080849742,0.0016054919162274985
9.732510869659034,9.933951633843858,4.856420709370055,0.9983963845543972,0.001603615446806198
9.737510875207672,9.936512832384574,4.893742180962971,0.9983949875504153,0.0016050124507918657
9.74251088075631,9.937442117964071,4.926618382808395,0.9983961448983635,0.0016038551028472743
9.74751088630495,9.940149868007857,4.9552635560117935,0.9983969297083563,0.0016030702928510577
9.752510891853587,9.940279464513173,4.979426539705838,0.9983957016796718,0.0016042983215313195
9.757510897402225,9.943241306364945,4.999152730941368,0.9983972312844158,0.0016027687167836466
9.762510902950863,9.943068234177504,5.014179120335112,0.9983968613911756,0.0016031386100221132
9.767510908499501,9.945814520752899,5.02446831798547,0.9983962389376824,0.001603761063513843
9.772510914048139,9.945958288208644,5.030205859364689,0.998397809677159,0.001602190324036775
9.777510919596779,9.948092867105874,5.031259948878956,0.9983960526645288,0.0016039473366659782
9.782510925145418,9.948590262959732,5.027646878531445,0.9983973284773313,0.0016026715238641636
9.787510930694056,9.950226136576742,5.019465978815319,0.9983965966399314,0.0016034033612648637
9.792510936242694,9.950634536477905,5.006522013710853,0.9983964542298341,0.0016035457713634007
9.797510941791332,9.952199728940624,4.988858164322018,0.9983966332456212,0.0016033667555771297
9.80251094733997,9.952097756377029,4.9667435645608915,0.998395859489319,0.0016041405118807034
9.807510952888608,9.953942773867485,4.940143225095776,0.9983962044533214,0.0016037955478800303
9.812510958437247,9.953243696967542,4.908751216263538,0.9983950603655782,0.0016049396356252051
9.817510963985885,9.955418692499755,4.872781953906303,0.9983954414400269,0.0016045585611783838
9.822510969534523,9.954379699436664,4.832571841388616,0.9983944791758563,0.001605520825350234
9.827510975083161,9.95664779357114,4.788378743060575,0.998393546707143,0.0016064532940658174
9.832510980631799,9.955652286347094,4.740371930544982,0.9983940248198655,0.0016059751813453408
9.837510986180437,9.957712535002791,4.688609799055978,0.9983919931513973,0.0016080068498169758
9.842510991729077,9.956925559150399,4.633252875690975,0.9983909939653988,0.0016090060358175274
9.847510997277714,9.958736032826307,4.574198139091683,0.9983922165204427,0.00160778348077619
9.852511002826352,9.957976466323744,4.511448243700759,0.9983869752218328,0.0016130247793882896
9.85751100837499,9.959709411131502,4.44542906451579,0.9983889825368855,0.001611017464337003
9.862511013923628,9.958992189534888,4.376551867661164,0.9983866784856288,0.0016133215155957953
9.867511019472268,9.960452348370026,4.304929722961099,0.9983821028844596,0.0016178971167645168
9.872511025020906,9.960084149502906,4.230979312230099,0.998383440885672,0.0016165591155531903
9.877511030569543,9.961215586254257,4.154975934644415,0.998378942594567,0.0016210574066578586
9.882511036118181,9.960482388350453,4.077394680568564,0.9983755811300599,0.001624418871163941
9.88751104166682,9.962199184734814,3.9985286954067085,0.9983721011562666,0.001627898844955315
9.892511047215457,9.960729390995049,3.918766798691645,0.9983697860041134,0.0016302139971064228
9.897511052764097,9.962607265976812,3.838377107664913,0.9983634782327212,0.0016365217684972356
9.902511058312735,9.961892044654231,3.7579836121022017,0.9983551440437837,0.001644855957432867
9.907511063861374,9.963021163238437,3.677925252313766,0.9983553948583591,0.001644605142853722
9.912511069410012,9.96235280703903,3.598577726948707,0.9983445723058579,0.0016554276953514363
9.91751107495865,9.963875892818068,3.520277380047036,0.9983308091727559,0.0016691908284571467
9.922511080507288,9.962681059748277,3.443605260476254,0.9983303656093092,0.0016696343919069627
9.927511086055926,9.964185747790413,3.368575632915009,0.9983179325014495,0.0016820674997698785
9.932511091604566,9.963341898223185,3.2959187044520992,0.9982977757207189,0.0017022242805023752
9.937511097153203,9.96476798049739,3.2259362783720444,0.9982901951983847,0.0017098048028382274
9.942511102701841,9.963757938003177,3.1592408926731697,0.9982786571160912,0.0017213428851340867
9.94751110825048,9.96516280479341,3.096320736913619,0.9982574570819733,0.0017425429192542104
9.952511113799117,9.964303970076402,3.037438394426443,0.998239110339795,0.0017608896614340322
9.957511119347755,9.965776703142707,2.9830732664085335,0.9982221194935873,0.0017778805076426399
9.962511124896395,9.964689766056845,2.9332739110952604,0.998205995386612,0.001794004614618592
9.967511130445033,9.966132297563362,2.8889258483650364,0.9981899486018412,0.0018100513993904897
9.97251113599367,9.965326625003641,2.85042251556159,0.9981661343580909,0.0018338656431414059
9.977511141542308,9.966763255214728,2.8177155025137925,0.9981454021486001,0.0018545978526329848
9.982511147090946,9.965732679074149,2.791254023011949,0.9981412869353181,0.0018587130659154856
9.987511152639586,9.967216172014496,2.771091574790191,0.9981353158336312,0.0018646841676020925
9.992511158188224,9.966320585675193,2.757422058251042,0.9981147651813818,0.0018852348198520657
9.997511163736862,9.967781044849742,2.7505626456490457,0.9981051776602761,0.0018948223409587638
10.0025111692855,9.966891084985559,2.750587915074384,0.998118758614562,0.0018812413866728956
10.007511174834137,9.968334732420722,2.7577354548672073,0.9981287697437043,0.0018712302575311685
10.012511180382775,9.967311678294465,2.771911852423585,0.9981249983941516,0.0018750016070841397
10.017511185931415,9.96883568253433,2.7931081058577036,0.9981311213367685,0.0018688786644673106
10.022511191480053,9.968032113302165,2.8206387171124523,0.9981542073132714,0.0018457926879643517
10.02751119702869,9.9693819450469,2.854469622381612,0.998175360681008,0.0018246393202286217
10.03251120257733,9.968311292600168,2.894215737943794,0.9981885447517348,0.001811455249501804
10.037511208125968,9.969899302525787,2.939670529829745,0.9982033231806504,0.0017966768205874466
10.042511213674606,9.969026481716208,2.9906440782566492,0.9982224414503104,0.0017775585509268554
10.047511219223244,9.970320148027945,3.046645594534697,0.9982435905770369,0.0017564094242008019
10.052511224771884,9.96937823785346,3.1070551789043694,0.9982634777110044,0.0017365222902340723
10.057511230320522,9.97091547576827,3.171099774138589,0.998276124141531,0.0017238758597089775
10.06251123586916,9.969876239864591,3.2385070093365784,0.9982865873554655,0.0017134126457755171
10.067511241417797,9.971307071949376,3.3088629828129967,0.9983050603719653,0.001694939629276253
10.072511246966435,9.970426410321688,3.3818011568074327,0.9983209052375693,0.0016790947636729405
10.077511252515073,9.971848717680267,3.457171537892358,0.9983250147866463,0.001674985214597233
10.082511258063713,9.970938604241162,3.534517861687307,0.9983336778052744,0.001666322195970538
10.08751126361235,9.972359883036201,3.61301451760429,0.9983483479120894,0.001651652089156861
10.092511269160989,9.97143289943932,3.6924916338979794,0.9983529800204045,0.0016470199808414703
10.097511274709627,9.972987502250131,3.772388788944458,0.9983556700718129,0.0016443299294331404
10.102511280258264,9.971925968773212,3.8525351648097144,0.9983651655075545,0.0016348344936919174
10.107511285806904,9.973566820665287,3.932204028428611,0.9983702555354301,0.0016297444658166722
10.112511291355542,9.972764671269905,4.011310877479148,0.9983710302278326,0.0016289697734157137
10.11751129690418,9.974143958667222,4.089463498427408,0.9983765103367734,0.001623489664475631
10.122511302452818,9.97363056502381,4.166157523892271,0.9983806915307263,0.0016193084705238383
10.127511308001456,9.97496710159424,4.240936880397481,0.9983806687378184,0.0016193312634334787
10.132511313550093,9.974160851794142,4.313720268640019,0.9983846350339767,0.0016153649672774812
10.137511319098733,9.975925250035123,4.3840935242414805,0.9983866525579458,0.0016133474433103476
10.142511324647371,9.974765901644671,4.4520613501546045,0.9983871257488491,0.0016128742524099565
10.147511330196009,9.976795855381981,4.517275396204542,0.9983898526287553,0.0016101473725058874
10.152511335744647,9.975854069684214,4.57920391851977,0.9983902380676196,0.0016097619336453977
10.157511341293286,9.977710309002182,4.63792244706245,0.9983917366085177,0.0016082633927505985
10.162511346841924,9.977215898645902,4.693234948836014,0.9983925145484508,0.001607485452821384
10.167511352390562,9.978825788870013,4.744533182540161,0.9983932475775451,0.0016067524237311235
10.172511357939202,9.978614644389546,4.7918974197148625,0.9983941414428094,0.0016058585584677806
10.17751136348784,9.980113529118965,4.83524170325678,0.9983945012796643,0.0016054987216090938
10.182511369036478,9.97998296019375,4.874564845711341,0.998395041668187,0.0016049583330829825
10.187511374585116,9.981585361749387,4.909706252149306,0.9983957360328587,0.0016042639684085206
10.192511380133753,9.98125209502565,4.940324427968509,0.9983955333163519,0.0016044666849120476
10.197511385682391,9.983269460290565,4.966164788126787,0.9983965209388344,0.0016034790624277274
10.202511391231031,9.982524154499313,4.987257972473227,0.9983960683766568,0.0016039316246044505
10.207511396779669,9.985118029353062,5.003834970145424,0.9983969285862441,0.0016030714150160569
10.212511402328307,9.98407365612181,5.015651300142747,0.9983963239782904,0.0016036760229698136
10.217511407876945,9.987134913104832,5.022775745013469,0.9983972948827002,0.0016027051185613012
10.222511413425583,9.986035046853793,5.025037184483411,0.9983964865408216,0.0016035134604404653
10.22751141897422,9.98942467966812,5.022501362653098,0.9983969569686143,0.001603043032649825
10.23251142452286,9.988404228939329,5.0154886138953945,0.9983973461131764,0.001602653888090693
10.237511430071498,9.992042143837057,5.004107375860161,0.9983957161104599,0.0016042838908103371
10.242511435620136,9.991345989504385,4.988299969170448,0.9983980702066533,0.001601929794621014
10.247511441168774,9.994954357907316,4.967907120860612,0.9983952662228428,0.001604733778428557
10.252511446717412,9.99509327576918,4.943129624559567,0.9983969376844013,0.0016030623168657523
10.257511452266051,9.998247619653437,4.914028741109238,0.9983961744935604,0.001603825507703474
10.26251145781469,9.999439047706108,4.880915481425956,0.9983951184291914,0.001604881572070433
10.267511463363327,10.002201264014781,4.843469536234099,0.9983958475887402,0.0016041524125199405
10.272511468911965,10.003908180938021,4.801832471946249,0.9983950153281761,0.0016049846730835904
10.277511474460603,10.006923283302386,4.756466516224843,0.998393628733256,0.0016063712680029583
10.282511480009243,10.008738912746693,4.707334184326747,0.9983946033650904,0.0016053966361685107
10.28751148555788,10.012203602502677,4.654391785932781,0.9983929053010686,0.0016070947001914787
10.29251149110652,10.014654877934555,4.597726560163885,0.9983913116428598,0.0016086883584009158
10.297511496655158,10.018179511650171,4.537635013506627,0.9983928731413496,0.001607126859912232
10.302511502203796,10.021517153414457,4.474523943260685,0.9983889103891279,0.0016110896121358498
10.307511507752434,10.025315479693878,4.4085127085020055,0.9983890866279941,0.001610913373271531
10.312511513301072,10.029027985150007,4.339927974180663,0.9983881884751153,0.001611811526151626
10.31751151884971,10.033678511777016,4.269267629558812,0.9983851007688598,0.0016148992324089007
10.32251152439835,10.037411041343036,4.196718110790639,0.99838363526415,0.00161636473712152
10.327511529946987,10.04348815794703,4.122119139138065,0.9983818844993317,0.0016181155019414609
10.332511535495625,10.047450209383744,4.045854885500891,0.9983798426979271,0.0016201573033478894
10.337511541044263,10.05444565111764,3.9682202843971934,0.9983735478140282,0.001626452187249369
10.3425115465929,10.060369788719294,3.889533344799769,0.9983742010900797,0.0016257989112000587
10.347511552141539,10.067449383121447,3.810189086541152,0.9983696791973375,0.001630320803945032
10.352511557690178,10.074430345320708,3.7305532858373556,0.9983604981955839,0.001639501805699803
10.357511563238816,10.0831464284856,3.651186016678511,0.9983606419754065,0.0016393580258786437
10.362511568787454,10.091269701867459,3.5720816442028456,0.9983535233775751,0.0016464766237115536
10.367511574336092,10.100927303172448,3.493773066803773,0.9983440735189061,0.0016559264823810416
10.37251157988473,10.109950687525837,3.4166189279198242,0.9983380855288034,0.0016619144724836585
10.37751158543337,10.12243538729359,3.3411899286745235,0.998328818687691,0.0016711813135964226
10.382511590982007,10.133354500427025,3.267948695279975,0.9983210341536553,0.0016789658476314068
10.387511596530645,10.145667915333977,3.197400577756936,0.9983075748068856,0.0016924251943997318
10.392511602079283,10.159347134121347,3.1300038056707065,0.9982931979873083,0.0017068020139756107
10.397511607627921,10.175034834701853,3.066217323810198,0.9982866725179279,0.0017133274833533488
10.402511613176559,10.188790084882358,3.006183609271764,0.9982701294516596,0.0017298705496200356
10.407511618725199,10.205815681520942,2.9503871044203054,0.9982489499679909,0.0017510500332851725
10.412511624273836,10.223283594008926,2.8992589491190186,0.998241130151487,0.0017588698497855704
10.417511629822476,10.242255491272028,2.853238995172591,0.998227743867323,0.0017722561339526294
10.422511635371114,10.26073080630478,2.8127072703416247,0.9982030401872711,0.0017969598140071292
10.427511640919752,10.281698807605103,2.7780069880320997,0.9981909903095567,0.001809009691724004
10.43251164646839,10.301882051109956,2.7488230407459273,0.998185581008506,0.0018144189927773197
10.437511652017028,10.324449323101858,2.725526937912288,0.99816850236279,0.0018314976384951095
10.442511657565667,10.346620020119426,2.707955634751346,0.9981541784336032,0.0018458215676839887
10.447511663114305,10.369890258825098,2.696184664537593,0.9981533522547464,0.0018466477465428565
10.452511668662943,10.392037097367107,2.6897685219217897,0.9981510097649998,0.0018489902362902539
10.457511674211581,10.41672059741157,2.6890407483147696,0.9981451319374669,0.001854868063824827
10.462511679760219,10.440052179234591,2.693740913570959,0.9981482617227369,0.001851738278555111
10.467511685308857,10.463525159706968,2.7041695730904447,0.9981566803326867,0.0018433196686060513
10.472511690857496,10.485785353935237,2.7199226856760457,0.9981623918255198,0.0018376081757732119
10.477511696406134,10.510138492693923,2.7404208873528666,0.9981711094618754,0.0018288905394178443
10.482511701954772,10.532106554833618,2.7659253783828115,0.998184673858246,0.001815326143047083
10.48751170750341,10.553806365763744,2.796400832021286,0.9981974107541711,0.0018025892471220965
10.492511713052048,10.574202327377067,2.8313859249052715,0.998211685279038,0.0017883147222556212
10.497511718600688,10.595897001694471,2.87076701536206,0.9982282036791608,0.0017717963221323023
10.502511724149326,10.614648594222055,2.9138638339563725,0.9982400156984755,0.0017599843028179218
10.507511729697963,10.633580004470321,2.960026709511031,0.9982521094881578,0.001747890513135884
10.512511735246601,10.6509700219262,3.009220681608989,0.9982716718774975,0.0017283281237965662
10.51751174079524,10.668641430662232,3.0609274681746443,0.9982859375298208,0.0017140624714728028
10.522511746343877,10.68368962574736,3.1147600725913525,0.9982906242907501,0.0017093757105435211
10.527511751892517,10.699669198606832,3.170403724275041,0.9983034349672719,0.0016965650340210687
10.532511757441155,10.713376932677908,3.2275484540208423,0.9983211504779164,0.0016788495233778095
10.537511762989794,10.727150384936138,3.2858990858517996,0.9983262220322351,0.0016737779690598482
10.542511768538432,10.739242233512837,3.345099183780266,0.9983300067458845,0.0016699932554103244
10.54751177408707,10.752072498410584,3.405008275148342,0.9983430630210351,0.0016569369802609398
10.552511779635708,10.762169690106697,3.4653408181485785,0.9983508164451246,0.0016491835561719432
10.557511785184346,10.773092560590236,3.5257641166235283,0.9983527714628658,0.0016472285384315983
10.562511790732986,10.782772397358446,3.585748987261604,0.9983590587654857,0.0016409412358126343
10.567511796281623,10.792601031802153,3.6453008277744035,0.9983652485550326,0.0016347514462672016
10.572511801830261,10.799727990403087,3.7040690817628827,0.9983687594004441,0.0016312406008566688
10.5775118073789,10.809028876439617,3.761849938152632,0.9983715852284283,0.0016284147728737705
10.582511812927537,10.816531263062474,3.8181211842550495,0.9983746198607961,0.0016253801405070594
10.587511818476175,10.8233101208256,3.8728161668710777,0.9983787502563718,0.0016212497449333868
10.592511824024815,10.829846137076128,3.9255685532932114,0.9983803111362114,0.0016196888650927364
10.597511829573453,10.837098321053475,3.976526514822346,0.9983814401090524,0.0016185598922520295
10.60251183512209,10.841010699186675,4.025635384295879,0.9983850743102503,0.0016149256910536819
10.607511840670728,10.848055942602464,4.07251406057194,0.998385930131008,0.0016140698702965207
10.612511846219366,10.852773337757906,4.116596629325383,0.9983862023164037,0.0016137976849015959
10.617511851768004,10.857821384538697,4.15795544656774,0.9983893949018452,0.0016106050994612877
10.622511857316644,10.862466447076905,4.196689081136877,0.998389476141609,0.0016105238596981855
10.627511862865282,10.867193839525418,4.232529070048578,0.9983892100866713,0.001610789914637764
10.63251186841392,10.870612976739391,4.26543363764566,0.9983926754467979,0.0016073245545127953
10.637511873962557,10.87507822723465,4.295144743622831,0.9983913303206597,0.0016086696806532257
10.642511879511195,10.878110476832958,4.321630767016194,0.9983913778007214,0.001608622200593734
10.647511885059835,10.882321020010629,4.344708068645007,0.9983949146496147,0.001605085351703775
10.652511890608473,10.8844207418458,4.364353572404309,0.9983919753299163,0.0016080246714052279
10.65751189615711,10.8887669664676,4.380363392772167,0.9983934732167267,0.0016065267845990496
10.66251190170575,10.890816275662749,4.3928258949410735,0.9983955057123347,0.0016044942889942549
10.667511907254388,10.894220376283222,4.401428203670065,0.9983926902192295,0.0016073097821035242
10.672511912803026,10.896902363080107,4.406520053104559,0.9983948151163156,0.001605184885019022
10.677511918351664,10.89954560782252,4.408098428561215,0.9983950129609154,0.001604987040415507
10.682511923900304,10.901816559365237,4.406142733832071,0.9983938717176991,0.0016061282836285608
10.687511929448942,10.90443230133724,4.400504043581485,0.9983946070904224,0.0016053929109024407
10.69251193499758,10.905997805090019,4.391131612270758,0.9983947945927761,0.0016052054085452547
10.697511940546217,10.908940060203527,4.378033177860086,0.9983942789571413,0.0016057210441790303
10.702511946094855,10.909504356056335,4.361446655425842,0.9983939043640956,0.0016060956372234753
10.707511951643493,10.912964612292992,4.341672748968664,0.998394279306332,0.0016057206949859982
10.712511957192133,10.913590445628616,4.31858029976588,0.9983940158716677,0.0016059841296505652
10.71751196274077,10.916228879750122,4.291975926399543,0.9983929968479714,0.0016070031533474247
10.722511968289409,10.917676272815788,4.262120651722472,0.9983928229235542,0.0016071770777663313
10.727511973838046,10.919900774254122,4.229322876173182,0.9983936821322195,0.0016063178691029768
10.732511979386684,10.92051145197095,4.193489025656366,0.9983912275809967,0.0016087724203283904
10.737511984935322,10.923225648186907,4.154714150406909,0.9983907790688036,0.0016092209325242926
10.742511990483962,10.924056663704869,4.113075494975014,0.9983927089999451,0.0016072910013867642
10.7475119960326,10.925812151951101,4.0688860327670575,0.9983887487213364,0.0016112512799915624
10.752512001581238,10.927442542563352,4.022411037531222,0.9983880695137779,0.0016119304875461767
10.757512007129876,10.928945900888946,3.9738477529156326,0.9983902442832427,0.0016097557180775697
10.762512012678513,10.929563373035684,3.9230130174798865,0.9983859271117145,0.0016140728896044316
10.767512018227153,10.931831343016984,3.8701094406463312,0.9983846160393286,0.001615383961989286
10.772512023775791,10.93192540732237,3.8152330029380455,0.9983849300293915,0.0016150699719254952
10.777512029324429,10.934218371036648,3.758516589154701,0.9983831662332355,0.0016168337680817488
10.782512034873067,10.934688211178404,3.700577085865922,0.9983801767084876,0.001619823292829506
10.787512040421706,10.936585025701891,3.641535485985445,0.9983762433795462,0.0016237566217717609
10.792512045970344,10.937296830264142,3.582018701467575,0.9983789298181652,0.0016210701831536395
10.797512051518982,10.939046417877151,3.5222112427066126,0.9983746601110036,0.001625339890316177
10.80251205706762,10.939543631369464,3.4622421488338504,0.9983660122307711,0.0016339877705499415
10.80751206261626,10.941412090526477,3.4024255769483007,0.9983696176768051,0.0016303823245178977
10.812512068164898,10.941903877393086,3.3431115945564978,0.9983662069712548,0.0016337930300690845
10.817512073713536,10.943567644651878,3.2845289908447324,0.9983569450949584,0.0016430549063673045
10.822512079262173,10.943980478123104,3.2269478410794794,0.9983558084451981,0.0016441915561287454
10.827512084810811,10.945972410217427,3.1707032332696263,0.9983506203111842,0.0016493796901440839
10.832512090359451,10.946082510695142,3.1161345641849465,0.9983451691540304,0.001654830847300494
10.837512095908089,10.947780878947047,3.0635056118337185,0.9983423314075346,0.0016576685937990463
10.842512101456727,10.948489220972345,3.012970633330505,0.998332294203185,0.0016677057981514271
10.847512107005365,10.950054338242683,2.96475654082557,0.9983241610795666,0.0016758389217727293
10.852512112554002,10.950137921454907,2.9190832287182498,0.998322224988552,0.0016777750127894592
10.85751211810264,10.951956796742298,2.8761030379439263,0.9983166278431939,0.0016833721581486672
10.86251212365128,10.952273717748394,2.835913960284742,0.9983056482439284,0.0016943517574159698
10.867512129199918,10.953824543826686,2.7986727427752385,0.998294432021552,0.001705567979792832
10.872512134748556,10.954038783390265,2.7646004360681973,0.9982897122241167,0.001710287777229273
10.877512140297194,10.955625287744008,2.7337457381559336,0.9982883197260674,0.001711680275278698
10.882512145845832,10.955827369704155,2.706270073680062,0.9982788774841994,0.0017211225171459058
10.887512151394471,10.957318800428872,2.682330762501172,0.9982661598399569,0.0017338401613870705
10.89251215694311,10.957325390243193,2.661897235422495,0.9982606361629494,0.0017393638383933097
10.897512162491747,10.958832417442872,2.64496668907631,0.9982581980815209,0.0017418019198212095
10.902512168040385,10.958975561098214,2.6314691493097535,0.9982554359185941,0.0017445640827459688
10.907512173589023,10.960219431523342,2.6213961579653158,0.9982523777387978,0.0017476222625396186
10.912512179137662,10.960009953672268,2.6147685229348796,0.9982443478409658,0.001755652160368674
10.9175121846863,10.961413127317314,2.6114361947771725,0.998237714998935,0.0017622850024025985
10.922512190234938,10.96140469542798,2.611219262161613,0.9982432440210518,0.0017567559802883028
10.927512195783578,10.962460886688906,2.6139939224932136,0.9982498161403871,0.0017501838609554118
10.932512201332216,10.962064997773465,2.6195460891380673,0.9982447275911557,0.0017552724101883791
10.937512206880854,10.963230837220385,2.6276354749822497,0.9982403551029868,0.0017596448983586979
10.942512212429492,10.963022406781032,2.638042316878698,0.9982473832695067,0.001752616731841036
10.94751221797813,10.96401217969603,2.650596243483804,0.9982554074177622,0.001744592583587344
10.95251222352677,10.963525178079367,2.6652181778020627,0.9982578425345241,0.001742157466826339
10.957512229075407,10.96444330064543,2.681388987686645,0.9982605813049488,0.0017394186964027364
10.962512234624045,10.964003181176038,2.6988604321971392,0.9982654134700062,0.0017345865313453757
10.967512240172683,10.96494323348754,2.7176579290988325,0.9982713478546583,0.0017286521466938595
10.97251224572132,10.964461324204995,2.7376330697182634,0.9982795613136193,0.0017204386877335007
10.977512251269959,10.965270409951675,2.7588615005540746,0.9982860253538968,0.001713974647456018
10.982512256818598,10.964658152561737,2.781495807232127,0.9982885700351406,0.0017114299662117922
10.987512262367236,10.96550602794033,2.805404461417781,0.9982947883220282,0.0017052116793244776
10.992512267915874,10.965040877533388,2.8305863304672902,0.9983051933799252,0.0016948066214277882
10.997512273464512,10.965875226610928,2.856726619480934,0.9983100464036753,0.0016899535976790132
11.00251227901315,10.96520579248311,2.883832074948389,0.9983115660367669,0.0016884339645876214
11.007512284561788,10.965970676613663,2.9117528697334034,0.9983192554570313,0.0016807445443244883
11.012512290110427,10.965513215492567,2.940205655418233,0.9983281871144288,0.0016718128869273332
11.017512295659065,10.966412096669353,2.9692742823130014,0.9983308857502087,0.0016691142511475949
11.022512301207703,10.965757041974719,2.9983740374082295,0.998333048741652,0.0016669512597041886
11.027512306756341,10.966512688057787,3.027600978505644,0.9983392039202702,0.0016607960810863214
11.032512312304979,10.966083961898134,3.0569408506083384,0.9983454888345691,0.001654511166787846
11.037512317853619,10.967019380971402,3.086090245908687,0.9983491713799644,0.0016508286213933207
11.042512323402256,10.966409487418478,3.1147384432650007,0.9983503378715263,0.0016496621298310152
11.047512328950896,10.967239559385115,3.142974355095153,0.9983527569594551,0.0016472430419028619
11.052512334499534,10.966856098709885,3.1704934250884764,0.998359630167049,0.0016403698343101486
11.057512340048172,10.967812032471402,3.197005189087716,0.9983634163504739,0.0016365836508861027
11.06251234559681,10.967277352018138,3.222655649080605,0.9983609873012083,0.0016390127001524653
11.067512351145448,10.968216509802282,3.247327301038496,0.9983637900631614,0.0016362099382000541
11.072512356694087,10.967915147851352,3.270842756858501,0.9983709563085327,0.0016290436928298308
11.077512362242725,10.968899557867944,3.2928449921486442,0.9983708681300779,0.0016291318712863727
11.082512367791363,10.968406451288386,3.313951113509624,0.9983692982655791,0.0016307017357856863
11.087512373340001,10.969544118883721,3.3339171208706038,0.9983732385104112,0.0016267614909552459
11.092512378888639,10.96938940208404,3.3523534139122377,0.9983761257445597,0.00162387425680579
11.097512384437277,10.970295420581131,3.3693927050103425,0.9983765855613498,0.0016234144400159647
11.102512389985916,10.969980349589953,3.3849454631823472,0.9983765871187117,0.0016234128826542987
11.107512395534554,10.971416183203928,3.3993668252220606,0.9983769440417218,0.0016230559596449364
11.112512401083192,10.971111106518428,3.4124121776058276,0.9983805636225109,0.001619436378856705
11.11751240663183,10.972171865166574,3.4238743195538,0.9983816110659505,0.001618388935417459
11.122512412180468,10.972392804269418,3.433953198075345,0.9983785631009762,0.0016214369003933048
11.127512417729106,10.973703358343528,3.4424418310127045,0.9983808813834443,0.001619118617927005
11.132512423277745,10.973420951900437,3.449381660364499,0.9983840362427575,0.001615963758615484
11.137512428826383,10.975015555785806,3.4546484765917995,0.9983820518272439,0.001617948174131241
11.142512434375021,10.975169962017487,3.4580853078526075,0.9983817460287026,0.0016182539726747724
11.14751243992366,10.976642660206128,3.4598353465245606,0.998383156686821,0.0016168433145594433
11.152512445472297,10.97699904987425,3.460020286342383,0.998383771532138,0.0016162284692451657
11.157512451020937,10.978588429030694,3.4587896615149756,0.9983842430234998,0.0016157569778872483
11.162512456569575,10.978897861249525,3.4563586990984088,0.9983828513041739,0.0016171486972167775
11.167512462118214,10.980828560007508,3.452770256049048,0.9983825410030172,0.0016174589983769263
11.172512467666852,10.981288043683243,3.4478849735536503,0.9983850375812764,0.001614962420118701
11.17751247321549,10.98323637460824,3.441741867511678,0.998384633899954,0.0016153661014381535
11.182512478764128,10.98392100315928,3.4345044928408384,0.9983815231856071,0.00161847681578188
11.187512484312766,10.986082908931898,3.4262567004664284,0.9983829129924104,0.001617087008975808
11.192512489861404,10.987039581818621,3.4170968474999985,0.998385390018044,0.0016146099833397839
11.197512495410043,10.98929954178826,3.4068900575074927,0.9983822756821477,0.0016177243192342233
11.202512500958681,10.99015270858628,3.3957390011366955,0.9983809299812506,0.0016190700201303412
11.20751250650732,10.992884452229777,3.383839312698733,0.9983833765344299,0.0016166234669499424
11.212512512055957,10.994470745075551,3.371177311323862,0.9983823991046276,0.0016176008967528413
11.217512517604595,10.996790809336916,3.357792207674745,0.9983804599358487,0.001619540065532233
11.222512523153235,10.998104986293265,3.3435964357416417,0.9983809447761517,0.0016190552252304152
11.227512528701872,11.001758496813386,3.3285469760557187,0.9983809344005027,0.0016190656008812825
11.23251253425051,11.00323949678599,3.3128365267733444,0.9983791548768075,0.001620845124578809
11.237512539799148,11.00614695132921,3.296638949331481,0.9983790106231447,0.0016209893782447764
11.242512545347786,11.008795338663122,3.2799487743147413,0.9983796610572938,0.0016203389440997468
11.247512550896424,11.012312609388719,3.262722284503204,0.998376959078241,0.001623040923148617
11.252512556445064,11.014373993361612,3.245201678303524,0.9983761701283206,0.0016238298730660466
11.257512561993702,11.018271580313428,3.227344680990995,0.9983776351471289,0.001622364854254344
11.26251256754234,11.02079191568576,3.2091834092165885,0.9983754258571034,0.0016245741442776507
11.267512573090977,11.025360522519572,3.1910271546188755,0.998373816223904,0.001626183777475512
11.272512578639615,11.028183675635017,3.1728762983901158,0.998373799322292,0.001626200679087103
11.277512584188255,11.032394630882044,3.1548067704134315,0.9983728977876624,0.0016271022137165187
11.282512589736893,11.036481319404082,3.1370199777145626,0.9983724431620092,0.0016275568393694976
11.287512595285532,11.041020658567506,3.1194885368102057,0.9983702296448942,0.0016297703564854898
11.29251260083417,11.044145420751827,3.102190043670619,0.9983691720736835,0.0016308279276972266
11.297512606382808,11.050250953643832,3.085123480087782,0.9983704372732629,0.0016295627281184355
11.302512611931446,11.053891468031052,3.0683539842075085,0.9983673833390843,0.0016326166622990309
11.307512617480084,11.059209458973905,3.0521268812837907,0.998365140624027,0.00163485937735728
11.312512623028722,11.065051146182585,3.036523288603299,0.9983669858340635,0.0016330141673222703
11.317512628577362,11.070647111298092,3.021565706001504,0.9983651694127187,0.001634830588669284
11.322512634126,11.07448630224152,3.007148968746245,0.9983629163193619,0.001637083682028079
11.327512639674637,11.082113671184636,2.9933428932273807,0.9983625037897842,0.0016374962116067085
11.332512645223275,11.087901572747706,2.9800769374910034,0.9983599752792215,0.0016400247221721193
11.337512650771913,11.094128326381405,2.9674064398159032,0.9983607363594694,0.0016392636419266633
11.342512656320553,11.100224032962663,2.9555363223013735,0.9983621246783766,0.0016378753230221602
11.34751266186919,11.108138847185682,2.944465657910356,0.9983565596759029,0.0016434403254978547
11.352512667417828,11.11440585014136,2.934103869044482,0.9983535045617522,0.001646495439650722
11.357512672966466,11.122250378350307,2.9244508592548923,0.9983574276876809,0.0016425723137234827
11.362512678515104,11.12895590165224,2.9154950717172468,0.9983581135438258,0.0016418864575798004
11.367512684063742,11.137660653844643,2.9072702260345,0.998353260113546,0.0016467398878602505
11.372512689612382,11.145339447144796,2.899750437155276,0.9983491325904887,0.0016508674109180935
11.37751269516102,11.154090824220718,2.892832784966698,0.9983505051620867,0.001649494839320277
11.382512700709658,11.161659782536521,2.8862752536015375,0.9983543918767608,0.0016456081246452895
11.387512706258295,11.17132153186618,2.8799351975928476,0.9983511448717133,0.0016488551296912383
11.392512711806933,11.17995369853455,2.8739041558242264,0.9983439449834899,0.0016560550179133562
11.397512717355571,11.189869629189504,2.868255111256177,0.9983453021704585,0.001654697830943109
11.402512722904211,11.198417926964096,2.8628950880785053,0.9983498385354934,0.0016501614659055967
11.407512728452849,11.208942823470066,2.8578631182267635,0.9983462038182431,0.001653796183152711
11.412512734001487,11.218595387994553,2.852936907133014,0.998340943164052,0.0016590568373403192
11.417512739550125,11.22952933791274,2.848044889030865,0.9983414632340711,0.0016585367673237583
11.422512745098762,11.239212756369842,2.843385744694319,0.9983426584588052,0.0016573415425926857
11.427512750647402,11.250697992839434,2.8392328262626325,0.9983412246083705,0.0016587753930299312
11.43251275619604,11.260936550076476,2.8354962151840666,0.998338793299753,0.0016612067016498787
11.437512761744678,11.27297136501888,2.831841378051329,0.9983363133095466,0.0016636866918581996
11.442512767293316,11.284114781278685,2.828182399772516,0.9983359024008618,0.001664097600545461
11.447512772841954,11.296238889706792,2.82428661925184,0.9983368061829289,0.0016631938184805107
11.452512778390592,11.30693906713229,2.820067170161882,0.9983345399388096,0.0016654600626009896
11.457512783939231,11.32029252925809,2.8157354575250526,0.9983310905534646,0.0016689094479471628
11.46251278948787,11.332612097900638,2.8113971710510413,0.9983311982570183,0.0016688017443939498
11.467512795036507,11.345121034786626,2.8069344002735126,0.9983313165133523,0.0016686834880604176
11.472512800585145,11.3565405418006,2.8023031289335063,0.9983284567530386,0.0016715432483751336
11.477512806133786,11.371152100169336,2.79756795482104,0.9983272804204546,0.001672719580958799
11.482512811682424,11.384170881168107,2.792502632262211,0.9983277499331018,0.0016722500683117364
11.487512817231062,11.396976437909478,2.786830025934903,0.9983248810791022,0.0016751189223112334
11.4925128227797,11.409235811727774,2.7811108723267353,0.9983222731216347,0.0016777268797790073
11.497512828328338,11.42477523933289,2.7754978419652656,0.9983245723176052,0.0016754276838081786
11.502512833876978,11.438100052045082,2.7698598606815312,0.998324821500196,0.0016751785012173947
11.507512839425615,11.451269847043875,2.7642691354649225,0.9983191745211432,0.001680825480270476
11.512512844974253,11.464296622608947,2.7590926425951756,0.9983173683363421,0.0016826316650714053
11.517512850522891,11.480104384903331,2.7543618743992884,0.9983222777518245,0.0016777222495890911
11.522512856071529,11.493326977275824,2.749841281897758,0.9983222484308848,0.0016777515705287379
11.527512861620169,11.507119458268662,2.745451273047493,0.9983154239890049,0.0016845760124079713
11.532512867168807,11.520781893035885,2.741173106384038,0.9983145963112234,0.0016854036901906933
11.537512872717445,11.535970390711276,2.737088221758581,0.9983207275104369,0.0016792724909771891
11.542512878266082,11.548633483270514,2.7332835590804065,0.9983205273854745,0.0016794726159409966
11.54751288381472,11.563239462473001,2.7299346314870148,0.9983136517034481,0.0016863482979680336
11.552512889363358,11.577249704366587,2.7270473847499064,0.9983136101033768,0.0016863898980402957
11.557512894911998,11.591190588414518,2.724528866446371,0.9983206842816743,0.0016793157197446031
11.562512900460636,11.603130074546378,2.7225137051895403,0.998321209641999,0.0016787903594208935
11.567512906009274,11.61813283700807,2.7212246572608545,0.9983141664049836,0.0016858335964384744
11.572512911557912,11.63166907387355,2.7205831194494756,0.9983134547834009,0.0016865452180225755
11.57751291710655,11.644550616671868,2.7207334258490277,0.9983217286356941,0.0016782713657310822
11.582512922655187,11.656180721081782,2.721739359796,0.9983248764207248,0.0016751235807022302
11.587512928203827,11.670338207245909,2.723639477281823,0.9983180049276673,0.001681995073761094
11.592512933752465,11.682318876348909,2.7265060128901757,0.998315374065414,0.0016846259360132226
11.597512939301103,11.694898313717415,2.7303060841062834,0.9983239720296732,0.0016760279717535148
11.60251294484974,11.706314961412055,2.7349343890725875,0.9983294132481114,0.0016705867533145951
11.607512950398378,11.718553754647706,2.740659787515069,0.9983239776152354,0.0016760223861904636
11.612512955947018,11.728993615536977,2.747711295724364,0.9983221550229117,0.0016778449785143231
11.617512961495656,11.741082481285353,2.756052957654035,0.9983296993197862,0.0016703006816405075
11.622512967044294,11.75118765652801,2.7655814391221707,0.9983327053648682,0.0016672946365591933
11.627512972592932,11.762128107809273,2.7765219849311595,0.9983305680498398,0.0016694319515889859
11.63251297814157,11.771658222407194,2.7888407590342212,0.9983341838820041,0.0016658161194262203
11.637512983690208,11.781735532338597,2.8027012135695037,0.9983375728275666,0.0016624271738654797
11.642512989238847,11.790334236219175,2.8181159091018695,0.998336497285608,0.0016635027158268844
11.647512994787485,11.800832205330192,2.8348827835272594,0.9983405293860025,0.0016594706154351437
11.652513000336123,11.808517620660698,2.853050708517673,0.9983455855529519,0.0016544144484883724
11.657513005884761,11.816653979416548,2.8726053322423923,0.9983448803574427,0.001655119644001472
11.662513011433399,11.824608632957586,2.893605148836871,0.998346407220251,0.0016535927811972835
11.667513016982038,11.833646368901777,2.915912750318557,0.998350451445335,0.0016495485561166593
11.672513022530676,11.839531587788915,2.9394482802114754,0.9983530807285187,0.0016469192729343942
11.677513028079314,11.846576846841613,2.9642581907085344,0.9983560958044844,0.0016439041969653703
11.682513033627952,11.853187501337286,2.990100477801625,0.998356572875019,0.001643427126427728
11.68751303917659,11.860775261364584,3.0169256756392264,0.998357641282665,0.0016423587187795337
11.692513044725228,11.86521324006161,3.0447403536957953,0.998363145984896,0.0016368540165459698
11.697513050273868,11.871346462317495,3.073476629036586,0.9983654120383852,0.001634587963054838
11.702513055822505,11.877110874148652,3.103021676171253,0.9983643688132915,0.0016356311881484237
11.707513061371143,11.88257312476982,3.133237414847167,0.9983662954500402,0.0016337045513982501
11.712513066919781,11.886130060514429,3.164038490183362,0.9983708863973934,0.0016291136040457407
11.717513072468419,11.891896901671224,3.1953611954458436,0.9983734539220621,0.0016265460793777923
11.722513078017057,11.895318672070946,3.226962425359818,0.9983712833381613,0.0016287166632798949
11.727513083565698,11.900012611621644,3.258723273310855,0.9983723511471138,0.0016276488543297749
11.732513089114336,11.903557607937273,3.290473861428491,0.9983789338395058,0.0016210661619392966
11.737513094662974,11.907700315793923,3.3220952284580085,0.9983789625454136,0.001621037456034847
11.742513100211614,11.910269958702074,3.353446284113102,0.998375312402267,0.0016246875991850957
11.747513105760252,11.914300954532816,3.3844522570008304,0.9983798868795778,0.0016201131218704886
11.75251311130889,11.916855119342609,3.41483007213169,0.9983838874115649,0.0016161125898784886
11.757513116857528,11.920150362361646,3.4445913438822817,0.9983810528507087,0.0016189471507317543
11.762513122406165,11.922103565069676,3.4737646546223777,0.998381487933429,0.0016185120680102128
11.767513127954803,11.925476739820443,3.502260734717329,0.9983844543846858,0.0016155456167524299
11.772513133503443,11.92692284467011,3.529962468708096,0.998385479836554,0.0016145201648836167
11.77751313905208,11.930050143634015,3.556666837219209,0.9983852931092292,0.0016147068922081086
11.782513144600719,11.931121497097756,3.5818500100875905,0.9983844679820828,0.001615532019355162
11.787513150149357,11.933938524766454,3.6054005419517723,0.998386963914404,0.0016130360870343849
11.792513155697995,11.935551902223752,3.627165691270043,0.9983883024018292,0.0016116975996100869
11.797513161246634,11.937321781570585,3.6474477748426817,0.998386244229928,0.0016137557715115115
11.802513166795272,11.938578283945274,3.6660335157885235,0.9983872123304548,0.0016127876709871177
11.80751317234391,11.940830949518963,3.6829052836912464,0.9983889173402551,0.001611082661188324
11.812513177892548,11.9411375355202,3.6978860516120267,0.9983887330815006,0.0016112669199441687
11.817513183441186,11.94328884595547,3.7107527285084116,0.9983876105918857,0.0016123894095598215
11.822513188989824,11.943823282060116,3.7215454598954363,0.9983881877115564,0.0016118122898911935
11.827513194538463,11.945804428838066,3.730425422868827,0.998390176315835,0.0016098236856139318
11.832513200087101,11.94592156840608,3.7373920109541126,0.9983881726043023,0.0016118273971490284
11.837513205635739,11.947819024425941,3.742226296337774,0.998387499464151,0.001612500537303257
11.842513211184377,11.94834630217748,3.744974837792368,0.9983899747931813,0.0016100252082749172
11.847513216733015,11.94956783528993,3.745278660872433,0.9983882485545176,0.001611751446942056
11.852513222281654,11.949996948992153,3.7431033391319586,0.9983872273999266,0.0016127726015353104
11.857513227830292,11.951446717024844,3.7383280310112084,0.9983885982566997,0.0016114017447637567
11.86251323337893,11.951157578154923,3.7312709942428275,0.998387378404523,0.001612621596941818
11.867513238927568,11.952750700815555,3.721911634049741,0.9983867098496407,0.0016132901518249915
11.872513244476206,11.952686386582256,3.710462693652843,0.9983867127987611,0.0016132872027048149
11.877513250024844,11.953821245527056,3.696517995505317,0.9983856809308176,0.0016143190706482341
11.882513255573484,11.95379599085643,3.680364837739984,0.9983848637064487,0.0016151362950161602
11.887513261122121,11.955010037049982,3.6622406985484464,0.9983845034609967,0.0016154965404664582
11.89251326667076,11.954611093100572,3.642292681740717,0.9983835235094912,0.0016164764919699886
11.897513272219397,11.955780537483909,3.6205070811547513,0.9983810862136415,0.0016189137878188159
11.902513277768035,11.95563331856648,3.596795032226566,0.998381293393965,0.0016187066074929966
11.907513283316673,11.956531507935583,3.571258525686143,0.998380918233121,0.0016190817683332068
11.912513288865313,11.956139314916923,3.5441874086402443,0.9983758452879531,0.0016241547134977447
11.91751329441395,11.95729061251505,3.515432800831267,0.9983759016607013,0.001624098340752982
11.922513299962588,11.956768283618478,3.4848810298583577,0.9983767510456911,0.0016232489557666968
11.927513305511226,11.957672487027,3.452974760212699,0.9983700579392993,0.0016299420621614508
11.932513311059864,11.957401189683862,3.419857843044502,0.9983682166794628,0.0016317833219999512
11.937513316608504,11.958271637919957,3.385631517656457,0.9983690218370691,0.0016309781643952257
11.942513322157142,11.957663451184999,3.3504459812977347,0.9983627370461704,0.0016372629552962763
11.94751332770578,11.958634008990892,3.314421315171399,0.9983594142044901,0.001640585796979186
11.952513333254418,11.958180690014355,3.27790794553294,0.9983577992588232,0.001642200742646969
11.957513338803055,11.95896420994064,3.24086478102462,0.9983507553887597,0.001649244612712008
11.962513344351693,11.958420779615697,3.203529228967608,0.9983478307877567,0.0016521692137155168
11.967513349900333,11.959313538371811,3.165827731123365,0.9983455701922184,0.0016544298092551848
11.97251335544897,11.958752468035952,3.1278753489551248,0.9983348866130437,0.0016651133884300724
11.977513360997609,11.959536539880899,3.0898361166536086,0.998328847983437,0.0016711520180379847
11.98251336654625,11.958992075656976,3.051819251897913,0.998329307099655,0.0016706929018199318
11.987513372094888,11.959834158635385,3.013927150243498,0.998319590321124,0.001680409680351437
11.992513377643526,11.959236887382566,2.9765810071077907,0.9983060347604257,0.0016939652410495728
11.997513383192164,11.960035313962159,2.939996735350744,0.9983030456903472,0.0016969543111289586
12.002513388740802,11.959511219127737,2.904570392872245,0.9982993154020734,0.0017006845994030379
12.00751339428944,11.960333808977955,2.870307623942783,0.9982859353953765,0.0017140646061000393
12.01251339983808,11.959731028421702,2.837274413173499,0.9982752033870583,0.0017247966144186932
12.017513405386717,11.960584458456447,2.8055798666237695,0.9982702645058091,0.0017297354956683983
12.022513410935355,11.960111411152525,2.7753207394669652,0.9982611881151325,0.0017388118863448396
12.027513416483993,11.960954963140345,2.7470043561926123,0.9982502389875089,0.0017497610139692588
12.03251342203263,11.960407452058895,2.720598838005043,0.9982443501341421,0.0017556498673356792
12.03751342758127,11.961346700610543,2.6965543994054415,0.9982374877984406,0.001762512203038878
12.042513433129908,11.96094346432049,2.6752902459085584,0.9982258093282822,0.0017741906731968365
12.047513438678546,11.961882641533293,2.6569331775935763,0.998218810859107,0.0017811891423728796
12.052513444227184,11.961473520033971,2.6416677480656365,0.9982196472062206,0.001780352795259947
12.057513449775822,11.962511626577287,2.629603114556714,0.998217179426755,0.0017828205747285513
12.06251345532446,11.96218725441093,2.6210429374036415,0.998207653048777,0.0017923469527070174
12.0675134608731,11.963303872202237,2.6162704108265458,0.9982033538759102,0.0017966461255751664
12.072513466421738,11.963108693211082,2.61519770983271,0.9982109476553093,0.0017890523461774157
12.077513471970375,11.964249926095736,2.6181208888986394,0.9982184692080897,0.0017815307933989502
12.082513477519013,11.96401472013571,2.6251538543788255,0.9982156007537678,0.0017843992477221521
12.087513483067651,11.965341824003655,2.63612153806369,0.9982137112921796,0.0017862887093121633
12.092513488616289,11.96535478250928,2.6511068079842453,0.9982265690579721,0.0017734309435186474
12.097513494164929,11.966619580435717,2.6704485708313888,0.9982422770942587,0.0017577229072310218
12.102513499713567,11.966522958080233,2.694113446594826,0.9982445562712324,0.0017554437302575712
12.107513505262204,11.967972187063836,2.7222146516534913,0.9982467020793802,0.0017532979221106509
12.112513510810842,11.968082658605471,2.7545595443070825,0.9982635950650434,0.0017364049364472134
12.11751351635948,11.969540837556847,2.7910150301923498,0.998278845214434,0.0017211547870573005
12.12251352190812,11.9695747622587,2.8316489227892006,0.9982818186047561,0.001718181396736307
12.127513527456758,11.971000905189586,2.8763552383989843,0.9982892097237996,0.0017107902776942545
12.132513533005396,11.971213741744585,2.924729806709043,0.9983049477199352,0.0016950522815599145
12.137513538554034,11.97280387492619,2.9764508093002076,0.9983152222578907,0.001684777743606885
12.142513544102671,11.972806956111418,3.031318401858791,0.9983191806017143,0.0016808193997850096
12.14751354965131,11.974280303931097,3.089043516439051,0.9983260500282398,0.001673949973262644
12.152513555199949,11.974587350056717,3.1492190657751706,0.9983377190864594,0.0016622809150458617
12.157513560748587,11.976160741127686,3.2114059439281224,0.9983454018756436,0.0016545981258655343
12.162513566297225,11.976109035251156,3.2754776022326326,0.9983474300420372,0.001652569959475471
12.167513571845863,11.97769777787502,3.3409354393160697,0.9983534258242804,0.0016465741772362086
12.1725135773945,11.978170652408275,3.40754211783466,0.9983607021888444,0.0016392978126734553
12.177513582943138,11.979459839521223,3.474723474601315,0.9983649791916877,0.001635020809827028
12.182513588491778,11.979513126975935,3.542319392719242,0.9983679269534256,0.0016320730480861483
12.187513594040416,11.981403253670958,3.6101601095039366,0.9983700547220141,0.00162994527949478
12.192513599589054,11.98137782602094,3.6780556400014497,0.9983759485682216,0.0016240514332843136
12.197513605137692,11.98291816905376,3.7456898893971577,0.9983783465022767,0.0016216534992273181
12.20251361068633,11.983370448651856,3.812778903030457,0.9983784458484751,0.0016215541530280122
12.20751361623497,11.985087786665263,3.8790311332282,0.9983827145701127,0.0016172854313895723
12.212513621783607,11.984980804358356,3.94401946222399,0.9983841650911391,0.0016158349103632503
12.217513627332245,11.986970291477112,4.007250956508517,0.9983859296618605,0.001614070339642894
12.222513632880883,11.987759122359938,4.068586613014575,0.9983864591201881,0.0016135408813166324
12.22751363842952,11.988794717680515,4.1277133294188815,0.9983886419305208,0.001611358070985409
12.232513643978162,11.990134826055723,4.184553158394444,0.9983904465850477,0.0016095534164609724
12.2375136495268,11.991451293325335,4.23874777747586,0.9983892035712593,0.0016107964302532207
12.242513655075438,11.991710035312858,4.289990316124775,0.9983922141709745,0.0016077858305417764
12.247513660624076,11.993925470538619,4.3384061823948095,0.9983924623960783,0.0016075376054348074
12.252513666172716,11.9940748979048,4.383871172092507,0.9983919485307783,0.0016080514707310317
12.257513671721354,11.996280755912512,4.42607630658129,0.9983940494737036,0.0016059505278026014
12.262513677269991,11.99655260633348,4.464931788044295,0.9983941045375296,0.0016058954639740514
12.26751368281863,11.999277524841576,4.500098391446436,0.9983933207074263,0.0016066792940760107
12.272513688367267,11.99888503408454,4.531598861541116,0.9983958757207003,0.001604124280801317
12.277513693915905,12.002250061692719,4.5596258390886755,0.9983942765694905,0.0016057234320102593
12.282513699464545,12.002566134311667,4.583923396002428,0.9983948693970116,0.0016051306044897456
12.287513705013183,12.005092540393255,4.604316158182895,0.9983966720757057,0.0016033279257962074
12.29251371056182,12.006846836820905,4.620832415837146,0.9983938368452207,0.0016061631562819837
12.297513716110458,12.008860988623113,4.6333902545992425,0.9983967689548139,0.0016032310466894577
12.302513721659096,12.010103594342725,4.642031475553032,0.998395625041223,0.0016043749602830445
12.307513727207736,12.013305265372157,4.646917440071949,0.998394418839981,0.001605581161525881
12.312513732756374,12.013749969593697,4.6477046188439655,0.9983972839734097,0.0016027160280996584
12.317513738305012,12.017480320345717,4.644471199666807,0.9983942110008431,0.0016057890006681466
12.32251374385365,12.019360701455406,4.637125440409587,0.998395404711391,0.001604595290122904
12.327513749402288,12.021962277963242,4.625700956709517,0.9983959719778532,0.0016040280236622885
12.332513754950925,12.02553162141699,4.610015274674825,0.998393747120693,0.0016062528808251527
12.337513760499565,12.027673541938432,4.589824362373651,0.998394917656988,0.0016050823445324562
12.342513766048203,12.03080878632992,4.565453125536839,0.9983944381750873,0.0016055618264351407
12.34751377159684,12.034390053169352,4.537449003851394,0.9983930983441549,0.001606901657369585
12.352513777145479,12.035967175063426,4.505840149029129,0.9983929540000943,0.0016070460014319112
12.357513782694117,12.041604762168536,4.470551500733715,0.9983931920926836,0.0016068079088439576
12.362513788242754,12.043139023769248,4.431699413432065,0.9983909179432789,0.001609082058249834
12.367513793791394,12.048922552188237,4.38933623306016,0.9983905255883306,0.0016094744131984733
12.372513799340032,12.053548812053839,4.343890476833188,0.9983908439747537,0.0016091560267759402
12.37751380488867,12.057288814998229,4.295305898314045,0.9983876841139204,0.0016123158876090154
12.382513810437308,12.063703281095705,4.243766311055285,0.998386842262577,0.0016131577389514968
12.387513815985946,12.068752852661126,4.189481762935365,0.9983867863764211,0.0016132136251055503
12.392513821534585,12.072142263801034,4.132539727128475,0.9983834442170444,0.0016165557844804357
12.397513827083223,12.080911980905112,4.073557538323749,0.9983806135637375,0.0016193864377849147
12.402513832631861,12.085644273628283,4.012702036722164,0.9983806546460536,0.0016193453554663305
12.407513838180499,12.092836614937886,3.950080132870084,0.9983771504396816,0.0016228495618350286
12.412513843729137,12.10164105384282,3.885869213470649,0.9983712975360365,0.0016287024654757245
12.417513849277775,12.109512614676332,3.8205217553653967,0.998370813102743,0.0016291868987719246
12.422513854826414,12.116464109477402,3.754488454463043,0.9983672552421692,0.0016327447593493328
12.427513860375052,12.127371707850997,3.687629006246973,0.9983586516648072,0.0016413483367144828
12.43251386592369,12.136953889060841,3.6197567115857328,0.9983550038070885,0.0016449961944357513
12.437513871472328,12.147387705618126,3.5516580928980517,0.9983509885998157,0.0016490114017102837
12.442513877020966,12.158132397765089,3.4840142073089346,0.9983415166534829,0.0016584833480458225
12.447513882569606,12.172036042649165,3.417062069124995,0.9983325058740486,0.0016674941274824884
12.452513888118244,12.183989526467526,3.35117823089678,0.9983248355209798,0.0016751644805523484
12.457513893666881,12.197806348517737,3.2865730365239427,0.9983156411770066,0.0016843588245274786
12.46251389921552,12.213229510779389,3.2235843610859853,0.9983034013454537,0.0016965986560810733
12.467513904764157,12.230159358354035,3.1626276367814268,0.9982892061858648,0.001710793815670397
12.472513910312795,12.244841350279144,3.1037974106741206,0.9982766823516418,0.0017233176498937096
12.477513915861435,12.263680720753971,3.047932264689423,0.9982637432920259,0.0017362567095098194
12.482513921410074,12.283420455685699,2.9950903248244343,0.9982466890689353,0.0017533109326001585
12.487513926958712,12.303189823957423,2.9458233240288796,0.9982297952862877,0.0017702047152476494
12.492513932507352,12.322185476380143,2.900505268038967,0.9982146978299048,0.0017853021716307776
12.49751393805599,12.345610607483604,2.8598115677709535,0.9981970153461952,0.0018029846553399968
12.502513943604628,12.368162096242633,2.8238306949172975,0.998180495936912,0.0018195040646225929
12.507513949153266,12.39088367973689,2.792895270526379,0.9981696632499413,0.0018303367515935373
12.512513954701904,12.413807294861009,2.767487559265401,0.9981565760302713,0.001843423971263418
12.517513960250541,12.439960740130255,2.747719400413627,0.9981397226938306,0.0018602773077043538
12.522513965799181,12.46374430180855,2.7339897741859085,0.9981329058894411,0.0018670941120933519
12.527513971347819,12.487944264515413,2.7266079497192437,0.9981365151720232,0.0018634848295116968
12.532513976896457,12.512500263856722,2.7254965444935566,0.998134483361171,0.001865516640364477
12.537513982445095,12.538826548833338,2.7305622899310436,0.9981288320479084,0.0018711679536279656
12.542513987993733,12.561482725704408,2.7416061952192696,0.9981360166491765,0.0018639833523599303
12.54751399354237,12.58475739204358,2.758562335646029,0.9981520460027256,0.0018479539988123005
12.55251399909101,12.608254407245964,2.781498817641968,0.9981631569471417,0.0018368430543965258
12.557514004639648,12.631825995856884,2.810187611487494,0.9981739393787896,0.0018260606227502973
12.562514010188286,12.65091140445577,2.844901665034681,0.9981903173625457,0.001809682638995094
12.567514015736924,12.671691662724283,2.8851653813590574,0.9982063963012081,0.001793603700334702
12.572514021285562,12.692135343734915,2.93058931202649,0.9982241097113141,0.0017758902902296064
12.577514026834201,12.71052873633936,2.9814527685461187,0.9982451418646789,0.0017548581368670184
12.58251403238284,12.725346584123201,3.037265443709964,0.9982584018909374,0.0017415981106096907
12.587514037931477,12.74337240895165,3.097628257733299,0.9982687841499726,0.0017312158515760774
12.592514043480115,12.758687811255207,3.1621136548568334,0.9982894082344654,0.0017105917670820667
12.597514049028753,12.771881256965733,3.2302339085069733,0.9983060287512353,0.0016939712503123807
12.60251405457739,12.784561654570219,3.3013666017014236,0.9983106919633018,0.001689308038245401
12.60751406012603,12.798183834772617,3.3752047169189994,0.9983215123606769,0.0016784876408708121
12.612514065674668,12.807692786311284,3.4516043808112693,0.9983374220360115,0.0016625779655363249
12.617514071223306,12.818830490995516,3.5301997148742537,0.998343834555016,0.0016561654465330187
12.622514076771944,12.828164669974205,3.610321351688188,0.9983466282692671,0.0016533717322827252
12.627514082320582,12.837666727938242,3.6916107455448754,0.9983567009384029,0.0016432990631483218
12.632514087869222,12.845395932922049,3.7734583846903873,0.9983655935754533,0.0016344064260999046
12.63751409341786,12.853040189036873,3.8553137635991583,0.9983647052264913,0.001635294775063957
12.642514098966497,12.860060645519319,3.936934238092076,0.9983701709120101,0.0016298290895478097
12.647514104515135,12.866953309880717,4.0180723192561505,0.9983784297508211,0.0016215702507399537
12.652514110063773,12.871478452606192,4.098271800502202,0.9983763579936514,0.0016236420079119174
12.657514115612411,12.878359843742949,4.177316202587868,0.9983805074980833,0.0016194925034842416
12.66251412116105,12.882259650598398,4.254896199449031,0.9983851424166281,0.0016148575849430516
12.667514126709689,12.88791980524498,4.330508464181546,0.9983845484006839,0.0016154516008921207
12.672514132258327,12.89127276690974,4.404099341691123,0.998387073164053,0.001612926837524136
12.677514137806964,12.896558129789707,4.475132187507042,0.9983893851779081,0.001610614823665491
12.682514143355602,12.899160847450558,4.543420105881741,0.9983900318744722,0.0016099681270977822
12.68751414890424,12.903527202553912,4.608812729466472,0.9983908248172476,0.0016091751843192992
12.69251415445288,12.906919469946466,4.670862124671846,0.9983927632599701,0.0016072367415944121
12.697514160001518,12.909560465755858,4.729279145861368,0.9983929467741948,0.0016070532273681434
12.702514165550156,12.9131571330453,4.783660578742501,0.9983937389900314,0.0016062610115298629
12.707514171098794,12.915295051654493,4.834023238286424,0.9983944030287981,0.0016055969727624996
12.712514176647431,12.917414728934244,4.880551551109056,0.9983955586291237,0.0016044413724370544
12.717514182196071,12.920292824751732,4.9230436103385085,0.9983945153543076,0.0016054846472537804
12.722514187744709,12.920888662127988,4.960986475468735,0.9983967359634547,0.0016032640381081114
12.727514193293347,12.924342443997766,4.994258451008185,0.9983958816238353,0.001604118377729493
12.732514198841987,12.924417975008941,5.022915896848241,0.9983959477830545,0.001604052218513004
12.737514204390626,12.927764381195416,5.046948523926335,0.9983977255007477,0.0016022745008231261
12.742514209939264,12.928041320691198,5.066060152192158,0.9983957679973636,0.0016042320042108866
12.747514215487902,12.93078738519456,5.080388369229268,0.9983974694366612,0.0016025305649094998
12.75251422103654,12.931776477480948,5.090141760249718,0.9983973261203795,0.0016026738811868962
12.757514226585178,12.933411577942998,5.095259124035005,0.9983961797059515,0.0016038202956113897
12.762514232133817,12.935669197192098,5.095681590208356,0.9983980659459262,0.001601934055634751
12.767514237682455,12.93572131607896,5.0913808967878245,0.9983965058562153,0.0016034941453447133
12.772514243231093,12.939301029473363,5.082307997084359,0.9983967390990804,0.0016032609024791177
12.777514248779731,12.937938612239247,5.068548501892809,0.9983976303402342,0.0016023696613247653
12.782514254328369,12.941973197107304,5.049969264807709,0.9983957442912132,0.0016042557103463015
12.787514259877007,12.94013480266445,5.026778191408753,0.9983969089969065,0.0016030910046533847
12.792514265425647,12.943521811081567,4.999052172686306,0.998396374247775,0.001603625753785995
12.797514270974284,12.9421088513132,4.967066186715036,0.9983951191969979,0.0016048808045644486
12.802514276522922,12.944531539938527,4.930806450026065,0.9983961313413886,0.0016038686601747626
12.80751428207156,12.943690350791437,4.890434268706137,0.9983947465202355,0.0016052534813297123
12.812514287620198,12.945534860172756,4.845994815327504,0.9983941168669961,0.001605883134570817
12.817514293168838,12.94501639878798,4.797697782690704,0.9983941811640207,0.0016058188375477093
12.822514298717476,12.946494046347377,4.74552096004385,0.9983930546320571,0.0016069453695136328
12.827514304266113,12.946265579573254,4.689526127644721,0.9983916421480907,0.0016083578534819008
12.832514309814751,12.947440202393976,4.629977126838801,0.9983915735166,0.001608426484974561
12.83751431536339,12.947324144101248,4.567016333920709,0.9983904582768888,0.0016095417246890118
12.842514320912027,12.948736479176954,4.5007585413790085,0.9983872582681752,0.0016127417334051192
12.847514326460667,12.948178304687655,4.431345035197214,0.9983881125311264,0.0016118874704564726
12.852514332009305,12.950115072878546,4.3592070958863784,0.998386000713198,0.001613999288387456
12.857514337557943,12.94915066376121,4.284649603788262,0.9983805296850593,0.0016194703165275687
12.86251434310658,12.950953667390616,4.207998695673692,0.998382725230149,0.0016172747714390204
12.867514348655218,12.950191594878584,4.129477985835743,0.9983787176237078,0.0016212823778808817
12.872514354203856,12.951595568909292,4.049181964123913,0.9983711135824214,0.001628886419167769
12.877514359752496,12.950960802570044,3.967638160541057,0.9983723507650427,0.0016276492365461166
12.882514365301134,12.952520416489783,3.8854464443649346,0.9983686546263547,0.0016313453752331713
12.887514370849772,12.95164623878638,3.803179548956984,0.998357343301451,0.0016426567001354064
12.89251437639841,12.953210624693773,3.7209944307130085,0.9983540277147328,0.0016459722868512599
12.897514381947047,12.952514569031258,3.6392189103743577,0.9983530307778217,0.001646969223760987
12.902514387495687,12.953822745450218,3.5582757260651556,0.9983387360853024,0.00166126391627825
12.907514393044325,12.953031178422341,3.478833198230003,0.998326049391387,0.0016739506101908796
12.912514398592963,12.954743004391865,3.4011374254017506,0.9983245825995121,0.0016754174020620367
12.9175144041416,12.953781432915635,3.3258721235471045,0.9983133230598312,0.0016866769417456856
12.922514409690239,12.955094419258744,3.2535249024189166,0.9982916644699826,0.0017083355315982952
12.927514415238877,12.95441427452756,3.184261896165468,0.9982787769749476,0.0017212230266358403
12.932514420787516,12.95592063564487,3.118333358917101,0.9982710889318106,0.0017289110697748609
12.937514426336154,12.954985991106508,3.0565979286783107,0.9982532493034583,0.0017467506981289139
12.942514431884792,12.956426196709563,2.9993699170518306,0.9982272942074397,0.0017727057941495127
12.94751443743343,12.95561781546569,2.947027107360142,0.9982092745989619,0.0017907254026289987
12.952514442982068,12.957108574162865,2.900050694088658,0.9982005048040057,0.0017994951975870968
12.957514448530706,12.956271624403186,2.859074099318712,0.9981824584899077,0.0018175415116860978
12.962514454079345,12.957644870332857,2.823416407840229,0.9981551866779861,0.0018448133236081215
12.967514459627983,12.956787384906468,2.7939908956738986,0.9981412447967264,0.0018587552048687048
12.972514465176621,12.958346396620097,2.771261158069691,0.9981389180298188,0.001861081971776941
12.977514470725259,12.957498685946023,2.7555218145657303,0.9981277134518401,0.0018722865497560659
12.982514476273897,12.958806780820824,2.74693681279892,0.9981145119227347,0.0018854880788613468
12.987514481822538,12.95796372176877,2.7453519832343813,0.9981158833218707,0.001884116679725845
12.992514487371176,12.959523891213664,2.7506335848138583,0.9981223499922257,0.0018776500093712085
12.997514492919814,12.958594310842857,2.762523538545677,0.9981256039458551,0.001874396055743102
13.002514498468454,12.959868304989843,2.780896434579189,0.9981358009309176,0.00186419907068064
13.007514504017092,12.959052656476972,2.8055540475564738,0.9981509268816336,0.0018490731199654294
13.01251450956573,12.960548695342167,2.836589228528005,0.9981621792465936,0.0018378207550055954
13.017514515114367,12.95951943366874,2.873590935281939,0.998178991029949,0.001821008971650874
13.022514520663005,12.960816982228954,2.9158590563037525,0.9982024716769767,0.0017975283246231067
13.027514526211643,12.960002392211997,2.963215396451417,0.9982173428499108,0.0017826571516893724
13.032514531760283,12.961365305407364,3.015584277427936,0.9982306563688447,0.001769343632756294
13.03751453730892,12.960324985366986,3.0723741846254726,0.9982539672341524,0.0017460327674485721
13.042514542857559,12.961720811359333,3.1330026585687416,0.9982710229424336,0.0017289770591672013
13.047514548406197,12.960803591857157,3.1970958774995917,0.9982800427066647,0.0017199572949369948
13.052514553954834,12.962078318051681,3.2642767822887166,0.9982976421608717,0.0017023578407300143
13.057514559503472,12.961167680447854,3.333685695222211,0.9983127387606358,0.0016872612409668682
13.062514565052112,12.96252901559489,3.4051503143905353,0.9983190669711882,0.0016809330304156213
13.06751457060075,12.961538992137116,3.4785157073468445,0.9983312109955144,0.0016687890060902663
13.072514576149388,12.963002387156752,3.5529847287416767,0.9983414065944285,0.0016585934071767108
13.077514581698026,12.962042913751223,3.6279248085235465,0.9983465798935994,0.001653420108007142
13.082514587246663,12.963280253938382,3.703461632161094,0.9983556699882762,0.0016443300133318006
13.087514592795303,12.962543133892494,3.7788284361419056,0.9983599494934425,0.0016400505081663125
13.092514598343941,12.963937427932697,3.8537346369925802,0.9983648449188108,0.0016351550827979496
13.097514603892579,12.962937591508272,3.927708532848341,0.9983719665384692,0.0016280334631402298
13.102514609441217,12.964618221255835,4.000551895395949,0.9983722131214776,0.001627786880131865
13.107514614989855,12.963642305692751,4.072262821375496,0.9983771798170588,0.001622820184551194
13.112514620538493,12.965008395661282,4.142360249615719,0.9983813033599961,0.0016186966416153086
13.117514626087132,12.964365523713546,4.210831356701479,0.9983812417210948,0.0016187582805178152
13.12251463163577,12.965610048885114,4.277449313726173,0.9983849228676769,0.0016150771339360221
13.127514637184408,12.965071379177191,4.341864174303445,0.9983867231223741,0.0016132768792409594
13.132514642733046,12.966514537118307,4.403794638410558,0.9983879463873231,0.0016120536142939332
13.137514648281684,12.965839997051695,4.46305034283345,0.9983890097662605,0.0016109902353587304
13.142514653830322,12.96777440510146,4.518956426641097,0.9983910438430282,0.0016089561585935614
13.147514659378961,12.966686262514227,4.571540656524358,0.9983915977999459,0.0016084022016784496
13.1525146649276,12.968997253773932,4.620574043421321,0.9983920095038415,0.001607990497785808
13.157514670476237,12.967864067140058,4.666320128151935,0.9983937449786535,0.0016062550229783298
13.162514676024875,12.969696746924916,4.7085674945051,0.9983938810184557,0.0016061189831789884
13.167514681573513,12.96926243629648,4.747209254297893,0.9983939140843823,0.0016060859172567577
13.172514687122153,12.970407594048313,4.7820050636109475,0.9983955670192881,0.0016044329823521777
13.17751469267079,12.970574046817221,4.8127631533239885,0.9983952399565282,0.001604760045107964
13.182514698219428,12.971750693417848,4.839421875295992,0.9983948151886216,0.0016051848130114008
13.187514703768066,12.97198030610681,4.861511002754376,0.9983975226822714,0.001602477319359031
13.192514709316704,12.973487939929848,4.879194733714701,0.9983945020040036,0.001605497997623654
13.197514714865342,12.973731197943978,4.89242125607894,0.998397216911532,0.0016027830900933262
13.202514720413982,12.975503943694243,4.901018848143644,0.9983967937835608,0.001603206218062913
13.20751472596262,12.975670614772826,4.90510302615169,0.998394985723908,0.0016050142777148373
13.212514731511257,12.978146424399368,4.904477074458738,0.9983986240845755,0.0016013759170478582
13.217514737059895,12.977783411155865,4.899204594977039,0.9983947536628112,0.0016052463388129656
13.222514742608533,12.98108815239197,4.889185572718906,0.9983972689552486,0.0016027310463768902
13.227514748157173,12.980452432505558,4.8747532161453675,0.9983967559640748,0.0016032440375526697
13.23251475370581,12.983628592740137,4.856046401691467,0.9983950375491207,0.0016049624525099405
13.23751475925445,12.983678477839856,4.8325427391846745,0.998397297694093,0.0016027023075402553
13.242514764803088,12.986425179114699,4.804356470661146,0.9983951829552545,0.0016048170463825433
13.247514770351728,12.986948675550632,4.771808099544623,0.9983950860438588,0.0016049139577755153
13.252514775900366,12.990679778445417,4.735252662777978,0.9983962953719222,0.001603704629707804
13.257514781449004,12.990458743971715,4.69464757438337,0.9983934625288575,0.0016065374727693455
13.262514786997642,12.995556902769271,4.650342403786526,0.998394754646395,0.0016052453552299238
13.26751479254628,12.995103129338704,4.60235829527424,0.9983939953412841,0.0016060046603390426
13.27251479809492,12.999674031394974,4.551028872451938,0.9983920071169778,0.0016079928846444522
13.277514803643557,13.000724614386456,4.4963257976020685,0.9983928659327862,0.0016071340688360003
13.282514809192195,13.00418055415358,4.438510368666649,0.998391081645,0.0016089183566228263
13.287514814740833,13.006654621283955,4.377806335372963,0.9983902041602984,0.0016097958413246122
13.29251482028947,13.01057341992689,4.314444749090014,0.9983884319323185,0.001611568069305087
13.297514825838109,13.013311799504795,4.248747589603518,0.9983886732931195,0.001611326708505432
13.302514831386748,13.018738159533843,4.1809460087278705,0.9983856743257149,0.001614325675911437
13.307514836935386,13.021227189309384,4.111210541746456,0.9983827271387443,0.0016172728628839755
13.312514842484024,13.027909807558654,4.039674309686158,0.9983847083014379,0.0016152917001925635
13.317514848032662,13.030897768960818,3.966562117738127,0.9983785846620993,0.0016214153395324152
13.3225148535813,13.03776545909699,3.892239024004249,0.9983748305362092,0.001625169465424753
13.327514859129938,13.042033743435208,3.8172252589388562,0.998377445471566,0.0016225545300697945
13.332514864678577,13.049615166534732,3.7416175904168676,0.9983691571096388,0.0016308428919994027
13.337514870227215,13.054845023169289,3.6655925020853926,0.9983626832764609,0.0016373167251799697
13.342514875775853,13.063349582602182,3.5894424389074824,0.9983652703223308,0.0016347296793117914
13.347514881324491,13.069932422437475,3.513880721129423,0.9983567357187159,0.0016432642829291193
13.352514886873129,13.079785453950569,3.4393240567559333,0.9983451298657363,0.0016548701359106195
13.357514892421769,13.087188822944597,3.365911660686333,0.9983448468593795,0.0016551531422688607
13.362514897970406,13.098917910997324,3.2940476325098826,0.9983389165566624,0.00166108344498757
13.367514903519044,13.10773924843297,3.224194693449899,0.9983241306989225,0.001675869302727419
13.372514909067682,13.120018617944385,3.156645012213864,0.9983147039798332,0.0016852960218172281
13.37751491461632,13.131263776043333,3.091856247261433,0.9983080867947465,0.0016919132069038712
13.382514920164958,13.146021707299786,3.0300025922519866,0.9982981626217616,0.0017018373798878355
13.387514925713598,13.157543028807341,2.9719347863865355,0.998283878882644,0.0017161211190042684
13.392514931262236,13.173837141654683,2.917731475961631,0.9982664969624051,0.0017335030392411673
13.397514936810873,13.188899742422382,2.867722094250884,0.9982545603682134,0.0017454396334316744
13.402514942359511,13.206570163154073,2.822425467216028,0.998248135506827,0.0017518644948155849
13.40751494790815,13.221743140145188,2.782006389119031,0.9982346560110676,0.001765343990571685
13.412514953456789,13.24211020103359,2.746553628053594,0.9982133428864064,0.001786657115229706
13.417514959005427,13.260219801754335,2.716313456566473,0.9981979010258399,0.001802098975799196
13.422514964554065,13.280917563068293,2.6915725538428683,0.998194451773053,0.0018055482285891703
13.427514970102703,13.299788270909568,2.672395456353743,0.9981923652619199,0.00180763473972466
13.43251497565134,13.322940946395608,2.6585759500788555,0.9981795487640664,0.0018204512375799967
13.437514981199978,13.342736576120492,2.6502834023196784,0.9981636179690884,0.0018363820325603406
13.442514986748618,13.365675210820022,2.647210176507372,0.998162968436869,0.0018370315647814788
13.447514992297256,13.386990465849536,2.649272852763931,0.9981745573196974,0.0018254426819554242
13.452514997845894,13.411101287078289,2.656394277189307,0.9981779155415389,0.001822084460114845
13.457515003394532,13.430757473751605,2.6680337818342807,0.9981722094555688,0.0018277905460863256
13.46251500894317,13.453977002163647,2.6841885976038293,0.9981756818669961,0.0018243181346593892
13.467515014491807,13.475674168584607,2.7046729974466657,0.9981914214848318,0.0018085785168247036
13.472515020040447,13.498956738987141,2.7292715051818224,0.9982057019321136,0.0017942980695431015
13.477515025589085,13.516816181159301,2.757370056821978,0.9982132290507643,0.001786770950892364
13.482515031137723,13.538390773508722,2.7889192240112135,0.9982207845698929,0.0017792154317634685
13.487515036686364,13.558405095834354,2.8233245346384717,0.9982341093413143,0.0017658906603423923
13.492515042235002,13.57921693014327,2.8607247355382373,0.9982512394828703,0.0017487605187864335
13.49751504778364,13.594423115524057,2.900883517985042,0.9982642139480172,0.0017357860536401282
13.502515053332278,13.613613857760456,2.9433519477976713,0.998271334456127,0.0017286655455303933
13.507515058880916,13.630479195969405,2.9877343510449474,0.9982822680960146,0.0017177319056429178
13.512515064429554,13.64758666894111,3.033879793500713,0.9982982642852559,0.0017017357164018038
13.517515069978193,13.660304510956133,3.0818825903582296,0.9983079750879814,0.0016920249136766188
13.522515075526831,13.677198890553182,3.1313364949036697,0.9983129998943437,0.001687000107314119
13.52751508107547,13.689979805066434,3.1816741035485654,0.9983234263709241,0.0016765736307332731
13.532515086624107,13.703466531974952,3.232888168887266,0.9983340343100076,0.0016659656916504437
13.537515092172745,13.714490190273631,3.284940976810562,0.9983390623931618,0.0016609376084969596
13.542515097721385,13.728399759034394,3.337322788060084,0.9983445808480766,0.0016554191535822348
13.547515103270023,13.73732256160023,3.389874017759409,0.9983515239867896,0.001648476014870648
13.55251510881866,13.749159067475974,3.4420975451595575,0.9983569778973258,0.0016430221043348325
13.557515114367298,13.757888317797581,3.493727323655354,0.9983614860512763,0.0016385139503852857
13.562515119915936,13.767977953475024,3.5445434380009,0.9983645676299756,0.001635432371686888
13.567515125464574,13.775401577636769,3.5942239710218047,0.9983684290743,0.001631570927364248
13.572515131013214,13.785638145136186,3.642737490055899,0.9983731889455052,0.0016268110561596192
13.577515136561852,13.791331833321992,3.689680713823952,0.998374637151594,0.0016253628500726913
13.58251514211049,13.800424670667708,3.734997504582164,0.9983763033203742,0.0016236966812937703
13.587515147659127,13.805883185878047,3.778716371651892,0.9983804769538136,0.0016195230478553576
13.592515153207765,13.813212723969603,3.820610831572879,0.9983818848348127,0.0016181151668557847
13.597515158756405,13.818549691243831,3.860337926638688,0.9983822736681851,0.0016177263334839717
13.602515164305043,13.825630516897355,3.8980280559128455,0.9983849203436546,0.0016150796580138068
13.60751516985368,13.829294554798699,3.9328554366744517,0.9983865575633467,0.0016134424383224858
13.612515175402319,13.837200626759454,3.965284029246447,0.9983869584918268,0.0016130415098429857
13.617515180950956,13.839765738038587,3.99519249071621,0.9983877166868953,0.0016122833147754927
13.622515186499594,13.845383340735617,4.022430333687227,0.9983893576283723,0.0016106423732993095
13.627515192048234,13.849516907742354,4.047239195347589,0.9983903882364129,0.0016096117652603424
13.632515197596872,13.853975463527343,4.069342510845281,0.9983895940929238,0.0016104059087508232
13.63751520314551,13.85663119589898,4.088489592665883,0.9983910769850525,0.0016089230166251283
13.642515208694148,13.863467457707095,4.10454324256626,0.9983923719661715,0.0016076280355084654
13.647515214242786,13.864255405571678,4.1177282022702615,0.9983912014109169,0.0016087985907660834
13.652515219791423,13.869312990216613,4.127801587552636,0.9983918567852956,0.0016081432163901365
13.657515225340063,13.871794027822878,4.134770808285887,0.9983933540461806,0.0016066459555092527
13.662515230888701,13.875208822009386,4.138862102950567,0.9983925007456625,0.001607499256031297
13.667515236437339,13.877174476006665,4.139927908045439,0.9983917998754893,0.0016082001262087522
13.672515241985977,13.882110316374305,4.13798922852779,0.998394033250934,0.0016059667507653196
13.677515247534615,13.88276413615109,4.13270255439615,0.9983927853937452,0.0016072146079501677
13.682515253083254,13.887303926897511,4.124225262714629,0.9983916623314131,0.001608337670279073
13.687515258631892,13.888242851696083,4.112500340267462,0.9983941601827238,0.0016058398189651257
13.69251526418053,13.891810413720648,4.098073412279493,0.9983921535105914,0.0016078464910950746
13.697515269729168,13.893059710543143,4.080892352893269,0.9983915717318343,0.0016084282698509372
13.702515275277806,13.896345999672592,4.060984249369443,0.9983934413662232,0.001606558635460613
13.707515280826444,13.897231322816735,4.038065039635731,0.9983910988875171,0.001608901114165517
13.712515286375083,13.9012618995408,4.012581906555299,0.9983910516492557,0.0016089483524274325
13.717515291923721,13.901285439818421,3.9845540577346013,0.9983918665947803,0.0016081334069033774
13.72251529747236,13.904880505566444,3.95386684390228,0.9983898891355609,0.0016101108661239045
13.727515303020997,13.905585939742409,3.920703676491288,0.9983897491072591,0.0016102508944281881
13.732515308569635,13.908242306279181,3.8851745051048736,0.9983892975728854,0.0016107024288046503
13.737515314118273,13.908876404868733,3.8474818944634874,0.9983884728944085,0.0016115271072843673
13.742515319666914,13.912476225609455,3.8079442312669083,0.9983875151899698,0.0016124848117264731
13.747515325215552,13.91212368522514,3.7666074592027843,0.9983860097252952,0.0016139902763975204
13.75251533076419,13.91586341370205,3.7235870574204006,0.9983856298838877,0.0016143701178010122
13.75751533631283,13.915740120203674,3.6790646019098268,0.9983846520865575,0.0016153479151278377
13.762515341861468,13.91826447438447,3.6334008625162486,0.9983826361764977,0.0016173638251859065
13.767515347410106,13.918982142989394,3.586893949959568,0.998380175311095,0.001619824690587726
13.772515352958743,13.921590498073119,3.5396254128467772,0.9983803037894151,0.0016196962122668932
13.777515358507381,13.921502660548933,3.491706476978989,0.9983793389762704,0.001620661025411939
13.782515364056021,13.925087291738624,3.4432148895237713,0.9983736643025387,0.0016263356991433066
13.787515369604659,13.924676970791927,3.3943111841944376,0.9983725577388805,0.001627442262802557
13.792515375153297,13.927464405411104,3.345293217257119,0.9983732665151662,0.001626733486517818
13.797515380701935,13.92763974192005,3.296531889164059,0.9983684000117634,0.0016315999899212308
13.802515386250573,13.930219990784046,3.248095284757072,0.9983639642406118,0.001636035761074593
13.80751539179921,13.930051860362799,3.200397077872767,0.9983612815902834,0.001638718411404136
13.81251539734785,13.933190840175861,3.153582455183236,0.9983592715603126,0.0016407284413762627
13.817515402896488,13.932862670357169,3.107861823911872,0.9983573320035266,0.001642667998163613
13.822515408445126,13.935313976252509,3.063327112784664,0.9983505773169218,0.001649422684770021
13.827515413993764,13.935197751913277,3.020150878358905,0.9983432702614979,0.0016567297401950695
13.832515419542402,13.938181026970968,2.978584007067025,0.9983423130582662,0.001657686943429588
13.83751542509104,13.937729023091709,2.9387775476738143,0.998341811053771,0.0016581889479278262
13.84251543063968,13.939982998773024,2.9008109593831684,0.9983341593110923,0.0016658406906087404
13.847515436188317,13.93975727417741,2.8647771194517833,0.9983235757219194,0.0016764242797843614
13.852515441736955,13.942752811683036,2.8308218641202854,0.998319814307091,0.0016801856946150843
13.857515447285593,13.942108431008908,2.7991984285106413,0.9983213179772891,0.0016786820244184902
13.86251545283423,13.944224447797449,2.7700001782281816,0.9983167842299572,0.0016832157717519224
13.86751545838287,13.943897493053845,2.7433646087538404,0.9983056923030088,0.0016943076987014714
13.872515463931508,13.94652209568892,2.7194647834236916,0.9982980432881797,0.0017019567135306707
13.877515469480146,13.945793803435759,2.6981667018382303,0.9982970382089428,0.0017029617927681148
13.882515475028784,13.948124459319478,2.6796968862460617,0.9982975374959634,0.0017024625057469856
13.887515480577422,13.947465144500587,2.6640588428628753,0.9982934404666683,0.0017065595350404755
13.89251548612606,13.94953494865591,2.651247047449201,0.9982840407379565,0.0017159592637510743
13.8975154916747,13.948793795719887,2.641334868878455,0.9982778223597628,0.001722177641943549
13.902515497223337,13.951220364365293,2.6342240839234523,0.998280460656176,0.0017195393455291233
13.907515502771975,13.95028775696681,2.629535165483922,0.9982834760910394,0.0017165239106628194
13.912515508320613,13.952037252065317,2.6273310623461263,0.9982789138159521,0.0017210861857472717
13.917515513869251,13.95111589033214,2.6274329403901304,0.9982729529350248,0.0017270470666776046
13.922515519417889,13.95336251612941,2.6295728753675967,0.9982731764940638,0.0017268235076411198
13.927515524966529,13.952291129512906,2.6334604552872896,0.9982771100602023,0.0017228899415045135
13.932515530515166,13.95396905029336,2.6392775860920654,0.9982794594398098,0.0017205405618994313
13.937515536063804,13.952857473687112,2.6464598334958414,0.9982790738304446,0.0017209261712661866
13.942515541612442,13.95479203495927,2.6548943756686794,0.99827824728309,0.0017217527186230359
13.94751554716108,13.953557394577608,2.664449347874724,0.9982803355084422,0.0017196644932715947
13.95251555270972,13.955264669174952,2.675248686986657,0.9982852743346359,0.00171472566708005
13.957515558258358,13.954086056564236,2.687313178601869,0.9982891249640389,0.0017108750376775227
13.962515563806996,13.9557716591553,2.7002837150608054,0.9982909649450662,0.001709035056650798
13.967515569355633,13.95436568701029,2.714203047361691,0.9982933958345283,0.00170660416718959
13.972515574904271,13.956073778700011,2.7291917785492585,0.9982966060539775,0.001703393947740906
13.97751558045291,13.954872771917412,2.745021767215909,0.9983005029141196,0.001699497087598849
13.982515586001549,13.956455254070429,2.7616162199193917,0.9983065298466949,0.0016934701550240486
13.987515591550187,13.95498233164411,2.7785471153121,0.9983112150385669,0.0016887849631513688
13.992515597098826,13.95664438867704,2.7959687346343345,0.9983110449494232,0.0016889550522962388
13.997515602647466,13.955379018570195,2.814005988139326,0.998313183381878,0.0016868166198419582
14.002515608196104,13.956976335163203,2.832560332271876,0.9983224936814256,0.0016775063202945193
14.007515613744742,13.955558083941929,2.8511718097024623,0.9983283740359903,0.0016716259657308286
14.01251561929338,13.957148493041911,2.869458365239236,0.9983256601805627,0.001674339821158509
14.017515624842018,13.955802270586185,2.887624394749415,0.9983271411810819,0.001672858820639585
14.022515630390656,13.957503823614882,2.9057917878211943,0.9983369436830993,0.0016630563186226187
14.027515635939295,13.956177701485988,2.9235682051251395,0.9983418184377032,0.0016581815640184865
14.032515641487933,13.957681678424072,2.9412227084831186,0.9983393631854465,0.001660636816275919
14.037515647036571,13.956335224721421,2.9588560578136067,0.9983411128446309,0.00165888715709174
14.042515652585209,13.95819813018344,2.9763177634231117,0.998347950085104,0.0016520499166187436
14.047515658133847,13.956903516659576,2.9936584669351936,0.9983518217791647,0.0016481782225588751
14.052515663682486,13.958374730402218,3.0105776235589956,0.998352040520202,0.0016479594815221072
14.057515669231124,13.957169671134976,3.0273245825400465,0.9983524471192099,0.0016475528825156572
14.062515674779762,13.95913523995354,3.0436652755118536,0.9983554594630434,0.0016445405386826398
14.0675156803284,13.957826229906154,3.05943530272972,0.9983605774971568,0.0016394225045706758
14.072515685877038,13.959460749277591,3.0745606977041486,0.9983620912401497,0.0016379087615783986
14.077515691425676,13.95843002999834,3.0890383684281737,0.9983595400123906,0.0016404599893390182
14.082515696974315,13.960342193860093,3.1026351089914943,0.9983621066082193,0.0016378933935120464
14.087515702522953,13.959152812391089,3.1155445715916916,0.9983682926265893,0.0016317073751429296
14.092515708071591,13.961111663145855,3.1276416923302643,0.9983672943325055,0.0016327056692257407
14.09751571362023,13.960122774496924,3.13904007719542,0.9983646720748274,0.0016353279269042272
14.102515719168867,13.962025057231372,3.1494655375384095,0.9983694139431889,0.0016305860585432309
14.107515724717505,13.961119557633625,3.1588993679326136,0.9983721155399788,0.0016278844617537802
14.112515730266145,13.963273141276272,3.167560184216106,0.998369316343122,0.0016306836586115379
14.117515735814782,13.962343904923094,3.175684540928182,0.9983711471009926,0.0016288529007414023
14.12251574136342,13.964480548997908,3.183280507950312,0.9983739707919025,0.0016260292098327432
14.127515746912058,13.963762773581596,3.1899945064475745,0.9983720165531029,0.0016279834486339231
14.132515752460696,13.966018460762884,3.19589357044934,0.9983733719613958,0.0016266280403426626
14.137515758009336,13.965369334151417,3.2010392147890125,0.998375940991368,0.0016240590103727829
14.142515763557974,13.967697195216855,3.205496862968005,0.9983735779278962,0.0016264220738472128
14.147515769106612,13.967104363564149,3.20942729889899,0.998374319253401,0.001625680748344725
14.15251577465525,13.96975309550633,3.2127747389617247,0.9983772945565599,0.0016227054451885229
14.157515780203887,13.969275787633862,3.215593350732726,0.9983752952373213,0.0016247047644316354
14.162515785752525,13.971644698277817,3.217932931724294,0.9983749467341194,0.0016250532676368532
14.167515791301165,13.971544902016772,3.219792213956119,0.9983775853529372,0.0016224146488227314
14.172515796849803,13.974403440334115,3.221040317258008,0.9983765591804048,0.001623440821357332
14.17751580239844,13.974039014367644,3.221691785118955,0.9983753819124135,0.0016246180893449947
14.182515807947079,13.977118537005362,3.2219306884687313,0.998377519551017,0.001622480450738152
14.187515813495716,13.97716362309414,3.2218489797976413,0.9983778157788425,0.0016221842229095906
14.192515819044356,13.97995080618704,3.221325128922049,0.9983752984006796,0.0016247016010700161
14.197515824592994,13.98036134485608,3.220446654715297,0.9983763756402145,0.0016236243615333655
14.202515830141632,13.983871938854032,3.2190096796005316,0.998379260814949,0.0016207391867974078
14.20751583569027,13.98393936640608,3.2169598538145503,0.998376296821122,0.0016237031806236855
14.212515841238908,13.987255188844236,3.2145332260228994,0.9983741754610908,0.0016258245406552802
14.217515846787546,13.988315888572608,3.2117894838947167,0.9983785997426199,0.0016214002591265625
14.222515852336185,13.992073287121789,3.2087832949964947,0.9983785700659499,0.0016214299357983758
14.227515857884823,13.992251388195186,3.205650785872444,0.998374075426903,0.0016259245748469734
14.232515863433461,13.996312521888669,3.2024211363812105,0.9983757210766724,0.0016242789250798706
14.237515868982099,13.99797472326688,3.199018483701778,0.9983782869304721,0.001621713071283461
14.24251587453074,14.00154017607527,3.1953611623148044,0.9983762922507212,0.0016237077510381553
14.247515880079378,14.002359505059742,3.1915679155160643,0.9983752005533936,0.0016247994483622223
14.252515885628016,14.007466612140691,3.187814938144092,0.9983753744401482,0.0016246255616039068
14.257515891176654,14.009016975299579,3.1839849631284562,0.9983759295410752,0.001624070460673926
14.262515896725292,14.012966007044197,3.180163230821967,0.9983768888326884,0.0016231111690590335
14.267515902273932,14.014865144286231,3.176436051057037,0.9983749824222504,0.0016250175794958693
14.27251590782257,14.01978569899478,3.172784908813341,0.9983735274086674,0.001626472593077256
14.277515913371207,14.021859895050197,3.1691800832955113,0.9983757599766965,0.0016242400250481325
14.282515918919845,14.027435950709357,3.1656303842299947,0.9983762427786754,0.0016237572230697703
14.287515924468483,14.029002623227148,3.1621302309395065,0.9983738167352137,0.001626183266531635
14.292515930017121,14.034072212080497,3.158617861764273,0.9983730058554151,0.0016269941463315312
14.29751593556576,14.037714050716282,3.155149981390884,0.9983746390949569,0.0016253609067909303
14.302515941114399,14.043026576114668,3.1517023299202687,0.99837555865423,0.0016244413475191338
14.307515946663036,14.045093061060703,3.14820974352477,0.9983730364152867,0.0016269635864642562
14.312515952211674,14.051845586827744,3.1447223503492614,0.9983711169431967,0.0016288830585556033
14.317515957760312,14.05540808224429,3.1412179097601682,0.9983741601722486,0.001625839829505493
14.322515963308952,14.061282725601682,3.137509432375988,0.9983751368217887,0.0016248631799671593
14.32751596885759,14.064338568744393,3.1337656838296213,0.9983706257754796,0.001629374226278234
14.332515974406228,14.071099212560327,3.1300249845799875,0.998369980072882,0.0016300199288774705
14.337515979954865,14.075816202868657,3.1262188269153124,0.998373627521228,0.001626372480534031
14.342515985503503,14.082491121094309,3.122265800127019,0.9983727911340603,0.0016272088677046393
14.347515991052141,14.085721052080839,3.1180807575077636,0.9983691159203774,0.0016308840813897393
14.352515996600781,14.094086748845198,3.11369303867274,0.9983688686635068,0.0016311313382617284
14.357516002149419,14.09937435775732,3.109098963720519,0.9983710454468948,0.0016289545548749307
14.362516007698057,14.105672874093262,3.104376521409411,0.9983707474589611,0.001629252542810128
14.367516013246695,14.110568455218898,3.099525488857227,0.9983671575445234,0.0016328424572491127
14.372516018795332,14.120450934861942,3.09440477784109,0.9983662783966849,0.0016337216050870413
14.377516024343972,14.12540532250427,3.088900442455105,0.9983689436789598,0.001631056322812606
14.38251602989261,14.132521057344482,3.0827529060710903,0.9983672901898241,0.0016327098119473986
14.387516035441248,14.139437310867804,3.0758887217167983,0.9983631542559006,0.0016368457458700956
14.392516040989886,14.149549849057632,3.0683170477031196,0.9983644792249939,0.0016355207767748542
14.397516046538524,14.154685060427049,3.060124814554682,0.9983657412526494,0.0016342587491173185
14.402516052087162,14.164059125114633,3.051273847769329,0.9983611966879193,0.0016388033138453183
14.407516057635801,14.171991633453434,3.0418526381932534,0.9983590364337203,0.0016409635680413074
14.41251606318444,14.181712699468308,3.031581249590261,0.9983618036352832,0.0016381963664743803
14.417516068733077,14.188549897367595,3.020652015234092,0.9983601101989804,0.0016398898027796078
14.422516074281715,14.19987235049827,3.0090739485510998,0.9983542719278453,0.0016457280739176367
14.427516079830353,14.20803467112014,2.9969887314774666,0.998353952896052,0.0016460471057138874
14.43251608537899,14.218730447961336,2.984535019954892,0.9983566110432135,0.0016433889585545053
14.43751609092763,14.227312032934229,2.9718199869621778,0.998352782292956,0.0016472177088147563
14.442516096476268,14.239565083276108,2.95862967158723,0.9983467134718552,0.0016532865299178773
14.447516102024906,14.248699791211239,2.9450475839713732,0.9983470140281909,0.0016529859735842445
14.452516107573544,14.260771404884153,2.9312778575477023,0.9983484127218111,0.001651587279965338
14.457516113122182,14.27062196931078,2.9170532026401013,0.998343984162405,0.0016560158393725802
14.462516118670822,14.28421150440141,2.9023611864764725,0.9983388465582894,0.0016611534434890873
14.46751612421946,14.294488449398154,2.8872488323178866,0.9983376410378355,0.0016623589639439432
14.472516129768097,14.307540918588755,2.872067993779268,0.9983369249435456,0.0016630750582344578
14.477516135316735,14.318870643185301,2.8567074417652685,0.9983344291777757,0.0016655708240047057
14.482516140865373,14.333930867340474,2.8414998104849367,0.9983306228875319,0.0016693771142480647
14.487516146414011,14.345113032260139,2.8264342163198983,0.9983258907926098,0.0016741092091700298
14.49251615196265,14.359274617024791,2.811652163573583,0.9983233791896962,0.0016766208120847824
14.49751615751129,14.372067802839014,2.796981154235372,0.9983240394073377,0.0016759605944427123
14.502516163059928,14.388190074158825,2.782804914012468,0.9983214924350986,0.0016785075666810418
14.507516168608568,14.400228027910773,2.7692326897872426,0.9983138988218921,0.0016861011798877709
14.512516174157206,14.415572189955046,2.756337662059434,0.9983098183729008,0.0016901816288790144
14.517516179705844,14.429465222883387,2.743927648034342,0.9983121205669891,0.0016878794347906082
14.522516185254482,14.446295452821932,2.732045112034976,0.9983116715632999,0.0016883284384800606
14.52751619080312,14.459063630596674,2.720388475150743,0.9983042005900886,0.0016957994116903003
14.532516196351757,14.475265725055426,2.7087014398756084,0.9982980880227944,0.0017019119789857427
14.537516201900397,14.489789445112313,2.697590476823681,0.9982997727063585,0.00170022729542162
14.542516207449035,14.507035425810603,2.687252727643701,0.9983026664380199,0.001697333563761317
14.547516212997673,14.520208917654351,2.6777614660826488,0.9982977149503411,0.0017022850514417844
14.55251621854631,14.536683322350312,2.6693055052943566,0.99828956137005,0.0017104386317331032
14.557516224094948,14.551291388022824,2.662056155712585,0.9982901420601338,0.0017098579416505361
14.562516229643588,14.568624714376806,2.655906082225319,0.9982966030849698,0.001703396916816133
14.567516235192226,14.581732898819764,2.651147289639778,0.9982947833090641,0.001705216692723549
14.572516240740864,14.597748982915405,2.647724690297684,0.9982862847479217,0.0017137152538674774
14.577516246289502,14.611867973575936,2.6457727539170213,0.998286196207208,0.001713803794582458
14.58251625183814,14.628891520194223,2.6453389603029303,0.9982940907584151,0.0017059092433777225
14.587516257386778,14.641365073551697,2.6464350709777564,0.9982961620156118,0.0017038379861826689
14.592516262935417,14.656343953947239,2.6492033762978457,0.9982913598347076,0.0017086401670858775
14.597516268484055,14.669447540302299,2.653861442028819,0.9982900297864031,0.0017099702153895874
14.602516274032693,14.685366955697496,2.660359935462337,0.9982955233008666,0.0017044767009253893
14.607516279581331,14.696718361641345,2.668841380734025,0.9983021887807567,0.0016978112210350575
14.612516285129969,14.71079255163328,2.67945710853288,0.9983036200032294,0.0016963799985627661
14.617516290678607,14.722274559277668,2.6922619186974064,0.99830143950411,0.0016985604976831365
14.622516296227246,14.735858654015644,2.707271339073845,0.9983047758215,0.0016952241802936441
14.627516301775884,14.74607303414253,2.7246197453924124,0.9983132958238881,0.0016867041779065528
14.632516307324522,14.7594985895761,2.744349021216698,0.9983169901404998,0.0016830098612963735
14.63751631287316,14.768599968126273,2.7664216914802235,0.9983175738753414,0.001682426126457011
14.642516318421798,14.779798917187572,2.7906530506219207,0.9983223882046665,0.001677611797134376
14.647516323970438,14.788937182284382,2.8169190501239507,0.9983275659940241,0.0016724340077796346
14.652516329519075,14.800407734011216,2.845168413415314,0.9983308222194737,0.001669177782332734
14.657516335067713,14.807474190242376,2.8753487001141202,0.9983356556743014,0.0016643443275089131
14.662516340616351,14.817826721533121,2.907441773191996,0.9983401196317172,0.0016598803700969785
14.66751634616499,14.824635060059489,2.9412710766945382,0.9983430938335502,0.001656906168268049
14.672516351713627,14.833363837622992,2.9765532911238766,0.9983464442256804,0.0016535557761388523
14.677516357262267,14.839865581268889,3.0133377357363487,0.9983508694518031,0.0016491305500129158
14.682516362810905,14.84866751649919,3.051678271314444,0.9983562893778845,0.0016437106239281843
14.687516368359542,14.852889934902299,3.0914576944697223,0.9983575670138525,0.0016424329879577398
14.69251637390818,14.860950352982035,3.1323112650278033,0.9983577739758124,0.0016422260259953416
14.697516379456818,14.865947777192867,3.1739902934620883,0.9983658863640215,0.0016341136377848403
14.702516385005456,14.872126293848202,3.2163863944729143,0.9983700771942476,0.0016299228075574992
14.707516390554096,14.875679859676763,3.259300121580103,0.9983654544953379,0.0016345455064663986
14.712516396102734,14.882921625018088,3.302418544848089,0.9983694144140103,0.0016305855877949472
14.717516401651372,14.885770733544236,3.345733088769711,0.9983782105384441,0.0016217894633619595
14.72251640720001,14.890783366888067,3.389134777472951,0.9983769421272793,0.00162305787452751
14.727516412748647,14.893953077508751,3.4325059436606127,0.998373296951429,0.0016267030503798923
14.732516418297287,14.899469438934187,3.4756966063908084,0.9983790800898694,0.0016209199119418393
14.737516423845925,14.900918226345247,3.518454333621701,0.998385556158265,0.001614443843549346
14.742516429394563,14.906293283015465,3.5605917904885125,0.9983811443048201,0.0016188556969976928
14.747516434943204,14.907729858442018,3.6019901430495604,0.9983794391981217,0.0016205608036929167
14.752516440491842,14.911901038464258,3.6420570750817354,0.9983876450952698,0.0016123549065402516
14.75751644604048,14.913329057430984,3.680514764995975,0.9983882605191994,0.0016117394826071457
14.762516451589118,14.916717916380223,3.7174688595002316,0.9983830637430949,0.001616936258709771
14.767516457137756,14.91831000868321,3.752918295912561,0.9983871317764836,0.0016128682253200451
14.772516462686394,14.921710173559905,3.7866236911223057,0.9983916391412764,0.0016083608605271533
14.777516468235033,14.922075320056639,3.818438052794586,0.9983875397724056,0.0016124602293980806
14.782516473783671,14.92649855345419,3.848232984219145,0.9983876149913208,0.0016123850104827508
14.787516479332309,14.926054425413636,3.8759428336195287,0.9983923121999126,0.0016076878018915625
14.792516484880947,14.929335199616622,3.901554839097857,0.9983905359764824,0.0016094640253223739
14.797516490429585,14.929602593563866,3.9250419927712317,0.9983892831583379,0.0016107168434683547
14.802516495978223,14.932075806250495,3.946276394406492,0.9983920372014674,0.0016079628003398223
14.807516501526862,14.93220246395038,3.964988719961017,0.9983919016534114,0.0016080983483978905
14.8125165070755,14.934890327881746,3.9811876629683263,0.9983908800940648,0.0016091199077459522
14.817516512624138,14.934672597778897,3.994843480807595,0.9983918535484144,0.001608146453397298
14.822516518172776,14.937258574611528,4.00580626752132,0.998392018221315,0.001607981780498671
14.827516523721414,14.93681515208555,4.014001074487241,0.998391917035082,0.0016080829667333265
14.832516529270054,14.939456204766307,4.019221950987223,0.998391619727741,0.001608380274076376
14.837516534818691,14.93866790521036,4.02158394160479,0.9983913946793753,0.001608605322445061
14.84251654036733,14.941180534475395,4.021054562989985,0.9983924120583307,0.001607587943492502
14.847516545915967,14.940416552611161,4.0176252282056835,0.9983907185083026,0.0016092814935238188
14.852516551464605,14.942422867682376,4.011512711298561,0.998390616307412,0.001609383694415883
14.857516557013243,14.941877180913364,4.002601351055527,0.9983920034698768,0.0016079965319523756
14.862516562561883,14.943763020258361,3.9908340833901286,0.9983892143188126,0.0016107856830186245
14.86751656811052,14.942935458049606,3.9763107672237137,0.9983894528761453,0.001610547125686052
14.872516573659158,14.945238528382008,3.958778394146986,0.9983905407803345,0.0016094592214972406
14.877516579207796,14.943982236851541,3.9383287408254177,0.998387299444956,0.00161270055687601
14.882516584756434,14.946076408140778,3.914981895807631,0.998387287016254,0.001612712985577604
14.887516590305072,14.945084912749742,3.88856771603822,0.9983880197877036,0.0016119802141256257
14.892516595853712,14.946749428690053,3.8593635171447436,0.9983847181058921,0.0016152818959353575
14.89751660140235,14.945742022904565,3.827781766827795,0.9983839556676379,0.001616044334188113
14.902516606950988,14.947673079087753,3.7939748870997914,0.9983839514939971,0.0016160485078267088
14.907516612499625,14.946434986001325,3.7579621887445414,0.9983808827823845,0.0016191172194355708
14.912516618048263,14.948199749003177,3.7196851570924485,0.998379525591891,0.0016204744099252483
14.917516623596903,14.947076047164892,3.6798900607815255,0.9983778346506155,0.0016221653512041884
14.922516629145541,14.948841577901922,3.638705199402764,0.9983746824733553,0.0016253175284679216
14.927516634694179,14.947516324688786,3.5959312056619983,0.9983734298791019,0.0016265701227242313
14.932516640242817,14.94929233425413,3.5518327337069064,0.9983698739337288,0.0016301260680998291
14.937516645791455,14.948055017407196,3.5067690706441828,0.9983650642373912,0.0016349357644388086
14.942516651340092,14.949657976063852,3.46111110819849,0.9983636307764269,0.0016363692254053488
14.947516656888732,14.94837359509204,3.4146105824812967,0.9983597711183214,0.0016402288835135287
14.95251666243737,14.950082332578289,3.367128218218351,0.9983525389991529,0.0016474610026833195
14.957516667986008,14.948717550809235,3.3193517034025075,0.9983482909865435,0.001651709015293659
14.962516673534646,14.95036000712421,3.2714603560622333,0.9983443528156318,0.0016556471862063488
14.967516679083284,14.949032651436013,3.223857353951237,0.9983369482203638,0.0016630517814754206
14.972516684631923,14.950609817984969,3.1767613205326897,0.9983292436253316,0.0016707563765080877
14.977516690180561,14.949235980020244,3.1300943033592863,0.9983215875689043,0.0016784124329359065
14.982516695729199,14.950909915963997,3.084005266409432,0.9983132022699166,0.0016867977319240041
14.987516701277837,14.94953542177788,3.039101210819528,0.9983061336550877,0.00169386634675236
14.992516706826475,14.951047850400041,2.9954671435748463,0.9982967868188598,0.0017032131829807589
14.997516712375116,14.949685373524607,2.9534733814243475,0.9982821486486558,0.001717851353185292
15.002516717923754,14.95140904403198,2.9131800481094228,0.9982711599050262,0.0017288400968154683
15.007516723472392,14.95003110449848,2.8746683446392156,0.9982669416241992,0.0017330583776420333
15.01251672902103,14.95153591034104,2.8380128505160673,0.9982558242931313,0.0017441757087105856
15.01751673456967,14.95022374781209,2.80324181161836,0.9982354642714535,0.0017645357303887083
15.022516740118308,14.951995229854658,2.770826675646566,0.9982234851560696,0.0017765148457723437
15.027516745666945,14.950678896916354,2.741290987587446,0.9982226252079456,0.001777374793897108
15.032516751215583,14.952311558518844,2.7148715393389744,0.998214798318011,0.001785201683831902
15.037516756764221,14.951078945756809,2.6922964527443924,0.9981970056671381,0.0018029943347061999
15.042516762312859,14.952862047249885,2.673949736554709,0.9981854565419747,0.0018145434598702893
15.047516767861499,14.951691207735305,2.659593955712648,0.9981853981160278,0.0018146018858176782
15.052516773410137,14.953573868393352,2.6495443598740644,0.9981872237054812,0.0018127762963651441
15.057516778958774,14.952441555310907,2.6438410060107302,0.9981842636013326,0.0018157364005155332
15.062516784507412,14.954250178687605,2.642492716112464,0.9981781285395757,0.001821871462274181
15.06751679005605,14.953264957765379,2.645695472436173,0.9981772119633134,0.001822788038536749
15.072516795604688,14.955374197450102,2.6536160033958898,0.998187869826225,0.0018121301756263192
15.077516801153328,14.954349119138923,2.6661480980152574,0.9982006582484004,0.0017993417534530748
15.082516806701966,14.95626588615176,2.682951401423041,0.9982049155622519,0.0017950844396033277
15.087516812250604,14.95540799126204,2.7048094066837858,0.9982098130712308,0.0017901869306262074
15.092516817799241,14.957592397754645,2.7317421789323437,0.9982229913284254,0.0017770086734302238
15.09751682334788,14.956696582149911,2.7638133436451504,0.998236437791835,0.0017635622100204112
15.102516828896519,14.958754570895843,2.8008907964802923,0.998250197805477,0.0017498021963783228
15.107516834445157,14.957910169495678,2.842929147669568,0.9982651891563802,0.0017348108454757303
15.112516839993795,14.960106267752714,2.889637609246479,0.9982718735071416,0.0017281264947144595
15.117516845542433,14.959276575149195,2.9406783533389116,0.9982807766524749,0.0017192233493818748
15.12251685109107,14.961428195595566,2.9957369341167044,0.9983012911135873,0.0016987088882705564
15.127516856639708,14.960648604872528,3.0543118945724337,0.9983112873595007,0.0016887126423584375
15.132516862188348,14.962689037721754,3.1159017040897408,0.9983136690732256,0.0016863309286357425
15.137516867736986,14.96194425132415,3.1803065450333854,0.9983276809755148,0.0016723190263488897
15.142516873285624,14.964432657879668,3.2472301651556865,0.9983366638072342,0.0016633361946315258
15.147516878834262,14.96334016578522,3.3162455117987206,0.9983413502645578,0.0016586497373108535
15.1525168843829,14.965339384239414,3.387177416727657,0.9983520818705394,0.0016479181313317293
15.15751688993154,14.965019419432533,3.4596835766196894,0.9983537967139492,0.0016462032879264702
15.162516895480177,14.966988284656763,3.533288152100911,0.9983590508299962,0.0016409491718830244
15.167516901028815,14.96600296899371,3.6074481455273064,0.9983692650454645,0.0016307349564181283
15.172516906577453,14.968783911303241,3.681983731081135,0.9983677218273956,0.0016322781744878658
15.17751691212609,14.967867238211134,3.7565670088266097,0.998371805262445,0.0016281947394352883
15.182516917674729,14.969617209090758,3.8307548379503573,0.9983783987203249,0.001621601281551839
15.187516923223368,14.969446807692595,3.904317033640924,0.9983785037026123,0.0016214962992619345
15.192516928772006,14.971653023670457,3.97681093634315,0.9983810623266234,0.0016189376752482015
15.197516934320644,14.97064226337089,4.047522865876389,0.9983835503913052,0.001616449610564819
15.202516939869282,14.973868906674777,4.116382992405855,0.9983863228242744,0.0016136771775938957
15.20751694541792,14.972563247016833,4.1831861790615905,0.9983865470410919,0.0016134529607759033
15.212516950966558,14.97500314045996,4.247861624656654,0.9983878689081321,0.0016121310937361171
15.217516956515198,14.97472586237423,4.310139966392143,0.9983910746669212,0.0016089253349474992
15.222516962063835,14.976225959810328,4.369953530251358,0.9983898477744424,0.0016101522274274025
15.227516967612473,14.976555941680225,4.427185076624398,0.9983915395839935,0.001608460417878284
15.232516973161111,14.978594308436122,4.481266316094206,0.99839351771877,0.0016064822831044479
15.237516978709749,14.978354996249472,4.53189661616555,0.9983923391286144,0.0016076608732638886
15.242516984258389,14.981462095019069,4.579054003204355,0.9983939485896408,0.0016060514122413652
15.247516989807028,14.98067070438379,4.622400649739763,0.9983949855278708,0.0016050144740077652
15.252516995355666,14.983912011249823,4.662099243956398,0.9983940428790312,0.0016059571228437478
15.257517000904304,14.983358261407616,4.697917934823696,0.9983954611653766,0.0016045388364956553
15.262517006452944,14.986370838497361,4.72940070699398,0.9983958500041706,0.0016041499976987778
15.267517012001582,14.986043397656406,4.756769746256013,0.998395156195719,0.0016048438061489854
15.27251701755022,14.989318738329326,4.779991391410746,0.9983962123341377,0.00160378766772947
15.277517023098858,14.988972242411618,4.799107286663105,0.9983965858913788,0.0016034141104881744
15.282517028647495,14.992208047156435,4.8139092720850245,0.9983951606225709,0.0016048393792964205
15.287517034196135,14.992462745184525,4.823969204556143,0.9983974335628393,0.0016025664390282668
15.292517039744773,14.99476932458615,4.829696972417328,0.998395719106408,0.0016042808954607008
15.29751704529341,14.996323988432625,4.831112060777588,0.9983959806544982,0.0016040193473712404
15.302517050842049,14.997814299736422,4.828063661078913,0.9983973276256974,0.0016026723761739814
15.307517056390687,15.000314515572688,4.820531683289784,0.9983946847626376,0.001605315239235545
15.312517061939324,15.002202544322854,4.808766002437234,0.9983970587522429,0.0016029412496319157
15.317517067487964,15.004591163013567,4.792602962977342,0.9983953029915313,0.0016046970103452379
15.322517073036602,15.007872879100926,4.772367640341099,0.9983951952222695,0.0016048047796101373
15.32751707858524,15.009535869859626,4.747881286950381,0.9983956398186373,0.001604360183244285
15.332517084133878,15.014033168801744,4.7192307418998585,0.998394473977926,0.0016055260239575455
15.337517089682516,15.015454284279162,4.686793851677379,0.9983939555478883,0.0016060444539977691
15.342517095231155,15.020122452492924,4.650638033182458,0.9983942882899847,0.0016057117119035252
15.347517100779793,15.022298397561691,4.610729972623562,0.9983927682727476,0.0016072317291429736
15.352517106328431,15.026836816803607,4.567318255323155,0.9983917128765828,0.001608287125309011
15.357517111877069,15.02972711517834,4.520598171799785,0.9983927149307842,0.0016072850711086645
15.362517117425707,15.035232643674851,4.470338844217267,0.99838915795835,0.0016108420435441211
15.367517122974345,15.038065979715382,4.416972473962585,0.9983894193222338,0.0016105806796609548
15.372517128522984,15.044739359629137,4.36074236564493,0.9983888067441038,0.0016111932577911143
15.377517134071622,15.048053524388417,4.301088984117189,0.9983850252409102,0.0016149747609848855
15.38251713962026,15.054862226365882,4.238573846361015,0.9983847376224294,0.0016152623794643667
15.387517145168898,15.059551435711656,4.173625500439973,0.998383181597055,0.001616818404837143
15.392517150717536,15.066344718449956,4.106708685727991,0.9983789582611499,0.0016210417407401742
15.397517156266174,15.072789926707374,4.037976687403488,0.9983768127511652,0.0016231872507233664
15.402517161814814,15.080175507067928,3.9674767284443893,0.998374986124604,0.001625013877281945
15.407517167363451,15.08744135689591,3.8958165580833883,0.9983692907028575,0.0016307092990243582
15.41251717291209,15.098181144724606,3.8229237398085627,0.9983650924384939,0.0016349075633840587
15.417517178460727,15.104424533279698,3.7490463281941993,0.9983615311494819,0.001638468852399231
15.422517184009365,15.116295484722961,3.674521176822921,0.9983547131615731,0.001645286840311227
15.427517189558005,15.126350438003023,3.6001335600186475,0.9983479383809467,0.001652061620940423
15.432517195106643,15.136564711812236,3.526134966397255,0.998340416354313,0.001659583647576704
15.43751720065528,15.148346733208928,3.452785460212055,0.99833206750866,0.001667932493231476
15.442517206203918,15.164307726394547,3.3807363757763333,0.9983229947072394,0.0016770052946553388
15.447517211752556,15.175808512439307,3.310693814532617,0.9983106256687588,0.001689374333137933
15.452517217301194,15.191185661306797,3.2430827146484438,0.998298149698197,0.0017018503037016458
15.457517222849834,15.207031048221115,3.1775464438668966,0.9982861906927716,0.0017138093091279608
15.462517228398472,15.22554330058061,3.115062467833356,0.998270770340239,0.0017292296616610442
15.46751723394711,15.241983736063668,3.0560050037726363,0.9982544270918168,0.0017455729100838242
15.472517239495748,15.261728553960822,3.000827296941754,0.9982383896218304,0.0017616103800709468
15.477517245044385,15.280883459972681,2.9501823796760545,0.9982191527901366,0.0017808472117644312
15.482517250593023,15.304383086977934,2.9042368802070215,0.9982010926972913,0.0017989073046098503
15.487517256141663,15.325447592855554,2.8627775476638653,0.9981881916508306,0.0018118083510707892
15.4925172616903,15.347878455030381,2.826630716437529,0.998171446387428,0.0018285536144737246
15.497517267238939,15.370234227263603,2.7959173162551054,0.9981486243755494,0.0018513756263512516
15.50251727278758,15.397956248920288,2.7709476321160618,0.9981355396258451,0.0018644603760558293
15.507517278336218,15.42203980569471,2.752086552067138,0.9981360691304652,0.0018639308714354388
15.512517283884856,15.445989771632242,2.739295330617358,0.9981308905159908,0.0018691094859100254
15.517517289433494,15.469648712676914,2.7331267316682983,0.9981154883276457,0.0018845116742553254
15.522517294982132,15.498527161864557,2.733752401819424,0.9981124801640167,0.0018875198378837399
15.527517300530771,15.522916112156972,2.740896839095966,0.9981288811227635,0.0018711188791364697
15.53251730607941,15.546401463261542,2.75502849826546,0.998142920064773,0.0018570799371277486
15.537517311628047,15.568955953783991,2.776177958541209,0.9981460745847535,0.0018539254171482812
15.542517317176685,15.595574058754439,2.804009359796078,0.998154244218413,0.001845755783489274
15.547517322725323,15.616946223722458,2.8382633634774868,0.9981735553600367,0.0018264446418670272
15.55251732827396,15.637957741620188,2.8786987539698496,0.9981957666817171,0.0018042333201872072
15.5575173338226,15.657735262405872,2.924874651512685,0.9982165611526667,0.0017834388492388713
15.562517339371238,15.679493091544753,2.9764641237774976,0.9982312650288631,0.0017687349730438713
15.567517344919876,15.696043908191612,3.032987420385532,0.9982409127841058,0.0017590872178025532
15.572517350468514,15.714154464864446,3.094443011539507,0.9982611314938918,0.0017388685080176362
15.577517356017152,15.729715070200323,3.160115837465248,0.9982875553361289,0.0017124446657817754
15.58251736156579,15.745571935183586,3.229280565860103,0.9982963979271315,0.0017036020747809894
15.58751736711443,15.758352841338356,3.301732090082427,0.998299761149052,0.0017002388528620017
15.592517372663067,15.773066299786887,3.377088372087684,0.9983193328227518,0.001680667179161987
15.597517378211705,15.783822244420115,3.4548389973392823,0.9983351786913647,0.0016648213105486538
15.602517383760343,15.796047903352788,3.5346816964997796,0.9983369772053835,0.0016630227965295035
15.607517389308981,15.8052419612062,3.6158128072923414,0.9983438162394492,0.0016561837624638625
15.61251739485762,15.816092501623222,3.697790812360489,0.9983556044696436,0.0016443955322709037
15.617517400406259,15.823869137962982,3.7801551568252063,0.9983617139045466,0.0016382860973683227
15.622517405954897,15.832701975907153,3.8627951507343257,0.9983635690123808,0.0016364309895347583
15.627517411503534,15.83949786252557,3.945097811698089,0.9983690763252581,0.0016309236766594037
15.632517417052172,15.847807394162084,4.026640173278058,0.9983760550897045,0.0016239449122141113
15.63751742260081,15.852735538497006,4.107369569615186,0.9983759521571173,0.001624047844803925
15.64251742814945,15.86030285831158,4.186803235496092,0.9983797609990908,0.0016202390028332845
15.647517433698088,15.864482260569273,4.264830649269085,0.9983841519788647,0.00161584802306236
15.652517439246726,15.870649237835174,4.340769319228944,0.9983833322188846,0.001616667783045678
15.657517444795364,15.874351791165605,4.414183308608829,0.9983879603746391,0.0016120396272947582
15.662517450344001,15.87957966382491,4.484704955839393,0.9983877290928959,0.0016122709090415595
15.66751745589264,15.882883907883526,4.552249310445392,0.9983897535386959,0.0016102464632457086
15.672517461441279,15.887548179444748,4.616666130738242,0.9983916972254953,0.0016083027764481022
15.677517466989917,15.89000129821235,4.677944716450113,0.9983907439138071,0.0016092560881320725
15.682517472538555,15.895250249074603,4.7357225666937355,0.998394369893499,0.0016056301084370018
15.687517478087193,15.896096483415532,4.789735069545156,0.99839237568906,0.001607624312872426
15.69251748363583,15.901724375257936,4.8400003305971655,0.998395166250472,0.0016048337514579193
15.69751748918447,15.901827170981855,4.886405804064188,0.9983946180193242,0.001605381982604035
15.702517494733108,15.906174519401931,4.92864612812017,0.9983951441771414,0.0016048558247850281
15.707517500281746,15.906985982697671,4.966627138349432,0.9983963446179908,0.0016036553839349848
15.712517505830384,15.909444028596836,5.000341047886573,0.9983954546890189,0.0016045453129073504
15.717517511379022,15.911251043913353,5.029744164095735,0.9983969898860842,0.0016030101158432256
15.72251751692766,15.912593010741901,5.054647754137352,0.9983962813183873,0.0016037186835412428
15.7275175224763,15.914791370907492,5.074809352430791,0.9983969143085661,0.0016030856933642362
15.732517528024937,15.915912448990014,5.090265499359125,0.9983971092405457,0.001602890761387315
15.737517533573575,15.91788808591483,5.1007118518763805,0.9983967051492364,0.0016032948526998629
15.742517539122213,15.919302714534854,5.106116041572851,0.9983975828607535,0.00160241714118673
15.74751754467085,15.920657409646385,5.106660649506647,0.9983965409814702,0.001603459020466395
15.752517550219492,15.922639607828422,5.1024909045793985,0.9983976756402843,0.00160232436164808
15.75751755576813,15.92314947665081,5.093523896469197,0.9983964747357571,0.0016035252661718387
15.762517561316768,15.925733696368843,5.079667973947337,0.9983972645917977,0.0016027354101298074
15.767517566865406,15.925437948370572,5.061112187592972,0.9983966204225793,0.0016033795793467826
15.772517572414046,15.928314698289165,5.037552557338669,0.9983963844124528,0.0016036155894722942
15.777517577962684,15.927584556516399,5.009226194758919,0.9983966015027157,0.0016033984992094416
15.782517583511321,15.930242033575071,4.97631375029006,0.9983956468998143,0.001604353102110675
15.78751758905996,15.929557396691038,4.939159401882526,0.9983957079239073,0.0016042920780191922
15.792517594608597,15.931765384088292,4.89787837012361,0.9983953474605581,0.0016046525413684037
15.797517600157237,15.931233309431992,4.85253740824165,0.9983941753923061,0.001605824609621747
15.802517605705875,15.933303803265126,4.803501292875996,0.9983945321257884,0.0016054678761412994
15.807517611254513,15.932642823528058,4.750811397129478,0.998392990852317,0.0016070091496143673
15.81251761680315,15.934740280176188,4.694491879879341,0.9983925227920338,0.001607477209898782
15.817517622351788,15.934055324252315,4.63451456946372,0.9983917103432544,0.0016082896586797815
15.822517627900426,15.935705900039538,4.570513077550726,0.9983902781612651,0.0016097218406713148
15.827517633449066,15.935428180942981,4.502863727874357,0.9983891605318581,0.001610839470079979
15.832517638997704,15.936721838937967,4.432397123266363,0.9983876920768799,0.0016123079250599643
15.837517644546342,15.936432042584693,4.359399971180937,0.9983861395903024,0.0016138604116406532
15.84251765009498,15.938256060144443,4.284381207450142,0.9983833594787144,0.001616640523230592
15.847517655643617,15.937352910821613,4.207528502242609,0.9983824833645459,0.0016175166374022335
15.852517661192255,15.93950031415418,4.128929922169586,0.998378144933358,0.0016218550685921781
15.857517666740895,15.938537261475972,4.048891031732845,0.9983761193081554,0.001623880693796716
15.862517672289533,15.940106735292279,3.9677465424542913,0.9983729692434595,0.00162703075849401
15.86751767783817,15.939613716425038,3.886031559041261,0.9983659452957593,0.0016340547061945798
15.872517683386809,15.94101673761645,3.804118496404109,0.9983656475958794,0.00163435240607539
15.877517688935447,15.940257970244426,3.7219027292625686,0.9983573237883229,0.0016426762136315287
15.882517694484086,15.942182427619663,3.6400502202627787,0.9983478108489408,0.0016521891530130546
15.887517700032724,15.941275618147706,3.5592066960494435,0.9983480687663934,0.0016519312355584028
15.892517705581362,15.942615168352008,3.4796296448644206,0.9983355330772173,0.0016644669247328928
15.89751771113,15.942073542541673,3.401967194867579,0.998321124106305,0.001678875895643826
15.902517716678638,15.943886406689328,3.326667662700549,0.9983179887245093,0.0016820112774369575
15.907517722227276,15.9427057614939,3.2540800868068014,0.9983053186840665,0.0016946813178769188
15.912517727775915,15.944201093865138,3.184836476665728,0.9982871026104899,0.0017128973914500407
15.917517733324553,15.943786335426177,3.1192393935179275,0.9982743973913664,0.0017256026105766814
15.922517738873191,15.945278896594825,3.05761880339895,0.9982591642439027,0.0017408357580435067
15.927517744421829,15.944089020081885,3.0005500294090393,0.9982438830259025,0.001756116976046864
15.932517749970467,15.94583476492191,2.9483481732026373,0.9982280480511807,0.0017719519507706136
15.937517755519107,15.945266944780663,2.9012049530710664,0.9982047158160292,0.0017952841859244307
15.942517761067744,15.946602918774147,2.8593724765719815,0.9981860312695943,0.0018139687323608892
15.947517766616382,15.945581415325046,2.8231070265622127,0.9981775565095578,0.0018224434923990026
15.95251777216502,15.947329832434352,2.792653970862562,0.9981633397732336,0.0018366602287249126
15.957517777713658,15.946550862194043,2.768520579347532,0.9981430935766898,0.0018569064252690864
15.962517783262296,15.947898840528673,2.7507987469698043,0.998131973340077,0.0018680266618825128
15.967517788810936,15.947018227469952,2.739823391521142,0.9981294190602482,0.0018705809417127967
15.972517794359574,15.948675792664169,2.7355265806320257,0.9981277521400203,0.0018722478619408716
15.977517799908211,15.947704710696883,2.737515083695923,0.998127810834815,0.0018721891671463287
15.98251780545685,15.949050919079365,2.745857203697306,0.9981298343097808,0.0018701656921813969
15.987517811005487,15.948227367757383,2.760493588529025,0.9981344727506706,0.0018655272512914643
15.992517816554125,15.949775935642343,2.780920513703182,0.9981473422425146,0.00185265775944855
15.997517822102765,15.948680853511883,2.806823314941519,0.9981653336677241,0.0018346663342391609
16.002517827651406,15.95004628845623,2.838423942401597,0.9981783250833166,0.0018216749186465537
16.007517833200044,15.94918772411564,2.875567475598117,0.9981896458157259,0.001810354186238457
16.012517838748682,15.950574034563953,2.917699481819369,0.9982088060833442,0.0017911939186207198
16.01751784429732,15.949459136925393,2.9644702062289707,0.9982300906509566,0.0017699093510083089
16.022517849845958,15.950911439994698,3.0152132765589443,0.9982442913286143,0.0017557086733503383
16.027517855394596,15.949941558404888,3.069327369188465,0.9982577092618741,0.0017422907400904402
16.032517860943234,15.951198287204738,3.1268799276657893,0.9982763791914337,0.0017236208105311872
16.03751786649187,15.950170030974544,3.1874737275467204,0.9982912877278523,0.0017087122741134928
16.04251787204051,15.951623385963112,3.2503270962308837,0.9982999267376428,0.0017000732643235596
16.047517877589147,15.950569147414372,3.315001778447453,0.9983135190041057,0.0016864809978609002
16.05251788313779,15.951919586345817,3.3815427553999746,0.9983279625945026,0.0016720374074642448
16.057517888686426,15.950870953001633,3.4496863557616626,0.998332329991603,0.0016676700103646685
16.062517894235064,15.952246541651165,3.5190747247925964,0.9983393075163438,0.001660692485624625
16.067517899783702,15.95134254996154,3.5892167410387708,0.9983530131290034,0.0016469868729662458
16.07251790533234,15.952626891568833,3.659633151684142,0.9983562092246501,0.00164379077731992
16.077517910880978,15.951595359787285,3.7302615693722925,0.9983575591189219,0.0016424408830496707
16.082517916429616,15.953299059365284,3.8007110337943004,0.9983685302428232,0.0016314697591492582
16.087517921978254,15.952162200864825,3.870303007141629,0.9983719385151205,0.0016280614868530447
16.09251792752689,15.953446131295737,3.938910681873434,0.9983708281781699,0.0016291718238038999
16.09751793307553,15.952785910259626,4.006054312681476,0.9983785179788168,0.001621482023156809
16.102517938624167,15.954089896492421,4.071507358620222,0.9983814082675356,0.0016185917344387337
16.107517944172805,15.953183299265909,4.135072446288164,0.9983799638319952,0.0016200361699802654
16.112517949721447,15.954928101285928,4.196464505327632,0.9983855274806155,0.001614472521360752
16.117517955270085,15.953961830593423,4.255265649869863,0.9983867850929677,0.001613214909009455
16.122517960818723,15.95552034881724,4.311181576958824,0.9983861971634169,0.001613802838561305
16.12751796636736,15.954756242942933,4.3640870628557735,0.9983903715346115,0.0016096284673685086
16.132517971916,15.956457992942108,4.413860056171685,0.9983896805275915,0.0016103194743903137
16.137517977464636,15.955531365708618,4.460423713310243,0.9983909519423948,0.001609048059589088
16.142517983013274,15.95743896411093,4.503410945891447,0.9983928180174266,0.0016071819845593013
16.147517988561912,15.956626455255334,4.542996585924046,0.998391998286278,0.0016080017157113194
16.15251799411055,15.958120062048387,4.579321902083459,0.9983940430590701,0.0016059569429222637
16.157517999659188,15.95788522992342,4.612056096811984,0.9983938318716779,0.0016061681303183048
16.162518005207826,15.959070652426963,4.641110234729954,0.9983942970258348,0.0016057029761650148
16.167518010756467,15.95908093625977,4.666621341656006,0.9983951899656799,0.001604810036323863
16.172518016305105,15.960773794837062,4.6882099160448725,0.9983949255347305,0.0016050744672747893
16.177518021853743,15.960389938441349,4.7055922057411905,0.9983955404449287,0.0016044595570727028
16.18251802740238,15.96289866648405,4.71842240460298,0.998395701377473,0.0016042986245251585
16.18751803295102,15.96207112519027,4.726755856632358,0.9983957174776782,0.0016042825243173552
16.192518038499657,15.964997467626056,4.730684925512672,0.9983960100322613,0.001603989969730191
16.197518044048294,15.964093907587287,4.730416707858072,0.9983958529217886,0.0016041470802015765
16.202518049596932,15.967070791820364,4.726011458237889,0.9983961521961892,0.0016038478057998045
16.20751805514557,15.966387176970432,4.717398681003294,0.9983957975423101,0.0016042024596779763
16.212518060694208,15.96913036037977,4.704787290171168,0.9983958781088111,0.0016041218931773277
16.217518066242846,15.96907082103548,4.688429543180413,0.9983959574324467,0.0016040425695424587
16.222518071791487,15.971178127050969,4.668014907153486,0.998395236661361,0.0016047633406294376
16.227518077340125,15.972118033616272,4.643592711439765,0.998395542400086,0.0016044576019064894
16.232518082888763,15.973865215908349,4.6151546463544495,0.9983951671281956,0.0016048328737990477
16.2375180884374,15.975310816741764,4.582562455884933,0.9983944001013214,0.0016055999006774854
16.24251809398604,15.97777088627321,4.54606399650943,0.9983944909386945,0.0016055090633078956
16.247518099534677,15.978959617947698,4.506135055451024,0.9983940849120083,0.0016059150899903859
16.252518105083315,15.982210750271205,4.462506376702412,0.9983926904303431,0.0016073095716521374
16.257518110631956,15.98351878303973,4.415714663675566,0.9983931373219626,0.0016068626800293914
16.262518116180594,15.987118698017216,4.365932267642059,0.9983918624358826,0.0016081375661071628
16.267518121729232,15.988494350041142,4.313226521661758,0.9983906526126535,0.0016093473893347221
16.27251812727787,15.993337656211779,4.257947524541879,0.9983905396779433,0.0016094603240441223
16.277518132826508,15.994261728269796,4.20039936882552,0.9983886084339647,0.0016113915680222351
16.282518138375146,15.999267951654684,4.140771102477731,0.9983880119675186,0.0016119880344687705
16.287518143923783,16.001826656990303,4.078536376763822,0.9983857473817952,0.001614252620192247
16.29251814947242,16.00534509509474,4.014364674005535,0.9983849132102023,0.0016150867917860013
16.297518155021063,16.009608263582848,3.9485621309825607,0.9983826934250319,0.0016173065769579872
16.3025181605697,16.0150175704603,3.881477250663331,0.9983801257969981,0.001619874204993333
16.30751816611834,16.01811251741145,3.813379700701416,0.9983782954433168,0.0016217045586763013
16.312518171666976,16.025796240272555,3.7444855462966724,0.9983748555220338,0.0016251444799613157
16.317518177215614,16.029477612525834,3.6749233445359253,0.998372961718368,0.0016270382836287654
16.322518182764252,16.036304409774928,3.604994314892658,0.9983671748754026,0.0016328251265959426
16.32751818831289,16.04234461456998,3.53494988909421,0.9983643793025098,0.001635620699490917
16.332518193861528,16.049582726696556,3.46510014415567,0.9983612493185484,0.001638750683454137
16.337518199410166,16.056293185260344,3.395865147013651,0.9983527475103935,0.0016472524916120198
16.342518204958804,16.06619119859398,3.327468209541251,0.9983493905360119,0.0016506094659956944
16.34751821050744,16.073236413933948,3.260469183918872,0.9983419813226555,0.001658018679354204
16.352518216056083,16.083560327639624,3.195377762022629,0.9983339952799273,0.0016660047220839558
16.35751822160472,16.09283091517744,3.1322519286220216,0.9983304783168484,0.00166952168516472
16.36251822715336,16.105022504434007,3.071649646352416,0.9983159567932529,0.0016840432087615609
16.367518232701997,16.114863900905437,3.0140074555167167,0.9983052673586369,0.0016947326433782784
16.372518238250635,16.127638632859984,2.9594422337470165,0.9983048397564707,0.0016951602455448104
16.377518243799273,16.14056878973963,2.908090542237249,0.9982898379586712,0.001710162043344158
16.38251824934791,16.156008941109384,2.860391185739812,0.9982714305486194,0.001728569453395075
16.38751825489655,16.16823185694211,2.816703469202993,0.99826709342664,0.0017329065753731638
16.392518260445186,16.184748980095815,2.7774319923107256,0.9982584823957147,0.0017415176062968542
16.397518265993824,16.20116666773001,2.7427421400785836,0.9982425724373191,0.00175742756469127
16.402518271542462,16.21907299015256,2.7128402346615186,0.9982327235379013,0.0017672764641072241
16.407518277091103,16.23446061118795,2.687772167462408,0.9982235049881121,0.0017764950138934297
16.41251828263974,16.254126904352407,2.66751201952868,0.9982130942746678,0.0017869057273341862
16.41751828818838,16.27310425627313,2.652163523086076,0.9982087878964454,0.0017912121055593184
16.422518293737017,16.293817836502182,2.6416254996609654,0.9982039316512612,0.0017960683507453692
16.427518299285655,16.31143717836061,2.6357400606533554,0.9981950113408508,0.0018049886611583616
16.432518304834293,16.33238081597664,2.6344120961343016,0.9981930457384229,0.0018069542635886244
16.43751831038293,16.353012993146624,2.637380511613893,0.9981976335081911,0.0018023664938221439
16.44251831593157,16.37557356011993,2.644632766726835,0.9981984682300583,0.0018015317719580523
16.447518321480207,16.39389533719155,2.6556583846260455,0.9981986156215181,0.001801384380499414
16.452518327028844,16.41471221780061,2.670239779862896,0.9982044446864535,0.001795555315565112
16.457518332577482,16.43527573309331,2.6878914706913988,0.9982117422295771,0.0017882577724429992
16.462518338126124,16.4576715643737,2.7082422350732873,0.9982190113303426,0.0017809886716775455
16.46751834367476,16.475434044876952,2.730949084665072,0.9982294660170239,0.0017705339849969012
16.4725183492234,16.495183642000402,2.756353580665063,0.9982387280495114,0.0017612719525101678
16.477518354772037,16.51399138908103,2.7843246164091022,0.9982443681614006,0.0017556318406206737
16.482518360320675,16.534413098498156,2.8141498159217484,0.9982546314659112,0.0017453685361098147
16.487518365869313,16.550628485980173,2.845861645036663,0.9982700357466705,0.0017299642553509323
16.49251837141795,16.568598396206493,2.87932263271144,0.9982796541027332,0.0017203458992883331
16.49751837696659,16.58468053888184,2.9139689606254633,0.9982839130699718,0.001716086932050562
16.502518382515227,16.602324060286907,2.950082205147283,0.998293165010387,0.0017068349916350195
16.50751838806387,16.61639529921602,2.9876377990871026,0.9983063047273337,0.0016936952746884975
16.512518393612506,16.631975857382123,3.0262767440659264,0.9983154929428096,0.0016845070592130104
16.517518399161144,16.64517045626896,3.0658332543194344,0.9983204594093426,0.0016795405926806168
16.522518404709782,16.66017769006304,3.106332497614263,0.9983252817220906,0.0016747182799323377
16.52751841025842,16.67171189535075,3.1476123593235936,0.9983337359144994,0.0016662640875235737
16.532518415807058,16.684645331956425,3.189391186064977,0.9983439784545217,0.0016560215475014716
16.5375184213557,16.695548369422724,3.231435817863765,0.9983473862586473,0.0016526137433768206
16.542518426904337,16.70807284117969,3.2734388728581894,0.9983472841268143,0.0016527158752097184
16.547518432452975,16.716871345192445,3.3151076134543875,0.9983554323846401,0.0016445676173852803
16.552518438001613,16.728028793354532,3.356196083009631,0.9983639213103913,0.0016360786916347289
16.55751844355025,16.73693545525461,3.3969299448448025,0.9983629592147252,0.0016370407873018671
16.56251844909889,16.746341439622555,3.437052671364888,0.9983640242185814,0.0016359757834467352
16.567518454647526,16.753652760816443,3.4758798347768374,0.9983710457017375,0.0016289543002909713
16.572518460196164,16.763977965413492,3.5134326099251636,0.9983745256086958,0.0016254743933340544
16.577518465744802,16.769814201757885,3.5499025808250337,0.9983743542441933,0.0016256457578385048
16.58251847129344,16.77749370255003,3.58513579294648,0.9983752264044796,0.0016247735975536454
16.587518476842078,16.78440383966526,3.6188622596816025,0.9983796800709175,0.0016203199311166081
16.59251848239072,16.791635203704665,3.650940770017158,0.9983829295332899,0.0016170704687442372
16.597518487939357,16.79620656118174,3.6811522326344863,0.9983801626366722,0.0016198373653623802
16.602518493487995,16.804482858822183,3.7093235144828394,0.9983820798892568,0.0016179201127767178
16.607518499036633,16.808539007666095,3.735453199763987,0.9983874445896881,0.0016125554123458032
16.61251850458527,16.81440497349781,3.7594476434799917,0.998384861323824,0.0016151386782109608
16.61751851013391,16.818933997015176,3.781169687372736,0.9983847160167678,0.0016152839852680372
16.622518515682547,16.82472975529147,3.8002944352004344,0.9983889255386402,0.0016110744633966376
16.627518521231185,16.82830217680575,3.8171849419290553,0.9983878687472333,0.0016121312548054852
16.632518526779823,16.833684944126993,3.8317893083620227,0.9983877954424145,0.0016122045596258577
16.63751853232846,16.837087942551324,3.844092002436136,0.9983893064632943,0.0016106935387473057
16.6425185378771,16.842610426063526,3.8539824220738605,0.9983891335301917,0.0016108664718533458
16.64751854342574,16.844690278365377,3.861438141707404,0.9983902613149818,0.0016097386870662761
16.652518548974378,16.85037036415885,3.866177294404303,0.9983896352950902,0.0016103647069609078
16.657518554523016,16.852518173392205,3.8684823518628337,0.9983894905730695,0.0016105094289854522
16.662518560071653,16.856348390336194,3.868271826276145,0.9983914164766875,0.001608583525371186
16.66751856562029,16.859374882793205,3.8657125225389684,0.9983898530797868,0.0016101469222759774
16.67251857116893,16.862993061310217,3.8609146319834253,0.9983896800749014,0.00161031992716253
16.677518576717567,16.86509556415684,3.853550259094572,0.9983914061010439,0.0016085939010162837
16.682518582266205,16.869831707506044,3.8435303575555055,0.9983894607856777,0.0016105392163792834
16.687518587814843,16.870956456595238,3.8311952655962767,0.9983898248940781,0.0016101751079761256
16.69251859336348,16.87495006497697,3.8164961692457435,0.9983907478487093,0.0016092521533421025
16.69751859891212,16.876753745534756,3.7994585339467153,0.9983883012842836,0.0016116987177662938
16.702518604460757,16.879970102055044,3.7799742478522287,0.9983895261454004,0.0016104738566482396
16.707518610009398,16.881326239538836,3.758388521465792,0.9983895964693781,0.0016104035326692896
16.712518615558036,16.885535209635815,3.7348431887312508,0.9983868838404617,0.001613116161586689
16.717518621106674,16.886123423202786,3.709434768515466,0.998388168548216,0.0016118314538327257
16.72251862665531,16.88938975964658,3.6822927113282695,0.9983877372779167,0.0016122627241331134
16.72751863220395,16.89103771685121,3.6535609194787715,0.9983857097528958,0.0016142902491561235
16.732518637752587,16.893463616221425,3.623281381389369,0.9983854739962291,0.0016145260058252682
16.737518643301225,16.894774033196096,3.5916270083209025,0.9983849864009053,0.0016150136011524687
16.742518648849863,16.898426530496373,3.5587105567745043,0.9983842806009382,0.0016157194011234561
16.7475186543985,16.89876378037539,3.524727398526503,0.9983820666755014,0.0016179333265558538
16.75251865994714,16.902254215848142,3.4897196957441743,0.998381338602683,0.0016186613993702454
16.75751866549578,16.902837168347936,3.453852234224339,0.9983812850141481,0.001618714987901799
16.76251867104442,16.90552308462519,3.4174465276302493,0.99837838436637,0.0016216156356780604
16.767518676593056,16.906604857659072,3.380627722321538,0.9983773120008921,0.0016226880011551543
16.772518682141694,16.909001067974007,3.343551296349295,0.9983765188384741,0.001623481163572445
16.777518687690335,16.90964354019765,3.3063553586126075,0.9983731282400592,0.0016268717619875328
16.782518693238973,16.913073979019646,3.269064165066701,0.9983724960115735,0.001627503990473449
16.78751869878761,16.91311858243138,3.231742585004306,0.9983718382729666,0.0016281617290810695
16.79251870433625,16.915610017294476,3.1946848060382305,0.9983662931922909,0.0016337068097571834
16.797518709884887,16.916419996047065,3.1579466510383862,0.9983645891732595,0.0016354108287898056
16.802518715433525,16.91890780107357,3.121523772614325,0.998366359678116,0.0016336403239348093
16.807518720982163,16.919223994006703,3.085726242654303,0.9983605537369855,0.0016394462650670852
16.8125187265308,16.921957215796013,3.0507002707548065,0.9983554095358598,0.0016445904661946677
16.81751873207944,16.922052863820852,3.0166622272083425,0.9983566572452731,0.0016433427567817671
16.822518737628076,16.924699692524328,2.9838076533042077,0.9983534212831244,0.0016465787189316758
16.827518743176714,16.925148353806847,2.9522535680801605,0.9983486904264346,0.0016513095756225294
16.832518748725356,16.9271254625848,2.9220679855828915,0.9983465717452782,0.0016534282567818033
16.837518754273994,16.927193306240145,2.8934066452789455,0.9983422184154698,0.0016577815865933374
16.84251875982263,16.930159666278445,2.8662010700601117,0.9983402310998837,0.0016597689021813505
16.84751876537127,16.9301007119908,2.8405870528377006,0.9983385808513296,0.0016614191507387701
16.852518770919907,16.931795274155384,2.8168352596855306,0.9983322604093676,0.0016677395927025456
16.857518776468545,16.932002573237188,2.7949213313876347,0.9983302077323373,0.0016697922697356132
16.862518782017183,16.93448901183115,2.774901299895731,0.998329840679427,0.0016701593226471363
16.86751878756582,16.934077485669746,2.756858294980743,0.9983232517748726,0.001676748227201778
16.87251879311446,16.936107324072537,2.7408460625934983,0.9983202808103823,0.0016797191916929704
16.877518798663097,16.93602224012262,2.7267128312050026,0.9983220475524732,0.0016779524496022852
16.882518804211735,16.93769188685052,2.714240094663692,0.9983183864083836,0.001681613593691706
16.887518809760373,16.93729989724377,2.7033869135891284,0.9983132076245095,0.0016867923775638733
16.892518815309014,16.939572694556542,2.6944634011573836,0.9983112476704692,0.0016887523316026559
16.897518820857652,16.939007724431946,2.6874585007736482,0.9983105061499995,0.0016894938520713484
16.90251882640629,16.94024446061938,2.682329612767165,0.9983126214163424,0.001687378585726656
16.907518831954928,16.939840563345612,2.6789636006945954,0.998311990100429,0.0016880099016376088
16.912518837503566,16.941932448612476,2.6770885079395854,0.9983034210642788,0.0016965789377850293
16.917518843052203,16.941120956793917,2.6767340888542264,0.9983011436526571,0.0016988563494091888
16.92251884860084,16.942326242374644,2.6775480660044817,0.9983107105354909,0.001689289466578225
16.92751885414948,16.941739113999315,2.679435019023054,0.9983125608214852,0.001687439180586711
16.932518859698117,16.943475674233436,2.6822274471268486,0.9983024426969257,0.0016975573051482178
16.937518865246755,16.942592518390292,2.6859055094584803,0.9983001668228766,0.0016998331791990414
16.942518870795393,16.943891555823512,2.6905377428505237,0.9983085758299779,0.0016914241720994785
16.947518876344034,16.943113406394012,2.696071551695566,0.998311929668915,0.0016880703331643005
16.952518881892672,16.944528680625478,2.702111432088127,0.9983080261028517,0.0016919738992282934
16.95751888744131,16.943599570062823,2.708930826082408,0.9983061029105665,0.0016938970915147597
16.962518892989948,16.944986088555257,2.7165396428039172,0.9983084980349572,0.0016915019671246909
16.967518898538586,16.944082479952687,2.7247091402725068,0.9983127090528179,0.001687290949264112
16.972518904087224,16.945279180622,2.73316478606215,0.9983155417517904,0.0016844582502920599
16.97751890963586,16.944311100178265,2.741612536123061,0.9983140118369042,0.0016859881651788155
16.9825189151845,16.94573186740302,2.750375795040222,0.9983125579504609,0.001687442051622284
16.987518920733137,16.94475578798248,2.7594942508381286,0.9983174448391164,0.0016825551629664267
16.992518926281775,16.945876469873077,2.7688455917050123,0.9983227227093409,0.001677277292742964
16.997518931830413,16.944896753383112,2.77820907386421,0.9983211573325206,0.0016788426695633855
17.002518937379055,16.94626811226839,2.787483709747796,0.9983199956961947,0.0016800043058900365
17.007518942927693,16.945263069718816,2.7966646302621734,0.998325312144127,0.0016746878579585666
17.01251894847633,16.946469353823527,2.8060541265338315,0.9983291352789123,0.0016708647231729122
17.017518954024972,16.945505774886897,2.8155006262332876,0.9983279496933801,0.0016720503087055707
17.02251895957361,16.94675293899593,2.8249365510405537,0.9983292980762788,0.0016707019258066173
17.027518965122248,16.9457717174417,2.8341582365501403,0.9983335144616053,0.0016664855404810058
17.032518970670885,16.947180062417804,2.8433497250377475,0.9983347636286862,0.0016652363734000967
17.037518976219523,16.946251200574675,2.852451498845355,0.998335471460037,0.001664528542050387
17.04251898176816,16.947385445659343,2.861518427393702,0.9983386254042808,0.0016613745978066613
17.0475189873168,16.946475048258954,2.8704786431190086,0.9983402276479929,0.001659772354094874
17.052518992865437,16.948076507797712,2.879391976304285,0.998340486810747,0.0016595131913420022
17.057518998414075,16.947224422864327,2.888248131877841,0.9983432900700092,0.0016567099320805383
17.062519003962713,16.948387061015197,2.8969584861000186,0.9983458275023535,0.0016541724997377399
17.06751900951135,16.94753901125718,2.9054163438566003,0.9983458188952677,0.001654181106824183
17.07251901505999,16.949216849788577,2.913636950066171,0.9983472398823924,0.001652760119700488
17.07751902060863,16.94853897479223,2.921531107564221,0.9983498445272064,0.001650155474888579
17.082519026157268,16.949886227221963,2.9291105886905995,0.998350211317065,0.0016497886850311311
17.087519031705906,16.94904884779701,2.9365724413703918,0.9983512748335006,0.0016487251685966386
17.092519037254544,16.95078390880227,2.9438442837746055,0.9983543766881442,0.001645623313953029
17.09751904280318,16.950346364287615,2.9509599878346218,0.9983543826239751,0.001645617378121645
17.10251904835182,16.95182281585163,2.9579051332525355,0.9983531890390797,0.0016468109630176405
17.107519053900457,16.951101503930115,2.9649703857158416,0.9983568876018485,0.0016431124002486807
17.112519059449095,16.953120592939896,2.9721992115231974,0.9983598620111368,0.0016401379909611836
17.117519064997733,16.952723688914816,2.979349554543781,0.9983573043188059,0.0016426956832925382
17.12251907054637,16.95422159693992,2.986533909031695,0.9983574214163617,0.0016425785857378122
17.12751907609501,16.95401897656044,2.9938341503255,0.9983614603757077,0.0016385396263933771
17.13251908164365,16.95626481545125,3.001313529327796,0.9983621330439227,0.0016378669581797473
17.13751908719229,16.955724329437587,3.008999651413637,0.998361477561465,0.0016385224406397722
17.142519092740926,16.95773646485607,3.0168236850197045,0.9983621044638008,0.0016378955383063404
17.147519098289564,16.957927764942184,3.0246493942394905,0.9983630652058411,0.001636934796268853
17.152519103838202,16.96001182210636,3.032483527988092,0.9983656429148172,0.0016343570872953115
17.15751910938684,16.95991366966203,3.04041753595449,0.9983653937760312,0.001634606226085551
17.162519114935478,16.962318530730915,3.048251613326668,0.9983636902452244,0.0016363097568953971
17.167519120484116,16.962598273851945,3.056258206554946,0.998367608446147,0.0016323915559769311
17.172519126032753,16.965280299509043,3.0645559021360267,0.9983686514183949,0.0016313485837306462
17.17751913158139,16.965208260679113,3.073082047946643,0.998365505430398,0.001634494571723429
17.18251913713003,16.96768880013474,3.081782676841328,0.9983686817058514,0.0016313182962677999
17.18751914267867,16.968679982926382,3.09051148412108,0.9983714426225272,0.0016285573795895721
17.19251914822731,16.971071960275303,3.0993377143795557,0.9983689410040116,0.0016310589981025061
17.197519153775946,16.971424448251923,3.108300236032096,0.9983686159673497,0.001631384034762297
17.202519159324584,16.974928608988222,3.1172598163616123,0.9983719011717939,0.0016280988303174677
17.207519164873222,16.975446620320024,3.1262567483353445,0.9983743383860642,0.0016256616160460443
17.21251917042186,16.978301280209546,3.1354435555379983,0.9983710926073825,0.0016289073947277207
17.217519175970498,16.979232549382818,3.144824722380538,0.9983698828334101,0.0016301171687008937
17.222519181519136,16.982366989735727,3.154447727115409,0.9983760993561022,0.0016239006460107039
17.227519187067774,16.98360509794507,3.164187498393103,0.9983764174144412,0.0016235825876731835
17.23251919261641,16.986624146761574,3.1741223129525484,0.9983718901530559,0.001628109849060858
17.23751919816505,16.987922903551723,3.184280652674442,0.9983740845459598,0.001625915456160037
17.24251920371369,16.99180063970598,3.1945769523073007,0.9983779082680597,0.001622091734064112
17.24751920926233,16.99287442133918,3.204839912517102,0.9983771917648551,0.0016228082372660318
17.252519214810967,16.99677358003827,3.2150701924804657,0.9983751271110921,0.0016248728910247274
17.257519220359605,16.99807011793215,3.2253063411667178,0.9983763887019169,0.0016236113001965474
17.262519225908246,17.001965752119123,3.2354205012010118,0.9983793918514481,0.0016206081506638479
17.267519231456884,17.00394806803285,3.245355839932417,0.9983786860296644,0.0016213139724460567
17.272519237005522,17.007229535061548,3.2550276062579204,0.9983766287802857,0.001623371221823865
17.27751924255416,17.009614630367015,3.264443427730017,0.9983790445702521,0.0016209554318579167
17.282519248102798,17.014218919440726,3.2735792909563304,0.9983811587464282,0.0016188412556812242
17.287519253651435,17.015670594617106,3.282375026327098,0.9983782281242065,0.001621771877904075
17.292519259200073,17.020794590355777,3.2907911513260855,0.9983786820929587,0.0016213179091522179
17.29751926474871,17.02297622675984,3.2986966370910507,0.9983820274210236,0.0016179725810888561
17.30251927029735,17.026755682078612,3.306103269291246,0.9983799073197672,0.0016200926823464442
17.307519275845987,17.030113600428045,3.3130240000809743,0.9983791650236864,0.0016208349784292437
17.312519281394625,17.035273577277582,3.319370990612251,0.998381585677745,0.0016184143243722104
17.317519286943266,17.03716364827771,3.324752137768982,0.9983805066020764,0.001619493400041989
17.322519292491904,17.042947766666952,3.329315375933877,0.9983803408362875,0.0016196591658337962
17.327519298040542,17.046381726357343,3.3331040822549745,0.9983813644979626,0.001618635504160234
17.33251930358918,17.05079351926905,3.33590477693303,0.9983798519391914,0.0016201480629334073
17.337519309137818,17.054359903066715,3.337722353573273,0.9983803011532061,0.0016196988489213266
17.342519314686456,17.06071825494634,3.338509939901557,0.9983815841031891,0.0016184158989401695
17.347519320235094,17.064001055280723,3.338040124386325,0.9983796421058705,0.0016203578962615422
17.35251932578373,17.06982611266409,3.336263116156654,0.9983788375655201,0.0016211624366131725
17.35751933133237,17.073907782011084,3.333277460589762,0.9983804927807065,0.0016195072214283868
17.362519336881007,17.080494687571385,3.329196293111275,0.998379742117119,0.0016202578850172042
17.367519342429645,17.08459105337478,3.32391293687503,0.9983774702067458,0.0016225297953909484
17.372519347978287,17.09111909503577,3.3176427419451273,0.9983780633777626,0.0016219366243747679
17.377519353526925,17.096084729810833,3.3102562106995306,0.9983786253267184,0.0016213746754190164
17.382519359075562,17.10316617684698,3.3018294869573297,0.9983760353604225,0.0016239646417141429
17.3875193646242,17.108282761328727,3.292443611849366,0.9983752639942903,0.001624736007844512
17.392519370172838,17.115984949906114,3.281838804909542,0.9983762100430763,0.0016237899590568787
17.397519375721476,17.121407251061193,3.2701624689018645,0.9983735836695249,0.0016264163326071748
17.402519381270114,17.129828557954692,3.257456337441578,0.998371776433854,0.0016282235682748996
17.407519386818752,17.135982196031875,3.243634380991348,0.9983728774137282,0.0016271225883976977
17.41251939236739,17.1441303741591,3.2285316499546415,0.9983701957648212,0.001629804237300787
17.417519397916028,17.151106338233664,3.2122745069123098,0.998366951090596,0.0016330489115287327
17.422519403464666,17.160661955474865,3.194927596906613,0.9983679501046585,0.0016320498974691877
17.427519409013307,17.167834000994663,3.1767317269338573,0.9983660485500626,0.0016339514520680094
17.432519414561945,17.17778479314083,3.1577873011538866,0.9983612446661922,0.0016387553359409918
17.437519420110583,17.185538398842795,3.138017415583911,0.9983606655989732,0.0016393344031619436
17.44251942565922,17.196204930994767,3.117469920118748,0.9983598648318484,0.0016401351702892252
17.44751943120786,17.205598614470887,3.096439631849538,0.9983551182529709,0.0016448817491690028
17.452519436756496,17.21635761114487,3.075187766360636,0.9983521473831469,0.0016478526189942977
17.457519442305134,17.225106886206117,3.0536101136179514,0.9983504111640208,0.0016495888381220355
17.462519447853772,17.238544875431693,3.0314887687688987,0.9983465056987504,0.0016534943033929045
17.46751945340241,17.24935528621549,3.008958683974178,0.9983433732718688,0.0016566267302748237
17.472519458951048,17.260505501090556,2.9861650200683165,0.9983399884987412,0.0016600115034034
17.477519464499686,17.271526126506156,2.9634446597758703,0.9983340436812302,0.0016659563209141632
17.482519470048324,17.28731718540673,2.9408751587542863,0.998330859201155,0.0016691408009893343
17.487519475596965,17.299033639607668,2.9183455821257285,0.9983295899334459,0.0016704100686978781
17.492519481145603,17.311840579921828,2.895553530500555,0.9983224442676678,0.001677555734475966
17.49751948669424,17.325181600984887,2.872768138217883,0.9983144417245319,0.0016855582776118217
17.50251949224288,17.342142735791438,2.850423414996094,0.998313545253541,0.00168645474860249
17.507519497791517,17.355114044225687,2.8284657555973394,0.9983112775624331,0.0016887224397107309
17.512519503340158,17.37034504344427,2.8070978594980356,0.9983016269559506,0.0016983730461932734
17.517519508888796,17.38542135450588,2.786599838710755,0.9982950455297319,0.00170495447241185
17.522519514437434,17.402953577603768,2.766907938625234,0.9982944946112436,0.001705505390899606
17.527519519986072,17.41726110658034,2.7477980033927185,0.998289440739217,0.0017105592629265102
17.53251952553471,17.434646828506725,2.7293142002912676,0.9982806724783626,0.001719327523781647
17.537519531083348,17.450944879982607,2.7118010470434535,0.9982779380805249,0.0017220619216198046
17.542519536631985,17.468835377041145,2.695266355444593,0.9982771274607238,0.0017228725414217229
17.547519542180623,17.48393827226827,2.679781723699254,0.9982697019957415,0.0017302980064044565
17.55251954772926,17.5024838691354,2.6656235716603964,0.998262567141529,0.0017374328606184603
17.557519553277903,17.519490017611147,2.652967049263438,0.998263990079532,0.0017360099226169758
17.56251955882654,17.537583754917,2.6421175098194727,0.9982660421691305,0.001733957833019485
17.56751956437518,17.552624034569725,2.632936380613606,0.998260135335273,0.001739864666879345
17.572519569923816,17.570965691659858,2.6258123467829733,0.9982535124032391,0.00174648759891506
17.577519575472454,17.587854070101642,2.6211330216050164,0.9982558812198927,0.0017441187822632015
17.582519581021092,17.605785467666,2.6190928214023064,0.9982629453790364,0.0017370546231214718
17.58751958656973,17.620075357301577,2.619882796198551,0.9982640506916194,0.0017359493105400287
17.592519592118368,17.637097522236928,2.6235541802320346,0.9982592236032191,0.0017407763989393222
17.597519597667006,17.652704862353577,2.63003060245064,0.9982598817552182,0.0017401182469397385
17.602519603215644,17.669568280660236,2.6393701724837695,0.9982704955924272,0.001729504409729953
17.60751960876428,17.682633165525612,2.651870049552899,0.9982788074527342,0.0017211925494229141
17.612519614312923,17.697967387377116,2.6674665279211798,0.9982767706010115,0.0017232294011458324
17.61751961986156,17.711394623046246,2.686141407590025,0.9982773472811552,0.001722652721002967
17.6225196254102,17.726004090357094,2.7079870588579213,0.9982898228510425,0.001710177151115856
17.627519630958837,17.737416051548657,2.732904089646918,0.9983007776681719,0.0016992223339883424
17.632519636507475,17.75114214039813,2.7610076113218622,0.998301100288684,0.001698899713478063
17.637519642056112,17.76177148304225,2.7922346682664045,0.9983024596625347,0.0016975403396290265
17.64251964760475,17.77362498470183,2.82642757727602,0.9983134065016444,0.0016865935005220278
17.647519653153388,17.783625316633028,2.8634033949836324,0.9983254343256479,0.0016745656765208355
17.652519658702026,17.794946771190567,2.903098409556741,0.998327851105138,0.001672148897033882
17.657519664250664,17.802538450956064,2.945388825514005,0.998326850258537,0.0016731497436387572
17.662519669799302,17.813440418034894,2.990055970788956,0.9983366864612535,0.0016633135409260162
17.66751967534794,17.821069536828155,3.036861078394543,0.9983483910501476,0.0016516089520357674
17.67251968089658,17.828437102440276,3.0855060000635888,0.9983478531607644,0.0016521468414198487
17.67751968644522,17.835585656665458,3.135866622456567,0.9983490877798197,0.0016509122223615363
17.682519691993857,17.84509486215743,3.1873525754454524,0.9983580158763036,0.0016419841258743675
17.687519697542495,17.849048365925743,3.2400001866777894,0.9983623377291201,0.0016376622730553227
17.692519703091133,17.856210847125283,3.293604075644852,0.9983644491999902,0.0016355508021826102
17.69751970863977,17.861915939668606,3.3478752184433853,0.9983670299919767,0.001632970010194699
17.70251971418841,17.86762541016003,3.4024915936820315,0.9983702985659961,0.0016297014361739254
17.707519719737046,17.871078734187076,3.4573183994057586,0.9983750284365276,0.001624971565641852
17.712519725285684,17.877967107424706,3.5121419214502403,0.9983754905426298,0.0016245094595402649
17.717519730834322,17.881033643012064,3.5665650619572853,0.9983775432058251,0.001622456796345216
17.72251973638296,17.885072252691135,3.6204483440195903,0.9983812088908524,0.001618791111320018
17.7275197419316,17.888748571541942,3.6735369179250688,0.9983812063341262,0.0016187936680480053
17.73251974748024,17.893598343861346,3.725808732012703,0.9983839740365797,0.0016160259655967784
17.737519753028877,17.89491776674924,3.7769164210299535,0.9983854415717448,0.0016145584304349335
17.742519758577515,17.900122559842277,3.826596705018606,0.9983851513774495,0.0016148486247343347
17.747519764126153,17.90169285703838,3.8745525854635603,0.9983883874534544,0.0016116125487250423
17.75251976967479,17.904561839598202,3.9208047501133647,0.9983886470578253,0.0016113529443499905
17.75751977522343,17.906626771661173,3.9652733705432195,0.9983881408114635,0.0016118591907084935
17.76251978077207,17.910148695191378,4.0076858593930025,0.9983911654998758,0.0016088345022941535
17.767519786320708,17.910683853215414,4.047841628697692,0.9983908683720659,0.001609131630103386
17.772519791869346,17.914510327098025,4.085390358080216,0.9983904651248259,0.0016095348773430254
17.777519797417984,17.91498057433703,4.12015181448834,0.9983928895713867,0.0016071104307815568
17.782519802966622,17.917709119325085,4.151976471087736,0.9983922356624884,0.0016077643396803743
17.78751980851526,17.918312064064313,4.180916855190016,0.9983922477880316,0.0016077522141380088
17.792519814063898,17.920871514650415,4.2065047693975375,0.9983937988167105,0.0016062011854599773
17.79751981961254,17.92126419627626,4.228889106921706,0.99839304844145,0.0016069515607210778
17.802519825161177,17.923434687003688,4.2482930269382,0.9983934923106836,0.0016065076914897512
17.807519830709815,17.923867804164868,4.264502566869862,0.9983939992911948,0.0016060007109799182
17.812519836258453,17.9260291906331,4.277151327160179,0.9983935514998261,0.0016064485023497338
17.81751984180709,17.925919850803986,4.286260781012901,0.9983941816365496,0.0016058183656281807
17.82251984735573,17.928373270424167,4.291926693717135,0.9983934191517106,0.0016065808504686545
17.827519852904366,17.927960568269093,4.294176709783179,0.998394219286741,0.0016057807154405024
17.832519858453004,17.929899795092144,4.292993578024241,0.9983936423502872,0.0016063576518964104
17.837519864001642,17.92976431942823,4.288428291523558,0.9983928422992753,0.0016071577029108314
17.84251986955028,17.931265435875304,4.280290700827765,0.998394405062088,0.0016055949401002174
17.847519875098918,17.931146790068134,4.268869288254425,0.9983920558740909,0.0016079441281009427
17.852519880647556,17.93274521113219,4.25416475973321,0.9983925352457796,0.0016074647564137184
17.857519886196197,17.93233563157039,4.235933592594338,0.9983931788578488,0.0016068211443467074
17.862519891744835,17.93419782152024,4.2143608420650045,0.9983904437106045,0.001609556291591877
17.867519897293473,17.933401803728685,4.189733117459916,0.9983913004733771,0.0016086995288202021
17.87251990284211,17.93533522489867,4.161910373624671,0.9983910051083476,0.001608994893850243
17.87751990839075,17.93447963437637,4.130679379657588,0.9983885788289577,0.001611421173240064
17.882519913939387,17.93598458183027,4.096299807682068,0.9983884300451913,0.0016115699570051684
17.887519919488025,17.935412564740897,4.059100725621104,0.9983882268347355,0.0016117731674591266
17.892519925036662,17.936644890951627,4.019326689396567,0.9983856463528902,0.0016143536493025126
17.8975199305853,17.936075142018105,3.9771612525684183,0.9983838620393592,0.0016161379628320267
17.902519936133938,17.937461500022852,3.932733105868989,0.9983841298229978,0.0016158701791910033
17.907519941682576,17.936656422928486,3.886017498628324,0.9983812608990372,0.0016187391031483494
17.912519947231218,17.93819839295399,3.837097541480007,0.9983773295925519,0.0016226704096300234
17.917519952779855,17.937230037144513,3.786189912537429,0.9983773594674116,0.0016226405347738557
17.922519958328493,17.93863062241347,3.7339532802699544,0.9983749760079931,0.0016250239941960072
17.92751996387713,17.937789934773384,3.6805814328962727,0.9983685509094173,0.0016314490927741817
17.93251996942577,17.938995143762288,3.626221582466661,0.9983662286075841,0.0016337713946096366
17.937519974974407,17.938144305006038,3.5711144224210476,0.9983652678074981,0.0016347321946976012
17.942519980523045,17.939431135997047,3.515257713960649,0.9983575648598831,0.00164243514231519
17.947519986071683,17.938510683196544,3.459091772719394,0.9983495957154243,0.0016504042867765043
17.95251999162032,17.93980838917049,3.4027420360898843,0.9983486223854382,0.001651377616763736
17.95751999716896,17.938781415232004,3.346830629874031,0.9983435751441765,0.001656424858027217
17.962520002717596,17.94006843621147,3.2912083424411396,0.9983290220361134,0.0016709779660910762
17.967520008266238,17.939174335652705,3.236025405872304,0.9983211345603533,0.0016788654418520407
17.972520013814876,17.940275390435023,3.181694138476443,0.9983208399081513,0.0016791600940542716
17.977520019363514,17.939290467032762,3.1285404472765252,0.9983078385094362,0.001692161492770118
17.98252002491215,17.940672899741998,3.076517241165715,0.9982873453980255,0.0017126546041810282
17.98752003046079,17.939658938615995,3.0264187460567897,0.9982807634070414,0.001719236595164873
17.992520036009427,17.94076682570762,2.978284775483286,0.9982776498695505,0.001722350132656095
17.997520041558065,17.93986076425337,2.9326312726106574,0.9982588538653211,0.0017411461368863042
18.002520047106703,17.941172344601867,2.889743169997896,0.9982370007324392,0.001762999269768574
18.00752005265534,17.94017841200593,2.850052244446169,0.9982275013809421,0.0017724986212663027
18.01252005820398,17.941434565170407,2.813180918002079,0.9982207047034067,0.0017792952988019634
18.01752006375262,17.940548207190485,2.7796156389695836,0.9982067979191115,0.0017932020830978735
18.022520069301258,17.94183587765943,2.750109573615832,0.9981901111146658,0.0018098888875435828
18.027520074849896,17.940960798715146,2.7249142914182864,0.9981759784193366,0.0018240215828731002
18.032520080398534,17.94235559751389,2.70438108940392,0.998168093722764,0.0018319062794461937
18.037520085947172,17.94153320801862,2.6888080966589776,0.998166860805795,0.001833139196416264
18.042520091495813,17.94291602738317,2.678545415531052,0.9981637854887997,0.0018362145134118546
18.04752009704445,17.942173496887317,2.673060201443127,0.9981556118767096,0.0018443881255028383
18.05252010259309,17.943661506777413,2.6726429783519463,0.9981528903875025,0.0018471096147107562
18.057520108141727,17.942946130826034,2.6777644218048215,0.9981597045216869,0.001840295480527624
18.062520113690365,17.944495026029045,2.6884472386954807,0.9981686726783713,0.0018313273238445135
18.067520119239003,17.9438784272354,2.70473588895174,0.9981783334076026,0.001821666594613845
18.07252012478764,17.945418630029124,2.7266174608983174,0.9981884295367487,0.0018115704654689231
18.07752013033628,17.944791422894017,2.7541453760214343,0.9981952425269194,0.0018047574752997726
18.082520135884916,17.94647501819878,2.78694198853029,0.9982076559560702,0.0017923440461505174
18.087520141433554,17.945921000864047,2.8248346194588483,0.9982307530564364,0.0017692469457860531
18.092520146982192,17.94749267384327,2.868150989808471,0.9982457651692275,0.0017542348329942586
18.097520152530834,17.9469717130945,2.9164621408649776,0.9982505997396536,0.001749400262567827
18.10252015807947,17.94868624539746,2.9693585618393556,0.9982678407235172,0.001732159278704124
18.10752016362811,17.94807234809168,3.0265598578581545,0.9982888387722858,0.0017111612299365489
18.112520169176747,17.94974949971623,3.087731523304626,0.998294498790425,0.0017055012117979857
18.117520174725385,17.94930286332367,3.152651374081774,0.9983039221708948,0.0016960778313288684
18.122520180274023,17.95089583262248,3.2208638502595615,0.9983229604064128,0.0016770395958115043
18.12752018582266,17.9503216988562,3.291849426047883,0.998329171622283,0.0016708283799433626
18.1325201913713,17.952072148529734,3.3651968415864117,0.9983322572630483,0.001667742739179458
18.137520196919937,17.951628355509143,3.4405514145056966,0.9983466571409556,0.0016533428612742274
18.142520202468575,17.953254728355898,3.517135659337374,0.9983543953757937,0.001645604626438286
18.147520208017212,17.952625722252733,3.5946267491076025,0.9983547074168514,0.00164529258538365
18.152520213565854,17.954613558869156,3.673009708135319,0.9983624056700436,0.0016375943321940171
18.15752021911449,17.954040488054723,3.751825148469323,0.9983697048416599,0.0016302951605816729
18.16252022466313,17.955416234811842,3.8305615611679222,0.9983710998939951,0.0016289001082500354
18.167520230211768,17.95534975350081,3.908831175337085,0.9983739061334254,0.0016260938688240387
18.172520235760405,17.9569461487401,3.9864926113441133,0.9983789813503683,0.0016210186518830225
18.177520241309043,17.95643930272351,4.062970468092978,0.9983816564504739,0.001618343551773187
18.18252024685768,17.95863862858766,4.13773580400326,0.998381766922135,0.0016182330801093512
18.18752025240632,17.957962455994483,4.210807250475071,0.9983856837959351,0.0016143162063056735
18.192520257954957,17.959848352050372,4.2818927947099095,0.9983877217676707,0.0016122782345675884
18.197520263503595,17.95959324858982,4.350655649289871,0.9983870684420836,0.0016129315601527278
18.202520269052233,17.96123295014658,4.417019665645124,0.9983907082408935,0.0016092917613418681
18.207520274600874,17.96111179928471,4.480743574434126,0.9983906917500086,0.001609308252225415
18.212520280149512,17.96301041042439,4.541488084081107,0.998391518840854,0.0016084811613806837
18.21752028569815,17.96280095564002,4.5990674512642435,0.9983931388207904,0.0016068611814442585
18.222520291246788,17.96489808253177,4.6531145677824775,0.9983932252593039,0.0016067747429327406
18.227520296795426,17.964687536278962,4.7031506175839,0.9983941847163916,0.001605815285846331
18.232520302344064,17.967012030769705,4.749074218027158,0.9983944714567327,0.0016055285455087024
18.2375203078927,17.96667741288917,4.790738696049441,0.9983955020104556,0.0016044979917892404
18.24252031344134,17.96937574757554,4.828233846964353,0.998394919378357,0.0016050806238918456
18.247520318989977,17.968913309503208,4.861529009332765,0.9983964109770491,0.0016035890251966084
18.252520324538615,17.971712749147787,4.89056897755679,0.9983957691722368,0.0016042308300045515
18.257520330087253,17.971471780243483,4.915435944375349,0.9983963062129176,0.001603693789320257
18.26252033563589,17.974061195399358,4.936116513686328,0.9983968983367018,0.0016031016655339053
18.267520341184532,17.97424451622651,4.952334261102352,0.9983959739738907,0.0016040260283433755
18.27252034673317,17.976812737806117,4.963867459253296,0.9983974871285268,0.00160251287370699
18.277520352281808,17.977206229557744,4.9705260857965605,0.9983960121601241,0.0016039878421091744
18.28252035783045,17.980114127446896,4.972704467612088,0.9983973221960428,0.0016026778061907026
18.287520363379087,17.980541712158097,4.970588371373378,0.9983964135362535,0.0016035864659805108
18.292520368927725,17.983668714741615,4.964243352033578,0.9983965505179513,0.001603449484283083
18.297520374476363,17.984438199118657,4.953484527643044,0.9983969068330097,0.00160309316922633
18.302520380025,17.987321421132073,4.9382755103014375,0.9983956075178034,0.0016043924844343033
18.30752038557364,17.988854661225815,4.91841937420743,0.9983968406739203,0.0016031593283189803
18.312520391122277,17.99154037801999,4.8939913234561905,0.9983951606862671,0.0016048393159743728
18.317520396670915,17.99366760295628,4.865068610559382,0.9983957090754445,0.0016042909267987167
18.322520402219553,17.996886480605323,4.832127977265294,0.9983951260642335,0.0016048739380124049
18.32752040776819,17.999027526711522,4.79495464273314,0.9983941677920123,0.0016058322102357509
18.33252041331683,18.003185758744117,4.753634664337829,0.99839427354772,0.0016057264545300649
18.33752041886547,18.005332573177768,4.708135605519668,0.9983932414528405,0.0016067585494113485
18.342520424414108,18.00984758011408,4.6588263786154265,0.998392123369355,0.0016078766328995158
18.347520429962746,18.012777594632947,4.606098125018125,0.9983922334047858,0.0016077665974708617
18.352520435511384,18.017140285868788,4.550088880778344,0.9983898214298909,0.001610178572367585
18.35752044106002,18.021114294315563,4.490873047282811,0.998389765336795,0.0016102346654646843
18.36252044660866,18.02631894029141,4.428395019499025,0.9983878863896338,0.0016121136126274272
18.367520452157297,18.030341710965374,4.362737790948628,0.9983855349768851,0.0016144650253763612
18.372520457705935,18.037391451048805,4.294389155073057,0.9983856441968044,0.001614355805457063
18.377520463254573,18.041427717499666,4.223694429257527,0.9983807083067329,0.001619291695528829
18.38252046880321,18.049073347898283,4.150725627730278,0.9983799991919361,0.0016200008103247681
18.38752047435185,18.05464908024764,4.075838670825001,0.9983775952249565,0.0016224047773027407
18.39252047990049,18.06232433000325,3.99949149180896,0.9983713989358072,0.001628601066449532
18.397520485449128,18.069547787213725,3.921779929141169,0.9983696314294919,0.0016303685727631382
18.402520490997766,18.078479875791636,3.8433968473408457,0.9983657790157143,0.0016342209865380897
18.407520496546404,18.086740121760325,3.7648056225640447,0.998357917142799,0.0016420828594498815
18.41252050209504,18.097799639380707,3.686047547741631,0.9983517134493292,0.001648286552915624
18.41752050764368,18.106892674564598,3.607935712023437,0.9983483151988204,0.0016516848034271359
18.422520513192318,18.119412168642896,3.5301253451078853,0.998338042366549,0.0016619576357016922
18.427520518740955,18.130844332010906,3.4532993325439842,0.9983246252125592,0.0016753747896946112
18.432520524289593,18.144585697089507,3.3782739731107108,0.9983201879107313,0.001679812091525616
18.43752052983823,18.157755570503802,3.3051248310330306,0.9983093506908512,0.001690649311407297
18.44252053538687,18.173911938146404,3.2347548416207252,0.9982883720909129,0.0017116279113484085
18.447520540935507,18.189301050190558,3.167288549079353,0.9982779696349737,0.0017220303672895306
18.45252054648415,18.20780375793722,3.103526338987817,0.998267719916235,0.0017322800860297032
18.457520552032786,18.224666246388527,3.0438770166861833,0.9982430914160965,0.001756908586169749
18.462520557581424,18.244799193650785,2.9887942773118708,0.9982245271052719,0.001775472896994476
18.467520563130062,18.265354471509557,2.9384795931526804,0.9982148061913663,0.0017851938109017045
18.4725205686787,18.28810068849528,2.893500579365761,0.9981923613728853,0.0018076386293830492
18.477520574227338,18.308478526522535,2.854267103743317,0.9981669210838712,0.001833078918396681
18.482520579775976,18.33291710300179,2.820852719899088,0.9981577955052863,0.0018422044969815205
18.487520585324614,18.357480540656553,2.7935309118464704,0.998149363460479,0.0018506365417882225
18.49252059087325,18.38310098536834,2.7728324486184284,0.9981284894433898,0.0018715105588780819
18.49752059642189,18.40616113322679,2.7588064093270446,0.9981141789274478,0.0018858210748197895
18.502520601970527,18.433038454523725,2.7512171291136065,0.998117072198665,0.0018829278036023211
18.50752060751917,18.458859256976766,2.750515533946079,0.9981216043394405,0.0018783956628270187
18.512520613067807,18.484999844798534,2.75695241219272,0.9981194118041797,0.0018805881980880365
18.517520618616444,18.508458412683193,2.7703682083565027,0.9981203947474165,0.001879605254851194
18.522520624165086,18.534792520430003,2.790529384783335,0.9981326556983906,0.001867344303877036
18.527520629713724,18.558624995743227,2.817200194964556,0.9981527957026792,0.0018472042995879817
18.53252063526236,18.582439692776028,2.8499205037397877,0.9981704241608986,0.0018295758413691908
18.537520640811,18.60369304747907,2.8885908575772827,0.998181264613327,0.0018187353889414957
18.542520646359637,18.6267410343252,2.9326732833343865,0.9981958224404295,0.0018041775618402528
18.547520651908275,18.646309182856484,2.982238270176866,0.9982205315261647,0.0017794684761050271
18.552520657456913,18.66634057575518,3.036791298245534,0.9982431004568234,0.0017568995454469891
18.55752066300555,18.683682405255553,3.095754337347582,0.9982557818420399,0.00174421816023212
18.56252066855419,18.701700637770262,3.1591756106805304,0.9982681454588317,0.001731854543441353
18.567520674102827,18.716887594180587,3.2264543518492013,0.9982865494978143,0.0017134505044599463
18.572520679651465,18.733194251036565,3.2968989107809903,0.9983049347163744,0.001695065285900979
18.577520685200106,18.745565509825493,3.3702864464923175,0.9983147076445548,0.0016852923577218182
18.582520690748744,18.75925181465309,3.4458756362474143,0.9983203461796084,0.001679653822670042
18.587520696297382,18.77109357014379,3.5230429800133654,0.9983350918056831,0.0016649081965964018
18.59252070184602,18.782466748517805,3.601561054092507,0.9983477944519643,0.0016522055503146449
18.597520707394658,18.791527842937906,3.6812008987040064,0.9983472280976788,0.0016527719046005225
18.602520712943296,18.803282286471685,3.76119195198109,0.9983554994777362,0.001644500524542825
18.607520718491934,18.81028619315269,3.8412331276888487,0.9983675719795596,0.0016324280227192345
18.61252072404057,18.81899304207821,3.9210577897101326,0.9983653354329286,0.001634664569351443
18.61752072958921,18.826262483671766,4.000462523087983,0.9983706697709992,0.0016293302312822449
18.622520735137847,18.833292786630906,4.079185935046081,0.9983788588711792,0.0016211411311031435
18.627520740686485,18.83916936970152,4.156544226448281,0.9983768547181612,0.0016231452841228972
18.632520746235123,18.8462559665252,4.232219154205321,0.9983814604784433,0.0016185395238416111
18.637520751783764,18.850601241455433,4.305891687629038,0.9983851010576998,0.0016148989445881373
18.642520757332402,18.85708254854959,4.3775293420301615,0.9983848140606202,0.0016151859416701428
18.64752076288104,18.860544134756378,4.446811759567681,0.9983880331586186,0.0016119668436746937
18.652520768429678,18.866235416737254,4.51361665404204,0.9983891445946093,0.0016108554076876432
18.657520773978316,18.86908512850113,4.577615783281258,0.9983901602148245,0.0016098397874757325
18.662520779526954,18.874141314721403,4.638489686562352,0.9983917867859142,0.0016082132163904542
18.66752078507559,18.876403631572956,4.69585747858598,0.9983920959403885,0.0016079040619197307
18.67252079062423,18.881030098392433,4.749507580258074,0.9983935158379832,0.001606484164325979
18.677520796172868,18.882811325401825,4.799103148519778,0.9983939912428602,0.0016060087594456523
18.682520801721505,18.88662179965818,4.844944472490975,0.9983941904216544,0.0016058095806473114
18.687520807270143,18.88859399193146,4.8869287517377265,0.998395656328466,0.0016043436738331243
18.692520812818785,18.891111193485298,4.92481873558641,0.9983950411375448,0.0016049588647518453
18.697520818367423,18.893574072705572,4.958476480735657,0.9983960858510593,0.001603914151235649
18.70252082391606,18.895587970430082,4.987854217255614,0.9983962594389066,0.0016037405633873298
18.7075208294647,18.897629978230512,5.0128631033187885,0.9983963534217577,0.0016036465805349149
18.712520835013336,18.900592462082308,5.033220849779512,0.9983965593224471,0.0016034406798458923
18.717520840561974,18.90114880677299,5.04864440032258,0.9983971097321082,0.0016028902701859258
18.722520846110612,18.905361809939453,5.059236499149209,0.9983965926678731,0.0016034073344217753
18.72752085165925,18.904557354957536,5.064992550536479,0.9983969659034116,0.0016030340988859167
18.732520857207888,18.908957621083292,5.066113212195454,0.998397544771787,0.0016024552305128922
18.737520862756526,18.907838567424463,5.062036379618817,0.9983959842742517,0.001604015728051176
18.742520868305164,18.911354406832626,5.052864424476223,0.9983979240596855,0.0016020759426212167
18.747520873853805,18.910750393704806,5.038975056076859,0.9983963936373829,0.001603606364919731
18.752520879402443,18.913168918904866,5.020681390955063,0.9983961125665176,0.0016038874357810953
18.75752088495108,18.91321279927935,4.997903185227484,0.9983979486496198,0.001602051352675637
18.76252089049972,18.91498192760805,4.970421019754841,0.9983945046378452,0.0016054953644482868
18.767520896048357,18.915285194598262,4.938335977367199,0.9983970258642259,0.0016029741380667072
18.772520901596998,18.917128823884788,4.901665511310961,0.9983958380037865,0.0016041619985052772
18.777520907145636,18.917058342052595,4.860845513543572,0.9983936602462659,0.0016063397560254517
18.782520912694274,18.919502774734113,4.81605417684624,0.9983965123721115,0.0016034876301804087
18.78752091824291,18.91874185267696,4.767190784915454,0.9983931856503132,0.0016068143519792704
18.79252092379155,18.921522157703443,4.714413841865018,0.9983926777547459,0.0016073222475473609
18.797520929340187,18.920477651626737,4.657789743344893,0.9983944786150012,0.0016055213872933252
18.802520934888825,18.922915244237387,4.597700530348629,0.998390342555869,0.0016096574464267994
18.807520940437463,18.922099383060168,4.534517911043219,0.9983902268892537,0.001609773113044082
18.8125209459861,18.923975432303784,4.4685041897659685,0.998391527331656,0.0016084726706430818
18.81752095153474,18.92354706032216,4.399730275883865,0.9983863453097248,0.0016136546925754525
18.82252095708338,18.924922090504275,4.32859598682507,0.9983857478520044,0.0016142521502982535
18.82752096263202,18.92483588791312,4.255229128423787,0.9983874592374904,0.0016125407648133652
18.832520968180656,18.926235248368492,4.179925497582315,0.9983801097512242,0.0016198902510820312
18.837520973729294,18.92580091569672,4.102964762846626,0.9983786712953051,0.001621328707004374
18.842520979277932,18.927927734385726,4.0245930812925295,0.9983810535352059,0.0016189464671058375
18.84752098482657,18.926882488361972,3.944710935822355,0.9983708650830129,0.0016291349193015467
18.852520990375208,18.928903493589136,3.864225911520285,0.9983678388378437,0.001632161164472608
18.857520995923846,18.928245110783525,3.7834952308935805,0.9983700257668733,0.0016299742354449148
18.862521001472484,18.92957997159838,3.70290303280871,0.998358062622032,0.0016419373802880114
18.86752100702112,18.92912703597176,3.622892828971734,0.9983511184480611,0.0016488815542594893
18.87252101256976,18.931009119998084,3.5438605751441923,0.9983520541920528,0.001647945810268256
18.8775210181184,18.93001966120887,3.466184333878275,0.9983395321981894,0.001660467804131879
18.88252102366704,18.931692733131914,3.390198500662131,0.9983266597654097,0.0016733402369104766
18.887521029215677,18.931335468380166,3.316279936070113,0.9983247827308023,0.0016752172715160448
18.892521034764314,18.93287174254211,3.244833471777262,0.9983125062140197,0.0016874937882966929
18.897521040312952,18.93184714182903,3.1764548519857825,0.9982928635685506,0.0017071364337643798
18.90252104586159,18.933884629993145,3.111576790040774,0.9982854589037075,0.0017145410986058312
18.907521051410228,18.933392334085994,3.0505842249744495,0.9982756276513477,0.0017243723509630133
18.912521056958866,18.934621855604693,2.993818037380427,0.9982525496921384,0.0017474503101684985
18.917521062507504,18.933805906902553,2.941382252181817,0.9982347884238343,0.0017652115784762903
18.92252106805614,18.935877903746952,2.8932550917595092,0.9982252479498445,0.001774752052468901
18.92752107360478,18.935151686941865,2.8500471237840905,0.9982099317568924,0.001790068245423197
18.93252107915342,18.936506830215745,2.8120689214058125,0.9981898362654077,0.0018101637369099261
18.93752108470206,18.935738886791082,2.779564369565618,0.9981728655399184,0.0018271344624007763
18.942521090250697,18.93746090112117,2.752674304089324,0.9981613751420898,0.0018386248602317188
18.947521095799335,18.9366642496833,2.731450723205892,0.9981552241671919,0.001844775835131385
18.952521101347973,18.938264343030944,2.7160571867939116,0.9981485774364799,0.0018514225658449023
18.95752110689661,18.937375032708196,2.706364909674434,0.9981375565532405,0.001862443449085048
18.96252111244525,18.938731096577648,2.7029814554840677,0.9981324323721459,0.0018675676301803806
18.967521117993886,18.937896911556773,2.7058656325658728,0.9981407121365109,0.001859287865815829
18.972521123542524,18.93961911874939,2.7149877205814072,0.9981507649929494,0.0018492350093775151
18.977521129091162,18.938594535449905,2.730271831589726,0.998153193749472,0.001846806252854935
18.9825211346398,18.93972954573602,2.751200210650759,0.998158473338023,0.0018415266643039276
18.98752114018844,18.938849017404596,2.7774789873674384,0.9981755281467105,0.001824471855616592
18.99252114573708,18.940540969596526,2.8087013258465365,0.9981945307838964,0.0018054692184309522
18.997521151285717,18.939408490736994,2.8447627037442027,0.9982062680565715,0.0017937319457567644
19.002521156834355,18.940509228312195,2.8849543853404493,0.9982180877175648,0.0017819122847640683
19.007521162382993,18.939600466211594,2.9292038206190973,0.9982367088200302,0.0017632911822993297
19.01252116793163,18.941150415482028,2.97723392573946,0.9982545310304332,0.0017454689718974443
19.01752117348027,18.939983313008295,3.0285290866903574,0.9982663751868043,0.0017336248155261625
19.02252117902891,18.941187684389973,3.0829540300944944,0.9982794109682002,0.0017205890341305341
19.027521184577548,18.940209828997478,3.1403561416511905,0.9982950306797668,0.001704969322563814
19.032521190126186,18.941647026881196,3.2000689910453293,0.9983057665687975,0.0016942334335336862
19.037521195674824,18.940555756940732,3.261306861846312,0.9983147782787449,0.0016852217235866053
19.04252120122346,18.941757717934895,3.323911891712318,0.9983274480087438,0.0016725519935879291
19.0475212067721,18.94078075795134,3.3876923903146636,0.9983355506918373,0.0016644493104951302
19.052521212320737,18.942353729826436,3.4522678849226,0.9983400558872885,0.0016599441150446546
19.057521217869375,18.941119063934053,3.517010941808838,0.998350800540144,0.001649199462189733
19.062521223418017,18.94233693118669,3.5818318196671055,0.9983571986252484,0.001642801377085481
19.067521228966655,18.94165416352879,3.6461728356123317,0.9983574463637095,0.0016425536386257395
19.072521234515293,18.942886391671237,3.709738142580177,0.9983667553872663,0.0016332446150696374
19.07752124006393,18.94176025219073,3.772346508642288,0.9983717285919147,0.001628271410422321
19.08252124561257,18.943628755760027,3.8338104482601545,0.9983695248119827,0.0016304751903556832
19.087521251161206,18.942434649538466,3.893782391795781,0.9983777677068681,0.0016222322954709328
19.092521256709844,18.943733549463683,3.9518296996092475,0.9983802868549284,0.001619713147410658
19.097521262258482,18.943080780336714,4.0079910279776705,0.9983786654763162,0.0016213345260228205
19.10252126780712,18.94429840977525,4.062197552744514,0.9983849717129917,0.0016150282893484795
19.107521273355758,18.94354971157163,4.114133146505998,0.9983849660797414,0.0016150339225991573
19.112521278904396,18.945203049550727,4.16349824463666,0.9983861176774488,0.0016138823248934443
19.117521284453037,18.94426914907894,4.210134974394924,0.9983884801785226,0.001611519823820083
19.122521290001675,18.945969011552663,4.253778070205432,0.9983889307148813,0.001611069287462672
19.127521295550313,18.945184041271034,4.294222087554903,0.9983906085980575,0.0016093914042879193
19.13252130109895,18.946814250066264,4.331644173450368,0.9983904995317983,0.0016095004705488861
19.13752130664759,18.946078963044965,4.365842985402401,0.9983926210615701,0.00160737894077913
19.142521312196227,18.948003511720064,4.396865038860204,0.9983917993608573,0.001608200641494581
19.147521317744864,18.947131951537557,4.424615255444878,0.9983936823047245,0.0016063176976301107
19.152521323293502,18.949102755180455,4.449002398825604,0.9983934162735975,0.0016065837287605705
19.15752132884214,18.948513280570907,4.4697158868939315,0.9983934154746708,0.0016065845276910492
19.162521334390778,18.950243387701384,4.486508111140559,0.9983955974289667,0.001604402573398545
19.167521339939416,18.94990888736833,4.49940151353271,0.9983931004706319,0.001606899531737168
19.172521345488057,18.951878621212995,4.508711592821255,0.9983956809052208,0.0016043190971496773
19.177521351036695,18.951505131368453,4.514494336324521,0.9983950710509631,0.0016049289514037015
19.182521356585333,18.953520709111157,4.516649450896227,0.9983942142344705,0.0016057857678932696
19.18752136213397,18.95354703238761,4.514968598642071,0.9983958541220139,0.001604145880346673
19.19252136768261,18.95523862219652,4.509797530480257,0.9983949745781077,0.0016050254242507827
19.197521373231247,18.955710920311745,4.5008391315874805,0.9983947008054773,0.001605299196878781
19.202521378779885,18.957675054658473,4.487853437258993,0.9983951739521042,0.00160482605025041
19.207521384328523,18.958077941070844,4.471084222097374,0.9983951273082888,0.0016048726940646751
19.21252138987716,18.96069952726666,4.4503680087438395,0.9983940386170689,0.0016059613852852444
19.2175213954258,18.960908326543766,4.426160426476708,0.9983945727310675,0.001605427271287258
19.222521400974436,18.964142599996418,4.398678869231978,0.9983944870020872,0.001605513000269228
19.227521406523074,18.964169010996873,4.368003362412666,0.9983929929227285,0.001607007079629495
19.232521412071716,18.967915883759744,4.334361723600333,0.9983935497444301,0.0016064502579306744
19.237521417620354,18.968032853991883,4.297716767360644,0.9983929341737376,0.0016070658286261286
19.24252142316899,18.97155809294123,4.258042897057812,0.9983918612304811,0.001608138771887326
19.24752142871763,18.97271200421308,4.2156318486601485,0.9983913516221586,0.0016086483802058426
19.252521434266267,18.975408759322246,4.170521838245772,0.9983908969288805,0.001609103073480421
19.257521439814905,18.977756572665356,4.122881598483561,0.9983899719206265,0.0016100280817308282
19.262521445363543,18.981107427149592,4.072911044453378,0.998388087100691,0.001611912901664279
19.26752145091218,18.983099679241164,4.020681942745482,0.998387905273348,0.0016120947290060338
19.272521456460822,18.98811359278905,3.9663788912732167,0.9983869511599601,0.001613048842393043
19.27752146200946,18.98994610592133,3.909956730105103,0.9983838104260688,0.0016161895762839937
19.282521467558098,18.995176747056984,3.8517789450186943,0.9983830086455514,0.001616991356801721
19.287521473106736,18.997833772107,3.7922048411875546,0.9983826500549264,0.0016173499474269682
19.292521478655374,19.003395114403876,3.731498022129183,0.9983779466570661,0.0016220533452884665
19.29752148420401,19.006890477204227,3.6697562368984995,0.9983759369830775,0.0016240630192781416
19.302521489752653,19.012708086602107,3.607178554202268,0.9983757645441805,0.001624235458176782
19.30752149530129,19.017167940790788,3.544090050304518,0.9983701622307878,0.001629837771571545
19.31252150084993,19.02435165033962,3.4807452402734396,0.9983663563255702,0.0016336436767899652
19.317521506398567,19.029132090268057,3.417597373911222,0.9983649442062996,0.0016350557960618445
19.322521511947205,19.03668330448756,3.3547451282994603,0.9983596029114717,0.0016403970908925288
19.327521517495843,19.043173203163565,3.2926294506342964,0.9983536074736179,0.0016463925287481195
19.33252152304448,19.05243857796435,3.2315673873204576,0.9983494005428823,0.001650599459485815
19.33752152859312,19.058576871988794,3.1718105729243877,0.9983448036340833,0.0016551963682877185
19.342521534141756,19.068549171621765,3.1137312489524214,0.9983377781920971,0.0016622218102754654
19.347521539690394,19.077734615157045,3.0577069729849096,0.9983291517860087,0.0016708482163668905
19.352521545239032,19.08837593854634,3.003883359228232,0.9983227690902393,0.0016772309121375869
19.357521550787673,19.097268832750906,2.952625949027584,0.9983178834230554,0.0016821165793226654
19.36252155633631,19.110604870006078,2.904249803178987,0.9983087806134209,0.0016912193889592527
19.36752156188495,19.12144296424272,2.859047148633499,0.9982962178437268,0.0017037821586539928
19.372521567433587,19.134685686250904,2.8171181010355455,0.9982881791840955,0.0017118208182856126
19.377521572982225,19.147332423729942,2.778725970387427,0.9982844388497968,0.0017155611525842569
19.382521578530863,19.162690348770568,2.7441921995152527,0.9982757077947801,0.0017242922076003667
19.3875215840795,19.17547604175375,2.713576229075872,0.9982623158407061,0.0017376841616725063
19.39252158962814,19.192414033534153,2.6868969017067132,0.9982531187661394,0.0017468812362383017
19.397521595176777,19.20798186903785,2.6641830857240127,0.9982488848360638,0.0017511151663126684
19.402521600725414,19.224928892735797,2.645425678558598,0.9982450333427004,0.001754966659673381
19.407521606274052,19.240170291658316,2.630558464801875,0.9982391746755601,0.0017608253268113496
19.41252161182269,19.259849679449065,2.619755991790437,0.998230465066114,0.001769534936253642
19.41752161737133,19.27690183705607,2.612732340256946,0.9982244650544484,0.0017755349479222965
19.42252162291997,19.295293225355493,2.6091651416110775,0.9982274749918995,0.0017725250104737914
19.427521628468607,19.31272853770986,2.608789155818672,0.9982312298427494,0.0017687701596267819
19.432521634017245,19.33378791978146,2.6115909012861724,0.9982266372705115,0.001773362731866528
19.437521639565883,19.350957039795173,2.6175107353077545,0.9982239089552783,0.0017760910471016752
19.44252164511452,19.36972471641856,2.626349595462762,0.998231873019067,0.0017681269833152108
19.44752165066316,19.38809604846673,2.6378354794775873,0.998239246065774,0.001760753936610045
19.452521656211797,19.40940182959053,2.6519155475207072,0.9982394955943725,0.0017605044080120159
19.457521661760435,19.425925870488324,2.6681420441410286,0.998243504521065,0.0017564954813208983
19.462521667309073,19.444004274061328,2.6868605084755743,0.9982539829345031,0.0017460170678839887
19.46752167285771,19.461631407240148,2.707865778873841,0.9982610616986827,0.0017389383037041866
19.472521678406352,19.481749388806076,2.7311245870279985,0.9982650829129264,0.0017349170894619937
19.47752168395499,19.49714753660524,2.7563984456539994,0.998272981691656,0.001727018310732273
19.482521689503628,19.514238596758076,2.7832705706825016,0.9982818588926401,0.0017181411097475778
19.487521695052266,19.530008104497416,2.811588672621409,0.998288573391365,0.0017114266110231833
19.492521700600904,19.547630853595784,2.841034051614301,0.9982965805283931,0.0017034194739954107
19.49752170614954,19.561465237117467,2.871116599135255,0.9983038433003234,0.0016961567020655627
19.50252171169818,19.577486223731086,2.901876824122594,0.9983078095387217,0.0016921904636672594
19.507521717246817,19.590900302170777,2.93340498947881,0.9983154417720748,0.001684558230313607
19.512521722795455,19.605632699004193,2.965722793020752,0.9983262114071491,0.0016737885952399464
19.517521728344093,19.617769450466263,2.9985816659419857,0.9983293064869531,0.0016706935154355471
19.522521733892734,19.632304212186813,3.0318405742342907,0.9983297540430708,0.0016702459593176313
19.527521739441372,19.643247397340115,3.065672150127032,0.9983394141999972,0.0016605858023913311
19.53252174499001,19.655646211122306,3.0995634082716386,0.9983484063913444,0.0016515936110446036
19.537521750538648,19.666078255720194,3.133330059532869,0.9983472873994786,0.0016527126029107792
19.54252175608729,19.678579264221593,3.166597145214104,0.9983489150660622,0.0016510849363276748
19.547521761635927,19.6873951980434,3.199173560679629,0.9983577518178559,0.0016422481845346387
19.552521767184565,19.698190162395598,3.2310848002452555,0.9983618703651971,0.0016381296371941149
19.557521772733203,19.706854586466246,3.2622014729245876,0.9983614732621825,0.0016385267402099241
19.56252177828184,19.71720474884735,3.2922916496322387,0.9983639779694051,0.001636022032988548
19.56752178383048,19.72443780421463,3.321354117913068,0.9983683505239277,0.0016316494784673924
19.572521789379117,19.734042770900516,3.349336191563339,0.9983719140411571,0.0016280859612392278
19.577521794927755,19.740894332518316,3.376230439167118,0.9983724176505732,0.0016275823518244808
19.582521800476393,19.749478084403226,3.401936336549415,0.9983720635911179,0.0016279364112815004
19.58752180602503,19.755590069128957,3.426425289832393,0.9983765511891872,0.0016234488132132723
19.59252181157367,19.763870282924586,3.4496862346978765,0.9983796521848416,0.00162034781755849
19.597521817122306,19.769372235192353,3.4717077090083124,0.9983772117426453,0.0016227882597548502
19.602521822670948,19.776628349958106,3.4924108067104584,0.998378811140497,0.0016211888619025816
19.607521828219586,19.7816185647976,3.511643487997175,0.9983827686777218,0.0016172313246780232
19.612521833768223,19.789489208552528,3.529103463557692,0.9983821193961468,0.0016178806062536206
19.61752183931686,19.793129519202623,3.5449899066956205,0.9983819100996719,0.0016180899027293737
19.6225218448655,19.798941068854212,3.5592624274071527,0.9983835033829142,0.0016164966194881386
19.627521850414137,19.804477101064165,3.5717267678620432,0.9983846567768498,0.0016153432255537796
19.632521855962775,19.809932123772274,3.5821989431658294,0.9983850517102982,0.0016149482921076722
19.637521861511413,19.81263620413937,3.5907413277775486,0.998384424449545,0.0016155755528628616
19.64252186706005,19.820399726244013,3.597335628430663,0.9983856433592581,0.0016143566431520845
19.64752187260869,19.822997563247757,3.601866442772793,0.9983862341295138,0.001613765872899606
19.652521878157327,19.827268329368813,3.6044090710799965,0.9983856259245991,0.001614374077817175
19.657521883705968,19.83109205102368,3.604941209246893,0.9983869009802854,0.0016130990221345839
19.662521889254606,19.836053755976078,3.6034959821769688,0.998385774745739,0.001614225256685295
19.667521894803244,19.838657673682643,3.600020890756608,0.9983856085231652,0.0016143914792629852
19.67252190035188,19.843617565740036,3.594506323177068,0.9983881283448605,0.0016118716575680078
19.67752190590052,19.84594952737646,3.586842790795773,0.9983858838006054,0.0016141162018202943
19.682521911449157,19.85085973695506,3.577204825599411,0.9983842538350607,0.0016157461673620935
19.687521916997795,19.85290785716017,3.56583091869542,0.9983874054300307,0.0016125945723890734
19.692521922546433,19.857354336770452,3.552896872844607,0.9983869940440117,0.0016130059584055973
19.69752192809507,19.85908468352416,3.538333198412527,0.998383309057794,0.0016166909446218294
19.70252193364371,19.863609795273,3.522389456451902,0.9983847377554517,0.001615262246963059
19.707521939192347,19.865410406952034,3.505185402749179,0.9983867122967786,0.0016132877056355352
19.71252194474099,19.868848775411642,3.4867441690964927,0.9983833341122605,0.001616665890153821
19.717521950289626,19.870802357113654,3.467163742479406,0.9983826860679065,0.0016173139345084897
19.722521955838264,19.874632357878458,3.446502660198652,0.9983838630610878,0.0016161369413282246
19.727521961386902,19.876233282404918,3.4248036245095865,0.9983821560460993,0.0016178439563191813
19.73252196693554,19.879950312666818,3.4022641954985295,0.9983821505759196,0.00161784942650055
19.737521972484178,19.88072619177573,3.379104431769756,0.9983809710861574,0.001619028916265817
19.742521978032816,19.88537760891667,3.3553481973788464,0.9983786115836444,0.0016213884187825447
19.747521983581453,19.88620100852494,3.3311639914750644,0.9983802336432619,0.0016197663591617497
19.75252198913009,19.888435232355423,3.3065733393004053,0.9983795724670589,0.0016204275353601525
19.75752199467873,19.89038610483071,3.2816930031651266,0.9983754756633669,0.0016245243390487938
19.762522000227367,19.894093746015766,3.256626030739139,0.9983754625588414,0.0016245374435726908
19.76752200577601,19.8943790607393,3.2314559890482855,0.9983764930195863,0.0016235069828270797
19.772522011324646,19.897554414483192,3.2062919916770163,0.9983742499691508,0.0016257500332620032
19.777522016873284,19.898694294286457,3.1812765279299082,0.9983714426498805,0.0016285573525323354
19.782522022421922,19.902040972543013,3.1564749137221697,0.9983700896765418,0.0016299103258708653
19.787522027970564,19.902298891693263,3.131825967381851,0.9983710279740958,0.0016289720283177188
19.7925220335192,19.905077813145937,3.1075494974856976,0.9983698228378077,0.0016301771646071788
19.79752203906784,19.9060475901,3.0837862287580755,0.9983649598681167,0.0016350401342989033
19.802522044616477,19.90901600333808,3.06063319162664,0.9983642277711274,0.0016357722312900053
19.807522050165115,19.909213474168123,3.0382494409911915,0.9983656280498323,0.0016343719525863593
19.812522055713753,19.911841010463267,3.016516062437816,0.9983628088183982,0.0016371911840215203
19.81752206126239,19.912436653056382,2.995557021187198,0.9983593895234232,0.0016406104789974505
19.82252206681103,19.915250900509342,2.9755199449510576,0.9983580073718582,0.0016419926305640848
19.827522072359667,19.915150622122198,2.9565027642161694,0.9983579756537166,0.0016420243487069454
19.832522077908305,19.917659855521656,2.938508815987086,0.9983569472286077,0.0016430527738182526
19.837522083456943,19.91803513184573,2.921465419835979,0.9983531081254337,0.0016468918769955649
19.842522089005584,19.920290228090483,2.905480597667126,0.9983510900652632,0.0016489099371683425
19.847522094554222,19.920092528433738,2.890654292522791,0.9983517338512651,0.0016482661511695556
19.85252210010286,19.922595794061372,2.876947119629288,0.9983499728621292,0.0016500271403072544
19.857522105651498,19.92258880647604,2.8644079070029447,0.9983467924438654,0.0016532075585726413
19.862522111200136,19.924558477941293,2.8530925632304416,0.9983454433986112,0.0016545566038294224
19.867522116748773,19.92419236762947,2.842891338230457,0.998345008197454,0.0016549918049864093
19.87252212229741,19.926464647864382,2.833572705882345,0.998344075432552,0.001655924569889481
19.87752212784605,19.926218357744272,2.825285830833587,0.9983419009955335,0.0016580990069077967
19.882522133394687,19.927987365444835,2.8179766612276125,0.9983389159893405,0.0016610840131004684
19.887522138943325,19.927464675162778,2.8115189642631675,0.9983383993018162,0.0016616007006228742
19.892522144491963,19.929478630609314,2.8059507893254816,0.9983403997492295,0.0016596002532081073
19.897522150040604,19.92892090504061,2.80114845521858,0.9983382747102543,0.0016617252921827669
19.902522155589242,19.93058939101211,2.7969899805593257,0.9983322154982547,0.0016677845041803796
19.90752216113788,19.929997185723288,2.793391855307237,0.9983324535109221,0.0016675464915101605
19.912522166686518,19.93167945291832,2.7901550490078137,0.9983373821603655,0.0016626178420635052
19.917522172235156,19.930832223737845,2.7874209305565576,0.9983345880031642,0.0016654119992678001
19.922522177783794,19.93249748039991,2.784860381087609,0.9983277916824153,0.0016722083200196888
19.92752218333243,19.931806248921884,2.7823857608438574,0.9983288471768855,0.001671152825552284
19.93252218888107,19.93317689175699,2.780237767176258,0.9983324545033571,0.001667545499082236
19.937522194429707,19.93221171060892,2.778484826063981,0.9983298812558371,0.0016701187466043328
19.942522199978345,19.933889374337316,2.7771296811214263,0.9983265652825424,0.0016734347199014027
19.947522205526983,19.932995934560314,2.7759930318405344,0.9983270375722619,0.0016729624301828217
19.952522211075625,19.93418756162752,2.7750331165995483,0.9983270558345535,0.0016729441678930306
19.957522216624263,19.933265414911105,2.773992181703142,0.9983256246994258,0.0016743753030214578
19.9625222221729,19.934871388205956,2.7730599516642385,0.9983253982750047,0.0016746017274432126
19.96752222772154,19.933777137483165,2.7722559773073363,0.9983255575400481,0.0016744424624002034
19.972522233270176,19.93496213353913,2.7715674368404195,0.9983244820376386,0.0016755179648104638
19.977522238818814,19.934075830709727,2.7710304957564333,0.998323012967252,0.0016769870351974155
19.982522244367452,19.935542103427895,2.7704638387080767,0.9983228039670118,0.0016771960354374435
19.98752224991609,19.93438394965806,2.769691054273459,0.9983241653032141,0.0016758346992353562
19.992522255464728,19.93564664685079,2.7689472114885074,0.9983245243220554,0.001675475680394107
19.997522261013366,19.934702326017394,2.768018093591368,0.9983221796734207,0.001677820329029664
20.002522266562003,19.936055945782645,2.767132867054443,0.9983209535140556,0.0016790464883957301
20.00752227211064,19.93497315402908,2.7662111848845323,0.9983233936687662,0.0016766063336855113
20.012522277659283,19.93631172968835,2.7654533232365726,0.9983248037931868,0.0016751962092651468
20.01752228320792,19.93526998757513,2.764719865711612,0.9983228480300474,0.00167715197240525
20.02252228875656,19.93658890400012,2.764046527132036,0.9983221547110638,0.001677845291388727
20.0275222943052,19.93563170407221,2.763660883455856,0.9983236671383949,0.0016763328640584335
20.032522299853838,19.937032729314282,2.763435639423472,0.9983240847555335,0.0016759152469199461
20.037522305402476,19.93595717159477,2.763540578216846,0.9983247972569609,0.0016752027454930239
20.042522310951114,19.937307404417275,2.763865905056598,0.9983265160343374,0.0016734839681165346
20.04752231649975,19.93644449175026,2.7644324846189887,0.9983250942926415,0.00167490570981391
20.05252232204839,19.937933799032024,2.7653470328255265,0.9983232768089083,0.0016767231935470733
20.057522327597027,19.936942061530928,2.7663423884188476,0.9983276053373882,0.0016723946650686107
20.062522333145665,19.93834805696024,2.7674254150804827,0.9983318461108976,0.001668153891560535
20.067522338694303,19.937548532920406,2.7688227025763736,0.9983281395479855,0.0016718604544736283
20.07252234424294,19.939193130387242,2.770442368125637,0.9983250250467482,0.0016749749557120456
20.07752234979158,19.938353910265377,2.772669866791907,0.9983301975530834,0.0016698024493785697
20.08252235534022,19.939824629006303,2.7755371930748196,0.9983352504950241,0.0016647495074402021
20.08752236088886,19.93914875742896,2.778996264744291,0.9983337170882196,0.0016662829142456057
20.092522366437496,19.940991107175652,2.7830040417661994,0.9983308294059212,0.0016691705965431465
20.097522371986134,19.94027306652346,2.7876804347649164,0.9983319397434594,0.0016680602590051074
20.102522377534772,19.941898048809385,2.7929935141324918,0.9983372744554114,0.0016627255470527584
20.10752238308341,19.941476734307415,2.798976928776513,0.9983411599743188,0.001658840028145875
20.112522388632048,19.943435523850283,2.805810683285314,0.998337853892796,0.0016621461096693504
20.117522394180686,19.9428179398035,2.8134363060237786,0.9983350299652632,0.0016649700372025138
20.122522399729323,19.94481701514469,2.8220540187541934,0.99834145929157,0.0016585407108964934
20.12752240527796,19.94466673432844,2.831675916818954,0.9983472108905996,0.0016527891118674903
20.1325224108266,19.94660486332957,2.842251607771419,0.9983439073732556,0.0016560926292140882
20.13752241637524,19.94623062143517,2.8538942154306994,0.9983419465558063,0.0016580534466649575
20.14252242192388,19.94868079020893,2.8663323264593528,0.998347413785216,0.0016525862172585032
20.147522427472516,19.948681223308423,2.879544892287913,0.9983516437999191,0.001648356202557177
20.152522433021154,19.950718877448125,2.8936247683105245,0.9983504310942116,0.0016495689082680954
20.157522438569792,19.950642644820665,2.90867913685006,0.9983502189624994,0.0016497810399839768
20.16252244411843,19.953381861804164,2.924842455313098,0.9983540431757503,0.0016459568267364112
20.167522449667068,19.95351386844089,2.942082853305036,0.9983566790892088,0.0016433209132821834
20.172522455215706,19.95566374080775,2.960140339500874,0.9983568289754551,0.0016431710270374733
20.177522460764344,19.956055422496426,2.9789997286221053,0.9983584907813295,0.0016415092211592847
20.18252246631298,19.959033105261017,2.9987458265840656,0.9983609298938362,0.0016390701086495085
20.18752247186162,19.958957423955148,3.0192899900462766,0.9983621709647825,0.0016378290377011375
20.192522477410257,19.961734044967486,3.040583811471566,0.9983632591261536,0.001636740876327375
20.1975224829589,19.96257404287202,3.0624868878818785,0.9983654185851915,0.0016345814172881185
20.202522488507537,19.96498886632841,3.08496458045648,0.9983680007670607,0.0016319992354172455
20.207522494056175,19.965401988422865,3.1079256973414062,0.998368021705393,0.001631978297084697
20.212522499604813,19.968969969644803,3.131421763732746,0.9983682158537889,0.0016317841486888811
20.21752250515345,19.9695900690334,3.1553633855594514,0.9983722377808314,0.0016277622216468945
20.22252251070209,19.972042954640244,3.1795670687669144,0.9983740431042721,0.0016259568982074843
20.227522516250726,19.97303719006499,3.2039737107647994,0.9983725870636121,0.001627412938869342
20.232522521799364,19.976861858574434,3.2283946236876853,0.9983740028948792,0.001625997107605039
20.237522527348002,19.97711135884218,3.2526201193635824,0.9983770720968542,0.001622927905633012
20.24252253289664,19.98026015595363,3.2767577927068965,0.9983782805354835,0.0016217194670069882
20.247522538445278,19.981681199290634,3.300726111268389,0.9983779765406833,0.0016220234618037886
20.25252254399392,19.984459603829908,3.3244817822710333,0.9983779404889728,0.0016220595135109062
20.257522549542557,19.985839974182838,3.3480066316894725,0.9983803441383675,0.0016196558641132773
20.262522555091195,19.989667642602768,3.3711208795161944,0.9983829421110488,0.0016170578914298727
20.267522560639833,19.99029390869668,3.3937904662450684,0.9983812515803637,0.0016187484221136619
20.27252256618847,19.994534518267116,3.4158601899922645,0.9983803234706415,0.0016196765318352015
20.277522571737112,19.99589260413225,3.437216360766896,0.9983845724765433,0.001615427525932935
20.28252257728575,19.998697105253424,3.4577736306431284,0.9983854582543056,0.001614541748171066
20.287522582834388,20.000875507584595,3.477336250520386,0.9983822917866667,0.001617708215810471
20.292522588383026,20.005409798318013,3.495730264746288,0.9983841436229817,0.0016158563794961423
20.297522593931664,20.006051283680243,3.512922138639325,0.9983870009718748,0.0016129990306042285
20.3025225994803,20.010524373173393,3.5288724129237736,0.9983853135517298,0.001614686450751142
20.30752260502894,20.013006832170213,3.543634615348189,0.9983849345264444,0.001615065476037835
20.312522610577577,20.016181852845918,3.5569092606642796,0.998386360146628,0.0016136398558562895
20.317522616126215,20.018416714644026,3.56883517320487,0.9983865709075296,0.0016134290949562263
20.322522621674857,20.023956247563728,3.5790624519281344,0.9983869724158164,0.0016130275866714032
20.327522627223495,20.025530750092354,3.587285741260777,0.9983858748876641,0.0016141251148255689
20.332522632772132,20.029913021580946,3.59369637233908,0.998385813809517,0.0016141861929745039
20.33752263832077,20.03307237861293,3.5982296277900834,0.9983880519223254,0.001611948080169189
20.34252264386941,20.037843430881694,3.601129541543691,0.9983863383917353,0.0016136616107608364
20.347522649418046,20.040335817811325,3.602515326730869,0.9983848273123624,0.0016151726901364768
20.352522654966684,20.046027897747976,3.6020193144651937,0.9983867597391932,0.001613240263307573
20.357522660515322,20.049112283370103,3.5995643772494064,0.998386625364789,0.0016133746377128611
20.36252266606396,20.05472178490008,3.594913056438053,0.9983848909818451,0.0016151090206584248
20.367522671612598,20.057832267542523,3.588310959862769,0.9983838587711615,0.001616141231342059
20.372522677161236,20.063828446956187,3.579666837106806,0.9983850434717998,0.00161495653070435
20.377522682709873,20.068368325202634,3.5691865608673403,0.9983853025156244,0.0016146974868794196
20.382522688258515,20.073695966139397,3.5570669307462186,0.9983814301303993,0.0016185698721038954
20.387522693807153,20.077979972411153,3.543118769294236,0.9983810692178389,0.001618930784662263
20.39252269935579,20.086853666890477,3.5272171265435115,0.9983837178122589,0.00161628219024102
20.39752270490443,20.090120810273024,3.5090955112714544,0.9983804665584928,0.0016195334440051506
20.402522710453066,20.096354378002903,3.488931424479219,0.9983763501787893,0.0016236498237058752
20.407522716001704,20.103839615214355,3.4672772395881304,0.9983782274581107,0.0016217725443809442
20.412522721550342,20.111072097536397,3.4442490467261684,0.9983788186885537,0.0016211813139342304
20.41752272709898,20.115700190754104,3.4199491093900733,0.9983731199790146,0.001626880023475487
20.422522732647618,20.12643536669616,3.3943569064922623,0.9983700999546717,0.0016299000478221157
20.427522738196256,20.133088148786552,3.3676611930704405,0.9983725679468045,0.0016274320556919273
20.432522743744894,20.140512861490564,3.3399304832750727,0.998370121356655,0.0016298786458438085
20.437522749293535,20.14871900540263,3.31112670692682,0.9983631273850029,0.0016368726174984768
20.442522754842173,20.160067372153964,3.2813931853948146,0.9983613894200605,0.0016386105824436142
20.44752276039081,20.16750432503351,3.2507280495447306,0.99836210274857,0.0016378972539364924
20.45252276593945,20.178104799703906,3.2191601519551125,0.9983573286683866,0.0016426713341211952
20.457522771488087,20.187860016622004,3.186717525556513,0.9983501100885762,0.0016498899139327761
20.462522777036725,20.20020096076045,3.15353303372007,0.9983472408824815,0.0016527591200277188
20.467522782585363,20.209985962977147,3.119974229202751,0.9983463487632375,0.0016536512392727556
20.472522788134,20.22264078824257,3.0861050377502375,0.9983402907456302,0.001659709256880458
20.47752279368264,20.234315071036296,3.0517217833099783,0.9983312712591524,0.0016687287433582603
20.482522799231276,20.249012995273855,3.017551401128409,0.998327110000058,0.0016728900024522992
20.487522804779914,20.260704714723353,2.9836236297044136,0.9983250277478922,0.0016749722546181866
20.492522810328555,20.27539673922609,2.949792315169132,0.9983171305637843,0.0016828694387261494
20.497522815877193,20.289715137808734,2.916604513867051,0.9983067101458167,0.0016932898566932525
20.50252282142583,20.30649559345872,2.884016645451601,0.9983011310113823,0.0016988689911274406
20.50752282697447,20.319950152682285,2.851954925261512,0.9982974898002968,0.001702510202212883
20.512522832523107,20.337206590770016,2.82114866768269,0.9982892194687462,0.00171078053376378
20.517522838071745,20.3539917464944,2.7917492526291694,0.9982781157900078,0.001721884212502417
20.522522843620383,20.37230391515162,2.7636307618841194,0.9982705576544822,0.0017294423480274728
20.52752284916902,20.387471375280906,2.73694312459682,0.9982668930039378,0.0017331069985722012
20.532522854717662,20.40702925530819,2.711870376967339,0.9982608471053913,0.0017391528971193598
20.5375228602663,20.425589069785858,2.68875109800231,0.9982498985120387,0.0017501014904724198
20.542522865814938,20.445033428246393,2.6680551678182405,0.9982409008111179,0.001759099191393535
20.547522871363576,20.46142781033417,2.649977886364344,0.9982393560192132,0.0017606439832994294
20.552522876912214,20.482110666810865,2.6344737070242896,0.9982386699077072,0.001761330094806989
20.55752288246085,20.50136756485308,2.6216233554797377,0.9982309662980472,0.0017690337044684598
20.56252288800949,20.52147987666461,2.6115987570407087,0.9982224378990421,0.001777562103474747
20.56752289355813,20.538285764903044,2.604716209367642,0.9982233363549048,0.0017766636476137597
20.57252289910677,20.558461276339603,2.6012168312259707,0.9982291070000642,0.0017708930024556873
20.577522904655407,20.57691912620206,2.601210092340971,0.9982287755180832,0.0017712244844382858
20.582522910204045,20.596820317819756,2.604671977783914,0.9982252804359202,0.0017747195666035012
20.587522915752682,20.613157588798412,2.611949648154651,0.9982287485612354,0.0017712514412900474
20.59252292130132,20.631587897233853,2.622876102409161,0.9982374048552282,0.0017625951472957854
20.59752292684996,20.647815189704875,2.6377878954338114,0.998243561026458,0.001756438976065626
20.602522932398596,20.666057250132212,2.6564528654179576,0.9982484195690111,0.0017515804335115235
20.607522937947234,20.680912684309437,2.678770002519187,0.9982557635049133,0.0017442364976091448
20.612522943495872,20.697139681751207,2.7049620022373126,0.9982640157264067,0.0017359842761161851
20.61752294904451,20.710469355932773,2.7348897960007075,0.9982725148870373,0.0017274851154863297
20.62252295459315,20.72591558763497,2.768708356731216,0.9982819638946324,0.00171803610789173
20.62752296014179,20.738366963633737,2.806377933387896,0.998290710372884,0.001709289629641478
20.632522965690427,20.75203489860211,2.8477164892357494,0.9982990792074831,0.0017009207950437963
20.637522971239065,20.762557039827286,2.892238340485341,0.9983079997619345,0.0016920002405947994
20.642522976787703,20.775196955235156,2.939953266443889,0.9983158080672762,0.0016841919352556798
20.64752298233634,20.78475158435806,2.990679304123302,0.9983231495586671,0.001676850443867221
20.65252298788498,20.795750371810175,3.044164452514536,0.9983310898495862,0.0016689101529511778
20.657522993433616,20.803901125511207,3.1001861276792613,0.9983384142247707,0.0016615857777707457
20.662522998982254,20.81380311572819,3.158436734876635,0.9983443339122534,0.0016556660902918492
20.667523004530892,20.820789427171086,3.2185275812953615,0.9983485998082575,0.0016514001942916148
20.67252301007953,20.829856039086554,3.280045217826484,0.9983546292156116,0.0016453707869388797
20.67752301562817,20.83550988376563,3.3427294067375395,0.9983614859544744,0.0016385140480724661
20.68252302117681,20.842927855068332,3.406122781725719,0.998363243211385,0.0016367567911588917
20.687523026725447,20.848523955517138,3.470321601032394,0.9983663196202133,0.0016336803823276769
20.692523032274085,20.855343626956483,3.5348201228986222,0.9983726177934886,0.0016273822090497403
20.697523037822723,20.858871822265325,3.5992794979875318,0.9983743648774157,0.0016256351251218658
20.70252304337136,20.86586536437829,3.663228581435654,0.9983757619912762,0.0016242380112599416
20.70752304892,20.869087862253135,3.7264462318014084,0.9983796921278647,0.0016203078746703274
20.712523054468637,20.873660703375535,3.7887987079820458,0.9983821064271949,0.0016178935753411677
20.717523060017275,20.877195750916254,3.850206898274135,0.9983825741641068,0.0016174258384295992
20.722523065565913,20.881763736245475,3.9103217078794588,0.9983848548882637,0.001615145114273933
20.72752307111455,20.883913925100977,3.9690219332287584,0.9983872752911869,0.001612724711352837
20.732523076663192,20.888926969078852,4.02589293675653,0.9983870681547848,0.0016129318477566363
20.73752308221183,20.890091386026743,4.080571282938407,0.9983889450994823,0.001611054903062698
20.742523087760468,20.894480672729753,4.133047884335388,0.99839031460908,0.0016096853934687767
20.747523093309105,20.89565052334071,4.182967358572551,0.9983904884203477,0.0016095115821973707
20.752523098857743,20.89889334748297,4.22988817347151,0.9983915005867873,0.0016084994157531077
20.75752310440638,20.90018715063841,4.273935559676531,0.9983925182588277,0.0016074817437096225
20.76252310995502,20.90317570235586,4.314972277614515,0.9983927513447789,0.001607248657756794
20.767523115503657,20.904061728657293,4.352829321557298,0.9983930466551569,0.001606953347377596
20.772523121052295,20.906682166111803,4.387427108324241,0.9983942917801427,0.0016057082223915231
20.777523126600933,20.907690528325112,4.418858737550677,0.9983937360437727,0.001606263958760899
20.782523132149574,20.909823678950467,4.44677619714534,0.9983945253885341,0.0016054746140000307
20.787523137698212,20.910509907446663,4.4711741120001784,0.9983948953776556,0.0016051046248790788
20.79252314324685,20.91328102862915,4.491758258539299,0.9983945879106557,0.0016054120918802045
20.797523148795488,20.912977870774224,4.508457704216987,0.998395275862633,0.001604724139903227
20.802523154344126,20.91597320162662,4.5214654005222545,0.9983949200524941,0.0016050799500445432
20.807523159892767,20.91547990876836,4.530589806863492,0.9983952937005424,0.0016047063019975494
20.812523165441405,20.917760766792707,4.535871936578166,0.9983951799383644,0.0016048200641766595
20.817523170990043,20.917533497711485,4.537294003978512,0.9983946971979539,0.0016053028045885853
20.82252317653868,20.919482164770326,4.535046662765626,0.9983957583160868,0.0016042416864582784
20.82752318208732,20.919144734621213,4.529087440892544,0.9983939875476109,0.0016060124549357132
20.832523187635957,20.921129377425064,4.519149375602402,0.9983949028751024,0.001605097127446682
20.837523193184595,20.920626210151514,4.505206925782222,0.9983950039842084,0.001604996018343719
20.842523198733232,20.922456308120168,4.487335869981439,0.9983924473569081,0.0016075526456460964
20.84752320428187,20.921962628844067,4.465718035475834,0.9983952436966375,0.001604756305919221
20.852523209830508,20.923611657107,4.440430894396659,0.9983922285216995,0.0016077714808596716
20.857523215379146,20.92307639426206,4.411550713723708,0.9983920345653342,0.0016079654372266846
20.862523220927788,20.92477400242894,4.379192042620783,0.9983933861063312,0.001606613896231361
20.867523226476425,20.924017940492675,4.3431432695219385,0.9983893694186512,0.0016106305839117885
20.872523232025063,20.925779266424065,4.303623184016496,0.9983910065346001,0.0016089934679632848
20.8775232375737,20.924955065182314,4.260754547450474,0.9983895298668013,0.0016104701357620025
20.88252324312234,20.926442866223425,4.214944032693829,0.9983866750354514,0.0016133249671113454
20.887523248670977,20.925770082850217,4.166519406714308,0.9983876292863434,0.0016123707162169665
20.892523254219615,20.927218063144686,4.115547932725165,0.998384783312622,0.0016152166899365311
20.897523259768253,20.926313844765232,4.0623615970326,0.9983823763512827,0.0016176236512742814
20.90252326531689,20.928028362611617,4.0070477445596895,0.9983818861641091,0.0016181138384450638
20.90752327086553,20.92694788562276,3.9496063283876413,0.9983784091859625,0.0016215908165880583
20.912523276414166,20.928372396051554,3.8902847818893367,0.9983753879844444,0.0016246120181028527
20.917523281962808,20.927570300229753,3.829258189961319,0.9983731943028101,0.00162680569974046
20.922523287511446,20.92875323546051,3.7666429087133304,0.9983688856313848,0.001631114371169442
20.927523293060084,20.92788230541167,3.702954557273933,0.9983649855245593,0.0016350144779975922
20.93252329860872,20.92946471370349,3.638535937418178,0.9983599903784627,0.0016400096240966643
20.93752330415736,20.928231061040723,3.5739081196311857,0.9983543852852117,0.0016456147173493523
20.942523309705997,20.929637290904026,3.5092410107248266,0.9983498792426243,0.0016501207599395895
20.947523315254635,20.928800141424986,3.4448577937889775,0.9983407230421135,0.0016592769604519889
20.952523320803273,20.929949539047062,3.381300416943966,0.9983323581457233,0.0016676418568437822
20.95752332635191,20.928863896031025,3.318574033973303,0.9983278677762472,0.0016721322263210194
20.96252333190055,20.930426647907517,3.2572425930670725,0.9983145585649131,0.0016854414376561888
20.967523337449187,20.92937815108736,3.1974979990626644,0.9983004846347708,0.0016995153677991151
20.972523342997825,20.930564926135613,3.139710076132692,0.9982959161900896,0.0017040838124811734
20.977523348546466,20.929553799634775,3.0842407757829333,0.9982814815465805,0.0017185184559904104
20.982523354095104,20.930975712715366,3.031296384069277,0.998259049224894,0.0017409507776779212
20.987523359643742,20.92995439455478,2.98105298918678,0.9982515750338075,0.001748424968764365
20.99252336519238,20.931279728215046,2.9341460048432566,0.9982425895983889,0.0017574104041835077
20.997523370741018,20.930223023951644,2.890832129848744,0.99821513997369,0.0017848600288819525
21.002523376289655,20.931594806024247,2.8519007619610868,0.9981972821248438,0.0018027178777285174
21.007523381838293,20.93067032507957,2.817518833779961,0.998196147316767,0.0018038526858063495
21.01252338738693,20.932068092636587,2.7875146158099584,0.9981805380365872,0.0018194619659858177
21.01752339293557,20.9310199560975,2.7623479628926164,0.9981550864068205,0.0018449135957531609
21.022523398484207,20.932451821961433,2.742095109381588,0.9981489986987476,0.0018510013038259459
21.027523404032845,20.931615412222413,2.7268400707149993,0.9981506655819088,0.0018493344206649061
21.032523409581486,20.933068266908112,2.716885877124296,0.9981404935273934,0.001859506475180643
21.037523415130124,20.932086439306637,2.7125112361289405,0.9981349419529792,0.0018650580495960941
21.042523420678762,20.933618121123374,2.7136965692991195,0.9981417339781481,0.0018582660244274214
21.047523426227404,20.93287054966062,2.720547738232713,0.9981444913982105,0.0018555086043660698
21.05252343177604,20.934391378446342,2.7331709462263736,0.9981488107604123,0.001851189242165172
21.05752343732468,20.93348392498258,2.7522858145889115,0.9981669018282101,0.0018330981743685008
21.062523442873317,20.935104554303315,2.7776233564256323,0.9981814283488099,0.0018185716537700248
21.067523448421955,20.934425225747727,2.8089945209329557,0.9981866726960346,0.0018133273065463237
21.072523453970593,20.93597339497947,2.846175302860092,0.9982037430585432,0.0017962569440386936
21.07752345951923,20.93513628078053,2.8889878103845565,0.9982279631223023,0.0017720368802806921
21.08252346506787,20.936875361651882,2.937296124320799,0.9982413427890731,0.0017586572135127618
21.087523470616507,20.936166694204108,2.9907839970386862,0.9982539408414348,0.0017460591611512771
21.092523476165145,20.93764431569883,3.0489833278868717,0.9982710036000761,0.0017289964025093778
21.097523481713782,20.936990674644946,3.111624159158775,0.9982847261107648,0.001715273891821159
21.102523487262424,20.93879113882154,3.1782281080412496,0.9983005800060107,0.0016994199965749237
21.10752349281106,20.937889381673394,3.248079410244222,0.9983132957112065,0.0016867042913799944
21.1125234983597,20.939572109337764,3.320847347412396,0.9983184150747002,0.0016815849278868423
21.117523503908338,20.939001637495867,3.3963888296517037,0.9983315538676893,0.0016684461348986843
21.122523509456975,20.940410622777357,3.4741700643909934,0.9983441094999965,0.001655890502592436
21.127523515005613,20.939847716521832,3.553708594078162,0.9983466126242254,0.001653387378365377
21.13252352055425,20.94172481083487,3.6346146589952455,0.9983534509649062,0.0016465490376864882
21.13752352610289,20.940757876874063,3.716421629595964,0.9983617594417814,0.0016382405608134283
21.142523531651527,20.94277285310164,3.798771613855469,0.9983668954313959,0.001633104571201303
21.147523537200165,20.942020026398495,3.8810289514258183,0.998369215720743,0.0016307842818568958
21.152523542748803,20.943373365381536,3.962609681405202,0.9983728737023009,0.0016271263003027425
21.15752354829744,20.943197132624196,4.043362301448672,0.9983799744766165,0.001620025525990194
21.162523553846082,20.944631712931805,4.122934852689153,0.9983786519679542,0.0016213480346565128
21.16752355939472,20.94412271020852,4.200571649131171,0.9983819429168644,0.0016180570857497662
21.172523564943358,20.94626838264789,4.276433776586319,0.9983872115832417,0.0016127884193742554
21.177523570491996,20.94543978354368,4.350304816566146,0.9983843819247982,0.0016156180778137048
21.182523576040634,20.947555588948457,4.421823617351891,0.998389272156571,0.0016107278460375624
21.18752358158927,20.946864904832914,4.490670111878568,0.9983902842452014,0.001609715757404252
21.19252358713791,20.94899746881927,4.5565316801132685,0.99838908855659,0.0016109114460128224
21.197523592686547,20.948254934158044,4.61915094905236,0.9983939685112065,0.0016060314913951773
21.202523598235185,20.950393984773076,4.67849982398406,0.9983912151263794,0.0016087848762205265
21.207523603783823,20.94994713229648,4.734106715043082,0.9983940070145954,0.0016059929880035565
21.21252360933246,20.951536384988977,4.785954700299781,0.9983949185873197,0.0016050814152795152
21.217523614881102,20.951735741937878,4.834053300377483,0.9983932953229953,0.001606704679604207
21.22252362042974,20.953121969321078,4.877835493535881,0.9983967683398646,0.0016032316627367371
21.227523625978378,20.95345488703245,4.917258100582322,0.9983947377319592,0.0016052622706437586
21.232523631527016,20.955436329962485,4.952137439965934,0.9983961366404492,0.001603863362156538
21.237523637075654,20.955373061341756,4.982572105627766,0.9983966885731878,0.0016033114294216266
21.242523642624292,20.958011266539177,5.008481687479241,0.9983962014732923,0.001603798529320575
21.24752364817293,20.957682851516914,5.029773926284916,0.9983964735706725,0.001603526431937377
21.252523653721568,20.960444049699547,5.046466532035545,0.9983978081604254,0.0016021918421802023
21.257523659270205,20.9603613145877,5.058387100315338,0.9983955840872075,0.0016044159153952924
21.262523664818843,20.962738708342876,5.065540841166581,0.9983982012093329,0.0016017987932680927
21.26752367036748,20.96333867724499,5.067956453877003,0.9983964938328718,0.001603506169727642
21.272523675916123,20.96522005230709,5.065642572751354,0.9983966264636754,0.0016033735389227402
21.27752368146476,20.966574852795134,5.058638355502043,0.9983979083460138,0.0016020916565838528
21.2825236870134,20.968216132090653,5.046991759434643,0.9983956787432979,0.0016043212593001282
21.28752369256204,20.970183472142285,5.0306717294599315,0.998397339223613,0.001602660778985358
21.292523698110678,20.971768159699735,5.009438922531744,0.9983964426539981,0.0016035573486010664
21.297523703659316,20.97431937325263,4.98345773072285,0.9983955068112026,0.0016044931913976658
21.302523709207954,20.97610089001934,4.953000461682522,0.9983968432646881,0.0016031567379136552
21.30752371475659,20.978892964627775,4.918242444779584,0.998394574440468,0.0016054255621359584
21.31252372030523,20.98171640436941,4.879386119493089,0.9983955769660888,0.0016044230365170904
21.317523725853867,20.984017410856772,4.836368468129397,0.998394387706738,0.00160561229586972
21.322523731402505,20.988167905505193,4.789293944357249,0.9983936208316777,0.0016063791709323952
21.327523736951143,20.99026176853493,4.738216484006537,0.9983937629417461,0.0016062370608653576
21.33252374249978,20.9947382792124,4.683351343847926,0.9983914022238219,0.0016085977787926426
21.33752374804842,20.997545650645662,4.625086665854577,0.9983925357421772,0.0016074642604396044
21.342523753597057,21.002275764924747,4.563423300841381,0.9983891476776899,0.0016108523249289595
21.347523759145698,21.005620295437687,4.498843401753833,0.9983893110689572,0.0016106889336642662
21.352523764694336,21.011071579063533,4.431439603605393,0.9983881595717102,0.0016118404309126465
21.357523770242974,21.015256862580877,4.361332150323637,0.9983840366305868,0.001615963372037424
21.36252377579161,21.020826174124426,4.288802853298603,0.99838491497526,0.0016150850273656695
21.36752378134025,21.02634526129811,4.214000054276339,0.9983813662819111,0.0016186337207149553
21.372523786888888,21.033011949073057,4.137557093642617,0.9983770506094315,0.0016229493931944178
21.377523792437525,21.0388594665102,4.059674169387617,0.9983762754811987,0.0016237245214273505
21.382523797986163,21.04736992900671,3.980693571322062,0.9983725318748421,0.0016274681277830946
21.3875238035348,21.054046460180665,3.9009134033880826,0.9983651891007165,0.0016348109019069265
21.39252380908344,21.063010350403264,3.820995068928204,0.9983626990857701,0.001637300916851324
21.397523814632077,21.071901109856167,3.7412027333635267,0.9983590686708825,0.0016409313317373192
21.40252382018072,21.081754839315348,3.6619947248941367,0.9983469118910291,0.0016530881115873947
21.407523825729356,21.091928421159665,3.583699456284586,0.9983418865816376,0.0016581134209763153
21.412523831277994,21.104784074901936,3.506524292420008,0.9983373629697445,0.0016626370328643653
21.417523836826632,21.115712161363863,3.4307262992804213,0.9983205309085851,0.0016794690940272168
21.42252384237527,21.129778988420366,3.3571283601380104,0.9983107908363624,0.0016892091662530097
21.427523847923908,21.144016636971525,3.2861414827627082,0.9983044639022303,0.001695536100388236
21.432523853472546,21.159202484622227,3.2176130155379177,0.9982838031743962,0.0017161968282243883
21.437523859021184,21.17502020622807,3.1520730920637168,0.9982667215248137,0.0017332784778092702
21.44252386456982,21.194308270701463,3.0897840357708923,0.9982585773423684,0.001741422660257522
21.44752387011846,21.211681026165408,3.031360345663479,0.9982380850153167,0.0017619149873111966
21.452523875667097,21.23139459107496,2.977475818402999,0.9982126078632356,0.0017873921393936842
21.45752388121574,21.252419669458078,2.9286604934741365,0.9981998162531082,0.0018001837495219225
21.462523886764377,21.275297950183752,2.885219915343268,0.9981866591176574,0.0018133408849733284
21.467523892313014,21.296779749148705,2.8473801110185923,0.9981628955572461,0.0018371044453853803
21.472523897861652,21.32119524822423,2.81563478436878,0.9981439577228,0.0018560422798326991
21.47752390341029,21.34527280737167,2.7905500469860964,0.9981362564297914,0.0018637435728408652
21.482523908958928,21.37087877384681,2.77205796844307,0.9981279108824352,0.0018720891201976753
21.487523914507566,21.395816293913104,2.7606283296176275,0.9981172729908079,0.0018827270118246203
21.492523920056204,21.42216524313884,2.7562158750446373,0.9981134440520549,0.0018865559505775857
21.497523925604842,21.44645735658605,2.7589173262256588,0.998116526475687,0.0018834735269459002
21.50252393115348,21.472892746267544,2.7688207267415983,0.9981222600435771,0.0018777399590560045
21.507523936702118,21.498530509427415,2.7848765198109207,0.9981318576464324,0.0018681423562013368
21.51252394225076,21.52327836434138,2.807749728029068,0.9981444398435761,0.0018555601590568827
21.517523947799397,21.54510129484665,2.8371204307526647,0.9981571288140176,0.0018428711886154196
21.522523953348035,21.569945693210624,2.8729119283786644,0.9981733552672825,0.0018266447353505527
21.527523958896673,21.592934851003246,2.9143747298358806,0.9981944694585448,0.0018055305440880893
21.53252396444531,21.61320637732882,2.961009922625398,0.9982134615568049,0.0017865384458280512
21.537523969993952,21.631476957438654,3.0125498877572117,0.9982285418708918,0.0017714581317423636
21.54252397554259,21.653325747269164,3.068742875223832,0.9982458014891301,0.0017541985135041266
21.547523981091228,21.671052659160253,3.1289800140101027,0.9982654193897958,0.0017345806128397116
21.552523986639866,21.68607422695771,3.1927649815499852,0.9982817877257123,0.001718212276923276
21.557523992188504,21.70152474063692,3.259641167852718,0.9982936881669431,0.0017063118356934017
21.56252399773714,21.71905923692968,3.3295461430664397,0.998305769389612,0.001694230613025781
21.56752400328578,21.730860158400972,3.4018840704750746,0.9983205076709583,0.001679492331681014
21.572524008834417,21.74299758555924,3.4761132812564353,0.9983311340110018,0.001668865991638866
21.577524014383055,21.755469751181835,3.5518442571071436,0.9983363752468958,0.001663624755746208
21.582524019931693,21.767143312874033,3.628302963464749,0.9983466833263199,0.001653316676323322
21.587524025480334,21.775763580576562,3.7054155647685936,0.9983561633921554,0.0016438366104890413
21.592524031028972,21.78641680925797,3.782887278871547,0.9983576146026577,0.0016423853999866617
21.59752403657761,21.794738221284515,3.8599854598750225,0.998364947607273,0.001635052395371011
21.602524042126248,21.802914465958132,3.936350852017972,0.9983715842309456,0.001628415771698734
21.607524047674886,21.809662413185368,4.0119377693551455,0.9983713907779833,0.0016286092246607224
21.612524053223524,21.81798943647483,4.086532960810887,0.9983779526901568,0.0016220473124881828
21.61752405877216,21.82327623985726,4.1597484433054825,0.9983801800523757,0.0016198199502700744
21.6225240643208,21.829385898078016,4.23113245293611,0.9983810917082907,0.001618908294356949
21.627524069869438,21.835207892896918,4.300299823536974,0.9983861921171233,0.001613807885525371
21.632524075418075,21.839934966740326,4.367034706389352,0.9983850703398665,0.00161492966278358
21.637524080966713,21.84458507645474,4.431095464915965,0.9983885224057636,0.00161147759688918
21.642524086515355,21.85070474725996,4.492337497663078,0.9983900431930954,0.001609956809560365
21.647524092063993,21.852878418499273,4.550544831247575,0.9983893398880005,0.0016106601146578543
21.65252409761263,21.859265578964695,4.60565180112689,0.998392848441371,0.0016071515612907207
21.65752410316127,21.860952376595975,4.657416917721853,0.9983922765178365,0.0016077234848289692
21.662524108709906,21.86504655622086,4.70527116453765,0.9983926093270721,0.0016073906755974898
21.667524114258544,21.867923013957174,4.749329705320505,0.9983952758221942,0.0016047241804793037
21.672524119807182,21.870403604860908,4.789607569594934,0.9983935556329697,0.0016064443697049369
21.67752412535582,21.873357129949262,4.825989679082208,0.9983952426446682,0.0016047573580026504
21.682524130904458,21.876192169259234,4.858173063065297,0.9983961422185685,0.0016038577840992176
21.687524136453096,21.87819998990223,4.8860140548292215,0.9983946644391498,0.001605335563514913
21.692524142001734,21.88106842965134,4.9095503978792046,0.9983971261771891,0.001602873825472319
21.697524147550375,21.882902574515956,4.928541174753812,0.9983956907188438,0.001604309283816206
21.702524153099013,21.884816415574022,4.943193825058489,0.9983966956338977,0.0016033043687615459
21.70752415864765,21.88696551326482,4.953559520649063,0.9983965374728908,0.0016034625297669353
21.71252416419629,21.888465589180704,4.959582063104208,0.9983968894573398,0.0016031105453184896
21.717524169744927,21.890312431400663,4.960896503859093,0.9983963818516028,0.0016036181510561906
21.722524175293564,21.892083594287815,4.957689254559806,0.9983970363341161,0.0016029636685440227
21.727524180842202,21.89342454330506,4.949659821023286,0.9983967374456441,0.0016032625570184225
21.73252418639084,21.895000375776785,4.93679860113605,0.9983960401551378,0.0016039598475275545
21.737524191939478,21.896411500058175,4.919432403766695,0.9983974309761833,0.0016025690264843781
21.742524197488116,21.897339483766583,4.897833957499688,0.9983952743394857,0.0016047256631858884
21.747524203036754,21.899000631008153,4.8721235451097185,0.9983967743930593,0.0016032256096086047
21.752524208585392,21.899727588800825,4.842332144841045,0.9983955729383647,0.001604427064298864
21.757524214134033,21.90120686495276,4.808533069962185,0.9983952064169906,0.0016047935856698034
21.76252421968267,21.902215738113362,4.7707945031586085,0.9983955618880881,0.0016044381145708488
21.76752422523131,21.903250164135123,4.729104933942111,0.9983939081601017,0.0016060918425561386
21.772524230779947,21.90454767028687,4.6835324894942145,0.9983947384830995,0.0016052615195578095
21.777524236328585,21.90516583078088,4.634205670043612,0.9983926980170853,0.0016073019855713574
21.782524241877223,21.906425195380162,4.581310820755466,0.9983929972698949,0.0016070027327621677
21.787524247425864,21.907107077794,4.524992189637023,0.9983918961370327,0.001608103865625145
21.792524252974502,21.907529379115864,4.46542498379331,0.9983902006889448,0.0016097993137135689
21.79752425852314,21.908984228161668,4.402782108059858,0.9983901059301522,0.0016098940725078642
21.802524264071778,21.908786020162133,4.337552071092922,0.9983883555576951,0.001611644444966239
21.807524269620416,21.910292649239064,4.26979635587141,0.998386204786049,0.0016137952166141135
21.812524275169054,21.910843345140698,4.199798257467913,0.9983852753636119,0.0016147246390529864
21.81752428071769,21.91163521242588,4.127376068112187,0.9983837538946482,0.0016162461080172525
21.82252428626633,21.912363780765688,4.052933699465092,0.9983790544746087,0.0016209455280591562
21.82752429181497,21.91329362547612,3.9771330283779145,0.9983789102851065,0.0016210897175628388
21.83252429736361,21.913720937057334,3.9000763439638946,0.9983761222904262,0.0016238777122452488
21.837524302912247,21.91447984882263,3.8219992368470623,0.998368204092518,0.0016317959101563773
21.842524308460884,21.915256214692867,3.743487255117442,0.9983693893703091,0.0016306106323677072
21.847524314009522,21.915957537762676,3.664883442542427,0.998364460557685,0.0016355394449948397
21.85252431955816,21.91606924729063,3.5864389015972553,0.9983523768666345,0.0016476231360474625
21.857524325106798,21.917245416723922,3.508698272334193,0.9983537895695598,0.001646210433123807
21.862524330655436,21.91767973837419,3.4321247217241826,0.9983475710767921,0.0016524289258933527
21.867524336204074,21.91823512481838,3.3571574081778,0.9983306656709161,0.001669334331769411
21.87252434175271,21.918734003524666,3.284225759584895,0.9983292811840083,0.0016707188186778465
21.87752434730135,21.919733963160848,3.2137773837425017,0.998322722625409,0.0016772773772776675
21.88252435284999,21.920008853594382,3.146190030245611,0.9983017752666334,0.0016982247360520432
21.88752435839863,21.9205931755418,3.08159951665694,0.9982946407339022,0.00170535926878239
21.892524363947267,21.92109035978761,3.0205545437305674,0.9982889171257686,0.0017110828769135627
21.897524369495905,21.92207899171319,2.9633899092266875,0.9982667344610214,0.001733265541659622
21.902524375044543,21.92225304240035,2.9104049753388836,0.9982500634564172,0.0017499365462617772
21.90752438059318,21.922856008109598,2.8620941438302423,0.9982429510025093,0.001757049000167489
21.91252438614182,21.923392600336737,2.8187242005693243,0.998228855221444,0.0017711447812291097
21.917524391690456,21.924240818998204,2.78083513559207,0.9982112710571633,0.0017887289455130514
21.922524397239094,21.92439081977945,2.748183256628933,0.998195718779051,0.0018042812236281436
21.927524402787732,21.925039180292156,2.7211189906947366,0.9981814921688701,0.0018185078338115645
21.93252440833637,21.925400018075383,2.6997832510648916,0.9981756185008996,0.0018243815017842085
21.937524413885008,21.926116132638434,2.684234940040755,0.9981736448919908,0.0018263551106947385
21.94252441943365,21.926334353836847,2.674790277242764,0.9981614282597957,0.0018385717428914062
21.947524424982287,21.926893498638943,2.6712809930323624,0.9981491371505551,0.0018508628521337494
21.952524430530925,21.92698569596782,2.673442414590498,0.9981543979910361,0.0018456020116536904
21.957524436079563,21.92760900330802,2.6809090543118193,0.9981656520495328,0.0018343479531582598
21.9625244416282,21.927852878696328,2.6935362568859995,0.9981672678094285,0.0018327321932631118
21.96752444717684,21.92826222300389,2.710892466363814,0.9981690790414659,0.0018309209612269422
21.972524452725477,21.92812772599489,2.732564705525962,0.9981798953686143,0.0018201046340784266
21.977524458274114,21.92866424392803,2.7582801931948726,0.9981919292519909,0.0018080707507017867
21.982524463822752,21.928856660098198,2.787597373032372,0.998204457700692,0.0017955423020005
21.98752446937139,21.92914807541764,2.8205562461136138,0.9982217478948087,0.0017782521078848897
21.992524474920028,21.92893268159236,2.8565593040387514,0.9982345013147906,0.0017654986879035975
21.99752448046867,21.92939718401344,2.895734943743879,0.9982402984293094,0.0017597015733851486
22.002524486017307,21.92945222088775,2.9380998680933534,0.9982553012182044,0.0017446987844908452
22.007524491565945,21.92971043610927,2.9833993836286106,0.9982780250381551,0.0017219749645409899
22.012524497114583,21.92956617399204,3.031138402151815,0.9982875615781285,0.0017124384245685647
22.01752450266322,21.92994134819043,3.0807882754755194,0.9982895744897289,0.0017104255129679025
22.02252450821186,21.929875895681914,3.13187978752605,0.9983045402770638,0.0016954597256333178
22.027524513760497,21.930211186358168,3.1844198435726123,0.9983218152382015,0.0016781847644958476
22.032524519309135,21.93008835752185,3.2383682812460224,0.9983257728901626,0.0016742271125349407
22.037524524857776,21.930421199508686,3.2934549501600325,0.998329630435775,0.0016703695669229017
22.042524530406414,21.93045202617783,3.3490562302355227,0.9983413354196681,0.001658664583030298
22.047524535955052,21.930742575172072,3.405001422798703,0.9983495864560203,0.0016504135466780107
22.05252454150369,21.930583272876042,3.4606799656901845,0.9983526645902618,0.0016473354124373828
22.057524547052328,21.931121549736705,3.5159094715045023,0.9983570859985439,0.0016429140041557626
22.062524552600966,21.9310457314913,3.5705454340060565,0.9983633721404905,0.001636627862210139
22.067524558149607,21.931337685982882,3.624516908600901,0.9983680458717588,0.001631954130943069
22.072524563698245,21.931586566811337,3.677435137328546,0.9983699181784803,0.0016300818242219511
22.077524569246883,21.93190620046379,3.729022563872909,0.9983734079299871,0.0016265920727164323
22.08252457479552,21.931767673409713,3.7793050509600654,0.9983772645272454,0.0016227354754594658
22.08752458034416,21.93246223908147,3.828089135502672,0.9983784560851078,0.0016215439175980657
22.092524585892797,21.93237359299019,3.875074247300722,0.9983814009901519,0.0016185990125536715
22.097524591441434,21.9329095742118,3.920302442064162,0.9983831687113406,0.0016168312913654843
22.102524596990072,21.933246524116253,3.963566241986356,0.9983836832771822,0.0016163167255238507
22.10752460253871,21.93360236341313,4.004698595295359,0.998387251933233,0.0016127480694739604
22.112524608087348,21.933915985647495,4.043568770354532,0.9983871144969596,0.00161288550574829
22.117524613635986,21.934521574303766,4.079877769834846,0.9983871592278265,0.001612840774882372
22.122524619184624,21.934539458307572,4.113423256810478,0.9983910911304597,0.0016089088722504269
22.127524624733265,21.93545739214895,4.144327346149742,0.9983896101636995,0.0016103898390124479
22.132524630281903,21.935619011859316,4.172339168677994,0.9983898973280465,0.0016101026746670904
22.13752463583054,21.93640711672356,4.19739367112301,0.9983931860795063,0.0016068139232088242
22.14252464137918,21.937050752212457,4.219259539189561,0.9983911221378788,0.001608877864839449
22.147524646927817,21.937649634643424,4.237691690186636,0.9983923312819124,0.0016076687208087825
22.152524652476455,21.93833763623573,4.252722933796616,0.9983935514615534,0.0016064485411707114
22.157524658025093,21.939208397951926,4.264334849673424,0.9983926484077241,0.0016073515950040902
22.16252466357373,21.93962075805193,4.272612540402407,0.9983937343758426,0.0016062656268883695
22.16752466912237,21.940859270424138,4.277603070100878,0.9983931313013992,0.0016068687013365882
22.172524674671006,21.94127924841283,4.279241876683572,0.9983942027369737,0.0016057972657630211
22.177524680219644,21.942699251356906,4.2776229942096755,0.9983937163406463,0.0016062836620868398
22.182524685768286,21.943304081389588,4.272634509516679,0.9983930520292723,0.0016069479734574378
22.187524691316924,21.944780062495262,4.264118864603626,0.998394663189753,0.0016053368129738004
22.19252469686556,21.945911891946956,4.252171095225992,0.99839340816684,0.0016065918358840637
22.1975247024142,21.947063778343633,4.236898650331258,0.9983926721032104,0.0016073278995121225
22.202524707962837,21.948755636882744,4.21814763618965,0.9983942483028677,0.001605751699854045
22.207524713511475,21.949996594592786,4.196200952162331,0.9983929831256311,0.0016070168770892068
22.212524719060113,21.951222818502238,4.1713608960482,0.99839163378107,0.001608366221650292
22.21752472460875,21.95341561099816,4.143589971015785,0.9983932765934,0.0016067234093212718
22.22252473015739,21.954444756370844,4.112797501635034,0.9983920304714401,0.0016079695312823453
22.227524735706027,21.956816773620027,4.079099576858502,0.9983901882280154,0.0016098117747091072
22.232524741254664,21.958962727659344,4.042730667657689,0.9983914392312527,0.0016085607714742538
22.237524746803306,21.9609662498404,4.003927371783692,0.9983904406985311,0.0016095593041989332
22.242524752351944,21.96335004121017,3.962810629872984,0.998388271234965,0.0016117287677693767
22.24752475790058,21.966212268199868,3.919659906731912,0.9983886143263991,0.00161138567633194
22.25252476344922,21.968202614852675,3.8746578135450935,0.9983878011436745,0.0016121988590521203
22.257524768997857,21.971638802039408,3.8279043276106357,0.9983858258586459,0.0016141741440777108
22.262524774546495,21.974815468781895,3.7794143574733785,0.9983845939202258,0.001615406082496002
22.267524780095133,21.97789880656951,3.7294575951582076,0.9983838067855254,0.0016161932171947263
22.27252478564377,21.981717462255133,3.6782827105534635,0.9983822202035415,0.0016177797991783877
22.27752479119241,21.985674700297636,3.6258637707743913,0.9983794420154816,0.001620557987237894
22.282524796741047,21.9891118752033,3.5723087251932646,0.9983782328233667,0.001621767179352838
22.287524802289685,21.994152498448667,3.51801633832892,0.9983763199968186,0.0016236800059014733
22.292524807838326,21.99844304591661,3.4632099011468718,0.9983730641765723,0.0016269358261486184
22.297524813386964,22.003687763090262,3.4082149755745776,0.9983709195060513,0.0016290804966705348
22.302524818935602,22.00918255143699,3.353454560914835,0.9983676963051451,0.0016323036975783283
22.30752482448424,22.01491950251398,3.299043367108926,0.9983641752316782,0.0016358247710471362
22.31252483003288,22.021117982357985,3.2451980900041253,0.9983613360008369,0.001638664001889857
22.31752483558152,22.027739136639347,3.1922999192543533,0.9983571055569895,0.0016428944457390925
22.322524841130157,22.034269809742785,3.140424895816188,0.998351853162039,0.0016481468406913868
22.327524846678795,22.042501834134114,3.089871604654611,0.9983478799059123,0.001652120096819802
22.332524852227433,22.04993442649833,3.040971312580227,0.9983446225272504,0.0016553774754836977
22.33752485777607,22.058244020283745,2.9939179714105926,0.9983376233495688,0.0016623766531679027
22.34252486332471,22.06795792163528,2.948936782055948,0.9983298317687612,0.0016701682339776115
22.347524868873347,22.077565068092326,2.9062642593139367,0.998327309863755,0.0016726901389863607
22.352524874421984,22.086337766704805,2.8659270330688402,0.9983232899268009,0.001676710075941975
22.357524879970622,22.097662186261132,2.828194292673426,0.9983131736598088,0.0016868263429360042
22.36252488551926,22.10951295751454,2.7931508786401777,0.9983046953474166,0.001695304655329244
22.3675248910679,22.120819284070112,2.7609810440009834,0.998300957444458,0.0016990425582886896
22.37252489661654,22.13232394306895,2.731757386476758,0.9982986195211496,0.0017013804815976213
22.377524902165177,22.145885202575485,2.705511951585178,0.9982928714689139,0.0017071285338329306
22.382524907713815,22.159331913663067,2.682279501955678,0.9982802328400335,0.001719767162713
22.387524913262453,22.172991155254813,2.662441698036265,0.9982714584037248,0.0017285415990207767
22.39252491881109,22.18693501843395,2.6459784567205635,0.9982764881138962,0.0017235118888476078
22.39752492435973,22.20219721682981,2.632857444354356,0.9982783647514711,0.0017216352512714939
22.402524929908367,22.217306704063763,2.623078574756784,0.9982640736577182,0.0017359263450215457
22.407524935457005,22.232702585293627,2.616208702921725,0.9982540627918897,0.0017459372108477407
22.412524941005643,22.24816962690797,2.6122060130893696,0.998261306726304,0.001738693276430498
22.41752494655428,22.265054954255643,2.610836725002325,0.9982668585201944,0.0017331414825424352
22.422524952102922,22.281548192575944,2.6121563271424413,0.9982605309530779,0.0017394690496622027
22.42752495765156,22.297518209396813,2.6157453003968123,0.998255812241501,0.0017441877612413253
22.432524963200198,22.313529139312003,2.6214367321845082,0.9982588603163886,0.0017411396863554812
22.437524968748836,22.33156955914178,2.6289595891548685,0.9982634663327672,0.0017365336699791507
22.442524974297474,22.348885849951817,2.6384175288841947,0.9982673014187572,0.0017326985839911857
22.44752497984611,22.36463352177147,2.649753240770573,0.9982694621514432,0.0017305378513071577
22.45252498539475,22.38018826545621,2.6627989210292373,0.9982692642780405,0.0017307357247106985
22.457524990943387,22.398360058226157,2.6774392743350357,0.9982725667112916,0.0017274332914606744
22.462524996492025,22.415905756818574,2.693572869762989,0.9982813073100746,0.0017186926926781485
22.467525002040663,22.431069326374928,2.711213129432462,0.998287043840512,0.0017129561622407203
22.4725250075893,22.445390328090514,2.730157138319914,0.9982878020242846,0.0017121979784694714
22.477525013137942,22.46265988106428,2.7501815159105014,0.9982915353039127,0.0017084646988417681
22.48252501868658,22.47973403643073,2.771104736007103,0.9982987633401685,0.0017012366625852621
22.487525024235218,22.49400804997679,2.792668509573358,0.9983042154602755,0.0016957845424788037
22.492525029783856,22.506879176609928,2.814951830052385,0.9983092605623167,0.0016907394404375802
22.497525035332494,22.522719032789514,2.8376404284928554,0.9983144598956342,0.0016855401071204108
22.50252504088113,22.538451691914382,2.8609475250319014,0.9983164803877292,0.0016835196150256685
22.50752504642977,22.551434694229446,2.884337230181501,0.9983201707779199,0.0016798292248343268
22.512525051978407,22.56317084318997,2.9078558677916853,0.9983296436848065,0.0016703563179481726
22.517525057527045,22.577436059507445,2.931588028696833,0.9983348126178648,0.0016651873848899821
22.522525063075683,22.591035619564,2.955218778911599,0.9983324117238397,0.001667588278915178
22.52752506862432,22.602609337495288,2.9789957653035635,0.9983360622653831,0.0016639377373709138
22.53252507417296,22.6135740533501,3.002757886486318,0.9983463969514439,0.0016536030513107747
22.5375250797216,22.626040277362097,3.026292282447258,0.9983489977835369,0.0016510022192186805
22.54252508527024,22.637361543516196,3.049689565581894,0.9983465497928283,0.0016534502099273846
22.547525090818876,22.64776735682044,3.0728764929626147,0.998351109941094,0.0016488900616632226
22.552525096367518,22.65772273985382,3.095546963248206,0.9983576737731892,0.0016423262295686566
22.557525101916156,22.66837828191441,3.117176635675803,0.9983587543854568,0.001641245617302286
22.562525107464793,22.678067280158746,3.1380033277114627,0.998359274785411,0.0016407252173490333
22.56752511301343,22.687210521617644,3.157885964635245,0.9983620697891041,0.0016379302136571303
22.57252511856207,22.69579961590713,3.1767447523825343,0.998364748233176,0.001635251769586932
22.577525124110707,22.705154391022134,3.194779866686387,0.9983672253642086,0.001632774638554903
22.582525129659345,22.71343665627073,3.211904512168792,0.998368534589658,0.0016314654131081858
22.587525135207983,22.72124143345643,3.22809409099062,0.9983685667509345,0.0016314332518322136
22.59252514075662,22.728887019455446,3.243388750528665,0.998370654354666,0.0016293456481005447
22.59752514630526,22.73696916990962,3.2576454408260123,0.9983737209846595,0.0016262790181069263
22.602525151853897,22.74382827135493,3.2705020247471492,0.998373869510011,0.0016261304927551196
22.607525157402538,22.750720684695022,3.2822125310511456,0.9983732386444827,0.0016267613582836265
22.612525162951176,22.757368882525487,3.292854408668647,0.9983751962376133,0.0016248037651534464
22.617525168499814,22.764381580716996,3.3023419241373233,0.9983775425472284,0.0016224574555391495
22.62252517404845,22.770221370143375,3.3107125494553107,0.9983774836017024,0.001622516401065902
22.62752517959709,22.77607558833898,3.31808374235992,0.9983764122264074,0.0016235877763627212
22.632525185145727,22.7822602090297,3.3244478950410907,0.998377631675351,0.0016223683274203494
22.637525190694365,22.78817732455302,3.329699171438848,0.998380467921983,0.0016195320807905061
22.642525196243003,22.792493711858654,3.333619012647112,0.9983796327482262,0.0016203672545501884
22.64752520179164,22.798422241630764,3.33621837676883,0.9983772256460984,0.0016227743566802483
22.65252520734028,22.80388825163272,3.3375889450232576,0.9983801966166029,0.0016198033861789408
22.657525212888917,22.80825303136128,3.337847927050071,0.998382259587312,0.0016177404154738232
22.66252521843756,22.81296889395162,3.3372191670025866,0.998378722752274,0.0016212772505153532
22.667525223986196,22.818090928858137,3.3356100069242594,0.9983790785947854,0.0016209214080087277
22.672525229534834,22.821721684197414,3.3331229349332556,0.998382095596257,0.0016179044065375919
22.677525235083472,22.826400962056024,3.329771220808366,0.9983804835520331,0.0016195164507579502
22.68252524063211,22.830697721743253,3.325712397565649,0.9983792223670046,0.0016207776357837083
22.687525246180748,22.83457816644498,3.3209289741866974,0.9983805409975536,0.001619459005231867
22.692525251729386,22.838241219968427,3.3154230479816915,0.9983808037990898,0.0016191962036933133
22.697525257278027,22.842517591007446,3.309227897188734,0.998379818426712,0.0016201815760697456
22.702525262826665,22.845708946057297,3.3023908697060667,0.9983792185447393,0.0016207814580412542
22.707525268375303,22.84926966912432,3.2949417421393266,0.9983798306048283,0.0016201693979510491
22.71252527392394,22.853033819710866,3.2870061648631976,0.9983800020381036,0.0016199979646764977
22.71752527947258,22.85631591970827,3.278573631624523,0.9983787285129562,0.0016212714898248182
22.722525285021216,22.85887661348506,3.269423083932408,0.9983778023037815,0.0016221976990009978
22.727525290569854,22.862720255259646,3.2597205152589095,0.998378772926892,0.0016212270758919735
22.732525296118492,22.865408926318338,3.24958332347431,0.9983792623192481,0.0016207376835383953
22.737525301667134,22.868223723843183,3.2390658341592387,0.9983768991395184,0.0016231008632711546
22.74252530721577,22.871314937737328,3.2281137085362057,0.9983755033244095,0.0016244966783831147
22.74752531276441,22.87425262354726,3.2170228180562224,0.9983774021973686,0.0016225978054201973
22.752525318313047,22.87624575343277,3.2059097217190287,0.9983784491967971,0.001621550805988244
22.75752532386169,22.879129291593248,3.1946307844404656,0.9983749197008636,0.001625080301918204
22.762525329410327,22.881666384524248,3.1832355311667317,0.998371993088708,0.0016280069140719772
22.767525334958965,22.88399772757778,3.171818871942323,0.9983760313198544,0.001623968682924816
22.772525340507602,22.886125654783314,3.160279389446742,0.9983778596130748,0.001622140389704185
22.77752534605624,22.888482094577597,3.1487081068586895,0.9983716325341611,0.001628367468617436
22.78252535160488,22.889954290458803,3.137325894073648,0.9983695591120639,0.0016304408907153556
22.787525357153516,22.892720102836883,3.126235563003161,0.9983741107495717,0.0016258892532084806
22.792525362702154,22.894550039793764,3.1154659682063497,0.9983749024728045,0.0016250975299764879
22.797525368250792,22.895899273573086,3.1050178889718762,0.9983708085267509,0.0016291914760308873
22.80252537379943,22.897958492231407,3.094987113081642,0.9983674557662227,0.0016325442365608897
22.80752537934807,22.900216686783505,3.0853416328483547,0.9983691283669884,0.0016308716357962588
22.81252538489671,22.900977193730117,3.076075945214571,0.9983734079895208,0.0016265920132649762
22.817525390445347,22.90267233368571,3.067177398974029,0.9983704332768801,0.0016295667259069704
22.822525395993985,22.904420810301364,3.0585720483984806,0.9983637103523719,0.0016362896504167777
22.827525401542623,22.90604039204031,3.0503087339291137,0.9983660991981204,0.0016339008046695463
22.83252540709126,22.906826794234174,3.0422973484454134,0.9983707910106412,0.0016292089921506666
22.8375254126399,22.90832927782644,3.0346191566473504,0.9983676069926517,0.0016323930101436051
22.842525418188536,22.909640919950046,3.027153926439944,0.9983632234638149,0.0016367765389825866
22.847525423737174,22.910863819833892,3.0198380878965185,0.9983627379077104,0.001637262095090161
22.852525429285812,22.911468112441174,3.012818108119321,0.9983651507022797,0.0016348493005233372
22.85752543483445,22.912841138270124,3.0059505192567686,0.9983668227207074,0.0016331772820971282
22.862525440383088,22.913752733928856,2.9992104573330054,0.9983620306186364,0.0016379693841701022
22.86752544593173,22.914647075446595,2.9926880971191587,0.9983577531694167,0.0016422468333903014
22.872525451480367,22.91513452508722,2.986247477585879,0.9983619332411192,0.0016380667616883548
22.877525457029005,22.916333468596203,2.9798984864387825,0.9983637882522968,0.0016362117505114846
22.882525462577643,22.916935611869185,2.973513733406351,0.9983583151701417,0.0016416848326649936
22.88752546812628,22.91755383069027,2.9667408607684576,0.9983560623242904,0.0016439376785154294
22.89252547367492,22.917969598988265,2.959706779332657,0.9983574971547245,0.0016425028480787345
22.897525479223557,22.91899379451921,2.9525359818508345,0.9983569692880312,0.0016430307147715035
22.902525484772195,22.91921919333014,2.9453575997353254,0.9983563561204569,0.00164364388234362
22.907525490320833,22.919749896798784,2.938232494336218,0.998354276730345,0.0016457232724529044
22.91252549586947,22.920174390622446,2.931101232217635,0.9983499111966325,0.0016500888061620267
22.91752550141811,22.92086381517532,2.923886067217129,0.9983506537274771,0.0016493462753201518
22.92252550696675,22.92086083896259,2.9164627314978544,0.9983540822628847,0.0016459177399165414
22.927525512515388,22.92143068158125,2.9087633355433784,0.9983494183218963,0.0016505816809073382
22.932525518064026,22.92169098865697,2.901047728948186,0.9983423601781515,0.0016576398246536724
22.937525523612663,22.922136875298264,2.8933924080943996,0.9983446521417733,0.0016553478610338607
22.9425255291613,22.922102601218207,2.8855085450458624,0.9983487776658672,0.0016512223369425521
22.94752553470994,22.9226083668133,2.877509017702313,0.998343228437507,0.00165677156530415
22.952525540258577,22.92270023398037,2.869544558065337,0.9983355570165086,0.001664442986303764
22.957525545807215,22.923077487757165,2.8612854070050724,0.9983369517818413,0.0016630482209722705
22.962525551355853,22.923003071340688,2.8524721405217788,0.9983411192297907,0.0016588807730234583
22.96752555690449,22.923392628774337,2.8435168969428584,0.998336907596521,0.0016630924062936026
22.97252556245313,22.923412067026693,2.8344139047189727,0.998328767182375,0.0016712328204399835
22.97752556800177,22.923799100708898,2.825238769189909,0.9983278826412848,0.001672117361530553
22.982525573550408,22.923697183096795,2.815956978509405,0.9983318629807969,0.0016681370220188677
22.987525579099046,22.923979565705313,2.8064540909534785,0.9983300283820236,0.0016699716207922376
22.992525584647684,22.923925648474352,2.797093416721783,0.9983226710128289,0.0016773289899874309
22.99752559019632,22.924370716406305,2.78785473786492,0.9983190881898555,0.0016809118129615065
23.00252559574496,22.92433691580767,2.778791552690022,0.9983212531835486,0.0016787468192685242
23.007525601293597,22.92453020683368,2.769956412567774,0.9983223230119215,0.0016776769908965817
23.012525606842235,22.924367036048476,2.7611548259331222,0.9983180308316371,0.0016819691711813798
23.017525612390873,22.92489797566458,2.7527496930705944,0.9983120780604946,0.0016879219423243377
23.02252561793951,22.925000959618693,2.7444934059096084,0.9983109331469049,0.0016890668559139416
23.02752562348815,22.92516941525997,2.736618685748139,0.9983142836040438,0.0016857163987751339
23.03252562903679,22.9249521400946,2.7291499771393792,0.9983141119805077,0.0016858880223119288
23.03752563458543,22.925548650234063,2.722177127941643,0.9983079241282243,0.00169207587459613
23.042525640134066,22.925742936060864,2.7155642111096636,0.9983041748436149,0.0016958251592053683
23.047525645682704,22.926006674184396,2.709390190790405,0.9983070469387277,0.0016929530640927154
23.052525651231342,22.925924650403722,2.7039056640601156,0.9983093665173531,0.001690633485468667
23.05752565677998,22.926550942270026,2.6990325817133156,0.9983069186956558,0.0016930813071673297
23.062525662328618,22.926703076185387,2.6949728533039883,0.9983038007235996,0.0016961992792251931
23.067525667877256,22.927170433279443,2.6918567435339424,0.9983028019537887,0.0016971980490360172
23.072525673425893,22.927438266614985,2.6897135790793643,0.9983043591926397,0.0016956408101862803
23.07752567897453,22.92811043485684,2.6884250071149527,0.9983079753042235,0.0016920246986047629
23.08252568452317,22.928146780187657,2.688300679990107,0.9983085072363106,0.0016914927665193857
23.087525690071807,22.92884158992968,2.6894935660851154,0.998304490859006,0.0016955091438259234
23.09252569562045,22.929530080022214,2.6917654428931854,0.9983041849289134,0.001695815073917079
23.097525701169086,22.930328068914427,2.695059979779289,0.9983098302728639,0.0016901697299666419
23.102525706717724,22.9303164136655,2.6995731360375497,0.9983135468672778,0.0016864531355521332
23.107525712266362,22.93121565262932,2.705636685088283,0.9983134276188573,0.0016865723839731013
23.112525717815,22.932246673462476,2.7133985371960296,0.9983127310337632,0.0016872689690675081
23.117525723363638,22.93317332796419,2.7229341198833366,0.9983131781100808,0.001686821892750427
23.122525728912276,22.93329760090957,2.7340999051493413,0.9983187652930262,0.0016812347098060004
23.127525734460914,22.93452428270744,2.746947416245458,0.9983262970688223,0.0016737029340113615
23.13252574000955,22.935598191589467,2.761614488795409,0.9983256954576953,0.0016743045451399802
23.13752574555819,22.93653261201587,2.7779453385925494,0.9983228695769385,0.0016771304258987724
23.142525751106827,22.937288696196937,2.7961631979668415,0.9983286828275365,0.0016713171753031948
23.14752575665547,22.938780074518068,2.816284555064792,0.9983357831809779,0.00166421682186433
23.152525762204107,22.93939728043134,2.8382048898288947,0.9983379673969184,0.0016620326059272588
23.157525767752745,22.940724899092253,2.8619765914493684,0.9983398950937891,0.0016601049090601352
23.162525773301383,22.942180286540694,2.8874107928792423,0.9983417963670559,0.0016582036357965463
23.16752577885002,22.943436860644947,2.914498487700478,0.9983442992868554,0.0016557007160012942
23.172525784398662,22.944192600051398,2.943174817548962,0.9983497924150396,0.0016502075878187744
23.177525789947303,22.945965226565235,2.973342445849275,0.9983543390212997,0.0016456609815548027
23.18252579549594,22.94717177132678,3.0049719891268514,0.9983552319866983,0.00164476801615342
23.18752580104458,22.9486807922723,3.0378826019890157,0.9983558825086409,0.0016441174942085585
23.192525806593217,22.949950150139703,3.071880238762865,0.998360074076395,0.001639925926451543
23.197525812141855,22.951548639798894,3.1068365809850467,0.9983648755678829,0.0016351244349616884
23.202525817690493,22.953004577411235,3.142539975990711,0.9983662419336545,0.0016337580691896609
23.20752582323913,22.95469871141396,3.178787456865399,0.9983672493705796,0.0016327506322635248
23.21252582878777,22.955668939473743,3.215681388525397,0.9983691680536069,0.0016308319492366159
23.217525834336406,22.957858444131137,3.253004942735233,0.9983724148928911,0.001627585109953076
23.222525839885044,22.959404564703863,3.290660395053028,0.9983758291975527,0.0016241708052921599
23.227525845433682,22.960891631869778,3.3284768359098815,0.9983749725616575,0.001625027441189384
23.23252585098232,22.962796938193474,3.3664019085493395,0.9983760183565192,0.0016239816463299933
23.23752585653096,22.964661884309663,3.4041685665206693,0.998380467329287,0.001619532673565982
23.2425258620796,22.9660940489125,3.4417496232237705,0.9983808046660664,0.0016191953367901213
23.247525867628237,22.96824043843652,3.4789903996921994,0.9983805504258646,0.001619449576989029
23.252525873176875,22.96959957072045,3.515359441232822,0.9983829307134294,0.0016170692894199017
23.257525878725513,22.972117082900375,3.5508332599439427,0.9983844366963345,0.0016155633065117617
23.26252588427415,22.973769026874187,3.5852497381833643,0.9983846272488611,0.0016153727539829515
23.26752588982279,22.975854457085187,3.6184908424706923,0.9983855923338953,0.0016144076689479639
23.272525895371427,22.97809870172678,3.6503385896867058,0.9983865340384764,0.0016134659643653232
23.277525900920065,22.980311728295433,3.6806127384828575,0.998387087363054,0.0016129126397875515
23.282525906468702,22.982290430270346,3.7093248433817507,0.9983882508975108,0.0016117491053311945
23.28752591201734,22.98461801244038,3.7363212864703303,0.9983880750081704,0.0016119249946718623
23.292525917565982,22.987110901611423,3.7615086510614293,0.9983885775464507,0.0016114224563927872
23.29752592311462,22.989357627931973,3.7847516546959934,0.9983898714032626,0.0016101285995819576
23.302525928663258,22.991541243795186,3.8059194785969015,0.9983893289147994,0.0016106710880467387
23.307525934211895,22.994648260815325,3.8250521749838002,0.9983898753154576,0.0016101246873901761
23.312525939760533,22.99608912039231,3.8420514791738314,0.998390240824393,0.0016097591784567128
23.31752594530917,23.000046147874432,3.856469664595358,0.9983901507555187,0.00160984924733183
23.32252595085781,23.002486688121472,3.8683113889455054,0.9983909086784902,0.0016090913243631602
23.327525956406447,23.00506027090885,3.8774120388786644,0.9983900129147143,0.001609987088140607
23.332525961955085,23.009847511340098,3.8839660956809,0.9983903563563123,0.0016096436465453674
23.337525967503723,23.011861196701766,3.8878157024201814,0.998391087211911,0.0016089127909493723
23.34252597305236,23.014555284734183,3.8889157204537854,0.998389927118162,0.0016100728847000306
23.347525978601002,23.019514955919934,3.8875967053959117,0.9983897859479761,0.00161021405488826
23.35252598414964,23.02139325324837,3.88363619233836,0.9983901746902384,0.001609825312627559
23.357525989698278,23.02582624428615,3.8770460881516033,0.9983899082903426,0.0016100917125246197
23.362525995246916,23.030715182482194,3.8674368557454932,0.9983884757370306,0.0016115242658384804
23.367526000795554,23.034158463062077,3.8552285120490217,0.9983885259864097,0.0016114740164595626
23.37252600634419,23.038458268316887,3.840465423408197,0.9983889637355684,0.0016110362673007728
23.37752601189283,23.04370726341092,3.823092317786666,0.9983867239930947,0.0016132760097749151
23.382526017441467,23.047538462595266,3.803153500475121,0.9983864273125039,0.001613572690364503
23.387526022990105,23.053006770751445,3.7808582528653774,0.9983862732193894,0.0016137267834774422
23.392526028538743,23.058981392842266,3.7563230571095265,0.9983844569363524,0.0016155430665129907
23.39752603408738,23.063777944548665,3.7296206139738697,0.9983836548507051,0.0016163451521578121
23.402526039636022,23.06953160811591,3.7006656885897002,0.9983819357467683,0.0016180642560921798
23.40752604518466,23.07690319781847,3.6696885128935173,0.998380930086716,0.0016190699161410436
23.412526050733298,23.081608598178608,3.6367695667738564,0.9983795251864953,0.0016204748163578626
23.417526056281936,23.08909813912188,3.6020547836986974,0.998376324613557,0.001623675389299069
23.422526061830574,23.098160864403948,3.565820217089982,0.9983753816287309,0.001624618374128184
23.427526067379212,23.104293133158748,3.528303943937018,0.9983731824037073,0.0016268175991545437
23.43252607292785,23.11160757227948,3.489495781870527,0.998369075656342,0.001630924346522063
23.437526078476488,23.122208043806005,3.4495859160502857,0.998367284596289,0.0016327154065777644
23.442526084025125,23.129914776487727,3.40854698371473,0.9983639695932665,0.0016360304096026184
23.447526089573763,23.13884498461756,3.36652651231331,0.998359210801786,0.001640789201085089
23.4525260951224,23.150526980743912,3.323766207003189,0.9983558900640886,0.0016441099387850006
23.45752610067104,23.161174495997628,3.280574661751196,0.9983510713671058,0.0016489286357685535
23.46252610621968,23.17076492405293,3.237204449538573,0.9983457750489936,0.0016542249538811671
23.46752611176832,23.18338821846426,3.193625152909703,0.9983406655249658,0.0016593344779097423
23.472526117316956,23.196300800465323,3.1501014838272914,0.9983334011832393,0.0016665988196373715
23.477526122865594,23.20908381726013,3.107031724585048,0.9983272670464995,0.0016727329563766035
23.482526128414232,23.222474315519595,3.0643519137570934,0.9983213467337264,0.0016786532691499727
23.48752613396287,23.23730907242257,3.022354813945422,0.9983111650278391,0.0016888349750364586
23.492526139511508,23.252065106594838,2.9811462177245893,0.9983025536437856,0.0016974463590902463
23.497526145060146,23.268046684411082,2.941294520129136,0.9982968556688482,0.0017031443340273708
23.502526150608784,23.28453581172821,2.903174579025347,0.9982854078810679,0.001714592121807446
23.50752615615742,23.30166972408482,2.8667254454960016,0.998272935837692,0.001727064165183127
23.51252616170606,23.318768990029813,2.831654971214728,0.9982673487509721,0.0017326512519033213
23.5175261672547,23.33752041158066,2.7978271420072955,0.9982579764597732,0.0017420235431020365
23.52252617280334,23.356857214661275,2.7662088355742593,0.998241773523105,0.0017582264797695907
23.527526178351977,23.376245229447264,2.7371655175356735,0.998234268168343,0.0017657318345320034
23.532526183900615,23.39497802898075,2.710551544499199,0.9982320071779717,0.0017679928249037555
23.537526189449252,23.415570444518927,2.6868695969698497,0.9982178047493824,0.0017821952534934054
23.54252619499789,23.437081502038208,2.6664317876216597,0.9982032058237386,0.0017967941791386674
23.54752620054653,23.458016532729694,2.6493376671000504,0.9982056728478901,0.0017943271549875914
23.552526206095166,23.47738421270134,2.6357909718656747,0.9982073465743977,0.001792653428480927
23.557526211643804,23.498362900040455,2.6258756969818777,0.9981931358974557,0.001806864105424148
23.562526217192442,23.52028680509915,2.620209680337451,0.998185787612455,0.0018142123904265812
23.56752622274108,23.541405293216197,2.6186959313639653,0.9981975602515621,0.0018024397513210027
23.57252622828972,23.560524094911113,2.621667865107793,0.9982048746961838,0.0017951253067005541
23.57752623383836,23.580440221886743,2.6291029642084602,0.99819944744227,0.0018005525606167763
23.582526239386997,23.600426087313,2.640874919212877,0.998201775112636,0.0017982248902527408
23.587526244935635,23.619828820642233,2.6571946197269836,0.9982154851948322,0.001784514808058327
23.592526250484273,23.63791468038103,2.678365334208916,0.9982260483904385,0.0017739516124506277
23.59752625603291,23.655757069984915,2.7043246883663308,0.9982335677822466,0.0017664322206425113
23.60252626158155,23.671996811085076,2.735025770696741,0.998244379446609,0.0017556205562796062
23.607526267130186,23.688344428675368,2.770306718341291,0.9982549355444539,0.0017450644584341252
23.612526272678824,23.70456406719403,2.8102872032314097,0.9982647708908768,0.0017352291120115207
23.617526278227462,23.719329322605756,2.8547375205142185,0.9982779432957635,0.0017220567071257208
23.6225262837761,23.73156248899621,2.903192048198028,0.9982910352669453,0.0017089647359444784
23.62752628932474,23.74490973072341,2.9552833724861176,0.998299643948076,0.0017003560548152503
23.63252629487338,23.758163641948613,3.0107707110789166,0.998307535110756,0.0016924648921371127
23.637526300422017,23.769328248219104,3.0696361768479834,0.9983185037043215,0.0016814962985731978
23.642526305970655,23.778647329113504,3.131536790746576,0.9983286478019696,0.0016713522009281989
23.647526311519293,23.78943214902245,3.196116777084234,0.9983355144901079,0.0016644855127921525
23.65252631706793,23.79915249271976,3.262826827483221,0.9983423157652278,0.001657684237675355
23.65752632261657,23.80709726591864,3.3313326479502923,0.998348352278652,0.0016516477242557673
23.662526328165207,23.814958935886843,3.4012871464058714,0.998354445256015,0.0016455547468961795
23.667526333713845,23.823096356144355,3.472317033859562,0.9983617979469176,0.0016382020559973234
23.67252633926249,23.828984151691156,3.544153563952768,0.9983639403940857,0.0016360596088308777
23.677526344811128,23.835811678046433,3.6164805657381134,0.9983667742339822,0.0016332257689300892
23.682526350359765,23.841943438525835,3.688544393840938,0.998374676960428,0.0016253230424820304
23.687526355908403,23.847334546402816,3.7600156087391214,0.9983753192640932,0.0016246807388134684
23.69252636145704,23.85230411057817,3.8304100135843093,0.9983761066611492,0.001623893341754576
23.69752636700568,23.85715326876726,3.8996526530442877,0.9983827201598213,0.0016172798430816961
23.702526372554317,23.861712342480423,3.967676142860535,0.9983827929885035,0.001617207014398318
23.707526378102955,23.865450299566806,4.034455988133102,0.9983832196096307,0.001616780393269345
23.712526383651593,23.86908209830366,4.099572819765164,0.9983876689882938,0.0016123310146076602
23.717526389200234,23.873053456465627,4.162654792865772,0.9983879242230737,0.0016120757798280367
23.722526394748872,23.875282176786904,4.223430670081153,0.9983880240780352,0.0016119759248680405
23.72752640029751,23.879037863504717,4.281816749237333,0.9983909883322862,0.0016090116706183948
23.732526405846148,23.881437808128716,4.3372941774086256,0.9983914502096293,0.0016085497932786337
23.737526411394786,23.884301610184085,4.389453477874146,0.9983908937284254,0.0016091062744852441
23.742526416943424,23.88648878858304,4.438582502653728,0.9983938061174845,0.0016061938854297683
23.74752642249206,23.889076592363267,4.484666870476512,0.9983930325803623,0.001606967422548346
23.7525264280407,23.89081817813896,4.527545383700628,0.9983934157352075,0.0016065842676989406
23.757526433589337,23.89304603928658,4.56680921595542,0.9983953806971492,0.00160461930575398
23.762526439137975,23.894639622924206,4.602434957297221,0.9983937204296778,0.0016062795732235118
23.767526444686613,23.89659553411708,4.634108795370723,0.998395935237181,0.001604064765718734
23.772526450235254,23.897829859879526,4.661785713572261,0.9983950041001219,0.001604995902777412
23.777526455783892,23.89961738947951,4.68537668319046,0.9983954512255834,0.0016045487773162287
23.78252646133253,23.90103600585966,4.705023031909679,0.998396479604876,0.0016035203980241958
23.787526466881168,23.90203010034166,4.7207131446846695,0.9983948877707196,0.0016051122321805076
23.792526472429806,23.90405734301764,4.732428016153682,0.998396888825784,0.0016031111771176978
23.797526477978444,23.90434310755924,4.740119906050322,0.9983955874591492,0.0016044125437531304
23.802526483527082,23.905948522818406,4.743563380525672,0.998395784649195,0.0016042153537093667
23.80752648907572,23.906637331842003,4.7423111601248875,0.9983964765303114,0.0016035234725941675
23.812526494624358,23.907011121711026,4.736969785245456,0.9983953493862933,0.0016046506166144479
23.817526500172995,23.90845903472821,4.727729406974979,0.9983957274062638,0.0016042725966442877
23.822526505721633,23.908357820969936,4.714298764624122,0.9983956116565773,0.0016043883463332965
23.82752651127027,23.90977930404545,4.696491141378285,0.9983951572112781,0.0016048427916343494
23.832526516818913,23.910108695899925,4.674549611649536,0.9983943322800826,0.001605667722832103
23.83752652236755,23.911017520852884,4.648210822497436,0.9983953039984306,0.0016046960044872795
23.84252652791619,23.911577789230947,4.617840832764187,0.9983933018014387,0.0016066982014810844
23.847526533464826,23.91230870164171,4.583515747038842,0.9983932671960875,0.001606732806835514
23.852526539013464,23.912604472220515,4.54514427807515,0.998393668090537,0.001606331912388202
23.857526544562102,23.913430866666072,4.50317801463194,0.9983909784640711,0.0016090215388553345
23.86252655011074,23.913576819464623,4.457991853727955,0.9983913682890606,0.0016086317138675427
23.867526555659378,23.9143162729882,4.409625902450368,0.998390770236474,0.001609229766454456
23.872526561208016,23.91458758943928,4.358167652084487,0.9983880152508844,0.00161198475204471
23.877526566756654,23.91511213830428,4.303801112576819,0.9983876937020486,0.0016123063008801758
23.88252657230529,23.91541969475218,4.246665350418697,0.9983867772342664,0.0016132227686614545
23.887526577853933,23.915882892343085,4.187035361188002,0.9983832823528612,0.0016167176500642795
23.89252658340257,23.916012908280322,4.125021437564312,0.9983820751856599,0.001617924817263672
23.89752658895121,23.91655143964708,4.061052708393126,0.998380484564438,0.0016195154384842842
23.902526594499847,23.916591150002493,3.9952982979992075,0.9983761850495358,0.0016238149533843154
23.907526600048485,23.917064830671038,3.9280469679020933,0.9983735653324806,0.0016264346704365753
23.912526605597122,23.917122253502217,3.8593575118756474,0.9983703970077029,0.0016296029952103702
23.91752661114576,23.91761046614056,3.7898865718848374,0.9983655020244336,0.0016344979784828056
23.922526616694398,23.917529930617786,3.719594898180899,0.9983608449578838,0.0016391550450357522
23.927526622243036,23.917988401278134,3.6489115271961414,0.9983549002808277,0.0016450997220946203
23.932526627791674,23.91814354579867,3.5783840490003227,0.9983486379150495,0.001651362087875161
23.937526633340312,23.918371709655666,3.5080711877674786,0.99834211696808,0.0016578830348466702
23.942526638888953,23.91832295378109,3.4384051032739023,0.9983326891575821,0.0016673108453467698
23.94752664443759,23.918873266470964,3.3698989451979067,0.9983224917854139,0.0016775082175170192
23.95252664998623,23.918706951830604,3.303207188991231,0.9983138599337893,0.001686140069143775
23.957526655534867,23.919022239552906,3.2385367761259887,0.9983025609044653,0.0016974390984689951
23.962526661083505,23.919175713805874,3.175670520968923,0.9982866122994679,0.0017133877034665552
23.967526666632143,23.919483712147482,3.1150110834270044,0.9982724609847519,0.0017275390181840107
23.97252667218078,23.919319442536384,3.057139955193166,0.9982611569783901,0.0017388430245464657
23.97752667772942,23.919815294301944,3.002175744216122,0.9982440639546408,0.0017559360482963051
23.982526683278056,23.919802773157517,2.9508487296376797,0.9982223944991495,0.001777605503787783
23.987526688826694,23.920057999594096,2.904164540228413,0.998206941357196,0.001793058645741486
23.992526694375332,23.920126696161123,2.862455324950174,0.9981952369184717,0.001804763084465805
23.997526699923974,23.92063980075207,2.8258203926955066,0.9981769190224616,0.001823080980476506
24.00252670547261,23.92050876793066,2.7945823945221524,0.9981563880509848,0.0018436119519533905
24.00752671102125,23.92085418305029,2.7684993918493213,0.9981449018590132,0.0018550981439257933
24.012526716569887,23.921043279281786,2.748074488127892,0.998139990257599,0.0018600097453400407
24.017526722118525,23.921566163142643,2.734129589118657,0.9981320636723384,0.0018679363306008418
24.022526727667163,23.921512070252874,2.726797358194766,0.9981226849154754,0.0018773150874637468
24.0275267332158,23.92195638461726,2.726261632313812,0.9981216635773441,0.0018783364255960955
24.03252673876444,23.922122459620272,2.73220977712746,0.9981300727545753,0.00186992724836493
24.037526744313077,23.922678936680864,2.7448810465394513,0.9981391383838717,0.0018608616190692675
24.042526749861715,23.92280591238903,2.764192019012151,0.9981461135420848,0.0018538864608565536
24.047526755410352,23.92331803849117,2.789986123556562,0.9981570146150406,0.0018429853879013218
24.05252676095899,23.923410799274055,2.8218179698933494,0.9981734690111407,0.001826530991802125
24.057526766507632,23.92401170653738,2.859894806145028,0.9981924003131575,0.0018075996897863671
24.06252677205627,23.924251548902006,2.9039023278703207,0.998211996806561,0.001788003196382999
24.067526777604908,23.924781852725847,2.9533539944261324,0.9982272364674095,0.0017727635355360182
24.072526783153545,23.924890697438173,3.0079511911187673,0.9982390971846994,0.0017609028182470354
24.077526788702183,23.92549681033995,3.067214736741742,0.9982602627243667,0.0017397372785811222
24.08252679425082,23.92570889815448,3.131002678965474,0.9982836316151671,0.0017163683877825255
24.08752679979946,23.926311281955332,3.1986381510497086,0.9982899193088629,0.0017100806940874664
24.092526805348097,23.92643200604392,3.269638237762122,0.9982974086031985,0.0017025913997515748
24.097526810896735,23.926996596716855,3.3437189393212043,0.9983209672020296,0.0016790328009204684
24.102526816445373,23.92733050178096,3.4204220941010908,0.9983312154704802,0.0016687845324703438
24.10752682199401,23.927864390605787,3.4989941746668007,0.998330615894391,0.0016693841085601122
24.112526827542652,23.927913284753902,3.579076511155916,0.998345481580898,0.0016545184220539608
24.11752683309129,23.928683135047617,3.6602105951749127,0.9983557224299591,0.0016442775729936373
24.122526838639928,23.9288494195638,3.7421364379285276,0.9983557399546737,0.001644260048280488
24.127526844188566,23.929448852002253,3.824364523762993,0.9983640847694824,0.001635915233472937
24.132526849737204,23.929812686027915,3.906542048113936,0.9983696341738887,0.0016303658290688847
24.13752685528584,23.93032959458573,3.9880488359241673,0.9983720345904591,0.0016279654125000858
24.14252686083448,23.9307879662894,4.068683349526323,0.9983770126290572,0.0016229873739042717
24.147526866383117,23.931316734717775,4.148209908083572,0.9983785827746349,0.0016214172283300682
24.152526871931755,23.931406077190204,4.226397090596361,0.9983824736050805,0.0016175263978873383
24.157526877480393,23.932508950760322,4.302978878998252,0.99838459771659,0.0016154022863816117
24.16252688302903,23.932299486145745,4.377654414990576,0.9983852922782666,0.0016147077247082337
24.167526888577672,23.93338085307711,4.4501216253341696,0.9983888575313236,0.001611142471655637
24.17252689412631,23.934076310052106,4.5198626432022175,0.998388821655238,0.0016111783477423946
24.17752689967495,23.934399920557997,4.586622442780467,0.9983907762257204,0.0016092237772564924
24.18252690522359,23.93555473279978,4.650182100981372,0.9983917071724565,0.0016082928305170335
24.187526910772227,23.935938325514993,4.710170952225197,0.9983925285136288,0.0016074714893422987
24.192526916320865,23.9364999246522,4.766264984989614,0.9983937511135075,0.0016062488894605547
24.197526921869503,23.93748390333686,4.81828407537723,0.9983934396370664,0.001606560365899078
24.202526927418145,23.937821507453485,4.866362274863291,0.9983957175486858,0.0016042824542788813
24.207526932966783,23.938946702304374,4.910071999861058,0.9983941777598758,0.0016058222430881959
24.21252693851542,23.939610826238617,4.949274323785525,0.9983963580339165,0.0016036419690472364
24.21752694406406,23.94067379442765,4.984012027040201,0.9983959216006763,0.001604078402288599
24.222526949612696,23.941391522649322,5.014474842166457,0.998395761824086,0.0016042381788798383
24.227526955161334,23.942751151330043,5.040495077715528,0.9983975440270209,0.0016024559759471185
24.232526960709972,23.94310186315372,5.06174414100477,0.9983957313614229,0.0016042686415476024
24.23752696625861,23.945055139288698,5.078404469732262,0.9983976188069223,0.0016023811960515929
24.242526971807248,23.945122564795437,5.090454016256688,0.9983968548149231,0.0016031451880547704
24.247526977355886,23.94750614109029,5.09799212551771,0.9983966958279348,0.0016033041750399704
24.252526982904524,23.947853152316487,5.100930169864707,0.9983978546973569,0.001602145305613493
24.257526988453165,23.95016432305879,5.0990616165146925,0.9983962508827576,0.0016037491202095027
24.262526994001803,23.95129824452597,5.092700937594567,0.9983977370861712,0.0016022629167944354
24.26752699955044,23.95322898906449,5.081691354081072,0.9983964399914355,0.0016035600115280946
24.27252700509908,23.955103651012756,5.066121668561969,0.9983971501512798,0.0016028498516826523
24.277527010647717,23.95683592456125,5.0459161932608305,0.9983962243280236,0.0016037756749392015
24.282527016196354,23.959144751860592,5.020826357870202,0.9983968588854701,0.001603141117492755
24.287527021744992,23.96092635586182,4.991306028784559,0.9983955134114889,0.0016044865914744343
24.29252702729363,23.96368105358803,4.957350211431095,0.9983961335406704,0.0016038664622940431
24.297527032842268,23.965515530446755,4.919388953291294,0.9983952877058758,0.0016047122970900384
24.302527038390906,23.968729800069944,4.877308518863142,0.998394286712055,0.0016057132909122391
24.307527043939544,23.97087212519441,4.831305486218719,0.998395186497199,0.001604813505769983
24.312527049488185,23.97405026839871,4.781313740009906,0.998392507226347,0.0016074927766237803
24.317527055036823,23.977135648614407,4.7273165119417975,0.9983935152384222,0.0016064847645504226
24.32252706058546,23.980086536654095,4.669641959692833,0.9983916926785754,0.001608307324399699
24.3275270661341,23.984138050676084,4.608406860713186,0.9983904723687741,0.0016095276342032025
24.332527071682737,23.987737344535844,4.543686424609708,0.9983901333352349,0.0016098666677446694
24.337527077231375,23.992070937751794,4.475663132535086,0.9983877382052289,0.0016122617977525017
24.342527082780013,23.99695414750431,4.404627600335596,0.9983867614444034,0.0016132385585802085
24.34752708832865,24.00149138196524,4.33099478441941,0.998384438286256,0.0016155617167302834
24.35252709387729,24.007510685562064,4.255242384400844,0.9983825765723167,0.0016174234306712057
24.357527099425926,24.012436828481484,4.177575787043026,0.9983799554758742,0.0016200445271149979
24.362527104974564,24.019574608923694,4.098113879200881,0.9983761369223164,0.001623863080674136
24.367527110523206,24.025447678535514,4.0175273143679275,0.9983743242740266,0.0016256757289643293
24.372527116071844,24.032619449804006,3.9361219875991873,0.9983693708963735,0.0016306291066177706
24.37752712162048,24.040792888873643,3.8541565618906266,0.9983633513666049,0.00163664863638619
24.38252712716912,24.048651991619863,3.772082122870829,0.9983607349832248,0.0016392650197657337
24.387527132717757,24.057810879337044,3.690291365987434,0.9983539550541807,0.0016460449488081288
24.392527138266395,24.068524709202258,3.609163095720004,0.9983436640174045,0.0016563359855825536
24.397527143815033,24.078327096303312,3.528989802015421,0.998338488593516,0.0016615114094683157
24.40252714936367,24.09036240040639,3.4504565733590455,0.998331276696646,0.00166872330633614
24.40752715491231,24.10274989380876,3.3738197264323544,0.9983158936670721,0.0016841063359068526
24.412527160460947,24.115672828834764,3.299493482188114,0.9983041146930699,0.0016958853099051947
24.417527166009585,24.13006177128812,3.227985277267554,0.9982964813508951,0.0017035186520823664
24.422527171558222,24.146563793597128,3.1596417187033294,0.9982796461291495,0.0017203538738310461
24.427527177106864,24.162201622355823,3.095037477092595,0.9982587851960854,0.0017412148068982763
24.4325271826555,24.179352594209956,3.03469438243716,0.998245906044074,0.0017540939589119197
24.43752718820414,24.198706582601048,2.9789696039978306,0.9982325461902951,0.0017674538126931125
24.442527193752777,24.219420370188146,2.928139922352378,0.9982099476542117,0.0017900523487788262
24.447527199301415,24.239071284293715,2.882602859549688,0.9981883284530351,0.0018116715499577674
24.452527204850053,24.26074596410235,2.8430350545798437,0.9981750843069429,0.0018249156960511148
24.45752721039869,24.284177088984766,2.80953671799205,0.998162362712021,0.0018376372909739056
24.46252721594733,24.308395379610896,2.7826535894955784,0.9981455806849708,0.0018544193180241024
24.467527221495967,24.33178852862894,2.7622465393423705,0.9981310473720671,0.0018689526309287779
24.472527227044605,24.356665877538386,2.748590086121935,0.9981235169097534,0.0018764830932431534
24.477527232593243,24.381788309987755,2.7413530981797294,0.9981217609531859,0.00187823904981051
24.482527238141884,24.40740317873701,2.7410775483061407,0.9981230611139493,0.0018769388890477964
24.487527243690522,24.43260979068417,2.7473257295186544,0.9981247688039839,0.0018752311990123723
24.49252724923916,24.45808608970451,2.7598761339470945,0.9981280882672888,0.0018719117357081864
24.497527254787798,24.48190388481188,2.778787491173085,0.9981390327345089,0.0018609672684880923
24.502527260336436,24.50603453604634,2.8037920839778163,0.9981573048723077,0.0018426951306893507
24.507527265885074,24.530139312881207,2.834875500542846,0.9981734079467701,0.0018265920562268207
24.51252727143371,24.553329872648057,2.8713670641333016,0.9981849224326353,0.001815077570361902
24.51752727698235,24.573626258904017,2.912777515300286,0.9982008301002643,0.0017991699027333924
24.522527282530987,24.594478911780037,2.959010590698042,0.9982235595280221,0.001776440474975189
24.527527288079625,24.6151678049328,3.0100911114536735,0.9982435038762435,0.0017564961267536247
24.532527293628263,24.633893366020402,3.0657079325754375,0.9982558243611152,0.001744175641882701
24.537527299176904,24.650116896981853,3.1251197436500173,0.9982686091585432,0.0017313908444547654
24.542527304725542,24.66756750866456,3.1877890283085515,0.998287813196217,0.0017121868067815267
24.54752731027418,24.683535801218603,3.2534821396788156,0.9983043408234002,0.0016956591795992178
24.552527315822818,24.69731507241905,3.3215049247516704,0.9983112198257524,0.0016887801772478214
24.557527321371456,24.710444512337286,3.391165530691152,0.9983200654630722,0.0016799345399289406
24.562527326920094,24.724272865918646,3.462202295293865,0.9983355161491378,0.0016644838538644449
24.56752733246873,24.735525555749135,3.534195003106159,0.9983437168948973,0.001656283108106423
24.57252733801737,24.74623089322126,3.606624200461555,0.9983461787737176,0.0016538212292873577
24.577527343566008,24.756429410982633,3.6793115009583564,0.9983551303685054,0.0016448696345008939
24.582527349114645,24.766335687795028,3.7521146407049804,0.9983636886728112,0.0016363113301965685
24.587527354663283,24.77470776560398,3.824339705854602,0.9983655452313422,0.0016344547716663777
24.592527360211925,24.78295721079949,3.8958082725589174,0.9983688283674306,0.00163117163557792
24.597527365760563,24.790641882762998,3.966365289137183,0.9983755634672269,0.0016244365357821488
24.6025273713092,24.797910042121625,4.0358903357655445,0.9983780759898956,0.0016219240131125918
24.60752737685784,24.804007401373283,4.103855414624157,0.998378408133097,0.0016215918699118408
24.612527382406476,24.810942411577248,4.16998061630505,0.9983834720274423,0.0016165279755675243
24.617527387955114,24.816086531789114,4.234156432750571,0.9983851857585191,0.0016148142444917342
24.622527393503752,24.82149722754129,4.295882453063887,0.9983854098987263,0.0016145901042854999
24.62752739905239,24.82651801641355,4.355189092979144,0.9983885006439405,0.0016114993590730356
24.632527404601028,24.831243880456377,4.411941411587463,0.9983893067301348,0.0016106932728805529
24.637527410149666,24.835195819347177,4.465801682627526,0.9983907365437459,0.0016092634592718125
24.642527415698304,24.83991871907954,4.516515471418152,0.9983906501302191,0.0016093498728014968
24.64752742124694,24.843289255533993,4.563941937968761,0.9983933269748025,0.0016066730282205698
24.652527426795583,24.846676885740152,4.607760104798121,0.9983928271100406,0.001607172892985752
24.65752743234422,24.850379802313906,4.64796255637373,0.9983929163788335,0.0016070836241973366
24.66252743789286,24.85324151713391,4.684292066202454,0.9983957782959212,0.0016042217071126153
24.667527443441497,24.856132657462986,4.716891053682084,0.9983934534495879,0.0016065465534505245
24.672527448990135,24.85952124814426,4.745557785822676,0.9983955929297865,0.0016044070732530752
24.677527454538772,24.861635735943167,4.76982644833518,0.9983958098980369,0.0016041901049988335
24.682527460087417,24.864244776917452,4.789771308341621,0.9983951782396477,0.0016048217633844056
24.687527465636055,24.866751907482335,4.80548050883043,0.998396041955619,0.0016039580474100134
24.692527471184693,24.868352792996554,4.816647172564324,0.9983966507435332,0.0016033492594927498
24.69752747673333,24.870975196550372,4.823195204863709,0.9983953422695363,0.0016046577334883903
24.70252748228197,24.87259652453473,4.8252849828716675,0.9983968251907465,0.001603174812276979
24.707527487830607,24.874729946251055,4.822757598039851,0.998396490799755,0.0016035092032674841
24.712527493379245,24.87668318672162,4.81567510129037,0.998395371752381,0.0016046282506418834
24.717527498927883,24.87815532750336,4.804304358477243,0.9983972640444959,0.0016027359585279845
24.72252750447652,24.88058913648213,4.788758416556478,0.9983955023732431,0.0016044976297821612
24.72752751002516,24.881251665157016,4.769131603353867,0.9983956631509279,0.0016043368520994366
24.732527515573796,24.883907806551193,4.745500882470351,0.9983966368635058,0.0016033631395239228
24.737527521122438,24.8842823349665,4.717757791390856,0.9983944233867058,0.001605576616326959
24.742527526671076,24.886321690426765,4.686199672144714,0.9983957060387112,0.0016042939643254256
24.747527532219713,24.887057570259135,4.650732494373733,0.9983947165515881,0.0016052834514447404
24.75252753776835,24.88844395524636,4.611436247698373,0.998394104475758,0.0016058955272707013
24.75752754331699,24.889414591019527,4.568475484074693,0.9983937691523004,0.0016062308507249162
24.762527548865627,24.890447082691985,4.52207430119139,0.9983932279005759,0.0016067721024473811
24.767527554414265,24.891676971645506,4.472395678029346,0.9983928155728736,0.0016071844301484466
24.772527559962903,24.892215289651762,4.419351057907996,0.9983904111817645,0.0016095888212573932
24.77752756551154,24.893698816416965,4.3632825587530695,0.9983921137408501,0.0016078862621714608
24.78252757106018,24.894485040433043,4.304258047706417,0.998389188346001,0.0016108116570206883
24.787527576608817,24.895311362644033,4.242478887738119,0.9983870817583228,0.001612918244699774
24.792527582157454,24.89703276485813,4.178280432795271,0.9983887404256158,0.001611259577407749
24.797527587706096,24.89709143815581,4.1117369128512165,0.9983848456210164,0.0016151543820081765
24.802527593254734,24.898873183935688,4.043170240750981,0.9983821033331371,0.0016178966698891756
24.80752759880337,24.898943980101276,3.972963181086612,0.9983824143826283,0.001617585620399309
24.81252760435201,24.900109341618354,3.9014732932602776,0.9983797123128357,0.001620287690193147
24.817527609900647,24.90081142104235,3.829081548979695,0.9983742863822063,0.0016257136208239578
24.822527615449285,24.9011336167155,3.755998171500088,0.9983725854911111,0.0016274145119210869
24.827527620997923,24.902198741276205,3.6826716541574065,0.9983718629223626,0.001628137080670785
24.83252762654656,24.90349107665368,3.609522259663086,0.9983633452815809,0.0016366547214551356
24.8375276320952,24.903385102610073,3.5366793635789753,0.9983583082545201,0.0016416917485189684
24.842527637643837,24.90476986546348,3.464542738004049,0.9983587876273872,0.0016412123756542913
24.847527643192475,24.90553412802405,3.3934795511808122,0.9983485993944871,0.0016514006085574604
24.852527648741116,24.90609618935093,3.323718760099939,0.998338066121802,0.0016619338812445788
24.857527654289754,24.906404219137162,3.255742329322554,0.998337951112188,0.0016620488908603683
24.862527659838392,24.90790587305375,3.1898790998507396,0.9983295731044818,0.0016704268985680527
24.86752766538703,24.908388304284653,3.1265155896797427,0.998312151714131,0.0016878482889194158
24.872527670935668,24.908907925671446,3.0657291538621796,0.9983056889570427,0.001694311046007958
24.877527676484306,24.90939324733977,3.0078196406244895,0.9983020323669419,0.0016979676361091954
24.882527682032944,24.9107953818351,2.9533938420761117,0.9982851537529963,0.0017148462500541797
24.88752768758158,24.911082028188797,2.9026754507128927,0.9982683621996107,0.0017316378034377983
24.89252769313022,24.911785543986724,2.855760071802071,0.9982609598879599,0.0017390401150873625
24.897527698678857,24.912224462678747,2.813195498849605,0.9982504223741543,0.0017495776288918843
24.902527704227495,24.913247838451856,2.775255692298659,0.9982354299572451,0.0017645700457989428
24.907527709776137,24.91361753446358,2.742007766314998,0.9982242709915979,0.0017757290114441212
24.912527715324774,24.91451352426231,2.7136710502765764,0.9982129325904572,0.0017870674125819266
24.917527720873412,24.9146349334647,2.690328229027855,0.9981997803578547,0.0018002196451866043
24.92252772642205,24.91538170737402,2.671932454320335,0.998193704188487,0.0018062958145578332
24.927527731970688,24.915830842122915,2.65847224720262,0.9981930841716902,0.0018069158313563998
24.932527737519326,24.91669337210096,2.6499770284052624,0.9981865059676855,0.001813494035362989
24.937527743067964,24.916583929987755,2.6462497273382275,0.9981763621649198,0.0018236378381306718
24.9425277486166,24.917157861421202,2.6470071965438664,0.9981765792357419,0.001823420767310037
24.94752775416524,24.917469181665552,2.652034357879913,0.9981873676501287,0.0018126323529253322
24.952527759713877,24.918197080428595,2.661447979446127,0.9981936626384851,0.0018063373645696471
24.957527765262515,24.918029912044858,2.6751562682070844,0.998191710634417,0.0018082893686385713
24.962527770811157,24.91849634896817,2.6929488591752233,0.9981958171619477,0.001804182841108603
24.967527776359795,24.918553069313766,2.7145890822000966,0.998211090850309,0.0017889091527478753
24.972527781908433,24.919107823616027,2.7397906990557006,0.9982242045381443,0.001775795464913421
24.97752778745707,24.918983790419144,2.7679415204067186,0.998230412186389,0.0017695878166688497
24.98252779300571,24.919431815546247,2.7987952361388277,0.9982403244045921,0.0017596755984660302
24.987527798554346,24.91924933400719,2.832412467042342,0.9982543116577941,0.001745688345264114
24.992527804102984,24.919654105870464,2.8686401287783894,0.998263804279238,0.0017361957238203026
24.997527809651622,24.91962617671526,2.907332261188789,0.9982736900165078,0.0017263099865514988
25.00252781520026,24.920080722474044,2.9481530898022994,0.9982887857114818,0.0017112142915781002
25.007527820748898,24.919720861476723,2.990785505004727,0.9982979878065741,0.001702012196486562
25.012527826297536,24.920106920185134,3.03492079201735,0.9983011494453278,0.0016988505577335466
25.017527831846174,24.920171402476274,3.0802187300632395,0.998313237629528,0.001686762373533988
25.022527837394815,24.92053930642304,3.1266385463539383,0.998327799119943,0.0016722008831185791
25.027527842943453,24.920145913241154,3.1738709356211516,0.9983298495228783,0.0016701504801836075
25.03252784849209,24.920678552953337,3.2216727506813942,0.9983323887686057,0.0016676112344562928
25.03752785404073,24.920702665930083,3.2693020698153457,0.9983451690868587,0.0016548309162039052
25.042527859589367,24.920965026291565,3.316831427737246,0.9983519061263469,0.0016480938767159242
25.047527865138004,24.92073153034812,3.3641049232990277,0.9983517032830642,0.0016482967199990333
25.052527870686642,24.92135796325429,3.410915461286972,0.9983577920309589,0.001642207972104625
25.05752787623528,24.921279823125115,3.457321267034361,0.9983642082443711,0.001635791758693407
25.062527881783918,24.921615348008334,3.502625775024643,0.9983663690956073,0.0016336309074578938
25.067527887332556,24.921558008633745,3.54694759813629,0.9983695667374098,0.0016304332656565512
25.072527892881194,24.922163669911686,3.5900288004527545,0.998371973610597,0.0016280263924695647
25.077527898429835,24.922066110679367,3.6315568128988014,0.9983753286634763,0.0016246713395921515
25.082527903978473,24.922637982236377,3.6717064560509143,0.9983786632098134,0.001621336793256077
25.08752790952711,24.922651918723513,3.710471426479657,0.9983780584214734,0.0016219415815967404
25.09252791507575,24.923128204888993,3.747458873912839,0.9983812630808657,0.001618736922204484
25.097527920624387,24.923313123426478,3.7823845915377463,0.9983843099180026,0.0016156900850680862
25.102527926173025,24.9240259576383,3.815322055965299,0.998382794689211,0.0016172053138602859
25.107527931721663,24.92395779980553,3.846202504701328,0.9983857373475131,0.0016142626555586807
25.1125279372703,24.92481091363478,3.8745703863411496,0.9983873739248977,0.0016126260781747599
25.11752794281894,24.925039137308772,3.900516713994966,0.9983864988031095,0.001613501199964146
25.122527948367576,24.925659895494462,3.9241731140663605,0.9983887040511595,0.001611295951915113
25.127527953916214,24.925865493317705,3.9454708202349984,0.9983892944021264,0.0016107056009504633
25.132527959464856,24.926939666856327,3.9642174083108244,0.9983891680629156,0.0016108319401626967
25.137527965013494,24.927163025965037,3.9802106276531752,0.9983901918116854,0.0016098081913951106
25.14252797056213,24.927717814433972,3.9934216947318646,0.9983911613386697,0.0016088386644129051
25.14752797611077,24.928586974641593,4.003841081480341,0.9983902033466991,0.0016097966563862923
25.152527981659407,24.929405983137613,4.011543285228951,0.9983912732697807,0.0016087267333083275
25.157527987208045,24.929782624602673,4.015785780768694,0.9983925539677742,0.00160744603531837
25.162527992756683,24.931519068035744,4.016996884044442,0.9983899827974028,0.0016100172056932138
25.16752799830532,24.931675384105198,4.015399889545017,0.9983925201871157,0.0016074798159845757
25.17252800385396,24.933146191204177,4.011087991901554,0.9983925354373722,0.0016074645657289293
25.177528009402597,24.933882240465003,4.004130104706174,0.9983899717453307,0.0016100282577670682
25.18252801495124,24.93504879001578,3.9945795140940925,0.9983928728197301,0.0016071271833648056
25.18752802049988,24.93618462361727,3.982361526379066,0.9983916585457423,0.001608341457349561
25.192528026048517,24.937645029370614,3.9674788022821734,0.9983903851489933,0.0016096148540955795
25.197528031597155,24.938780138019148,3.9501514340114743,0.9983916637610797,0.0016083362420073943
25.202528037145793,24.940551041111142,3.9304213249924835,0.9983909359503746,0.0016090640527110652
25.20752804269443,24.942040161855203,3.908292030554972,0.998390147846226,0.0016098521568593026
25.21252804824307,24.94358858522961,3.883730257535022,0.9983895168290848,0.0016104831740009215
25.217528053791707,24.94558131331129,3.856911270039892,0.9983902988033548,0.0016097011997309523
25.22252805934035,24.94782954539348,3.8278237928684873,0.9983888126028603,0.0016111874002270963
25.227528064888986,24.94931589895305,3.7963836280440604,0.9983868187965164,0.001613181206573209
25.232528070437624,24.952762043827157,3.7627591965818015,0.9983891200839301,0.0016108799191614676
25.237528075986262,24.954059248386876,3.727165049049928,0.9983866472493534,0.0016133527537419044
25.2425280815349,24.957039892672483,3.689946932473968,0.9983837181012141,0.00161628190188495
25.247528087083538,24.95982564949775,3.6511776385984493,0.9983864356483063,0.0016135643547896112
25.252528092632176,24.962014799434243,3.6109940845265003,0.998383731083908,0.0016162689191831009
25.257528098180813,24.965457074331137,3.569578607485136,0.99838076747556,0.0016192325275281585
25.26252810372945,24.969304141970426,3.527143015267738,0.9983814301519688,0.001618569851117669
25.26752810927809,24.972200123376588,3.4839091799845034,0.9983796519877072,0.0016203480153777297
25.272528114826727,24.976463401450527,3.4399688361055065,0.9983776852275832,0.0016223147755014713
25.27752812037537,24.980400705872015,3.395394545489215,0.9983748259301894,0.001625174072894865
25.282528125924006,24.985125497851772,3.3506126255861846,0.9983738281257076,0.0016261718773769626
25.287528131472644,24.989007930747622,3.305814245994032,0.998372617563868,0.0016273824392167941
25.292528137021282,24.994357113981714,3.261141278522052,0.9983681574330521,0.0016318425700329248
25.29752814256992,24.999763594195425,3.216790468289393,0.998366549858029,0.0016334501450575194
25.302528148118558,25.004950025855063,3.1730493404097535,0.9983638522727064,0.0016361477303820152
25.307528153667196,25.010495109718818,3.1301262890693535,0.9983605052860931,0.0016394947169969638
25.312528159215834,25.017861588665042,3.088273260713408,0.9983588950623957,0.0016411049406958036
25.31752816476447,25.0238039052584,3.0477051588262807,0.9983536435210916,0.001646356482001658
25.32252817031311,25.030403480273677,3.008522885334675,0.9983495817290637,0.0016504182740313628
25.327528175861747,25.038263855480153,2.970785363375496,0.9983475929724238,0.0016524070306728749
25.33252818141039,25.04653839486511,2.9345856847374647,0.998344278303627,0.0016557216994717045
25.337528186959027,25.053482558023283,2.9001339347499107,0.9983406213618106,0.0016593786412903036
25.342528192507665,25.062930003501233,2.867575168637161,0.9983329150819042,0.0016670849211993966
25.347528198056303,25.07244005567605,2.836921939513851,0.9983284342294357,0.0016715657736700812
25.35252820360494,25.08099464255594,2.80821897328219,0.9983315021207437,0.001668497882363883
25.35752820915358,25.09042036536255,2.7817355538951465,0.9983256190606237,0.0016743809424853084
25.362528214702216,25.102457484559718,2.757536576041349,0.998313979371176,0.0016860206319344781
25.367528220250854,25.112582466986932,2.735741975166485,0.9983139605808443,0.0016860394222666828
25.372528225799492,25.122970672605838,2.716371649045684,0.9983153663155657,0.0016846336875458972
25.37752823134813,25.134982620560553,2.6993832836141656,0.998307866778903,0.001692133224208793
25.382528236896768,25.147823231311822,2.6846164797926764,0.9983031101435601,0.001696889859550273
25.387528242445406,25.159131100741256,2.672245069414381,0.9983033442553826,0.0016966557477272298
25.392528247994047,25.172103153489246,2.662227224279137,0.9982997559006772,0.0017002441024313892
25.397528253542685,25.185587354550638,2.6544605780687824,0.9982950106799885,0.0017049893231191428
25.402528259091323,25.198972708688956,2.6489741794103794,0.9982951646022871,0.0017048354008174654
25.40752826463996,25.211850965000135,2.645768356250399,0.9982965965916771,0.001703403411424848
25.4125282701886,25.226595920191535,2.644485564941075,0.9982940958768576,0.0017059041262411782
25.417528275737236,25.24082631944709,2.6448801650571685,0.998289869670043,0.0017101303330585267
25.422528281285874,25.254911603217064,2.646826228162043,0.9982896332571087,0.0017103667459949406
25.427528286834512,25.269021145729315,2.6503162970046104,0.9982933864214318,0.0017066135816750354
25.43252829238315,25.284683329866372,2.655205611058766,0.9982953180031751,0.0017046819999334102
25.437528297931788,25.299417095527033,2.6613312166561283,0.9982935328910878,0.0017064671120221872
25.442528303480426,25.314038813579963,2.6685721803158686,0.9982921828321579,0.001707817170954154
25.447528309029067,25.32845443287181,2.6768596418565185,0.9982938955660735,0.0017061044370410682
25.452528314577705,25.34431968951212,2.686043257454578,0.9982978361723709,0.0017021638307448742
25.457528320126343,25.359665013296162,2.6958639778374014,0.9983019621207602,0.0016980378823564179
25.46252832567498,25.37455488088134,2.7065201285711766,0.998302862585532,0.0016971374175851841
25.46752833122362,25.388246760656827,2.7178489566961677,0.9983006313317802,0.0016993686713373296
25.472528336772257,25.40367097224456,2.729494982354826,0.9983023038074996,0.0016976961956179995
25.477528342320895,25.4195405849442,2.7415960444498357,0.9983103818487337,0.001689618154384508
25.482528347869533,25.434364197566378,2.754239988578157,0.9983157505696192,0.0016842494334983183
25.48752835341817,25.44681877224427,2.767443647846929,0.9983131251877115,0.0016868748154065575
25.49252835896681,25.46140308554771,2.781026280328175,0.9983113375790813,0.0016886624240370007
25.497528364515446,25.477222146166582,2.7948405683276216,0.998317976156247,0.0016820238468712365
25.502528370064088,25.491488312207945,2.808812749267893,0.9983266020062406,0.0016733979968775777
25.507528375612726,25.502778877227755,2.8226347687147006,0.9983277496487034,0.0016722503544147043
25.512528381161363,25.51643855348042,2.8362079147995978,0.998323796600959,0.0016762034021600475
25.51752838671,25.53138895038181,2.849924334940851,0.9983257444228545,0.0016742555802641704
25.52252839225864,25.544577112494423,2.8636230650703167,0.9983357096616234,0.0016642903414948007
25.527528397807277,25.555042514023388,2.8773321763730535,0.9983410243266228,0.0016589756764946123
25.532528403355915,25.567825196580742,2.8911085802485297,0.9983358115027278,0.0016641885003909347
25.537528408904553,25.581216704380168,2.9049388715967996,0.9983345246345086,0.001665475368610396
25.54252841445319,25.592998486454817,2.918674689476028,0.9983447553744093,0.0016552446287098955
25.54752842000183,25.602942740739678,2.9320887067940706,0.998350529554085,0.001649470449035277
25.552528425550467,25.61484514850182,2.9454445126280073,0.9983451435875285,0.0016548564155925447
25.557528431099108,25.62630029380491,2.9584698231170843,0.9983447735150683,0.0016552264880545294
25.562528436647746,25.63666359771058,2.971144442422911,0.9983530216450406,0.0016469783580825787
25.567528442196384,25.646234068151493,2.983500563060646,0.9983557889982271,0.0016442110048977918
25.57252844774502,25.657037835279837,2.995553519803473,0.998353185392028,0.0016468146110977828
25.57752845329366,25.666570403001568,3.0070595506578344,0.9983548003805872,0.0016451996225403476
25.582528458842297,25.675936702207647,3.0182677700733045,0.9983582773069086,0.0016417226962206417
25.587528464390935,25.684911168484106,3.0293148040032802,0.9983597209456221,0.0016402790575089693
25.592528469939573,25.694206259284705,3.0399798559316826,0.9983609647162089,0.001639035286921194
25.59752847548821,25.70241900340315,3.049973516131118,0.9983612237823842,0.0016387762207457485
25.60252848103685,25.71114601348037,3.0591647088780305,0.9983616033197485,0.0016383966833806087
25.607528486585487,25.718981930679337,3.0675485994063036,0.998364769080807,0.001635230922322502
25.612528492134125,25.726957085348005,3.0750707972982307,0.9983661851409229,0.0016338148622064754
25.617528497682766,25.73436940055041,3.0820220889002328,0.9983644346013429,0.0016355654017876403
25.622528503231404,25.7422218133978,3.0882850198965595,0.9983656928353858,0.0016343071677454952
25.627528508780042,25.748892496055618,3.0940987682553924,0.9983686178769041,0.0016313821262284494
25.63252851432868,25.755867450278846,3.0995231396930114,0.9983685408240578,0.001631459179076655
25.637528519877318,25.762644382860103,3.10458797787306,0.9983682084219316,0.0016317915812048781
25.642528525425956,25.769600350826963,3.1093993623833183,0.9983687143184903,0.001631285684648858
25.647528530974594,25.775017753955254,3.1139716435554976,0.9983696032335386,0.0016303967696030528
25.65252853652323,25.781499699953393,3.1182262923296324,0.99837199276558,0.0016280072375650218
25.65752854207187,25.787611676817576,3.1222689012154117,0.998371443384523,0.0016285566186254143
25.662528547620507,25.79298448659577,3.126129048189824,0.9983687746974086,0.0016312253057440777
25.667528553169145,25.7979979755993,3.129805558373864,0.9983716826851352,0.0016283173180211235
25.672528558717786,25.804320151074343,3.1333723356115555,0.9983750601987217,0.0016249398044358842
25.677528564266424,25.808938962680312,3.1368791319418072,0.998372111092919,0.00162788891023506
25.682528569815062,25.813694558842595,3.140437337604145,0.9983702305591224,0.0016297694440289832
25.687528575363704,25.818456175784487,3.143830880466953,0.9983736100387698,0.0016263899643785007
25.69252858091234,25.823426429968517,3.14703281783973,0.9983755890300523,0.0016244109730934628
25.69752858646098,25.82749684571214,3.1503105145870736,0.9983734321148328,0.0016265678883115114
25.70252859200962,25.83216500547765,3.153668776401078,0.9983724292149119,0.0016275707882314
25.70752859755826,25.8358275170572,3.157089836315551,0.9983742654701689,0.0016257345329735234
25.712528603106897,25.840039284597907,3.1605764859599583,0.9983753707880926,0.0016246292150503521
25.717528608655535,25.843934509835393,3.1640216230203233,0.9983753333422605,0.0016246666608837929
25.722528614204172,25.84773013354741,3.1674126157963416,0.9983744250872714,0.001625574915873395
25.72752861975281,25.850570398606404,3.170677496399161,0.9983738429371349,0.0016261570660118525
25.73252862530145,25.854695978524365,3.1739362426600595,0.9983761446334805,0.001623855369668839
25.737528630850086,25.85793855452789,3.177161620325364,0.9983770588213051,0.0016229411818470673
25.742528636398724,25.860705007818396,3.1803510229633973,0.9983745792781654,0.0016254207249901372
25.747528641947362,25.86339609499953,3.1834616105082363,0.9983747439326168,0.001625256070535381
25.752528647496,25.867199015339267,3.186345557383612,0.9983774486266468,0.001622551376501558
25.757528653044638,25.8694175149496,3.189205569612625,0.9983771531067029,0.0016228468964412449
25.76252865859328,25.871995031529515,3.1919780908424027,0.9983748202663445,0.001625179736798908
25.767528664141917,25.874517916780654,3.1947422648790065,0.9983761960033923,0.0016238039997494558
25.772528669690555,25.877064099178355,3.197477440415611,0.9983785950609101,0.0016214049422317105
25.777528675239193,25.87910345508844,3.2002790596337967,0.9983761688046008,0.0016238311985413592
25.78252868078783,25.881866939828893,3.2031993785345305,0.9983755701145307,0.0016244298886107897
25.78752868633647,25.883341146877797,3.2060838543444685,0.9983783713843201,0.0016216286188225648
25.792528691885106,25.885715137777492,3.2088208360066943,0.9983770661991442,0.001622933803998821
25.797528697433744,25.887459896457468,3.2114279760807456,0.998376423071009,0.0016235769321348741
25.802528702982382,25.8892149579525,3.2139678411966237,0.9983779673287455,0.0016220326744002006
25.80752870853102,25.89079348537127,3.216256622436224,0.9983764342125003,0.0016235657906466183
25.812528714079658,25.892774826185146,3.2183595193159515,0.9983768909570212,0.001623109046127182
25.8175287196283,25.89388156946027,3.2201282677244847,0.9983783620929451,0.0016216379102045378
25.822528725176937,25.895715312500865,3.2213391751335005,0.9983763544830733,0.0016236455200783356
25.827528730725575,25.896774652189137,3.222040744343703,0.9983762184009826,0.0016237816021700902
25.832528736274213,25.89828042722325,3.2223478615044328,0.9983770577171339,0.0016229422860213475
25.83752874182285,25.89917526416052,3.2221793334330022,0.9983766143302752,0.0016233856728828338
25.84252874737149,25.900598639532422,3.221481579081384,0.9983771093246365,0.0016228906785241254
25.847528752920127,25.901370551659365,3.219989256151458,0.9983752476118039,0.001624752391359905
25.852528758468765,25.902609237096463,3.2173678433250443,0.9983738987482788,0.001626101254886862
25.857528764017403,25.903280443632855,3.2139443229378806,0.9983770146589908,0.0016229853441768077
25.86252876956604,25.904389611685673,3.209658025992973,0.9983764448911875,0.0016235551119815296
25.86752877511468,25.904933412409655,3.204801170353853,0.9983717242840063,0.0016282757191631602
25.87252878066332,25.90610029954821,3.199146806123448,0.9983719777034965,0.0016280222996734655
25.877528786211958,25.90642684597956,3.19265355535282,0.9983756501026947,0.0016243499004750337
25.882528791760596,25.90735823825084,3.185498466506494,0.9983740969754931,0.0016259030276762993
25.887528797309233,25.907805801816846,3.1776550742032703,0.9983680388693885,0.0016319611337794928
25.89252880285787,25.908591933149918,3.1690725076522988,0.9983681254841906,0.0016318745189758538
25.89752880840651,25.9088497812588,3.1598357049206895,0.9983736082808271,0.0016263917223373287
25.902528813955147,25.909752619483687,3.1500252335379866,0.9983701808595694,0.001629819143593333
25.907528819503785,25.909858198537282,3.139463611891914,0.9983618763799289,0.0016381236232312307
25.912528825052423,25.910550478047384,3.1280200564322524,0.9983645023215242,0.0016354976816321991
25.91752883060106,25.91073425449429,3.1155959826278803,0.998369249871466,0.001630750131693616
25.9225288361497,25.911336484369667,3.102230719973258,0.9983627014423351,0.0016372985608276325
25.92752884169834,25.911357909615525,3.0881788602723144,0.9983563438199482,0.0016436561832171865
25.932528847246978,25.912006673817874,3.0733564755420235,0.9983588732061677,0.001641126796999852
25.937528852795616,25.911981221837888,3.0579661807525103,0.9983600180461986,0.0016399819569706158
25.942528858344254,25.912501536514984,3.0421039615840466,0.9983550599786978,0.001644940024474159
25.94752886389289,25.912459697771894,3.0258295329705787,0.9983499321863551,0.0016500678168185675
25.95252886944153,25.912932034133778,3.0090427707330587,0.998348138469801,0.0016518615333741139
25.957528874990167,25.9128400337743,2.9915681559007345,0.998348819867384,0.0016511801357922554
25.962528880538805,25.91333868742923,2.9734388185757337,0.998346826125877,0.0016531738773000388
25.967528886087443,25.913186729840177,2.9547164004588984,0.9983393490230142,0.001660650980163772
25.97252889163608,25.913598108045324,2.9355432142442495,0.9983345645062783,0.001665435496900094
25.97752889718472,25.913479229979608,2.9161314518235546,0.9983366627784035,0.0016633372247753509
25.982528902733357,25.913895794237284,2.8963587242449744,0.998334869596803,0.0016651304063759753
25.987528908282,25.913708799382597,2.8765676200195,0.9983255549609066,0.0016744450422724315
25.992528913830636,25.914136131744677,2.856992831064222,0.9983205741009633,0.001679425902216104
25.997528919379274,25.913981884385198,2.837759885242659,0.9983220519772763,0.0016779480259036755
26.002528924927912,25.914362478086833,2.8188657661446177,0.9983189587212196,0.001681041281960939
26.00752893047655,25.914189991997187,2.8003622929420686,0.9983109370195106,0.0016890629836701842
26.012528936025188,25.914622645424938,2.7822657399345077,0.9983067546820524,0.001693245321128937
26.017528941573826,25.91447560043509,2.764721794331133,0.9983053272956849,0.0016946727074966625
26.022528947122463,25.914911742326026,2.7478639149504267,0.9983012140541305,0.0016987859490513097
26.0275289526711,25.9147836030939,2.731822085972841,0.9982967699433856,0.001703230059796311
26.03252895821974,25.91521454198595,2.7163299444169975,0.9982940235019575,0.0017059765012243603
26.037528963768377,25.91511036744158,2.7014438903593607,0.998289723738758,0.0017102762644249808
26.04252896931702,25.915669994569626,2.687551793209025,0.9982848915503646,0.0017151084528181629
26.047528974865656,25.915649422746984,2.6744387832504333,0.9982837381388913,0.0017162618642925834
26.052528980414294,25.916134753192534,2.662108584809259,0.998283586902303,0.00171641310088177
26.057528985962932,25.916101804479,2.6509747478031342,0.9982796082867478,0.0017203917164386783
26.06252899151157,25.91676722414172,2.6412707809204323,0.9982747675059417,0.001725232497245824
26.067528997060208,25.916884594382935,2.633362692015049,0.998274429440173,0.0017255705630158775
26.072529002608846,25.917578688460207,2.6273485043030145,0.998276814024427,0.0017231859787630616
26.077529008157484,25.917723193454158,2.6233778821535285,0.9982765601127919,0.0017234398903996967
26.08252901370612,25.91840941899573,2.621490517185044,0.9982740656555359,0.0017259343476579867
26.08752901925476,25.91860731053836,2.6216068445148495,0.9982745007686937,0.0017254992345013317
26.092529024803397,25.9196414153924,2.6240189132873852,0.9982779845834127,0.0017220154197818834
26.09752903035204,25.920082901497462,2.628911117630533,0.9982798206356542,0.001720179367539007
26.102529035900677,25.920811156907895,2.63623801548081,0.9982812796368793,0.0017187203663139574
26.107529041449315,25.92109822620543,2.646067224870229,0.9982859959650832,0.001714004038110472
26.112529046997953,25.922392381692475,2.6585015317046423,0.998289763471917,0.001710236531277102
26.11752905254659,25.923068741355436,2.673606854250201,0.9982911850735579,0.0017088149296367765
26.12252905809523,25.92402510944883,2.691529643961739,0.9982964596031154,0.0017035404000796327
26.127529063643866,25.924517025289337,2.7121929106086666,0.9983030825608341,0.001696917442362997
26.132529069192504,25.92585072989475,2.73558801115213,0.9983066430165242,0.0016933569866742241
26.137529074741142,25.926630114728656,2.7616735921251827,0.9983126774245625,0.001687322578637887
26.14252908028978,25.927935341151606,2.790310562681876,0.9983180961366052,0.0016819038665982272
26.147529085838418,25.928671156869406,2.821536738199894,0.9983188119176707,0.0016811880855349985
26.15252909138706,25.929938042699337,2.8551632371552427,0.9983270320022107,0.0016729680009979118
26.157529096935697,25.93074025556133,2.8911358358550205,0.9983381267821452,0.0016618732210669847
26.162529102484335,25.93242206074802,2.9292909357586687,0.9983361044348183,0.0016638955683971942
26.167529108032973,25.93330934312365,2.9694385606127662,0.9983367060117108,0.0016632939915089127
26.17252911358161,25.934349857069066,3.0115496461842968,0.9983497179104773,0.0016502820927434359
26.17752911913025,25.935404531591786,3.0554112063764842,0.9983543480601762,0.001645651943041272
26.182529124678886,25.937415442033206,3.1008268935106984,0.9983516857707043,0.001648314232510031
26.18752913022753,25.938073052094424,3.147502157438721,0.9983576261753947,0.001642373827817119
26.19252913577617,25.939288852782312,3.195236133360224,0.9983644548706095,0.0016355451325995077
26.197529141324807,25.940661163964563,3.243946561466252,0.99836509541905,0.0016349045841575263
26.202529146873445,25.942398555561358,3.2934140884957475,0.9983672557391217,0.001632744264084894
26.207529152422083,25.943081882938205,3.343342179796467,0.9983720049580498,0.0016279950451561038
26.21252915797072,25.94488131634012,3.3935531027562997,0.9983737654547424,0.0016262345484636836
26.21752916351936,25.946167835031805,3.4437813058153957,0.9983748262147251,0.0016251737884814947
26.222529169067997,25.947396277604284,3.493835778078319,0.998378457524266,0.0016215424789419403
26.227529174616635,25.948830813531444,3.543533084544649,0.9983804270495494,0.0016195729536602251
26.232529180165272,25.950651760298136,3.59249677707734,0.9983806663604275,0.0016193336427842786
26.23752918571391,25.951750270478165,3.640572081129821,0.9983825997054265,0.0016174002977893526
26.242529191262552,25.953928072976247,3.687464449691696,0.998385319578006,0.0016146804252132867
26.24752919681119,25.95478022510658,3.7329591037761634,0.998385631012227,0.0016143689909893849
26.252529202359828,25.95742263118314,3.777125364353803,0.9983852862364521,0.0016147137667603135
26.257529207908465,25.95817350112374,3.819716703980547,0.9983889243241539,0.0016110756790549791
26.262529213457103,25.95962746050956,3.8603383342621487,0.9983887691771244,0.0016112308260823032
26.26752921900574,25.96226849813244,3.8988954139262653,0.9983876788760091,0.0016123211271966164
26.27252922455438,25.962726036475846,3.935292526957728,0.9983917428481962,0.0016082571550082895
26.277529230103017,25.965101533158915,3.969400850670212,0.9983899021856485,0.0016100978175559054
26.282529235651655,25.968345894163967,4.001035806069877,0.998390389589804,0.0016096104134005868
26.287529241200293,25.96879455007305,4.029881190979315,0.9983931761757262,0.0016068238274789617
26.29252924674893,25.97208968392897,4.055952390298365,0.9983904507161125,0.0016095492870933233
26.297529252297572,25.973827015036214,4.079223583747061,0.9983927594460086,0.0016072405571991653
26.30252925784621,25.975522945795042,4.099738709643094,0.9983931733282077,0.0016068266750010715
26.307529263394848,25.977990648205104,4.117406385140389,0.9983916415056168,0.0016083584975937412
26.312529268943486,25.980725540525732,4.1321189039302,0.9983934396997728,0.001606560303439369
26.317529274492124,25.982650086868208,4.143635280440939,0.998393098278824,0.001606901724389784
26.32252928004076,25.985641197038664,4.151859550199973,0.9983928086808292,0.0016071913223870444
26.3275292855894,25.988235593600525,4.156788493149744,0.9983924615393996,0.001607538463818216
26.332529291138037,25.99093140177185,4.158462894865282,0.9983937524029683,0.00160624760025163
26.337529296686675,25.993831466129997,4.156733405864838,0.9983926534764221,0.0016073465268006213
26.342529302235313,25.997337467236083,4.151751872042964,0.9983912691341592,0.0016087308690657864
26.34752930778395,26.000164797004068,4.143709987158918,0.9983939942782769,0.0016060057249506043
26.35252931333259,26.004084894221165,4.132753054383802,0.9983915079752507,0.001608492027978242
26.35752931888123,26.007200603088528,4.118974911757536,0.9983902566802264,0.0016097433230038097
26.362529324429868,26.011770494742056,4.102279722335722,0.9983927290656758,0.0016072709375560229
26.367529329978506,26.014870993885474,4.082389204133206,0.9983902503315067,0.0016097496717250115
26.372529335527144,26.01948348555793,4.059501534719044,0.9983887104061608,0.001611289597071155
26.377529341075782,26.02405739372919,4.033367604790031,0.9983899103941503,0.0016100896090815925
26.38252934662442,26.027677232035916,4.004471331310273,0.9983887820493615,0.0016112179538699729
26.387529352173058,26.033357709365806,3.9730229726801367,0.9983861140690037,0.0016138859342258798
26.392529357721696,26.039196462752397,3.939060590774672,0.9983858066287458,0.0016141933744818165
26.397529363270333,26.04349204142324,3.902663376768994,0.9983860483373823,0.0016139516658433212
26.40252936881897,26.050866286983165,3.8641127231950043,0.9983824826581724,0.0016175173450505695
26.40752937436761,26.056369414651943,3.823635787137503,0.9983803047406221,0.0016196952625974364
26.41252937991625,26.062593625240225,3.7812305338867827,0.9983808479525836,0.0016191520506313995
26.41752938546489,26.069769458711452,3.73685296535537,0.9983775579502044,0.0016224420530135844
26.422529391013526,26.0770398512435,3.69048606019196,0.9983730596791542,0.0016269403240673369
26.427529396562164,26.084994103059834,3.642680216164789,0.9983721912325811,0.0016278087706430996
26.432529402110802,26.093620890603844,3.5935839892332253,0.9983701365072486,0.0016298634959782596
26.43752940765944,26.10159374568894,3.5433447898232036,0.998363845997472,0.0016361540057574198
26.442529413208078,26.11238865442096,3.4924047076557962,0.9983592021542715,0.0016407978489603907
26.447529418756716,26.121900360401696,3.4411139602071,0.9983579017665777,0.0016420982366561745
26.452529424305354,26.131253821157316,3.389702123309716,0.9983522229425528,0.0016477770606828646
26.45752942985399,26.14306201020147,3.3384086314337895,0.9983421004540735,0.0016578995491635922
26.46252943540263,26.15639678733765,3.2874104063068343,0.998337663498577,0.0016623365046610312
26.46752944095127,26.167557614116713,3.236322104908686,0.9983352798893236,0.0016647201139144798
26.47252944649991,26.180468217753077,3.185132841014047,0.9983229935737219,0.0016770064295166792
26.477529452048547,26.19521973856581,3.134622780256854,0.9983097844705128,0.0016902155327263363
26.482529457597185,26.21084183772817,3.084880956370958,0.9983066581485693,0.0016933418546697804
26.487529463145822,26.225384749033363,3.0364872563577263,0.9982994155390591,0.001700584464179571
26.49252946869446,26.241479224279427,2.9898466493572347,0.998281061677187,0.001718938326051891
26.4975294742431,26.25888066166127,2.945070358179437,0.9982684240751435,0.001731575928095267
26.502529479791736,26.277898951895917,2.9025275578094516,0.998263077770751,0.0017369222324868077
26.507529485340374,26.296003887793095,2.862533244859095,0.9982498543411263,0.001750145662111655
26.512529490889012,26.31474709480866,2.824997804141315,0.9982327872492286,0.0017672127540097138
26.51752949643765,26.334520770185588,2.7902459518371048,0.9982224106046815,0.0017775893985566102
26.52252950198629,26.35656122870789,2.7589003161528005,0.9982117046337601,0.0017882953694779652
26.52752950753493,26.377798390675675,2.731364849413158,0.998198208622526,0.0018017913807121685
26.532529513083567,26.39870003437254,2.7078553310747706,0.998190813341172,0.0018091866620662672
26.537529518632205,26.41978486629255,2.688359742566527,0.9981842720153467,0.0018157279878930088
26.542529524180843,26.443319106849135,2.6733345520276037,0.9981715249036287,0.001828475099611017
26.54752952972948,26.466205961308972,2.6631188339990275,0.998166389980868,0.0018336100223733903
26.55252953527812,26.487983850936583,2.657455077888666,0.9981731299534404,0.0018268700498015656
26.557529540826756,26.50908621786687,2.656461765460568,0.9981721255893339,0.0018278744139097608
26.562529546375394,26.5321927329924,2.660366130255836,0.9981647465436317,0.0018352534596129527
26.567529551924032,26.55406829890044,2.6694371027624704,0.9981740221035931,0.0018259778996534564
26.57252955747267,26.574652605305022,2.683712796972476,0.998191593844833,0.0018084061584150496
26.577529563021308,26.594771224766514,2.703311593662312,0.9981946218526755,0.0018053781505740925
26.58252956856995,26.615601616067693,2.7278414662413493,0.998197672602066,0.0018023274011857132
26.587529574118587,26.633740699183157,2.7574482590687834,0.9982178383182866,0.0017821616849672452
26.592529579667225,26.65192426997563,2.7923552937250884,0.9982358899149966,0.001764110088255547
26.597529585215863,26.6701339555797,2.832103484013712,0.9982427112791094,0.0017572887241423538
26.6025295907645,26.686276214692597,2.8766611016715977,0.9982546745018134,0.0017453255014381586
26.60752959631314,26.700291106092976,2.9260255659817864,0.9982712474994829,0.0017287525037683177
26.612529601861777,26.716997029356,2.9799388699730054,0.998284478150874,0.0017155218523774221
26.617529607410415,26.730750671035725,3.03792115727945,0.9982978108059742,0.0017021891972776606
26.622529612959053,26.741322659976095,3.099684889273949,0.9983071316674252,0.0016928683358283386
26.62752961850769,26.75394785961583,3.1648734638276186,0.9983144011749744,0.0016855988282803694
26.63252962405633,26.76719693216527,3.233105450992164,0.998329021530651,0.0016709784726051905
26.63752962960497,26.775641956534937,3.3036410462248766,0.9983387318630372,0.0016612681402213907
26.642529635153608,26.78544618441716,3.3762204067013886,0.99834049226124,0.0016595077420210943
26.647529640702246,26.79487407327814,3.4501889573697486,0.9983500717607683,0.0016499282424953722
26.652529646250883,26.802541565237426,3.5255429907334923,0.99835880759182,0.0016411924114468652
26.65752965179952,26.810096213756193,3.6019424517866123,0.9983602567919208,0.0016397432113503393
26.66252965734816,26.817708070649537,3.679028721222555,0.9983665696184261,0.0016334303848488496
26.667529662896797,26.823685857158388,3.756374675648618,0.9983715305942691,0.0016284694090096313
26.672529668445435,26.83036406399229,3.8334123016926407,0.9983727005026302,0.001627299500649733
26.677529673994073,26.835466230334788,3.9098214164453986,0.998378431246984,0.0016215687562922884
26.68252967954271,26.84061440082069,3.985345325189923,0.9983802501088442,0.0016197498944289014
26.68752968509135,26.845490335772254,4.059395727637099,0.9983808233937007,0.0016191766095691612
26.692529690639994,26.850069165718395,4.131630363897176,0.9983861596232998,0.0016138403799673309
26.69752969618863,26.8536301743886,4.20176551091459,0.9983856581495395,0.0016143418537263767
26.70252970173727,26.85852135046016,4.269680751543156,0.9983872118611888,0.0016127881420760209
26.707529707285907,26.861054276282356,4.334963394716124,0.9983902159479663,0.001609784055297241
26.712529712834545,26.864948259958233,4.3976804620886405,0.998389612959901,0.00161038704336331
26.717529718383183,26.867587831096056,4.457717714510038,0.9983917849915745,0.0016082150116903619
26.72252972393182,26.87026750694217,4.514879151150921,0.9983918813467352,0.001608118656531258
26.727529729480462,26.87299042344403,4.569048468418975,0.9983936301233567,0.0016063698799113704
26.7325297350291,26.875051592738032,4.619837407048981,0.9983931856456061,0.0016068143576649146
26.737529740577738,26.877635781255464,4.666818121266974,0.9983943082957115,0.0016056917075625268
26.742529746126376,26.87926782044573,4.710237197790872,0.9983954980447445,0.0016045019585335632
26.747529751675014,26.881675148182563,4.749756770329328,0.998394004942746,0.00160599506052835
26.752529757223652,26.883037156303043,4.784849983565365,0.9983965625931881,0.0016034374100818722
26.75752976277229,26.885155285266233,4.815926474988945,0.9983956562524218,0.0016043437508448943
26.762529768320928,26.88642930057652,4.842444697848093,0.9983952530942065,0.0016047469090586036
26.767529773869565,26.888195985937642,4.864512542565693,0.9983976753890984,0.0016023246141652306
26.772529779418203,26.88945818201465,4.882202681354891,0.9983952718870416,0.0016047281162217977
26.77752978496684,26.890843098044698,4.895398431300853,0.9983966229188346,0.001603377084428235
26.782529790515483,26.89223518157538,4.904136127739585,0.99839760622138,0.00160239378188317
26.78752979606412,26.893131379848814,4.908397098747596,0.9983949158884109,0.0016050841148532475
26.79252980161276,26.894748383264854,4.908240622229748,0.9983977728940381,0.0016022271092263254
26.797529807161396,26.8951826684187,4.903749282775544,0.9983963574210969,0.0016036425821690146
26.802529812710034,26.896881343008285,4.8949316866702235,0.9983952295287881,0.0016047704744795157
26.807529818258672,26.89703037188968,4.8815025064213176,0.998397633833857,0.0016023661694119246
26.81252982380731,26.8987884612232,4.863580776509566,0.998395087541887,0.001604912461383506
26.817529829355948,26.89859214093958,4.841395790300868,0.998395249568062,0.001604750435210264
26.822529834904586,26.900672848938758,4.815244120585328,0.9983965658990176,0.0016034341042564376
26.827529840453224,26.899947376092392,4.785038158629309,0.998393785363426,0.001606214639850085
26.83252984600186,26.90226394013535,4.750771734970402,0.998394490404281,0.0016055095989974042
26.837529851550503,26.901289510046404,4.712328241089691,0.9983947577513175,0.0016052422519636795
26.84252985709914,26.903217881966796,4.669792405448837,0.9983922808224187,0.0016077191808643448
26.84752986264778,26.902579580833546,4.623341518490923,0.9983922269077916,0.0016077730954946496
26.852529868196417,26.903821032313818,4.573164647922262,0.9983929264908262,0.001607073512462428
26.857529873745055,26.903601108061903,4.519276822212396,0.9983890131583254,0.0016109868449647668
26.862529879293692,26.904677782184994,4.46182303356284,0.9983893615334241,0.001610638469867838
26.86752988484233,26.904339894691276,4.401428653934617,0.9983896197381783,0.0016103802651135882
26.872529890390968,26.905755064489007,4.33813274272239,0.9983839761028315,0.0016160239004608034
26.877529895939606,26.905101582559485,4.272444124514241,0.9983855497418336,0.0016144502614585735
26.882529901488244,26.906506412365097,4.204617152505317,0.9983830340129068,0.0016169659903845772
26.887529907036882,26.905900371365224,4.134911884386231,0.998378046720699,0.0016219532825911059
26.892529912585523,26.90711911815859,4.063568554059542,0.9983780973394519,0.0016219026638361847
26.89752991813416,26.906497052999224,3.9907967361089565,0.998373304549514,0.0016266954537723082
26.9025299236828,26.907726421642046,3.9170088470558166,0.9983693467405859,0.0016306532626984302
26.907529929231437,26.907096913858638,3.842292253740867,0.9983655664919567,0.0016344335113234968
26.912529934780075,26.90828496343602,3.7668211144525743,0.9983593532591009,0.0016406467441755835
26.917529940328713,26.907532203200912,3.691025061882028,0.9983546203846914,0.001645379618588406
26.92252994587735,26.90884474374393,3.6152939618707114,0.9983473674093568,0.001652632593926725
26.92752995142599,26.908115287449064,3.5398295641225404,0.9983384072247208,0.0016615927785662882
26.932529956974626,26.909096880000938,3.4653718573787455,0.9983305098062211,0.001669490197067574
26.937529962523264,26.908486857947796,3.392337565609904,0.9983213200752832,0.0016786799280075187
26.942529968071902,26.909770773083277,3.321407146450651,0.9983086824071177,0.0016913175961755316
26.94752997362054,26.908884093713162,3.253135015101594,0.9982943161024651,0.001705683900829354
26.95252997916918,26.91000676402408,3.187534246083264,0.9982828185195584,0.0017171814837377514
26.95752998471782,26.90937337736719,3.1252963363373154,0.9982694570070798,0.0017305429962181384
26.962529990266457,26.910493428805708,3.066903778857017,0.9982484414793393,0.0017515585239594553
26.967529995815095,26.90972060281594,3.012608210403483,0.9982299532840243,0.0017700467192748952
26.972530001363733,26.910899433458884,2.9628555157251117,0.9982179150104972,0.001782084992802794
26.97753000691237,26.91015574865326,2.918164018183773,0.9981995525389293,0.0018004474643705597
26.98253001246101,26.911346360303696,2.878669543842158,0.998175840787277,0.001824159216023329
26.987530018009647,26.910674224364843,2.8441411190781367,0.9981600631845332,0.0018399368187678963
26.992530023558285,26.911778298252088,2.8150635956120937,0.9981495320910111,0.0018504679122907871
26.997530029106922,26.911026649477577,2.791305087510036,0.9981361287178058,0.001863871285496677
27.00253003465556,26.91234273200311,2.773490569167614,0.998124518173683,0.0018754818296192006
27.007530040204202,26.911709601758368,2.761911983971856,0.9981183504883397,0.001881649514962927
27.01253004575284,26.912771341489393,2.7568858598707267,0.998115180812881,0.0018848191904219476
27.017530051301478,26.912048148397144,2.75833958065673,0.998118119963284,0.0018818800400191471
27.022530056850115,26.91343212837454,2.766624761329744,0.9981279542805135,0.0018720457227895146
27.027530062398753,26.91281258683025,2.7819515242216335,0.9981363123622757,0.0018636876410275613
27.03253006794739,26.913875448897716,2.8039168299142454,0.998143421472572,0.001856578530732072
27.03753007349603,26.913185763619804,2.8324864017606153,0.9981594875893357,0.001840512413968902
27.042530079044667,26.91456853127223,2.867481806025363,0.9981821857408174,0.0018178142624877827
27.047530084593305,26.91392751682515,2.9085784859094184,0.9982000283316608,0.0017999716716442995
27.052530090141943,26.915053230804947,2.9556571647920538,0.9982139935993288,0.0017860064039778758
27.05753009569058,26.91439254630044,3.008340667731375,0.9982318419787123,0.0017681580245949907
27.062530101239222,26.915675125811916,3.0662343692499987,0.9982521965682772,0.0017478034350307428
27.06753010678786,26.91507386647717,3.128934080666272,0.9982697295146568,0.0017302704886525586
27.072530112336498,26.916328136639876,3.195743097662969,0.9982841845108436,0.0017158154924660687
27.077530117885136,26.91556691166241,3.2662881144415543,0.9982973826099891,0.0017026173933220206
27.082530123433774,26.916861373483375,3.3401476903624348,0.9983096740509878,0.001690325952324884
27.08753012898241,26.9163865541144,3.416636798273527,0.9983223600200134,0.0016776399833003048
27.09253013453105,26.91743895460117,3.4951536815835995,0.9983343937731994,0.0016656062301146327
27.097530140079687,26.91681399175313,3.5750551850796093,0.9983404456024302,0.0016595544008837543
27.102530145628325,26.918415625819726,3.6558370399648146,0.9983464595541617,0.0016535404491529154
27.107530151176963,26.917598208937637,3.7374516417893004,0.998358371453897,0.0016416285494178545
27.1125301567256,26.918815218999157,3.819341375613013,0.9983624413957937,0.0016375586075225127
27.117530162274242,26.918418884493246,3.9009747940110837,0.9983635633830903,0.0016364366202264548
27.12253016782288,26.919533313497023,3.982116288820489,0.9983731507952511,0.0016268492080663338
27.127530173371518,26.91909335562233,4.062263620026099,0.9983753591365779,0.0016246408667417382
27.132530178920156,26.920424559736475,4.141139782970698,0.9983765075877133,0.0016234924156082425
27.137530184468794,26.91992212008194,4.218273251459291,0.9983821173671609,0.0016178826361627438
27.142530190017432,26.921498315995176,4.293291074032449,0.9983828998101649,0.0016171001931611342
27.14753019556607,26.92074154847844,4.366260091891052,0.9983858082775262,0.0016141917258022834
27.152530201114708,26.922519883387007,4.437134865152385,0.9983867868410329,0.001613213162299205
27.157530206663345,26.921862515981438,4.505540813431831,0.9983889238249529,0.0016110761783828698
27.162530212211983,26.923154794094373,4.571052101912645,0.9983906467648237,0.0016093532385156805
27.16753021776062,26.923045581972502,4.6334904309194975,0.9983903093368641,0.0016096906664794036
27.17253022330926,26.924152414865674,4.6923981212632135,0.9983929726783805,0.0016070273249643512
27.1775302288579,26.924094062728795,4.747841662129259,0.9983931566452762,0.001606843358064999
27.18253023440654,26.925652345268315,4.799960343106489,0.9983930398677708,0.0016069601355670484
27.187530239955176,26.92536821903977,4.84853113667347,0.9983955119436158,0.0016044880597192157
27.192530245503814,26.92720487835317,4.893272349388547,0.998394365752667,0.0016056342506649381
27.197530251052456,26.92688579064259,4.9335902033115,0.9983953203054518,0.0016046796978783126
27.202530256601094,26.92894529092047,4.969668340093366,0.9983967516800041,0.0016032483233247824
27.207530262149735,26.92848985326282,5.00111778157129,0.9983949173865674,0.0016050826167602157
27.212530267698373,26.930973649089637,5.027518950513377,0.9983975484742568,0.001602451529071034
27.21753027324701,26.93033508603156,5.0492037122452835,0.9983961185660476,0.0016038814372804772
27.22253027879565,26.932935471610598,5.066123210919852,0.9983966574381017,0.001603342565227918
27.227530284344287,26.932551641851234,5.078334331247178,0.9983976724485748,0.0016023275547571785
27.232530289892924,26.934735630324827,5.085958134572696,0.9983961021083334,0.0016038978950009733
27.237530295441562,26.935038267888313,5.089108739215426,0.9983977632831992,0.0016022367201393112
27.2425303009902,26.93680468192341,5.087730880794139,0.9983968907058273,0.001603109297514459
27.247530306538838,26.937698109424087,5.081836807718174,0.9983965775543503,0.0016034224489886557
27.252530312087476,26.939672117438672,5.0711756754942785,0.9983977778062885,0.0016022221970462564
27.257530317636114,26.940567547721233,5.055770621572706,0.9983959255238629,0.0016040744794683349
27.262530323184755,26.943504096128635,5.0353106141787825,0.9983971544494734,0.0016028455538562687
27.267530328733393,26.94384223983421,5.010169303351771,0.9983963952281075,0.0016036047752203103
27.27253033428203,26.947836594891122,4.980648813395104,0.9983958012795465,0.0016041987237804733
27.27753033983067,26.94781138078279,4.946956598305845,0.998396053964909,0.0016039460384176625
27.282530345379307,26.952051588967166,4.909024264338978,0.9983956236801385,0.0016043763231884352
27.287530350927945,26.95252845226237,4.866916300373125,0.9983942348842639,0.0016057651190635983
27.292530356476583,26.9562920670179,4.820467568362639,0.9983951191518318,0.0016048808514961832
27.29753036202522,26.957833746426527,4.769835087927892,0.9983936759954796,0.0016063240078499905
27.30253036757386,26.961204595627223,4.715589969932716,0.9983922068533967,0.0016077931499341176
27.307530373122496,26.963824393179674,4.657656228773455,0.9983932314090489,0.0016067685942841713
27.312530378671134,26.967349187782766,4.596178084211606,0.9983910401373212,0.0016089598660136623
27.317530384219772,26.970574570122913,4.531553910691994,0.9983884073215965,0.0016115926817396567
27.322530389768414,26.975451463372174,4.464023010302978,0.998391212159531,0.0016087878438076303
27.32753039531705,26.978204055782168,4.393777096568404,0.9983857721682727,0.0016142278350680028
27.33253040086569,26.9848497068706,4.321221177993745,0.99838372528512,0.0016162747182230821
27.337530406414327,26.987764621853135,4.246331538232548,0.9983871997780264,0.0016128002253195856
27.342530411962965,26.993978745411024,4.169539067804293,0.9983775109583328,0.0016224890450148252
27.347530417511603,26.999229319491302,4.091362050687553,0.9983780051471447,0.0016219948562049664
27.35253042306024,27.00502987358132,4.012111020103784,0.998378279802778,0.0016217202005738294
27.35753042860888,27.011493019974512,3.932061296940491,0.9983670627549924,0.0016329372483606058
27.362530434157517,27.019972743192824,3.8514370182336988,0.998368352912753,0.0016316470906018383
27.367530439706155,27.02598717495986,3.77045503224312,0.9983638335352181,0.001636166468136738
27.372530445254792,27.036334272220643,3.6895438498987296,0.9983520917567853,0.0016479082465694686
27.377530450803434,27.044177309068584,3.608672479057262,0.9983518060133864,0.0016481939899685915
27.38253045635207,27.054172340099264,3.528132323540633,0.9983439170556071,0.001656082947746394
27.38753046190071,27.064509846877502,3.4486444661461984,0.9983292129752513,0.0016707870281016065
27.392530467449347,27.07708395728785,3.3708691104942403,0.9983243614288793,0.001675638574471528
27.397530472997985,27.08805617619232,3.2953527532364277,0.9983164859451137,0.001683514058235166
27.402530478546623,27.102434260453172,3.222520219816386,0.9982984361371231,0.001701563866223148
27.40753048409526,27.116086731291436,3.152642069254297,0.9982835923339618,0.0017164076693810884
27.4125304896439,27.132738514645485,3.086426555347286,0.998275181573054,0.001724818430285225
27.417530495192537,27.147628966948524,3.0245073693430715,0.9982607027452568,0.0017392972580854852
27.422530500741175,27.165488809553743,2.9671316948875086,0.9982367394933647,0.0017632605099802917
27.427530506289813,27.184114472980912,2.9146316698692765,0.9982186278248778,0.001781372178469869
27.432530511838454,27.205430821627672,2.867605513638356,0.9982103947194956,0.0017896052838548547
27.437530517387092,27.22363099497261,2.826467591263649,0.9981942665203447,0.00180573348300722
27.44253052293573,27.245577499505004,2.79128731860139,0.998169072188142,0.0018309278152125678
27.447530528484368,27.268694266732574,2.761907096273808,0.9981547608987021,0.001845239104654265
27.452530534033006,27.293387724660846,2.73897204812091,0.998151260934403,0.0018487390689548606
27.457530539581644,27.314510959081232,2.7227135880807447,0.9981422687471941,0.001857731256164784
27.46253054513028,27.33925075875938,2.7133187600187627,0.9981308216685137,0.0018691783348455892
27.46753055067892,27.364332028820932,2.710522197657143,0.9981285515900729,0.001871448413286822
27.472530556227557,27.390559920837095,2.714381973148249,0.9981317880396547,0.0018682119637049627
27.477530561776195,27.41298727121136,2.7246708969312197,0.9981363684397178,0.0018636315636421017
27.482530567324833,27.43780509006288,2.741239358885002,0.9981465468393154,0.001853453164044405
27.487530572873474,27.46173450937943,2.763653293656526,0.9981584382219373,0.0018415617814225875
27.492530578422112,27.48683794331187,2.7911886030097475,0.9981663286954805,0.0018336713078799566
27.49753058397075,27.50819476781705,2.8238794057193544,0.9981794244443383,0.0018205755590213959
27.502530589519388,27.53079120763367,2.86152542991209,0.998202752728928,0.0017972472744317708
27.507530595068026,27.55132243876056,2.9035991823662424,0.9982215964169567,0.0017784035864034614
27.512530600616664,27.573034925675785,2.9494990781286425,0.9982296739083732,0.0017703260949871015
27.517530606165302,27.591419480602102,2.9990578749065757,0.9982431376017946,0.0017568624015654078
27.52253061171394,27.610625703043763,3.051933160600633,0.998267351854212,0.0017326481491476958
27.527530617262578,27.62694954092863,3.1079385679409084,0.9982841965354052,0.0017158034679540018
27.532530622811215,27.644432611903778,3.1667611738082746,0.9982886253775912,0.0017113746257689513
27.537530628359853,27.65919084588311,3.227934893387074,0.998300042378433,0.0016999576249280154
27.54253063390849,27.67474126304588,3.2909295527330658,0.9983202832631431,0.0016797167402179966
27.547530639457133,27.687008550278943,3.3554825340790013,0.9983282768317917,0.0016717231715703432
27.55253064500577,27.70073468193634,3.421379521150885,0.998329752740959,0.0016702472624038512
27.55753065055441,27.7121430448703,3.488195068501997,0.998343401294549,0.0016565987088154272
27.562530656103046,27.72415531398534,3.555392879482352,0.9983531725982921,0.0016468274050728962
27.567530661651684,27.733109425792517,3.6226555895296584,0.998352782650061,0.0016472173533049088
27.572530667200322,27.744164523592985,3.6898647472430985,0.9983615392404195,0.0016384607629484312
27.57753067274896,27.752591047032087,3.7563948134253975,0.9983680455227126,0.001631954480656261
27.582530678297598,27.761331897708015,3.8222422418040067,0.9983675371483914,0.0016324628549783376
27.587530683846236,27.768297126793914,3.8871277479589437,0.9983751853709683,0.001624814632403162
27.592530689394874,27.777498344332535,3.9507777570830154,0.9983773550196585,0.0016226449837124218
27.59753069494351,27.782746966302657,4.012914076106006,0.9983774918026976,0.0016225082006733936
27.602530700492153,27.789871672405773,4.073406234790802,0.9983838877887499,0.001616112214621141
27.60753070604079,27.79556496552251,4.131828041334088,0.9983832613499204,0.0016167386534508676
27.61253071158943,27.801379266317017,4.1878386622436325,0.9983851192999212,0.0016148807034507859
27.617530717138067,27.805942104196436,4.241271988023626,0.9983882055116358,0.0016117944917371737
27.622530722686705,27.812381987173158,4.291905868835267,0.9983880802524082,0.001611919750965958
27.627530728235342,27.81539041490253,4.339491090224468,0.9983898221429743,0.0016101778604015017
27.63253073378398,27.821499320854503,4.38368860261754,0.998390820110437,0.0016091798929401683
27.637530739332618,27.82398904038621,4.424556773609603,0.998391797429237,0.0016082025741429667
27.642530744881256,27.828829125396407,4.46222269608963,0.9983919525581669,0.0016080474452155307
27.647530750429894,27.831643718205733,4.49662836670376,0.9983937549063867,0.001606245096998965
27.652530755978532,27.83498760692122,4.527498263670688,0.9983927488661773,0.0016072511372113055
27.657530761527173,27.838277325896833,4.554667746459293,0.9983947073859284,0.0016052926174645581
27.66253076707581,27.841256040316804,4.578229903464203,0.9983944924500803,0.0016055075533162844
27.66753077262445,27.843752630409845,4.597694799352208,0.9983938244785995,0.0016061755248009597
27.672530778173087,27.84803524020637,4.613293286808547,0.9983966209038359,0.0016033790995655644
27.677530783721725,27.848709832349115,4.625057953261291,0.9983939083991211,0.0016060916042767897
27.682530789270363,27.85369706837441,4.63298871123609,0.9983957590961731,0.0016042409072216527
27.687530794819,27.853780355401774,4.636652359379997,0.9983962588074337,0.0016037411959577779
27.69253080036764,27.857287074068548,4.636110247976165,0.9983944790704843,0.0016055209329042597
27.697530805916283,27.858490269780958,4.631600367704774,0.9983959994207394,0.0016040005826483642
27.70253081146492,27.860217636037714,4.623336546315369,0.9983961926873449,0.0016038073160413089
27.70753081701356,27.86225650440958,4.611351761765016,0.9983942978116604,0.0016057021917245888
27.712530822562197,27.86391599976027,4.595588828076671,0.9983958318531891,0.00160416815019629
27.717530828110835,27.865382834568923,4.575882339082368,0.9983958501213699,0.0016041498820160605
27.722530833659473,27.867929888935045,4.552279831200522,0.9983934453565401,0.0016065546468473097
27.72753083920811,27.868524509266617,4.524756855715588,0.9983954252853837,0.0016045747180060417
27.73253084475675,27.871056275665413,4.493584247051086,0.9983948579684544,0.0016051420349375983
27.737530850305387,27.871747054901174,4.458739976042159,0.9983921585845198,0.0016078414188750742
27.742530855854024,27.873609980041444,4.42017751579696,0.99839456160678,0.0016054383966191985
27.747530861402666,27.874406232990708,4.378091008323583,0.9983928455752445,0.0016071544281509242
27.752530866951304,27.876777130186433,4.332719543881642,0.9983909652719022,0.001609034731489068
27.75753087249994,27.876645353090694,4.2840866507943245,0.9983921960242123,0.0016078039791752982
27.76253087804858,27.879606470738796,4.2324101932915905,0.9983902642745409,0.0016097357288454293
27.767530883597217,27.879298054039346,4.177969962463494,0.9983894483165898,0.001610551686795054
27.772530889145855,27.88140418233403,4.1211579556820075,0.9983876947466065,0.0016123052567781524
27.777530894694493,27.881603928022574,4.062176843948555,0.9983876829222126,0.0016123170811716927
27.78253090024313,27.883671271387907,4.0011178027991,0.9983856362083188,0.0016143637950658749
27.78753090579177,27.883500522809864,3.938423336124678,0.9983827489672947,0.0016172510360904643
27.792530911340407,27.88557627954086,3.874302586849117,0.9983828376806011,0.0016171623227849595
27.797530916889045,27.885764842535064,3.8089529557708732,0.9983794047481783,0.001620595255208787
27.802530922437686,27.887276640689073,3.742605836929142,0.998377432687271,0.0016225673161180082
27.807530927986324,27.88745994684391,3.6754791341645205,0.9983743863622689,0.0016256136411215499
27.812530933534962,27.889528369858255,3.6079084813344284,0.9983703389396587,0.001629661063732847
27.8175309390836,27.889298837758783,3.540261024723343,0.9983693659667199,0.0016306340366729632
27.822530944632238,27.891388738858847,3.4728242374500575,0.9983639011454711,0.001636098857923441
27.827530950180876,27.89108065793225,3.4059246669439176,0.9983573248950179,0.001642675108378134
27.832530955729514,27.89299497541806,3.339688531926608,0.9983543748191553,0.001645625184242607
27.83753096127815,27.893115181593338,3.274474000614271,0.9983507917190829,0.001649208284318562
27.84253096682679,27.8945470310083,3.210629778449186,0.9983432852496701,0.0016567147537337532
27.847530972375427,27.89435911264931,3.148559036876998,0.9983322681513372,0.0016677318520692454
27.852530977924065,27.89681033738298,3.088436741814639,0.9983267619138868,0.0016732380895220517
27.857530983472707,27.896493961929856,3.0304556110136724,0.9983253974567989,0.0016746025466118325
27.862530989021344,27.8977176027952,2.975139812576003,0.9983134621415087,0.0016865378619035814
27.867530994569982,27.897800093346536,2.922891608413457,0.9982966967875458,0.0017033032158668756
27.87253100011862,27.900117914293183,2.874031549119703,0.9982903258581891,0.0017096741452243714
27.877531005667258,27.89964693624399,2.8288436240485537,0.9982878816227302,0.001712118380683521
27.882531011215896,27.90103053278731,2.7875211303172738,0.9982770479185963,0.0017229520848172774
27.887531016764534,27.901007969878137,2.7503096024199283,0.9982599832245928,0.0017400167788190102
27.89253102231317,27.902993183611414,2.717148794698559,0.9982473823251884,0.001752617678221974
27.89753102786181,27.902574328428656,2.688184729560776,0.9982444434118238,0.001755556591585717
27.902531033410447,27.90413996480559,2.663531738168154,0.9982415641467871,0.0017584358566201657
27.907531038959085,27.903823687694853,2.643523282904023,0.9982291697009927,0.0017708303024127397
27.912531044507723,27.905389116259812,2.6280573939560568,0.9982166749257503,0.001783325077651581
27.917531050056365,27.904969180638545,2.6167940057379955,0.9982142225162248,0.0017857774871804521
27.922531055605003,27.906616912843496,2.6099276738982606,0.9982143225364752,0.0017856774669318474
27.92753106115364,27.90607098332977,2.60719552483835,0.998211870852484,0.0017881291509260389
27.93253106670228,27.90734374379214,2.6084905819476005,0.9982123723921386,0.0017876276112730014
27.937531072250916,27.906757527396316,2.61338927108821,0.9982129594490587,0.001787040554354688
27.942531077799554,27.908252465130023,2.621757145896501,0.9982097809417857,0.0017902190616294435
27.947531083348192,27.90761811247125,2.633730529157288,0.9982142286699959,0.0017857713334202233
27.95253108889683,27.908861765469087,2.6491855393685433,0.9982292056968332,0.0017707943065841498
27.957531094445468,27.90806503800731,2.6676081055152103,0.9982361085113063,0.0017638914921116573
27.962531099994106,27.909254667214572,2.688804841579996,0.9982315272636743,0.0017684727397432657
27.967531105542744,27.908567584037385,2.7128108418868186,0.9982374897397961,0.0017625102636232364
27.972531111091385,27.909890367210906,2.739099564607352,0.998257636151326,0.0017423638520942116
27.977531116640023,27.908957428838843,2.7674039867943696,0.9982690149323369,0.001730985071083356
27.98253112218866,27.90992360535107,2.797819900260091,0.9982668362778016,0.0017331637256189575
27.9875311277373,27.909187612143832,2.8300748013059005,0.998271925373312,0.001728074630108548
27.992531133285937,27.910514869207006,2.8637442578708696,0.9982898074863513,0.0017101925170688542
27.997531138834574,27.909522719974298,2.898735802387021,0.9983021839899352,0.0016978160134859762
28.002531144383212,27.91046982343879,2.9343652001314915,0.9983021023626562,0.0016978976407661
28.00753114993185,27.90970260222999,2.9708631458410046,0.9983054801316789,0.0016945198717436293
28.012531155480488,27.91092481134816,3.007969740650796,0.9983200651965051,0.0016799348069178072
28.017531161029126,27.90995940397022,3.045426603421409,0.998330566070085,0.0016694339333381614
28.022531166577764,27.911037617292326,3.083255155659084,0.9983296948869362,0.0016703051164866417
28.027531172126405,27.91021231308238,3.1213426719944355,0.9983331894089666,0.0016668105944564568
28.032531177675043,27.91134065714779,3.1598219663650577,0.9983452939596721,0.001654706043751406
28.03753118322368,27.910495260374354,3.198436871057949,0.9983505550261068,0.0016494449773176206
28.04253118877232,27.911650835921783,3.2368222624117022,0.9983497640773541,0.0016502359260704594
28.047531194320957,27.910789300103225,3.274762460948701,0.9983550967007611,0.001644903302663711
28.052531199869595,27.91199444352842,3.3119704162700834,0.9983619169065588,0.0016380830968668219
28.057531205418233,27.91120852320572,3.3483821458272782,0.9983641354488842,0.0016358645545421636
28.06253121096687,27.912365389168983,3.3838462260828557,0.9983656358541658,0.0016343641492610067
28.06753121651551,27.911600265020134,3.418330894293709,0.9983682804841405,0.0016317195192872894
28.072531222064146,27.912876589944094,3.4515236735360064,0.9983728295369042,0.0016271704665243485
28.077531227612784,27.91214663727576,3.483472966531057,0.9983754275210867,0.0016245724823439362
28.082531233161426,27.91337888609547,3.5142813942250823,0.9983737258155663,0.0016262741878658828
28.087531238710064,27.912697206027197,3.5437075504068933,0.998377312776179,0.00162268722725342
28.0925312442587,27.914165170969174,3.5714149943696425,0.9983823303834864,0.0016176696199459934
28.09753124980734,27.913410939794506,3.597196787284475,0.9983791021062157,0.0016208978972166626
28.102531255355977,27.91465939738804,3.620990356218536,0.9983801579574013,0.0016198420460315512
28.107531260904615,27.914355484034903,3.6424676412803887,0.9983859697338932,0.0016140302695406851
28.112531266453253,27.915711718156995,3.6617661359962375,0.9983836361975033,0.001616363805931161
28.11753127200189,27.91502344680331,3.6790035796349256,0.9983828855819493,0.001617114421486035
28.12253127755053,27.916943065828292,3.694229253718326,0.998387387532035,0.0016126124714018666
28.127531283099167,27.91641500120591,3.7073574308893544,0.9983865934654103,0.0016134065380279266
28.132531288647805,27.91769250821527,3.7181609708434813,0.9983856402569491,0.0016143597464906177
28.137531294196442,27.917661244419687,3.7267275739960257,0.9983877767482742,0.0016122232551677759
28.142531299745084,27.919425355709063,3.733128510733498,0.9983880256985177,0.0016119743049262587
28.14753130529372,27.91896299711867,3.737223367301993,0.9983879965595213,0.0016120034439260464
28.15253131084236,27.920985584218414,3.7389136732071586,0.9983877952511269,0.0016122047523232854
28.157531316390997,27.920950903789308,3.738472872443725,0.9983883612477584,0.0016116387556954761
28.162531321939635,27.922555814440916,3.735997620765509,0.9983894094978496,0.001610590505607903
28.167531327488273,27.922768840705626,3.7314909299463777,0.998387958074578,0.0016120419288836048
28.17253133303691,27.925104794463113,3.725047222039351,0.9983880484060867,0.0016119515973764445
28.17753133858555,27.924908810003522,3.7166442117371274,0.9983893067102488,0.0016106932932104245
28.182531344134187,27.9273564901685,3.7062540868984577,0.9983883311712275,0.0016116688322291204
28.187531349682825,27.927840870688424,3.693740578874754,0.99838759091119,0.0016124090922635176
28.192531355231463,27.929781258801736,3.679242839768024,0.9983880802022175,0.0016119198012333768
28.197531360780104,27.930608549826307,3.6627795802265783,0.9983878772800453,0.0016121227234038432
28.202531366328746,27.93351008357417,3.6445349695512097,0.9983868912884128,0.0016131087150354217
28.207531371877383,27.933894365370623,3.624467290538346,0.9983871577511079,0.0016128422523397196
28.21253137742602,27.93696216561235,3.6027688860732963,0.9983861280531304,0.0016138719503170124
28.21753138297466,27.938094275708472,3.5793262393957033,0.9983848946953279,0.0016151053081201617
28.222531388523297,27.940898926448853,3.554313951518034,0.9983863499382217,0.0016136500652275862
28.22753139407194,27.94228231399063,3.528061792157717,0.9983847966292282,0.0016152033742227651
28.232531399620576,27.945739474544254,3.500711051323342,0.998381724459609,0.0016182755438446856
28.237531405169214,27.947310511799436,3.472354310103331,0.9983828586669852,0.0016171413364717382
28.242531410717852,27.951202249089796,3.443167269222373,0.9983843023154445,0.0016156976880166863
28.24753141626649,27.952784666598912,3.413239994757938,0.998380208391019,0.0016197916124385218
28.252531421815128,27.95687289853778,3.3827258592762344,0.9983764612484386,0.0016235387550152696
28.257531427363766,27.959567966101908,3.3517264411431484,0.9983804286871525,0.0016195713162979238
28.262531432912404,27.96358659523048,3.3201675579890355,0.9983804505401779,0.0016195494632707216
28.26753143846104,27.96603350583503,3.2883739406504526,0.9983730162707958,0.0016269837326513608
28.27253144400968,27.971679590732904,3.2564647532133777,0.9983720907045095,0.0016279092989373383
28.277531449558317,27.97464408785851,3.22458739333659,0.9983753686624489,0.001624631340997312
28.282531455106955,27.9794107035621,3.192809654187769,0.9983734276877425,0.0016265723157041867
28.287531460655597,27.9833137846672,3.1611865734958555,0.9983678837765845,0.001632116226862203
28.292531466204235,27.989171905239328,3.1299457120939356,0.9983645900162799,0.001635409987167403
28.297531471752873,27.993464156222586,3.0991758501928506,0.9983669133039043,0.0016330866995443278
28.30253147730151,27.999980424445106,3.0689620167910534,0.9983675156754552,0.0016324843279951447
28.30753148285015,28.00405284537655,3.0395154111909206,0.9983605397967821,0.0016394602066699213
28.312531488398786,28.01155860548909,3.010905674493433,0.9983557119648101,0.0016442880386432401
28.317531493947424,28.017146187021805,2.983405278069636,0.9983578141451593,0.0016421858582954113
28.322531499496062,28.023723129780187,2.956994896977113,0.9983582412920853,0.0016417587113712775
28.3275315050447,28.02997865067355,2.9317020465568855,0.9983535354148606,0.0016464645885978743
28.332531510593338,28.03873679743323,2.9076410510493145,0.9983477377013941,0.001652262302066066
28.337531516141976,28.04477247728398,2.8850707458941525,0.9983458706454107,0.001654129358052662
28.342531521690617,28.05393765278766,2.864116049536168,0.9983484942968031,0.0016515057066625637
28.347531527239255,28.061167520862078,2.844830989735342,0.9983466595880632,0.0016533404154046056
28.352531532787893,28.070031530461364,2.8271398658439386,0.9983386348585683,0.0016613651449013333
28.35753153833653,28.078424962100552,2.8109982984439825,0.9983363323267831,0.0016636676766882243
28.36253154388517,28.08889992911436,2.796379720803709,0.9983395093093468,0.0016604906941262332
28.367531549433807,28.09663496326123,2.783338366960544,0.9983368566487536,0.001663143354719482
28.372531554982444,28.107869323799772,2.771767943630562,0.9983310983144196,0.0016689016890540649
28.377531560531082,28.11762568331293,2.7615610712289604,0.9983304917226973,0.00166950828077631
28.38253156607972,28.12797146299293,2.75265779957657,0.9983311256174807,0.001668874385992382
28.387531571628358,28.137448700293632,2.74495321142747,0.9983276832100756,0.0016723167933961397
28.392531577176996,28.15099195542553,2.738490297813872,0.9983246924577565,0.001675307545714201
28.397531582725637,28.16123596891343,2.7329803008696483,0.9983259525773366,0.0016740474261320224
28.402531588274275,28.17221625003482,2.728400058189593,0.9983257014096177,0.0016742985938489675
28.407531593822913,28.1833623446149,2.7248677734350237,0.9983210210850109,0.0016789789184526466
28.41253159937155,28.19785856051478,2.722177058131485,0.9983196405313375,0.0016803594721232714
28.41753160492019,28.208830859804138,2.720304308393728,0.9983229351545824,0.0016770648488802138
28.422531610468827,28.221405672045876,2.719334031907053,0.9983215181470638,0.0016784818564019475
28.427531616017465,28.23347939803222,2.7191676775170026,0.9983167036253007,0.0016832963781678617
28.432531621566103,28.24782869085576,2.7196513208271824,0.9983181744682349,0.0016818255352354062
28.43753162711474,28.25971597208234,2.720650285610037,0.9983213257628768,0.0016786742405954385
28.44253163266338,28.274163786834904,2.721700806680464,0.9983178494184428,0.0016821505850321994
28.447531638212016,28.28674496544205,2.723075486644092,0.9983151758467449,0.0016848241567314042
28.452531643760658,28.300605607816514,2.724776520448975,0.9983189328922396,0.0016810671112381431
28.457531649309296,28.313092849508436,2.7269335904145886,0.9983202489402462,0.0016797510632327766
28.462531654857933,28.328782891627032,2.7295939780885563,0.998316789317103,0.0016832106863767062
28.46753166040657,28.341746221884343,2.7327679551848325,0.9983170664533216,0.0016829335501585127
28.47253166595521,28.35551938052579,2.7364686918707535,0.9983200694874397,0.0016799305160413744
28.477531671503847,28.368135990146076,2.740511369217966,0.9983192474793533,0.0016807525241274174
28.482531677052485,28.38389649955694,2.744919793540552,0.9983186222158821,0.0016813777875987418
28.487531682601123,28.397041127493416,2.749630229472107,0.9983218214409465,0.0016781785625338257
28.49253168814976,28.411242739032605,2.754439054642076,0.9983223145811274,0.0016776854223537873
28.4975316936984,28.423645197823177,2.7593031513708546,0.9983194511913729,0.0016805488121080263
28.502531699247037,28.438561678870773,2.764215689027689,0.9983215897872086,0.0016784102162722995
28.507531704795674,28.451573930343656,2.7691825712441354,0.9983271619751599,0.0016728380283208169
28.512531710344316,28.466184349827067,2.773979937437803,0.9983267688909375,0.0016732311125437173
28.517531715892954,28.478084242838605,2.778866771857264,0.9983227530857175,0.001677246917763084
28.52253172144159,28.49193831954821,2.78402078772359,0.9983246023745612,0.0016753976289195067
28.52753172699023,28.504578733561576,2.7891926560683786,0.9983308762822335,0.001669123721246909
28.532531732538867,28.518992939227857,2.794241198485181,0.9983328822993713,0.00166711770411022
28.537531738087505,28.530103590248494,2.7992725099423983,0.9983294984186527,0.0016705015848290721
28.542531743636143,28.543192683319358,2.8042496836722908,0.9983279424733094,0.0016720575301729511
28.54753174918478,28.55524027215217,2.8088109207155973,0.9983329971145971,0.0016670028888865584
28.55253175473342,28.568696893708758,2.813467683591232,0.9983390383856997,0.0016609616177847774
28.557531760282057,28.578971225763954,2.8180022640239564,0.9983373698474748,0.0016626301560109067
28.562531765830695,28.59157515227585,2.8228695726150708,0.9983324468690203,0.0016675531344663688
28.567531771379336,28.602615316851615,2.82792524976899,0.9983358640651785,0.0016641359383098972
28.572531776927974,28.61482452837804,2.833022762891012,0.9983435375293982,0.0016564624740917227
28.577531782476612,28.624440508653464,2.838131820475852,0.9983431776599605,0.0016568223435310628
28.58253178802525,28.636251353452625,2.843315895460413,0.9983390012865807,0.0016609987169128892
28.587531793573888,28.646102653996554,2.8485582769314415,0.9983411225701546,0.0016588774333404716
28.592531799122526,28.65744056539011,2.853888042752581,0.9983455597175726,0.0016544402859217328
28.597531804671164,28.6660306985124,2.859480473254854,0.9983466472355318,0.0016533527679618316
28.6025318102198,28.676696838286997,2.8653851826418038,0.9983469014744596,0.0016530985290333449
28.60753181576844,28.6859393355931,2.8716496179647413,0.9983471147409675,0.001652885262525887
28.612531821317077,28.696025570128914,2.8782158988545476,0.9983473932980749,0.0016526067054187313
28.617531826865715,28.703124521726767,2.8850893760405643,0.9983500643787429,0.0016499356247512869
28.622531832414357,28.713714243363267,2.892418223812608,0.9983526858916484,0.0016473141118460613
28.627531837962994,28.721955439584427,2.900210170355188,0.9983524712713221,0.001647528732174067
28.632531843511632,28.729719879064742,2.908626184286669,0.9983522297334392,0.0016477702700583878
28.63753184906027,28.73656278144433,2.9175863608261725,0.9983535608250304,0.0016464391784694276
28.642531854608908,28.74685155638339,2.9269902388721207,0.9983555513918236,0.001644448611678891
28.647531860157546,28.75305318919555,2.9368656690026107,0.9983578820503445,0.0016421179531610783
28.652531865706184,28.760438010024803,2.9472623684567094,0.9983586201568514,0.0016413798466566587
28.65753187125482,28.766607739267375,2.9581277740846765,0.9983571997270501,0.001642800276461746
28.66253187680346,28.77451476045387,2.9694236777565446,0.9983581807058064,0.0016418192977093026
28.667531882352097,28.78044741712556,2.981093010221985,0.9983628094193638,0.0016371905841559848
28.672531887900735,28.787600345021225,2.9931091153344425,0.998364318439886,0.0016356815636342397
28.677531893449377,28.792004375089128,3.0054965280904726,0.9983615284651131,0.0016384715384042516
28.682531898998015,28.799373295186328,3.018441547188607,0.9983622253361736,0.001637774667341288
28.687531904546653,28.80428206553934,3.0320007061739007,0.9983666355750611,0.0016333644284510724
28.69253191009529,28.810010229974814,3.0459719873649505,0.998368473347905,0.001631526655604653
28.69753191564393,28.814162263554834,3.0605447202109706,0.9983673264232245,0.0016326735802835713
28.70253192119257,28.820328720776615,3.0757696580645764,0.9983665292668706,0.0016334707366364564
28.707531926741208,28.82402432697479,3.0916208071476894,0.9983693038984903,0.001630696105015635
28.71253193228985,28.82961620972731,3.1079054466443217,0.9983732954144157,0.0016267045890909927
28.717531937838487,28.832775749894267,3.124442114448324,0.9983720263107141,0.0016279736927934467
28.722531943387125,28.83757038162886,3.141373218893852,0.9983699278234358,0.0016300721800730329
28.727531948935763,28.84094496215944,3.158726373215609,0.9983739467056827,0.001626053297828227
28.7325319544844,28.84584903857558,3.1764318556496574,0.9983767931332553,0.0016232068702576468
28.73753196003304,28.847700889656554,3.1944498188864316,0.9983744111207656,0.0016255888827507842
28.742531965581676,28.85262796524159,3.212692152728293,0.998374989716668,0.0016250102868515031
28.747531971130314,28.855084634569277,3.2309595809532903,0.9983781308472679,0.0016218691562477807
28.752531976678952,28.85807063896249,3.2490536832789876,0.9983781583582801,0.0016218416452314188
28.75753198222759,28.860526635528377,3.2667735508908566,0.9983778482018772,0.0016221518016309039
28.762531987776228,28.86481757430054,3.2842787318274786,0.9983790200855706,0.0016209799179358005
28.76753199332487,28.865760419739836,3.3016011379584644,0.9983804701714465,0.0016195298320594265
28.772531998873507,28.869398567408314,3.3184870299820153,0.9983807231623419,0.0016192768411633445
28.777532004422145,28.871064378218172,3.3346942599621894,0.9983798360964468,0.0016201639070582607
28.782532009970783,28.873957389699783,3.350219329447626,0.9983818668069944,0.001618133196511054
28.78753201551942,28.874895241081873,3.3651061840760015,0.9983832302816255,0.0016167697218807627
28.79253202106806,28.87820405618058,3.379320675488441,0.9983810476324669,0.0016189523710398162
28.797532026616697,28.87907181611999,3.392645501002834,0.9983824604595507,0.0016175395439568716
28.802532032165335,28.881506363889137,3.4051547848861485,0.9983843602162229,0.0016156397872864698
28.807532037713973,28.8822789629814,3.4166954546615336,0.9983826324854906,0.001617367518019923
28.81253204326261,28.884880449757635,3.427001466311794,0.9983833259120132,0.0016166740914990863
28.81753204881125,28.885356666285276,3.4361254559063297,0.9983842042459686,0.0016157957575444136
28.82253205435989,28.88766413099448,3.4442961450631118,0.9983833555438829,0.0016166444596321977
28.827532059908528,28.88785730954174,3.4515240636396065,0.9983842320990933,0.0016157679044230733
28.832532065457166,28.890291644354367,3.4576365017113115,0.9983841226953133,0.0016158773082052217
28.837532071005803,28.890285176363,3.4625830439080687,0.9983832458809323,0.001616754122589921
28.84253207655444,28.89220611855329,3.4661613842684154,0.9983838362092492,0.0016161637942749146
28.84753208210308,28.89230066488069,3.468074514314495,0.998384019619237,0.0016159803842903308
28.852532087651717,28.89410550953851,3.468339269674268,0.9983834067243049,0.0016165932792241927
28.857532093200355,28.894080207204023,3.4669085339478487,0.9983823627597471,0.0016176372437839476
28.862532098748993,28.895844017364716,3.4638879450648363,0.998382461712858,0.001617538290674489
28.86753210429763,28.89551053779132,3.45922647151484,0.9983834637902196,0.0016165362133134728
28.87253210984627,28.89747476840106,3.4529231403366816,0.9983812904326195,0.00161870957091476
28.877532115394906,28.897006905883767,3.445130258408964,0.9983794720268796,0.0016205279766539687
28.882532120943548,28.898431521660218,3.4356949237277017,0.9983816312430358,0.0016183687604975556
28.887532126492186,28.898190799872154,3.4245981934409206,0.9983804770308072,0.0016195229727245684
28.892532132040824,28.89968159606068,3.4117479650644693,0.9983766897187769,0.0016233102847521175
28.89753213758946,28.899093553612637,3.3972379754902016,0.9983775045944348,0.0016224954090935135
28.9025321431381,28.900621199178627,3.3811498393873722,0.9983778681647542,0.001622131838772036
28.907532148686737,28.90002150924681,3.3637639591261603,0.9983744375685891,0.001625562434933501
28.912532154235375,28.90139565479137,3.345085299166379,0.9983727172112041,0.0016272827923156956
28.917532159784013,28.90074118736009,3.3249454200242248,0.9983723056310874,0.001627694372435297
28.92253216533265,28.901999779277585,3.3035426119004323,0.9983706386098286,0.0016293613936973154
28.92753217088129,28.901362007259085,3.2808423496209254,0.9983683406177337,0.0016316593857951095
28.932532176429927,28.902650477292514,3.2571154086353182,0.9983651077409469,0.0016348922625841827
28.93753218197857,28.901826814643684,3.232348296736937,0.9983630786563483,0.0016369213471841165
28.942532187527206,28.903114661839304,3.206843675040938,0.9983625544102065,0.0016374455933289857
28.947532193075844,28.902366575316346,3.180398052979555,0.998358404821346,0.0016415951821913005
28.952532198624482,28.903451474729053,3.1529859226098926,0.9983527570714589,0.001647242932079826
28.95753220417312,28.902663796704402,3.1250167638286173,0.9983516699293219,0.001648330074217906
28.962532209721758,28.903952448618533,3.0966411522812143,0.9983503762976382,0.0016496237059026467
28.967532215270396,28.903068012634684,3.0679168602055613,0.9983436499372803,0.001656350066260568
28.972532220819033,28.904112177194833,3.038621232307833,0.9983372325747709,0.0016627674287707569
28.97753222636767,28.90330912698161,3.009057649933815,0.9983351997672194,0.0016648002363226888
28.98253223191631,28.904557271958588,2.979433827445656,0.9983326396127111,0.001667360390831391
28.987532237464947,28.90367457671662,2.9499043968173386,0.9983258449231264,0.0016741550804160882
28.99253224301359,28.904664083203453,2.9205917416945315,0.9983176495757923,0.0016823504277513807
28.997532248562226,28.903777341781268,2.8915175669682953,0.9983122698236819,0.0016877301798619584
29.002532254110864,28.905068416807357,2.8629635658174717,0.9983098483010978,0.0016901517024468485
29.007532259659502,28.90426853013017,2.835019802785604,0.9983053925557378,0.001694607447807593
29.01253226520814,28.905223518199435,2.807921214545122,0.9982952456213238,0.0017047543822217197
29.017532270756778,28.90424747641758,2.782023257088285,0.9982851313938962,0.0017148686096498276
29.022532276305416,28.905554560484212,2.757209132438161,0.9982827892809021,0.0017172107226439887
29.027532281854054,28.904903570017225,2.7333270275418404,0.9982826866955576,0.00171731330798828
29.03253228740269,28.9059728596916,2.710924924701984,0.9982735959416209,0.0017264040619251978
29.03753229295133,28.904963250068953,2.6902457076681463,0.9982602020336961,0.0017397979698514179
29.042532298499967,28.90624623234727,2.6713968603130462,0.9982562613576909,0.001743738645857556
29.04753230404861,28.9057224575655,2.654298800350602,0.9982591958056056,0.0017408041979432574
29.052532309597247,28.906968098486985,2.6392049537967193,0.9982554140998299,0.0017445859037201856
29.057532315145885,28.90609922484785,2.626435734134639,0.9982455570474795,0.0017544429560712952
29.062532320694523,28.907492916881452,2.6160959148691267,0.998240763225714,0.0017592367778381031
29.06753232624316,28.907006054292847,2.6082400618210126,0.9982419962078847,0.0017580037956690042
29.0725323317918,28.908315266441203,2.6030618408526403,0.9982431614739639,0.0017568385295912228
29.077532337340436,28.907727428248606,2.600611827748873,0.9982435612616211,0.0017564387419357183
29.082532342889074,28.90943666314724,2.6011400947895065,0.998243768023332,0.001756231980226502
29.087532348437712,28.909005285423632,2.604765966991256,0.9982428976494859,0.0017571023540740958
29.09253235398635,28.91033055169456,2.61141694916174,0.9982449684108735,0.0017550315926853522
29.097532359534988,28.91000356313141,2.621316296333275,0.9982529429063572,0.001747057097201538
29.102532365083626,28.911986564734367,2.63466928207225,0.9982604392543658,0.0017395607491927894
29.107532370632267,28.911706738021095,2.65158502452222,0.9982630722333977,0.0017369277701609885
29.112532376180905,28.913265018360406,2.672126243759818,0.9982668493706213,0.001733150632937739
29.117532381729543,28.913067284570594,2.6964069297916238,0.9982756015533123,0.001724398450247281
29.12253238727818,28.914982431436147,2.7242536920857674,0.9982844306807849,0.001715569322775593
29.12753239282682,28.915017002781454,2.7554811449570202,0.9982907477957517,0.0017092522078103012
29.132532398375456,28.917040075042067,2.7902327004295358,0.9982984962524193,0.0017015037511447554
29.137532403924094,28.916648193499967,2.8282467070022324,0.9983077627069424,0.0016922372966232052
29.142532409472732,28.91844953878907,2.869366547828341,0.9983130738934121,0.0016869261101555518
29.14753241502137,28.91891848478826,2.9132851661126695,0.998317536053716,0.0016824639498547026
29.152532420570008,28.920933060866993,2.9599579293609732,0.9983284722545082,0.0016715277490658529
29.157532426118646,28.9205036115578,3.0091758803405844,0.9983376464372009,0.001662353566377145
29.162532431667287,28.922605778826128,3.0606299386575357,0.9983384914143038,0.0016615085892767193
29.167532437215925,28.922913280937383,3.114162223154953,0.9983428855479005,0.0016571144556844707
29.172532442764563,28.925020069036837,3.1695601863133844,0.9983523630547211,0.0016476369488653444
29.1775324483132,28.924729966825222,3.2264957073600384,0.9983574907341076,0.0016425092694756019
29.18253245386184,28.926552640375434,3.28482886309968,0.9983597006214918,0.0016402993820881385
29.187532459410477,28.92721815452805,3.344280190920285,0.9983620935635398,0.001637906440037389
29.192532464959115,28.929192803275242,3.404524100008388,0.9983679818799978,0.001632018123576275
29.197532470507753,28.928847097418416,3.4652382818907395,0.9983734216432845,0.0016265783602883307
29.20253247605639,28.93147319940171,3.5262102461036537,0.9983719085486399,0.0016280914549315496
29.207532481605035,28.93165131697674,3.5869690801098204,0.9983752586723869,0.00162474133118378
29.212532487153673,28.93344887033572,3.6473132454578656,0.9983810908484773,0.001618909155093945
29.21753249270231,28.93363808736373,3.706886492224046,0.9983798889274321,0.0016201110761392406
29.22253249825095,28.93619055654468,3.7654134634951064,0.9983818895079157,0.0016181104956568238
29.227532503799587,28.936228138169064,3.8226560574050854,0.9983852241378159,0.001614775865759098
29.232532509348225,28.93804244187181,3.8784378063450826,0.9983855597810571,0.0016144402225200811
29.237532514896863,28.938963247604605,3.9324227446219577,0.9983868654229602,0.001613134580620605
29.2425325204455,28.94089296235036,3.9843507198593766,0.9983882325952596,0.0016117674083257045
29.24753252599414,28.941152277156206,4.034103710331669,0.9983893774261199,0.0016106225774613428
29.25253253154278,28.944409592833473,4.081570064490146,0.9983900174166129,0.001609982586964543
29.257532537091418,28.944166411991144,4.126584908537423,0.9983908194877295,0.0016091805158447217
29.262532542640056,28.946722569178224,4.169108856857584,0.9983917178131757,0.001608282190396146
29.267532548188694,28.947592721969116,4.208614476469532,0.9983920852750713,0.0016079147284999767
29.27253255373733,28.949454151345677,4.244610291424985,0.9983927557701121,0.0016072442334576556
29.27753255928597,28.95060094737465,4.2774123405434645,0.9983930989635386,0.0016069010400309466
29.282532564834607,28.95328807915816,4.307185802423363,0.9983935329679438,0.0016064670356260283
29.287532570383245,28.95399467321667,4.33361153545967,0.9983938909324408,0.0016061090711298794
29.292532575931883,28.957321757567776,4.356578543168948,0.9983939395812194,0.0016060604223518873
29.29753258148052,28.957823006473344,4.376318909350681,0.9983945076671256,0.001605492336446809
29.30253258702916,28.961281493283003,4.392424440328811,0.9983941904315046,0.0016058095720695197
29.3075325925778,28.96218282231309,4.404795649466603,0.9983946559050199,0.0016053440985556754
29.312532598126438,28.96486100109922,4.413238174239959,0.9983947066961788,0.0016052933073986075
29.317532603675076,28.96695164268764,4.417914346829718,0.9983940679318443,0.0016059320717348802
29.322532609223714,28.969424993257693,4.418824975846464,0.9983951513701892,0.0016048486333923497
29.327532614772352,28.971554594521276,4.416265613877156,0.9983939771286439,0.0016060228749401812
29.33253262032099,28.97564931870925,4.410340027910147,0.9983939979720763,0.0016060020315089932
29.337532625869628,28.976865833708654,4.4009885745352815,0.9983948086564023,0.0016051913471864302
29.342532631418266,28.98188715910713,4.388208506360896,0.9983927880347178,0.0016072119688728273
29.347532636966903,28.98323270099883,4.37151185401151,0.9983937011491382,0.0016062988544549108
29.35253264251554,28.98826374741412,4.351332917830813,0.9983934149007969,0.0016065851027973832
29.35753264806418,28.990024136536668,4.327861174814358,0.9983914219318158,0.0016085780717803378
29.36253265361282,28.99506694061261,4.301013675001173,0.9983926096573476,0.0016073903462497582
29.36753265916146,28.997946713260145,4.270946877560426,0.9983910479123732,0.0016089520912245354
29.372532664710096,29.001874049468793,4.237886780199185,0.9983897541583749,0.0016102458452228693
29.377532670258734,29.00666339855469,4.201430783845517,0.9983901447228187,0.0016098552807788916
29.382532675807372,29.01125166966207,4.162252171734558,0.9983878319823285,0.0016121680212685444
29.38753268135601,29.015433207712686,4.120378793850535,0.9983872289197384,0.0016127710838565496
29.392532686904648,29.023177120987526,4.0756742436868025,0.9983858159253891,0.0016141840782041652
29.397532692453286,29.02631793647812,4.02843902005149,0.9983837398580371,0.0016162601455543856
29.402532698001924,29.03408941164109,3.9785176585266084,0.9983827677700512,0.0016172322335374317
29.40753270355056,29.039491248847604,3.9262431080588245,0.9983794889333182,0.0016205110702666153
29.4125327090992,29.046178860689977,3.8722005863552678,0.9983778620432625,0.0016221379603183453
29.41753271464784,29.05304788056268,3.8166106139377005,0.9983755562899526,0.0016244437136311754
29.42253272019648,29.061748907851,3.759781679942339,0.9983704981325492,0.001629501871037662
29.427532725745117,29.068771878423032,3.701580835634979,0.9983687402824168,0.0016312597211730446
29.432532731293755,29.078875228857896,3.642294150693754,0.9983649860630679,0.001635013940524601
29.437532736842392,29.08692445806146,3.582101812896186,0.9983573502670957,0.0016426497364990034
29.44253274239103,29.098307420238076,3.5211866777587773,0.9983545153440866,0.001645484659510798
29.44753274793967,29.10778359436376,3.4600628653290317,0.9983501176467645,0.001649882356835299
29.452532753488306,29.11956522697425,3.3989800420049603,0.9983386711345045,0.001661328869096342
29.457532759036944,29.131187078461807,3.338513507060398,0.998332482135553,0.0016675178680492586
29.462532764585582,29.14534111647592,3.278875230880746,0.9983288822516259,0.0016711177519771745
29.46753277013422,29.157389333740802,3.220367498913294,0.998314559315195,0.0016854406884086054
29.472532775682858,29.173269332317705,3.1631745190671205,0.9983007373155087,0.0016992626880959166
29.4775327812315,29.18790904054449,3.107958713647223,0.9982966968291838,0.0017033031744200806
29.482532786780137,29.204765355830567,3.054838422189645,0.9982852521672256,0.0017147478363785187
29.487532792328775,29.221035614761217,3.0038269681235357,0.9982633100530504,0.0017366899505542573
29.492532797877413,29.24063426086306,2.9548485427503097,0.9982507846834702,0.001749215320133858
29.49753280342605,29.258208009900315,2.908623717612167,0.9982455852204108,0.001754414783193137
29.50253280897469,29.27889383015294,2.8659627517978534,0.9982277816575201,0.0017722183460838464
29.507532814523326,29.299070718944257,2.826993887401938,0.9982036219770781,0.0017963780265257254
29.512532820071964,29.321632701951575,2.791993415058625,0.9981933772069282,0.0018066227966761954
29.517532825620602,29.342033761653724,2.761059149533487,0.9981896149363512,0.001810385067253197
29.52253283116924,29.365800287481633,2.7343303783647035,0.9981736604604253,0.0018263395431789308
29.527532836717878,29.388668563461202,2.7128376466573703,0.9981548246530272,0.0018451753505772889
29.53253284226652,29.41320466279035,2.6967409070074893,0.998150840333532,0.0018491596700731677
29.537532847815157,29.434978563512487,2.6860133046360124,0.9981527049158381,0.0018472950877672473
29.542532853363795,29.459747978158617,2.6809923389317767,0.9981475381369566,0.0018524618666489407
29.547532858912433,29.48323298949055,2.6817735342550617,0.9981453643451045,0.001854635658502452
29.55253286446107,29.50772680252859,2.688606016163963,0.9981523794249668,0.0018476205786406722
29.55753287000971,29.52874370316493,2.7014389664571827,0.9981582067533786,0.0018417932502304817
29.562532875558347,29.552120416777957,2.7203562757803383,0.9981652706918286,0.001834729311782525
29.567532881106985,29.573530720141033,2.745391453227936,0.9981825210671996,0.001817478936412194
29.572532886655623,29.595665707125878,2.7764988171969778,0.9981982111009947,0.0018017889026191534
29.57753289220426,29.614279637470453,2.8131523047164886,0.9982059455218867,0.0017940544817285145
29.5825328977529,29.634309616262456,2.855080422578805,0.9982209602151444,0.0017790397884731145
29.58753290330154,29.65159188265125,2.9022688701099715,0.9982422624788343,0.0017577375247844877
29.592532908850178,29.67032245444403,2.954403198240414,0.9982565622023,0.001743437801317714
29.597532914398816,29.685497769193052,3.0112274456512993,0.9982700187818818,0.001729981221735564
29.602532919947453,29.70088168080336,3.0726171506465887,0.9982849794704847,0.001715020533132593
29.60753292549609,29.714160721334647,3.1380129511351753,0.9982953227105479,0.0017046772930701243
29.61253293104473,29.729557349861267,3.2068342239115486,0.9983093803891294,0.0016906196144883007
29.617532936593367,29.740395147693313,3.2785631144132554,0.9983237304884789,0.0016762695151398823
29.622532942142005,29.751967910137687,3.3527099380786027,0.9983285918263207,0.0016714081772991906
29.627532947690643,29.762110418336064,3.4288709544493576,0.998336880105544,0.0016631198980771005
29.63253295323928,29.77362811237795,3.506591010314265,0.9983488930500104,0.001651106953612571
29.63753295878792,29.781080883108917,3.5853644248858747,0.9983535194329954,0.0016464805706295172
29.64253296433656,29.78994085860989,3.6648557652698512,0.9983580627531531,0.0016419372504740861
29.647532969885198,29.797615983327162,3.744691367689029,0.998365230365672,0.0016347696379583338
29.652532975433836,29.805927339934787,3.8246314601232765,0.998369266020586,0.0016307339830470633
29.657532980982474,29.810522466329353,3.9043492987817157,0.9983724014531188,0.001627598550518715
29.66253298653111,29.81893791417136,3.9836043702080866,0.9983771325762263,0.0016228674274143126
29.66753299207975,29.82328491732617,4.061811591455861,0.9983787406832303,0.0016212593204148378
29.672532997628387,29.828423422253863,4.138470548962728,0.9983818418892583,0.0016181581143880138
29.677533003177025,29.833215017887937,4.213337260709973,0.9983851560165593,0.0016148439870831478
29.682533008725663,29.83838218894411,4.286081516363108,0.998384391883541,0.0016156081200983437
29.6875330142743,29.841354438152692,4.3568420111151145,0.9983890537051134,0.0016109462985231962
29.69253301982294,29.846680756478364,4.4252537576858435,0.9983887615574696,0.0016112384461640175
29.697533025371577,29.849174720839702,4.49104634645615,0.9983896101860084,0.0016103898176236349
29.70253303092022,29.853061373264104,4.553922378096259,0.9983928703658029,0.0016071296378280392
29.70753303646886,29.855598918935794,4.613787798572402,0.9983909892504579,0.0016090107531724924
29.712533042017498,29.859429630483795,4.670353938478592,0.9983939581065502,0.001606041897080706
29.717533047566135,29.860786994290734,4.723147838853569,0.9983939284645734,0.00160607153905767
29.722533053114773,29.865440951657,4.7722150628902895,0.9983937558881608,0.001606244115472015
29.72753305866341,29.865565972147728,4.817453025627918,0.9983959311738463,0.0016040688297885458
29.732533064212053,29.87016471718016,4.858616868704932,0.9983947354260739,0.0016052645775634289
29.73753306976069,29.86991830060785,4.895616530639451,0.9983958549215913,0.0016041450820492935
29.74253307530933,29.873839738353023,4.928230590552545,0.9983967251537027,0.001603274849941409
29.747533080857966,29.873616911711725,4.956514002643811,0.998395225728403,0.0016047742752375543
29.752533086406604,29.87694853725824,4.980138564349755,0.9983977594123502,0.0016022405912859284
29.757533091955242,29.876787165294513,4.999257353280807,0.9983958259232928,0.0016041740803396127
29.76253309750388,29.879573639912284,5.013717436495411,0.9983970555024908,0.001602944501139731
29.767533103052518,29.879579386586546,5.0234008648466855,0.9983973206685866,0.0016026793350430446
29.772533108601156,29.88186153849418,5.028533152034754,0.9983959462108148,0.0016040537928139656
29.777533114149794,29.88196308238728,5.0289414323014245,0.9983980095964884,0.0016019904071403386
29.78253311969843,29.88410561525372,5.0245036997144785,0.9983959004526585,0.0016040995509705013
29.787533125247073,29.883975156857318,5.015486012856363,0.9983971658023344,0.0016028342012954658
29.79253313079571,29.886263542836744,5.001994488181081,0.9983967209825737,0.0016032790210567583
29.79753313634435,29.88579552533965,4.983953030524973,0.9983957505403884,0.0016042494632435055
29.802533141892987,29.888005437245734,4.961510765687192,0.9983969985948314,0.0016030014088021152
29.807533147441625,29.88751240389247,4.934789290404913,0.9983950681965346,0.0016049318071012912
29.812533152990262,29.889235199455584,4.903281861995832,0.9983959029016088,0.00160409710202767
29.8175331585389,29.889062426519867,4.867530103294034,0.9983950082894766,0.0016049917141614212
29.822533164087538,29.890244964858404,4.8276785968414435,0.9983943323006873,0.0016056677029528984
29.827533169636176,29.890358927041262,4.783946092046923,0.9983941288414477,0.001605871162194213
29.832533175184814,29.891432097850192,4.736028147178773,0.998393177678378,0.0016068223252657776
29.837533180733452,29.891414916235977,4.684267552521927,0.9983925610803217,0.0016074389233255073
29.84253318628209,29.892779380407372,4.629085863621515,0.9983909313783775,0.0016090686252719158
29.84753319183073,29.892441090338338,4.57035725135067,0.9983916212239013,0.001608378779750333
29.85253319737937,29.89382792275077,4.508474834501666,0.9983875831408692,0.0016124168627853791
29.857533202928007,29.893514504847964,4.443962855859954,0.9983888462634966,0.0016111537401596377
29.862533208476645,29.89463269379236,4.376968184362063,0.998385822168701,0.0016141778349566688
29.867533214025283,29.894378342256022,4.307220894928087,0.9983831387556436,0.0016168612480145974
29.87253321957392,29.89559158816358,4.23499654451734,0.9983831380171541,0.0016168619865042913
29.87753322512256,29.89509823416194,4.160783876623665,0.9983775092068179,0.0016224907968402653
29.882533230671196,29.896393013434064,4.084956837896015,0.9983773424711606,0.0016226575324971265
29.887533236219834,29.895910122557147,4.007697711282128,0.9983720012886588,0.0016279987149966728
29.892533241768472,29.89690391508613,3.929171054445744,0.9983667914864363,0.0016332085172173015
29.89753324731711,29.89657378204036,3.849758333189406,0.9983661846877172,0.0016338153159348066
29.90253325286575,29.897651868443372,3.770214004538658,0.9983565814669825,0.0016434185366673603
29.90753325841439,29.897053851614245,3.6908243749232996,0.9983498588302147,0.0016501411734320228
29.912533263963027,29.898237590094,3.6119297764017646,0.9983463877448449,0.0016536122587982643
29.917533269511665,29.89778251435839,3.533757240031865,0.998335872473967,0.0016641275296792415
29.922533275060303,29.898651955718492,3.4568614426745343,0.9983251814405861,0.0016748185630639629
29.92753328060894,29.89813648444337,3.381676480628447,0.998314130155162,0.0016858698484899992
29.93253328615758,29.899387952794804,3.3082761791673825,0.9983031057768877,0.0016968942267673354
29.937533291706217,29.89879305640601,3.237644709594851,0.9982931591706035,0.001706840833052769
29.942533297254855,29.89959445200516,3.1702140606762557,0.9982735198011577,0.0017264802025012266
29.947533302803492,29.899163267203644,3.1060664827715083,0.9982519755708016,0.001748024432859064
29.95253330835213,29.90042070487611,3.046000297339544,0.9982434005011684,0.0017565995024935803
29.957533313900772,29.89975194038112,2.9904853713893704,0.9982305686349356,0.0017694313687278097
29.96253331944941,29.900560790568843,2.9399409813375055,0.9982010227515141,0.0017989772521501243
29.967533324998048,29.90015794053189,2.8949433099156123,0.9981776382072449,0.0018223617964200087
29.972533330546685,29.9013898000444,2.8557420333988346,0.9981706062290838,0.0018293937745816448
29.977533336095323,29.900751135555993,2.822708560170272,0.9981594050544714,0.001840594949193884
29.98253334164396,29.901614756637972,2.796299424081001,0.9981374241086052,0.0018625758950609286
29.9875333471926,29.90114400501503,2.7768197449036705,0.9981209035728515,0.001879096430814268
29.992533352741237,29.902322019315296,2.764104777083061,0.998116515476378,0.001883484527288623
29.997533358289875,29.901806225487498,2.758468761169719,0.9981173553350245,0.001882644668642754
30.002533363838513,29.90274790857161,2.759503981298389,0.9981190874587982,0.0018809125448700495
30.00753336938715,29.902147092144716,2.76757509704405,0.9981204068816888,0.00187959312198002
30.012533374935792,29.903245478442972,2.782506475957923,0.9981231202807826,0.0018768797228861664
30.01753338048443,29.90284413292176,2.804195768962807,0.9981353721913848,0.001864627812284108
30.022533386033068,29.903853173457446,2.8320590825080694,0.9981576001149162,0.0018423998887534324
30.027533391581706,29.903163561927403,2.865696273687265,0.9981756205656196,0.0018243794380498495
30.032533397130344,29.904191474293352,2.9052053820241612,0.9981851682550267,0.0018148317486426995
30.03753340267898,29.903815432658067,2.95006747506755,0.998201144538429,0.0017988554652409799
30.04253340822762,29.904863474427327,3.0002434557666544,0.9982270156445948,0.0017729843590752884
30.047533413776257,29.904158863057898,3.0552505499628455,0.998247291151781,0.0017527088518893546
30.052533419324895,29.90514829988552,3.1145543063690173,0.9982592446499773,0.0017407553536943538
30.057533424873533,29.904790165927643,3.177591180467692,0.9982740971891055,0.0017259028145671662
30.06253343042217,29.905827527321755,3.244218527387973,0.9982912603521007,0.001708739651572616
30.06753343597081,29.905097230758265,3.313837508261742,0.998305563665371,0.0016944363383034232
30.07253344151945,29.906252506250166,3.3860692298428505,0.9983182204551762,0.0016817795484988488
30.077533447068088,29.905859852760972,3.4606769147690892,0.9983266765550178,0.0016733234486589318
30.082533452616726,29.906606382662254,3.5374264100857857,0.9983340814401729,0.0016659185635051427
30.087533458165364,29.906223379352717,3.615719461169881,0.9983474623511913,0.0016525376524873477
30.092533463714002,29.907599163628614,3.695166552385071,0.9983548029046129,0.001645197099065613
30.09753346926264,29.906730892307234,3.7754647050918964,0.9983543985714185,0.0016456014322604171
30.102533474811278,29.907951435685526,3.855568363560814,0.9983646902835133,0.0016353097201662345
30.107533480359916,29.9076903885604,3.9350931918645706,0.9983726598720659,0.001627340131614114
30.112533485908553,29.908203018161718,4.013681691878872,0.9983691028282802,0.0016308971754012056
30.11753349145719,29.908148712844064,4.090600534809849,0.9983765923318717,0.0016234076718102764
30.12253349700583,29.909526880368688,4.16609061697722,0.9983822369847692,0.0016177630189140653
30.12753350255447,29.908644848785062,4.239966996354513,0.9983792057176317,0.0016207942860529084
30.13253350810311,29.91038575403315,4.311870356965067,0.9983852156155083,0.0016147843881780595
30.137533513651746,29.909776401162112,4.381630828677283,0.998386866268337,0.001613133735351915
30.142533519200384,29.91061550253208,4.448959458433234,0.9983869332046558,0.0016130667990355823
30.147533524749022,29.91070421503918,4.5135904700858145,0.9983897119781343,0.00161028802555962
30.15253353029766,29.91158864622334,4.574850967837469,0.9983906016221876,0.0016093983815094251
30.157533535846298,29.911433383237767,4.632697456555155,0.9983916779917931,0.0016083220119076356
30.162533541394936,29.912926619851998,4.687140203758369,0.9983920001958532,0.0016079998078508608
30.167533546943574,29.912589316648287,4.737896331745363,0.9983942890662094,0.0016057109374993123
30.17253355249221,29.913892966704204,4.785074007317207,0.9983930352349334,0.0016069647687765596
30.17753355804085,29.913978549450782,4.8284180544283055,0.9983952010776582,0.001604798926047643
30.18253356358949,29.91511121813398,4.868021125029108,0.9983950439573934,0.0016049560463091423
30.18753356913813,29.91524950207546,4.903346480429542,0.998395130014016,0.001604869989683614
30.192533574686767,29.917057312220745,4.934296783250043,0.9983964095863618,0.0016035904173348444
30.197533580235405,29.91666761225201,4.961035422994217,0.9983957671692452,0.0016042328344498626
30.202533585784042,29.91914324887755,4.982998303098716,0.9983965072000781,0.001603492803615641
30.20753359133268,29.91851757988437,5.000301805348001,0.998396749578583,0.001603250425109638
30.212533596881322,29.920924209716595,5.013294889153586,0.9983964715653063,0.0016035284383864546
30.217533602429963,29.920655567304834,5.02194473056472,0.9983969866160841,0.001603013387609658
30.2225336079786,29.92270250148639,5.026215308600186,0.9983969456658496,0.0016030543378456686
30.22753361352724,29.922946340533358,5.025767795639383,0.9983965959327034,0.0016034040709933279
30.232533619075877,29.92481715967095,5.020591327538618,0.9983972493382387,0.001602750665461003
30.237533624624515,29.92550326668887,5.0103758467123996,0.9983964948507592,0.0016035051529441982
30.242533630173153,29.927463727851727,4.995188047936056,0.9983967174019324,0.0016032826017748272
30.24753363572179,29.92835962804709,4.975560990622785,0.9983967095500828,0.001603290453621168
30.25253364127043,29.931096913285458,4.951504483262889,0.9983960364100413,0.0016039635936585786
30.257533646819066,29.931458826753047,4.922994380998207,0.9983961195860961,0.0016038804176008192
30.262533652367704,29.93585843645224,4.889939995199919,0.9983959783447497,0.001604021658945233
30.267533657916342,29.93510163620118,4.852521976438614,0.998394910922629,0.0016050890810637105
30.272533663464984,29.940792018300172,4.810872512712944,0.9983951250040474,0.0016048749996447405
30.27753366901362,29.939767243281846,4.765261905426898,0.9983947424967079,0.0016052575069837912
30.28253367456226,29.945142853770722,4.715715951936743,0.9983928452782364,0.0016071547254556313
30.287533680110897,29.945242772356107,4.662575006204065,0.9983939922245046,0.0016060077791877486
30.292533685659535,29.950144362315367,4.60567964181948,0.9983919598489643,0.0016080401547291193
30.297533691208173,29.95093932673962,4.54493063618489,0.9983907751715464,0.001609224832148097
30.30253369675681,29.95690877244951,4.480531445556517,0.9983907949837445,0.001609205019951787
30.30753370230545,29.957578209757667,4.413246290172939,0.9983890851580864,0.0016109148456119088
30.312533707854087,29.963791381912923,4.343438927518906,0.9983865034912062,0.001613496512493636
30.317533713402725,29.96614746767021,4.271498418714594,0.9983863517233593,0.0016136482803426303
30.322533718951362,29.970992683366322,4.197649350289667,0.9983846464606168,0.0016153535430869256
30.327533724500004,29.975391885122118,4.122056670339629,0.9983797485795172,0.0016202514241885403
30.33253373004864,29.98178968055289,4.04499984846985,0.9983798879501892,0.001620112053518939
30.33753373559728,29.985514353154475,3.966690309912049,0.99837695093823,0.0016230490654807264
30.342533741145918,29.994891379718666,3.887506038862262,0.9983707018658575,0.0016292981378553035
30.347533746694555,29.998447791443432,3.8077979282148395,0.9983688256137603,0.001631174389954842
30.352533752243193,30.008429901805552,3.7280321506616616,0.9983654142062249,0.0016345857974915882
30.35753375779183,30.01397069325403,3.6484655596791216,0.9983575073319397,0.0016424926717784297
30.36253376334047,30.023392397029987,3.5692896426391565,0.9983512548623635,0.001648745141356156
30.367533768889107,30.03160193210804,3.490872326317665,0.9983479217802173,0.0016520782235023357
30.372533774437745,30.043263279794918,3.4137548874450454,0.998338861511901,0.0016611384918186467
30.377533779986383,30.05110935846816,3.3382442263899335,0.9983253131088253,0.0016746868948949551
30.382533785535024,30.06556036636277,3.2649408885675535,0.9983194665126424,0.0016805334910769123
30.387533791083662,30.076264608836894,3.1944327594815154,0.9983137346620297,0.0016862653416880773
30.3925337966323,30.090425509411556,3.1270780499783495,0.9982939187013139,0.0017060813024025508
30.397533802180938,30.10264047145126,3.063398518139027,0.9982761999793885,0.0017238000243259405
30.402533807729576,30.121067349365394,3.0039089164147925,0.9982733810521617,0.0017266189515509466
30.407533813278214,30.13513862624623,2.9489710812042693,0.9982611769746288,0.0017388230290795686
30.41253381882685,30.153435516899332,2.898876181492683,0.9982322807621118,0.001767719241593521
30.41753382437549,30.170074956844534,2.8540181719661617,0.9982162168025682,0.0017837832011394418
30.422533829924127,30.191936701349672,2.8144969383859664,0.9982142604251613,0.0017857395785494917
30.427533835472765,30.209814586795105,2.780500919182287,0.9981983284012389,0.0018016716024745023
30.432533841021403,30.232927624769044,2.752111057997088,0.9981735342287362,0.001826465774979415
30.43753384657004,30.252900773574794,2.729239193298269,0.9981640261213346,0.0018359738823829123
30.442533852118682,30.276791576580134,2.712260151917206,0.9981628037912306,0.001837196212489858
30.44753385766732,30.297974036856804,2.7009626838078975,0.9981534070664131,0.0018465929373087959
30.452533863215958,30.32461210547298,2.6948571261108003,0.9981445913661563,0.0018554086375668554
30.457533868764596,30.34596095606872,2.6939828024720724,0.9981471863972214,0.0018528136065029594
30.462533874313234,30.370280109418985,2.698543930597613,0.9981521385056602,0.0018478614980652164
30.467533879861872,30.39255027961731,2.7086687408702317,0.9981528406731363,0.001847159330589614
30.47253388541051,30.41984618953422,2.724092502959195,0.9981595038682927,0.0018404961354337177
30.477533890959148,30.440450394872936,2.744625163596334,0.9981761650482346,0.0018238349554920191
30.482533896507785,30.463414274550814,2.7702236875812347,0.9981889751456166,0.0018110248581093239
30.487533902056423,30.48418869819497,2.800603523397121,0.9981937233226332,0.0018062766810931401
30.49253390760506,30.50940285911125,2.835144341437103,0.9982074356684822,0.001792564335244152
30.497533913153703,30.527439584200167,2.8736566685596703,0.9982324119490856,0.001767588054640839
30.50253391870234,30.5477487368036,2.915375689721714,0.9982465179842857,0.0017534820194410566
30.50753392425098,30.56543670712608,2.96025325398693,0.998249782441023,0.0017502175627038116
30.512533929799616,30.586875116512104,3.0078437904432955,0.9982661013512001,0.001733898652527181
30.517533935348254,30.601381997097732,3.058260156177725,0.9982890725717081,0.001710927432018736
30.522533940896892,30.618777734457236,3.111453792025787,0.9982963744811443,0.0017036255225821367
30.52753394644553,30.63284325283249,3.1668494994099543,0.9983010456861551,0.001698954317571555
30.532533951994168,30.649817866476837,3.224025213379877,0.9983174685849536,0.0016825314187737727
30.537533957542806,30.66102123684045,3.2827100235828293,0.9983288577471358,0.0016711422565921768
30.542533963091444,30.675941205528385,3.3423635874199893,0.9983323658519268,0.0016676341518016074
30.54753396864008,30.686123926624067,3.4028468440276716,0.9983414184743863,0.001658581529343231
30.552533974188723,30.69914568118358,3.4637521683520696,0.9983497619224057,0.001650238081324505
30.55753397973736,30.708112155594662,3.5245629678328556,0.9983534346509004,0.0016465653528310268
30.562533985286,30.720191851344143,3.585074347947643,0.9983600611734712,0.0016399388302612162
30.567533990834637,30.726936486011233,3.6451171294872156,0.998365091010346,0.0016349089933873557
30.572533996383275,30.738203244212922,3.7045747596549274,0.9983670396869496,0.0016329603167851677
30.577534001931912,30.744553317299765,3.7631132028814362,0.9983725545570655,0.0016274454466707888
30.58253400748055,30.75321007838054,3.82046482368399,0.9983760237107324,0.0016239762930053208
30.587534013029188,30.75896798481564,3.8764134758710918,0.9983762883226385,0.0016237116811001556
30.592534018577826,30.768116208077274,3.9303059642041784,0.9983809265150458,0.001619073488692781
30.597534024126464,30.77177675986386,3.98215816957743,0.9983831049441867,0.00161689505955175
30.602534029675102,30.780287299284733,4.031565208860942,0.9983826624561921,0.0016173375475462546
30.607534035223743,30.783599189156288,4.078313001554164,0.9983867521430224,0.0016132478607164776
30.61253404077238,30.790630575836822,4.122220270914063,0.9983873447367638,0.0016126552669760825
30.61753404632102,30.79373881790265,4.163458175695186,0.9983873573371782,0.0016126426665621604
30.622534051869657,30.79975576133989,4.202131180864,0.9983903261038304,0.0016096738999115431
30.627534057418295,30.802754172531532,4.237918691727057,0.9983902228581766,0.0016097771455665473
30.632534062966933,30.808393083673536,4.2705867168541145,0.9983906400479641,0.0016093599557807986
30.63753406851557,30.810387234123095,4.3001199422694105,0.9983922238573453,0.0016077761464020448
30.64253407406421,30.816774719891256,4.326306361626745,0.9983926424092269,0.0016073575945227813
30.647534079612846,30.81743607919774,4.348924296380378,0.9983922193014578,0.0016077807022947931
30.652534085161484,30.82354372814431,4.368070689858435,0.9983938073342615,0.0016061926694947003
30.657534090710122,30.82409745994797,4.383541737868379,0.9983939099057626,0.001606090097997223
30.66253409625876,30.82896931794685,4.395130674769509,0.998393167355662,0.0016068326481013745
30.6675341018074,30.829931174067752,4.403129282555467,0.9983948910284219,0.0016051089753458642
30.67253410735604,30.8339227994033,4.407781049107725,0.9983942532610145,0.0016057467427546418
30.677534112904677,30.83503069002456,4.408736824453581,0.9983939387922544,0.001606061211511017
30.682534118453315,30.838930205762217,4.406155438893095,0.9983950476776833,0.0016049523260782117
30.687534124001953,30.839476739219855,4.4000888212647915,0.9983945722091935,0.0016054277945660562
30.69253412955059,30.843845342904416,4.390537247241597,0.9983936301297183,0.0016063698740373617
30.69753413509923,30.84375051491586,4.377517813169428,0.9983954028261244,0.0016045971776306495
30.702534140647867,30.847806594018163,4.361111312952106,0.9983939088956605,0.0016060911080931694
30.707534146196505,30.847861892109066,4.341266471012897,0.9983929964448075,0.0016070035589451648
30.712534151745142,30.85141152624452,4.318093977772664,0.9983956156530891,0.0016043843506640197
30.717534157293787,30.85134083430895,4.2915805706754355,0.9983920633199118,0.001607936683842562
30.722534162842425,30.855107295337362,4.261906358165949,0.9983926866753299,0.001607313328425327
30.727534168391063,30.854649344344168,4.229005832918734,0.9983945645006331,0.0016054355031244096
30.7325341739397,30.858301734154665,4.193043069361438,0.9983900303808464,0.0016099696229133348
30.73753417948834,30.85783781319184,4.154120450078616,0.9983918295184404,0.001608170485322327
30.742534185036977,30.861263005383453,4.112516284511394,0.9983923973771226,0.0016076026266440607
30.747534190585615,30.86069400762116,4.068161334137677,0.9983878014433688,0.0016121985603946062
30.752534196134256,30.864370069820986,4.021153441990237,0.9983897577788761,0.001610242224881969
30.757534201682894,30.863223373025143,3.9719975011038513,0.9983895355581508,0.0016104644456046988
30.762534207231532,30.86711740653007,3.9210678528380476,0.9983846637058592,0.001615336297894568
30.76753421278017,30.866130680005952,3.868573694313122,0.9983862121465485,0.001613787857203991
30.772534218328808,30.86858246044986,3.814565392855331,0.9983857966629963,0.00161420334075573
30.777534223877446,30.868794429151595,3.7590476232097223,0.998380403555129,0.0016195964486231413
30.782534229426084,30.871462623672684,3.702425667997433,0.9983806244855338,0.0016193755182185166
30.78753423497472,30.87039908833836,3.6450264886617147,0.9983801907341417,0.001619809269610804
30.79253424052336,30.87472854401994,3.5870383251188316,0.9983752495115433,0.001624750492210601
30.797534246071997,30.873151829210766,3.528553778395584,0.9983728567073655,0.0016271432963892013
30.802534251620635,30.87602791885246,3.4696371809492645,0.9983711906814805,0.001628809322275778
30.807534257169273,30.87571056137316,3.4105480879665877,0.9983678732136387,0.0016321267901193031
30.812534262717914,30.878328769929507,3.3516462237850355,0.9983638754447122,0.0016361245590474222
30.817534268266552,30.87741216414928,3.2929885554729044,0.9983588131903494,0.0016411868134108367
30.82253427381519,30.88089242035098,3.23504286883577,0.998355236128136,0.0016447638756256857
30.827534279363828,30.87980655763607,3.1782239798085805,0.9983525736124398,0.0016474263913235643
30.832534284912466,30.882811311187766,3.122574353865157,0.9983451000292124,0.0016548999745537435
30.837534290461104,30.881818202567057,3.0685407031046372,0.9983372467523313,0.001662753251437217
30.84253429600974,30.884905422765975,3.0164859438681986,0.9983354293452541,0.0016645706585170757
30.84753430155838,30.88397329797812,2.966548027953209,0.9983295921803581,0.0016704078234162658
30.852534307107017,30.88678956830935,2.9189684141173053,0.9983173337821589,0.0016826662216175997
30.857534312655655,30.885761587566115,2.874104764802872,0.9983124412498605,0.0016875587539175302
30.862534318204293,30.888936351300803,2.8322008541675547,0.9983095484413387,0.0016904515624406307
30.867534323752935,30.887756880432242,2.7935134557270103,0.9982972987146818,0.0017027012890984527
30.872534329301573,30.890507613845227,2.7579501710473395,0.9982884547807984,0.001711545222982404
30.87753433485021,30.889476815064196,2.7256630051035775,0.9982863107974811,0.0017136892063004693
30.88253434039885,30.89244332044715,2.6968871130445797,0.9982765307227026,0.0017234692810783494
30.887534345947486,30.891127991067133,2.6718021582117792,0.998266204567644,0.0017337954361355335
30.892534351496124,30.893808331879097,2.650593592774916,0.9982654524345412,0.0017345475692370918
30.897534357044762,30.89263060650697,2.633027563640103,0.9982606100312608,0.0017393899725160673
30.9025343625934,30.895411797949215,2.6187955940545686,0.9982494524984221,0.001750547505353191
30.907534368142038,30.893949773248647,2.608090847763441,0.9982467932837146,0.0017532067200578373
30.912534373690676,30.896525117418104,2.6008873399200025,0.9982487821660538,0.001751217837716388
30.917534379239314,30.895147564523082,2.5970836870307026,0.9982452349929689,0.0017547650108038395
30.922534384787955,30.89765796307946,2.5966265243291193,0.998242228938365,0.0017577710654106248
30.927534390336593,30.896071512106065,2.59938006195278,0.9982425455146209,0.0017574544891568746
30.93253439588523,30.898585195407414,2.6052095999572065,0.9982421955445336,0.0017578044592456816
30.93753440143387,30.896979564311064,2.6138564517731906,0.9982459888067787,0.0017540111970022177
30.942534406982507,30.899220537959494,2.625220030877571,0.9982532384223088,0.0017467615814740134
30.947534412531144,30.897520992199414,2.6390441748365236,0.9982532146445259,0.0017467853592586862
30.952534418079782,30.899966843216358,2.6548974756334154,0.9982513630836658,0.0017486369201197573
30.95753442362842,30.89820203984493,2.672510406887256,0.9982609447149525,0.0017390552888332917
30.962534429177058,30.90026399331712,2.6922140829137944,0.998272495196579,0.0017275048072079254
30.967534434725696,30.898450827016145,2.71356725149696,0.9982730403173176,0.0017269596864698848
30.972534440274334,30.90082305826573,2.7363616582902455,0.9982738881566493,0.0017261118471396622
30.977534445822975,30.898983453226457,2.7606201526388094,0.9982847676836286,0.0017152323201598473
30.982534451371613,30.900967021396667,2.7859367735200187,0.9982940348609064,0.0017059651428823048
30.98753445692025,30.899079269596182,2.8115901733031734,0.9982961511745502,0.0017038488292387308
30.99253446246889,30.901385675148774,2.837773137425483,0.998300976345516,0.0016990236582738272
30.997534468017527,30.8995091197639,2.864614219882307,0.9983096811906543,0.0016903188131357683
31.002534473566165,30.90149755862748,2.892265677507679,0.9983154071154396,0.0016845928883503782
31.007534479114803,30.89960299958381,2.9203883754782765,0.9983196815364949,0.0016803184672963458
31.01253448466344,30.901846516512165,2.9487791976199382,0.9983253267447352,0.0016746732590561025
31.01753449021208,30.8999508137187,2.9774650206770144,0.9983302583964024,0.001669741607389207
31.022534495760716,30.90203004658382,3.0058335329334636,0.9983353480177144,0.0016646519860775693
31.027534501309354,30.900160969821812,3.0340546599352973,0.9983407624411244,0.0016592375626672392
31.032534506857992,30.90231494770615,3.0622064511135365,0.9983433782446518,0.0016566217591404084
31.037534512406634,30.900482240782498,3.0902900666482394,0.9983464273902082,0.001653572613584698
31.04253451795527,30.902730590785833,3.118023418116491,0.9983528150389074,0.0016471849648852397
31.04753452350391,30.9008101089182,3.145334155423289,0.998356082457243,0.001643917546550515
31.052534529052547,30.90292254903433,3.1718036906043476,0.998355923364675,0.0016440766391190378
31.057534534601185,30.901304309007596,3.1976985110221237,0.9983601511779225,0.0016398488258723418
31.062534540149823,30.903596841221216,3.222850970578723,0.9983654950351594,0.0016345049686366736
31.06753454569846,30.90160236281844,3.2469210074073582,0.9983655006568826,0.0016344993469143926
31.0725345512471,30.903973998037813,3.26978136950224,0.9983661229136931,0.0016338770901047938
31.077534556795737,30.90246710282398,3.291377043119553,0.9983706419544633,0.0016293580493357345
31.082534562344375,30.904572170968017,3.312086533729027,0.9983726836057868,0.0016273163980137701
31.087534567893012,30.902825885799416,3.3318551503832983,0.9983723226207357,0.0016276773830654987
31.092534573441654,30.905511154395043,3.350436359861804,0.9983743598998813,0.0016256401039194987
31.09753457899029,30.90385978136632,3.367575885767305,0.9983766959594452,0.0016233040443561302
31.10253458453893,30.906093241673066,3.3832874449246706,0.9983770854981552,0.0016229145056467014
31.107534590087567,30.904693612496736,3.397675564388333,0.9983779406098948,0.0016220593939072162
31.112534595636205,30.907309570928188,3.4107521053867034,0.9983793661362566,0.0016206338675462323
31.117534601184843,30.905753989926904,3.422402808927157,0.9983800219170916,0.0016199780867120622
31.12253460673348,30.90843757447522,3.4328446829352957,0.9983805452513788,0.0016194547524258245
31.12753461228212,30.907093417517896,3.4419844003256865,0.9983812848441879,0.0016187151596186817
31.132534617830757,30.90969448638121,3.4497098325732845,0.9983821649591726,0.001617835044635328
31.137534623379395,30.908539957474087,3.4558567700706493,0.9983823747220678,0.0016176252817423102
31.142534628928033,30.911388043073167,3.4602888364025466,0.9983820982737793,0.0016179017300333985
31.147534634476674,30.910163481042677,3.4632594100226215,0.9983833363261292,0.0016166636776861574
31.152534640025312,30.91321887921363,3.4649543316081797,0.9983839350339656,0.0016160649698530654
31.15753464557395,30.912132227390256,3.465291667365247,0.9983826432990486,0.0016173567047736892
31.162534651122588,30.915188911348018,3.4642134562389644,0.9983834183218798,0.001616581681945905
31.167534656671226,30.914426126254295,3.4617179340883606,0.9983843926911575,0.0016156073126722473
31.172534662219864,30.91737277304407,3.4576788139617403,0.9983830958711137,0.0016169041327176953
31.1775346677685,30.916818938124756,3.452216906463798,0.9983836051342228,0.0016163948696045962
31.18253467331714,30.920538521034203,3.4453789136667297,0.9983840269295908,0.001615973074234036
31.187534678865777,30.919538292756265,3.437272630656762,0.9983822343154894,0.0016177656883325361
31.192534684414415,30.923279196449542,3.4279065236129838,0.998383322634156,0.0016166773696631147
31.197534689963053,30.923227689090876,3.4172398469495495,0.9983843991817816,0.0016156008220354265
31.202534695511694,30.9263064306042,3.4052250353984594,0.9983812808116533,0.0016187191921630422
31.207534701060332,30.926496385212644,3.3919343703131917,0.9983807675450038,0.0016192324588116705
31.21253470660897,30.93113349372313,3.3774903301964145,0.9983836881971135,0.001616311806702086
31.21753471215761,30.930541271906087,3.36213411710929,0.9983825366509749,0.0016174633528417387
31.22253471770625,30.93476374874028,3.3460358158921313,0.9983785874938462,0.0016214125099713735
31.227534723254887,30.935723953254346,3.3293067929920506,0.9983790332078745,0.001620966795945549
31.232534728803525,30.93993845090488,3.312044933376194,0.9983826177863887,0.0016173822174334871
31.237534734352167,30.940107333993495,3.294427902916247,0.9983803792047249,0.0016196207991000047
31.242534739900805,30.94532344292564,3.2765806402400686,0.99837464817273,0.001625351831098759
31.247534745449443,30.94674119526243,3.258440403837467,0.9983771808017735,0.0016228192020528193
31.25253475099808,30.951115851832824,3.24013259427217,0.9983812162522981,0.0016187837515236156
31.25753475654672,30.952189197026346,3.221592107611695,0.9983758307165145,0.0016241692873038322
31.262534762095356,30.958554461369236,3.2028839872851944,0.9983716430334618,0.0016283569703548792
31.267534767643994,30.959875991459644,3.18420414851073,0.9983752815009836,0.0016247185028321974
31.272534773192632,30.965246985235805,3.165635050597194,0.9983768187755079,0.0016231812283072466
31.27753477874127,30.96736647588373,3.1473512067776754,0.9983721411860471,0.0016278588177679005
31.282534784289908,30.973322934652224,3.1293573407000665,0.9983690519337192,0.001630948070095982
31.287534789838546,30.976014694594056,3.1115530395000004,0.9983712819099151,0.0016287180939002265
31.292534795387187,30.98277103801709,3.0941301891378696,0.9983720410681759,0.0016279589356407297
31.297534800935825,30.98481332168236,3.0770261780008195,0.9983687931996215,0.0016312068041959057
31.302534806484463,30.9920078006526,3.0604493590075763,0.9983660477043231,0.0016339522994962153
31.3075348120331,30.99576965574215,3.0444697902022546,0.9983661852197311,0.0016338147840899958
31.31253481758174,31.002592789794274,3.029150937428391,0.9983674918120813,0.0016325081917409707
31.317534823130377,31.00594724745512,3.0145332631323716,0.99836529094342,0.0016347090604034884
31.322534828679014,31.01446982308703,3.000595309521751,0.9983617595561491,0.0016382404476771749
31.327534834227652,31.018514054505058,2.987255126542114,0.998362431500524,0.001637568503303232
31.33253483977629,31.02645814830515,2.9745670820911227,0.9983627535085611,0.001637246495268059
31.337534845324928,31.031123707491894,2.9625091242423203,0.998359951213203,0.0016400487906292585
31.342534850873566,31.040130915753394,2.9511277981466346,0.9983586491827485,0.001641350821085826
31.347534856422207,31.045232299600144,2.9405660897552206,0.9983586875528719,0.0016413124509649362
31.352534861970845,31.05423009976876,2.93092650465071,0.9983577133003118,0.001642286703526907
31.357534867519483,31.05969249261047,2.922172152812678,0.9983557803916174,0.0016442196122229266
31.36253487306812,31.07025930922171,2.914257337033567,0.9983538164066218,0.0016461835972196109
31.36753487861676,31.07606065478868,2.9070900547615217,0.998354199058523,0.0016458009453192645
31.372534884165397,31.085286767725805,2.9004567382203725,0.9983551825320259,0.0016448174718166637
31.377534889714035,31.092419704281227,2.8942168319843313,0.9983516172559885,0.0016483827478536747
31.382534895262673,31.104137414143846,2.8882026654573996,0.9983472529230959,0.0016527470807456634
31.38753490081131,31.11036143979552,2.88247041016798,0.9983496086395495,0.0016503913642913026
31.39253490635995,31.12113604922021,2.8769901816685013,0.998352896834838,0.0016471031690010493
31.397534911908586,31.12923586550971,2.8718412523507393,0.9983477758522596,0.0016522241515781147
31.402534917457224,31.14108836733862,2.8667783752475793,0.9983415926039829,0.001658407399852335
31.407534923005866,31.148833721992606,2.8618424628121244,0.9983442420675422,0.0016557579362897006
31.412534928554503,31.161197110536918,2.8570111307233583,0.998347910438752,0.0016520895650765754
31.41753493410314,31.169571941994903,2.852055939942531,0.9983441959219473,0.0016558040818836898
31.42253493965178,31.182170166323743,2.8472051571457393,0.9983393074586602,0.001660692545174243
31.427534945200417,31.19134669031887,2.842436426800402,0.9983381532141269,0.0016618467897100224
31.432534950749055,31.204584084251838,2.8376307896397743,0.9983387284454617,0.0016612715583775612
31.437534956297693,31.213726026781373,2.8328650194182434,0.9983405990697578,0.0016594009340832217
31.44253496184633,31.227332113261664,2.8282085328166513,0.9983395580078384,0.0016604419960050579
31.44753496739497,31.237255373822826,2.823456385613861,0.998331923529532,0.0016680764743134862
31.452534972943607,31.25130604947739,2.8184482788501652,0.9983285672897821,0.0016714327140646545
31.457534978492244,31.26153931748914,2.8133868258506154,0.9983360002898636,0.00166399971398421
31.462534984040886,31.275906124662548,2.808337549335757,0.9983380036505938,0.00166199635325492
31.467534989589524,31.286312705027754,2.8033249703718526,0.9983269747682993,0.0016730252355496114
31.47253499513816,31.30112434340444,2.7982690828533525,0.9983219796180569,0.0016780203857927089
31.4775350006868,31.31227028337335,2.7931512126426266,0.998330041288308,0.0016699587155413597
31.482535006235437,31.327341837939176,2.7880880696934423,0.9983321287941461,0.001667871209702794
31.487535011784075,31.3381921827403,2.7832991625598855,0.9983233050661232,0.0016766949377262912
31.492535017332713,31.35333759556108,2.7786527558957728,0.9983201410792701,0.0016798589245797758
31.49753502288135,31.365094657901427,2.7740755501248207,0.9983244200937506,0.001675579910098855
31.50253502842999,31.381017107584935,2.7694149049151715,0.9983236992975079,0.0016763007063414098
31.507535033978627,31.3921481867687,2.7650016711205634,0.9983199480914584,0.0016800519123904983
31.512535039527265,31.407032726187808,2.7608663691222506,0.9983207023202303,0.0016792976836185166
31.517535045075906,31.419185780818747,2.7565343986262776,0.9983204637116816,0.0016795362921675436
31.522535050624544,31.43602189811101,2.752241996668358,0.9983167623830357,0.0016832376208129902
31.527535056173182,31.44708944070401,2.7482282768161173,0.9983175926690204,0.0016824073348279695
31.53253506172182,31.461262833603246,2.7444084786276535,0.9983206717867839,0.0016793282170660256
31.537535067270458,31.473654132439798,2.740706621981929,0.9983174277221175,0.001682572281733
31.542535072819096,31.491103466663198,2.7372858143081493,0.9983142502563142,0.0016857497475370347
31.547535078367734,31.50171440357833,2.734298114911781,0.9983179616633399,0.0016820383405123302
31.55253508391637,31.51516748181765,2.7315196414509586,0.9983192105122957,0.0016807894915571856
31.55753508946501,31.52755415137913,2.729035136453113,0.998315082195884,0.0016849178079712279
31.562535095013647,31.544766212321157,2.7271650035972037,0.9983161126543075,0.0016838873495482207
31.567535100562285,31.554682435266358,2.7257220944540794,0.9983202228815428,0.0016797771223146269
31.572535106110927,31.56789562587877,2.7246841151679053,0.9983181392879535,0.0016818607159058557
31.577535111659564,31.579810018475854,2.7243232449950945,0.9983163077224491,0.001683692281411821
31.582535117208202,31.59568124611332,2.7246651008901557,0.998320264562439,0.001679735441424055
31.58753512275684,31.604913501661084,2.725793590475387,0.9983216432074771,0.00167835679638755
31.592535128305478,31.618250824067704,2.727950766599027,0.9983200423622393,0.0016799576416246834
31.597535133854116,31.629098282949098,2.7311240021930683,0.9983224363989559,0.0016775636049070888
31.602535139402754,31.643135426248353,2.7353189810589384,0.9983249963938241,0.0016750036100382664
31.60753514495139,31.651711359371028,2.74063335888166,0.9983245352951792,0.0016754647086829964
31.61253515050003,31.664699114991016,2.747269193553481,0.998325795593802,0.0016742044100608211
31.617535156048667,31.674131270558206,2.7552013967833435,0.9983284190507886,0.0016715809530745893
31.622535161597305,31.686719935022957,2.7644289284774595,0.9983308948231986,0.0016691051806653034
31.627535167145943,31.6944006460932,2.7750604968582815,0.998334007545736,0.0016659924581292624
31.632535172694585,31.706197981918162,2.787063702706701,0.9983335266393852,0.001666473364481321
31.637535178243223,31.71419806365813,2.8004575765673936,0.9983321556677042,0.001667844336164001
31.64253518379186,31.725639989830512,2.81537412531276,0.9983392143435745,0.00166078566029693
31.6475351893405,31.732220451378097,2.8316562260088136,0.9983465933071237,0.0016534066967503524
31.652535194889136,31.74259435034072,2.849246936622316,0.9983424788451829,0.0016575211586941458
31.657535200437774,31.749036749142356,2.86816955032252,0.9983388455961958,0.0016611544076849426
31.662535205986412,31.759347514344014,2.8885157182764964,0.9983478020001797,0.0016521980037047562
31.66753521153505,31.764807025602426,2.91028366750222,0.9983565489630571,0.0016434510408317303
31.672535217083688,31.773540148791508,2.93343823319345,0.9983531482562706,0.0016468517476185044
31.677535222632326,31.778866271482606,2.957871863627563,0.9983493178852116,0.0016506821186752477
31.682535228180964,31.788062388195208,2.9833451897679772,0.9983560415880898,0.0016439584157937547
31.687535233729605,31.791727534001563,3.009899741779143,0.9983632786396831,0.0016367213641981704
31.692535239278243,31.79990353682605,3.037445231849931,0.9983633353347223,0.001636664669155967
31.69753524482688,31.804117255758403,3.065870692195647,0.9983617146131274,0.0016382853907494863
31.70253525037552,31.810694738804706,3.0951729928688225,0.9983625112479863,0.0016374887558900891
31.707535255924157,31.814131434837773,3.125180894904965,0.9983689216446018,0.0016310783592736978
31.712535261472794,31.821841750255214,3.1559547190059867,0.9983741563036491,0.0016258437002266454
31.717535267021432,31.823879991365413,3.1873680999011964,0.9983689620567893,0.0016310379470863738
31.722535272570077,31.83026783909586,3.2192630926756887,0.9983687245078164,0.0016312754960609104
31.727535278118715,31.83249961833428,3.251523342048878,0.9983780521335575,0.0016219478703217657
31.732535283667353,31.83844149374826,3.2838164246907384,0.9983783283500035,0.0016216716538784523
31.73753528921599,31.84032712048083,3.316028047293368,0.998374241269,0.0016257587348843536
31.74253529476463,31.84513962724657,3.3481892639493123,0.9983778500275904,0.001622149976297825
31.747535300313267,31.846773474207183,3.3801040543251872,0.9983820463895253,0.0016179536143597778
31.752535305861905,31.852643745616106,3.41165813594001,0.9983813818989224,0.001618618104957421
31.757535311410543,31.852868920341226,3.4427112829305906,0.9983804191166478,0.0016195808872292061
31.76253531695918,31.857421384294764,3.473009585193158,0.9983827992846181,0.0016172007192572669
31.76753532250782,31.85863652072304,3.5023619677534272,0.9983850917708565,0.0016149082330181568
31.772535328056456,31.862948175757207,3.5305509398684642,0.9983845378764399,0.0016154621274341923
31.777535333605098,31.86269458908289,3.5574717954656707,0.998384181357967,0.001615818645907157
31.782535339153736,31.867573111770863,3.5829437052349338,0.9983862757136095,0.0016137242902652096
31.787535344702373,31.867472864411265,3.606945122121147,0.9983872679868034,0.0016127320170715822
31.79253535025101,31.87053106217105,3.6293333188178645,0.9983864124372783,0.001613587566597702
31.79753535579965,31.87107252204863,3.6497782128418517,0.9983872613230507,0.0016127386808264099
31.802535361348287,31.874424384548558,3.668349463958121,0.9983878680046704,0.001612131999208512
31.807535366896925,31.87380245660516,3.6850248278697935,0.9983883493435534,0.0016116506603271385
31.812535372445563,31.87815499222218,3.6996152545866234,0.9983885898571967,0.0016114101466847277
31.8175353779942,31.87677413732471,3.712240493326309,0.9983876649335087,0.0016123350703738056
31.82253538354284,31.880101510926437,3.7226054411534633,0.9983891194398464,0.0016108805640382459
31.827535389091477,31.879689764886177,3.730719094275119,0.9983893524300619,0.0016106475738238387
31.832535394640118,31.882056643951064,3.7367199981773127,0.998388002435279,0.001611997568609571
31.837535400188756,31.88130736064575,3.7402667147586315,0.9983887759812298,0.0016112240226616643
31.842535405737394,31.884875148370995,3.7415404412803674,0.9983888428831617,0.001611157120732065
31.84753541128603,31.883212960248944,3.7407517880952303,0.9983886562619487,0.0016113437419475202
31.85253541683467,31.885938652105764,3.7380322695231087,0.9983880211025479,0.0016119789013511298
31.857535422383307,31.885250152785304,3.7333279820544494,0.9983872459173696,0.0016127540865310673
31.862535427931945,31.887464798827413,3.7265876190715295,0.9983885057887805,0.0016114942151213415
31.867535433480583,31.886049117464626,3.7179300576217313,0.9983871205854874,0.0016128794184146666
31.87253543902922,31.88940841872121,3.7073117280203682,0.9983851206016056,0.001614879402297407
31.87753544457786,31.887529156088334,3.694564038811562,0.9983870842129161,0.0016129157909867992
31.882535450126497,31.88979601819707,3.679707529088576,0.9983854852087037,0.001614514795197985
31.88753545567514,31.888731601000032,3.662636872123463,0.9983824830644359,0.0016175169394648532
31.892535461223776,31.89098637219066,3.643246415010744,0.9983847149291083,0.001615285074790134
31.897535466772414,31.8892071557539,3.621777957150911,0.9983827266531727,0.0016172733507248134
31.902535472321052,31.891984149022555,3.5981386242911175,0.9983785943435278,0.0016214056603668103
31.90753547786969,31.890303607297398,3.5726723971509795,0.9983810647114876,0.0016189352924047746
31.912535483418328,31.892318958304156,3.5453585438830624,0.9983792628473693,0.0016207371565190038
31.917535488966966,31.89079418617066,3.516222415325432,0.9983733321775378,0.001626667826354024
31.922535494515603,31.893301238657642,3.4854631290689677,0.9983744971738665,0.0016255028300292424
31.92753550006424,31.891331366035114,3.453010016071622,0.9983744137214692,0.00162558628242857
31.93253550561288,31.893554036743197,3.4190477366035505,0.9983680582312054,0.0016319417726943224
31.937535511161517,31.891947738706833,3.383735474744206,0.998364700571851,0.0016352994320504406
31.94253551671016,31.894089255583143,3.347544435413384,0.9983648661155955,0.0016351338883090212
31.947535522258796,31.89218867915812,3.310561214250746,0.998362155860012,0.0016378441438943108
31.952535527807434,31.894485946389356,3.2729021122473743,0.9983549489914819,0.0016450510124257894
31.957535533356072,31.892660319596153,3.234999242892809,0.9983494160606561,0.001650583943253172
31.96253553890471,31.894759798609062,3.19704571392335,0.9983497770430995,0.001650222960810425
31.967535544453348,31.89289515434798,3.1589381506307728,0.9983457177883588,0.0016542822155521286
31.972535550001986,31.89507131878884,3.120803927693687,0.99833373760671,0.0016662623972009147
31.977535555550624,31.893192729556723,3.08249990809861,0.9983286253808475,0.001671374623064137
31.98253556109926,31.89532035786508,3.0441499233978817,0.9983289221459569,0.001671077857955485
31.9875355666479,31.893413662423605,3.006280472431431,0.998319083760499,0.001680916243412916
31.992535572196537,31.895552092652764,2.9689277386723,0.9983067939765742,0.0016932060273380416
31.997535577745175,31.893685144581895,2.9321934184148817,0.9983034402608227,0.0016965597430903018
32.00253558329381,31.895800343775694,2.896491136040087,0.9982970696993598,0.0017029303045538432
32.00753558884245,31.893879364997233,2.86195661273478,0.9982839905159057,0.0017160094880081147
32.01253559439109,31.896063115231435,2.8288196616642556,0.998277435361085,0.0017225646428284077
32.01753559993973,31.89424971810396,2.7973198808425246,0.9982726166099798,0.00172738339393419
32.022535605488365,31.896361299676613,2.767370053357533,0.9982580026842711,0.0017419973196431133
32.02753561103701,31.894451334209005,2.739416650245214,0.9982463826320589,0.0017536173718553263
32.03253561658565,31.896745593808415,2.713744775980387,0.9982467395748084,0.0017532604291061887
32.037535622134286,31.89505665001155,2.6905868249491465,0.9982410347390979,0.0017589652648175946
32.04253562768292,31.897208955272294,2.670290725353871,0.9982238664684252,0.0017761335354909015
32.04753563323156,31.89534762979648,2.6526846291536055,0.998216269507989,0.0017837304959281957
32.0525356387802,31.8977852547845,2.6381144272703123,0.9982205984536274,0.0017794015502896699
32.05753564432884,31.896255881870125,2.6263355681888463,0.9982169182104618,0.0017830817934573434
32.062535649877475,31.898548643797593,2.6179646211927,0.9982073732168449,0.0017926267870754444
32.06753565542611,31.89684715196988,2.613058889728198,0.9982081819098656,0.0017918180940558167
32.07253566097475,31.899394717867917,2.6119206799588572,0.9982119588322529,0.0017880411716697361
32.07753566652339,31.897944347705398,2.6147425055386577,0.9982092487515277,0.001790751252396363
32.08253567207203,31.900484684364816,2.6215584629932835,0.9982140040337965,0.0017859959701298127
32.087535677620664,31.899083952009867,2.6325609973661632,0.9982275283198638,0.0017724716840635695
32.0925356831693,31.90166971008283,2.648032432920394,0.9982296468084044,0.001770353195522454
32.09753568871794,31.90022539794128,2.668142468195656,0.9982267034730471,0.0017732965308791767
32.10253569426658,31.903050017493744,2.692792854171562,0.9982416009807428,0.001758399023183539
32.107535699815216,31.901855023541053,2.721641938172655,0.9982618617414848,0.0017381382624417669
32.112535705363854,31.9044472084482,2.7544616453707573,0.9982658260964938,0.0017341739074334852
32.11753571091249,31.903169495091902,2.7913559785165973,0.9982668598528099,0.0017331401511177305
32.12253571646113,31.906098721197107,2.832383025538091,0.9982805364863142,0.0017194635176142389
32.12753572200977,31.904862403487993,2.8772375213719363,0.9982969958744525,0.0017030041294774185
32.132535727558405,31.90771045381903,2.9256792800732807,0.998305940681293,0.0016940593226382648
32.13753573310704,31.90654035896981,2.977477186129654,0.9983101682914348,0.001689831712498538
32.14253573865569,31.909261809306695,3.0323391820628736,0.9983177495460502,0.0016822504578850777
32.147535744204326,31.908218198312923,3.0898758696480995,0.9983299411450488,0.0016700588588899321
32.152535749752964,31.91115820485853,3.149638668779035,0.9983381325399932,0.0016618674639481729
32.1575357553016,31.90991042438849,3.2116121272114277,0.9983419467102531,0.0016580532936918697
32.16253576085024,31.91296318059182,3.275514603346674,0.9983481845190874,0.0016518154848616697
32.16753576639888,31.91170023923673,3.3406429100431416,0.9983551638414481,0.001644836162504752
32.172535771947516,31.914481762813633,3.406795629275615,0.9983597678677242,0.0016402321362298771
32.17753577749615,31.913660389922796,3.47378111404161,0.998363777625533,0.0016362223784177942
32.18253578304479,31.916300142100226,3.5412440728030123,0.9983686666599941,0.0016313333439535208
32.18753578859343,31.91513756989853,3.608818390224739,0.9983712626051493,0.0016287373987956789
32.19253579414207,31.918490201684712,3.6759804612549276,0.9983738370284165,0.0016261629755254885
32.197535799690705,31.917239089883715,3.742436662036773,0.9983791122506287,0.0016208877533116855
32.20253580523934,31.919921343742132,3.808125673301459,0.9983794103623259,0.0016205896416131935
32.20753581078798,31.91910346866111,3.8728708095007693,0.9983810073776975,0.00161899262624022
32.21253581633662,31.922389588921533,3.936560844526671,0.9983855357300547,0.0016144642738839198
32.21753582188526,31.92086837664726,3.998805451005519,0.9983850058268777,0.001614994177060968
32.2225358274339,31.92415078634075,4.059386266196925,0.9983869888835538,0.0016130111203864603
32.22753583298254,31.92344154169073,4.118244647441469,0.9983887402747069,0.0016112597292358827
32.23253583853118,31.925760938847752,4.17512650221143,0.9983893653614005,0.0016106346425442534
32.237535844079815,31.925388404951722,4.229730890358863,0.9983909802302893,0.0016090197736591478
32.24253584962845,31.92863977987648,4.281720276284393,0.9983906683610425,0.0016093316429092153
32.24753585517709,31.92759689293592,4.33105289258729,0.9983928856714488,0.001607114332500009
32.25253586072573,31.930998749525052,4.377473038693167,0.9983927274324125,0.001607272571532249
32.25753586627437,31.93046952131387,4.420643824115429,0.9983928392527994,0.001607160751142485
32.262535871823005,31.93331932215787,4.460242632147454,0.9983947608480996,0.0016052391558396021
32.26753587737164,31.933063049731512,4.49622635113866,0.998393657326512,0.0016063426774262726
32.27253588292028,31.93678033715761,4.528501674916504,0.9983949229508723,0.0016050770530654992
32.27753588846892,31.93575197784349,4.556781528598472,0.9983949855880219,0.0016050144159149389
32.282535894017556,31.940424276539243,4.581154451108386,0.9983950875667094,0.0016049124372275736
32.2875358995662,31.939121944901004,4.6012428728417865,0.9983954931070913,0.0016045068968461521
32.29253590511484,31.943432542160952,4.617456549472743,0.998395308507281,0.001604691496657192
32.29753591066348,31.94294499504558,4.629888506577815,0.9983959123972981,0.0016040876066415225
32.302535916212115,31.946397765482512,4.638401133309132,0.9983952706845406,0.0016047293194004003
32.30753592176075,31.946906390632204,4.6428959425466125,0.9983958341623083,0.0016041658416350913
32.31253592730939,31.95020503389766,4.643102727550477,0.9983955583507824,0.0016044416531631217
32.31753593285803,31.951095306501546,4.639373522410555,0.9983952933409637,0.0016047066629830715
32.322535938406666,31.95508124575258,4.6318333144194055,0.9983954641629808,0.0016045358409684323
32.327535943955304,31.955781936958125,4.620387334898443,0.9983948952740503,0.0016051047299001056
32.33253594950394,31.960733566853136,4.605101057008182,0.9983951396607609,0.0016048603431924107
32.33753595505258,31.961165662398493,4.586083153513595,0.9983938698575637,0.001606130146392021
32.34253596060122,31.966750099568443,4.563463412910257,0.9983947679531399,0.0016052320508173964
32.347535966149856,31.967368724229146,4.537041603177949,0.99839333409877,0.00160666590519045
32.352535971698494,31.972921718361576,4.5069063466513875,0.9983923476591579,0.0016076523448041397
32.35753597724713,31.974459924541165,4.473157793949985,0.9983939875417804,0.0016060124621831142
32.36253598279577,31.979594914325148,4.435428230597876,0.9983898873674193,0.0016101126365454762
32.36753598834441,31.98231700172625,4.394176968677411,0.9983914751084009,0.001608524895564526
32.372535993893045,31.988142839444123,4.349737522300348,0.9983904757102222,0.0016095242937431025
32.37753599944168,31.99060002521107,4.302197549882369,0.9983868922816945,0.0016131077222702747
32.38253600499032,31.9989066567991,4.251715450876315,0.9983883589625455,0.0016116410414182963
32.38753601053896,32.00054110088485,4.198234688958987,0.9983856695178239,0.0016143304861381573
32.3925360160876,32.00870355776929,4.141934001207451,0.9983829940524938,0.0016170059514670249
32.39753602163624,32.01317991750071,4.083222626734958,0.9983819704622338,0.001618029541724884
32.40253602718488,32.019385541232516,4.022448830268726,0.9983801609651013,0.0016198390388541789
32.40753603273352,32.02558817902548,3.9597108194334965,0.9983755431251882,0.0016244568787640073
32.412536038282155,32.03572896345617,3.8950485757468956,0.9983731050085332,0.0016268949954148404
32.41753604383079,32.039912774529405,3.828946647096233,0.9983716010488842,0.0016283989550666775
32.42253604937943,32.05155870278641,3.76161066958587,0.9983635714475306,0.0016364285564230974
32.42753605492807,32.05883553433968,3.693443079955183,0.9983607202960799,0.0016392797078776616
32.43253606047671,32.06895295237472,3.6247761391373308,0.9983578478030714,0.0016421522008888791
32.437536066025345,32.077885185552994,3.556039398710077,0.9983458550579135,0.001654144946048315
32.44253607157398,32.09201282546559,3.4877303459119595,0.9983417675739458,0.0016582324300184698
32.44753607712262,32.100986855826676,3.4200265583432325,0.998337702654616,0.0016622973493510928
32.45253608267126,32.11561644309325,3.3532533719694415,0.9983211131594882,0.001678886844479782
32.457536088219896,32.12796181491928,3.2878590106913093,0.9983122441985046,0.0016877558054654107
32.462536093768534,32.144130979993335,3.224114177200133,0.9983081397805447,0.001691860223426044
32.46753609931717,32.15723247851159,3.1622598041498673,0.998289751833967,0.0017102481700044297
32.47253610486581,32.17670760731842,3.1028417182388615,0.9982723159579314,0.001727684046039661
32.47753611041445,32.19205168376108,3.046374573035674,0.9982645636327062,0.001735436371265347
32.482536115963086,32.21158081850922,2.993363572631344,0.9982488936494813,0.0017511063544901134
32.487536121511724,32.229696277769605,2.9441028997660315,0.9982279785392696,0.001772021464701706
32.49253612706036,32.253266313019765,2.8989195468249833,0.9982140779273572,0.0017859220766145362
32.497536132609,32.271657463413725,2.8583472427290757,0.9981982971388299,0.0018017028651410097
32.50253613815764,32.29525008492852,2.822468899992111,0.9981791166583369,0.0018208833456347848
32.507536143706275,32.317441701430575,2.7916249378740763,0.9981683757799076,0.0018316242240639725
32.51253614925492,32.34371449482328,2.7659638573482512,0.9981583324134945,0.001841667590477401
32.51753615480356,32.36474546592728,2.7456588020626826,0.9981398880289081,0.0018601119750638138
32.522536160352196,32.39130087897506,2.730883016177905,0.9981305779699754,0.001869422033995806
32.527536165900834,32.41507532822372,2.7219781203517566,0.998136876656602,0.0018631233473695027
32.53253617144947,32.44178444050368,2.7191439973557077,0.9981359591834514,0.0018640408205201216
32.53753617699811,32.46379329794334,2.7224656782026972,0.998126427578301,0.0018735724256714226
32.54253618254675,32.49096957949153,2.7319724044260894,0.9981342808984682,0.0018657191055051752
32.547536188095386,32.513171777644565,2.747739467822033,0.9981558334271939,0.0018441665767805772
32.55253619364402,32.53749878285604,2.770003684497259,0.9981648810859823,0.001835118917992505
32.55753619919266,32.55809934527501,2.79840999905969,0.9981685979376475,0.0018314020663286188
32.5625362047413,32.5831749136911,2.832551169783021,0.9981881876408444,0.0018118123631329264
32.56753621028994,32.60145382692453,2.872165279500611,0.9982127089636457,0.001787291040333575
32.572536215838575,32.62191203162335,2.9173773621756167,0.9982266332071434,0.0017733667968374625
32.57753622138721,32.63904573258587,2.9679436260049816,0.9982391355093716,0.00176086449461037
32.58253622693585,32.65979153766507,3.0234064885609424,0.9982571336470776,0.0017428663569065434
32.58753623248449,32.67371027722262,3.0837626440359407,0.9982750319281607,0.0017249680758250675
32.59253623803313,32.69015287898183,3.1486928872555944,0.9982901793177561,0.0017098206862280422
32.597536243581764,32.70293498944882,3.217812695382511,0.9983015163583653,0.0016984836456192727
32.6025362491304,32.71943305742282,3.290713394488323,0.9983117602323426,0.0016882397716410586
32.60753625467904,32.72896438934538,3.366624897094232,0.9983256838516367,0.0016743161523472278
32.61253626022768,32.74157818305228,3.44498816649244,0.9983363362404958,0.001663663763488476
32.617536265776316,32.751363787494995,3.5250173267480767,0.9983408578764862,0.001659142127498661
32.62253627132496,32.76314277549705,3.6065241334172726,0.9983496393747473,0.0016503606292385558
32.6275362768736,32.76935792334438,3.6890061594637613,0.9983591225091331,0.0016408774948554012
32.63253628242224,32.780917558036954,3.7719512156342434,0.998361243078356,0.001638756925633866
32.637536287970875,32.78624189092813,3.8546210157577816,0.9983662320287208,0.0016337679752709442
32.64253629351951,32.794746524583665,3.9367771901566715,0.9983737221752679,0.0016262778287260712
32.64753629906815,32.7999444496418,4.018192499641114,0.998374208604125,0.0016257913998719408
32.65253630461679,32.807684835187516,4.09849781531163,0.9983776854995061,0.001622314504494537
32.657536310165426,32.811240194523634,4.1774691037311955,0.99838287334463,0.0016171266593743956
32.662536315714064,32.81898676059894,4.254863822743906,0.9983822689023869,0.001617731101621373
32.6675363212627,32.82134770556738,4.330239476756248,0.9983857849792579,0.0016142150247546241
32.67253632681134,32.82790375865201,4.4035749463576375,0.9983879532521877,0.0016120467518260884
32.67753633235998,32.83009669292215,4.474435424423872,0.9983880456228655,0.0016119543811439101
32.682536337908616,32.835444070442406,4.542190771911088,0.9983907779374018,0.0016092220666046194
32.68753634345725,32.837378756371685,4.60679071560609,0.9983909970835705,0.001609002920432922
32.69253634900589,32.84223198682415,4.668218042408496,0.9983924094377581,0.0016075905662429014
32.69753635455453,32.843618993329166,4.72649152002849,0.9983930533903626,0.0016069466136362745
32.70253636010317,32.84840615567216,4.781332247731967,0.9983939731817709,0.0016060268222265717
32.707536365651805,32.84896278110708,4.832210227863891,0.9983942951384135,0.0016057048655826437
32.71253637120044,32.85414936152226,4.879106413356195,0.9983952145206153,0.0016047854833818687
32.71753637674908,32.853575248778085,4.921614618601765,0.9983953696064763,0.0016046303975212396
32.72253638229772,32.85913620516622,4.959917905813035,0.9983957559303437,0.0016042440736552949
32.727536387846364,32.85775448128564,4.993941344781962,0.9983964934649388,0.0016035065390629087
32.732536393395,32.862862322477824,5.023305138302372,0.9983960423103743,0.001603957693629603
32.73753639894364,32.861573356051615,5.0481018808297105,0.9983969638627233,0.0016030361412840547
32.74253640449228,32.86541364655534,5.06810805436931,0.9983967593876016,0.0016032406164091955
32.747536410040915,32.8648970298586,5.083442055738604,0.9983968209832503,0.0016031790207567892
32.75253641558955,32.86744436170812,5.093894092147964,0.9983971439865788,0.0016028560174242263
32.75753642113819,32.86765167028469,5.099465206082087,0.9983972268514936,0.0016027731525061967
32.76253642668683,32.869542610191154,5.100142312100524,0.9983965051834341,0.0016034948205636101
32.767536432235474,32.869960846877916,5.096041718526831,0.9983978398527422,0.0016021601512545085
32.77253643778411,32.87178124255013,5.087114810887461,0.9983962353300508,0.0016037646739451945
32.77753644333275,32.87203388223896,5.073332844249652,0.9983969731257986,0.0016030268781970288
32.78253644888139,32.87391902787115,5.054718232905591,0.9983972027805058,0.001602797223489969
32.787536454430025,32.873956213615266,5.031380827029111,0.9983953141385191,0.0016046858654774345
32.79253645997866,32.87585947064306,5.003487416744251,0.9983972265764404,0.0016027734275575335
32.7975364655273,32.87568531643651,4.97127724596587,0.9983953222811911,0.001604677722807525
32.80253647107594,32.87764523627406,4.934900610344667,0.9983950280451291,0.0016049719588708993
32.80753647662458,32.877242834758476,4.8942940053704795,0.9983958781902682,0.0016041218137337987
32.812536482173215,32.8792044331926,4.849450365210116,0.9983936431704837,0.0016063568335194095
32.81753648772185,32.878691253761296,4.800906566413593,0.9983935619566726,0.0016064380473320258
32.82253649327049,32.88059585829503,4.748389640966459,0.9983942700286791,0.0016057299753277322
32.82753649881913,32.879931184740684,4.692074272681982,0.9983904057272384,0.0016095942767700917
32.832536504367766,32.882103322904825,4.632006685531681,0.9983921471958237,0.0016078528081873843
32.837536509916404,32.88096601248961,4.568114738446915,0.9983904128877182,0.0016095871162958115
32.84253651546504,32.88343346320217,4.501068579959956,0.998386799792359,0.0016132002116569007
32.84753652101368,32.88210450185773,4.431176541350076,0.9983888509353704,0.0016111490686485808
32.85253652656232,32.884151746256514,4.3589240380517325,0.9983846635967862,0.0016153364072351184
32.857536532110956,32.88316715023845,4.284416092179685,0.9983818065974301,0.0016181934065926315
32.862536537659594,32.884923084641414,4.207786426625679,0.9983825180486144,0.001617481955409748
32.86753654320823,32.883912847311066,4.129449648013621,0.9983766841424847,0.0016233158615402382
32.87253654875687,32.885736787592556,4.049659270233494,0.998373823394648,0.0016261766093776022
32.87753655430551,32.88480486574987,3.96874678899546,0.9983719332997141,0.0016280667043114677
32.88253655985415,32.886446244719174,3.8871249757785784,0.9983649739698935,0.0016350260341309645
32.88753656540279,32.885398238958736,3.80542086683511,0.9983612837124971,0.0016387162915254205
32.89253657095143,32.88754099231409,3.7238459362719545,0.9983550507515656,0.0016449492524551114
32.897536576500066,32.886131023732055,3.642483081031886,0.9983472013837965,0.0016527986202228093
32.902536582048704,32.88789480459448,3.5619113657406536,0.9983412994802626,0.001658700523754427
32.90753658759734,32.88695717332686,3.482409694963353,0.998330687543053,0.0016693124609611963
32.91253659314598,32.88861640421041,3.4046831873292613,0.9983201433937653,0.0016798566102453063
32.91753659869462,32.88739744966427,3.329318139774132,0.9983095081233394,0.001690491880674244
32.922536604243255,32.88926964528599,3.2566450754632283,0.998296170712536,0.0017038292914812608
32.92753660979189,32.88811892310149,3.187175620482324,0.9982840158627666,0.0017159841412532724
32.93253661534053,32.8899139573702,3.1214619192846556,0.9982654971362578,0.001734502867763928
32.93753662088917,32.88867630198751,3.059887350139918,0.9982448390519418,0.0017551609520818593
32.94253662643781,32.890381887835034,3.002659518980319,0.9982358553746462,0.0017641446293793512
32.947536631986445,32.88931871576099,2.9502715233512533,0.9982205037054506,0.0017794962985768327
32.95253663753508,32.891147224918484,2.9028908691406716,0.9981880123689494,0.0018119876350798786
32.95753664308372,32.889846215832634,2.86093167606467,0.998169627941041,0.001830372062989151
32.96253664863236,32.8915960878538,2.8246490463540943,0.9981701831467765,0.001829816857254441
32.967536654180996,32.89051993920401,2.7947757390928145,0.9981535125439197,0.0018464874601121517
32.972536659729634,32.89228174590144,2.771440559123044,0.9981232011832601,0.0018767988207722141
32.97753666527827,32.89103992496977,2.7547516223239383,0.9981166687038895,0.001883331300143064
32.98253667082691,32.89282160575728,2.7448106482689263,0.9981270114170328,0.0018729885869998046
32.98753667637555,32.89163391651526,2.741746157442413,0.9981230990557719,0.0018769009482607051
32.99253668192419,32.89334687733181,2.7457428171075318,0.9981140502123867,0.0018859497916466552
32.99753668747283,32.89216182336437,2.7568633935066384,0.9981218664384366,0.0018781335655968638
33.00253669302147,32.89391583297976,2.77463610477405,0.99813774100274,0.0018622590012942607
33.00753669857011,32.892624802948056,2.799201961495231,0.9981506184337197,0.001849381570315201
33.012536704118745,32.8942978635307,2.829985576565814,0.9981658483172708,0.0018341516867642776
33.01753670966738,32.893105767818106,2.866814663629514,0.998181386775922,0.001818613228113612
33.02253671521602,32.89481346390152,2.9091932470832274,0.9981948536420755,0.0018051463619604274
33.02753672076466,32.89347396115063,2.9569750377676662,0.9982162080249973,0.0017837919790389166
33.032536726313296,32.895117819220346,3.0094908947466315,0.998240532181407,0.0017594678226294006
33.037536731861934,32.893903316296154,3.0664447770013705,0.9982529867347967,0.0017470132692399838
33.04253673741057,32.89559472249826,3.1270493969705466,0.9982637442166736,0.0017362557873630876
33.04753674295921,32.89422039344107,3.1913595386119185,0.9982843521556549,0.001715647848382496
33.05253674850785,32.89585993771677,3.258892371098952,0.9983015393762114,0.0016984606278261888
33.057536754056486,32.894705754415924,3.329121820399015,0.9983096891354089,0.0016903108686298256
33.06253675960512,32.89634247291632,3.401324426021022,0.9983192728940083,0.0016807271100309003
33.06753676515376,32.89492538781135,3.4752579717757044,0.9983321882521412,0.0016678117518990315
33.0725367707024,32.89680743217163,3.550808427112151,0.9983422600100806,0.0016577399939608742
33.07753677625104,32.89558643917496,3.627182149115524,0.9983472008787766,0.0016527991252655938
33.082536781799675,32.89692531686541,3.7040874426306543,0.9983535741457391,0.001646425858304376
33.08753678734831,32.89595619267947,3.781026473809521,0.9983621714407153,0.0016378285633293491
33.09253679289695,32.897895364611365,3.8571764913438313,0.9983656677026955,0.0016343323013492481
33.09753679844559,32.89628765318484,3.9324213907278254,0.9983694390994126,0.0016305609046321197
33.10253680399423,32.89839475018538,4.006275178412476,0.9983745412025145,0.0016254588015309724
33.10753680954287,32.89719124777339,4.079034548248379,0.9983769344997979,0.0016230655042480014
33.11253681509151,32.898504259858626,4.150473143786482,0.9983805650330007,0.0016194349710466167
33.11753682064015,32.89777158637237,4.220033816617433,0.9983821501296118,0.0016178498744367099
33.122536826188785,32.89939487771175,4.287416371677237,0.99838442610524,0.0016155738988090202
33.12753683173742,32.89829970730452,4.352200456174999,0.9983874558585752,0.001612544145476284
33.13253683728606,32.90038587814384,4.414062185814277,0.9983871490978784,0.0016128509061746892
33.1375368428347,32.89917535656966,4.472910079533358,0.9983894678963473,0.0016105321077081554
33.14253684838334,32.901256373103045,4.528512196609206,0.9983915532721916,0.0016084467318663537
33.147536853931975,32.90007804827148,4.580894320618175,0.9983905556651823,0.001609444338878759
33.15253685948061,32.90228937040428,4.629791848452142,0.9983926976474754,0.001607302356588377
33.15753686502925,32.90110396312194,4.675257353867092,0.9983942812558788,0.0016057187481890495
33.16253687057789,32.90321540729597,4.7169897879601725,0.998392294090969,0.001607705913101329
33.167536876126526,32.902384109325595,4.755000486835102,0.9983955789992086,0.001604421004866138
33.172536881675164,32.90417571760418,4.789119450884373,0.9983950616853976,0.0016049383186786414
33.1775368872238,32.90370655004288,4.81889397593476,0.9983940480866421,0.0016059519174307182
33.18253689277244,32.90567282802848,4.844493979337164,0.9983972421980033,0.0016027578060660006
33.18753689832108,32.90510337918918,4.86609635619323,0.9983950932803474,0.0016049067237186717
33.192536903869716,32.90758714512124,4.883188771554387,0.9983956665550423,0.0016043334490206942
33.19753690941835,32.906827684700914,4.895563162520353,0.9983979109455777,0.0016020890584832249
33.20253691496699,32.90956689586817,4.903369991651098,0.9983945863810851,0.0016054136229750316
33.20753692051563,32.90886657895238,4.906803176343692,0.9983976102259565,0.0016023897781027906
33.21253692606427,32.911753773439585,4.905661185264466,0.9983967670363042,0.0016032329677550655
33.21753693161291,32.91109272693822,4.90008972505149,0.9983950965136958,0.0016049034903646347
33.22253693716155,32.914319552488365,4.890035065514007,0.9983983533305141,0.0016016466735475695
33.22753694271019,32.91362728886899,4.875575781795078,0.9983949235793804,0.00160507642468326
33.232536948258826,32.91701957382118,4.856624365662533,0.998396666736616,0.0016033332674500857
33.237536953807464,32.91663305131963,4.833492703207593,0.9983964954270266,0.0016035045770425443
33.2425369593561,32.919771413459934,4.806296453658968,0.9983949613850815,0.0016050386189920168
33.24753696490474,32.92004892137573,4.774965793697804,0.9983960118990702,0.0016039881049995956
33.252536970453384,32.9229826549205,4.7394448839001155,0.998395098116587,0.0016049018874785548
33.25753697600202,32.923841067978586,4.699731323367709,0.9983944429971714,0.0016055570068912147
33.26253698155066,32.927024890150875,4.656257191013231,0.9983942392773205,0.0016057607267403746
33.2675369870993,32.92815584995481,4.609107503810438,0.9983938878226019,0.0016061121814575161
33.272536992647936,32.93197979527158,4.558367303283959,0.9983925837454887,0.0016074162585696333
33.277536998196574,32.93319339101757,4.504394351098884,0.9983920291496651,0.0016079708543928367
33.28253700374521,32.937595294415495,4.447366351036475,0.9983919011629868,0.0016080988410719593
33.28753700929385,32.939266001716426,4.387479528857021,0.9983892836382666,0.0016107163657927233
33.29253701484249,32.943816240490094,4.3251247484908495,0.9983896260108602,0.0016103739931997035
33.297537020391125,32.94622716676798,4.2605067958596825,0.9983873092516046,0.0016126907524566872
33.30253702593976,32.95179328437957,4.1936959023545946,0.9983861321006254,0.0016138679034373563
33.3075370314884,32.95393288007743,4.1249690119519276,0.9983842695244161,0.0016157304796481546
33.31253703703704,32.96107423322425,4.054453938108985,0.998381445033987,0.0016185549700796131
33.31753704258568,32.96369666868031,3.9823563410885656,0.9983808894837786,0.001619110520289139
33.322537048134315,32.97029978694712,3.909025942850899,0.9983760829023578,0.0016239171017121054
33.32753705368295,32.975022910040444,3.8346642572898038,0.9983734720241634,0.0016265279799087121
33.33253705923159,32.9821779037867,3.7590771807437644,0.9983707590005237,0.0016292410035500904
33.33753706478023,32.987427859633485,3.6829705421621544,0.9983667260273851,0.0016332739766918383
33.342537070328866,32.996391822717875,3.6066724532256544,0.9983599085189954,0.0016400914850833003
33.347537075877504,33.00273547710535,3.5303535763523595,0.9983546017756352,0.0016453982284460223
33.35253708142614,33.012778870134404,3.4545211758353487,0.998354263287417,0.0016457367166657292
33.35753708697478,33.02000038797661,3.379816049692463,0.9983411883851844,0.0016588116189002536
33.362537092523425,33.03185117242724,3.306790061146131,0.998329970711748,0.0016700292923373097
33.36753709807206,33.040969816613504,3.235917368574192,0.9983322639982096,0.001667736005876084
33.3725371036207,33.05324699685484,3.1675869157341454,0.9983197361847104,0.0016802638193760407
33.37753710916934,33.06428243783026,3.10218139846707,0.9983002884954197,0.00169971150866669
33.38253711471798,33.079407656291295,3.03995639083992,0.9982947200716978,0.001705279932387562
33.387537120266614,33.09134395628862,2.9811441489877235,0.998286793845991,0.0017132061580933976
33.39253712581525,33.108013268052645,2.9260702827371023,0.9982713178122975,0.0017286821917849543
33.39753713136389,33.12282035718165,2.8752912274947966,0.998256503306737,0.001743496697344059
33.40253713691253,33.14044547266709,2.8291372703364073,0.9982393767583343,0.0017606232457441468
33.407537142461166,33.15630470210019,2.78807128772589,0.9982268891932506,0.0017731108108246982
33.412537148009804,33.177764718673735,2.7523063567762645,0.9982231104976041,0.001776889506468275
33.41753715355844,33.19576610286682,2.7219066477517107,0.9982098879200246,0.0017901120840503862
33.42253715910708,33.21590535346905,2.6964444793326554,0.9981859554932035,0.0018140445108740738
33.42753716465572,33.23513325051667,2.6763425808406036,0.998176380027485,0.0018236199765957156
33.432537170204355,33.25984362362472,2.661824815657854,0.9981827205977092,0.001817279406373173
33.43753717575299,33.28030496351294,2.6527958173707837,0.9981801216925636,0.001819878311520961
33.44253718130163,33.30263459421479,2.6492030832084343,0.9981659401830479,0.0018340598210383158
33.44753718685027,33.32326270518946,2.650909657441929,0.9981611769380797,0.0018388230660088276
33.45253719239891,33.34841468208245,2.657735211498033,0.9981707989378225,0.001829201066267
33.457537197947545,33.36971376245187,2.669400166999164,0.9981811345780914,0.0018188654259988187
33.46253720349618,33.39312210154658,2.685485288990494,0.998185772583761,0.0018142274203304118
33.46753720904482,33.41313553930176,2.7060413816375473,0.9981891361840296,0.0018108638200627675
33.47253721459346,33.43622855835576,2.7308446872554937,0.9981967762029512,0.0018032238011410308
33.4775372201421,33.45613078666766,2.759741190223859,0.9982120586727266,0.0017879413313659403
33.48253722569074,33.47871728774781,2.7922422883094975,0.9982297942534606,0.0017702057506316774
33.48753723123938,33.49675963885697,2.8279508623639464,0.9982390914873761,0.0017609085167161645
33.49253723678802,33.51671348288621,2.8664094212573223,0.998243860683715,0.0017561393203778006
33.497537242336655,33.53363795265663,2.9071951111992798,0.9982588733651403,0.0017411266389518723
33.50253724788529,33.55370347870841,2.9500729023646914,0.9982790928183215,0.0017209071857713536
33.50753725343393,33.568973191068864,2.994883335529333,0.9982876357887903,0.0017123642153026625
33.51253725898257,33.5856034413761,3.0414135639255777,0.9982909237805841,0.0017090762235091234
33.51753726453121,33.59922569750877,3.0893390155551246,0.9983044986820174,0.001695501322075772
33.522537270079845,33.61623268502066,3.138197799934101,0.998320042528814,0.0016799574752788073
33.52753727562848,33.62824131344982,3.1879964424618934,0.9983249990814343,0.0016750009226584417
33.53253728117712,33.64177378220446,3.2385736223307875,0.9983282142122261,0.0016717857918673383
33.53753728672576,33.65272789066414,3.289716381451047,0.99833901616251,0.0016609838415843098
33.542537292274396,33.66647870750654,3.341114976618907,0.9983490082695756,0.0016509917345193335
33.547537297823034,33.67540181145234,3.392758138895514,0.9983507353197133,0.0016492646843825414
33.55253730337167,33.687008578057494,3.4443333934694143,0.9983533804440465,0.001646619560049702
33.55753730892031,33.69519856144883,3.495475775570922,0.9983630102926262,0.0016369897114706438
33.56253731446895,33.70587177463727,3.5458839870150554,0.9983673613158288,0.0016326386882689647
33.567537320017586,33.71304521874311,3.5954652608166566,0.9983656039441554,0.0016343960599439944
33.57253732556622,33.722219293858636,3.643995273223548,0.9983720858277859,0.001627914176314849
33.57753733111486,33.728384605864875,3.6911632641101737,0.9983778088488086,0.0016221911552934392
33.5825373366635,33.73788478526843,3.736556615413503,0.9983748756911867,0.001625124312916498
33.587537342212144,33.74228243237399,3.780177011174422,0.9983790731652102,0.001620926838894764
33.59253734776078,33.75015286644362,3.822016136215315,0.9983840291212257,0.0016159708828783065
33.59753735330942,33.75527303171381,3.8620348137147573,0.9983811088458268,0.0016188911582776693
33.60253735885806,33.76162818893862,3.8999418407902793,0.998384808352968,0.0016151916511364648
33.607537364406696,33.76557295171664,3.935467649281545,0.9983876154872624,0.0016123845168421022
33.612537369955334,33.77302504746346,3.9686560047766046,0.9983851143270656,0.0016148856770397324
33.61753737550397,33.775682120683484,3.999388194234909,0.9983893461983704,0.0016106538057357872
33.62253738105261,33.78144851266652,4.027503543264619,0.9983895457676054,0.001610454236501821
33.62753738660125,33.784929630717606,4.052972493220108,0.9983878711957702,0.0016121288083388568
33.632537392149885,33.79024579632351,4.075862338819189,0.9983924495417494,0.001607550462361062
33.63753739769852,33.79209690689722,4.095961085269892,0.9983906246410793,0.0016093753630332735
33.64253740324716,33.79869632736587,4.113139284999747,0.9983898934138326,0.0016101065902833765
33.6475374087958,33.799769350084134,4.127275608589878,0.9983940746479151,0.0016059253562034006
33.65253741434444,33.80419943887389,4.138417060139942,0.9983914286912556,0.001608571312866117
33.657537419893075,33.806745265264105,4.1466312525404625,0.9983912434752418,0.0016087565288840126
33.66253742544171,33.81008266860248,4.151728881444288,0.9983945421496138,0.0016054578545158158
33.66753743099035,33.81217086093611,4.153674823838404,0.9983920613661731,0.0016079386379603848
33.67253743653899,33.816699751236484,4.152225561657162,0.9983920265127004,0.0016079734914342628
33.677537442087626,33.81738262982175,4.14766897196952,0.9983940644708599,0.0016059355332711117
33.682537447636264,33.82266777274177,4.139994185988727,0.9983926113249585,0.0016073886791693442
33.6875374531849,33.822489645513365,4.1291949134926735,0.9983920882292608,0.0016079117748637054
33.69253745873354,33.82684030394378,4.115121844248226,0.9983930040923481,0.0016069959117735576
33.69753746428218,33.82774987000038,4.097502911283549,0.9983930279430959,0.0016069720610242793
33.70253746983082,33.830076762381225,4.076881765195194,0.9983910530964324,0.0016089469076869438
33.70753747537946,33.83184439541049,4.053499904168444,0.9983920266998224,0.0016079733042959452
33.7125374809281,33.8350419740196,4.0272721536733505,0.9983926761370989,0.0016073238670199907
33.717537486476736,33.83520171505132,3.998238924068242,0.998389206167954,0.0016107938361653823
33.722537492025374,33.83994405710143,3.9666780151685366,0.9983909933484614,0.001609006655659432
33.72753749757401,33.83916693147686,3.9327901540012733,0.9983912384525431,0.0016087615515805848
33.73253750312266,33.84292873458208,3.8966920426199563,0.9983870008094371,0.0016129991946881293
33.737537508671295,33.84326108835838,3.8584063085094855,0.9983892127051829,0.0016107872989453765
33.74253751421993,33.84541036220814,3.818327147680374,0.9983887224076855,0.0016112775964465336
33.74753751976857,33.84632431151388,3.7765356799312464,0.9983843740903358,0.0016156259137925085
33.75253752531721,33.84944154415885,3.7331148326189454,0.9983865943172365,0.001613405686887356
33.75753753086585,33.84906304995461,3.6881896765169144,0.998384797141639,0.0016152028624816634
33.762537536414484,33.85273975935495,3.6418783152948624,0.9983807583037699,0.0016192417003493074
33.76753754196312,33.85255189572321,3.5946192010453775,0.9983830724760273,0.0016169275280906242
33.77253754751176,33.8553572507513,3.5464830792544215,0.9983798558034777,0.0016201442006403965
33.7775375530604,33.855284647661044,3.4975640646080723,0.9983754176430389,0.0016245823610787785
33.782537558609036,33.858375598919345,3.448126124605654,0.9983772141615471,0.0016227858425710729
33.787537564157674,33.85820226872611,3.3984384991083805,0.998374437889237,0.0016255621148815818
33.79253756970631,33.8609946245233,3.3486233442139013,0.9983691854060307,0.0016308145980886125
33.79753757525495,33.860784947641434,3.299005977530149,0.9983679543664511,0.0016320456376689005
33.80253758080359,33.8638167777072,3.249740889656619,0.9983661868880384,0.0016338131160834317
33.807537586352225,33.86361692148208,3.2010309773095593,0.9983623159124342,0.0016376840916895148
33.81253759190086,33.86623089269622,3.1529928245761942,0.9983581140884374,0.0016418859156873058
33.8175375974495,33.86591216712502,3.105791080962703,0.9983540796306594,0.0016459203734662026
33.82253760299814,33.869061619170274,3.0597795372945575,0.9983506966415573,0.0016493033625696817
33.82753760854678,33.86863377121893,3.0152779715470293,0.9983476424751551,0.0016523575289735266
33.832537614095415,33.871159383964745,2.9725946731240485,0.9983426692667947,0.001657330737335881
33.83753761964405,33.87081480221541,2.9317739041787063,0.9983358666994103,0.0016641333047232323
33.84253762519269,33.873606533462194,2.8929395885362363,0.9983315068907784,0.0016684931133574665
33.847537630741336,33.87326871466652,2.856356218708827,0.9983289748610719,0.0016710251430675927
33.85253763628997,33.87589218426519,2.822116409716135,0.9983237424959355,0.0016762575082056985
33.85753764183861,33.87519711370816,2.790327519768857,0.9983164195144698,0.0016835804896733106
33.86253764738725,33.87787270237223,2.7612430189741626,0.998310085301698,0.0016899147024472287
33.86753765293589,33.87746111348498,2.7350543958511304,0.9983070762062032,0.0016929237979419936
33.872537658484525,33.87993439909668,2.7118018470203396,0.9983052958955548,0.0016947041085915032
33.87753766403316,33.87920401605393,2.6914762916321218,0.9982983201338324,0.0017016798703141272
33.8825376695818,33.88156501985592,2.6740134581169865,0.9982900191601694,0.001709980843976887
33.88753767513044,33.880845162201325,2.659337818060759,0.9982890805627869,0.001710919441357124
33.89253768067908,33.8833784198601,2.647408973409355,0.9982889307579486,0.0017110692461943704
33.897537686227714,33.88250979696892,2.6381046265866788,0.9982828862199833,0.001717113784158808
33.90253769177635,33.88449738342255,2.6314839038555635,0.9982791747303164,0.0017208252738238313
33.90753769732499,33.8835759434622,2.6275107337612407,0.9982797813030996,0.00172021870103751
33.91253770287363,33.88591866506323,2.6259596444793227,0.9982773787376267,0.0017226212665083676
33.917537708422266,33.88486247826693,2.626433202608845,0.9982748810626089,0.0017251189415284154
33.922537713970904,33.8867948813659,2.6284833870812307,0.9982771082961697,0.0017228917079706398
33.92753771951954,33.88565651121651,2.631864009617516,0.9982784886160694,0.0017215113880732558
33.93253772506818,33.887653055007334,2.6369829148506683,0.9982768897373573,0.0017231102667868122
33.93753773061682,33.88650479788317,2.64372620223373,0.9982774459951099,0.0017225540090361289
33.942537736165455,33.88843040387412,2.651845107269387,0.9982803530346179,0.0017196469695301378
33.94753774171409,33.88708279095214,2.661426154371901,0.9982831315501325,0.0017168684540168227
33.95253774726273,33.8888836308469,2.6724645274844105,0.9982862634607688,0.0017137365433818124
33.957537752811376,33.88767151473563,2.68481479226589,0.998288521921227,0.0017114780829239906
33.962537758360014,33.88948863676844,2.698340343394415,0.9982894376390119,0.001710562365139615
33.96753776390865,33.88802472322879,2.712853626102847,0.9982932233585566,0.001706776645595911
33.97253776945729,33.8897862982551,2.7283544277848852,0.9982997206241013,0.001700279380051038
33.97753777500593,33.88847670284943,2.744297894798683,0.9983030005976161,0.0016969994065374632
33.982537780554566,33.8901589766004,2.76099635844685,0.9983036972558985,0.0016963027482546603
33.9875377861032,33.88869043233121,2.778323757139184,0.9983076526180211,0.0016923473861320474
33.99253779165184,33.890465651557676,2.7962529638496765,0.9983138717124126,0.0016861282917410706
33.99753779720048,33.88904577958402,2.814463443695516,0.9983177357297005,0.0016822642744538485
34.00253780274912,33.890661125535765,2.833141982617176,0.9983199712678882,0.001680028736267181
34.007537808297755,33.88924062738918,2.851934422740704,0.9983232594735777,0.001676740530577878
34.01253781384639,33.89100546277236,2.8707990102543244,0.9983275231074678,0.0016724768966887395
34.01753781939503,33.88954271246469,2.889533192563604,0.9983317720551892,0.0016682279489675974
34.02253782494367,33.89120638742551,2.9077968913304897,0.9983350692114769,0.0016649307926797383
34.02753783049231,33.88980105852598,2.925966413154413,0.9983373515486172,0.0016626484555397117
34.032537836040945,33.89152493737724,2.9440800484605654,0.9983402829185962,0.0016597170855618298
34.03753784158958,33.89015158949271,2.9619542491322415,0.9983440777946229,0.0016559222095356837
34.04253784713822,33.89192591692074,2.979482618976334,0.9983471372843651,0.0016528627197933338
34.04753785268686,33.89047685457436,2.9968795150940726,0.9983494812606986,0.0016505187434604556
34.052537858235496,33.892234180534025,3.0139441282827875,0.998351444270955,0.001648555733204753
34.057537863784134,33.89104227124726,3.0303904144998124,0.9983532661662535,0.0016467338379072601
34.06253786933277,33.892856493945516,3.0462865685498883,0.9983566885677918,0.001643311436369842
34.06753787488141,33.89141234261844,3.061774694455323,0.9983598671562446,0.0016401328479177908
34.072537880430055,33.89337047373851,3.076762248690279,0.998359372802493,0.0016406272016705641
34.07753788597869,33.89229234614878,3.091146284495304,0.9983599575931292,0.0016400424110355131
34.08253789152733,33.89408691156123,3.1049668791620486,0.9983650193758311,0.0016349806283353003
34.08753789707597,33.89282971700749,3.1182022281715787,0.9983669949246812,0.001633005079485767
34.092537902624606,33.89499014588743,3.1307202187598704,0.9983645289421452,0.0016354710620220291
34.097537908173244,33.893941183693826,3.142224349877316,0.9983660989455196,0.001633901058647092
34.10253791372188,33.8959044110567,3.1528785772184005,0.9983706248029267,0.0016293752012399665
34.10753791927052,33.89484113988901,3.1629123774318795,0.9983711695290489,0.0016288304751184196
34.11253792481916,33.8970610057057,3.1723808397697377,0.9983693672768144,0.0016306327273539242
34.117537930367796,33.89622183965377,3.1811842051894432,0.9983700978171399,0.0016299021870296207
34.122537935916434,33.898371069216644,3.1893022966309212,0.998373683738935,0.00162631626523511
34.12753794146507,33.897443219656815,3.1966502990458814,0.9983751069529494,0.0016248930512222867
34.13253794701371,33.899996223840624,3.203178163840913,0.9983720518012105,0.0016279482029628155
34.13753795256235,33.899235388647284,3.2089670173443388,0.9983722449871455,0.001627755017030258
34.142537958110985,33.9014759948503,3.2137962755777387,0.9983770232261119,0.0016229767780662205
34.14753796365962,33.90104533814713,3.217687396241393,0.998376583261603,0.0016234167425776451
34.15253796920826,33.90365744609521,3.220833858157966,0.998373164844892,0.001626835159291667
34.1575379747569,33.90303239014074,3.222995222049621,0.9983752095847064,0.001624790419481544
34.16253798030554,33.90597232204377,3.224356956434397,0.9983781549851213,0.0016218450190697237
34.167537985854175,33.90560123835655,3.2249819932045454,0.9983766647258798,0.0016233352783150748
34.17253799140281,33.90826020771065,3.2249210711090783,0.9983747282296598,0.0016252717745371139
34.17753799695145,33.908230047204476,3.2243941315839955,0.9983766791046882,0.001623320899504436
34.182538002500095,33.91132436206636,3.223350501871685,0.9983786645574767,0.0016213354467130086
34.18753800804873,33.911218697677256,3.2217733097132406,0.9983760532757557,0.001623946728431919
34.19253801359737,33.914435448522454,3.2196406971038534,0.9983754663737837,0.0016245336304010255
34.19753801914601,33.91464396875178,3.217064821373979,0.9983785959761158,0.0016214040280669664
34.20253802469465,33.917999316336825,3.2141683171363113,0.9983771804292664,0.0016228195749157502
34.207538030243285,33.91833555350856,3.2108157364133434,0.9983753215713301,0.0016246784328511233
34.21253803579192,33.9220702577511,3.207188788885282,0.9983775720261956,0.0016224279779854327
34.21753804134056,33.92249702396877,3.2032372611608424,0.99837750566244,0.0016224943417422197
34.2225380468892,33.9261481524728,3.1990682520531495,0.9983759214795637,0.0016240785246197443
34.227538052437836,33.92724146145727,3.1948365447772464,0.9983763247652055,0.0016236752389795423
34.232538057986474,33.93117170091236,3.190601587861363,0.9983769690357422,0.0016230309684452722
34.23753806353512,33.93200846925279,3.186379203662642,0.9983767981691968,0.0016232018349938853
34.24253806908376,33.936562970815736,3.1822839761180814,0.9983754000103238,0.0016245999938709623
34.247538074632395,33.93771964141419,3.178191084331569,0.9983754081487194,0.0016245918554715804
34.25253808018103,33.942311126755015,3.173944433389835,0.9983775583497813,0.0016224416544056513
34.25753808572967,33.943731838493974,3.1696561046686202,0.9983760973244873,0.0016239026796970877
34.26253809127831,33.94785652753497,3.1652252627687796,0.9983729448292883,0.0016270551748943664
34.26753809682695,33.95039022276271,3.160869757954436,0.9983758334570335,0.001624166547147382
34.272538102375584,33.955679862239236,3.1567246727373743,0.9983783399557928,0.0016216600483875598
34.27753810792422,33.95657650022615,3.152754772850145,0.9983734507589986,0.001626549245181284
34.28253811347286,33.96262066699783,3.149003524516621,0.9983720800577673,0.0016279199464130692
34.2875381190215,33.96529101488893,3.1455080110919518,0.9983766994342045,0.0016233005699760905
34.292538124570136,33.96972113530101,3.1422852036676896,0.9983759124487429,0.0016240875554387828
34.297538130118774,33.97256441698957,3.1392923992825996,0.9983726479459708,0.0016273520582120284
34.30253813566741,33.978679238969136,3.136446342578766,0.9983733555493184,0.0016266444548662961
34.30753814121605,33.98148766331813,3.1333884880320704,0.9983737740294177,0.0016262259747684422
34.31253814676469,33.987920727401516,3.1301565428296114,0.9983736014520562,0.001626398552131008
34.317538152313325,33.99053726354504,3.126693887261061,0.998374321968174,0.0016256780360148877
34.32253815786196,33.997048733625405,3.1230006038831175,0.9983724440896927,0.0016275559144988616
34.32753816341061,34.000968601818556,3.11929187515894,0.9983702480858497,0.0016297519183428727
34.332538168959246,34.00719622891129,3.1155360438777264,0.9983728627394207,0.0016271372647742024
34.337538174507884,34.01110795774857,3.11161486681447,0.9983744087018122,0.0016255913023852844
34.34253818005652,34.01854180170172,3.107419303436911,0.9983700519376641,0.0016299480665358226
34.34753818560516,34.02231803717682,3.1030908947833975,0.998368359651073,0.0016316403531296147
34.3525381911538,34.030148429688246,3.0985854253239866,0.998371901265099,0.001628098739105202
34.357538196702436,34.03495076046614,3.093644114603797,0.9983718239002255,0.001628176103979429
34.36253820225107,34.04195093838297,3.088480614759437,0.998367865570486,0.0016321344337206776
34.36753820779971,34.04688734248548,3.0830110461901508,0.9983671185508358,0.001632881453371264
34.37253821334835,34.05626950496371,3.077165687333017,0.9983690759778051,0.0016309240264024485
34.37753821889699,34.061397225740706,3.071081376233067,0.9983683693865708,0.0016316306176368096
34.382538224445625,34.06885838150584,3.0645436313099794,0.9983655343718201,0.0016344656323868964
34.38753822999426,34.075021907635175,3.057397447834684,0.9983647101246498,0.0016352898795554051
34.3925382355429,34.08539410235302,3.0499379485562796,0.9983649372200696,0.0016350627841339377
34.39753824109154,34.091083392498696,3.0422443588231336,0.9983639344177203,0.0016360655864820644
34.40253824664018,34.09958450669163,3.0342570467855126,0.9983627406698122,0.0016372593343877558
34.407538252188814,34.1069120396228,3.02581342112311,0.9983608496451982,0.001639150358998585
34.41253825773745,34.11780212979812,3.0169987440963433,0.9983586217662554,0.001641378237937376
34.41753826328609,34.124470788635435,3.0078068925407417,0.9983589424136377,0.0016410575905578212
34.42253826883473,34.13469875739612,2.99837717246966,0.9983588440046113,0.001641155999587292
34.427538274383366,34.142841692360875,2.988774732151376,0.9983546197273903,0.0016453802768111258
34.432538279932004,34.15398911356867,2.9789998206089723,0.9983514201255721,0.0016485798786318546
34.43753828548064,34.162171431205294,2.9688028766246823,0.9983524136267943,0.0016475863774113731
34.44253829102929,34.174341990284994,2.9583019470465883,0.9983519817649981,0.0016480182392099036
34.447538296577925,34.18313272422045,2.947533834511525,0.9983476224040336,0.001652377600177341
34.45253830212656,34.19468094571665,2.936447604591956,0.9983435893875041,0.0016564106167080402
34.4575383076752,34.204545444871336,2.92464419754662,0.9983426057215109,0.0016573942827021338
34.46253831322384,34.2185584513898,2.9120636758644047,0.9983427210856667,0.001657278918547825
34.467538318772476,34.228105230552046,2.898530493722881,0.9983400039501579,0.0016599960540566677
34.472538324321114,34.240395785796096,2.8844803743566887,0.9983342311518452,0.0016657688523699723
34.47753832986975,34.2517732738423,2.8703432332253116,0.9983308995721382,0.0016691004320767244
34.48253833541839,34.26718357794219,2.855968854866565,0.9983316752154017,0.001668324788812906
34.48753834096703,34.27780060999921,2.841394395887013,0.9983300576536629,0.0016699423505522255
34.492538346515666,34.2913346406035,2.8265631152286397,0.9983238450287993,0.0016761549754152783
34.4975383520643,34.303734032539275,2.811480485190286,0.9983195552621916,0.0016804447420223393
34.50253835761294,34.31992845206688,2.7962762628388087,0.9983192946713731,0.0016807053328419363
34.50753836316158,34.3319256534881,2.7811141973519016,0.9983176232665341,0.0016823767376801934
34.51253836871022,34.3469557218576,2.7662730173967383,0.9983130240685689,0.001686975935645801
34.517538374258855,34.35987833830728,2.7517509810897867,0.9983094035871696,0.0016905964170450725
34.52253837980749,34.37643312202451,2.7379455847650336,0.998307567577655,0.0016924324265594375
34.52753838535613,34.389700599098866,2.725012944232118,0.9983051014016407,0.0016948986025736806
34.53253839090477,34.40595890982001,2.712761925651983,0.9983019778047381,0.0016980221994767955
34.53753839645341,34.41917120472067,2.701217774132662,0.9983000519198001,0.0016999480844149927
34.542538402002045,34.435915175484745,2.690345466663641,0.9982989271764867,0.001701072827729243
34.54753840755068,34.4498170434832,2.6799715824205426,0.9982961970133818,0.0017038029908352961
34.55253841309933,34.466605102991835,2.67058881693723,0.9982923652599758,0.0017076347442420655
34.557538418647965,34.48006437120532,2.6623497897709267,0.9982917700695358,0.0017082299346827855
34.5625384241966,34.49685761799308,2.6554899942017958,0.9982942549369611,0.0017057450672596638
34.56753842974524,34.510449496021714,2.650006983770013,0.9982928797447592,0.0017071202594632453
34.57253843529388,34.527021973659714,2.6460043763470646,0.9982876493462325,0.001712350657990917
34.57753844084252,34.54066136154521,2.6433266568308107,0.9982880528847399,0.0017119471194858406
34.582538446391155,34.55703049923791,2.6421836385045365,0.9982935279702594,0.0017064720339681856
34.58753845193979,34.56940939956956,2.64260886157575,0.9982935553049456,0.0017064446992833917
34.59253845748843,34.585354934880726,2.644611695359144,0.9982905668380201,0.001709433166207212
34.59753846303707,34.59875333403104,2.648436547185728,0.9982934632483759,0.001706536755851284
34.602538468585706,34.613904141737954,2.6539267163897087,0.9982972332354916,0.0017027667687347864
34.607538474134344,34.62479079750563,2.6611103725421685,0.9982976929489464,0.0017023070552798817
34.61253847968298,34.639797225142814,2.670112446159926,0.9983013190734609,0.0016986809307655878
34.61753848523162,34.65184183036618,2.6811545087087647,0.9983058872264091,0.0016941127778180446
34.62253849078026,34.66540327358295,2.694566369065665,0.998306524701611,0.001693475302616948
34.627538496328896,34.67519834927479,2.7103745001358313,0.9983096486553413,0.0016903513488878024
34.632538501877534,34.68847912195168,2.728659143707341,0.9983154290461509,0.0016845709580798037
34.63753850742617,34.69829210550154,2.749449191541068,0.9983191237914392,0.0016808762127929935
34.64253851297481,34.71057464677041,2.772630458232117,0.9983239619970109,0.0016760380072239
34.64753851852345,34.719008268265455,2.7982090009246963,0.998327122742056,0.001672877262181625
34.652538524072085,34.73008354914006,2.826208775804487,0.9983279698554766,0.0016720301487639852
34.65753852962072,34.73814190511374,2.8564097588183994,0.9983357496921681,0.0016642503120767643
34.66253853516936,34.748670323444564,2.8886705613797328,0.9983430883060597,0.0016569116981884425
34.667538540718006,34.755124488963766,2.922772161408887,0.9983418965954576,0.0016581034087943427
34.672538546266644,34.76514633836178,2.9584927016528058,0.9983443499331871,0.0016556500710666402
34.67753855181528,34.771281092134345,2.9956047788320217,0.9983520371198028,0.0016479628844476774
34.68253855736392,34.7789731428704,3.033997501075293,0.9983560520752678,0.001643947928979487
34.68753856291256,34.78484647027,3.0737543123979942,0.9983574394098698,0.0016425605943750404
34.692538568461195,34.7936347762254,3.114713708273858,0.9983596060317478,0.0016403939724942021
34.69753857400983,34.79683792491847,3.1566796996201405,0.9983637796691728,0.0016362203350676252
34.70253857955847,34.80457030659192,3.19950299156542,0.9983677385232046,0.001632261481035308
34.70753858510711,34.808942669892865,3.243027485159308,0.9983693851422217,0.0016306148620171502
34.71253859065575,34.81397818500361,3.286932574864817,0.9983708334094935,0.0016291665947456837
34.717538596204385,34.81778920043443,3.331027163996978,0.9983736833847334,0.0016263166195061068
34.72253860175302,34.82448128514973,3.3752330884795687,0.9983765883137075,0.0016234116905334522
34.72753860730166,34.82635208372102,3.419434687759956,0.9983774779080901,0.0016225220961525449
34.7325386128503,34.83218697121415,3.4634447964579467,0.9983791095788855,0.0016208904253598008
34.73753861839894,34.83405125991691,3.50709903369131,0.9983814178112864,0.0016185821929621989
34.74253862394758,34.839214136217976,3.5500893926202837,0.998382063781364,0.001617936222888332
34.74753862949622,34.84072894159697,3.5920298211877757,0.9983834953032984,0.0016165047009502032
34.75253863504486,34.84463911318743,3.6326608255232937,0.9983852952951932,0.0016147047090509354
34.757538640593495,34.84650805829708,3.6720190635991172,0.9983858179312171,0.0016141820730234504
34.76253864614213,34.85041079458667,3.7099929923258026,0.9983859144281161,0.0016140855761228767
34.76753865169077,34.85122391254757,3.7463684603979823,0.9983884188107794,0.0016115811934583318
34.77253865723941,34.855247811383094,3.781224454463083,0.9983888445987253,0.001611155405512539
34.77753866278805,34.85574540563288,3.8144141781098555,0.9983873853285299,0.0016126146757079079
34.782538668336684,34.8596315799445,3.845767158170943,0.9983908290986573,0.0016091709055803371
34.78753867388532,34.859370698970025,3.8749529813699852,0.9983904117020327,0.0016095883022057417
34.79253867943396,34.86291897380646,3.9019712447229358,0.9983891084152023,0.001610891589037214
34.7975386849826,34.86313668249383,3.926685460922444,0.9983920770946942,0.0016079229095456854
34.802538690531236,34.865380114012304,3.948965565606001,0.9983911501215438,0.0016088498826980907
34.807538696079874,34.86575357355274,3.9686393825682917,0.9983907328894523,0.001609267114791153
34.81253870162852,34.86881878211565,3.9856213943019423,0.9983922493743949,0.0016077506298503117
34.81753870717716,34.86797499187591,3.99986660193346,0.9983918442893285,0.001608155714917611
34.822538712725795,34.871340906396995,4.011274756052016,0.9983913337915479,0.0016086662127001172
34.82753871827443,34.87050489589946,4.020044564311347,0.9983921823797758,0.0016078176244741788
34.83253872382307,34.872796510139004,4.025928599379003,0.9983921088342075,0.0016078911700449833
34.83753872937171,34.87251061426379,4.028592427519338,0.9983910488532274,0.0016089511510276214
34.842538734920346,34.874437596025075,4.027921335946479,0.998392027674615,0.001607972329642724
34.847538740468984,34.87397463557871,4.024183650100145,0.9983914730700121,0.001608526934248024
34.85253874601762,34.876334198563924,4.017526819568791,0.9983905106338443,0.0016094893704179675
34.85753875156626,34.8753501186972,4.008029881046553,0.9983910915642188,0.0016089084400452986
34.8625387571149,34.877783102692604,3.9957000740485147,0.9983902039692597,0.0016097960350057805
34.867538762663536,34.876717040274336,3.9805203381341636,0.9983896721074302,0.0016103278968357738
34.87253876821217,34.87895727832929,3.9623168541904494,0.9983888717184406,0.0016111282858255192
34.87753877376081,34.877747786595116,3.941594918177785,0.9983887361959313,0.0016112638083350512
34.88253877930945,34.87993806919202,3.918249643870027,0.9983876876669388,0.001612312337326823
34.88753878485809,34.87883423148799,3.8925953705429044,0.9983857022213485,0.001614297782915156
34.892538790406725,34.880438479827625,3.8644786278840666,0.9983866742797254,0.001613325724536817
34.89753879595536,34.879643051021915,3.8339000781234285,0.9983839138165826,0.001616086187677415
34.902538801504,34.88153799484377,3.8010658629201157,0.9983819003893933,0.0016180996148646672
34.90753880705264,34.88006023105669,3.7662548293896583,0.9983830551232762,0.0016169448809790496
34.91253881260128,34.88238177283715,3.729243700532366,0.9983783015345046,0.0016216984697462542
34.917538818149914,34.88094473448635,3.690099369139202,0.9983768137200006,0.001623186284254009
34.92253882369856,34.88246479989504,3.6489936407458554,0.9983771807946037,0.0016228192096542637
34.9275388292472,34.881448406332595,3.6062577569452214,0.9983707557391358,0.0016292442651248676
34.932538834795835,34.88317129201845,3.5622018414870906,0.9983691918899783,0.0016308081142846792
34.93753884034447,34.88167405375716,3.5168405415458763,0.9983684779570132,0.0016315220472505314
34.94253884589311,34.88368462198985,3.470469048837847,0.9983606409332881,0.001639359070978403
34.94753885144175,34.882211867074844,3.4233774337369685,0.998357823600515,0.0016421764037541108
34.95253885699039,34.883772311263904,3.375807683923429,0.9983562105043974,0.0016437894998730233
34.957538862539025,34.88253109256519,3.3278870561500016,0.9983469805498361,0.0016530194544355802
34.96253886808766,34.88422044936615,3.279787832343839,0.9983412833044758,0.001658716699796414
34.9675388736363,34.882663199672194,3.2317336368510654,0.9983390793428103,0.0016609206614631123
34.97253887918494,34.88450517455051,3.183722162173254,0.9983295606732073,0.0016704393310670706
34.977538884733576,34.88308617171428,3.136117603598062,0.9983189991104604,0.001681000893814538
34.982538890282214,34.88458784231247,3.0891960293794822,0.9983141189577034,0.001685881046571947
34.98753889583085,34.88318950588986,3.0430448967059567,0.998307061304392,0.0016929386998834044
34.99253890137949,34.885016860707026,2.998238638864186,0.9982940568493401,0.0017059431549350306
34.99753890692813,34.883482404145276,2.954866780589721,0.9982819467151828,0.0017180532890934466
35.002538912476766,34.88507780111333,2.913135379541751,0.9982744510384078,0.001725548965868482
35.0075389180254,34.88372797034972,2.8735322092172533,0.9982660010478466,0.001733998956430251
35.01253892357404,34.885488703580165,2.8363414706612815,0.9982513491258476,0.001748650878429952
35.01753892912268,34.884014756401335,2.8015849808528674,0.998236538771335,0.0017634612329421326
35.02253893467132,34.88572076420523,2.7693853538712414,0.9982293835136663,0.0017706164906109375
35.027538940219955,34.88439029686528,2.7401091633155694,0.9982228055138066,0.0017771944904717463
35.03253894576859,34.88620899950063,2.7141485554248446,0.9982080407370486,0.0017919592672292878
35.03753895131724,34.88487204212835,2.69149862539375,0.998195038765786,0.0018049612384926166
35.042538956865876,34.886677572510536,2.6722552394573165,0.9981935296841975,0.0018064703200817778
35.047538962414514,34.88543963527103,2.656982327931832,0.9981916106138143,0.001808389390465963
35.05253896796315,34.88740931797938,2.6461098520228306,0.9981805983599051,0.0018194016443757672
35.05753897351179,34.88620859520679,2.6394654665422372,0.9981749419098535,0.001825058094428646
35.06253897906043,34.888133293074105,2.636925867440479,0.9981829124928449,0.0018170875114389257
35.067538984609065,34.88707696456518,2.6390156875378916,0.9981894770572167,0.0018105229470680858
35.0725389901577,34.88921547396856,2.6456958578627505,0.9981867130739102,0.001813286930375883
35.07753899570634,34.88809361777422,2.657290365263535,0.998188320625673,0.0018116793786149047
35.08253900125498,34.890139866662096,2.674056671000764,0.9982028372955086,0.0017971627087811689
35.08753900680362,34.8892806046157,2.696015095137529,0.9982194409261886,0.001780559078102442
35.092539012352255,34.89151895202464,2.7232074167776945,0.9982265854323377,0.001773414571952405
35.09753901790089,34.890428523920924,2.7556234569116076,0.9982303205697491,0.0017696794345404753
35.10253902344953,34.8925960936759,2.7930196683656323,0.9982450108150769,0.0017549891892130205
35.10753902899817,34.89183275102947,2.8351920466491283,0.9982665187338082,0.001733481270481768
35.112539034546806,34.89405938574616,2.8817582592311455,0.9982772283873033,0.0017227716169870707
35.117539040095444,34.893035831158116,2.9326193973632244,0.9982812209669052,0.0017187790373861217
35.12253904564408,34.895301427223835,2.987717708680311,0.9982945916247544,0.0017054083795378571
35.12753905119272,34.894492270368964,3.0466537520232793,0.9983109286793543,0.0016890713249393945
35.13253905674136,34.896719056970404,3.1089434638164595,0.9983192434612934,0.001680756543002408
35.137539062289996,34.895782789321345,3.17434900201294,0.9983254220796721,0.0016745779246254383
35.142539067838634,34.89801303434603,3.242266549595028,0.9983345062208733,0.0016654937834263955
35.14753907338728,34.89722799121157,3.3124902969475585,0.9983436411416844,0.001656358862618738
35.15253907893592,34.899506983976124,3.384585671629514,0.9983500072669932,0.001649992737312814
35.157539084484554,34.89850339375354,3.4580861349218024,0.9983550836390654,0.001644916365244522
35.16253909003319,34.90092219188922,3.5324501791603264,0.9983608862300583,0.0016391137742549763
35.16753909558183,34.90008513298099,3.60741285254412,0.9983652860473152,0.0016347139570020751
35.17253910113047,34.902093511481645,3.682567062662159,0.9983695494319059,0.0016304505724131018
35.177539106679106,34.901511858348385,3.7578344530632983,0.9983739634957761,0.0016260365085385647
35.182539112227744,34.90381330829721,3.8328905529211004,0.9983757738720723,0.0016242261322398006
35.18753911777638,34.90287953294026,3.907236683412,0.9983786591291048,0.0016213408752036003
35.19253912332502,34.90550864259755,3.980598147201764,0.9983826340393798,0.0016173659649266609
35.19753912887366,34.904579913630016,4.052571056726717,0.9983833165111706,0.0016166834931335555
35.202539134422295,34.907037110459775,4.122721707927154,0.9983849007250686,0.0016150992792347799
35.20753913997093,34.90623875620988,4.1909233381836675,0.9983878565939933,0.001612143410308973
35.21253914551957,34.90876994427179,4.2566065739571,0.998388431049654,0.001611568954648635
35.21753915106821,34.90803456594211,4.319271684616173,0.9983896379315719,0.0016103620727311496
35.22253915661685,34.910414227224614,4.3792067177626866,0.998390437300852,0.0016095627034523783
35.227539162165485,34.91001348212413,4.436314794398695,0.9983926785523884,0.0016073214519176848
35.23253916771412,34.912350693162935,4.490341687830357,0.9983920322947949,0.0016079677095142415
35.23753917326276,34.9119515002867,4.541273092062859,0.9983925543302021,0.0016074456741100671
35.242539178811406,34.91468023840654,4.588579584686044,0.9983956976212428,0.0016043023830734997
35.24753918436004,34.91417333240508,4.63199753469556,0.998392508097804,0.0016074919065091563
35.25253918990868,34.916766449123486,4.671423758450443,0.9983956254678695,0.0016043745364396345
35.25753919545732,34.91678027698724,4.7069690315025445,0.9983958257602997,0.0016041742440060188
35.26253920100596,34.91876724168255,4.738734665067122,0.9983940830338072,0.0016059169704968333
35.267539206554595,34.919462720089356,4.7665525606551515,0.998397044002944,0.0016029560013579996
35.27253921210323,34.921356139436945,4.790329761855003,0.9983955233451006,0.0016044766592009949
35.27753921765187,34.922255448100735,4.8096318375756155,0.9983957692084233,0.0016042307958783336
35.28253922320051,34.92454433747966,4.824380208450964,0.9983969650888119,0.0016030349154896577
35.28753922874915,34.925445599675704,4.834497031898164,0.9983957135913974,0.001604286412904915
35.29253923429779,34.92810610184379,4.840054819202781,0.9983965402061789,0.001603459798123666
35.29753923984643,34.92904254620993,4.841284482540252,0.9983963980402707,0.0016036019640330856
35.30253924539507,34.93231981369663,4.838217568320948,0.9983959638836056,0.0016040361207002767
35.307539250943705,34.93292855504365,4.830640385862593,0.9983963955762394,0.0016036044280685069
35.31253925649234,34.937367695551735,4.81861881800799,0.9983956846332133,0.0016043153710961306
35.31753926204098,34.93731064960219,4.802336880356719,0.9983958977609199,0.001604102243390808
35.32253926758962,34.94252903847615,4.781786828656508,0.9983954166637767,0.0016045833405367996
35.32753927313826,34.94260903100825,4.756872118881652,0.9983950031196868,0.0016049968846287971
35.332539278686895,34.947015340984265,4.72801737695996,0.9983948681762078,0.0016051318281097603
35.33753928423553,34.94879348400375,4.695270871719802,0.9983942326470511,0.0016057673572691322
35.34253928978417,34.95175961254712,4.65861631909995,0.9983934679752933,0.0016065320290286238
35.34753929533281,34.955267517177795,4.6180235222541555,0.9983933186402422,0.0016066813640823103
35.352539300881446,34.958703419837605,4.573671128333745,0.9983922141523384,0.0016077858519878668
35.357539306430084,34.96213810484275,4.525460004368366,0.9983910507538198,0.0016089492505072832
35.36253931197872,34.967587069109534,4.473638697220665,0.9983908988602833,0.0016091011440451336
35.36753931752736,34.97051162093535,4.418476052980537,0.998388900394074,0.0016110996102549644
35.372539323076,34.97704892908627,4.360495401568363,0.9983875878291548,0.0016124121751742886
35.377539328624636,34.980319185708865,4.299752941116011,0.9983867594132103,0.0016132405911186845
35.38253933417327,34.98777771977163,4.2362949015790115,0.9983840740898082,0.0016159259145196838
35.38753933972191,34.99143797108418,4.170434948605348,0.9983820510174861,0.0016179489868403756
35.39253934527055,34.99920091533367,4.102602328914418,0.99838062501952,0.0016193749848048627
35.39753935081919,35.00490611636242,4.033043609371896,0.9983759630506778,0.0016240369536452155
35.402539356367825,35.01235281706294,3.961983899039555,0.9983742951437589,0.001625704860561036
35.40753936191647,35.019247805953526,3.8895205405619837,0.998370908874854,0.0016290911294622107
35.41253936746511,35.029654959219386,3.816285922569244,0.9983628691380639,0.001637130866248204
35.417539373013746,35.03653710275401,3.742797701034732,0.9983627809696536,0.0016372190346617204
35.422539378562384,35.04729874448223,3.6692117526071337,0.9983562862334813,0.0016437137708365957
35.42753938411102,35.05717517963007,3.5956938959081874,0.9983432296558857,0.0016567703484353328
35.43253938965966,35.06956329113231,3.522683589682424,0.9983430475596061,0.001656952444717275
35.4375393952083,35.07961668873891,3.450584167420088,0.9983355587468336,0.001664441257492484
35.442539400756935,35.09436190923021,3.379645538876878,0.9983169103402733,0.001683089664055172
35.44753940630557,35.1073709052757,3.310114006742211,0.9983105879290328,0.0016894120752981043
35.45253941185421,35.12324065094042,3.2424188690730684,0.9983032441566891,0.00169675584764335
35.45753941740285,35.137488995845274,3.1772869739952494,0.9982837839946032,0.0017162160097306445
35.46253942295149,35.15591393351354,3.115029593920953,0.9982685210535923,0.0017314789507421261
35.467539428500125,35.173186420790515,3.056040216371148,0.9982556478634731,0.0017443521408621431
35.47253943404876,35.19390818292437,3.000734350664579,0.9982371553942706,0.001762844610064793
35.4775394395974,35.21206548749489,2.94975936317843,0.9982203863285551,0.0017796136757806935
35.48253944514604,35.234394950898434,2.903559356790617,0.9982044034203196,0.0017955965840163986
35.487539450694676,35.2562464308825,2.8624681725953938,0.9981836343494271,0.0018163656549089232
35.492539456243314,35.28108130300238,2.8267687099674452,0.9981654955802438,0.0018345044240923474
35.49753946179195,35.302816118601505,2.7966734001070144,0.9981542022589829,0.0018457977453532307
35.50253946734059,35.32858440518725,2.772866051816813,0.9981429300021745,0.0018570700021616987
35.50753947288923,35.35316071058855,2.755324859417858,0.9981302967031584,0.0018697033011774156
35.512539478437866,35.380128117379115,2.7444430815343086,0.9981214453382868,0.0018785546660488736
35.51753948398651,35.40388702768968,2.7400701931609253,0.998118190473287,0.0018818095310491594
35.52253948953515,35.430884811943486,2.7420126523457595,0.998121076193992,0.0018789238103431476
35.527539495083786,35.455262651179986,2.75045585312028,0.9981292588135637,0.001870741190771732
35.532539500632424,35.48138040820001,2.765413837434585,0.9981365085892314,0.0018634914151043388
35.53753950618106,35.504241840643814,2.786799653443321,0.9981420364691062,0.001857963535230416
35.5425395117297,35.52959744032889,2.8148962177045513,0.9981564311431927,0.0018435688611449228
35.54753951727834,35.55105981918794,2.8493892728001358,0.9981805026564747,0.0018194973478637656
35.552539522826976,35.573661685799074,2.890113483198044,0.9981984894318735,0.001801510572465293
35.557539528375614,35.59310110939629,2.936762481915833,0.9982083835906201,0.0017916164137201523
35.56253953392425,35.61468441540479,2.988786059520959,0.9982263591493499,0.0017736408549915213
35.56753953947289,35.631657786018735,3.0456158034804877,0.9982510702428594,0.001748929761483668
35.57253954502153,35.64971287813828,3.1072348552231173,0.9982671700021263,0.0017328300022179401
35.577539550570165,35.664868928604115,3.1732136685000274,0.9982781582736143,0.0017218417307317097
35.5825395561188,35.681855847970816,3.2429060095980176,0.9982931116276212,0.0017068883767264703
35.58753956166744,35.6942143665503,3.315526548954243,0.9983084790435237,0.0016915209608250536
35.59253956721608,35.70819318513849,3.391018896668813,0.9983213319488502,0.0016786680554979783
35.59753957276472,35.719362809497404,3.468898770074261,0.9983294585110136,0.001670541493334354
35.602539578313355,35.7321060983678,3.5486720067218296,0.9983363450867596,0.0016636549175886566
35.60753958386199,35.740539614082536,3.6296711211148214,0.998348982505462,0.00165101749888608
35.61253958941063,35.75164030165379,3.7114822454838774,0.9983558074437809,0.0016441925605680788
35.61753959495927,35.759416944761576,3.7936596789426176,0.9983570746399925,0.0016429253643573853
35.622539600507906,35.7679989319066,3.8759881171094013,0.9983663637979876,0.0016336362063634829
35.627539606056544,35.77474372649982,3.9580497460058863,0.9983715564168563,0.0016284435874957754
35.63253961160519,35.7833216794588,4.039540122703084,0.9983722135236209,0.0016277864807331026
35.63753961715383,35.78766811316201,4.119932450853545,0.9983777530682354,0.0016222469361205265
35.642539622702465,35.79606250648142,4.198756904984845,0.9983806129896845,0.0016193870146741052
35.6475396282511,35.79943014923657,4.275673683711019,0.9983826280733119,0.0016173719310497723
35.65253963379974,35.80555700603241,4.350139682774335,0.9983847233503998,0.0016152766539653393
35.65753963934838,35.809503332416355,4.4222816849068565,0.998386778020594,0.001613221983775079
35.662539644897016,35.813990203097994,4.491789357980948,0.9983889837028315,0.0016110163015410225
35.667539650445654,35.81754596625042,4.558583444311825,0.9983889821699853,0.0016110178343912956
35.67253965599429,35.82231940214732,4.622399389579443,0.9983914863996219,0.0016085136047564552
35.67753966154293,35.82450766463922,4.683242331957092,0.9983921113483882,0.001607888655985899
35.68253966709157,35.829555812115935,4.740792611185164,0.9983924098229777,0.001607590181393406
35.687539672640206,35.83083692689499,4.794655095951493,0.9983942502644527,0.0016057497399150431
35.692539678188844,35.83547928328804,4.844556677451865,0.9983938822766112,0.0016061177277537423
35.69753968373748,35.83632055434635,4.890358046960998,0.9983952870410329,0.0016047129633303086
35.70253968928612,35.84048274922775,4.9322038872751275,0.998394857632631,0.0016051423717308218
35.70753969483476,35.841067228607905,4.9696039250269,0.9983965323785108,0.0016034676258502448
35.712539700383395,35.844563460385004,5.002557108720553,0.9983952629746093,0.0016047370297523
35.71753970593203,35.845292174933256,5.031171616647859,0.998397082468111,0.001602917536251041
35.72253971148067,35.847872534701565,5.055159157785802,0.9983964772024579,0.0016035228019055947
35.72753971702931,35.84894385229555,5.074482800956195,0.9983963015754753,0.001603698428890625
35.73253972257795,35.85096543471738,5.0890363221864074,0.9983980454701364,0.0016019545342317398
35.737539728126585,35.85201326841701,5.098817017256871,0.9983957208287783,0.0016042791755930977
35.74253973367523,35.85407634249689,5.10379865636067,0.9983982198050392,0.0016017801993363301
35.74753973922387,35.85472998025454,5.104046740421908,0.9983965171707156,0.0016034828336560808
35.752539744772506,35.856906196554625,5.099562658594935,0.9983970396759648,0.001602960328402697
35.75753975032114,35.85727088303081,5.090484005456936,0.9983974833928272,0.001602516611536665
35.76253975586978,35.85929426469596,5.076510758643183,0.998396315698811,0.0016036843055516347
35.76753976141842,35.85956306059372,5.057894303902418,0.9983970742626255,0.001602925741735483
35.77253976696706,35.86151801754969,5.034817756315126,0.9983965655873938,0.0016034344169672222
35.7775397725157,35.86153003124729,5.0072545495339424,0.9983959589888624,0.0016040410154980064
35.78253977806434,35.863726860186034,4.97542494927242,0.9983962831378754,0.0016037168664849747
35.78753978361298,35.86331267385896,4.939464295347812,0.9983955288108091,0.0016044711935523626
35.792539789161616,35.86566695768874,4.899410387138408,0.998394823210028,0.001605176794334052
35.797539794710254,35.86502439390843,4.85515327641802,0.9983952842191303,0.0016047157852329868
35.80253980025889,35.86725693983161,4.806798643897789,0.9983931871342131,0.0016068128701521175
35.80753980580753,35.86655751805583,4.754467489834483,0.9983941706456401,0.001605829358727045
35.81253981135617,35.86866974456128,4.698388079799543,0.9983918133975141,0.0016081866068544037
35.817539816904805,35.86793505545702,4.638402363157261,0.9983917610666562,0.001608238937713481
35.82253982245344,35.86976716258892,4.574827306370375,0.9983910237150196,0.0016089762893520762
35.82753982800208,35.86928422861736,4.508072451167517,0.9983877487667405,0.0016122512376326454
35.83253983355072,35.87068764657899,4.4385326922696615,0.9983892629461454,0.001610737058230372
35.83753983909936,35.8703645901211,4.366490575175977,0.9983853803991187,0.0016146196052600201
35.842539844647995,35.87195353325078,4.2918232885680645,0.9983828361909233,0.001617163813457899
35.84753985019663,35.87127215909221,4.214897749844569,0.9983836541285425,0.0016163458758415709
35.85253985574527,35.873046595344775,4.13612446886238,0.998378237348708,0.0016217626556781623
35.85753986129391,35.87235781359135,4.055818595027125,0.9983740003296733,0.0016259996747147204
35.862539866842546,35.87388640761489,3.974172028935328,0.9983752862932923,0.0016247137110973326
35.867539872391184,35.87318253356348,3.8918005637374247,0.9983673246110307,0.0016326753933588805
35.87253987793982,35.87486814188579,3.8090845183810846,0.9983602222121681,0.0016397777922217943
35.87753988348846,35.87409621304469,3.726295286495288,0.9983616250183021,0.0016383749860883713
35.8825398890371,35.87549887170917,3.6438334161796457,0.9983509691730764,0.0016490308313130476
35.88753989458574,35.87487259929362,3.562272677791214,0.9983402627732157,0.0016597372311719838
35.89253990013438,35.87659795060638,3.4817862788906186,0.9983384015125816,0.0016615984918039164
35.89753990568302,35.87558884308053,3.4030715777862035,0.9983268407641451,0.0016731592402391563
35.902539911231656,35.87703668954071,3.326780638050384,0.9983128706506048,0.0016871293537773697
35.907539916780294,35.87658715607054,3.2534804882770367,0.9983035029804731,0.0016964970239063293
35.91253992232893,35.878025610957216,3.1834664747812305,0.9982897706663998,0.001710229337975518
35.91753992787757,35.87698699308366,3.1170769906079214,0.9982754723103578,0.0017245276940209236
35.92253993342621,35.878747313418856,3.054613078528247,0.9982601104971834,0.0017398895071987826
35.927539938974846,35.87814441033028,2.996522239349369,0.9982400504683513,0.001759949536033391
35.932539944523484,35.87940855680992,2.9436508910591943,0.9982245349145833,0.0017754650898035604
35.93753995007212,35.878545760523224,2.8963314419198967,0.9982106663377217,0.0017893336666674293
35.94253995562076,35.88026882662197,2.855027125851886,0.9981886003047562,0.0018113996996344387
35.9475399611694,35.87952526420915,2.8199684531013314,0.9981698664735826,0.0018301335308097437
35.952539966718035,35.88091877898657,2.7910965279568685,0.9981610172447032,0.001838982759691083
35.95753997226667,35.88008212120928,2.768569766572496,0.9981472501063605,0.0018527498980343087
35.96253997781531,35.88157691329092,2.752258495567221,0.9981307152572078,0.001869284747186811
35.96753998336395,35.880776406921825,2.7423964935537324,0.9981282527778953,0.0018717472265004176
35.97253998891259,35.88229553528049,2.7388432828498592,0.9981304815421577,0.0018695184622386236
35.977539994461225,35.88139713514044,2.7414944690075207,0.9981233234799052,0.0018766765244911834
35.98254000000986,35.8827001860374,2.7506654211680113,0.998124121485299,0.0018758785190976213
35.9875400055585,35.88185081395595,2.7661073483710403,0.9981425812022375,0.0018574188021592574
35.99254001110714,35.88337268515929,2.787385857536941,0.9981546929626767,0.0018453070417205478
35.997540016655776,35.88238210422607,2.814390141107723,0.9981557263753182,0.001844273629079411
36.00254002220442,35.88362022017048,2.8468598663586526,0.9981722634005912,0.001827736603806712
36.00754002775306,35.88275211487475,2.8844646373562153,0.9982009780533461,0.001799021951053372
36.0125400333017,35.88417546624751,2.926634094318881,0.9982141033506496,0.0017858966537499976
36.017540038850335,35.88311335919029,2.9726018284105256,0.9982209335579408,0.0017790664464588917
36.02254004439897,35.8843968833339,3.022700678766746,0.9982436668621785,0.0017563331422216055
36.02754004994761,35.88350916673417,3.076667005430188,0.9982663835221277,0.0017336164822724187
36.03254005549625,35.884832860736765,3.134037300200889,0.9982750281882011,0.0017249718161991311
36.037540061044886,35.88376929377594,3.194388619356752,0.9982867639107664,0.0017132360936344656
36.042540066593524,35.88511047891056,3.2572640017213046,0.9983043961147889,0.0016956038896117085
36.04754007214216,35.88421166122118,3.322173403436776,0.9983151446213989,0.0016848553830027635
36.0525400776908,35.88548123010224,3.388562517955993,0.9983242373906513,0.001675762613750474
36.05754008323944,35.884461201067644,3.4559849953464674,0.998334525595605,0.0016654744087979084
36.062540088788076,35.88590583223862,3.524346923655226,0.9983411622648153,0.001658837739588234
36.067540094336714,35.884945658257756,3.5935079815343265,0.9983500841216235,0.0016499158827816456
36.07254009988535,35.88620039261878,3.6630985355882437,0.9983574438603866,0.0016425561440187107
36.07754010543399,35.88532600155633,3.732812997493409,0.998359054438607,0.001640945565799457
36.08254011098263,35.88673348498624,3.802191210382318,0.9983664371704926,0.0016335628339153785
36.087540116531265,35.88579050788877,3.870816816092153,0.9983726386442454,0.001627361360163126
36.0925401220799,35.88718295912086,3.9385148079089705,0.9983717543577437,0.0016282456466647185
36.09754012762854,35.88633672407163,4.004807018438372,0.998377230162722,0.0016227698416872603
36.10254013317718,35.88779699976628,4.069330260274443,0.9983817548487838,0.0016182451556255755
36.10754013872582,35.88686698435264,4.132181595930295,0.9983805900171849,0.0016194099872254147
36.11254014427446,35.88844402359709,4.192929976389704,0.998384514591489,0.0016154854129221143
36.1175401498231,35.88759846931382,4.250836566562091,0.9983872173485046,0.0016127826559076206
36.12254015537174,35.88900260019663,4.305884076845484,0.998386547229388,0.0016134527750255381
36.127540160920375,35.88837045621734,4.358439818292269,0.9983892976687622,0.0016107023356527034
36.13254016646901,35.889867582670696,4.408279230540826,0.9983907479319667,0.0016092520724501603
36.13754017201765,35.88914535209541,4.455254948018477,0.9983903111389196,0.001609688865499985
36.14254017756629,35.89087379923838,4.499044412707119,0.9983925912368211,0.0016074087676005743
36.14754018311493,35.89020764172643,4.5393722123853575,0.998392823498219,0.0016071765062049303
36.152540188663565,35.89167504068104,4.576330382261319,0.9983929099334656,0.0016070900709618057
36.1575401942122,35.891461449906075,4.60984876475128,0.9983946307397089,0.001605369264722845
36.16254019976084,35.89284319363547,4.639657450339999,0.9983940269438492,0.0016059730605855393
36.16754020530948,35.892609286910336,4.665433461386959,0.9983948044659869,0.0016051955384517604
36.172540210858116,35.8948323552605,4.687245819564573,0.9983955571727224,0.0016044428317175743
36.177540216406754,35.89390916255511,4.704769658004427,0.998394968308705,0.0016050316957312166
36.18254022195539,35.89683572517617,4.718209272648789,0.9983957877658001,0.001604212238633136
36.18754022750403,35.895771384707665,4.727405577443821,0.9983960811668489,0.001603918837581248
36.19254023305267,35.89816176009893,4.732405323278471,0.9983953183948127,0.0016046816096146577
36.197540238601306,35.8979915391485,4.733179164184873,0.99839641566326,0.0016035843411651997
36.202540244149944,35.89954680430148,4.729646453541252,0.9983959445750079,0.0016040554294162168
36.20754024969858,35.900170992188194,4.721497184568215,0.9983955072956525,0.001604492708770614
36.21254025524722,35.901997473094,4.709186116603444,0.9983963605934965,0.001603639410926981
36.21754026079586,35.90244299236035,4.692690148525681,0.9983956108365678,0.0016043891678561898
36.222540266344495,35.90536461146469,4.6720768826708,0.9983950872411569,0.0016049127632680332
36.22754027189314,35.9052514638817,4.647056492190623,0.9983960803040339,0.0016039197003937195
36.23254027744178,35.90880716682224,4.6182137320578915,0.998394603735061,0.0016053962693688454
36.237540282990416,35.908788379464596,4.585829118682679,0.9983944177854792,0.0016055822189541896
36.242540288539054,35.91202780806806,4.54971478683469,0.9983951649006789,0.001604835103758363
36.24754029408769,35.912897005533,4.510159319945426,0.9983930540975143,0.001606945906919998
36.25254029963633,35.91584259791207,4.467304670525767,0.9983932961504578,0.001606703853972224
36.257540305184975,35.91724022233111,4.421243282627645,0.9983934347537413,0.0016065652506853962
36.26254031073361,35.92113665615785,4.372129322204618,0.9983908458474425,0.001609154156982032
36.26754031628225,35.92220751705067,4.320235820943349,0.9983915070771014,0.0016084929273215956
36.27254032183089,35.92675006087964,4.265705259165662,0.9983905585537243,0.0016094414506982171
36.277540327379526,35.9286341659655,4.208567234954593,0.998387863821026,0.0016121361833964759
36.282540332928164,35.93261670802478,4.149063066218842,0.9983884066081632,0.0016115933962590307
36.2875403384768,35.93548046517634,4.087230767160263,0.9983865019072392,0.0016134980971839869
36.29254034402544,35.94066593507884,4.023017868590706,0.9983836374781278,0.0016163625262963855
36.29754034957408,35.94341152553369,3.9568491200725884,0.9983826858150266,0.001617314189398364
36.302540355122716,35.94923327267099,3.889054533806629,0.9983820827335044,0.0016179172709224823
36.307540360671354,35.95308175842214,3.8198767831941995,0.9983763468552143,0.0016236531492145518
36.31254036621999,35.959850966179445,3.749755887754759,0.9983741399086128,0.0016258600958171038
36.31754037176863,35.96360562587686,3.6789622536967967,0.9983755669994743,0.0016244330049577788
36.32254037731727,35.97137479386542,3.607743700923658,0.9983664696221658,0.0016335303822684697
36.327540382865905,35.977187450633025,3.536627885963215,0.99836170106922,0.001638298935215431
36.33254038841454,35.9843620402444,3.465776321745874,0.9983633001315863,0.0016366998728514412
36.33754039396318,35.99134214724285,3.3954603230759908,0.9983547011767571,0.0016452988276837671
36.34254039951182,36.001567369547615,3.3261083475379136,0.9983456620084141,0.0016543379960284915
36.34754040506046,36.008478851178396,3.2581430637735984,0.9983424879551938,0.001657512049251392
36.352540410609095,36.0195628554883,3.1919108702422396,0.9983367252444201,0.0016632747600269669
36.35754041615773,36.02880663213444,3.1278963160500552,0.9983273424788933,0.0016726575255546754
36.36254042170637,36.04044986363864,3.0665794028339572,0.9983163924801023,0.0016836075243479456
36.36754042725501,36.05116845255023,3.008216007766987,0.9983074333741777,0.0016925666302728495
36.37254043280365,36.06523295661256,2.9528206426573753,0.9983014230645615,0.0016985769398891561
36.37754043835229,36.07712161474877,2.9008576832873403,0.99829018391826,0.001709816086190539
36.38254044390093,36.09235645613105,2.8525820047925743,0.9982738291817733,0.0017261708226763812
36.38754044944957,36.10618126645996,2.808511819066407,0.9982641728472187,0.0017358271572302181
36.392540454998205,36.12337511229601,2.7688522797112602,0.998258594607258,0.0017414053971894028
36.39754046054684,36.13843842327148,2.733555619491735,0.9982446540870987,0.001755345917346922
36.40254046609548,36.156628862141865,2.702812291574635,0.9982291614252347,0.001770838579209006
36.40754047164412,36.17379835208501,2.676650169288447,0.9982236568218427,0.0017763431825977428
36.412540477192756,36.193833939753816,2.655258087403528,0.9982181605075401,0.001781839496896902
36.417540482741394,36.21113511240896,2.638685442876802,0.9982052590439875,0.0017947409604523862
36.42254048829003,36.23211003986169,2.6266800878142416,0.998198688588934,0.001801311415508237
36.42754049383867,36.25159193802283,2.6189370965005394,0.9982015987519444,0.0017984012525005433
36.43254049938731,36.27281788321949,2.6158131989934477,0.9981981190055904,0.001801880998856839
36.437540504935946,36.29166603606809,2.617259869630446,0.9981900765946901,0.0018099234097585402
36.442540510484584,36.31423290512855,2.6230553910583723,0.9981949960440502,0.0018050039604009984
36.44754051603322,36.33389293157611,2.63269143116943,0.9982068441389663,0.0017931558654863608
36.45254052158186,36.354929774972135,2.646024311248657,0.9982073990153699,0.001792600989083622
36.4575405271305,36.3742366884438,2.662473653335174,0.9982056705244113,0.0017943294800434784
36.462540532679135,36.39647825486248,2.681935260606465,0.9982185311999043,0.0017814688045506228
36.46754053822777,36.41456064246977,2.704696319404746,0.9982341258103502,0.0017658741941051865
36.47254054377641,36.43428788562704,2.7306260472378794,0.9982378847848827,0.0017621152195746357
36.47754054932505,36.45264657668691,2.758749520125588,0.9982426310253864,0.0017573689790708136
36.482540554873694,36.473026257997674,2.789176723941915,0.9982577829596209,0.001742217044836261
36.48754056042233,36.4886307023986,2.821721527554969,0.9982699771056686,0.0017300228987886762
36.49254056597097,36.50628885273471,2.856468675106224,0.9982755872545894,0.0017244127498684454
36.49754057151961,36.522593336472134,2.8931969609057258,0.9982859440918826,0.0017140559125756432
36.502540577068245,36.54030347526501,2.9315503175007813,0.998297771914675,0.0017022280897831222
36.50754058261688,36.553200795130635,2.9713178739344888,0.9983033223129533,0.0016966776915049583
36.51254058816552,36.56850436267284,3.01243930268202,0.9983112982238596,0.0016887017805995391
36.51754059371416,36.58223697117652,3.0547807006933567,0.9983238029701299,0.0016761970343293143
36.5225405992628,36.59708037019103,3.0979557505855353,0.9983288248154242,0.0016711751890350927
36.527540604811435,36.607472571437405,3.1416253071801945,0.9983304979776366,0.0016695020268229599
36.53254061036007,36.62048366136357,3.1857127726123555,0.9983410389654517,0.001658961039007993
36.53754061590871,36.631633838769986,3.2297832935557307,0.9983504585932856,0.0016495414111746525
36.54254062145735,36.643925061417086,3.2739553065643956,0.998349389521737,0.001650610482723701
36.547540627005986,36.652021777497325,3.317735612138391,0.9983523181133003,0.0016476818911610428
36.552540632554624,36.66296357784916,3.360722913761819,0.9983630069062986,0.001636993098163439
36.55754063810326,36.6721369556911,3.4026469901411907,0.9983654843396065,0.0016345156648565667
36.5625406436519,36.68186342436365,3.443422201583949,0.9983635530275133,0.0016364469769508396
36.56754064920054,36.687991622195526,3.483139164511808,0.9983699795383219,0.0016300204661441379
36.572540654749176,36.69827530196542,3.521736484961967,0.9983750858419748,0.0016249141624917808
36.577540660297814,36.70490301719804,3.558891452383466,0.9983738145429107,0.0016261854615573753
36.58254066584645,36.71176822969266,3.5941987817245273,0.9983760412499393,0.0016239587545300754
36.58754067139509,36.718040189510944,3.6274998071163598,0.9983799592601492,0.0016200407443218334
36.59254067694373,36.726514673904205,3.659005481583477,0.9983808461824547,0.0016191538220153784
36.59754068249237,36.73053496819675,3.688400100459051,0.9983816872139077,0.0016183127905626967
36.60254068804101,36.738231783985896,3.715793760623758,0.9983831753495161,0.001616824654954175
36.60754069358965,36.742432970685314,3.740954309576957,0.9983849075914614,0.0016150924130086492
36.612540699138286,36.748197452195384,3.7639601721321445,0.9983857801983642,0.0016142198061070098
36.617540704686924,36.75291313125789,3.784861440146347,0.9983859977678575,0.001614002236615109
36.62254071023556,36.75838732445936,3.8035677350943455,0.9983874245806263,0.0016125754238464586
36.6275407157842,36.76155002404249,3.820167478537934,0.9983879450430986,0.0016120549613762622
36.63254072133284,36.76843081258699,3.834501863144108,0.9983883850246255,0.0016116149798504867
36.637540726881475,36.77057518265255,3.84663090610419,0.9983892741582008,0.0016107258462780246
36.64254073243011,36.77544293755725,3.856573634688188,0.9983886411888119,0.001611358815669896
36.64754073797875,36.77871350530157,3.864159162391241,0.9983901777932147,0.0016098222112696165
36.65254074352739,36.783221208783125,3.8693074742016105,0.9983905635909589,0.001609436413528181
36.65754074907603,36.785414324382025,3.8719164043957632,0.9983885353009136,0.0016114647035777474
36.662540754624665,36.79017547518414,3.871880907004991,0.9983912052543227,0.0016087947501725278
36.6675407601733,36.79241206485203,3.8692395856625903,0.998391316515614,0.0016086834888850337
36.67254076572194,36.79671997824173,3.864072721374388,0.9983882337093202,0.0016117662951803955
36.67754077127058,36.79815071399045,3.8559203908911184,0.9983909848153749,0.001609015189122035
36.682540776819216,36.80294844664041,3.8452286934300615,0.9983917080692004,0.001608291935293456
36.687540782367854,36.804273958934516,3.8320536649546058,0.9983881930181151,0.0016118069863757327
36.69254078791649,36.80770393416889,3.8166031857037748,0.9983893269315683,0.0016106730729196605
36.69754079346513,36.80968397539892,3.7987756005159934,0.9983913916855811,0.00160860831890536
36.70254079901377,36.813029480938695,3.778762154890556,0.9983885340462046,0.0016114659582810351
36.70754080456241,36.814462436525794,3.756614072138995,0.9983870509501455,0.0016129490543387742
36.71254081011105,36.81862210728724,3.732603092664292,0.9983895462280447,0.0016104537764406771
36.71754081565969,36.81901382928732,3.706817759605611,0.9983885633949788,0.0016114366095071983
36.72254082120833,36.82313397354227,3.6792957412019076,0.9983853790809281,0.0016146209235589108
36.727540826756965,36.82419929973496,3.6500842434222363,0.9983862693394928,0.0016137306649957302
36.7325408323056,36.82640596521045,3.6190886240002804,0.9983868120828484,0.0016131879216426815
36.73754083785424,36.828092629739075,3.5866684357470136,0.9983843538332513,0.001615646171242722
36.74254084340288,36.83184545388676,3.552926241835259,0.9983828915372303,0.0016171084672674686
36.747540848951516,36.831702895564575,3.5179636205457467,0.9983829471817759,0.0016170528227180997
36.75254085450016,36.83525996704591,3.481952780004604,0.9983819849096628,0.0016180150948272892
36.7575408600488,36.83626863540867,3.445085530052511,0.9983798767215333,0.00162012328295304
36.76254086559744,36.83886535386998,3.4073784921340957,0.998379137432774,0.0016208625717108593
36.767540871146075,36.83929821160067,3.36899972235184,0.998376715284472,0.0016232847200126305
36.77254087669471,36.84253576765755,3.3302936191261727,0.9983751278216974,0.001624872182786607
36.77754088224335,36.84324701342095,3.291488821349838,0.9983762907315387,0.00162370927294535
36.78254088779199,36.845838117630954,3.252472707735708,0.9983709229966373,0.0016290770078468287
36.787540893340626,36.84618305980571,3.2136440344905277,0.9983678983281746,0.0016321016763103896
36.792540898889264,36.84950542527639,3.175225200807997,0.9983702880303685,0.0016297119741168326
36.7975409044379,36.849645975370166,3.1372902817761172,0.9983656791489299,0.0016343208555563518
36.80254090998654,36.85223347831034,3.099964226006143,0.998362340781404,0.0016376592230840897
36.80754091553518,36.85280038376046,3.0635023911603825,0.9983607934724429,0.0016392065320463424
36.812540921083816,36.855334914287766,3.028058503354988,0.9983565852647648,0.0016434147397260642
36.817540926632454,36.85544314464867,2.9938504023917587,0.9983566297975552,0.0016433702069368122
36.82254093218109,36.85842685909559,2.960913910789586,0.998353159900544,0.0016468401039495834
36.82754093772973,36.85851375724562,2.9293193574354723,0.9983473869609125,0.0016526130435822876
36.83254094327837,36.86078325760071,2.8993096128350597,0.9983468187409086,0.0016531812635884702
36.837540948827005,36.86089561431959,2.870986264078195,0.9983424068497218,0.0016575931547783323
36.84254095437564,36.863584140504685,2.8445819891805333,0.998339365504631,0.0016606344998717094
36.84754095992428,36.86349962660303,2.820143610984391,0.9983407813442773,0.0016592186602283998
36.852540965472926,36.86567892178417,2.7976559614371417,0.998332600191719,0.0016673998127882555
36.857540971021564,36.86558238408412,2.777185155871253,0.9983253788764374,0.001674621128072143
36.8625409765702,36.868040309530336,2.7586707413350195,0.9983308731556675,0.001669126848843978
36.86754098211884,36.86770469712382,2.7421579475670614,0.9983299224617642,0.001670077542747573
36.87254098766748,36.86973814225976,2.727690221365097,0.9983189712937746,0.0016810287107380864
36.877540993216115,36.869533498151405,2.7152056069385844,0.9983166415636207,0.0016833584408919421
36.88254099876475,36.87167188299854,2.7044174344869356,0.9983197122641043,0.0016802877404075672
36.88754100431339,36.87103130077241,2.6952380041914075,0.9983165553060624,0.0016834446984478571
36.89254100986203,36.872979520272374,2.687807066101019,0.9983134597614083,0.0016865402431009927
36.89754101541067,36.87261735262328,2.6820270663406682,0.9983125999526318,0.0016874000518764037
36.902541020959305,36.874453887597866,2.677817950244929,0.9983077858067072,0.0016922141977991046
36.90754102650794,36.87361979972807,2.6750100773003904,0.9983063206497554,0.0016936793547480797
36.91254103205658,36.87542443725974,2.6735304114801024,0.9983124929026971,0.0016875071018036354
36.91754103760522,36.87482338301837,2.6734262225737435,0.9983114949709793,0.0016885050335242447
36.922541043153856,36.876484410811884,2.674356149125263,0.9983016604120151,0.0016983395924914234
36.927541048702494,36.875579420362044,2.67619917559366,0.9983015651869133,0.0016984348175957326
36.93254105425113,36.87720903051711,2.6789832949551893,0.9983105391685657,0.0016894608359448648
36.93754105979977,36.876359412554955,2.682665125315667,0.9983110072782574,0.0016889927262546507
36.94254106534841,36.87790922666941,2.6873482638855375,0.9983050325120337,0.0016949674924796225
36.947541070897046,36.876971706030915,2.692965507456644,0.9983045580336123,0.0016954419709035516
36.952541076445684,36.87847339264474,2.6990751092645695,0.9983070243149292,0.001692975689587601
36.95754108199432,36.87745377098048,2.7057303692400945,0.9983092392012876,0.0016907608032306592
36.96254108754296,36.87890496250912,2.7130743050857054,0.9983137789861496,0.0016862210183687428
36.967541093091604,36.87790625788616,2.7210159166989576,0.9983140022643485,0.0016859977401707381
36.97254109864024,36.87933711728344,2.729511737494121,0.9983071686979835,0.0016928313065360673
36.97754110418888,36.878252713283175,2.738539615464696,0.9983086262126176,0.001691373791901906
36.98254110973752,36.87963508064548,2.7477461677199346,0.998321569494951,0.001678430509568603
36.987541115286156,36.87855827324501,2.757196802983941,0.9983244905918421,0.0016755094126778755
36.992541120834794,36.87995076810842,2.7670255026328237,0.9983135166111251,0.0016864833933954687
36.99754112638343,36.87887037522134,2.777112383462842,0.9983129774409721,0.001687022563549119
37.00254113193207,36.880232995409806,2.7873044976309176,0.9983271404985871,0.0016728595059343984
37.00754113748071,36.87910881378065,2.797411404446623,0.9983319686235747,0.001668031380947642
37.012541143029345,36.88048918957503,2.8073618531696978,0.9983233375662971,0.001676662438225466
37.01754114857798,36.879437542442524,2.817375061424297,0.9983224407243287,0.0016775592801940606
37.02254115412662,36.88082572334109,2.827428554237227,0.9983324598716757,0.0016675401328474062
37.02754115967526,36.87971414690756,2.837595269615682,0.9983365716246568,0.001663428379866458
37.0325411652239,36.881108938937736,2.8478100044234766,0.9983330943326405,0.001666905671883594
37.037541170772535,36.88009561993078,2.857678346779885,0.9983337782943132,0.0016662217102111714
37.04254117632117,36.88156234724474,2.8670195273448407,0.9983385226877745,0.0016614773167506706
37.04754118186981,36.880516026719505,2.875922046173313,0.998340513102753,0.0016594869017722289
37.05254118741845,36.88192607751617,2.8845561705394216,0.998341340981139,0.0016586590233870478
37.057541192967086,36.880985316822574,2.8927973000259715,0.9983435336736602,0.0016564663308667278
37.062541198515724,36.882608525564045,2.900741002387713,0.9983447298350612,0.0016552701694673281
37.06754120406436,36.88163661021508,2.9084722325401096,0.9983455236192342,0.0016544763852951267
37.072541209613,36.88306838634834,2.9159910330155525,0.9983480043848671,0.0016519956196637234
37.077541215161645,36.882273003494994,2.923328405571403,0.9983500180975393,0.001649981906992935
37.08254122071028,36.884050453025154,2.9304212537154886,0.9983506324640382,0.0016493675404955436
37.08754122625892,36.88317744298025,2.937315714240652,0.9983516685291569,0.0016483314753781798
37.09254123180756,36.88480446816673,2.9440145212776434,0.9983527379223769,0.001647262082157214
37.0975412373562,36.88411087642473,2.950442287197355,0.9983541375842784,0.0016458624202557298
37.102541242904834,36.88588443300407,2.9567114839158335,0.9983565942032331,0.0016434058013008398
37.10754124845347,36.88536010601874,2.9627874826792504,0.9983568826621348,0.0016431173423998014
37.11254125400211,36.887331003256826,2.9687899981237473,0.9983558044093841,0.0016441955951510111
37.11754125955075,36.886520119416105,2.9745875799072787,0.9983585403902434,0.0016414596142928215
37.122541265099386,36.88847949997498,2.980483683237025,0.9983613718118058,0.0016386281927307997
37.127541270648024,36.88841782669681,2.9864461515887024,0.9983597851172804,0.001640214887258213
37.13254127619666,36.89035677528726,2.9923588492148863,0.9983597797369927,0.0016402202675471981
37.1375412817453,36.889755554809625,2.998226199974207,0.998362781175248,0.00163721882929438
37.14254128729394,36.892247472913276,3.0041243818486953,0.9983633987565617,0.0016366012479831307
37.147541292842575,36.892097732618524,3.010148071451492,0.9983632685517115,0.0016367314528357684
37.15254129839121,36.89422186110797,3.0163392145574472,0.9983643105998159,0.0016356894047344255
37.15754130393985,36.8942244309249,3.0226211660447664,0.9983645992236514,0.0016354007809027075
37.16254130948849,36.89657559835246,3.029135797271264,0.9983658407704981,0.0016341592340593457
37.16754131503713,36.896592654203616,3.0359160197022255,0.9983674125479988,0.00163258745656283
37.172541320585765,36.89950743802681,3.0428633485107826,0.9983666961861476,0.0016333038184152332
37.1775413261344,36.899545295965346,3.0500706482455557,0.9983670384387483,0.0016329615658107405
37.18254133168304,36.90188653844251,3.0575833377766024,0.9983690430533165,0.0016309569512400705
37.18754133723168,36.90249470606426,3.0653864057038036,0.9983693111968861,0.0016306888076672783
37.19254134278032,36.9057000682723,3.0736242964179503,0.9983698688203785,0.0016301311841725402
37.19754134832896,36.90576873056228,3.082247984815462,0.9983706223222316,0.0016293776823176353
37.2025413538776,36.90859981893473,3.0912595624459085,0.9983696712135093,0.001630328791039517
37.20754135942624,36.90971445891325,3.1006612487850678,0.9983720092684176,0.001627990736130036
37.212541364974875,36.912696331954365,3.1103188193088034,0.9983746524549079,0.0016253475496401826
37.21754137052351,36.91315576742781,3.120338579745959,0.9983712545632715,0.0016287454412773155
37.22254137607215,36.91702142127999,3.1306693457976063,0.9983712131977198,0.001628786806829752
37.22754138162079,36.91780785244978,3.1411190679341687,0.9983764873652718,0.0016235126392801407
37.23254138716943,36.92069780553995,3.1518639798044914,0.9983761140524695,0.0016238859520850326
37.237541392718065,36.92229988018526,3.1628154409027887,0.9983728243969776,0.001627175607579895
37.2425413982667,36.92611743563381,3.173894157148152,0.9983746164995877,0.0016253835049732752
37.24754140381534,36.92663210026796,3.185067309236376,0.998378290219137,0.0016217097854208337
37.252541409363985,36.93091190477609,3.1962611125354323,0.9983773639287922,0.001622636075762063
37.25754141491262,36.93271112908046,3.2073954820334127,0.9983754483537506,0.0016245516507999809
37.26254142046126,36.93550082712396,3.218326464786352,0.9983777641225801,0.0016222358819690417
37.2675414260099,36.937453861215126,3.229146582440302,0.9983787089597356,0.0016212910448119074
37.27254143155854,36.94250176755467,3.2397586200147503,0.9983781983453394,0.0016218016592070867
37.277541437107175,36.94356103193345,3.2501717980886475,0.9983793735139088,0.001620626490637986
37.28254144265581,36.947814482158776,3.2603422612907798,0.9983788309084655,0.0016211690960809461
37.28754144820445,36.949940749432955,3.2702261563629547,0.9983788867278353,0.001621113276712092
37.29254145375309,36.95448282020337,3.279814451271285,0.9983803611455531,0.001619638858995212
37.297541459301726,36.95670570740735,3.2890928379592195,0.9983804337823068,0.001619566222242516
37.302541464850364,36.96083559335516,3.298035859729652,0.9983801823141601,0.0016198176903908263
37.307541470399,36.96353588168153,3.3065783622461544,0.9983798668060355,0.001620133198517041
37.31254147594764,36.96914727032238,3.314344662042676,0.9983803275316903,0.0016196724728638511
37.31754148149628,36.97117070037625,3.321194398996945,0.9983814322798251,0.0016185677247304684
37.322541487044916,36.97586888518983,3.3272389225614414,0.9983812333905212,0.001618766614036165
37.327541492593554,36.97948076039414,3.332132955470192,0.9983797773611278,0.0016202226434314662
37.33254149814219,36.985274325643815,3.3361773633502323,0.9983797444562229,0.0016202555483384995
37.33754150369084,36.987263380256195,3.3392341444916145,0.9983820695314151,0.0016179304731492533
37.342541509239474,36.993454929404464,3.341318761826669,0.9983812862694017,0.0016187137351641716
37.34754151478811,36.99762685255559,3.342415121632345,0.9983781568846751,0.001621843119894006
37.35254152033675,37.00222378229472,3.342447399496602,0.9983795539487956,0.0016204460557746898
37.35754152588539,37.006224570807646,3.3413494471143275,0.9983817453110478,0.001618254693523832
37.362541531434026,37.01374208566614,3.3388919321873693,0.9983791586850757,0.0016208413194981903
37.367541536982664,37.01701938982575,3.3351181772055556,0.9983764857431268,0.0016235142614468184
37.3725415425313,37.02352913566435,3.330108834776176,0.9983786815167829,0.0016213184877909273
37.37754154807994,37.028481418639124,3.3236559627919884,0.9983797633647125,0.001620236639861412
37.38254155362858,37.03545989722351,3.315657132600655,0.9983753134781804,0.0016246865263931068
37.387541559177215,37.04003744548209,3.3062769210403173,0.9983744287790104,0.001625571225561099
37.39254156472585,37.04785699743873,3.2957569712023678,0.9983772089620205,0.0016227910425488862
37.39754157027449,37.05361526135843,3.283850792839578,0.9983739479843555,0.0016260520202126564
37.40254157582313,37.06103054119727,3.2705935115475198,0.9983710889278331,0.0016289110767330047
37.40754158137177,37.06688590095605,3.2562966950803642,0.9983730931871869,0.0016269068173749952
37.412541586920405,37.076745169204926,3.2409030389285896,0.9983703308614723,0.0016296691430858418
37.41754159246904,37.082597270647184,3.22431007879566,0.9983665170191058,0.0016334829854555276
37.42254159801768,37.090778016931075,3.2066724535987983,0.9983685927103645,0.0016314072941998007
37.42754160356632,37.09895482451375,3.1879585514056394,0.9983665650256911,0.0016334349788761898
37.432541609114956,37.10934832748488,3.168239803128243,0.9983597569706079,0.0016402430339618852
37.437541614663594,37.11615453881049,3.147503869750834,0.9983602260551666,0.0016397739494053935
37.44254162021223,37.12674623139975,3.125749338618813,0.998362290159076,0.0016377098454980054
37.44754162576088,37.13591195363703,3.1032589153452776,0.9983551905215745,0.0016448094830019844
37.452541631309515,37.14724494028078,3.0801194614905527,0.9983486566616976,0.0016513433428800089
37.45754163685815,37.15612743750308,3.0565226337834766,0.9983508297898966,0.0016491702146824272
37.46254164240679,37.1680929379935,3.0324304597263905,0.9983507053962238,0.0016492946083556488
37.46754164795543,37.17851112422815,3.0079348387063813,0.9983420830146761,0.0016579169899038288
37.47254165350407,37.19192892326887,2.982933846859628,0.9983351979557537,0.0016648020488271925
37.477541659052704,37.2025434948381,2.9574851824697537,0.9983357858569103,0.001664214147670618
37.48254166460134,37.215815969941744,2.932029926380755,0.9983353376421431,0.0016646623624379726
37.48754167014998,37.227954632602476,2.906708320447345,0.9983273923124785,0.0016726076921024164
37.49254167569862,37.243228095862634,2.881465273991119,0.9983183290260503,0.0016816709785309625
37.497541681247256,37.25559026602441,2.8563735577526477,0.9983158721929156,0.0016841278116654019
37.502541686795894,37.27068113661479,2.8315735092012404,0.9983163097778105,0.0016836902267700065
37.50754169234453,37.2843746377401,2.8072603807970853,0.9983107725021605,0.0016892275024205778
37.51254169789317,37.300960884318705,2.7835142977220886,0.9982998217328405,0.001700178271740368
37.51754170344181,37.315116908587996,2.7605228310641,0.9982933825035807,0.0017066175010003043
37.522541708990445,37.33225549465398,2.738225180002219,0.9982945020757563,0.001705497928824122
37.52754171453908,37.34719311209082,2.7170665090134607,0.9982926926728173,0.0017073073317637139
37.53254172008772,37.364490654380866,2.6970052534246958,0.9982819335007114,0.0017180665038703065
37.53754172563636,37.38000766911337,2.678365154429725,0.9982730258075317,0.0017269741970510981
37.542541731185,37.39890926229837,2.661227370290786,0.9982738774852544,0.0017261225193285648
37.547541736733635,37.41480878383654,2.645743962109071,0.9982744763184596,0.0017255236861250158
37.55254174228227,37.43235012613212,2.6318235527108476,0.9982673150457763,0.0017326849588086863
37.55754174783091,37.44831819432302,2.6198230718734425,0.9982606615246565,0.001739338479929811
37.562541753379556,37.467925284947654,2.609830667062038,0.9982597595688296,0.0017402404357582794
37.56754175892819,37.484293579211396,2.601956022741996,0.9982600045325374,0.0017399954720519054
37.57254176447683,37.50191792338815,2.596464600252017,0.9982603339994236,0.001739666005166926
37.57754177002547,37.517436496305855,2.5935866084176236,0.9982602491122365,0.0017397508923561323
37.58254177557411,37.53615424441782,2.5932279934824605,0.9982562980897791,0.001743701914815449
37.587541781122745,37.55196370058787,2.595563863190282,0.9982554071626641,0.0017445928419323237
37.59254178667138,37.5694303776731,2.600803486471436,0.9982647536670097,0.0017352463375855613
37.59754179222002,37.583945904043475,2.6089694624257924,0.9982712081528038,0.0017287918517909424
37.60254179776866,37.60057105178744,2.620005544113032,0.9982660403971408,0.001733959607452326
37.6075418033173,37.61464999148447,2.633849716209624,0.9982664135113661,0.0017335864932270031
37.612541808865934,37.63108699452447,2.6506876545625495,0.9982798240035278,0.0017201760010660217
37.61754181441457,37.644059108617654,2.6706090550504125,0.9982885982025443,0.0017114018020498135
37.62254181996321,37.658406040986776,2.6936159051658444,0.998287789801309,0.0017122102032858528
37.62754182551185,37.670159750999275,2.719589739797735,0.9982912433402727,0.0017087566643239154
37.632541831060486,37.68435549905607,2.748580901735389,0.9983013568735281,0.0016986431310702774
37.637541836609124,37.69527399048015,2.780452859352191,0.99830986664133,0.0016901333632698765
37.64254184215776,37.707612739487175,2.815343551903749,0.9983146220035519,0.001685378001050396
37.6475418477064,37.71687854402047,2.8531292427703527,0.9983188681810162,0.0016811318235890225
37.65254185325504,37.72849420433615,2.8935434346088815,0.9983255777114336,0.0016744222931748965
37.657541858803675,37.73715372523721,2.936489600661551,0.9983332305323478,0.0016667694722637834
37.66254186435231,37.74725914481843,2.9819580064946245,0.9983381341955413,0.0016618658090742156
37.66754186990095,37.754428614168376,3.029725105912884,0.998342350860473,0.0016576491441466959
37.672541875449596,37.76383612836857,3.0793402114961683,0.9983485342996491,0.0016514657049717912
37.677541880998234,37.770182160277,3.13065979836691,0.9983531025315071,0.0016468974731101785
37.68254188654687,37.77841549456251,3.183521225288505,0.9983559517171878,0.0016440482874270188
37.68754189209551,37.783631584308736,3.2376840477246858,0.9983614671984108,0.0016385328062005144
37.69254189764415,37.79116516852225,3.2926882025169526,0.9983657417183176,0.001634258286291592
37.697541903192786,37.79573271806067,3.3481866703820593,0.9983664037597906,0.0016335962448171702
37.70254190874142,37.80199162743163,3.4041803510311484,0.9983707296535966,0.0016292703510097637
37.70754191429006,37.80600493223825,3.4604235342289202,0.9983753050842356,0.0016246949203700162
37.7125419198387,37.811978561475954,3.516565687560386,0.9983749929501458,0.0016250070544608767
37.71754192538734,37.814919739756704,3.572352501227326,0.9983776102085246,0.0016223897960824336
37.722541930935975,37.82046495443817,3.6274485993158385,0.9983814797244491,0.001618520280159371
37.72754193648461,37.82289209299518,3.6816657076300827,0.9983818795689833,0.001618120435627423
37.73254194203325,37.82761037797653,3.7346518765643055,0.9983830112923203,0.0016169887122926055
37.73754194758189,37.82975042342259,3.7864029913633264,0.9983850984879256,0.0016149015166904588
37.74254195313053,37.83401273039499,3.8364565611157038,0.9983871135285193,0.001612886476099748
37.747541958679165,37.83559698056086,3.8845897028529803,0.9983872473555746,0.0016127526490411416
37.7525419642278,37.83950209628007,3.930744887452527,0.9983873464537442,0.0016126535508668644
37.75754196977645,37.840931732760446,3.974679673017765,0.9983906247012064,0.001609375303402101
37.762541975325085,37.844193129414826,4.016397679782694,0.9983904981012849,0.001609501903321873
37.76754198087372,37.84524395200277,4.055688417572195,0.9983889754169825,0.0016110245876227232
37.77254198642236,37.84890153909309,4.0924991210358135,0.9983927685079155,0.0016072314966894246
37.777541991971,37.84908233604864,4.126576562952593,0.9983927510197104,0.0016072489848943524
37.78254199751964,37.85225451940605,4.158055275952592,0.9983902502950892,0.0016097497095157946
37.787542003068275,37.8527946029567,4.186603924634061,0.9983940751063818,0.0016059248982242093
37.79254200861691,37.85517942814718,4.211900213420838,0.9983940037041024,0.0016059963005040972
37.79754201416555,37.855426326159346,4.234196778615164,0.9983912666960868,0.0016087333085207766
37.80254201971419,37.85833652502987,4.253506583225332,0.9983947719480171,0.0016052280565927563
37.807542025262826,37.85799787812953,4.269526150515656,0.9983945088800433,0.0016054911245675292
37.812542030811464,37.86028730354522,4.282017831026109,0.9983918941552116,0.0016081058494009657
37.81754203636011,37.86043455573061,4.290714054757052,0.9983950557765319,0.0016049442280821676
37.82254204190875,37.86229216788149,4.295959327152743,0.9983943038328712,0.001605696171744635
37.827542047457385,37.862009277837885,4.297713568985032,0.9983922967744965,0.0016077032301207586
37.83254205300602,37.8644720738334,4.295792692777692,0.9983946018418891,0.0016053981627307038
37.83754205855466,37.86377377102846,4.290154958545968,0.9983938273357608,0.0016061726688619369
37.8425420641033,37.86546371676753,4.2812947359863385,0.9983921788015796,0.001607821203045589
37.84754206965194,37.865472982357275,4.269151271520052,0.9983932728337136,0.0016067271709146816
37.852542075200574,37.86665725643402,4.253750472347337,0.9983935402226998,0.0016064597819304013
37.85754208074921,37.86639513686326,4.234808230318662,0.9983906031189452,0.0016093968856858998
37.86254208629785,37.86840028390227,4.212864227950293,0.9983919322127435,0.001608067791889748
37.86754209184649,37.867459240567555,4.187589754418659,0.9983924644602582,0.0016075355443757775
37.872542097395126,37.86938561562588,4.159109955431595,0.9983878711088987,0.0016121288957358113
37.877542102943764,37.86859354157724,4.127420872453402,0.9983904397891142,0.001609560215519969
37.8825421084924,37.870237555072556,4.092742580126362,0.9983897280953417,0.0016102719092920866
37.88754211404104,37.86931727797601,4.055377135828632,0.9983847841408204,0.001615215863810766
37.89254211958968,37.871045541464476,4.015444681503985,0.9983872865489086,0.0016127134557207701
37.897542125138315,37.87015311027154,3.973179512510598,0.9983857103671449,0.0016142896374831623
37.90254213068695,37.87141272107308,3.9287126623094792,0.9983809189103448,0.001619081094280783
37.90754213623559,37.87082943434566,3.882186773201373,0.9983813713486083,0.0016186286560142219
37.91254214178423,37.87211750085682,3.833638850408886,0.9983803490710365,0.0016196509335818577
37.91754214733287,37.87119681796453,3.7835383940667664,0.9983754597346668,0.001624540269954666
37.922542152881505,37.872943007010086,3.7320665098178836,0.9983722247086912,0.0016277752959340094
37.92754215843014,37.87172716277334,3.6791919967525115,0.9983719719849895,0.0016280280196389466
37.93254216397879,37.8731783338277,3.6251316717205055,0.9983678463294265,0.001632153675203894
37.937542169527426,37.872327165727086,3.5698863815550106,0.9983599542118347,0.0016400457927979045
37.94254217507606,37.87341864845445,3.513836002763319,0.9983578236902995,0.001642176314335568
37.9475421806247,37.87252219124331,3.4573332879694614,0.9983560026797612,0.0016439973248757128
37.95254218617334,37.874063458644706,3.4001784778528155,0.9983455161075375,0.0016544838971011013
37.95754219172198,37.87282536007871,3.3429300246762326,0.9983369363496193,0.0016630636550202685
37.962542197270615,37.874175455533965,3.2862117887503475,0.9983348877916102,0.0016651122130302805
37.96754220281925,37.873266318090714,3.2303754389765658,0.9983270549499443,0.001672945054696769
37.97254220836789,37.874430013426576,3.1756821510116815,0.9983128482145482,0.0016871517900935358
37.97754221391653,37.87333373855442,3.1221330909083775,0.9983029900612701,0.0016970099433724964
37.98254221946517,37.87482420892517,3.0701322856473,0.9982965518798821,0.001703448124760997
37.987542225013804,37.873719382583424,3.0199382327335154,0.9982850058735475,0.001714994131095413
37.99254223056244,37.87489244489948,2.9715662494666213,0.9982685870983342,0.0017314129063098023
37.99754223611108,37.873916477852354,2.9256652055298953,0.9982547225401394,0.0017452774645047092
38.00254224165972,37.87532327341478,2.882484244997998,0.9982448085655051,0.0017551914391397763
38.007542247208356,37.874207624670376,2.842326056690735,0.9982322326528528,0.0017677673517919267
38.012542252756994,37.87554170792885,2.8058009123236336,0.9982153721172957,0.0017846278873495075
38.01754225830563,37.874597655862914,2.773097495241878,0.9982012621147033,0.001798737889942177
38.02254226385427,37.875945639552285,2.7445502874247496,0.998191901269972,0.0018080987346737532
38.02754226940291,37.87494431330652,2.720425847955842,0.9981810270123137,0.001818972992332159
38.032542274951545,37.87646122505218,2.7010521414262563,0.9981685423833377,0.001831457621307848
38.03754228050018,37.8755583601705,2.68657448434189,0.9981622487044354,0.0018377513002117945
38.04254228604883,37.87692602344789,2.6770576287737673,0.9981617247532286,0.0018382752514191946
38.047542291597466,37.876068048951986,2.6724286571265066,0.9981577510448374,0.0018422489598107423
38.052542297146104,37.87774349784781,2.6728774043798507,0.998152071760221,0.0018479282444279716
38.05754230269474,37.87693529623298,2.6785901372207435,0.9981576455640944,0.0018423544405557154
38.06254230824338,37.87840468610443,2.689874549542517,0.9981725479311555,0.0018274520734965624
38.06754231379202,37.87765401824227,2.7067156424523215,0.9981796397938569,0.0018203602107965287
38.072542319340656,37.87941093160335,2.729248147969864,0.9981803898541147,0.0018196101505396228
38.07754232488929,37.87871709816964,2.757237484507984,0.9981937952445915,0.0018062047600640395
38.08254233043793,37.880321969655604,2.79054088153096,0.9982168732300576,0.0017831267746002003
38.08754233598657,37.87963624053505,2.829167779158115,0.9982308464324805,0.0017691535721782962
38.09254234153521,37.88141401993195,2.873112989872205,0.9982390319239012,0.0017609680807569663
38.097542347083845,37.88078781509308,2.9219691536642927,0.9982532519390144,0.0017467480656436502
38.10254235263248,37.88249334401799,2.975508973896701,0.9982699540447968,0.0017300459598614897
38.10754235818112,37.88183389293468,3.033246518188148,0.998286117725475,0.0017138822791836791
38.11254236372976,37.88359580180363,3.0948409853276964,0.9982992125005518,0.00170078750410749
38.1175423692784,37.883043323253865,3.159812110886705,0.998304947666397,0.001695052338263197
38.122542374827034,37.8847495936929,3.227835256193359,0.9983157597626088,0.0016842402420519048
38.12754238037567,37.88407705484603,3.298613588077269,0.9983336514385911,0.0016663485660713792
38.13254238592431,37.8860223129543,3.3715453628093535,0.9983387198112245,0.0016612801934395975
38.13754239147295,37.88532493568418,3.4465331081773907,0.9983396895560507,0.001660310448615997
38.142542397021586,37.88693436088827,3.522878310982803,0.9983533470445763,0.0016466529600925046
38.147542402570224,37.88658226386721,3.6004672215009936,0.9983614377215324,0.0016385622831393359
38.15254240811886,37.88818031625186,3.678866454138533,0.9983601122543806,0.001639887750294149
38.15754241366751,37.88761604345156,3.757638424394006,0.9983671860569171,0.001632813947761616
38.162542419216145,37.88975999668093,3.8364402111594016,0.9983739916459894,0.0016260083586927246
38.16754242476478,37.8888690148862,3.914797353275477,0.998374274723618,0.0016257252810679501
38.17254243031342,37.89085432255449,3.992285528071209,0.9983780905866945,0.0016219094179928909
38.17754243586206,37.8903893894431,4.068695254956663,0.9983811689792464,0.0016188310254370523
38.182542441410696,37.89188556076292,4.143712748521083,0.9983834681164621,0.0016165318882186033
38.187542446959334,37.891687513298976,4.217018831516358,0.9983854376292334,0.0016145623754447815
38.19254245250797,37.89359323646318,4.287827854921579,0.9983859789501207,0.0016140210545542634
38.19754245805661,37.8929853240881,4.356088693435712,0.998389820294671,0.0016101797100014693
38.20254246360525,37.895403239368626,4.421560858236822,0.9983890661619046,0.001610933842767033
38.207542469153886,37.894657505084844,4.484124291002311,0.9983905773296615,0.0016094226750090579
38.21254247470252,37.89679476778134,4.543651745501912,0.9983930776999713,0.001606922304699405
38.21754248025116,37.89654962851846,4.59998491354607,0.9983913158649342,0.0016086841397375477
38.2225424857998,37.89819364829211,4.652701398978118,0.9983946639274868,0.0016053360771862075
38.22754249134844,37.89841226309951,4.701773139499788,0.9983934020399338,0.0016065979647412597
38.232542496897075,37.90017134161914,4.747257060705678,0.9983948638966521,0.0016051361080253262
38.23754250244571,37.90032851135659,4.788986916546075,0.9983953267116776,0.0016046732930038502
38.24254250799435,37.902601112087424,4.8266419082562555,0.9983950032533141,0.0016049967513708044
38.24754251354299,37.90255518372015,4.859986645916029,0.9983964838317562,0.0016035161729258088
38.25254251909163,37.90508878065208,4.888898795133227,0.998395519231337,0.0016044807733408156
38.257542524640265,37.90509737223268,4.913444985194365,0.9983967255170053,0.001603274487668887
38.26254253018891,37.907662939503346,4.93372248860533,0.9983963690607294,0.001603630943942978
38.26754253573755,37.90785607577868,4.949569066447263,0.9983965769994794,0.0016034230051908962
38.272542541286185,37.910348637369545,4.960951910053307,0.9983967921715332,0.0016032078331363235
38.27754254683482,37.91097904407097,4.967852889372744,0.9983967913249857,0.0016032086796835612
38.28254255238346,37.912885103545285,4.970025968428299,0.9983965111427497,0.0016034888619193175
38.2875425579321,37.91457413285068,4.967504222403083,0.9983970524181047,0.0016029475865654735
38.29254256348074,37.915595209733084,4.960187109444018,0.998396296058813,0.0016037039458581543
38.297542569029375,37.9183986226197,4.948340402265528,0.9983965728442732,0.0016034271603995733
38.30254257457802,37.91949663114811,4.932140748238619,0.9983964805691015,0.001603519435572751
38.30754258012666,37.92239187200311,4.9115202572591325,0.9983956359617673,0.0016043640429087291
38.312542585675295,37.924724985693445,4.886719160138143,0.998396279236803,0.0016037207678748298
38.31754259122393,37.9271091998813,4.857805040308693,0.9983949467326808,0.0016050532719984485
38.32254259677257,37.93028145630881,4.8248816853604835,0.9983954199561679,0.00160458004851405
38.32754260232121,37.93285334840883,4.787903390317976,0.9983940863371178,0.0016059136675663072
38.33254260786985,37.93631286478322,4.746784810911806,0.9983943736980276,0.0016056263066584306
38.337542613418485,37.93909740156407,4.7016209661278445,0.9983929931169788,0.0016070068877100804
38.34254261896712,37.943990090430674,4.652832149354527,0.9983922056971166,0.0016077943075746668
38.34754262451576,37.946003419179625,4.60064215654128,0.9983925905118278,0.0016074094928652779
38.3525426300644,37.95219944074637,4.544881262117582,0.9983889857948524,0.001611014209843012
38.35754263561304,37.954771615547564,4.485887096998138,0.9983904519187295,0.0016095480859663178
38.362542641161674,37.959499376625146,4.423838670954726,0.9983878876078914,0.001612112396806085
38.36754264671031,37.96501144210833,4.35885386509105,0.998384850895969,0.0016151491087289121
38.37254265225895,37.96865765582398,4.291219441027953,0.9983860368848261,0.0016139631198715683
38.37754265780759,37.975585542086456,4.22129313150569,0.9983812608924901,0.001618739112207497
38.382542663356226,37.98199904656247,4.149053623303731,0.9983788412417561,0.0016211587629407376
38.387542668904864,37.98775419994443,4.075281828160534,0.998378113668123,0.0016218863365721136
38.3925426744535,37.99707992290436,4.000199074116993,0.9983716594068439,0.0016283405978498502
38.39754268000214,38.003252625900245,3.924005608476861,0.99836946314975,0.0016305368549412577
38.40254268555078,38.011983916904434,3.8471586944063176,0.9983656126758169,0.0016343873288720404
38.407542691099415,38.02141451070302,3.7700280635981085,0.9983566335602109,0.0016433664444745236
38.41254269664806,38.03042003861391,3.6927755388317394,0.9983545091613175,0.0016454908433637609
38.4175427021967,38.04097466602457,3.615701163430631,0.9983478008757467,0.001652199128937557
38.422542707745336,38.053451842264614,3.5392519585254485,0.9983333963675068,0.0016666036371800752
38.427542713293974,38.06485774646722,3.4635593691445665,0.9983288228142123,0.0016711771904777395
38.43254271884261,38.07859370207031,3.389198094245337,0.9983232098538869,0.001676790150805815
38.43754272439125,38.0924285807678,3.3169744841474853,0.9983033127749483,0.0016966872297465823
38.44254272993989,38.107988013102755,3.2470175824161593,0.9982873689124128,0.0017126310922844128
38.447542735488526,38.124217782696036,3.179797785828049,0.9982821850922025,0.0017178149124969706
38.45254274103716,38.141734703188206,3.1160220705983512,0.9982686493988413,0.0017313506058597398
38.4575427465858,38.159768948010665,3.0561441716554913,0.9982417671026427,0.001758232902059963
38.46254275213444,38.18046988282821,3.000450430342732,0.9982199856225143,0.0017800143821885995
38.46754275768308,38.20065278358943,2.9492747742926224,0.9982120576743735,0.001787942330330014
38.472542763231715,38.22235754778676,2.9033415833250316,0.9982005756509844,0.0017994243537197221
38.47754276878035,38.24527671537484,2.8631548765507686,0.9981723277906772,0.0018276722140266538
38.48254277432899,38.26950728284335,2.828780984286709,0.9981455021134014,0.0018544978913023766
38.48754277987763,38.292806334474655,2.8003095974569363,0.9981396968612635,0.0018603031434405465
38.49254278542627,38.318658131632,2.7784487090011623,0.9981402088044095,0.0018597912002946734
38.497542790974904,38.34474084450159,2.762821465162115,0.9981256701577214,0.001874329846982604
38.50254279652354,38.37009507186167,2.7534322488442227,0.9981076340177768,0.0018923659869268144
38.50754280207218,38.39437772485532,2.7511709092817376,0.9981085557227581,0.0018914442819452121
38.51254280762082,38.42168253045102,2.7562985401061955,0.9981229784364001,0.00187702156830433
38.517542813169456,38.447999468328035,2.7682340153842317,0.9981317956983246,0.0018682043063791964
38.522542818718094,38.47189998998755,2.786781164758592,0.9981351959158572,0.0018648040888461356
38.52754282426674,38.49430512002655,2.8119795747902105,0.9981451675094847,0.0018548324952191069
38.53254282981538,38.519628319641654,2.843464445140595,0.9981635112321241,0.001836488772580364
38.537542835364015,38.542980889008675,2.8813708711784525,0.9981856230044671,0.001814377000237684
38.54254284091265,38.56310283017551,2.925062388981903,0.9982066355500584,0.0017933644546469102
38.54754284646129,38.58202113077037,2.974261711875977,0.9982200032390811,0.0017799967656250799
38.55254285200993,38.603533436706996,3.0285733973677753,0.9982319601861063,0.001768039818600365
38.557542857558566,38.62167528952025,3.08777842455205,0.9982564422083177,0.001743557796390693
38.562542863107204,38.63696800077037,3.1511455280312344,0.9982800860114296,0.0017199139932797378
38.56754286865584,38.652687052965184,3.2182889784516506,0.998285692721376,0.0017143072833350056
38.57254287420448,38.66960633977584,3.2885667257566427,0.9982953400762774,0.0017046599284350125
38.57754287975312,38.68189103303428,3.3616715081359825,0.9983181578528594,0.001681842151854072
38.582542885301756,38.69419098079266,3.4369249627875944,0.9983278874447347,0.0016721125599810523
38.58754289085039,38.70670453278361,3.5140541155325975,0.9983308116996333,0.0016691883050830296
38.59254289639903,38.71748385546928,3.592854299788679,0.998343687188983,0.0016563128157333084
38.59754290194767,38.72700253422998,3.672587685404799,0.998352598926809,0.0016474010779069842
38.60254290749631,38.73772687976685,3.752961189443564,0.998356995750823,0.0016430042538928642
38.607542913044945,38.74519986485743,3.83378232300129,0.9983624389662191,0.0016375610384969774
38.61254291859358,38.75380082632497,3.9144482826136153,0.998367708918058,0.0016322910866592036
38.61754292414222,38.76106078661249,3.994601957355579,0.9983735451140457,0.0016264548906722216
38.62254292969086,38.76724790848149,4.073689534948179,0.9983746439967343,0.0016253560079846363
38.6275429352395,38.77398955860904,4.151390194331013,0.9983787141994105,0.0016212858053101917
38.632542940788134,38.78020766332149,4.2274779295993605,0.9983828425534965,0.001617157451225692
38.63754294633678,38.784883413813795,4.301537503389264,0.9983826459644081,0.0016173540403164916
38.64254295188542,38.79097495410875,4.37344801656717,0.9983865626602301,0.001613437344497222
38.647542957434055,38.79504597226333,4.442637197358878,0.9983876467638376,0.001612353240892634
38.65254296298269,38.79938768606499,4.509026844322421,0.9983887761910882,0.0016112238136450111
38.65754296853133,38.80347222836511,4.572337096387011,0.9983908476635573,0.0016091523411803745
38.66254297407997,38.8075898105787,4.632481993294,0.9983910865124934,0.0016089134922474364
38.66754297962861,38.81039223222955,4.689520121433839,0.9983927351699201,0.0016072648348253687
38.672542985177245,38.81503999132591,4.74313692615088,0.998393292143185,0.001606707861561538
38.67754299072588,38.816819780871775,4.793160587872583,0.9983935611490652,0.0016064388556772083
38.68254299627452,38.82089699724288,4.839281812369542,0.998395282308815,0.0016047176959241433
38.68754300182316,38.822543478360544,4.881460096799691,0.9983944235389294,0.0016055764658070343
38.692543007371796,38.82591359796036,4.919452266240606,0.9983957907312984,0.0016042092734349742
38.697543012920434,38.82736165137983,4.953085256093196,0.9983962461622073,0.001603753842524658
38.70254301846907,38.83054100353194,4.982416249397223,0.998395368741683,0.0016046312630480348
38.70754302401771,38.83159667988894,5.007280876665465,0.9983973895680387,0.0016026104366908662
38.71254302956635,38.83465766374221,5.027505817934319,0.9983960865722352,0.0016039134324946742
38.717543035114986,38.835375292446244,5.043037572101714,0.998396708080861,0.001603291923869364
38.72254304066362,38.83830182314736,5.053972189572285,0.9983976749670441,0.0016023250376881243
38.72754304621226,38.83871533375685,5.059925557549872,0.9983958443715185,0.001604155633215707
38.7325430517609,38.84136735999558,5.061058661781768,0.9983980873920061,0.001601912612730528
38.73754305730954,38.841783912025406,5.057631807173024,0.9983962904087689,0.001603709595970987
38.742543062858175,38.84365614070601,5.04930001183034,0.9983971040664555,0.0016028959382884676
38.74754306840681,38.8445871436659,5.036242014575442,0.9983970301167063,0.0016029698880337447
38.75254307395546,38.845523318773246,5.018519777815917,0.9983963502226991,0.0016036497820368111
38.757543079504096,38.846955700868115,4.996158040196212,0.9983967083135546,0.0016032916911778838
38.762543085052734,38.84748027911201,4.969513517623269,0.9983961726600092,0.001603827344721192
38.76754309060137,38.84899349079039,4.938625392233061,0.9983960212345725,0.0016039787701568695
38.77254309615001,38.84938872362454,4.903340940718612,0.9983953160513708,0.0016046839533581298
38.77754310169865,38.85095298462646,4.86374747933658,0.9983956886935882,0.0016043113111409591
38.78254310724729,38.85106020292549,4.819872929326817,0.9983941699155535,0.001605830089175448
38.78754311279593,38.85273366303483,4.772123305427409,0.9983941521553967,0.0016058478493329975
38.79254311834457,38.85284980927651,4.720696290392791,0.9983940691277107,0.0016059308770203415
38.797543123893206,38.85424376717428,4.665734060217964,0.99839149227112,0.0016085077336116698
38.802543129441844,38.85469051798524,4.607166676297882,0.9983927042125096,0.0016072957922242965
38.80754313499048,38.855755020599716,4.545082451152683,0.9983904051387653,0.0016095948659698262
38.81254314053912,38.85616411545532,4.47963993131351,0.9983891393892002,0.0016108606155362099
38.81754314608776,38.85721284624537,4.411173165408009,0.9983881545624393,0.00161184544229882
38.822543151636395,38.85752064808877,4.340154377775764,0.9983870966130943,0.001612903391645563
38.82754315718503,38.85846309727393,4.266774453209009,0.9983835911733746,0.0016164088313668607
38.83254316273367,38.858806239539966,4.191250398256741,0.9983821999060153,0.0016178000987283542
38.83754316828231,38.85967895079307,4.113922324155002,0.9983817504246835,0.001618249580063498
38.84254317383095,38.8599090671372,4.034921596922807,0.9983744567245819,0.0016255432801674042
38.847543179379585,38.860823771110915,3.9549272115481116,0.9983744347841577,0.0016255652205946322
38.85254318492822,38.860844258443365,3.874246977253054,0.9983709862568562,0.0016290137478984768
38.85754319047686,38.861952411333206,3.7932063104071263,0.9983634639730353,0.0016365360317208712
38.8625431960255,38.861939141741374,3.7122014707181945,0.9983601278093195,0.0016398721954384609
38.867543201574136,38.86278868176192,3.631631810924749,0.9983548207069276,0.0016451792978306118
38.872543207122774,38.86323389654864,3.5516485353234217,0.9983481067655536,0.0016518932392046229
38.87754321267141,38.863910770152906,3.472928004342693,0.9983375170722784,0.0016624829324804774
38.88254321822005,38.86389487384376,3.3957373908609365,0.9983301464938131,0.0016698535109446009
38.88754322376869,38.86495065829217,3.32075582225255,0.9983250202322445,0.0016749797725117558
38.892543229317326,38.864992368730306,3.2482857980867164,0.998308248143505,0.001691751861249488
38.89754323486597,38.86581926534092,3.178558806718479,0.9982928484287068,0.001707151576046772
38.90254324041461,38.86595101693648,3.1119575188770585,0.9982879729363767,0.0017120270683742794
38.90754324596325,38.86675933304427,3.0489820571044897,0.9982743879801389,0.0017256120246096013
38.912543251511885,38.8669954762925,2.9901549599276893,0.9982496514018786,0.0017503486028662668
38.91754325706052,38.867839306847344,2.9359651527620043,0.998233359931161,0.001766640073586613
38.92254326260916,38.867618897884775,2.8869582012273725,0.9982271340000644,0.0017728660046872785
38.9275432681578,38.86852923987618,2.843150399771688,0.9982121638706222,0.001787836134131642
38.932543273706436,38.86894966869281,2.8048326363406044,0.9981850660482369,0.0018149339565191594
38.937543279255074,38.869615788124385,2.7723145478448314,0.9981675827908952,0.001832417213861964
38.94254328480371,38.869308132064596,2.745770040555259,0.9981675188531165,0.0018324811516431338
38.94754329035235,38.870222023998245,2.725295269647244,0.9981617172182459,0.001838282786515385
38.95254329590099,38.87049720081525,2.7113089161783046,0.9981409196994412,0.0018590803053212207
38.957543301449626,38.871131349646944,2.7036122305253873,0.998130357635975,0.0018696423687884916
38.96254330699826,38.87090106780156,2.702055398337884,0.9981412418234208,0.0018587581813430457
38.9675433125469,38.87165034723949,2.7067916475121483,0.9981495274436543,0.001850472561110375
38.97254331809554,38.87167312511694,2.71761623622455,0.9981441364741461,0.001855863530618396
38.97754332364418,38.872313004625155,2.734025770161226,0.9981465747905091,0.001853425214255941
38.982543329192815,38.87214846288488,2.7557666815572133,0.998165889699402,0.0018341103053634506
38.98754333474145,38.872738662892054,2.782350197636213,0.9981827242704725,0.0018172757342931744
38.99254334029009,38.872567687035,2.8137743648897957,0.9981898415186271,0.0018101584861392502
38.99754334583873,38.8731913132491,2.8499739370198,0.9982024780811548,0.0017975219236121556
39.00254335138737,38.873028022366064,2.8902636660610654,0.9982232164754532,0.001776783529314056
39.00754335693601,38.87351192629435,2.93359127682981,0.9982393648019534,0.0017606352028149389
39.01254336248465,38.87326528789173,2.980401986901256,0.9982513500100784,0.0017486499946908246
39.01754336803329,38.87388246718567,3.030361546394228,0.9982665914926387,0.0017334085121297896
39.022543373581925,38.87366490716993,3.083176598788287,0.9982811817855426,0.0017188182192260512
39.02754337913056,38.87410051524014,3.1386284404715594,0.9982932282173002,0.0017067717874689704
39.0325433846792,38.873893468331644,3.196356342145626,0.9983065752011214,0.0016934248036476467
39.03754339022784,38.87449350686698,3.25603408263038,0.9983167342702083,0.0016832657345618271
39.04254339577648,38.87418926552485,3.317333642799802,0.9983237250673855,0.001676274937384278
39.047543401325115,38.87468051007923,3.3800122023545534,0.9983353383032656,0.001664661701505269
39.05254340687375,38.87456939854425,3.4437134328932735,0.9983446925923595,0.0016553074124115988
39.05754341242239,38.87508868249185,3.5080369324934906,0.9983471527626006,0.001652847242171081
39.06254341797103,38.87477844458428,3.572463930416796,0.9983544024259201,0.0016455975788523354
39.067543423519666,38.87542715777632,3.6367980578265855,0.998362999117887,0.001637000886886237
39.072543429068304,38.8752744640371,3.7007400180653014,0.9983645454669832,0.0016354545377914723
39.07754343461694,38.87578202960402,3.7637477779883723,0.9983682520490115,0.001631747955763508
39.08254344016558,38.87571706378683,3.825661965064788,0.9983740845836205,0.0016259154211564156
39.08754344571422,38.876326634089715,3.8862727499077994,0.9983760796151944,0.0016239203895833387
39.092543451262856,38.87611833983909,3.9451493889550604,0.9983784519956593,0.0016215480091180618
39.09754345681149,38.87687281639112,4.0020024983773075,0.9983811408634543,0.0016188591413235248
39.10254346236013,38.876761277397485,4.057000268102885,0.9983834494343595,0.0016165505704188918
39.10754346790877,38.87745086930011,4.109996176384658,0.9983853526440905,0.0016146473606884896
39.11254347345741,38.87754701762959,4.160354908850597,0.9983859510681542,0.0016140489366256886
39.117543479006045,38.87819931053805,4.20792462445818,0.9983883236109635,0.0016116763938169546
39.12254348455469,38.87823594342964,4.252868787981824,0.9983895767851559,0.0016104232196262635
39.12754349010333,38.87913275391748,4.2950863428852335,0.9983894435332603,0.0016105564715239715
39.132543495651966,38.878996013110694,4.334399695106555,0.9983915239948717,0.0016084760099141576
39.137543501200604,38.880064354191376,4.3705652676034905,0.998392002235798,0.0016079977689898446
39.14254350674924,38.8802472580496,4.4034115791217685,0.9983921269898643,0.001607873014926211
39.14754351229788,38.881036616166355,4.432518622134463,0.9983933250175007,0.001606674987293067
39.15254351784652,38.881660121849634,4.457935818893156,0.9983935445102529,0.0016064554945434601
39.157543523395155,38.88237373001391,4.479730120353226,0.9983940450241281,0.0016059549806718815
39.16254352894379,38.88276701104487,4.49795301734223,0.9983940480825854,0.0016059519222185843
39.16754353449243,38.88395631244897,4.51249084397057,0.9983948118047422,0.0016051882000658853
39.17254354004107,38.8840505537406,4.522893480245716,0.9983949377363657,0.0016050622684438138
39.17754354558971,38.8855552636127,4.5290255096204435,0.9983943819847596,0.0016056180200458186
39.182543551138345,38.88593305555809,4.531138066881998,0.9983955908795893,0.0016044091252133052
39.18754355668698,38.887350101049016,4.529378821792269,0.9983951193806883,0.0016048806241107778
39.19254356223562,38.88823108609812,4.523534041585402,0.9983944796929497,0.0016055203118460599
39.19754356778426,38.889512626707536,4.513960503155552,0.9983956553493197,0.0016043446554743672
39.202543573332896,38.89059757776265,4.500809945921938,0.9983952177240336,0.0016047822807595574
39.207543578881534,38.89216452021759,4.48363109869879,0.9983935315450466,0.0016064684597458133
39.21254358443017,38.89298486644178,4.462770554759718,0.9983960980517579,0.0016039019530345948
39.21754358997881,38.89511973547392,4.438408315957352,0.9983939948569713,0.0016060051478212559
39.22254359552745,38.89610095052677,4.410547710433672,0.9983927243774312,0.0016072756273628741
39.227543601076086,38.89830263464928,4.379179024361855,0.9983959209010291,0.0016040791037669328
39.23254360662473,38.89979417678261,4.344518866206139,0.9983917234823693,0.001608276522429784
39.23754361217337,38.902242886995765,4.306591679346824,0.9983925458933415,0.0016074541114606594
39.242543617722006,38.90382049128223,4.265490638345567,0.9983934474316114,0.0016065525731953376
39.247543623270644,38.90656732432084,4.2214579144591,0.9983903806461424,0.0016096193586609515
39.25254362881928,38.9089755633534,4.174784500524575,0.9983908752873597,0.0016091247174393982
39.25754363436792,38.91153032913868,4.125679771619306,0.9983897490389845,0.0016102509658112798
39.26254363991656,38.914100274045325,4.073909828000342,0.9983891073015024,0.0016108927032913566
39.2675436454652,38.91781322675676,4.019838722852919,0.9983875907248888,0.0016124092799037213
39.27254365101384,38.91980786557259,3.963545324295489,0.9983850322711774,0.001614967733614326
39.27754365656248,38.9243300260671,3.9054077470294595,0.9983862321529073,0.001613767851884474
39.28254366211112,38.92772867133236,3.8457021649644245,0.9983835711814887,0.0016164288233025364
39.287543667659754,38.93193074249686,3.7842630319379573,0.998378748631972,0.0016212513728198839
39.29254367320839,38.93662103150074,3.7215151272445053,0.9983805455234035,0.001619454481389984
39.29754367875703,38.940938068948974,3.657917888758976,0.9983779992547775,0.0016220007500164662
39.30254368430567,38.94617433901805,3.5936272850874382,0.9983714215560491,0.0016285784487463887
39.307543689854306,38.95205840546917,3.5290360558196165,0.998371528395165,0.0016284716096324752
39.312543695402944,38.95583880870982,3.464217008709958,0.9983684300507017,0.0016315699540966249
39.31754370095158,38.96389796237639,3.399745320406487,0.9983625175891242,0.001637482415676233
39.32254370650022,38.97084720063942,3.335717087661483,0.9983598057615767,0.0016401942432261035
39.32754371204886,38.97696538474426,3.272703654144093,0.998354140692475,0.001645859312329629
39.332543717597495,38.98494238905772,3.2111130540057324,0.9983495066526678,0.0016504933521387024
39.33754372314613,38.99432392914372,3.1512264612168748,0.9983442522814563,0.0016557477233528621
39.34254372869477,39.00205393601073,3.0931769325475353,0.9983354028530721,0.0016645971517391465
39.34754373424341,39.01159675568326,3.037274234606301,0.9983318178819981,0.0016681821228157318
39.35254373979205,39.02138962282708,2.9837657256667813,0.9983258350276096,0.001674164977206129
39.357543745340685,39.032843478851454,2.932896365763252,0.9983119008770935,0.0016880991277234674
39.36254375088932,39.04395420952953,2.8850005299350325,0.9983046725413511,0.0016953274634670596
39.36754375643796,39.05601345673491,2.8402352901260484,0.9983035818043604,0.0016964182004589351
39.3725437619866,39.068158830742135,2.7988707514517945,0.9982938034964824,0.0017061965083367922
39.37754376753524,39.081986465651234,2.7610532327638073,0.9982764746969045,0.001723525307914551
39.38254377308388,39.09563773525197,2.727023591006017,0.998266988490241,0.0017330115145779898
39.38754377863252,39.111068615947126,2.6968225156549073,0.9982689343898804,0.0017310656149370665
39.39254378418116,39.126037903157936,2.670772081235928,0.9982637673347547,0.001736232670061142
39.397543789729795,39.14160075891589,2.648947212179163,0.9982448780129031,0.0017551219919115198
39.40254379527843,39.15735506143431,2.631245419840353,0.9982348530033706,0.001765147001441674
39.40754380082707,39.175606346332486,2.6178241543298864,0.9982399458306723,0.0017600541741367593
39.41254380637571,39.19324369528005,2.60855793158921,0.9982379267015027,0.0017620733033037095
39.41754381192435,39.21050096368269,2.6029322368598047,0.9982269656209226,0.0017730343838866108
39.422543817472985,39.227080293074835,2.6007164231043043,0.9982248840343605,0.0017751159704509573
39.42754382302162,39.246645098065876,2.601922077923136,0.9982281046412936,0.0017718953635201791
39.43254382857026,39.266382933270805,2.60650062841787,0.9982259991577791,0.001774000847037416
39.4375438341189,39.28479684579638,2.614105607413783,0.9982271891458784,0.0017728108589402025
39.442543839667536,39.30116189850804,2.624823800212844,0.9982352397218258,0.001764760282994617
39.447543845216174,39.32071310814823,2.63862091472501,0.9982379796784183,0.0017620203264041491
39.45254385076481,39.34091351200058,2.65493104994121,0.9982365882015898,0.0017634118032337548
39.45754385631345,39.359261321088,2.6733320049133122,0.9982441003199517,0.0017558996848727442
39.46254386186209,39.375100179691756,2.693973252532611,0.9982565083044002,0.0017434917004250578
39.467543867410726,39.39393365303855,2.7167654495998277,0.9982616288569734,0.001738371147851983
39.47254387295936,39.412764764626125,2.741488562410712,0.9982639253403627,0.001736074664463275
39.477543878508,39.42960565146867,2.7678318791429195,0.9982725193656955,0.001727480639130373
39.48254388405664,39.44467240950263,2.795558639226486,0.9982828599619488,0.001717140042877065
39.48754388960528,39.46242748957454,2.8245479270370066,0.9982891570227637,0.0017108429820619426
39.49254389515392,39.47884526785397,2.8545423940242607,0.998295351285536,0.0017046487192902493
39.49754390070256,39.49341484532471,2.8853810261647266,0.9983035299347872,0.0016964700700392772
39.5025439062512,39.50731861383457,2.916956436528675,0.9983099359039133,0.0016900641009134172
39.507543911799836,39.5234028390198,2.9491316404676815,0.9983153321378149,0.001684667867012226
39.512543917348474,39.537139837781424,2.9818268012469042,0.9983230482870605,0.0016769517177669824
39.51754392289711,39.549652881662404,3.0148327232472565,0.9983300536026767,0.001669946402150849
39.52254392844575,39.561997906559384,3.0481212731311005,0.9983334489996548,0.001666551005172463
39.52754393399439,39.57577715870594,3.0816944352852444,0.9983376204833294,0.0016623795214977437
39.532543939543025,39.58726033553049,3.115192001682504,0.9983447411892457,0.0016552588155825613
39.53754394509166,39.59812563785189,3.1485408155704664,0.9983498173308988,0.001650182673929932
39.5425439506403,39.608368820570675,3.181515874076957,0.9983515483133993,0.00164845169142947
39.54754395618894,39.61998302703118,3.2139858614841956,0.9983548715050248,0.0016451284998055488
39.55254396173758,39.62997818129097,3.2457235474612407,0.9983603468488528,0.0016396531559773467
39.557543967286215,39.638972320965856,3.2766310544434396,0.9983637285061875,0.0016362714986438947
39.56254397283485,39.647086989458316,3.3068451172610467,0.998364695789997,0.0016353042148354135
39.56754397838349,39.65739130908958,3.335979692471994,0.998366746843055,0.001633253161779112
39.57254398393213,39.66582202241624,3.364155633103364,0.998371086750237,0.0016289132545979118
39.577543989480766,39.67273744907783,3.3909880322274493,0.9983738916253142,0.0016261083795224432
39.582543995029404,39.67992352324751,3.41620316566876,0.9983728198579489,0.0016271801468888414
39.58754400057804,39.68914974906906,3.439862551218654,0.9983744253880097,0.0016255746168295157
39.59254400612668,39.694927665315525,3.4618813833803546,0.9983798223736703,0.0016201776311686959
39.59754401167532,39.700970463061644,3.4824067799202294,0.9983793084817377,0.0016206915231011048
39.60254401722396,39.70861995775282,3.5015814932558778,0.9983771857926834,0.0016228142121552716
39.6075440227726,39.71515535711811,3.519240934456237,0.9983819867502589,0.00161801325457995
39.61254402832124,39.71903928721247,3.5353847645172256,0.9983839389470124,0.0016160610578267443
39.617544033869876,39.725962981982704,3.5498467993287677,0.9983812005617225,0.0016187994431176905
39.622544039418514,39.731371543805096,3.562370541305159,0.9983828113425208,0.0016171886623208326
39.62754404496715,39.73642648814324,3.5728641854403396,0.9983853186488522,0.0016146813559900996
39.63254405051579,39.74165509453275,3.581430338957878,0.9983851011759888,0.0016148988288559837
39.63754405606443,39.746417128102486,3.588128023566505,0.9983843404894075,0.0016156595154389647
39.642544061613066,39.75058819917202,3.5929182618402398,0.9983849739418669,0.0016150260629827563
39.647544067161704,39.755887058451066,3.5958307088612167,0.9983869593509866,0.001613040653865605
39.65254407271034,39.75877061619234,3.596811296859422,0.9983861301720401,0.001613869832815078
39.65754407825898,39.763864297480254,3.5957500069186263,0.9983851657282662,0.001614834276593315
39.66254408380762,39.76800726107215,3.5925309213570693,0.9983867223026105,0.001613277702252333
39.667544089356255,39.77147212617619,3.5876047517685765,0.998386791991647,0.0016132080132200885
39.67254409490489,39.775308810098906,3.5809887259199673,0.9983862033183777,0.0016137966864903115
39.67754410045353,39.77934520789665,3.5728536350651723,0.9983858194746428,0.0016141805302219085
39.68254410600217,39.78188285785338,3.5631115906427286,0.998386157633305,0.0016138423715566198
39.68754411155081,39.78589831828618,3.5518371574294303,0.9983865139844448,0.001613486020413795
39.692544117099445,39.78889915360288,3.5391171879464123,0.9983852507667086,0.001614749238147553
39.69754412264808,39.79227061635794,3.5249269380429946,0.998385307899599,0.001614692105255675
39.70254412819672,39.794862382001845,3.509416407776678,0.99838512075463,0.00161487925022334
39.70754413374536,39.798614865981605,3.492540063792182,0.9983844177920227,0.0016155822128296523
39.712544139293996,39.800677286754365,3.474358795268073,0.9983847047738069,0.0016152952310464477
39.71754414484264,39.80388691321871,3.4552061471945263,0.9983831520556273,0.0016168479492269458
39.72254415039128,39.80714318330853,3.434880710514278,0.9983825390659581,0.0016174609388970227
39.72754415593992,39.809338618433024,3.4132704641820997,0.9983831860477622,0.0016168139570944156
39.732544161488555,39.81120749755637,3.3907633017535,0.9983815240481491,0.0016184759567104343
39.73754416703719,39.8151158069037,3.3675124283383595,0.9983804606678405,0.001619539337021573
39.74254417258583,39.81638436100288,3.343664019843911,0.9983803477197993,0.0016196522850665056
39.74754417813447,39.81870814139631,3.319279312991306,0.9983789339900582,0.0016210660148040055
39.752544183683106,39.82182601466488,3.2943752771781845,0.9983783055548646,0.0016216944499934493
39.757544189231744,39.82436317428061,3.269242124530195,0.9983777350484618,0.0016222649563930333
39.76254419478038,39.82489807139012,3.2438202941874965,0.9983755243510777,0.0016244756537759503
39.76754420032903,39.827997124534875,3.2182618678574952,0.998374487835973,0.0016255121688797166
39.772544205877665,39.83069794601832,3.192834578164199,0.998374376389761,0.001625623615090488
39.7775442114263,39.83222774160105,3.167720037098768,0.9983731487336303,0.0016268512712217884
39.78254421697494,39.83332192548889,3.142995547031159,0.9983707545140882,0.0016292454907639914
39.78754422252358,39.83642993435858,3.1186708616495524,0.9983683448670955,0.0016316551377575192
39.79254422807222,39.83781164983729,3.0948290822882916,0.9983692803980253,0.0016307196068284186
39.797544233620854,39.83955122463994,3.071428185843794,0.9983691100247251,0.0016308899801296226
39.80254423916949,39.84108229318511,3.048731332992682,0.9983634141266117,0.0016365858782445258
39.80754424471813,39.84334278403517,3.0268064400470887,0.9983617075739205,0.0016382924309374571
39.81254425026677,39.844392017489014,3.0057561256455587,0.9983649691345008,0.0016350308703578919
39.817544255815406,39.84633684454864,2.9855729706756584,0.9983625091809276,0.0016374908239317999
39.822544261364044,39.84752544290147,2.9662766433520513,0.9983564135115357,0.00164358649332601
39.82754426691268,39.8491573207284,2.948043820258871,0.9983554541282686,0.0016445458765940479
39.83254427246132,39.85025275755655,2.9308775936844516,0.9983581072116915,0.0016418927931735488
39.83754427800996,39.852258778310095,2.914762633558029,0.9983564250866587,0.0016435749182091292
39.842544283558595,39.85257805027417,2.899646259920026,0.9983507439046477,0.0016492561002221845
39.84754428910723,39.85402752110472,2.8855573886328667,0.9983489186182708,0.001651081386602534
39.85254429465587,39.85552767818524,2.8725240487591446,0.9983500813644673,0.0016499186404078053
39.85754430020451,39.8568426218371,2.8606839628051626,0.998349166865729,0.0016508331391487815
39.862544305753154,39.85672140642819,2.8499433122122775,0.9983473052949523,0.0016526947099272573
39.86754431130179,39.85831353387801,2.840358549226394,0.9983442544190793,0.0016557455858005063
39.87254431685043,39.85918206119929,2.831641193186437,0.9983409335256269,0.0016590664792534345
39.87754432239907,39.86022506743969,2.8237031495385065,0.9983418717089273,0.0016581282959536798
39.882544327947706,39.860449537989126,2.8165311019333563,0.9983435981990838,0.0016564018057961647
39.88754433349634,39.861517711342486,2.8100340294168222,0.9983404510238617,0.0016595489810163155
39.89254433904498,39.86175781007956,2.8042413811053883,0.9983357430583969,0.0016642569464800938
39.89754434459362,39.862948491189734,2.7992797182108053,0.9983344015573463,0.0016655984475291857
39.90254435014226,39.86311898380614,2.794979544683906,0.9983368471470014,0.0016631528578724191
39.907544355690895,39.863798718818956,2.791245054766481,0.998338439543433,0.0016615604614385077
39.91254436123953,39.86387971155484,2.7879102567873053,0.9983334831781718,0.001666516826696436
39.91754436678817,39.86490946736546,2.784928999264559,0.9983276083599055,0.0016723916449653737
39.92254437233681,39.864888609874754,2.7822843649639077,0.9983306197464438,0.0016693802584304227
39.92754437788545,39.86556548021527,2.7798849644371897,0.9983354328523868,0.001664567152489924
39.932544383434085,39.86551761047275,2.777857990531328,0.9983307827052286,0.0016692172996501692
39.93754438898272,39.866230026096844,2.7760361024478484,0.998324484301161,0.0016755157037187773
39.94254439453136,39.86612278478175,2.7744003570183655,0.9983267520770838,0.001673247927798447
39.94754440008,39.86687841540706,2.7725840210497585,0.9983302034652145,0.0016697965396696018
39.952544405628636,39.86670131024344,2.7710781691914645,0.9983272002938668,0.0016727997110185262
39.957544411177274,39.86718761453395,2.7699303747284283,0.9983239546943754,0.0016760453105112
39.96254441672591,39.867018753144976,2.7688608676328075,0.9983251718456577,0.0016748281592287911
39.96754442227455,39.86777489962698,2.76766938708313,0.9983257006549938,0.0016742993498932587
39.972544427823195,39.867523845097665,2.766623090881047,0.9983233148828571,0.0016766851220314052
39.97754443337183,39.86793998414222,2.7657579523580074,0.9983229719062301,0.001677028098658319
39.98254443892047,39.86772376516806,2.765135925083005,0.9983253564973412,0.0016746435075468721
39.98754444446911,39.868392559262446,2.7646762059948924,0.9983245052934399,0.0016754947114486823
39.992544450017746,39.8680960030709,2.7642173052599412,0.998320258619931,0.0016797413849577376
39.997544455566384,39.86856751452273,2.763880596413114,0.9983207252662641,0.0016792747386250068
40.00254446111502,39.86835068895444,2.763652347360205,0.9983263714246989,0.001673628580191163
40.00754446666366,39.86890641460384,2.763309089468267,0.998326221682969,0.0016737783219210236
40.0125444722123,39.86858355052854,2.7630555979903058,0.9983191061849795,0.0016808938199115895
40.017544477760936,39.8691614810308,2.7630522141908402,0.9983190066528091,0.001680993352081778
40.022544483309574,39.86897995877934,2.763057886375407,0.998327599925219,0.0016724000796722364
40.02754448885821,39.869480617760445,2.763328119101446,0.9983284616971559,0.0016715383077358836
40.03254449440685,39.86918636841367,2.7637138450484304,0.9983201528892909,0.0016798471156013776
40.03754449995549,39.8698538318198,2.7641092008906143,0.9983202417339713,0.001679758270921417
40.042544505504125,39.86970619763347,2.764812560530458,0.9983288398390138,0.0016711601658796205
40.04754451105276,39.87026186401529,2.765611481115883,0.9983291917708648,0.001670808234029525
40.0525445166014,39.870086548541714,2.766371940482189,0.9983234036670638,0.0016765963378310277
40.05754452215004,39.87080395570706,2.7673769885493584,0.9983250657953725,0.001674934209523898
40.06254452769868,39.87067476287495,2.7685211582202953,0.9983296916101583,0.0016703083947390135
40.067544533247315,39.871396049997635,2.7697805932947346,0.9983290778710626,0.0016709221338361984
40.07254453879595,39.87141625309157,2.771318225083464,0.9983290528989425,0.0016709471059572784
40.07754454434459,39.87216037719847,2.773235820415722,0.9983310722328551,0.0016689277720459785
40.08254454989323,39.87207837094451,2.7755251478507432,0.9983300383912317,0.0016699616136714784
40.08754455544187,39.87303931005327,2.7779579703778974,0.9983311290938492,0.0016688709110553263
40.09254456099051,39.87324670314867,2.7807427687408777,0.9983362921383488,0.0016637078665553756
40.09754456653915,39.8740388720905,2.783919270404819,0.9983355317536801,0.001664468251223041
40.10254457208779,39.874128369370545,2.787809358354636,0.9983316824924515,0.001668317512451781
40.107544577636425,39.87533311213088,2.792575895266479,0.9983365569861691,0.0016634430187349827
40.11254458318506,39.87563936415388,2.798395329274811,0.9983425139361698,0.0016574860687352422
40.1175445887337,39.87657615307064,2.8053446378559825,0.9983391627462592,0.0016608372586456575
40.12254459428234,39.87695979472814,2.8132120983386715,0.9983372282043536,0.0016627718005527052
40.127544599830976,39.878367284377426,2.8221109747276723,0.998343194108546,0.0016568058963610062
40.132544605379614,39.87880682893739,2.8320650381937793,0.9983461881993889,0.0016538118055200043
40.13754461092825,39.87993888034995,2.843011792971885,0.9983446525190292,0.0016553474858818826
40.14254461647689,39.88054418875169,2.8547982336009574,0.9983462780521734,0.0016537219527393875
40.14754462202553,39.88227228459783,2.8675660249644697,0.998348615639412,0.0016513843655039308
40.152544627574166,39.882964269281366,2.881550390819805,0.9983495663199716,0.0016504336849477662
40.157544633122804,39.88414594064397,2.896656118624447,0.9983527800317223,0.001647219973200571
40.16254463867144,39.88506315665713,2.912810106082269,0.9983547935816213,0.0016452064233049974
40.16754464422008,39.887162130054946,2.9300141984410897,0.9983537341746255,0.0016462658303047525
40.17254464976872,39.88780806104433,2.948030607502897,0.9983557063201373,0.0016442936847941092
40.177544655317355,39.88931131719506,2.966828731767232,0.9983601247674732,0.0016398752374552105
40.18254466086599,39.89077170691424,2.9864433561080768,0.9983614094935203,0.0016385905114049899
40.18754466641463,39.89267935895513,3.0069340994543854,0.998360818333118,0.001639181671804789
40.19254467196327,39.893495770328244,3.0283478193092255,0.9983627370114321,0.0016372629934873523
40.197544677511914,39.89567385708544,3.050600666945587,0.9983660014844199,0.0016339985204981262
40.20254468306055,39.89688949378196,3.0736841027613093,0.9983670310197523,0.0016329689851642675
40.20754468860919,39.89886809700983,3.0975281227121894,0.9983681030730898,0.0016318969318266624
40.21254469415783,39.90055562926207,3.1219732414958155,0.9983700443340332,0.0016299556708835492
40.217544699706465,39.90256207327277,3.1470072885011273,0.9983703532019993,0.0016296468029181582
40.2225447052551,39.90368602279402,3.172542895529672,0.9983723546721919,0.0016276453327260414
40.22754471080374,39.9063774451908,3.1984720126743262,0.9983749295595727,0.001625070445347438
40.23254471635238,39.907800836631885,3.224524867326751,0.9983746827323384,0.0016253172725843423
40.23754472190102,39.910000313576944,3.250443805929889,0.9983758150740265,0.0016241849308995565
40.242544727449655,39.91213099578991,3.2762976148122274,0.998377179470673,0.0016228205342568608
40.24754473299829,39.91445091420881,3.3019168324018393,0.9983781674857255,0.0016218325192008823
40.25254473854693,39.91596225262095,3.3268931925311285,0.9983805575840725,0.0016194424208502364
40.25754474409557,39.91885531966308,3.351275193598357,0.9983796479972704,0.0016203520076486758
40.262544749644206,39.92071593550531,3.375074645786158,0.9983797946975617,0.0016202053073561024
40.267544755192844,39.92348814820012,3.398169107067874,0.9983831624227949,0.0016168375821214143
40.27254476074149,39.92533717664597,3.4205921791123757,0.9983827384326244,0.0016172615722916215
40.27754476629013,39.928486446328726,3.4421334713664815,0.9983825858166833,0.00161741418823189
40.282544771838765,39.931026830317094,3.4626727450244412,0.9983839187946453,0.0016160812102703876
40.2875447773874,39.93341003481503,3.4820114023700706,0.998384183165723,0.0016158168391930234
40.29254478293604,39.93617081429457,3.499989276304705,0.9983854431985018,0.0016145568064150984
40.29754478848468,39.93965866718446,3.516641642318262,0.9983849569814478,0.0016150430234699073
40.30254479403332,39.941004383248575,3.532073670449835,0.9983852860019526,0.001614714002967365
40.307544799581954,39.94517681588416,3.546187978630213,0.9983865166427861,0.0016134833621352202
40.31254480513059,39.948321210648785,3.5588070747591667,0.9983854686349584,0.001614531369964728
40.31754481067923,39.951037450605014,3.56998038792542,0.9983869882786108,0.0016130117263138339
40.32254481622787,39.95475830394481,3.5794014701359442,0.9983868601162547,0.001613139888672494
40.327544821776506,39.95850047958583,3.587113528004747,0.9983851052827433,0.0016148947221849713
40.332544827325144,39.96087798517151,3.5931631266594803,0.9983877254652026,0.0016122745397281718
40.33754483287378,39.9654738226096,3.5973836364561054,0.9983871522540744,0.001612847750858834
40.34254483842243,39.968789942652336,3.5997935061533974,0.9983850690687368,0.0016149309361986046
40.347544843971065,39.973104532219374,3.600207590416232,0.9983868678969262,0.0016131321080116406
40.3525448495197,39.976909980393664,3.5986799543496604,0.9983865369963426,0.0016134630085969845
40.35754485506834,39.98158099123339,3.5953147638363636,0.9983853093288747,0.001614690676065896
40.36254486061698,39.98589214420472,3.590099313750713,0.9983855668269253,0.0016144331780168332
40.367544866165616,39.990537948414826,3.5828398462778948,0.9983849137644729,0.0016150862404699074
40.372544871714254,39.99520366274723,3.5737842562790627,0.9983841893139835,0.0016158106909589078
40.37754487726289,40.000761863600516,3.5630076343762993,0.9983841302726897,0.0016158697322529775
40.38254488281153,40.00486674504655,3.5506393024195866,0.9983835413269193,0.001616458678022568
40.38754488836017,40.01137108983908,3.536387234324415,0.9983811560615489,0.0016188439433910855
40.392544893908806,40.01686837549392,3.520218723876037,0.9983808782439226,0.001619121761015805
40.39754489945744,40.02265236630686,3.5023158511996204,0.9983825791454056,0.0016174208595308099
40.40254490500608,40.02925922619997,3.4827273548028876,0.9983780611949886,0.0016219388099451906
40.40754491055472,40.03610590075297,3.4614166625124274,0.9983747182529176,0.0016252817520125704
40.41254491610336,40.0418092781176,3.438633166395373,0.9983792834800361,0.0016207165248904012
40.417544921651995,40.049986128362065,3.4144550647826564,0.9983762427547512,0.0016237572501776503
40.42254492720063,40.05722242764386,3.3884970412247992,0.9983678458155945,0.0016321541893377573
40.42754493274927,40.06512664836495,3.3609021926685445,0.9983708947778805,0.0016291052270547212
40.43254493829791,40.07330087838537,3.3319994605786536,0.9983728107906441,0.001627189214293767
40.43754494384655,40.08245325793549,3.3021633384367237,0.9983630323438573,0.001636967661082952
40.442544949395185,40.090987872357566,3.271563497006799,0.9983592801393706,0.0016407198655721761
40.44754495494382,40.10085723816124,3.2403964900423454,0.9983631700699072,0.001636829935037973
40.45254496049246,40.11038338315813,3.2086213836435267,0.9983579371141766,0.0016420628907697168
40.457544966041105,40.12156300179956,3.176263337511555,0.9983487823003401,0.001651217704607101
40.46254497158974,40.132085074712975,3.1434621240423564,0.9983478733819102,0.0016521266230384837
40.46754497713838,40.14350363673935,3.1103854205749015,0.9983467863722888,0.0016532136326600838
40.47254498268702,40.15551074655988,3.076952920182281,0.9983385889524015,0.0016614110525483084
40.47754498823566,40.16877421360607,3.0436020161790527,0.998331747863607,0.0016682521413424914
40.482544993784295,40.180665898639546,3.010421617309744,0.9983288882054634,0.0016711117994857563
40.48754499933293,40.19470018981378,2.9776461940748065,0.9983233527833907,0.001676647221558317
40.49254500488157,40.20943675895357,2.9452058974040125,0.9983152794447182,0.001684720560230901
40.49754501043021,40.22425128844357,2.9130940328392496,0.9983088642521952,0.0016911357527537641
40.502545015978846,40.238283338491975,2.881616194878867,0.9983025923166403,0.0016974076883080752
40.507545021527484,40.255104780163386,2.8509220217710576,0.9982946835477564,0.0017053164571914402
40.51254502707612,40.271766363484105,2.8213980344229497,0.9982875416497496,0.0017124583551986104
40.51754503262476,40.28841387819336,2.7930325406998664,0.9982811963917012,0.0017188036132467423
40.5225450381734,40.30484568893206,2.7659775423819157,0.9982724856217999,0.0017275143831478683
40.527545043722036,40.32355661135423,2.74032522673947,0.9982630615733656,0.0017369384315824065
40.532545049270674,40.34176906364292,2.7162280711536586,0.9982578266406145,0.0017421733643338572
40.53754505481931,40.36040240922033,2.6940770812019763,0.9982541087763585,0.0017458912285908024
40.54254506036795,40.37836176157886,2.6740275044110664,0.9982451696675042,0.0017548303374456202
40.54754506591659,40.397748866738,2.656433038800352,0.998235017732458,0.0017649822724923783
40.552545071465225,40.41702934243544,2.6411669903216795,0.9982327602021251,0.0017672398028266826
40.55754507701386,40.437063053847034,2.628401507130701,0.9982340663291837,0.0017659336757707223
40.5625450825625,40.45538094164776,2.6184537301262627,0.9982290159635576,0.0017709840413981798
40.567545088111146,40.47431794750447,2.61160314292345,0.9982221269068551,0.0017778730981020106
40.572545093659784,40.493490183130305,2.6075470480828913,0.9982227309782813,0.0017772690266773489
40.57754509920842,40.513482168861195,2.606877247224672,0.9982274353398519,0.001772564665108553
40.58254510475706,40.5311271992735,2.609746813918759,0.9982298610485862,0.001770138956376754
40.5875451103057,40.54887022577013,2.616210302913952,0.9982314139179275,0.0017685860870368482
40.592545115854335,40.56641447003524,2.6264990385427076,0.9982344083865782,0.0017655916183853457
40.59754512140297,40.58461666219564,2.6406889349464273,0.9982403241390405,0.0017596758659218145
40.60254512695161,40.60083141714643,2.6588421887407008,0.9982499962044724,0.0017500038004891049
40.60754513250025,40.61669455782004,2.6811027518090556,0.9982582503119032,0.0017417496930586369
40.61254513804889,40.63120293076322,2.7073579302992514,0.9982627779504081,0.0017372220545540087
40.617545143597525,40.64683449917477,2.737437382702348,0.9982705241866292,0.0017294758183337108
40.62254514914616,40.66125465510945,2.7713371144696763,0.9982824479663157,0.0017175520386476012
40.6275451546948,40.67410425788782,2.809037064198746,0.9982923294518684,0.0017076705530962328
40.63254516024344,40.68529597203444,2.8501057060992268,0.9982996368431614,0.0017003631618050202
40.637545165792076,40.69869535950597,2.8944763601191443,0.9983061484347203,0.001693851570247995
40.642545171340714,40.71002429509615,2.9419395719201016,0.9983141351214377,0.0016858648835334895
40.64754517688935,40.71989074676721,2.992299120452847,0.9983252743645927,0.0016747256403810231
40.65254518243799,40.72954338006566,3.0452493883040193,0.9983333107805155,0.0016666892244614313
40.65754518798663,40.739522893016435,3.1004767497910133,0.9983365532491453,0.0016634467558348104
40.662545193535266,40.747283850469415,3.1577554800738685,0.998342182587814,0.00165781741717042
40.667545199083904,40.75616474018377,3.216756564302671,0.9983501462262038,0.001649853778784593
40.67254520463254,40.763049402544745,3.2772065405995146,0.9983566864646518,0.0016433135403378471
40.67754521018118,40.77003515656511,3.3388169393806106,0.9983602739012153,0.0016397261037706806
40.682545215729824,40.77724930725045,3.40145873152081,0.9983619423826441,0.0016380576223390473
40.68754522127846,40.78340460479815,3.464832853209817,0.9983672061515341,0.0016327938534461235
40.6925452268271,40.78742904480501,3.528560619581423,0.9983735632944126,0.001626436710564628
40.69754523237574,40.79401028222853,3.5925041163536315,0.9983741255238334,0.0016258744811428255
40.702545237924376,40.798937744588805,3.6563961446218105,0.9983746961440552,0.001625303860919926
40.707545243473014,40.80283465519622,3.7199176958273545,0.9983804375729912,0.0016195624319833746
40.71254524902165,40.807215268905466,3.7825862575994846,0.9983827975052835,0.001617202499691269
40.71754525457029,40.81178641187944,3.8441520087847736,0.9983817393079406,0.001618260697035427
40.72254526011893,40.81405996401922,3.9043585312006606,0.9983849820070176,0.0016150179979588961
40.727545265667565,40.81824899507642,3.9632083361443216,0.9983875495596221,0.0016124504453562292
40.7325452712162,40.821277233273875,4.020248497784845,0.9983873262036087,0.0016126738013726976
40.73754527676484,40.82422026548227,4.0751765691779145,0.9983882873795615,0.0016117126254227407
40.74254528231348,40.82666799810271,4.12781746705457,0.9983908212839415,0.0016091787210469413
40.74754528786212,40.82973595041463,4.177866514997631,0.9983906683312249,0.0016093316737592948
40.752545293410755,40.83117844847963,4.225192682794623,0.9983907866044881,0.00160921340049265
40.75754529895939,40.83420268672321,4.269875772329756,0.9983934867465071,0.0016065132584697427
40.76254530450803,40.83556633968126,4.31183231322585,0.9983919364867287,0.0016080635182459902
40.76754531005667,40.83797519210003,4.350649856518027,0.9983935160182245,0.0016064839867493761
40.772545315605306,40.839824728898826,4.385661195260985,0.9983943506338501,0.0016056493711232
40.77754532115395,40.8412187581713,4.417249376028003,0.998393208166328,0.0016067918386451845
40.78254532670259,40.84341342011393,4.445304206961655,0.9983953873810566,0.001604612623916471
40.78754533225123,40.84430846799927,4.469543403497765,0.9983940212845233,0.0016059787204507146
40.792545337799865,40.84555143735554,4.489508712388451,0.9983951846640519,0.0016048153409231407
40.7975453433485,40.84722394775263,4.505496677019823,0.9983952561065271,0.0016047438984493011
40.80254534889714,40.84692239607962,4.517406435563104,0.998394278737296,0.0016057212676824804
40.80754535444578,40.84945553633765,4.525507757661435,0.998396467028087,0.0016035329768928491
40.81254535999442,40.84898283282863,4.529707667241004,0.998393922340703,0.001606077664278099
40.817545365543054,40.851005181411544,4.530351227232018,0.998395567097718,0.001604432907264447
40.82254537109169,40.851688441229584,4.527597283471774,0.9983955683523671,0.0016044316526175034
40.82754537664034,40.852538501120854,4.521373667830214,0.9983936412996983,0.0016063587052880818
40.832545382188975,40.853614333160316,4.511547029498799,0.9983955039339131,0.001604496071076013
40.83754538773761,40.854335054818165,4.498107913885106,0.9983942816248289,0.001605718380162316
40.84254539328625,40.85453872188356,4.480861997210083,0.9983935870889469,0.0016064129160471708
40.84754539883489,40.85578563730237,4.459902714252301,0.998393500242165,0.0016064997628315479
40.85254540438353,40.855712133983864,4.435187488800203,0.9983941252777073,0.0016058747272911472
40.857545409932165,40.85671513860918,4.406927099206737,0.9983913629604056,0.001608637044594444
40.8625454154808,40.857055602344204,4.375266703690893,0.9983917106082444,0.0016082893967579838
40.86754542102944,40.857778130496875,4.340378420842709,0.9983929914181303,0.0016070085868721514
40.87254542657808,40.857794548249224,4.302179932697334,0.9983879467234356,0.0016120532815674805
40.877545432126716,40.85877248806049,4.260705921184277,0.9983895096025459,0.0016104904024571804
40.882545437675354,40.85868331932814,4.215990757925938,0.9983899227132,0.0016100772918020317
40.88754544322399,40.859353915275825,4.168487390051413,0.998384311275965,0.0016156887290348745
40.89254544877263,40.859594646713425,4.118326606855,0.9983850429810792,0.0016149570239190041
40.89754545432127,40.860149113440094,4.065702073573331,0.9983850443746971,0.0016149556302991626
40.902545459869906,40.859871859512374,4.0106152629749605,0.9983799325515487,0.0016200674534457354
40.90754546541854,40.860810858712085,3.9534901030347602,0.9983775389662469,0.00162246103874434
40.91254547096718,40.86049206111273,3.8946781857629698,0.9983772389478527,0.00162276105713411
40.91754547651582,40.86111284259522,3.8344726488330347,0.9983735286781555,0.0016264713268345694
40.92254548206446,40.86118883939934,3.7730526986467434,0.998367480497666,0.0016325195073277046
40.927545487613095,40.861616053066044,3.710725113355627,0.9983643950329931,0.001635604972003887
40.93254549316173,40.86142554243292,3.6477832030887236,0.9983618831416797,0.0016381168633192139
40.93754549871038,40.86210054232386,3.5841765037417797,0.9983554778999513,0.0016445221050498673
40.942545504259016,40.86168481198109,3.5204789634497535,0.9983468134450756,0.0016531865599279068
40.947545509807654,40.86231532306911,3.4569179768328695,0.9983397891965791,0.0016602108084263745
40.95254551535629,40.86224171261119,3.3933444291609027,0.9983366557190222,0.0016633442859852248
40.95754552090493,40.862640073466,3.330683162097809,0.9983282822530909,0.0016717177519172135
40.96254552645357,40.86232653926425,3.269082884111606,0.9983095515051927,0.001690448499816537
40.967545532002205,40.86299829973495,3.209018898499197,0.9982995475394532,0.0017004524655569629
40.97254553755084,40.86276808792061,3.1502379894859818,0.9983006743847713,0.00169932562023938
40.97754554309948,40.86321488438041,3.0931988450322114,0.9982839968091869,0.001716003195824298
40.98254554864812,40.86291709356941,3.0385764671137743,0.9982537581409403,0.0017462418640707205
40.98754555419676,40.86354335233982,2.986837200093632,0.9982447898017395,0.0017552102032720642
40.992545559745395,40.86343146928414,2.938181784410667,0.9982470678524403,0.0017529321525710673
40.99754556529403,40.863921630052225,2.8932228606924184,0.9982253071812666,0.0017746928237460846
41.00254557084267,40.86351380165638,2.852331844179101,0.9981924097242998,0.0018075902807127883
41.00754557639131,40.86417767892932,2.8153749630201643,0.9981813386022929,0.0018186614027202372
41.012545581939946,40.86423807247927,2.7829540990315023,0.9981822659217141,0.001817734083298825
41.017545587488584,40.8648063854758,2.755366502707177,0.9981695084138082,0.0018304915912049202
41.02254559303722,40.86439479163094,2.732945540371499,0.9981489113687957,0.0018510886362184341
41.02754559858586,40.865070000725126,2.716164438487266,0.9981381572917217,0.0018618427132925247
41.0325456041345,40.86519475192036,2.705239733108805,0.998137481912652,0.0018625180923627252
41.037545609683136,40.86592405794705,2.7003715048078027,0.9981405776258478,0.0018594223791670392
41.042545615231774,40.86567776679555,2.7014065396727824,0.9981446980030626,0.0018553020019528806
41.04754562078041,40.866352867868706,2.7085648304154186,0.9981461388979532,0.0018538611070628894
41.05254562632906,40.86642175460392,2.7220727112877086,0.9981477811604035,0.0018522188446134838
41.057545631877694,40.867273057276776,2.7418849264669856,0.9981602379646294,0.0018397620403881449
41.06254563742633,40.86723667225217,2.7681247280137637,0.9981812308846938,0.0018187691203257602
41.06754564297497,40.86798263694892,2.8004485667904233,0.998196531988239,0.0018034680167814936
41.07254564852361,40.868004958549975,2.838870692324257,0.9982061457003947,0.0017938543046274312
41.077545654072246,40.868842609958655,2.8832529905943,0.9982205169684957,0.0017794830365280233
41.082545659620884,40.86891820816115,2.93290547147167,0.9982395845186985,0.0017604154863259517
41.08754566516952,40.869819268436395,2.9873786208741113,0.9982591612154836,0.0017408387895421025
41.09254567071816,40.86980273881139,3.0463833770019364,0.9982750780664104,0.0017249219386146963
41.0975456762668,40.87054981115898,3.109745498959571,0.9982827905011261,0.0017172095038992014
41.102545681815435,40.8707917347459,3.1771860666357234,0.9982950431365779,0.0017049568684479586
41.10754568736407,40.87174545187088,3.2480825115051046,0.9983170462542601,0.0016829537507656864
41.11254569291271,40.87155080183727,3.3217840987151517,0.9983244624571112,0.001675537547915473
41.11754569846135,40.872438941469575,3.397998841258814,0.998325153719819,0.0016748462852087017
41.12254570400999,40.87281084532062,3.4762041106511146,0.9983430124850433,0.0016569875199854373
41.127545709558625,40.87359011097025,3.556096793336478,0.9983523533393529,0.001647646665677737
41.13254571510726,40.87349211946076,3.6371736729312243,0.9983507270382159,0.0016492729668158318
41.1375457206559,40.874519222124015,3.718928023591799,0.9983609784725173,0.0016390215325168514
41.14254572620454,40.87477816909183,3.8008741178235903,0.9983675599329771,0.001632440072059779
41.147545731753176,40.875527017344105,3.882251833951408,0.9983700610888151,0.0016299389162241294
41.152545737301814,40.87561253148928,3.9630018006100665,0.9983731715338809,0.0016268284711609476
41.15754574285045,40.876736600960854,4.042803378290711,0.9983767460943875,0.0016232539106594405
41.1625457483991,40.87679026007881,4.121093513927841,0.9983828842147111,0.001617115790338837
41.167545753947735,40.877711954632375,4.197845680731716,0.998380396722218,0.0016196032828361662
41.17254575949637,40.878063570474026,4.27269361441098,0.9983845063544227,0.0016154936506328202
41.17754576504501,40.87907481907041,4.345581886650502,0.9983892499391687,0.0016107500658828202
41.18254577059365,40.87913261855558,4.416396855490121,0.9983858313211205,0.0016141686839279627
41.18754577614229,40.88036989582644,4.484859104024754,0.9983899858634209,0.001610014141624614
41.192545781690924,40.88071137132109,4.55085269850574,0.99839258672594,0.0016074132791022893
41.19754578723956,40.881682863237806,4.614043319951131,0.9983896111179792,0.0016103888870616873
41.2025457927882,40.88230094220438,4.674050640983256,0.9983938987077375,0.0016061012973013953
41.20754579833684,40.88337154209745,4.730123926188642,0.9983940957316997,0.0016059042733387824
41.212545803885476,40.88376248732508,4.7820006974143014,0.9983924634340328,0.0016075365710059616
41.217545809434114,40.88510916132866,4.830100861127233,0.9983966043744832,0.0016033956305556607
41.22254581498275,40.88574538894067,4.874407890464209,0.9983940836963663,0.0016059163086741537
41.22754582053139,40.88685721839147,4.914839768615831,0.9983958786917322,0.001604121313310696
41.23254582608003,40.88807599794139,4.951168514943744,0.9983964519131416,0.001603548091903379
41.237545831628665,40.88897685467711,4.982943112737263,0.9983956297205032,0.0016043702845455704
41.2425458371773,40.89016402864088,5.010062841756685,0.9983969798234523,0.001603020181600428
41.24754584272594,40.89146964215683,5.032569857024158,0.9983966380920265,0.0016033619130230532
41.25254584827458,40.892212038974854,5.050364230231124,0.9983965658846066,0.0016034341204392893
41.25754585382322,40.89408957140059,5.06336493119878,0.9983973730180528,0.001602626986989616
41.262545859371855,40.89475078054818,5.071508718262512,0.9983966370948494,0.0016033629101907959
41.26754586492049,40.896903452394625,5.074883714251292,0.9983971228836994,0.0016028771213395946
41.27254587046913,40.89771950186079,5.073466301578617,0.9983971244060027,0.0016028755990348436
41.277545876017776,40.90018309113815,5.067311310724286,0.998396591343355,0.0016034086616825774
41.28254588156641,40.90091071268434,5.056472743057434,0.9983971069516983,0.0016028930533395233
41.28754588711505,40.90392551820299,5.040957599129691,0.9983964367536113,0.0016035632514264523
41.29254589266369,40.90477310264856,5.020635816079224,0.9983965128496568,0.0016034871553823446
41.29754589821233,40.907961271608066,4.995714900589231,0.9983960464280112,0.0016039535770287867
41.302545903760965,40.90978262346311,4.966387807636284,0.9983961968207125,0.001603803184329847
41.30754590930961,40.91249796889608,4.9327825221304575,0.9983948419740591,0.0016051580309846198
41.31254591485825,40.91541703884148,4.8948801127880985,0.9983957835838418,0.00160421642120371
41.317545920406886,40.91798427704121,4.852786824904232,0.9983939901543148,0.0016060098507328796
41.322545925955524,40.920969298881566,4.8065814891430865,0.9983937857539031,0.0016062142511470256
41.32754593150416,40.92442760113536,4.756428438645888,0.9983939498622053,0.0016060501428467602
41.3325459370528,40.926814553415,4.702246660695291,0.9983911983608358,0.0016088016442182855
41.33754594260144,40.93167011373605,4.644397542429249,0.9983922155801135,0.0016077844249431745
41.342545948150075,40.93372647386612,4.583131407147434,0.9983901432762329,0.0016098567288257396
41.34754595369871,40.93988767672241,4.518509520101048,0.998388222881927,0.001611777123133839
41.35254595924735,40.94269275011853,4.450801600589953,0.998388366047625,0.0016116339574374849
41.35754596479599,40.94894547366653,4.380365918080405,0.9983851382741864,0.001614861730877615
41.36254597034463,40.95443443117396,4.307531438468169,0.9983832719266938,0.001616728078371254
41.367545975893265,40.95965772334755,4.232722363040896,0.99838211788856,0.0016178821165057972
41.3725459814419,40.96639649931195,4.156064011071517,0.9983777986575526,0.0016222013475134683
41.37754598699054,40.97348130790124,4.07754230184645,0.9983750649381317,0.0016249350669336777
41.38254599253918,40.978809340780096,3.997913864565289,0.9983725927817,0.001627407223364818
41.387545998087816,40.98833220847076,3.917152854960233,0.9983662556191519,0.00163374438591101
41.392546003636454,40.996082416325216,3.8356362198540284,0.9983623148426557,0.0016376851624058115
41.39754600918509,41.00527989959904,3.753812878983733,0.998357527044183,0.0016424729608762784
41.40254601473373,41.01494462167475,3.6724028051281605,0.9983485293406553,0.0016514706644013138
41.40754602028237,41.02661267231797,3.5916022400831737,0.9983427042183939,0.0016572957866594698
41.412546025831006,41.036637344993686,3.5113720401821626,0.9983343603720835,0.0016656396329661003
41.41754603137964,41.04988387727205,3.4323476604220224,0.9983218050124876,0.0016781949925644573
41.42254603692829,41.063196289694616,3.355103557601027,0.9983128427651391,0.0016871572399157963
41.427546042476926,41.07787635101604,3.280059497327226,0.9983008724713309,0.0016991275337274122
41.432546048025564,41.09216509911782,3.2079529566283878,0.998284293894483,0.0017157061105772123
41.4375460535742,41.10982583103773,3.139062580728659,0.9982700856216821,0.001729914383380706
41.44254605912284,41.126796520485,3.0742894817056254,0.9982539825848271,0.001746017420237651
41.44754606467148,41.14596287571332,3.0138899455667216,0.9982359157201042,0.0017640842849632294
41.452546070220116,41.16501349116931,2.95817855566345,0.9982195321026146,0.0017804679024539644
41.457546075768754,41.18676360375652,2.9079918165755614,0.9981985637194586,0.001801436285611404
41.46254608131739,41.20819121786187,2.863736154183928,0.9981771207348867,0.0018228792701840374
41.46754608686603,41.23181684676122,2.8259392038557736,0.9981654639803134,0.0018345360247579263
41.47254609241467,41.25439377397484,2.7947423552097037,0.9981529812393073,0.0018470187657646186
41.477546097963305,41.279499371183036,2.7699826037739403,0.9981320113999773,0.0018679886050941535
41.48254610351194,41.304394330848446,2.7518842191436987,0.9981192260380625,0.0018807739670089838
41.48754610906058,41.33066025281876,2.741102336257603,0.9981201702057667,0.0018798297993045754
41.49254611460922,41.35494318492474,2.7378838760506454,0.9981191264840347,0.001880873521037541
41.49754612015786,41.381103743084886,2.742027530222931,0.998115019450874,0.0018849805541978704
41.502546125706495,41.40628788184331,2.7534050373777514,0.9981198191744306,0.0018801808306410381
41.50754613125513,41.432306881898356,2.77155560078853,0.9981315235421232,0.0018684764629487893
41.51254613680377,41.4558914278148,2.7961413666327974,0.9981441930938572,0.0018558069112152417
41.51754614235241,41.480158517142144,2.8269664158656087,0.9981598416518206,0.0018401583532512119
41.522546147901046,41.5023741625177,2.863379650721875,0.9981759868526738,0.001824013152398394
41.527546153449684,41.52556219219471,2.9049709838019684,0.9981912100157949,0.0018087899892772657
41.53254615899833,41.54617050542476,2.9519105813888844,0.9982119466476285,0.001788053357444117
41.53754616454697,41.56632944271601,3.0040142020051053,0.9982331684183617,0.001766831586711156
41.542546170095605,41.58418734990449,3.060730065960115,0.9982465099578747,0.0017534900471980772
41.54754617564424,41.60349246478301,3.121764901199709,0.9982626468747294,0.001737353130345062
41.55254618119288,41.619591405394594,3.1865641212787477,0.9982836432644345,0.0017163567406404164
41.55754618674152,41.635072761386546,3.2548581276951443,0.9982948659215921,0.0017051340834838083
41.56254619229016,41.64925555239096,3.3257378183364725,0.9983044429733906,0.0016955570316865693
41.567546197838794,41.66436033638045,3.3988895367417173,0.9983219797985441,0.0016780202065337793
41.57254620338743,41.675419454421,3.474092458629853,0.9983311546159608,0.0016688453891185102
41.57754620893607,41.68757439822109,3.550578221295658,0.9983355770016719,0.0016644230034088309
41.58254621448471,41.699031507655825,3.6280057604572424,0.9983482613145368,0.0016517386905456769
41.587546220033346,41.709504852931246,3.706130047831702,0.9983552358314293,0.001644764173654292
41.592546225581984,41.71703652527696,3.784828662040097,0.9983578685008676,0.0016421315042153513
41.59754623113062,41.72748233514468,3.8635536566219684,0.9983659354088965,0.0016340645961866553
41.60254623667926,41.73493845648959,3.941596641681096,0.9983699865776561,0.0016300134274268416
41.6075462422279,41.74245703075991,4.018749431825475,0.9983729222286246,0.0016270777764591626
41.612546247776535,41.749610057991376,4.094785592722129,0.9983776438370137,0.0016223561680707552
41.61754625332517,41.75641059638692,4.169254506509443,0.9983793637836711,0.001620636221414478
41.62254625887381,41.76136620513053,4.241477070110358,0.9983823589462334,0.001617641058853107
41.62754626442245,41.76801506175756,4.311559974324066,0.9983854007367328,0.0016145992683552666
41.63254626997109,41.77173944514425,4.379126855558224,0.9983853563224858,0.0016146436826037086
41.637546275519725,41.778026638485905,4.444050340658448,0.9983883758693964,0.0016116241356957362
41.64254628106836,41.781271037777714,4.506187168158927,0.9983904663398948,0.0016095336652000908
41.64754628661701,41.78636804956348,4.565258750743429,0.9983887539084633,0.0016112460966341863
41.652546292165646,41.79045360358507,4.62082225912528,0.9983932829040967,0.001606717101004037
41.65754629771428,41.793772242466666,4.672841132637114,0.9983922788091892,0.001607721195915262
41.66254630326292,41.79768419611756,4.721299045588347,0.9983921998736273,0.0016078001314813746
41.66754630881156,41.800807275001425,4.766181677852071,0.9983958993292171,0.0016041006758956782
41.6725463143602,41.80301403167757,4.807357755300376,0.9983929445749482,0.0016070554301654077
41.677546319908835,41.806731825828955,4.844406533613486,0.9983957266536051,0.0016042733515049422
41.68254632545747,41.80807290621591,4.877212989313062,0.9983957979755038,0.001604202029602509
41.68754633100611,41.81160231966211,4.905644755173175,0.9983949207524492,0.0016050792526537026
41.69254633655475,41.81279450047015,4.9292510723264495,0.9983968606146815,0.0016031393904195532
41.69754634210339,41.81613769233236,4.948230274860175,0.9983960691782378,0.0016039308268612955
41.702546347652024,41.81652241551248,4.962473606165235,0.9983961030509017,0.0016038969541962906
41.70754635320066,41.82029678216535,4.972038525179208,0.9983973272987854,0.0016026727063115937
41.7125463587493,41.819919084583695,4.976933757814214,0.99839604995401,0.0016039500510871523
41.71754636429794,41.823732505053925,4.977401109891238,0.9983969412889658,0.0016030587161318527
41.722546369846576,41.823724193744646,4.973411924815046,0.9983970666304165,0.0016029333746826367
41.727546375395214,41.82668443724756,4.965047450941442,0.9983959428232175,0.0016040571818838794
41.73254638094385,41.82740801080432,4.952336356006445,0.9983973755340989,0.0016026244710049653
41.73754638649249,41.829595611724734,4.9352599612115196,0.9983960473549754,0.0016039526501318805
41.74254639204113,41.83016799224862,4.91368125986956,0.9983960431217146,0.0016039568833962495
41.747546397589765,41.832437887484915,4.887500763770916,0.9983969399550082,0.0016030600500986428
41.7525464031384,41.83221986793768,4.85672388075556,0.9983945759064413,0.0016054240986613016
41.75754640868705,41.83489533553208,4.8216129010034185,0.9983963604860644,0.0016036395190347345
41.762546414235686,41.834383013185146,4.782512126232207,0.9983948585760999,0.001605141428997938
41.767546419784324,41.836900486125515,4.739404005035318,0.9983938469156359,0.0016061530894603887
41.77254642533296,41.836900700151915,4.692248082869732,0.9983950725647288,0.001604927440367193
41.7775464308816,41.83873164869202,4.641182556200676,0.9983926854075064,0.001607314597589189
41.78254643643024,41.8391140919822,4.586742685976705,0.9983922557568496,0.0016077442482459925
41.787546441978876,41.84069396709608,4.529116785826865,0.998392774615198,0.0016072253898986367
41.79254644752752,41.84047228304929,4.46824072123617,0.9983899258283583,0.0016100741767393473
41.79754645307616,41.842619570433975,4.4045174149099715,0.9983892694785085,0.0016107305265897992
41.802546458624796,41.84175390900425,4.337826185429076,0.9983892186888795,0.0016107813162212757
41.807546464173434,41.84403947814942,4.268561380759922,0.9983864317864947,0.0016135682186076466
41.81254646972207,41.84367186266796,4.197229185800454,0.9983836405739435,0.0016163594311603474
41.81754647527071,41.845378338108304,4.12388262136193,0.9983842941602015,0.001615705844903536
41.82254648081935,41.845220772362445,4.048844051018206,0.9983816270431274,0.00161837296197938
41.827546486367986,41.84696962872958,3.972373387282731,0.9983740861676041,0.0016259138375044175
41.832546491916624,41.84654545542447,3.8948463841783454,0.9983771409682192,0.0016228590368915663
41.83754649746526,41.848221618231356,3.8165938268588047,0.9983741073252606,0.0016258926798531914
41.8425465030139,41.847848978868605,3.737802709337399,0.9983613036748173,0.0016386963302987669
41.84754650856254,41.84970321649744,3.6588583667722276,0.998363674237795,0.0016363257673239582
41.852546514111175,41.84891031190769,3.5803875249111115,0.9983620021296475,0.001637997875473669
41.85754651965981,41.850788162346,3.5025286075266346,0.9983473825367419,0.0016526174683807152
41.86254652520845,41.8505563448451,3.4255884027026924,0.9983411228421718,0.0016588771629527802
41.86754653075709,41.8520705649267,3.3500398014600545,0.9983388958727398,0.0016611041323848167
41.87254653630573,41.85150581250552,3.2764126753187295,0.9983306640848332,0.0016693359202924662
41.877546541854365,41.853351578323974,3.2052608299009866,0.9983158917916729,0.001684108213452855
41.882546547403,41.852803572901365,3.1370388515537666,0.9983017540567667,0.0016982459483584433
41.88754655295164,41.854509246834915,3.0722042752249985,0.9982970861545937,0.001702913850529283
41.89254655850028,41.853933314636805,3.0111821253792153,0.998288690720461,0.0017113092846604524
41.897546564048916,41.85557770310743,2.9544121704714037,0.998267044417443,0.0017329555876770828
41.90254656959756,41.8551994132367,2.901982447295505,0.9982484993194742,0.0017515006856440335
41.9075465751462,41.85687923465025,2.854229215374053,0.9982399870152026,0.001760012989912946
41.91254658069484,41.85603515021812,2.8114124610977855,0.9982308892575037,0.001769110747609052
41.917546586243475,41.85774713877267,2.773807276108548,0.9982149366926133,0.001785063312502
41.92254659179211,41.85744375818042,2.7414976104915554,0.9981936756668071,0.0018063243383111467
41.92754659734075,41.858917977486236,2.715044056701222,0.9981784836725203,0.001821516332600699
41.93254660288939,41.8580111322583,2.694355374926289,0.9981779422209245,0.0018220577841979843
41.937546608438026,41.859768565646256,2.6793783569181517,0.9981761047307626,0.0018238952743614382
41.942546613986664,41.85927956044006,2.66995886525756,0.9981598527571943,0.0018401472479317752
41.9475466195353,41.860581630101485,2.666242927232361,0.9981490448689747,0.0018509551361525496
41.95254662508394,41.859711791172046,2.6680911514141634,0.998157449485378,0.0018425505197514637
41.95754663063258,41.861387063386054,2.6755349124847845,0.9981657698844915,0.0018342301206384886
41.962546636181216,41.86064039818237,2.688379817563466,0.998164869662372,0.0018351303427586003
41.967546641729854,41.86184048435737,2.7061226316358358,0.9981703915066678,0.001829608498463728
41.97254664727849,41.860972363985745,2.7282969425888295,0.9981829518325871,0.001817048172544481
41.97754665282713,41.86247996801287,2.754908614657603,0.9981912046380317,0.0018087953670999151
41.98254665837577,41.861545403901,2.7854775542114463,0.9982026289987661,0.0017973710063655523
41.987546663924405,41.86273762125165,2.820105886801626,0.9982223636526559,0.0017776363524757341
41.99254666947304,41.86182379826875,2.858383290456877,0.9982352627808533,0.0017647372242792037
41.99754667502168,41.86315015328615,2.9000607870989215,0.9982406320344162,0.0017593679707171208
42.00254668057032,41.86215486870701,2.944721994281597,0.998255696227289,0.0017443037778448786
42.00754668611896,41.86338980580272,2.991551360112959,0.998276252792198,0.0017237472129367588
42.012546691667595,41.86238849363477,3.040318346626839,0.9982865513044586,0.0017134487006760346
42.01754669721624,41.863626867419,3.0908649617978448,0.9982926356700145,0.0017073643351208604
42.02254670276488,41.86268430835546,3.1426865206553405,0.9983047967921703,0.0016952032129648681
42.027546708313515,41.86392020974935,3.195699082943918,0.9983179292180128,0.0016820707871218715
42.03254671386215,41.86285641321306,3.2499165108281822,0.9983269130371764,0.0016730869679587469
42.03754671941079,41.86413140032741,3.304993425094926,0.998332866061309,0.0016671339438271047
42.04254672495943,41.86324053793711,3.36052703508212,0.9983389567591859,0.0016610432459503496
42.04754673050807,41.864457008542914,3.416215903785861,0.9983480029364732,0.0016519970686638807
42.052546736056705,41.86341042094449,3.4717540531749522,0.9983551284968674,0.0016448715082699752
42.05754674160534,41.86479341515042,3.5267769824367297,0.9983572952651296,0.0016427047400086265
42.06254674715398,41.863926462701755,3.5810985902464507,0.9983617596380996,0.001638240367039267
42.06754675270262,41.86508714130128,3.6345977004604078,0.9983684883841161,0.0016315116210235136
42.07254675825126,41.86425328896088,3.687263388768067,0.9983710531461278,0.0016289468590124723
42.077546763799894,41.865700088443354,3.7389988910800787,0.9983727196610068,0.001627280344134911
42.08254676934853,41.86456236227195,3.7896644166409863,0.9983768130263687,0.0016231869787742693
42.08754677489717,41.86609571920504,3.8390107527034707,0.9983795330228125,0.001620466982331392
42.09254678044581,41.865461708338145,3.8865902378243273,0.9983809425890816,0.001619057416062424
42.097546785994446,41.866588009911965,3.932403389224818,0.9983829314800956,0.001617068525048732
42.102546791543084,41.866063919507106,3.9762875102298096,0.998384501990934,0.0016154980142104275
42.10754679709172,41.86751426905499,4.017852871054298,0.9983866131691843,0.001613386835960925
42.11254680264036,41.86639625518466,4.056759708851537,0.9983872440103057,0.0016127559948412445
42.117546808189,41.86831220507949,4.092919402272216,0.9983877886715353,0.001612211333612088
42.122546813737635,41.867496672383425,4.125920193092743,0.998390470262462,0.0016095297426863655
42.12754681928628,41.869002904618256,4.155544135583159,0.9983896121569835,0.0016103878481669455
42.13254682483492,41.868834830088296,4.182196978611352,0.9983906959695079,0.0016093040356439667
42.137546830383556,41.87021329805638,4.2056811405459085,0.9983925712414978,0.0016074287636562345
42.142546835932194,41.869643454212465,4.225946948546887,0.998390867464918,0.0016091325402383665
42.14754684148083,41.871634786088045,4.243188341893994,0.9983933309254901,0.001606669079668985
42.15254684702947,41.87088938774581,4.25702385311109,0.9983929819202539,0.0016070180849088128
42.15754685257811,41.87284377419085,4.267345232573154,0.998392200785859,0.0016077992193075333
42.162546858126746,41.87284043838785,4.274441950387958,0.9983947167093319,0.0016052832958384578
42.16754686367538,41.874433061288656,4.278166766542819,0.9983928682436463,0.0016071317615278735
42.17254686922402,41.87446251744543,4.278588207468159,0.9983933993692576,0.0016066006359174107
42.17754687477266,41.87652850857299,4.2757132541045175,0.9983947111961379,0.0016052888090330856
42.1825468803213,41.87611874724631,4.269515281037419,0.9983931356628851,0.00160686434228308
42.187546885869935,41.87859132789472,4.26000150353493,0.9983934856179694,0.0016065143871958544
42.19254689141857,41.8785467392286,4.246876360680517,0.9983943655990317,0.0016056344061303857
42.19754689696721,41.88092622540334,4.23050285956824,0.9983932020165642,0.0016067979885962657
42.20254690251585,41.88115367897528,4.211082077337036,0.9983925983785892,0.0016074016265700977
42.20754690806449,41.88384827435759,4.188465513501234,0.998393983196769,0.001606016808389801
42.212546913613124,41.884105408484054,4.162820161238126,0.998392491888151,0.0016075081170074418
42.21754691916176,41.886919028426156,4.134253331503661,0.9983913524093889,0.0016086475957703477
42.2225469247104,41.887871514544855,4.1029159766519605,0.9983928833558813,0.0016071166492790502
42.22754693025904,41.89058261503906,4.06885106673224,0.9983913156654032,0.001608684339759535
42.232546935807676,41.891520675527445,4.032118243147274,0.9983896871240363,0.001610312881128782
42.237546941356314,41.89503711420682,3.992686399443826,0.9983905336716107,0.0016094663335575812
42.24254694690496,41.89596792622326,3.9510096305526936,0.9983898949379189,0.0016101050672535854
42.2475469524536,41.89956617386017,3.907350710599684,0.9983874750911805,0.0016125249139888715
42.252546958002235,41.90150545078024,3.861836646405509,0.9983865007276402,0.0016134992775246148
42.25754696355087,41.90531922658585,3.8147012675414733,0.9983878823043776,0.0016121177007844068
42.26254696909951,41.90696648664042,3.7658750516188695,0.9983848596079647,0.0016151403971953688
42.26754697464815,41.9118010034975,3.7155628869828092,0.9983807233899219,0.0016192766152369523
42.272546980196786,41.914208569470475,3.664063176032015,0.998383975091485,0.0016160249136723964
42.277546985745424,41.918868278731544,3.6116807597696647,0.998381696655275,0.0016183033498825066
42.28254699129407,41.92226401868912,3.558568185480816,0.9983743720750688,0.0016256279300891517
42.28754699684271,41.92755502635655,3.504947353411274,0.9983765159252331,0.0016234840799253566
42.292547002391345,41.931070309847655,3.4510042434056953,0.9983761515313242,0.0016238484738351551
42.29754700793998,41.93734737190064,3.3968946261465813,0.9983687283312347,0.0016312716739257222
42.30254701348862,41.940857339591105,3.3427849648279677,0.9983666093603987,0.001633390644763806
42.30754701903726,41.94852545707603,3.2887198713320838,0.9983654022248668,0.0016345977802970937
42.312547024585896,41.95387432730473,3.2351360660665107,0.998360901091626,0.0016390989135393014
42.317547030134534,41.96021077308235,3.1824137297495643,0.9983572710283366,0.0016427289768297076
42.32254703568317,41.96723535901249,3.1308102517452023,0.9983519467652381,0.0016480532399309117
42.32754704123181,41.97625970033791,3.080566787113369,0.998346051211914,0.001653948793256293
42.33254704678045,41.981023518418006,3.031903237930706,0.9983442769862129,0.0016557230189597006
42.337547052329086,41.99118941269947,2.984760078244743,0.9983402633848624,0.001659736620313041
42.342547057877724,42.000239932879786,2.9397531330488103,0.9983299951016831,0.0016700049034947312
42.34754706342636,42.009868667449446,2.897218786602067,0.9983235104214381,0.0016764895837422817
42.352547068975,42.01863080555043,2.8572973677114555,0.9983223531767628,0.0016776468284190255
42.35754707452364,42.030522873233785,2.819962404689527,0.9983160477704086,0.0016839522347744356
42.362547080072275,42.039847465527934,2.785401534743355,0.9983067093255904,0.001693290679594569
42.36754708562091,42.05284058924908,2.753709034193251,0.9983006352931221,0.001699364712063534
42.37254709116955,42.064441226152574,2.724837147133495,0.9982940950750709,0.0017059049301148526
42.37754709671819,42.077816254534035,2.6989577834969856,0.9982891083579054,0.001710891647279924
42.38254710226683,42.08932709726774,2.67617916994355,0.9982873683044597,0.0017126317007259435
42.38754710781547,42.1042916377234,2.6566093078776514,0.9982793131002502,0.0017206869049340616
42.39254711336411,42.11810619649953,2.6402483718520795,0.9982688507582548,0.0017311492469278503
42.39754711891275,42.134012794643574,2.6269824362577454,0.9982689198269584,0.001731080178222704
42.402547124461385,42.14688060988244,2.6167394057274227,0.9982705017359226,0.0017294982692562073
42.40754713001002,42.1631276814081,2.6095572977238266,0.9982636177362045,0.0017363822689717117
42.41254713555866,42.179064037069885,2.6052402436237223,0.9982595489058251,0.0017404510993476979
42.4175471411073,42.196607548092906,2.60372910097488,0.9982608942974891,0.0017391057076867316
42.42254714665594,42.2106550638133,2.604705548446589,0.9982583276970779,0.0017416723081006863
42.427547152204575,42.228067406541506,2.6081136016546855,0.9982586016414504,0.0017413983637306497
42.43254715775321,42.24448089391858,2.613836684054968,0.9982660538770414,0.0017339461281417295
42.43754716330185,42.262504347268845,2.6217384354906863,0.9982652929731064,0.0017347070320793353
42.44254716885049,42.277885733087885,2.6314114000317717,0.9982579370121948,0.0017420629929928231
42.447547174399126,42.295963714227376,2.642900041912048,0.9982652517497372,0.0017347482554520796
42.452547179947764,42.31157421870971,2.655853900546798,0.9982801675290611,0.001719832476128961
42.4575471854964,42.32908993592013,2.670427767041919,0.9982787181140854,0.0017212818911058853
42.46254719104504,42.344966022625165,2.6865574480165457,0.9982712807933991,0.0017287192117932098
42.46754719659368,42.36309137922473,2.7040750516914964,0.9982809363857175,0.001719063619475229
42.472547202142316,42.37768973703808,2.7228118534157137,0.9982959872651375,0.0017040127400558673
42.477547207690954,42.39397419012426,2.7424358330107976,0.9982965529259106,0.0017034470792824962
42.48254721323959,42.408966098632824,2.762954507482308,0.9982932435509168,0.001706756454276321
42.48754721878823,42.42646854752287,2.7843405093898537,0.9983009883584762,0.001699011646716983
42.49254722433687,42.440219598163495,2.8059152131956906,0.9983116510060992,0.001688348999094023
42.49754722988551,42.454932850337535,2.827832279498825,0.9983154044018272,0.0016845956033657683
42.50254723543415,42.468105818207576,2.8502575548049567,0.9983166801521289,0.001683319853064354
42.50754724098279,42.484448728472735,2.872974482736711,0.998320723411016,0.0016792765941775396
42.512547246531426,42.49722156370535,2.8960885036397586,0.9983269661126408,0.0016730338925527184
42.517547252080064,42.51020590760109,2.9189912164588447,0.9983331834489294,0.001666816556264073
42.5225472576287,42.52149134225585,2.9419054418879664,0.9983364054197821,0.0016635945854115923
42.52754726317734,42.53644794764644,2.964845186654293,0.9983375064720589,0.0016624935331344243
42.53254726872598,42.54766785267434,2.9877471940883344,0.9983416765004187,0.001658323504774954
42.537547274274615,42.55895704241211,3.0106065987330224,0.9983480459808919,0.001651954024302606
42.54254727982325,42.56901108607478,3.0333643854517813,0.9983508736245816,0.001649126380613128
42.54754728537189,42.582286407575374,3.0558828931009936,0.9983512592943637,0.0016487407108320951
42.55254729092053,42.591271662729824,3.0780002692042534,0.998354139502446,0.0016458605027503217
42.55754729646917,42.60151349546469,3.0998791699618393,0.9983590294192953,0.0016409705859021092
42.562547302017805,42.61081469619541,3.120868562508248,0.9983618355788905,0.0016381644263081569
42.56754730756644,42.62178512875508,3.1409173526968015,0.9983616091747529,0.001638390830446991
42.57254731311508,42.62897858783559,3.1602271006438314,0.9983629816407383,0.0016370183644629924
42.57754731866372,42.63875717476266,3.1786636070765564,0.9983677911866959,0.0016322088185069198
42.582547324212356,42.64644053531688,3.196257525307787,0.9983696318177689,0.001630368187435925
42.587547329760994,42.65561546014708,3.212863301881474,0.9983680395685591,0.001631960436647119
42.59254733530963,42.66222423520938,3.228462275787903,0.998370367676642,0.001629632328563322
42.59754734085827,42.67068793139369,3.243085904443637,0.9983739338096549,0.001626066195550578
42.60254734640691,42.67694237158386,3.256816243687051,0.9983735967327347,0.0016264032724699832
42.607547351955546,42.68524019252218,3.269564515683301,0.998373856025314,0.0016261439798914857
42.61254735750419,42.69024692330645,3.2809227804479066,0.9983754943906284,0.0016245056145771939
42.61754736305283,42.698167084312864,3.291095579244665,0.9983763343391595,0.0016236656660466287
42.62254736860147,42.7040336690375,3.3001631986679985,0.9983777763269123,0.001622223678295182
42.627547374150105,42.71024202204193,3.3080123080810915,0.9983775867997919,0.001622413205416968
42.63254737969874,42.71504242946367,3.314680319274313,0.9983770965294373,0.0016229034757732452
42.63754738524738,42.72266941880953,3.3200818875396774,0.9983796966032858,0.0016203034019268315
42.64254739079602,42.72581516469972,3.324192380460141,0.9983799280556027,0.001620071949612882
42.647547396344656,42.73217776896009,3.327198945879471,0.9983781101727047,0.0016218898325134692
42.652547401893294,42.737420522657786,3.3291642114161073,0.9983799045653847,0.0016200954398359639
42.65754740744193,42.74286960946919,3.3301708565220505,0.998381206884481,0.0016187931207437627
42.66254741299057,42.74589212185488,3.330175424668048,0.9983796103252507,0.001620389679978271
42.66754741853921,42.75189538607886,3.329107559948152,0.9983794993067747,0.0016205006984582118
42.672547424087846,42.75565407164738,3.3270279795332063,0.998381036427306,0.0016189635779276226
42.67754742963648,42.760892519715135,3.3239981752810155,0.9983809679786174,0.0016190320266129302
42.68254743518512,42.76285748569898,3.32007188717146,0.9983796713805515,0.0016203286246758266
42.68754744073376,42.76882727635568,3.315180870164399,0.9983798117489124,0.0016201882563122278
42.6925474462824,42.772588096722366,3.3091975376992404,0.9983807159403572,0.001619284064864725
42.697547451831035,42.776062304720114,3.302124491737993,0.9983804758098492,0.0016195241953711709
42.70254745737967,42.77870193909215,3.294465776133245,0.9983792234710097,0.001620776534210137
42.70754746292831,42.78433787840198,3.2861075335516885,0.998379105204101,0.0016208948011173807
42.71254746847695,42.78564974503868,3.277003798356032,0.9983800819600009,0.001619918045218493
42.71754747402559,42.789973875885146,3.2674908268682916,0.9983789493248625,0.0016210506803575452
42.72254747957423,42.79294141794064,3.2576226924260676,0.9983782340805459,0.0016217659246751035
42.72754748512287,42.79679788005641,3.247401255921354,0.9983788720099186,0.0016211279953047212
42.73254749067151,42.79836001223212,3.236822815070301,0.9983774884380208,0.001622511567204791
42.737547496220145,42.80271025244305,3.2258543051689985,0.9983774023931058,0.0016225976121225115
42.74254750176878,42.804334152488394,3.214533273021556,0.998377819735358,0.0016221802698736462
42.74754750731742,42.80800467705877,3.2031069554181157,0.9983762344283427,0.0016237655768851556
42.75254751286606,42.80954527632496,3.1917364580443204,0.9983762282417875,0.0016237717634364037
42.7575475184147,42.813393467683724,3.1804175074958825,0.9983754891815946,0.0016245108236259459
42.762547523963335,42.81475492766399,3.1689985049970386,0.9983746279242578,0.0016253720809612181
42.76754752951197,42.81785575396826,3.1576156916204368,0.9983763020264282,0.0016236979787900166
42.77254753506061,42.81923768729937,3.146321797384326,0.9983738482202343,0.0016261517849835495
42.77754754060925,42.82282704439508,3.1351839596475384,0.9983711400912318,0.001628859913986164
42.782547546157886,42.823251419955234,3.12429088119366,0.9983746840291987,0.00162531597601943
42.78754755170653,42.826501194756304,3.1134487898485395,0.9983739648733223,0.0016260351318967423
42.79254755725517,42.82771822469731,3.1027321424463206,0.9983696582139171,0.0016303417913028147
42.79754756280381,42.830400640055316,3.092250181063897,0.9983714079142557,0.001628592090965188
42.802547568352445,42.83113857569626,3.082031866335069,0.9983717026903244,0.001628297314898114
42.80754757390108,42.83396739734348,3.0721239672295537,0.9983688268093169,0.0016311731959066861
42.81254757944972,42.83412384464822,3.0625899574951085,0.9983700541959578,0.0016299458092667119
42.81754758499836,42.83707698257626,3.053391359043591,0.9983700917322806,0.0016299082729452712
42.822547590546996,42.83752390914176,3.0445943328427685,0.998366508696559,0.0016334913086691006
42.827547596095634,42.83968814200833,3.0362671086779986,0.9983663915278851,0.001633608477343959
42.83254760164427,42.84007673586176,3.028444532042771,0.9983690515572161,0.0016309484480153463
42.83754760719291,42.842579853014826,3.021146070529381,0.9983673230997949,0.0016326769054394086
42.84254761274155,42.84239404510708,3.014302080971317,0.9983630635185105,0.001636936486726701
42.847547618290186,42.844658146305434,3.0077893577259744,0.9983642328822394,0.00163576712300048
42.852547623838824,42.84466223082609,3.001365173000437,0.9983665763281914,0.001633423677050496
42.85754762938746,42.84675170924044,2.9951631203583764,0.9983631887847686,0.001636811220474988
42.8625476349361,42.84666754477993,2.989188657273279,0.9983609734938351,0.0016390265114103841
42.867547640484744,42.84860424464061,2.9834830662898857,0.9983626542484991,0.0016373457567470068
42.87254764603338,42.848152737029984,2.9780844297881828,0.9983616602393969,0.0016383397658499448
42.87754765158202,42.85014985771032,2.9728458063944823,0.9983593790149734,0.0016406209902729146
42.88254765713066,42.84988556879009,2.9676016089858503,0.9983591946482901,0.0016408053569554556
42.887547662679296,42.85156478711323,2.9624908592947214,0.9983587519661228,0.0016412480391215661
42.892547668227934,42.850918080391715,2.957398584345004,0.9983573494339376,0.0016426505713051712
42.89754767377657,42.85270734632965,2.952324947589105,0.998355842085154,0.001644157920087436
42.90254767932521,42.85227882363219,2.946899862861947,0.9983549031594372,0.001645096845802297
42.90754768487385,42.85376250421964,2.9413511511624013,0.9983545897917203,0.0016454102135163254
42.912547690422485,42.85291216201304,2.9354450176068507,0.9983526306129472,0.0016473693922858246
42.91754769597112,42.85459326799888,2.929164184206544,0.9983505433293316,0.0016494566759047917
42.92254770151976,42.85398603323399,2.922440367943173,0.9983510535906208,0.0016489464146190605
42.9275477070684,42.85526640161459,2.915353133264292,0.9983492361341076,0.0016507638711342682
42.93254771261704,42.854379633587676,2.907821680233137,0.9983448208147468,0.0016551791904967034
42.937547718165675,42.85596992521613,2.899808449451845,0.9983457401308908,0.0016542598743551214
42.94254772371431,42.85512493511144,2.8914760507466184,0.9983473140759329,0.0016526859293154988
42.94754772926295,42.856318859123796,2.882596642706212,0.9983408376002545,0.0016591624049949172
42.95254773481159,42.855456017362904,2.873359776903795,0.9983364103150325,0.0016635896902185226
42.957547740360226,42.85692425787114,2.8639728856370645,0.9983409339448289,0.0016590660604232808
42.962547745908864,42.85594258973632,2.854642372270151,0.9983406295335638,0.0016593704716894458
42.9675477514575,42.85712527015982,2.845384925771345,0.9983320310266677,0.001667968978586501
42.97254775700614,42.85621966913543,2.8361442761658613,0.9983296169764375,0.001670383028816739
42.97754776255478,42.857596033271214,2.8266381286114086,0.9983332816758811,0.0016667183293742256
42.98254776810342,42.85660174056859,2.8171064233882204,0.9983308733190961,0.001669126686159173
42.98754777365206,42.8577828395506,2.8073824291340617,0.998325197940135,0.001674802065120165
42.9925477792007,42.85680828822075,2.7976017810607687,0.9983240324009367,0.0016759676043194454
42.99754778474934,42.85814203878248,2.787732537044195,0.998323223137833,0.0016767768674233738
43.002547790297974,42.85716581369045,2.7776452807822385,0.9983201909857721,0.0016798090194851583
43.00754779584661,42.858362991359726,2.7676290879401417,0.9983193572161325,0.001680642789124793
43.01254780139525,42.85738952510763,2.757667731699853,0.9983186074902076,0.0016813925150505526
43.01754780694389,42.85870304223492,2.747899568780067,0.9983140613221988,0.0016859386830594882
43.022547812492526,42.857703831829006,2.738573688985596,0.9983112661615072,0.0016887338437511117
43.027547818041164,42.858966673269435,2.7298434686255924,0.9983131768110318,0.0016868231942265075
43.0325478235898,42.85810547836562,2.721597967005554,0.9983126055835827,0.0016873944216765186
43.03754782913844,42.85941204652347,2.713866852811965,0.9983078750723066,0.0016921249329534865
43.04254783468708,42.85836144458374,2.706724270638564,0.9983062306840117,0.001693769321248358
43.047547840235715,42.85974132505216,2.7003125315188132,0.9983079321951429,0.0016920678101178103
43.05254784578435,42.85906158922337,2.6947609585410994,0.9983069096249914,0.0016930903802707673
43.05754785133299,42.86040110015012,2.6900476173947805,0.9983043667126192,0.0016956332926436441
43.06254785688163,42.85936009784696,2.686128587121152,0.9983048186323379,0.00169518137292659
43.06754786243027,42.86088475375848,2.6828271024695622,0.9983060241240093,0.0016939758812558586
43.072547867978905,42.86035431883021,2.68037690289153,0.9983047539765909,0.0016952460286752936
43.07754787352754,42.86180371126718,2.678461264629014,0.9983036355459493,0.0016963644593188324
43.08254787907618,42.86094576361932,2.677332659178508,0.9983054412313266,0.0016945587739432915
43.08754788462482,42.862604577708034,2.677433765915589,0.998307935216122,0.0016920647891494483
43.09254789017346,42.86210397234231,2.6786339459025874,0.9983081124013248,0.0016918876039454472
43.0975478957221,42.863788335697244,2.681146384278332,0.9983074613572418,0.0016925386480277974
43.10254790127074,42.86330701627311,2.6851617068699456,0.9983091812000996,0.0016908188051702805
43.10754790681938,42.86502251674067,2.690749919794383,0.9983125736589292,0.001687426346340542
43.112547912368015,42.86450435277008,2.697970060272342,0.9983153013847912,0.001684698620479205
43.11754791791665,42.866572204580315,2.707016244014251,0.9983168949089434,0.001683105096327469
43.12254792346529,42.86642625417065,2.718088093038582,0.998317512020639,0.0016824879846327404
43.12754792901393,42.86815746958141,2.73110412566278,0.998320019638668,0.001679980366604838
43.13254793456257,42.8678620551385,2.745948006735931,0.9983258686916057,0.0016741313136691147
43.137547940111205,42.87022338496449,2.7627596968283705,0.9983284735409518,0.0016715264643252059
43.14254794565984,42.87012211795988,2.7814029712750794,0.9983282309872235,0.0016717690180560237
43.14754795120848,42.872115844221206,2.8018397888620687,0.9983336268171539,0.0016663731881284742
43.15254795675712,42.87213915878396,2.824114842636524,0.9983380724104032,0.0016619275948815443
43.157547962305756,42.87453068909028,2.848205682417316,0.9983373768213769,0.001662623183911263
43.162547967854394,42.87464599429147,2.873920372678347,0.9983433161616608,0.0016566838436316905
43.16754797340303,42.87682925233494,2.9011398520461085,0.9983492614354462,0.001650738569850257
43.17254797895167,42.87692124840251,2.9299121665681493,0.9983464416701331,0.0016535583351645186
43.17754798450031,42.87962472114864,2.9601718567230795,0.9983503587998618,0.001649641205432405
43.182547990048946,42.879683140718654,2.9918116878402587,0.9983587827926929,0.001641217212598203
43.18754799559758,42.88204486589735,3.0248249372879132,0.9983579266840057,0.0016420733212827749
43.19254800114622,42.88277805158616,3.0590630903627454,0.9983580868824705,0.0016419131228158418
43.19754800669486,42.88514586327987,3.094469932477659,0.9983639171285786,0.0016360828767058517
43.2025480122435,42.885306183218184,3.130849409571131,0.998367306587779,0.0016326934175040692
43.20754801779214,42.88823573812326,3.1680899800805866,0.9983679984199205,0.001632001585361916
43.21254802334078,42.88842900840188,3.2057857609103464,0.9983685328373789,0.001631467167903722
43.21754802888942,42.89128933003706,3.243907149245045,0.9983722300494628,0.00162776995582067
43.222548034438056,42.89193850863432,3.282468390240812,0.9983761835924092,0.0016238164128760488
43.227548039986694,42.89450068163117,3.3211964026219856,0.9983753520647355,0.0016246479405512121
43.23254804553533,42.89549478986979,3.3599711212377077,0.9983757802250173,0.0016242197802719145
43.23754805108397,42.89810990255307,3.398660655230856,0.9983799385766191,0.0016200614286731995
43.24254805663261,42.89859847919629,3.437033744498277,0.9983818333623746,0.0016181666429215097
43.247548062181245,42.90182402357705,3.4749316895597544,0.9983805300634611,0.0016194699418317698
43.25254806772988,42.902154869500016,3.512109043554956,0.9983818116532072,0.001618188352081566
43.25754807327852,42.905505595675386,3.5483275691418794,0.9983854923214501,0.0016145076838359018
43.26254807882716,42.906364993170754,3.583504222502751,0.9983850642035124,0.0016149358017714867
43.2675480843758,42.90925224738577,3.617464143850638,0.9983842974951628,0.0016157025101199856
43.272548089924435,42.910885011907595,3.649905843887875,0.998387120354695,0.0016128796505866178
43.27754809547307,42.91368572158215,3.6808753772467986,0.9983879641171299,0.0016120358881514946
43.28254810102171,42.91450816726375,3.710126433855951,0.9983870882011772,0.0016129118041047585
43.287548106570355,42.918388702843885,3.73761177911019,0.9983882929150965,0.0016117070901860576
43.29254811211899,42.91926468973557,3.763234262345305,0.9983892624474393,0.0016107375578440386
43.29754811766763,42.922727986229454,3.7868073379040252,0.998389282171249,0.00161071783403559
43.30254812321627,42.9243366632851,3.808283355249691,0.9983895271680838,0.0016104728372022747
43.30754812876491,42.9282414657509,3.827488081067513,0.9983896137001167,0.0016103863051708195
43.312548134313545,42.92931939304628,3.844463072364537,0.9983906052363261,0.0016093947689631099
43.31754813986218,42.933388970101596,3.8589540874560435,0.9983903672596984,0.0016096327455919868
43.32254814541082,42.93599765867879,3.8710193291528907,0.9983898803788267,0.0016101196264658934
43.32754815095946,42.939162102883714,3.88068428229419,0.9983908037782651,0.001609196227029806
43.332548156508096,42.94152931363144,3.8877475858060175,0.9983906935652758,0.0016093064400211046
43.337548162056734,42.94621156463962,3.8920166362948736,0.9983902139517246,0.0016097860535755266
43.34254816760537,42.947394232272266,3.8932487890514818,0.9983897978347254,0.0016102021705763977
43.34754817315401,42.95275587722422,3.8918262516617887,0.9983908181965478,0.0016091818087563554
43.352548178702655,42.95523120063939,3.88803147155581,0.9983899981459983,0.001610001859307613
43.35754818425129,42.96014664158126,3.881775230013192,0.9983880410887137,0.0016119589165938372
43.36254818979993,42.963414991026724,3.8731105805341848,0.998390507533784,0.0016094924715244713
43.36754819534857,42.96843472228583,3.8619877430448706,0.9983889763494677,0.0016110236558416896
43.37254820089721,42.97231021397865,3.8481681385829343,0.9983858721095475,0.001614127895761652
43.377548206445844,42.97758537602557,3.8317530938330093,0.9983890632544015,0.0016109367509081318
43.38254821199448,42.981217671341675,3.8128189417926466,0.9983872916776021,0.0016127083277063347
43.38754821754312,42.9879031846423,3.7913976510578435,0.9983833172933134,0.0016166827119934073
43.39254822309176,42.991404989360454,3.767951239681973,0.9983859357863202,0.0016140642189847653
43.397548228640396,42.99859736837976,3.742209293278423,0.9983845997610424,0.0016154002442602985
43.402548234189034,43.003656039357494,3.7142524433271418,0.9983803688319368,0.0016196311733635092
43.40754823973767,43.01070332893818,3.6843537456923214,0.9983810840586274,0.0016189159466691084
43.41254824528631,43.01671429550524,3.6524980041418518,0.9983798940255713,0.0016201059797211837
43.41754825083495,43.024446495499724,3.618853455443278,0.9983764745890095,0.0016235254162860204
43.422548256383585,43.03054413346478,3.5833108242631626,0.9983749865321226,0.0016250134731755198
43.42754826193222,43.03980571004153,3.545991784576616,0.9983724493418137,0.0016275506634877246
43.43254826748086,43.04622004836258,3.5072532263200604,0.9983699809575177,0.001630019047786565
43.4375482730295,43.05622261158187,3.4671259550733957,0.9983675665169904,0.001632433488316058
43.44254827857814,43.06487470428008,3.4258349826942367,0.9983626460157786,0.0016373539895311975
43.447548284126775,43.07484567963754,3.3834564995824814,0.9983593099295927,0.001640690075719178
43.45254828967541,43.08387712134012,3.3405451945298434,0.9983569642084066,0.0016430357969060342
43.45754829522405,43.09640276160604,3.297181154442924,0.9983506376896157,0.001649362315698346
43.462548300772696,43.10579864796218,3.2534436595610647,0.998344671893967,0.0016553281113481399
43.46754830632133,43.11850011034467,3.209629892203607,0.9983411500259736,0.0016588499793418463
43.47254831186997,43.13101449988282,3.1659098099350036,0.9983343590262956,0.0016656409790203324
43.47754831741861,43.14510172499866,3.122372294561971,0.9983262982691375,0.0016737017361792043
43.48254832296725,43.15657427588776,3.07918474089457,0.9983207542325536,0.0016792457727631744
43.487548328515885,43.17260747070259,3.036401511196765,0.9983125234167595,0.0016874765885568398
43.49254833406452,43.18772370516368,2.993948329846122,0.9983017842843996,0.0016982157209169707
43.49754833961316,43.20408798570058,2.952126050388578,0.9982952343571546,0.001704765648161432
43.5025483451618,43.218385549045024,2.911637018521773,0.9982882822010892,0.0017117178042265196
43.50754835071044,43.23714152089007,2.8725338747870213,0.9982740764736248,0.0017259235316911237
43.512548356259074,43.25486181002133,2.835473184016806,0.9982614229744341,0.0017385770308817367
43.51754836180771,43.273962407106325,2.8006412031537042,0.9982575793996421,0.0017424206056738125
43.52254836735635,43.29059566631028,2.768066705136198,0.998250837153766,0.0017491628515492236
43.52754837290499,43.31130752156492,2.738080174613277,0.9982333495433189,0.0017666504619975182
43.532548378453626,43.33127580514116,2.7108554119917456,0.9982194750060674,0.0017805249992486761
43.537548384002264,43.352733494998176,2.686383780475162,0.9982194053825103,0.0017805946228062314
43.5425483895509,43.37104583405595,2.665076184487059,0.9982180392505765,0.0017819607547406775
43.54754839509954,43.39258457210647,2.6473019978197003,0.9982031340961183,0.0017968659091999644
43.55254840064818,43.41322299563897,2.6332808462127297,0.9981905026758204,0.0018094973294988353
43.557548406196815,43.435804167470835,2.623068585668755,0.9981952174775961,0.0018047825277243384
43.56254841174545,43.45505496540971,2.6169234606779614,0.9982023180898958,0.0017976819154267658
43.56754841729409,43.4761219400746,2.6149182961325166,0.9981956120335289,0.0018043879717953891
43.57254842284273,43.495342770706564,2.6174693405096274,0.9981895358181962,0.0018104641871291441
43.577548428391374,43.51712809317729,2.6244897825551643,0.998200115181944,0.0017998848233835478
43.58254843394001,43.53586444454341,2.63604843909951,0.9982133804956212,0.0017866195097086402
43.58754843948865,43.555255816590815,2.6524025342884743,0.9982150489086067,0.0017849510967249298
43.59254844503729,43.57198514871107,2.673703276673854,0.9982183808236752,0.0017816191816544646
43.597548450585926,43.591203705176724,2.6999579017289452,0.9982339102763806,0.0017660897289492963
43.60254845613456,43.607077408275444,2.731174963778891,0.9982481525423365,0.0017518474629925709
43.6075484616832,43.62409713626296,2.76721439395373,0.9982538032338744,0.0017461967714543095
43.61254846723184,43.63872108364474,2.8078148951836166,0.9982634749903977,0.0017365250149315638
43.61754847278048,43.65386394050543,2.8525516191645175,0.9982802143670885,0.0017197856382410845
43.622548478329115,43.66544912974221,2.9010898038439437,0.9982913005071117,0.0017086994982190168
43.62754848387775,43.68066747729081,2.9535808055749566,0.9982969014086084,0.0017030985967237502
43.63254848942639,43.69229867375024,3.0097979155077748,0.9983080985882231,0.0016919014171109397
43.63754849497503,43.70298496671263,3.069207317093992,0.9983213727016372,0.00167862730369869
43.64254850052367,43.7128097951048,3.1314416580862803,0.9983286125541045,0.0016713874512342005
43.647548506072305,43.724947920980995,3.196296967386165,0.9983336054182115,0.0016663945871301811
43.65254851162094,43.731587081783054,3.263288710755796,0.998341531757207,0.0016584682481369357
43.65754851716958,43.74130819970265,3.332018971526681,0.9983513156755006,0.0016486843298476966
43.66254852271822,43.749126793390566,3.4022239472856857,0.9983559017449884,0.001644098260363666
43.667548528266856,43.75696042787829,3.4736378496180227,0.9983571787444339,0.0016428212609223597
43.672548533815494,43.762945801608055,3.5457683891612395,0.9983655514540086,0.0016344485513483532
43.67754853936413,43.77033832561755,3.618250333575893,0.9983710884121748,0.0016289115931784448
43.68254854491277,43.77450101709247,3.6907284071419353,0.9983701028062493,0.0016298971991010771
43.687548550461415,43.781629960405205,3.76270493452287,0.9983754496473628,0.001624550357984382
43.69254855601005,43.78531995363652,3.833790285740896,0.9983798318769825,0.0016201681283623966
43.69754856155869,43.790898736663806,3.9041153265432498,0.9983801817966104,0.0016198182087326853
43.70254856710733,43.79451981696219,3.973546903386392,0.9983822305272665,0.001617769478075666
43.707548572655966,43.79953010638972,4.041220369742137,0.9983852271610586,0.0016147728442825464
43.712548578204604,43.80176253462737,4.107070251368491,0.9983873401307066,0.0016126598746353921
43.71754858375324,43.806591116667505,4.171001794848323,0.9983864906113946,0.001613509393947733
43.72254858930188,43.808736933731495,4.232769622619987,0.9983894257009307,0.0016105743044128279
43.72754859485052,43.812523373525345,4.2920167855493165,0.9983914632765655,0.0016085367287803464
43.732548600399156,43.814608714206386,4.34835016739172,0.9983897071650912,0.0016102928402568853
43.737548605947794,43.818010491078645,4.401778693813152,0.9983923098088766,0.0016076901964749537
43.74254861149643,43.81935614488799,4.452119610791062,0.9983939481902737,0.001606051815081655
43.74754861704507,43.82262693168862,4.499000483207548,0.9983919359020542,0.0016080641032973164
43.75254862259371,43.82372219781278,4.542185951219658,0.9983942786626464,0.0016057213427005874
43.757548628142345,43.826557912873305,4.581845134388634,0.9983955524948357,0.0016044475105080802
43.76254863369098,43.827460350797416,4.617943384785338,0.9983930804026815,0.0016069196026603687
43.76754863923962,43.830117484601175,4.6503726499919065,0.9983960717303216,0.0016039282750189715
43.77254864478826,43.83041592828045,4.678897770073939,0.9983959567104544,0.001604043294886243
43.7775486503369,43.833229710309226,4.7032464080325616,0.9983940330950283,0.0016059669103124232
43.782548655885535,43.832884289137716,4.723250007869334,0.9983972212497955,0.0016027787555455352
43.78754866143417,43.83589093967449,4.739007738465619,0.9983957223084674,0.0016042776968738376
43.79254866698282,43.83510413927181,4.750682962741803,0.9983947489510097,0.0016052510543328653
43.797548672531455,43.838177250797706,4.7580119887008925,0.9983978944920358,0.0016021055133077417
43.80254867808009,43.83729508400048,4.761113081099502,0.9983946671692621,0.0016053328360826713
43.80754868362873,43.840105025441105,4.75967092629509,0.9983959040780533,0.0016040959272930933
43.81254868917737,43.83952356206764,4.75363741101321,0.9983970875348587,0.0016029124704891188
43.81754869472601,43.84180752618685,4.743200827936103,0.9983940360854402,0.001605963919909486
43.822548700274645,43.84139312090799,4.7282810307079135,0.9983963794807622,0.0016036205245888674
43.82754870582328,43.843473914675144,4.70925679670903,0.9983953656574431,0.0016046343479102587
43.83254871137193,43.84263034059982,4.6862229258360415,0.9983939004604039,0.0016060995449520459
43.837548716920566,43.84497696955929,4.659134719709936,0.9983952399619751,0.001604760043383366
43.8425487224692,43.843791439063224,4.628206995985844,0.998393953785459,0.0016060462199023065
43.84754872801784,43.84606370053922,4.593145631972223,0.9983926632312425,0.0016073367741211491
43.85254873356648,43.84533702533086,4.5544055581682645,0.9983936043500088,0.0016063956553567637
43.85754873911512,43.846963914331155,4.512027081059909,0.9983916581495896,0.0016083418557780221
43.862548744663755,43.84663744396723,4.466093326293037,0.9983908199354455,0.001609180069923778
43.86754875021239,43.8480207262208,4.416940744102154,0.9983905524477996,0.0016094475575702
43.87254875576103,43.84724127023351,4.364655439453795,0.9983887364260892,0.0016112635792808895
43.87754876130967,43.848996673960826,4.309548929887532,0.9983873952781807,0.0016126047271890747
43.88254876685831,43.847738094993645,4.251814890706209,0.9983860276913978,0.0016139723139711913
43.887548772406944,43.8496718845943,4.19175504676264,0.9983844730631187,0.0016155269422479454
43.89254877795558,43.84852128196579,4.129478400393639,0.9983815333436064,0.001618466661758982
43.89754878350422,43.85019901142904,4.065153857517558,0.9983797969102624,0.0016202030951009247
43.90254878905286,43.849370475580635,3.9988646764557614,0.9983772698951013,0.0016227301102593517
43.907548794601496,43.850775538419065,3.931000315666285,0.9983728494683688,0.0016271505369889428
43.912548800150134,43.849772805233904,3.8619642341027896,0.9983703458812032,0.0016296541241509926
43.91754880569877,43.85145034229335,3.792068552747423,0.9983657375989465,0.0016342624064106792
43.92254881124741,43.85009097146385,3.7215678159096113,0.998360137377064,0.0016398626282968867
43.92754881679605,43.85176025334301,3.650466463840845,0.9983555401441877,0.0016444598611760344
43.932548822344685,43.85078428339404,3.579081438697801,0.9983482934635194,0.001651706541846684
43.93754882789332,43.85216090593109,3.5079823004679853,0.9983412244168156,0.0016587755885520954
43.94254883344196,43.85102595795914,3.437618971081995,0.9983330094631002,0.001666990542269865
43.947548838990606,43.85263434956099,3.3684474402977327,0.9983226080695522,0.0016773919358202094
43.952548844539244,43.851396385572144,3.3009744098089104,0.9983137661977307,0.0016862338076436686
43.95754885008788,43.85289882098839,3.2355907731688807,0.9983009696060418,0.0016990303993335695
43.96254885563652,43.85177705843836,3.1724857578657697,0.9982855771515335,0.0017144228538425407
43.96754886118516,43.85328442910763,3.11169217397387,0.998275493346493,0.0017245066588836974
43.972548866733796,43.852112724101225,3.0540648454490684,0.9982608915660129,0.0017391084393647673
43.97754887228243,43.853619814288116,3.0000245915863655,0.9982378767713841,0.0017621232339940398
43.98254887783107,43.85246611442816,2.950081949655328,0.9982230466808458,0.0017769533245325338
43.98754888337971,43.85401504666828,2.9042526033264107,0.9982143691939254,0.0017856308114527486
43.99254888892835,43.85284156831753,2.8633652655696604,0.9981931001615643,0.0018068998438141432
43.997548894476985,43.85436973982465,2.8275797933503095,0.998167376626618,0.0018326233787603003
44.00254890002562,43.85330814488295,2.796896908512477,0.9981575306765252,0.0018424693288544996
44.00754890557426,43.85488036225307,2.7716490082524645,0.9981546980964855,0.0018453019088940687
44.0125489111229,43.85370481297166,2.7523481662486518,0.9981404030523277,0.0018595969530520503
44.01754891667154,43.85531022111584,2.7390422645362458,0.9981228669333829,0.001877133071997
44.022548922220174,43.854310257481366,2.7320033616153365,0.9981199757550318,0.0018800242503486913
44.02754892776881,43.855910969416925,2.731805481095094,0.9981290895621481,0.0018709104432324667
44.03254893331745,43.85482584730907,2.738418804256931,0.9981355132212516,0.0018644867841283736
44.03754893886609,43.85649504865662,2.751888318134771,0.9981354950468753,0.0018645049585060908
44.042548944414726,43.8554685002721,2.7719414451881748,0.9981397969225501,0.0018602030828307541
44.047548949963364,43.857127786024684,2.798187403158264,0.9981579527538272,0.0018420472515547242
44.052548955512,43.85618441077813,2.8305929333815887,0.9981815305919369,0.0018184694134457866
44.05754896106065,43.857844816048576,2.8688142710672553,0.9981948388764792,0.0018051611289044425
44.062548966609285,43.8567575162433,2.9129144711959714,0.9982035676717957,0.0017964323335892117
44.06754897215792,43.858541555837625,2.962654223497212,0.9982242921581107,0.001775707847275747
44.07254897770656,43.857683956958,3.017711850722888,0.9982491282112308,0.0017508717941559552
44.0775489832552,43.859231902149425,3.07730691927993,0.9982624997835736,0.0017375002218145657
44.082548988803836,43.85819227436177,3.1412876565505705,0.9982736361560596,0.0017263638493299534
44.087548994352474,43.86013881756951,3.209268885123494,0.9982912119078138,0.0017087880975772576
44.09254899990111,43.85913105842573,3.280921303686103,0.9983059160222241,0.0016940839831665866
44.09754900544975,43.860645767428174,3.35571419988878,0.9983165719778166,0.0016834280275738927
44.10254901099839,43.85994342314792,3.4329412138308273,0.9983272511724176,0.0016727488329733669
44.107549016547026,43.8617303077956,3.5119091292129303,0.9983359271337221,0.0016640728716698933
44.11254902209566,43.860463707483945,3.5922322111757405,0.9983450171494495,0.0016549828559430763
44.1175490276443,43.86238780057011,3.6736997193072307,0.9983532558165017,0.0016467441888913608
44.12254903319294,43.86157505030331,3.7558747576554343,0.9983578000289165,0.0016421999764777814
44.12754903874158,43.863212226117156,3.838391511978457,0.9983635291418901,0.0016364708635058698
44.132549044290215,43.8624787330627,3.920880267675047,0.99836956310195,0.0016304369034479784
44.13754904983885,43.864107303026294,4.002849952164167,0.998372753036116,0.0016272469692840753
44.14254905538749,43.86335244940121,4.084092203572091,0.9983757046800246,0.0016242953253778108
44.14754906093613,43.86515392363088,4.164069103530443,0.9983799599852172,0.001620040020188453
44.15254906648477,43.86390179819491,4.242264925224812,0.9983821891827511,0.0016178108226572899
44.157549072033405,43.86624185949095,4.318443659469472,0.9983836001843122,0.001616399821100101
44.16254907758204,43.86507604129941,4.3923499323567805,0.9983868941680101,0.0016131058374056996
44.16754908313068,43.86703034933346,4.463657168818368,0.9983878019101954,0.0016121980952244236
44.172549088679325,43.86682440566833,4.5319404122686215,0.9983889809705434,0.001611019034877617
44.17754909422796,43.868194551680645,4.5972186829114365,0.9983912110461235,0.0016087889592940041
44.1825490997766,43.86797636961077,4.659280010924283,0.9983913830677774,0.0016086169376367024
44.18754910532524,43.86974026891175,4.7179065125476365,0.9983925157298266,0.001607484275584586
44.19254911087388,43.86887145679221,4.772929711416149,0.9983939206316583,0.0016060793737495344
44.197549116422515,43.871185580713885,4.8242968377878395,0.9983936374688702,0.0016063625365362072
44.20254912197115,43.870256972864894,4.871822611032406,0.998394918389459,0.001605081615945963
44.20754912751979,43.87266999734067,4.915268722554228,0.9983954750719412,0.0016045249334625822
44.21254913306843,43.87193444986184,4.954477961049677,0.9983951234867813,0.0016048765186229847
44.217549138617066,43.8744766026343,4.989462602100766,0.9983965132304453,0.0016034867749594053
44.222549144165704,43.873668079659026,5.020144176199864,0.998396261681058,0.001603738324348388
44.22754914971434,43.876512039538376,5.046461888267432,0.9983959855051724,0.0016040145002360901
44.23254915526298,43.8758242891714,5.068094856439582,0.9983979528144658,0.0016020471909452489
44.23754916081162,43.8786282293824,5.084951480938245,0.9983954753356986,0.0016045246697157136
44.242549166360256,43.87868403279702,5.09696538962882,0.9983982244596125,0.0016017755458059837
44.247549171908894,43.88096257359646,5.104136461743493,0.9983965993542064,0.0016034006512083679
44.25254917745753,43.88184784719065,5.106540673631521,0.9983966751836335,0.0016033248217779744
44.25754918300617,43.883775143207615,5.104205036212433,0.9983983144044628,0.0016016856009454044
44.26254918855481,43.884739326877586,5.097224049089545,0.9983955167454144,0.0016044832599918513
44.267549194103445,43.887097443579634,5.085513875330387,0.9983981567339196,0.0016018432714845349
44.27254919965208,43.88746943616643,5.0691217274975005,0.9983963412982818,0.001603658707121913
44.27754920520072,43.89073886280133,5.047799155338673,0.9983962409808508,0.0016037590245520808
44.282549210749366,43.890721469544204,5.021668737774221,0.998397166204194,0.0016028338012094418
44.287549216298004,43.894687077812875,4.99091559838915,0.9983955146830692,0.0016044853223342675
44.29254922184664,43.894854152597745,4.955596279865607,0.9983955075696324,0.0016044924357727505
44.29754922739528,43.89921396024849,4.916096819282339,0.9983963507091603,0.0016036492962456825
44.30254923294392,43.8999367437844,4.872472506456798,0.9983935393662929,0.0016064606391151316
44.307549238492555,43.90438084050175,4.824727232067085,0.998394779666586,0.0016052203388235748
44.31254924404119,43.90646847949678,4.7730302469871155,0.9983944559667897,0.0016055440386217809
44.31754924958984,43.91011688448481,4.717429641886474,0.9983905964403462,0.001609403565066952
44.322549255138476,43.91421128168738,4.658112420575353,0.998394218973107,0.0016057810323086225
44.327549260687114,43.917135780206436,4.5954703394875605,0.9983897465377197,0.0016102534676979247
44.33254926623575,43.92144955459661,4.529509424726859,0.9983886197576285,0.0016113802477912243
44.33754927178439,43.925910394296906,4.46067526727977,0.9983905192761269,0.0016094807292954282
44.34254927733303,43.929021216907685,4.389228035466044,0.9983843783307536,0.001615621674670593
44.347549282881666,43.93518741618868,4.315445531621746,0.9983852871278901,0.0016147128775368582
44.3525492884303,43.939930011983854,4.239379562510051,0.9983829762462944,0.001617023759133922
44.35754929397894,43.94546412591479,4.161651726283922,0.9983791224197196,0.0016208775857101182
44.36254929952758,43.952229187261665,4.082377815520661,0.9983770071796667,0.0016229928257640068
44.36754930507622,43.95883490981033,4.001975858815474,0.9983728625944869,0.0016271374109442433
44.372549310624855,43.96484541379681,3.9210655093805658,0.998370909180609,0.0016290908248226899
44.37754931617349,43.97391007961213,3.839785734465796,0.9983632538274779,0.0016367461779537404
44.38254932172213,43.981187491352415,3.758407851118366,0.99835805507605,0.001641944929380628
44.38754932727077,43.9908907593425,3.677194639585565,0.9983566550509281,0.0016433449545010532
44.39254933281941,44.00084246970892,3.5964963369405236,0.9983443026382324,0.0016556973671950775
44.397549338368044,44.01132700870099,3.5168304500052905,0.9983345787015436,0.001665421303881703
44.40254934391668,44.022486137290755,3.4386145461800806,0.9983320249827236,0.0016679750226990101
44.40754934946532,44.0358154880365,3.3623239390885296,0.9983192526825122,0.00168074732290701
44.41254935501396,44.04799680168377,3.288399795502427,0.9983024127180588,0.0016975872873565517
44.417549360562596,44.06255697459514,3.217248281877251,0.9982918007057543,0.0017081992996637034
44.422549366111234,44.07826201338577,3.1494996984135613,0.9982806192480121,0.001719380757409112
44.42754937165988,44.09558120479987,3.085550607356846,0.9982646532784821,0.001735346726942031
44.43254937720852,44.11161170257239,3.0260449106963345,0.9982438425063777,0.0017561574990490254
44.437549382757155,44.13026955547256,2.9717266285753743,0.9982234430421528,0.0017765569632760777
44.44254938830579,44.1509100143084,2.9228299823993624,0.9982113279513797,0.0017886720540509083
44.44754939385443,44.172869133067344,2.8794918540331143,0.9981978062658462,0.0018021937395868708
44.45254939940307,44.19261797731598,2.841816098015174,0.9981731203358476,0.0018268796695865858
44.457549404951706,44.21507378471032,2.8097819554010544,0.9981528362913294,0.001847163714106368
44.462549410500344,44.23961319750816,2.783852948408645,0.9981456170492806,0.001854382956155326
44.46754941604898,44.26519154027723,2.7644568711302977,0.9981364489008238,0.0018635511046131597
44.47254942159762,44.28830556213256,2.7515744208516217,0.9981245701768527,0.001875429828584507
44.47754942714626,44.31291933893106,2.7454288818977375,0.9981222998885451,0.0018777001168924254
44.482549432694896,44.338273920448266,2.7463887939943863,0.9981218940040268,0.0018781060014101542
44.48754943824353,44.364944587604185,2.7541990949604473,0.9981183209001415,0.0018816791052953562
44.49254944379217,44.38943137583582,2.7686508937554475,0.998129274611954,0.0018707253934831922
44.49754944934081,44.41372118198468,2.7894942054598237,0.998151512841499,0.0018484871639385574
44.50254945488945,44.43703839951848,2.8161407495528916,0.9981585438898946,0.0018414561155436129
44.507549460438085,44.46172439544545,2.848104446833707,0.9981598273548071,0.0018401726506305682
44.51254946598672,44.48439734105315,2.885729279741018,0.9981842300538983,0.0018157699515401195
44.51754947153536,44.5060370988983,2.9284256637727264,0.9982152554807467,0.0017847445246913474
44.522549477084,44.525871435536125,2.9758578950924406,0.998224998634191,0.00177500137124727
44.52754948263264,44.54667464442104,3.027035704930453,0.9982321119184647,0.0017678880869733367
44.532549488181274,44.565196356441504,3.081841364917023,0.9982560614655277,0.0017439385399111145
44.53754949372991,44.582947394775104,3.140072993619863,0.998277817081659,0.0017221829237807093
44.54254949927856,44.59916638599829,3.2015346856501985,0.9982872475475537,0.001712752457886782
44.547549504827195,44.61552549437281,3.266049071496066,0.9982981646028908,0.0017018354025502846
44.55254951037583,44.629078231078886,3.3327539534740334,0.9983125413305394,0.0016874586749019002
44.55754951592447,44.64342804846336,3.4015838028475542,0.9983244658406133,0.0016755341648290014
44.56254952147311,44.65659349747349,3.4719481569662456,0.9983340152919564,0.0016659847134869938
44.56754952702175,44.66792953224285,3.543361903996107,0.9983405607053899,0.0016594393000551
44.572549532570385,44.67797433745008,3.6155232764852836,0.9983482353704929,0.001651764634953004
44.57754953811902,44.690270997457844,3.687926200449378,0.998357295876576,0.0016427041288714994
44.58254954366766,44.698142913581336,3.760294703330802,0.9983605411422726,0.001639458863176042
44.5875495492163,44.70702961897985,3.83231157319547,0.9983653133307184,0.0016346866747316456
44.592549554764936,44.717242278262084,3.90367508946816,0.9983721213810991,0.0016278786243510317
44.597549560313574,44.72381957555531,3.9739215775282424,0.9983727226997879,0.0016272773056618512
44.60254956586221,44.729666636611945,4.042670163945976,0.998377611180568,0.0016223888248816892
44.60754957141085,44.73839866137794,4.109707585764504,0.998381442115123,0.001618557890326764
44.61254957695949,44.74227111897449,4.174902244601881,0.998380413179483,0.0016195868259681779
44.617549582508126,44.74923820452506,4.2380901990664555,0.9983861100335324,0.0016138899719192565
44.62254958805676,44.75496166356473,4.299196708274385,0.9983865492384782,0.0016134507669747582
44.6275495936054,44.75967016170837,4.358048500217983,0.9983865249001644,0.0016134751052900007
44.63254959915404,44.76474465731055,4.41395508227321,0.9983908263656258,0.0016091736398302049
44.63754960470268,44.769076796042576,4.466737150256414,0.9983898635242866,0.0016101364811718253
44.642549610251315,44.77309355196908,4.516427313282951,0.9983911808284135,0.001608819177048071
44.64754961579995,44.77695148142789,4.562489215583771,0.9983928013114702,0.0016071986939937164
44.6525496213486,44.78019215682484,4.605073811796,0.9983931055624319,0.0016068944430356002
44.657549626897236,44.78414139052637,4.643918382199417,0.9983932054216059,0.001606794583865378
44.662549632445874,44.78585708667579,4.678950465047489,0.9983948043318562,0.0016051956736188983
44.66754963799451,44.79038827712251,4.710107143365364,0.99839467761507,0.0016053223904091462
44.67254964354315,44.79153029149742,4.737382685482872,0.998394637515103,0.001605362490377536
44.67754964909179,44.795461339705845,4.76026309609419,0.9983962014638164,0.0016037985416606831
44.682549654640425,44.79756563633263,4.7788421447466165,0.998395089933239,0.0016049100722344606
44.68754966018906,44.800062080755744,4.793343836190798,0.9983962779659595,0.0016037220395111113
44.6925496657377,44.802691398865754,4.803685641205886,0.9983959667064155,0.0016040332990518156
44.69754967128634,44.80457282333654,4.809973114055711,0.9983962191531874,0.001603780852278349
44.70254967683498,44.80641068021645,4.811863563209336,0.998396327166988,0.0016036728384762552
44.707549682383615,44.80866347278268,4.809428363614863,0.998396097748727,0.001603902256736666
44.71254968793225,44.80941650623597,4.802711706699313,0.9983965439723985,0.001603456033065495
44.71754969348089,44.81217531106121,4.79163857632999,0.9983960078098952,0.001603992195569593
44.72254969902953,44.81223279534851,4.7763410154324974,0.9983959210957505,0.0016040789097156922
44.727549704578166,44.815291093896285,4.756943473197204,0.9983964471528313,0.0016035528526368134
44.732549710126804,44.81509833976295,4.733493350542715,0.9983951099927318,0.001604890012738691
44.73754971567544,44.818025995289034,4.706083929950616,0.9983956052900171,0.0016043947154565099
44.74254972122408,44.818364823836085,4.674761250652756,0.9983956345745032,0.0016043654309742786
44.74754972677272,44.82038316007154,4.639641632512857,0.9983938212373686,0.0016061787681049388
44.752549732321356,44.821763515660834,4.600744574880789,0.9983948949419679,0.001605105063501652
44.757549737869994,44.8227083767093,4.558086918119858,0.9983939767683965,0.0016060232370699672
44.76254974341863,44.824318039367924,4.511879218819718,0.9983921550267015,0.0016078449787629164
44.76754974896728,44.82516412448516,4.462142674362906,0.9983934841723121,0.0016065158331509926
44.772549754515914,44.82591080847199,4.408895549610346,0.9983911066643916,0.0016088933410714219
44.77754976006455,44.82736050544568,4.3524044088907825,0.9983904709751351,0.0016095290303273432
44.78254976561319,44.827478784148504,4.293102410667685,0.9983900954533936,0.0016099045520689612
44.78754977116183,44.82917131037853,4.231278800585169,0.9983877501363041,0.001612249869159111
44.792549776710466,44.829353146259926,4.1671374019552685,0.9983875068217978,0.001612493183666835
44.79754978225911,44.830874010643726,4.1008881488575595,0.998384783272601,0.0016152167328642194
44.80254978780775,44.831397473748126,4.032753062761221,0.9983832756394497,0.0016167243660171686
44.80754979335639,44.8325029538034,3.962892025683319,0.9983822254910257,0.0016177745144427763
44.812549798905025,44.83318010205821,3.891791589756155,0.9983776369404822,0.001622363064988011
44.81754980445366,44.83436618125019,3.8196648191513383,0.9983763362957021,0.001623663709769007
44.8225498100023,44.834429627501486,3.7467817535179777,0.9983735502324314,0.0016264497730417663
44.82754981555094,44.83597103314849,3.6734323886841818,0.998367875946067,0.0016321240594071016
44.832549821099576,44.83629185094095,3.599894280445133,0.9983664082761001,0.0016335917293768068
44.837549826648214,44.837343980402835,3.5265158275712776,0.9983594989552474,0.0016405010502320125
44.84254983219685,44.83781427506665,3.4536277080967763,0.9983535806365584,0.0016464193689234691
44.84754983774549,44.839085518585314,3.381664254947106,0.9983523114161841,0.001647688589300791
44.85254984329413,44.83924040491911,3.3108290958525375,0.9983408747255704,0.0016591252799167736
44.857549848842766,44.84042199299048,3.2415527434161158,0.9983316615627945,0.0016683384426942737
44.8625498543914,44.84074638258103,3.174308965088418,0.9983290221368287,0.0016709778686620073
44.86754985994004,44.841989092949824,3.109605700993737,0.9983185911831021,0.001681408822388746
44.87254986548868,44.8422111406495,3.0475835608487993,0.9983059679334773,0.001694032072014438
44.87754987103732,44.84328265945208,2.988840555012402,0.9982946482279593,0.0017053517775318838
44.882549876585955,44.84354813323131,2.9338249725053784,0.9982838599243772,0.0017161400811140032
44.88754988213459,44.84480798278017,2.88266503553055,0.9982763919873365,0.0017236080181524632
44.89254988768323,44.844985105889165,2.835639741899406,0.9982623916964009,0.001737608309087104
44.89754989323187,44.845988922237396,2.7930400960420876,0.9982434107240183,0.0017565892814690586
44.90254989878051,44.84616082074763,2.75516577297269,0.998234458468203,0.001765541537281921
44.907549904329144,44.847328773949656,2.721881473576293,0.9982277205007851,0.0017722795046973352
44.91254990987779,44.84751476499492,2.693526576458043,0.9982125770162142,0.0017874229892652308
44.91754991542643,44.84849243049686,2.6701682017396546,0.9982009513396238,0.0017990486658581968
44.922549920975065,44.84844826517126,2.652012684387239,0.9981968993984972,0.0018031006069876517
44.9275499265237,44.849416375672384,2.6391460645684033,0.998189306259011,0.0018106937464764353
44.93254993207234,44.84958976474529,2.6309779707764096,0.998180286390817,0.0018197136146723882
44.93754993762098,44.85053981666419,2.6274040556959584,0.9981802472107572,0.0018197527947342268
44.94254994316962,44.85030747451625,2.6285569833628726,0.9981857815445035,0.0018142184609896716
44.947549948718255,44.85106391834947,2.634592166785664,0.9981868300751945,0.001813169930299791
44.95254995426689,44.85109409413784,2.6453677995814093,0.9981843712158242,0.0018156287896712714
44.95754995981553,44.85193516125705,2.660594960565561,0.9981888776683198,0.0018111223371767243
44.96254996536417,44.85162068685125,2.6798545216913054,0.9982035608339944,0.0017964391715025257
44.967549970912806,44.85228166755701,2.7026288935554255,0.9982166489788008,0.0017833510266971571
44.972549976461444,44.85213100997428,2.728786191016619,0.9982198075328577,0.0017801924726405269
44.97754998201008,44.85279323105169,2.7580204406134077,0.9982246914677181,0.0017753085377800808
44.98254998755872,44.852440040666764,2.7903600164878144,0.9982418053125027,0.0017581946929955137
44.98754999310736,44.85310430902671,2.8255224419097753,0.9982588780712115,0.0017411219342876414
44.992549998655996,44.852833396647156,2.8625164082554146,0.9982648877296423,0.001735112275856781
44.99755000420463,44.853355142287946,2.9014300588186193,0.9982713267956501,0.0017286732098497643
45.00255000975327,44.852994292995575,2.941993867966659,0.9982861780684859,0.0017138219370147314
45.00755001530191,44.853671889139676,2.984396602148381,0.9982987663579244,0.001701233647577259
45.01255002085055,44.85332942065309,3.028384353538869,0.998305178164712,0.0016948218407898587
45.017550026399185,44.85380966129622,3.0736482197831525,0.9983133827173155,0.0016866172881864463
45.02255003194783,44.85347683243347,3.119948445745541,0.9983231429446704,0.001676857060832079
45.02755003749647,44.85415171097822,3.166485097104978,0.9983304518954524,0.0016695481100497194
45.032550043045106,44.85378530451463,3.213172367990599,0.9983371496566659,0.001662850348836738
45.037550048593744,44.85428600995202,3.259989788823289,0.9983433335138991,0.0016566664916040346
45.04255005414238,44.85400603418261,3.3070083346101957,0.9983488125031208,0.0016511875023815209
45.04755005969102,44.85470374540537,3.3536887678759344,0.9983546472968666,0.001645352708637324
45.05255006523966,44.85431355224953,3.399943788567136,0.9983585500698996,0.0016414499356043214
45.057550070788295,44.854890209600484,3.4456112867754602,0.9983621913287677,0.0016378086767370877
45.06255007633693,44.854756629066294,3.4905341446618685,0.9983674436151929,0.0016325563903130083
45.06755008188557,44.85540474774864,3.5346575072370654,0.9983697081096726,0.0016302918958337824
45.07255008743421,44.855014802061305,3.577683105293018,0.9983714379873649,0.0016285620181426196
45.07755009298285,44.855821772976384,3.619529228795418,0.9983762087488195,0.0016237912566893693
45.082550098531485,44.85566472406756,3.6597996895756757,0.9983779921717619,0.0016220078337480437
45.08755010408012,44.85632284267421,3.6984235207461285,0.9983781163611702,0.0016218836443410108
45.09255010962876,44.85626529543292,3.735418550785841,0.9983818791955426,0.0016181208099677095
45.0975501151774,44.8570069496229,3.7706054042872186,0.9983836429620611,0.0016163570434503066
45.102550120726036,44.85685768663217,3.803838209960198,0.9983830873437418,0.001616912661770092
45.107550126274674,44.85780821492139,3.835050265379762,0.998385990188302,0.0016140098172102227
45.11255013182331,44.857551514219004,3.8640859209693064,0.998386892294803,0.0016131077107096987
45.11755013737195,44.858617251752605,3.890599890831241,0.9983865447863098,0.0016134552192040852
45.12255014292059,44.85880985147421,3.9145334220778873,0.9983894873088732,0.001610512696641901
45.127550148469226,44.85944760417514,3.9359195131664095,0.9983883479535238,0.001611652051993289
45.13255015401786,44.85990735772566,3.954422754066219,0.9983888256775637,0.0016111743279544918
45.13755015956651,44.860901720224476,3.9703896356890316,0.9983922094855425,0.001607790519978141
45.142550165115146,44.86052288325299,3.983621425021516,0.9983889941361441,0.001611005869379361
45.147550170663784,44.86223672528984,3.994047552857474,0.9983902183261023,0.0016097816794239787
45.15255017621242,44.862405576034945,4.00141435491632,0.9983937216645348,0.0016062783409942197
45.15755018176106,44.86334115818115,4.005781074958821,0.998389669370515,0.001610330635017707
45.1625501873097,44.86443503789189,4.007141843606831,0.9983907310576893,0.0016092689478471095
45.167550192858336,44.86547532690845,4.005687410300915,0.998394140677642,0.00160585932789877
45.172550198406974,44.86556426718866,4.001403002270647,0.9983903169955868,0.0016096830099549138
45.17755020395561,44.86766209685773,3.9943826061410572,0.9983907906344363,0.001609209371101728
45.18255020950425,44.86791239565315,3.984485093451833,0.998393451641299,0.0016065483642356785
45.18755021505289,44.86961815171266,3.9715562584318356,0.9983906390992516,0.0016093609062809353
45.192550220601525,44.87102482760672,3.9557603055575914,0.9983909968628045,0.001609003142724698
45.19755022615016,44.87239003758626,3.937524135534896,0.9983912628311381,0.0016087371743888437
45.2025502316988,44.87379699555097,3.9169134799100602,0.9983908456256866,0.0016091543798396027
45.20755023724744,44.875684409319966,3.89398916769496,0.998390965538022,0.0016090344675036017
45.21255024279608,44.87666692706066,3.8686431615666366,0.9983882705113873,0.0016117294941384247
45.217550248344715,44.879343277879855,3.840798161932868,0.998390325004126,0.0016096750014004263
45.22255025389335,44.880226806808196,3.81064696525614,0.9983900971321518,0.0016099028733758316
45.22755025944199,44.8832249244324,3.77838139851174,0.9983860787253499,0.0016139212801796414
45.23255026499063,44.88508445068571,3.744445010153196,0.998387430147795,0.0016125698577372169
45.237550270539266,44.887655872696584,3.7089840206880615,0.9983884916331028,0.0016115083724323027
45.242550276087904,44.89024617153847,3.6720211200969546,0.9983851061217749,0.0016148938837641724
45.24755028163655,44.893118150080426,3.633678025136349,0.9983820811360633,0.0016179188694725108
45.25255028718519,44.89567660466107,3.593640736743207,0.9983855626750291,0.001614437330502942
45.257550292733825,44.89917284839739,3.552467793776072,0.9983841528573432,0.0016158471481854447
45.26255029828246,44.9017591358151,3.5102953844256843,0.9983765591693746,0.0016234408361526043
45.2675503038311,44.90614333889671,3.4674749987348292,0.9983799148407013,0.0016200851648244202
45.27255030937974,44.90912112355517,3.424169970887648,0.9983812499146484,0.0016187500908767761
45.27755031492838,44.91366045361452,3.380305865563498,0.9983727359715674,0.0016272640339571917
45.282550320477014,44.91789336712743,3.3359510415374154,0.9983719625859693,0.0016280374195558629
45.28755032602565,44.9226326332296,3.291475556460586,0.9983743377433624,0.001625662262163099
45.29255033157429,44.92709690673229,3.2472610616767095,0.9983692779723929,0.001630722033133318
45.29755033712293,44.932833865726955,3.2035514378317025,0.9983646828703715,0.0016353171351560951
45.30255034267157,44.93766333385926,3.160472966976465,0.9983633206928992,0.0016366793126300799
45.30755034822021,44.94402063245657,3.1180597171586,0.9983617239420702,0.00163827606346051
45.31255035376885,44.94982028023735,3.076614359502719,0.998359606271388,0.0016403937341445446
45.31755035931749,44.95686589300639,3.0361187001323837,0.9983527379453971,0.0016472620601364937
45.322550364866125,44.96323047064221,2.9965837907260333,0.9983469601062595,0.0016530398992763184
45.32755037041476,44.97095742432929,2.9585497488171564,0.9983507271012411,0.001649272904296077
45.3325503759634,44.978564890326105,2.922215482790117,0.9983481069974427,0.0016518930080967045
45.33755038151204,44.9870650850183,2.8877073094981074,0.9983341995168712,0.0016658004886707708
45.342550387060676,44.99469303284207,2.855300226100742,0.9983304116287472,0.0016695883767970515
45.347550392609314,45.004522224915384,2.8249575750746967,0.9983361747846223,0.001663825220924108
45.35255039815795,45.01391914835715,2.7968921002383875,0.9983331689263234,0.0016668310792248811
45.35755040370659,45.02372795957461,2.771209976384762,0.9983210793641782,0.0016789206413720728
45.36255040925523,45.033244152854614,2.747844698425493,0.9983118628346105,0.001688137170941215
45.367550414803866,45.0449704597289,2.726911725088072,0.9983140238734817,0.00168597613207053
45.3725504203525,45.055998156049874,2.7083848395145593,0.9983204714472841,0.0016795285582684096
45.37755042590114,45.06757216488999,2.6921836255009732,0.998313587942803,0.0016864120627495766
45.38255043144978,45.07856468689471,2.678284642931181,0.9982973102832788,0.001702689722273192
45.38755043699842,45.091714582610365,2.666704432443625,0.998294328675341,0.0017056713302096712
45.39255044254706,45.104798630072764,2.657447346520114,0.9983048518190563,0.001695148186492867
45.3975504480957,45.11821486682297,2.650529829789179,0.9983067858847062,0.0016932141208414369
45.40255045364434,45.130044214013495,2.6457245900989954,0.9982946413505259,0.0017053586550195246
45.407550459192976,45.144136963739676,2.6429268260721277,0.9982857587593122,0.0017142412462304193
45.412550464741614,45.159135733292295,2.6421421289635423,0.9982903918585777,0.0017096081469625012
45.41755047029025,45.17421269723846,2.642969028614831,0.9982982928554968,0.0017017071500457215
45.42255047583889,45.18650435614982,2.645347233329997,0.9982971433512168,0.0017028566543281242
45.42755048138753,45.201112765253285,2.6490629624841135,0.9982897660492048,0.0017102339563427294
45.432550486936165,45.21752476066462,2.6542155200034223,0.9982871633519333,0.001712836653616532
45.4375504924848,45.233610703865196,2.6605717944998024,0.9982924666955367,0.0017075333100145945
45.44255049803344,45.245949011061036,2.6681603733262333,0.9982984115663602,0.0017015884391934414
45.44755050358208,45.2609183344589,2.6769334063186743,0.998298378580825,0.0017016214247302633
45.45255050913071,45.27814584665988,2.686610404282991,0.9982950411541693,0.001704958851386757
45.457550514679355,45.29436617705778,2.697023205699214,0.9982957709129474,0.0017042290926100028
45.462550520227985,45.306403389035985,2.7076475389767882,0.9983015804200377,0.0016984195855192247
45.46755052577663,45.321468597417486,2.718513893704661,0.998306084506136,0.0016939154994224021
45.47255053132527,45.338723419008836,2.7301421356936295,0.9983061367775832,0.001693863227974977
45.477550536873906,45.354535598849914,2.7421366301064376,0.9983064161144438,0.0016935838911150635
45.482550542422544,45.36620944973685,2.7546513666773573,0.9983103464722529,0.0016896535333051125
45.48755054797118,45.38079169112617,2.7675911237390074,0.9983145042215362,0.001685495784022039
45.49255055351982,45.39715964254959,2.7808232047153068,0.9983163717675636,0.0016836282379946248
45.49755055906846,45.41238495194999,2.794332997936085,0.9983187733636427,0.0016812266419151717
45.502550564617096,45.42376973507432,2.808208137995044,0.998322543141704,0.0016774568638543209
45.50755057016574,45.43729100270447,2.822266600784823,0.998324817793725,0.0016751822118332414
45.51255057571437,45.45214381637418,2.83622985920749,0.9983264472689879,0.0016735527365708163
45.517550581263016,45.46662122519511,2.8500677473434255,0.9983303087839022,0.0016696912216564322
45.52255058681165,45.47752560225036,2.863694656497285,0.9983341632310748,0.0016658367744837499
45.52755059236029,45.48980011416415,2.877137323583603,0.9983354569163326,0.001664543089226243
45.53255059790892,45.50313887138586,2.890655590396033,0.998337047515362,0.001662952490197526
45.53755060345757,45.51645571503743,2.904324405903245,0.9983406221128749,0.0016593778926851837
45.5425506090062,45.526357282175375,2.917661530978306,0.9983434878089891,0.0016565121965716797
45.547550614554844,45.53771128142008,2.930910939110766,0.9983449736835799,0.001655026321982079
45.55255062010349,45.549850454447835,2.9438333638505103,0.9983469769456432,0.0016530230599192718
45.55755062565212,45.561418325359554,2.9565540680879177,0.9983494355320895,0.0016505644734743014
45.562550631200764,45.57011001966619,2.968878853564476,0.9983511897145051,0.0016488102910599762
45.567550636749395,45.58098615262526,2.980653750713606,0.9983525537702355,0.0016474462353318745
45.57255064229804,45.591717173570444,2.992205592032066,0.998354763180029,0.0016452368255393036
45.57755064784667,45.60142290009403,3.0031268595192415,0.9983571902254832,0.0016428097800860427
45.582550653395316,45.609532981676864,3.013608612663896,0.9983574807504125,0.0016425192551587898
45.58755065894395,45.61963100476564,3.023542128260169,0.9983576342053782,0.001642365800194497
45.59255066449259,45.6283587394571,3.032982732426961,0.9983612866460231,0.001638713359549293
45.59755067004122,45.63709694062666,3.0419588753794398,0.9983635841729833,0.0016364158325888104
45.60255067558987,45.64499937603205,3.0502106120955492,0.9983611729355747,0.0016388270699964152
45.6075506811385,45.653464830711144,3.0581197276052836,0.9983621356146911,0.0016378643908799275
45.61255068668714,45.66065724039413,3.0653355803797235,0.9983671219089719,0.0016328780965999912
45.61755069223578,45.66909293867768,3.0719159818892443,0.9983666736711712,0.0016333263344019363
45.62255069778442,45.67602313390141,3.0780831920080494,0.9983640047060429,0.0016359952995309277
45.62755070333306,45.68305519046954,3.0837009031325393,0.9983671193949454,0.0016328806106294782
45.632550708881695,45.68955968824003,3.088893104395768,0.998370282499346,0.0016297175062306964
45.63755071443033,45.69725948018532,3.0937104385782974,0.998368275993001,0.0016317240125773708
45.64255071997897,45.703196916908844,3.0982897225864456,0.9983672646900905,0.0016327353154910538
45.64755072552761,45.70926449739815,3.102695410809001,0.9983704473056285,0.0016295526999556065
45.65255073107625,45.714851047978435,3.1070498093107926,0.9983719478153532,0.0016280521902335978
45.657550736624884,45.72198523217449,3.111357036660479,0.9983700068176025,0.0016299931879886667
45.66255074217353,45.72700728871644,3.115198197008236,0.9983700401484202,0.001629959857174158
45.66755074772216,45.732121452669396,3.118654694926509,0.9983721238270867,0.0016278761785119558
45.672550753270805,45.73755247394899,3.121981136779986,0.9983728469205037,0.0016271530850960891
45.677550758819436,45.74355630706352,3.1251766420320406,0.998372555904455,0.0016274441011412829
45.68255076436808,45.74718321988342,3.128252348144549,0.9983716506653932,0.001628349340200424
45.68755076991671,45.75255057865986,3.1312000798811686,0.9983723940334736,0.001627605972117374
45.69255077546536,45.75719135597462,3.13426186735087,0.9983750366701603,0.001624963335427907
45.69755078101399,45.76169556078749,3.1372457209400575,0.9983738718830493,0.0016261281225377422
45.70255078656263,45.76566592198505,3.140193231791248,0.9983717702663826,0.0016282297392034447
45.70755079211126,45.77040425920137,3.143295907056689,0.9983748124407238,0.0016251875648614572
45.71255079765991,45.77332852404674,3.146400010238496,0.9983761287320302,0.0016238712735553963
45.71755080320854,45.77784779129521,3.149690653645438,0.9983731218108524,0.0016268781947340618
45.722550808757184,45.781668844416984,3.1531802262459245,0.9983739873577708,0.001626012647816272
45.727550814305815,45.78506188900711,3.156715484623029,0.9983766669650922,0.0016233330404967167
45.73255081985446,45.78761045258684,3.160446694760875,0.9983753943214202,0.001624605684171255
45.7375508254031,45.792220693800026,3.1643282607699335,0.9983744687153471,0.0016255312902473023
45.742550830951735,45.794540592821775,3.168444533794477,0.998375608066198,0.0016243919394002845
45.74755083650037,45.79728701603017,3.1727179336097624,0.9983762380507578,0.0016237619548363602
45.75255084204901,45.80096702612887,3.1770975358392777,0.9983767044447138,0.0016232955608768093
45.75755084759765,45.80392859353122,3.1814347353032075,0.9983762388570014,0.0016237611485856657
45.762550853146294,45.804744106382095,3.1856963436464265,0.9983751049314376,0.0016248950741481222
45.767550858694925,45.808696792712574,3.1900640190179996,0.9983763205575424,0.0016236794480422314
45.77255086424357,45.81093428813198,3.194508202381142,0.9983787366314771,0.0016212633741068878
45.7775508697922,45.81297479499612,3.1989419494181806,0.9983771766448113,0.0016228233607720934
45.782550875340846,45.81506967464669,3.203233305627683,0.9983740039207305,0.0016259960848543308
45.787550880889476,45.81772425726233,3.2071240563567507,0.9983771187618586,0.0016228812437262994
45.79255088643812,45.819079460302554,3.2109142707686993,0.9983805656586536,0.0016194343469320216
45.79755089198675,45.82126891696827,3.2145801570503996,0.9983763465782453,0.0016236534273416558
45.8025508975354,45.82253384425196,3.2180066220715484,0.9983740354672338,0.0016259645383551943
45.80755090308403,45.824986313956416,3.2210965726670104,0.9983782779570799,0.001621722048509861
45.81255090863267,45.825845252319,3.2238117758452343,0.9983799147593296,0.0016200852462615897
45.817550914181304,45.82771427014356,3.226158194761473,0.9983764279079645,0.0016235720976274116
45.82255091972995,45.829145694355304,3.2280450121841158,0.9983742673344834,0.0016257326711105883
45.82755092527858,45.830728144488695,3.2293693274908684,0.9983773822674763,0.0016226177381187294
45.832550930827225,45.83125469128211,3.229794057349543,0.9983799948778608,0.001620005127736805
45.837550936375855,45.83322021542047,3.2296129405898895,0.9983760452363694,0.0016239547692312804
45.8425509419245,45.83384760019671,3.2289480571413005,0.9983726692182314,0.0016273307873716297
45.84755094747314,45.83518714888196,3.2275049716196924,0.9983769264892424,0.0016230735163638304
45.852550953021776,45.83591990473438,3.2253589768388617,0.9983797850675225,0.0016202149380855051
45.857550958570414,45.837281207788536,3.2225788684316985,0.9983736559111936,0.0016263440944163435
45.86255096411905,45.8375337209198,3.2191519376208686,0.998370581483252,0.001629418522360315
45.86755096966769,45.8389345884791,3.2150486447980104,0.9983769342379554,0.0016230657676573933
45.87255097521633,45.83913802156676,3.2101784976777608,0.9983773031876081,0.0016226968180044013
45.877550980764966,45.840259152534536,3.2042870830555774,0.9983696978838558,0.0016303021217573019
45.88255098631361,45.840702247221216,3.197659344456907,0.9983697460031773,0.0016302540024347
45.88755099186224,45.84159290261426,3.1901439758671244,0.9983744189225134,0.001625581083097166
45.892550997410886,45.841466769468006,3.181716018793515,0.9983721093311615,0.0016278906744472668
45.89755100295952,45.84274873865284,3.172278609689924,0.99836726441951,0.0016327355860976933
45.90255100850816,45.84277406445367,3.1616719002712466,0.9983667197355669,0.0016332802700388665
45.90755101405679,45.843384457518006,3.1497645511617525,0.998368546990474,0.0016314530151284173
45.91255101960544,45.84351656157751,3.1369230546223026,0.9983674599577672,0.001632540047831884
45.91755102515407,45.84453292297573,3.1232925878970876,0.9983626620193575,0.0016373379862443718
45.922551030702714,45.84412808614986,3.1088070847396163,0.9983609753209843,0.0016390246846208628
45.927551036251344,45.844859409326226,3.0931761156446917,0.998362535420436,0.0016374645851722
45.93255104179999,45.84497643108285,3.0763289442384525,0.9983593512214939,0.001640648784116201
45.93755104734862,45.84567754459079,3.058571355427052,0.9983552493256215,0.0016447506799906126
45.942551052897265,45.8452536210354,3.040204199764562,0.9983558160112429,0.0016441839943718522
45.947551058445896,45.84602134120259,3.021393892024386,0.9983528510499391,0.0016471489556776472
45.95255106399454,45.8459038690679,3.002364423396866,0.9983468846032725,0.0016531154023458716
45.95755106954318,45.846502532385536,2.9829853431051294,0.9983479555604425,0.0016520444451762345
45.96255107509182,45.846171228807506,2.9632032596937763,0.9983480731774651,0.0016519268281543762
45.967551080640455,45.84684526330088,2.9428794217367806,0.9983386287720548,0.0016613712335654656
45.97255108618909,45.846548982900124,2.9223289747741963,0.99833360570481,0.0016663943008110066
45.97755109173773,45.84715505471745,2.9018884400971103,0.9983381861662715,0.001661813839349826
45.98255109728637,45.846861076184176,2.8815704239136846,0.998335452407435,0.0016645475981866447
45.987551102835006,45.847442345067385,2.861510002823566,0.9983236873190987,0.0016763126865230568
45.99255110838365,45.84706203649282,2.841616359710691,0.9983197566522538,0.0016802433533681022
45.99755111393228,45.84768604648765,2.8221525932996143,0.9983233894393253,0.0016766105662974155
46.00255111948093,45.84741765646183,2.80306688345957,0.9983199381760008,0.0016800618296221373
46.00755112502956,45.84796056568134,2.784465175379913,0.9983098192808347,0.0016901807247879158
46.0125511305782,45.84753366617494,2.766422012853227,0.9983045799987167,0.0016954200069076763
46.01755113612683,45.84818389401483,2.749062160758545,0.9983054099059294,0.0016945900996946435
46.02255114167548,45.84798738678348,2.732306740799849,0.9983041024748028,0.0016958975308210029
46.02755114722411,45.84855235559411,2.716164878358489,0.9982969962135829,0.0017030037920416224
46.032551152772754,45.848104798313464,2.700902605100341,0.9982894515504561,0.0017105484551698978
46.037551158321385,45.84879877903882,2.6862471886821995,0.9982880658990713,0.0017119341065554136
46.04255116387003,45.84872669422664,2.672671916517644,0.9982900419622749,0.0017099580433521675
46.04755116941866,45.84939283353044,2.66046918338495,0.998286362988819,0.0017136370168089339
46.052551174967306,45.84898194281819,2.649631026317111,0.9982777754446387,0.0017222245609901964
46.05755118051595,45.849739178304304,2.6401435005515874,0.9982750377848064,0.0017249622208237152
46.06255118606458,45.84982165467444,2.6321903932154163,0.998279492207757,0.001720507797874467
46.06755119161323,45.85066058839548,2.625867830066826,0.9982801324136173,0.0017198675920156099
46.07255119716186,45.85036757478903,2.621445502001633,0.9982738062022007,0.0017261938034331462
46.0775512027105,45.85124920917995,2.618869535799287,0.9982703646351471,0.0017296353704883071
46.08255120825913,45.8515105869832,2.618223572162649,0.9982746399702077,0.0017253600354295328
46.08755121380778,45.85251268322525,2.6197351588385036,0.9982795458947176,0.0017204541109209776
46.09255121935641,45.85238601101027,2.6234387076409167,0.9982792512331692,0.0017207487724685674
46.097551224905054,45.85351706906216,2.6294141187393705,0.998277214213457,0.0017227857921800975
46.10255123045369,45.85397452207985,2.637820373529908,0.9982794401555464,0.001720559850090881
46.10755123600233,45.85505445864147,2.648484671988602,0.9982858547250916,0.0017141452805461072
46.11255124155097,45.855147125320144,2.661799327570047,0.9982911120041024,0.0017088880015352986
46.117551247099605,45.856590584309295,2.6777698057567743,0.9982933402850606,0.0017066597205784365
46.12255125264824,45.857130403938726,2.696302012720032,0.9982961381908569,0.0017038618147821546
46.12755125819688,45.85831318705008,2.7174428413836824,0.9983007842749656,0.0016992157306751673
46.13255126374552,45.85873992602426,2.7411003873211075,0.9983062285996078,0.0016937714060345803
46.137551269294164,45.86029682417769,2.7672762782607543,0.9983131695429386,0.0016868304627059465
46.142551274842795,45.86082483748351,2.796125829789762,0.9983190481670547,0.0016809518385915844
46.14755128039144,45.86230667044883,2.8275100601107743,0.9983212022300006,0.0016787977756488536
46.15255128594007,45.8628939634811,2.8614893996806687,0.9983250001658617,0.001674999839791001
46.157551291488716,45.864383337709405,2.8979053782182813,0.9983333669901708,0.0016666330154850868
46.162551297037346,45.86518804924581,2.9365133650591457,0.9983398440404008,0.0016601559652583806
46.16755130258599,45.866860710561326,2.9770190563072365,0.9983413532630901,0.0016586467425735768
46.17255130813462,45.867256605811924,3.0193625777565902,0.9983444074709275,0.0016555925347376472
46.17755131368327,45.86896460442215,3.0633605364394305,0.9983522959424137,0.0016477040632481756
46.1825513192319,45.87011750133316,3.1088887039922217,0.9983563949746947,0.001643605030963983
46.18755132478054,45.8716093337298,3.1555883445838795,0.9983564139260932,0.001643586079562483
46.192551330329174,45.872165578689675,3.2033692366159503,0.9983625341451879,0.0016374658604650352
46.19755133587782,45.874171692805675,3.252160382464634,0.9983672698852435,0.0016327301204080553
46.20255134142645,45.87498973704729,3.301722152011428,0.9983663801525282,0.0016336198531225624
46.207551346975094,45.87680462883909,3.351791035426062,0.9983709734964,0.0016290265092498296
46.21255135252373,45.877767281484296,3.402147177713887,0.9983752672397226,0.0016247327659268873
46.21755135807237,45.8794687482842,3.452423175256435,0.9983749560682069,0.0016250439374432626
46.22255136362101,45.880745078632465,3.5022531351847705,0.9983771304733889,0.0016228695322625067
46.227551369169646,45.88256458124706,3.551586651314434,0.9983804527297897,0.001619547275863995
46.232551374718284,45.88326393887814,3.600248424089082,0.9983822396599795,0.0016177603456765549
46.23755138026692,45.885447222203794,3.6480817772635947,0.9983818917109688,0.0016181082946902805
46.24255138581556,45.88667748935686,3.6948488399613284,0.9983839226582344,0.0016160773474283776
46.247551391364205,45.888527747797646,3.7402896020588297,0.9983870208130249,0.0016129791926354025
46.252551396912835,45.8893414623049,3.784331800304962,0.9983861870187334,0.0016138129869225958
46.25755140246148,45.8921143328019,3.826719372334125,0.9983867502146099,0.0016132497910427588
46.26255140801011,45.89292408086876,3.8674262839522013,0.9983891354183484,0.0016108645873022104
46.267551413558756,45.89498347033282,3.9062507284775227,0.9983900897820874,0.0016099102235621898
46.27255141910739,45.897479289492296,3.942681898037479,0.9983889477004666,0.0016110523051816534
46.27755142465603,45.898777731597235,3.9766221622507056,0.998390240927248,0.001609759078400074
46.28255143020466,45.900588403098816,4.007758549066948,0.9983925931088694,0.001607406896779191
46.28755143575331,45.90319965851369,4.036221652826184,0.9983906278132346,0.0016093721924148
46.29255144130194,45.903851572192394,4.0620223355018865,0.9983915167834677,0.0016084832221822238
46.29755144685058,45.90714813330597,4.085040187282826,0.9983930634833946,0.0016069365222566873
46.302551452399214,45.90863421143824,4.105140704378958,0.9983924341865188,0.0016075658191343671
46.30755145794786,45.9113643088569,4.12232838937085,0.998392409959977,0.0016075900456770037
46.31255146349649,45.913648026103985,4.1366037329823255,0.9983924028600899,0.0016075971455660277
46.317551469045135,45.916425574788384,4.147941346273723,0.9983942028445861,0.0016057971610724114
46.322551474593766,45.91852385023932,4.1561647432549575,0.9983923418552426,0.0016076581504179436
46.32755148014241,45.92178940491972,4.161131031575844,0.9983918176277595,0.0016081823779024642
46.33255148569105,45.92410236861267,4.162836793077811,0.9983949546459592,0.0016050453597051977
46.33755149123969,45.927488153963516,4.161188124647695,0.9983918035609998,0.0016081964446671023
46.342551496788325,45.93033438283882,4.15648014297947,0.9983913667365205,0.0016086332691485133
46.34755150233696,45.93382411559237,4.148366279644091,0.9983942050855239,0.0016057949201473372
46.3525515078856,45.93696009814711,4.136491420343512,0.99839139510481,0.0016086049008628193
46.357551513434245,45.9409731281878,4.121347204115292,0.998390371237836,0.001609628767838584
46.362551518982876,45.94391601546019,4.103426139613228,0.9983922409081203,0.001607759097555153
46.36755152453152,45.94879687376263,4.082689767323449,0.9983909741177306,0.0016090258879453683
46.37255153008015,45.95230508621606,4.059059910986195,0.9983883266937222,0.001611673311953608
46.3775515356288,45.95709167405368,4.032658020870493,0.9983895747480761,0.0016104252576000658
46.38255154117743,45.961749307916264,4.003625307715738,0.998389584802553,0.0016104152031224234
46.38755154672607,45.96696383555682,3.972089985078062,0.998385373488124,0.00161462651754951
46.3925515522747,45.971429887518234,3.938006519805207,0.998386213736747,0.0016137862689246892
46.39755155782335,45.977721595048706,3.9016276397809064,0.9983861241429911,0.0016138758626790546
46.40255156337198,45.98319492240317,3.8624793625902356,0.9983817983235683,0.0016182016820987513
46.407551568920624,45.98950494779523,3.8210165919180845,0.998381555537547,0.0016184444681170064
46.412551574469255,45.99591779984764,3.7772819250152234,0.9983799704510665,0.0016200295545930928
46.4175515800179,46.003325185230324,3.731306872807613,0.9983770349826984,0.0016229650229641862
46.42255158556653,46.00985011931672,3.6835276712501654,0.998374965290913,0.0016250347147529628
46.427551591115176,46.018539158358365,3.63441906399037,0.9983708510066778,0.001629148998991023
46.43255159666381,46.026068912198305,3.5840118296697963,0.998369455574157,0.0016305444315145808
46.43755160221245,46.035341567784414,3.5326513083922246,0.9983657743209888,0.0016342256846844801
46.44255160776109,46.045169127476555,3.4805871291974784,0.9983585556860907,0.0016414443195860553
46.44755161330973,46.0547179152742,3.428209845445609,0.9983571265003295,0.0016428735053487342
46.452551618858365,46.06413819084115,3.375467041592505,0.9983525469596917,0.0016474530459885334
46.457551624407,46.07724494353442,3.3227952472967472,0.9983425201840678,0.0016574798216137394
46.46255162995564,46.08832223176705,3.270350039690352,0.998338954245413,0.0016610457602690661
46.46755163550428,46.09989273838592,3.21818529825008,0.9983333195575753,0.0016666804481069697
46.47255164105292,46.11401695701258,3.1664979896698697,0.9983209724285073,0.0016790275771753815
46.47755164660156,46.12959256522075,3.115727015346085,0.9983143552469673,0.001685644758715284
46.48255165215019,46.14195722379599,3.0661342782255856,0.9983076350180277,0.001692364987654952
46.48755165769884,46.15740181102014,3.0183361767341523,0.998292773784635,0.001707226221047242
46.49255166324747,46.17561142564097,2.972654539204904,0.9982816793774205,0.0017183206282623059
46.49755166879611,46.19351295526013,2.9292797421833883,0.9982748774674532,0.0017251225382292673
46.502551674344744,46.208625655041516,2.8884126113250534,0.9982608434698886,0.0017391565357929631
46.50755167989339,46.22776179130613,2.8499634061189107,0.9982446036278871,0.0017553963777944982
46.51255168544202,46.24906295964132,2.8141591988465833,0.9982340370953569,0.0017659629103247939
46.517551690990665,46.26960058329165,2.7815958942926886,0.998224043445297,0.0017759565603845768
46.522551696539296,46.28764984068842,2.75241283468022,0.9982117509396368,0.0017882490660445646
46.52755170208794,46.309399075726425,2.726730632465386,0.9981990726352302,0.001800927370450744
46.53255170763657,46.33269844294513,2.705149137260507,0.9981866762923093,0.0018133237133726272
46.537551713185216,46.3552764495689,2.6874658965343157,0.9981795058242071,0.0018204941814752625
46.54255171873385,46.37524512565209,2.6739771474314633,0.9981781120798199,0.0018218879258630524
46.54755172428249,46.39797019256421,2.6646325561108166,0.9981719906494739,0.0018280093562101799
46.55255172983113,46.42156817196902,2.6597688180841645,0.9981629447473754,0.0018370552583091963
46.55755173537977,46.44448231885728,2.6590858654399225,0.9981660997386649,0.0018339002670213428
46.56255174092841,46.46454621950888,2.6632702229235408,0.998176171704855,0.0018238283008322157
46.567551746477044,46.48646023497709,2.672658666985815,0.9981775389201358,0.001822461085553328
46.57255175202569,46.508361900541956,2.686849428125559,0.9981800554496219,0.001819944556068623
46.57755175757432,46.52926780233329,2.7061712018692528,0.998194732956543,0.0018052670491497786
46.582551763122964,46.54751334675532,2.7310375875796176,0.9982072871538863,0.0017927128518083215
46.5875517686716,46.5673140471014,2.7614359916632223,0.9982150640680829,0.0017849359376126428
46.59255177422024,46.58578528462732,2.7973511756758156,0.9982316470033399,0.0017683530023553465
46.59755177976888,46.60293651712586,2.8383249456892115,0.9982472248274027,0.001752775178291653
46.602551785317516,46.61858633029479,2.884037493451176,0.9982540681765966,0.0017459318290970799
46.607551790866154,46.635152321625384,2.9343595750683518,0.9982701466428121,0.001729853362882205
46.61255179641479,46.64892190976369,2.9890218737443432,0.9982896057138163,0.001710394291877913
46.61755180196343,46.662802746351055,3.0475556606363146,0.9982948740364244,0.0017051259692710747
46.622551807512075,46.67564104945723,3.109467583742854,0.9983039894922825,0.001696010513413351
46.627551813060705,46.687757453296854,3.1745778684663435,0.9983214703300101,0.0016785296756872466
46.63255181860935,46.69842001811413,3.242636495996073,0.9983278059802939,0.0016721940254053147
46.63755182415798,46.70932084680436,3.313194028528309,0.9983340258639188,0.0016659741417824852
46.642551829706626,46.71763496373052,3.3855493856976384,0.9983460616569962,0.0016539383487082472
46.64755183525526,46.72778026630909,3.459487090442276,0.9983495954554027,0.0016504045503038106
46.6525518408039,46.73582331804407,3.53468488683366,0.9983552356542059,0.001644764351503958
46.65755184635253,46.742967655316335,3.6107281164948417,0.998364823203984,0.0016351768017298608
46.66255185190118,46.75070052495521,3.68731156629395,0.9983652703468779,0.0016347296588391511
46.66755185744981,46.757444284928916,3.763954994825038,0.9983689994151335,0.001631000590587264
46.67255186299845,46.76213477453193,3.8403986883694916,0.9983769481895668,0.0016230518161558399
46.677551868547084,46.76885707321867,3.9163568477647175,0.9983765086339659,0.0016234913717529215
46.68255187409573,46.77334923683357,3.991482335803022,0.9983785822330308,0.001621417772685298
46.68755187964436,46.77864430091719,4.065335468262132,0.9983843567106904,0.0016156432950227768
46.692551885193005,46.7823304757888,4.137406985133153,0.9983840082315438,0.0016159917741658941
46.69755189074164,46.78746864106083,4.207463525049506,0.9983852129396492,0.0016147870660594788
46.70255189629028,46.7905216565856,4.274912445158872,0.9983891863753098,0.0016108136303976562
46.70755190183892,46.79434724737766,4.339915528489248,0.9983887354530557,0.0016112645526504704
46.71255190738756,46.79837579430792,4.402095541267574,0.9983897917548628,0.0016102082508442734
46.717551912936194,46.80066218418268,4.461054330691983,0.9983923021485992,0.0016076978571081218
46.72255191848483,46.803860999861584,4.516593977850401,0.9983917755076251,0.0016082244980832952
46.72755192403347,46.80662874697109,4.568775708177026,0.9983929565871787,0.0016070434185318097
46.732551929582115,46.80777640179547,4.617605734418688,0.9983940471436021,0.0016059528621111393
46.737551935130746,46.811382201879695,4.662965799123426,0.9983941941119149,0.0016058058938014594
46.74255194067939,46.81191432129406,4.704662035895474,0.9983944117022733,0.0016055883034470828
46.74755194622802,46.81515588327742,4.742752878487704,0.998395860511514,0.0016041394942025184
46.75255195177667,46.816244538922966,4.777061427441791,0.9983949484420183,0.0016050515636936414
46.7575519573253,46.818565276080996,4.807448980863412,0.9983960392718204,0.001603960733888163
46.76255196287394,46.820028420290626,4.833792027597039,0.9983964182457404,0.0016035817599661202
46.76755196842257,46.82172614730754,4.855915921447542,0.9983954607436099,0.0016045392620958143
46.77255197397122,46.82302732918905,4.873575377141608,0.9983974324311844,0.001602567574520913
46.77755197951985,46.82455324679127,4.88672129591071,0.9983955593052295,0.0016044407004757776
46.782551985068494,46.82539908350376,4.895347371351427,0.9983971044823459,0.0016028955233596738
46.787551990617125,46.8270083992297,4.899421706021972,0.9983965570694124,0.0016034429362935443
46.79255199616577,46.8274721898602,4.898903394182256,0.9983959826332582,0.0016040173724486042
46.7975520017144,46.82907809952253,4.893969238740929,0.9983972834578609,0.0016027165478469966
46.802552007263046,46.829492095495695,4.884591861027705,0.9983954995214459,0.0016045004842637496
46.80755201281168,46.83085411254648,4.870761259639217,0.9983966453559193,0.0016033546497918744
46.81255201836032,46.83130330444871,4.852656170468873,0.9983957866594194,0.0016042133462937822
46.81755202390896,46.832511524738194,4.830457137051511,0.9983955441903011,0.0016044558154136384
46.8225520294576,46.832604914748856,4.804228723821672,0.9983953652473404,0.001604634758375982
46.827552035006235,46.83406423035989,4.773603826707676,0.9983949395869419,0.0016050604187761558
46.83255204055487,46.83357714181132,4.738749582655993,0.9983943568205725,0.0016056431851476877
46.83755204610351,46.83533621711949,4.699911810237811,0.9983936552064927,0.001606344799230688
46.842552051652156,46.83473514542713,4.65720113988826,0.9983936032296558,0.0016063967760695259
46.84755205720079,46.83630987031451,4.610698864259881,0.998392090562019,0.0016079094437091224
46.85255206274943,46.83610130356588,4.560732766081667,0.9983912133251583,0.0016087866805718429
46.85755206829806,46.83721945969898,4.507469328152943,0.9983914366614619,0.0016085633442704727
46.86255207384671,46.83723348718568,4.450979444941245,0.9983883904157866,0.0016116095899466549
46.86755207939534,46.83814875014504,4.391346649692015,0.9983875347356643,0.0016124652700695425
46.87255208494398,46.83802650877237,4.329073969398748,0.9983881878416944,0.0016118121640402861
46.877552090492614,46.83896690106735,4.264397332439143,0.9983821363380327,0.0016178636677015785
46.88255209604126,46.83868789696392,4.197449186800413,0.998382749828838,0.0016172501768957517
46.88755210158989,46.83965410490273,4.128425003053386,0.9983817888774069,0.0016182111283243998
46.892552107138535,46.83929276834928,4.057862837785122,0.9983739879027417,0.0016260121029881948
46.897552112687166,46.8402728978512,3.985966497007484,0.9983742427570504,0.001625757248677669
46.90255211823581,46.83986837454913,3.912649419752425,0.9983715442986992,0.0016284557070256173
46.90755212378444,46.840799951798004,3.8383315755608094,0.9983630769861171,0.0016369230196052425
46.912552129333086,46.840485577890895,3.763539688908046,0.9983593417293045,0.0016406582764135163
46.91755213488172,46.84129190957221,3.6888293431296586,0.998355885244666,0.0016441147610558873
46.92255214043036,46.840877549061304,3.614457836558435,0.9983473766098644,0.0016526233958612782
46.927552145979,46.84185923803598,3.5407499006650354,0.9983364458393329,0.001663554166395517
46.93255215152764,46.84132173069816,3.4678425632355725,0.9983308641928633,0.0016691358128673223
46.937552157076276,46.84213728952474,3.3959027025893325,0.9983240995678626,0.0016759004378698028
46.942552162624914,46.84191396376219,3.325591816144607,0.9983055815782481,0.0016944184274869972
46.94755216817355,46.842695765429525,3.2575791769579774,0.9982921545668545,0.0017078454388823289
46.9525521737222,46.84207050559489,3.1921459069907128,0.9982878676299596,0.0017121323757787062
46.95755217927083,46.8430454558086,3.1297791412352933,0.9982686464103995,0.001731353595340594
46.96255218481947,46.84270694939858,3.0707311533959545,0.9982424510855294,0.001757548920210784
46.9675521903681,46.84344780771353,3.0150271234328985,0.9982325995179891,0.0017674004877524891
46.97255219591675,46.84300673142382,2.9631889435801133,0.9982224740240766,0.0017775259816653877
46.97755220146538,46.84390542386346,2.9159056855516328,0.9981955780062602,0.0018044219994824088
46.982552207014024,46.84344690868053,2.873760524610854,0.9981718971806626,0.0018281028250806916
46.987552212562655,46.8443670088233,2.8369544659908263,0.9981624985666118,0.0018375014391316608
46.9925522181113,46.84402489550519,2.8059169773625365,0.9981519175688964,0.0018480824368469395
46.99755222365993,46.84479268599911,2.7809733796661953,0.9981351688448524,0.001864831160891492
47.002552229208575,46.84434364099372,2.762254915941802,0.9981223657472147,0.0018776342585294884
47.007552234757206,46.84542941574248,2.7502137156587554,0.9981163577111244,0.0018836422946201703
47.01255224030585,46.845123891210626,2.744795443009421,0.9981159950771521,0.0018840049285926302
47.01755224585448,46.845851585699776,2.7465987766941256,0.9981220520966053,0.001877947909139778
47.02255225140313,46.8454550864234,2.755288536056833,0.9981282982388545,0.0018717017668902541
47.02755225695176,46.84657857744972,2.77086882391156,0.9981311335481636,0.0018688664575818403
47.0325522625004,46.84624917726738,2.7932956446223276,0.9981422200518333,0.0018577799539121404
47.03755226804904,46.84705070259303,2.822795075623971,0.9981653743051123,0.0018346257006338048
47.04255227359768,46.846741534804224,2.8591224451414674,0.9981841479115083,0.0018158520942382114
47.047552279146316,46.847769932297616,2.901581547680668,0.9981950330756881,0.001804966930059542
47.052552284694954,46.84736992826881,2.949681338250693,0.9982132905683458,0.0017867094374017791
47.05755229024359,46.84829245518429,3.00341333365986,0.9982364813027869,0.0017635187029618974
47.06255229579223,46.84801655055668,3.0619882071066025,0.9982523508042747,0.001747649201474348
47.067552301340875,46.848948371847946,3.1247012814392208,0.9982676466354488,0.001732353370301266
47.07255230688951,46.84855678122547,3.1913644657251097,0.9982855222393638,0.0017144777663872968
47.07755231243815,46.84949872576489,3.261186337624135,0.9982974957135176,0.0017025042922353122
47.08255231798679,46.849215321592254,3.3333951892303593,0.9983097458950183,0.0016902541107361552
47.08755232353543,46.85016373591919,3.407840834778905,0.9983248086244808,0.001675191381273737
47.092552329084064,46.84969130536907,3.4844657812685336,0.9983320189429034,0.0016679810628509426
47.09755233463271,46.85072231282597,3.563122303156309,0.9983392017796427,0.0016607982261120677
47.10255234018134,46.85057747760744,3.6431894617224376,0.9983517570463131,0.0016482429594426309
47.107552345729985,46.85132714318842,3.723990922550009,0.9983558848581905,0.0016441151475654148
47.112552351278616,46.851021483562064,3.805425885063274,0.9983590344435709,0.0016409655621861766
47.11755235682726,46.852217740694826,3.8872378274827417,0.9983695209347325,0.001630479071025394
47.12255236237589,46.851667119412625,3.9686912412412725,0.9983713907737551,0.0016286092320042483
47.12755236792454,46.85275878688667,4.049379570807,0.9983720821779495,0.0016279178278118733
47.13255237347317,46.85277060171637,4.128910910792907,0.9983809785067419,0.0016190214990205274
47.13755237902181,46.85361863602477,4.20672762429196,0.9983809372232719,0.0016190627824933903
47.14255238457044,46.853438808336335,4.282488444548205,0.9983808924984581,0.0016191075073086598
47.14755239011909,46.85466180323352,4.356141509424136,0.9983883990274696,0.0016116009783008302
47.15255239566772,46.85432340705122,4.42743532051385,0.9983862714878208,0.001613728517952198
47.157552401216364,46.85553113859863,4.4960469203396425,0.9983873929302169,0.001612607075560209
47.162552406764995,46.85559663005499,4.5615436685240915,0.9983928673296648,0.0016071326761162895
47.16755241231364,46.85661078270951,4.624100333318447,0.9983890488648839,0.0016109511409008212
47.17255241786227,46.8567675449423,4.683299710873182,0.9983929171012512,0.0016070829045353935
47.177552423410916,46.85789243198107,4.739129506629874,0.9983941674710198,0.001605832534762346
47.18255242895955,46.8580328110155,4.791545163275591,0.9983919391835933,0.001608060822185315
47.18755243450819,46.8591993519826,4.840258387549977,0.9983962667942433,0.0016037332115325822
47.19255244005683,46.859550224132654,4.884668381282208,0.9983941383688384,0.0016058616369346338
47.19755244560547,46.860674971471134,4.924811539136642,0.9983952628965187,0.001604737109252254
47.202552451154105,46.86111125130882,4.96061571853638,0.9983969090246495,0.0016030909811206521
47.20755245670274,46.86238531398609,4.99209310968782,0.9983948716456637,0.0016051283601049929
47.21255246225138,46.86269673831089,5.0191823966991205,0.9983974937015678,0.001602506304201521
47.217552467800026,46.864277117506944,5.041544192265987,0.9983962593725755,0.001603740633194531
47.22255247334866,46.86428567029264,5.0592055862495195,0.9983965379821182,0.001603462023652586
47.2275524788973,46.86645828807508,5.072274877258247,0.9983977612932687,0.0016022387125045575
47.23255248444593,46.86562674563599,5.080888761985514,0.9983960522814798,0.0016039477242961165
47.23755248999458,46.869025894657064,5.084886339389838,0.9983978394674179,0.00160216053836084
47.24255249554321,46.866878233723995,5.0840799906393395,0.9983967686885813,0.001603231317202314
47.24755250109185,46.871804103254235,5.07847725229449,0.9983967402567765,0.0016032597490036231
47.252552506640484,46.86891442162369,5.068248312535574,0.9983976327110358,0.0016023672947402781
47.25755251218913,46.874623863844626,5.053285788016988,0.9983960136218181,0.0016039863839551352
47.26255251773776,46.872277062894526,5.033555274378746,0.9983970570132044,0.001602942992566297
47.267552523286405,46.87777777112542,5.00896844931438,0.9983966777059824,0.0016033222997867403
47.272552528835035,46.87620814159959,4.979941469907449,0.998395067488294,0.001604932517474407
47.27755253438368,46.881790184604405,4.94632932531691,0.9983973112070909,0.00160268879867726
47.28255253993231,46.87980436706748,4.90835968198263,0.9983940634038962,0.0016059366018715618
47.287552545480956,46.8865899845515,4.866249811913966,0.9983953888097561,0.001604611196012336
47.292552551029594,46.884036171099204,4.819982856894311,0.9983950669142903,0.0016049330914790195
47.29755255657823,46.89153008887553,4.769860071371896,0.9983922906118718,0.0016077093938984828
47.30255256212687,46.890575146731514,4.715647883797496,0.9983942256268585,0.0016057743789139112
47.30755256767551,46.89686699651748,4.657760393279805,0.9983919764679772,0.0016080235377977955
47.312552573224146,46.898302280647904,4.596589205522687,0.9983901407113587,0.0016098592944177564
47.31755257877278,46.90391830703203,4.53207542974602,0.998391057959618,0.0016089420461603144
47.32255258432142,46.90515148153041,4.46431385390614,0.9983886326909375,0.0016113673148432956
47.327552589870066,46.912484405062926,4.393638237736488,0.9983857415369845,0.0016142584687978215
47.3325525954187,46.912891642512484,4.320431002021776,0.998386605694832,0.0016133943109527772
47.33755260096734,46.92153736314264,4.245107424970878,0.9983831427269899,0.001616857278797194
47.34255260651597,46.92311180335917,4.167855293911151,0.9983796718449315,0.0016203281608581479
47.34755261206462,46.932257550996894,4.088848909193366,0.9983785442834662,0.0016214557223253017
47.35255261761325,46.934801003545246,4.008527329392599,0.9983750940476228,0.0016249059581703047
47.357552623161894,46.945034367746246,3.927145623832404,0.9983709123984552,0.0016290876073394092
47.362552628710525,46.94874719949409,3.8452654478068236,0.9983656582947547,0.00163434171104135
47.36755263425917,46.9598198087493,3.7634613899754332,0.9983613327409846,0.001638667264812042
47.3725526398078,46.96514018050226,3.6820063396113936,0.998358388759915,0.0016416112458815552
47.377552645356445,46.97725369497684,3.601424393402786,0.9983482485136504,0.0016517514921458292
47.382552650905076,46.98377382080249,3.5219055405235395,0.998337312826304,0.0016626871794913828
47.38755265645372,46.99819904757572,3.443722440605427,0.9983369526039833,0.0016630474018111679
47.39255266200235,47.00531510640291,3.3672753278042125,0.9983276510958096,0.0016723489099828804
47.397552667551,47.02131778555009,3.2930096887386693,0.998304687254554,0.0016953127512362148
47.402552673099635,47.03255982009185,3.221333791710143,0.9982972969222144,0.0017027030835738022
47.40755267864827,47.04942381446418,3.1524602399559445,0.9982963080990674,0.0017036919067175112
47.41255268419691,47.06010313890123,3.086965972267035,0.9982725293090644,0.0017274706967165998
47.41755268974555,47.081215231777044,3.0253805040368875,0.9982463820635721,0.0017536179422118104
47.422552695294186,47.09623165754479,2.968311923904135,0.9982401853235109,0.0017598146822761361
47.427552700842824,47.11676867961609,2.9162430657671847,0.9982312879673075,0.0017687120384816959
47.43255270639146,47.132200179831905,2.86973593930406,0.9982060012478313,0.0017939987579599025
47.43755271194011,47.15761764489542,2.8290486579931855,0.9981832298517603,0.001816770154033763
47.44255271748874,47.17636443078778,2.794185528435078,0.9981719543520873,0.0018280456537092943
47.44755272303738,47.20085507215153,2.7654118827331176,0.9981623127552467,0.0018376872505515573
47.452552728586014,47.220039600737174,2.74286418283835,0.9981505750230969,0.001849424982702466
47.45755273413466,47.248488229668446,2.7266263666676336,0.9981398411473534,0.0018601588584467805
47.46255273968329,47.269791335028856,2.716466709399057,0.9981307106605629,0.0018692893452383758
47.467552745231934,47.29652221680391,2.7125987378987277,0.9981271499806903,0.0018728500251116
47.472552750780565,47.31742848408493,2.7147422406364488,0.9981342340319699,0.001865765973832287
47.47755275632921,47.346750672146754,2.7230093992828825,0.9981438555717168,0.001856144434085023
47.48255276187784,47.368083876935096,2.737473793174479,0.9981449709775561,0.0018550290282460834
47.487552767426486,47.39434582849201,2.75776584541833,0.9981482907571663,0.0018517092486354386
47.49255277297512,47.41431877742879,2.783611175599702,0.9981692729220029,0.0018307270837992612
47.49755277852376,47.441920395608435,2.8146224880680863,0.9981931229036991,0.0018068771021026726
47.50255278407239,47.46082084373595,2.850455231763519,0.9982001110855986,0.0017998889202036122
47.50755278962104,47.48437112589658,2.8909213425395954,0.9982075172211617,0.001792482784640794
47.51255279516967,47.50137511475347,2.9356873434398927,0.9982335913731875,0.0017664086326145717
47.51755280071831,47.52547616560289,2.9842096320930547,0.998256640088277,0.0017433599175255504
47.52255280626695,47.54036028290124,3.036327853676525,0.9982623512608264,0.0017376487449759232
47.52755281181559,47.56012218267375,3.091755014761997,0.9982729352551083,0.0017270647506940308
47.53255281736423,47.57382001734179,3.1501630649159087,0.9982945775599069,0.0017054224458960903
47.537552822912865,47.59369504212218,3.210945240887497,0.998308073332564,0.0016919266732396188
47.5425528284615,47.60363225059107,3.273687631766957,0.998313598145524,0.0016864018602798206
47.54755283401015,47.62044566822129,3.338491388499201,0.9983235733324624,0.0016764266733426863
47.55255283955878,47.631412692790946,3.4050647593643633,0.9983363241324027,0.001663675873402532
47.55755284510742,47.64609629404956,3.472525852360427,0.9983442017716349,0.0016557982341714778
47.562552850656054,47.65276821688634,3.5405123099880225,0.9983477948289804,0.0016522051768267263
47.5675528562047,47.667725370927634,3.6087121061909797,0.9983554372506214,0.0016445627551879124
47.57255286175334,47.67371969042351,3.6769071370027135,0.9983631780598721,0.0016368219459373416
47.577552867301975,47.68585080401681,3.7449241195290637,0.9983646789772316,0.0016353210285797886
47.58255287285062,47.691687195820194,3.8123490913591285,0.9983700657852742,0.0016299342205382086
47.58755287839925,47.70252129275359,3.878571385848029,0.9983747933496947,0.0016252066561189007
47.592552883947896,47.70674936295444,3.9437021297891044,0.9983753395567854,0.0016246604490277499
47.59755288949653,47.716782783217035,4.007447088981731,0.9983807362285902,0.0016192637772236603
47.60255289504517,47.71934889469012,4.0693878421645335,0.998381731486926,0.0016182685188872565
47.6075529005938,47.72953453241754,4.128964526511774,0.9983830280442392,0.0016169719615748651
47.61255290614245,47.730608264192114,4.185917130640232,0.9983870790110629,0.0016129209947520564
47.61755291169108,47.73991023434061,4.240298078136154,0.9983864131883422,0.001613586817473231
47.62255291723972,47.741973912835284,4.292044459060353,0.9983887620830052,0.0016112379228117094
47.627552922788354,47.74921057069619,4.340856337238073,0.9983899666596,0.0016100333462184158
47.632552928337,47.75094206155952,4.386375701999676,0.9983907804479948,0.0016092195578256432
47.63755293388563,47.75814324020621,4.42861568685316,0.9983915054632214,0.0016084945426006897
47.642552939434275,47.75828657173125,4.467433291919678,0.998392359148965,0.0016076408568607358
47.647552944982905,47.76537434619294,4.5025879395978565,0.9983936097321272,0.0016063902737008518
47.65255295053155,47.76567083627558,4.534089783078537,0.9983927780095789,0.0016072219962522643
47.65755295608018,47.77178051430228,4.561720378302681,0.998394647712266,0.0016053522935687708
47.662552961628826,47.77155892431217,4.585310462357519,0.9983946046097383,0.00160539539610063
47.667552967177464,47.778011303432905,4.604653002045944,0.9983940753026955,0.0016059247031474367
47.6725529727261,47.77645040998192,4.619866538196664,0.9983957855520416,0.0016042144538027014
47.67755297827474,47.783071518718046,4.631246156324018,0.9983952187277728,0.001604781278067874
47.68255298382338,47.781978455886154,4.63869025272457,0.9983946051517415,0.0016053948540959194
47.687552989372016,47.78738964698177,4.642035043909716,0.9983967443967117,0.0016032556091219357
47.69255299492066,47.786840220413396,4.641320254428557,0.9983948091825074,0.001605190823323826
47.69755300046929,47.791898746591556,4.635932967896582,0.9983952996031789,0.0016047004026511049
47.702553006017936,47.79015311366191,4.626199781843548,0.9983967607116739,0.0016032392941549537
47.70755301156657,47.795999884720594,4.612578843131098,0.9983941004334865,0.0016058995723406092
47.71255301711521,47.79341595706459,4.594955409104184,0.9983959349598895,0.0016040650459389935
47.71755302266384,47.79925926431186,4.573351080229474,0.9983954933476301,0.0016045066581986064
47.72255302821249,47.797337353434884,4.548045674190063,0.9983940852357924,0.001605914770037649
47.72755303376112,47.802172862928586,4.518953091821246,0.9983949845772403,0.001605015428592179
47.732553039309764,47.80107202524457,4.486271754844727,0.9983945692896643,0.0016054307161706587
47.737553044858394,47.805162759398364,4.450366511901011,0.998393187983586,0.001606812022251901
47.74255305040704,47.803671872200546,4.411396373652367,0.9983934099975706,0.0016065900082711366
47.74755305595567,47.8081834301032,4.36927113760974,0.9983933609087754,0.0016066390970626515
47.752553061504315,47.8057270702192,4.323933940859542,0.9983912688115857,0.0016087311942485655
47.757553067052946,47.81057347753453,4.2755584100948445,0.9983913979496655,0.0016086020561649939
47.76255307260159,47.80843790425651,4.224356672579017,0.9983910265474453,0.001608973458383082
47.76755307815022,47.81267778350337,4.170314658611164,0.9983889355507394,0.001611064455088062
47.77255308369887,47.81076342441359,4.1137090634336735,0.9983876670127461,0.0016123329930812075
47.777553089247505,47.815107836759054,4.054823700926915,0.9983881455938898,0.0016118544119375364
47.78255309479614,47.81265183530823,3.9937289315012863,0.9983852005763808,0.0016147994294467647
47.78755310034478,47.81714354756989,3.930951476930849,0.9983822407352264,0.00161775927060198
47.79255310589342,47.81476149628972,3.8665964907150214,0.9983834840163459,0.0016165159894829615
47.797553111442056,47.81923397333159,3.8007901810862204,0.9983802819146378,0.0016197180911922927
47.802553116990694,47.81664187771798,3.734083380150679,0.9983748026859516,0.0016251973198803753
47.80755312253933,47.821126888341006,3.666761912366635,0.9983747569683185,0.0016252430375145047
47.81255312808798,47.81894096000419,3.5989547781676454,0.9983740856548267,0.0016259143510085421
47.81755313363661,47.823012059812825,3.5307647606526666,0.9983658581351104,0.001634141870724627
47.82255313918525,47.820575324247784,3.462894018422836,0.9983607831791148,0.0016392168267222857
47.82755314473388,47.825035657206854,3.395685866464805,0.9983624519637541,0.0016375480420845834
47.83255315028253,47.822616756484294,3.3294928702569404,0.9983556483803399,0.0016443516255013019
47.83755315583116,47.82654286417869,3.2647004779576876,0.9983449551444494,0.0016550448613946488
47.842553161379804,47.82416134374193,3.2015406223708767,0.9983423775289312,0.0016576224769157184
47.847553166928435,47.82872941115067,3.140093124259049,0.9983371352016454,0.0016628648042041649
47.85255317247708,47.82578256940429,3.080846616297714,0.9983275427982855,0.0016724572075663816
47.85755317802571,47.829846137531916,3.0241545338869997,0.9983215699384459,0.0016784300674074965
47.862553183574356,47.82788495159973,2.970329743801999,0.9983107347843734,0.0016892652214821695
47.86755318912299,47.831917836689016,2.9196724783279895,0.998297886662459,0.0017021133433967465
47.87255319467163,47.828967959831125,2.8724091742075384,0.9982952879836497,0.0017047120222067177
47.87755320022026,47.83333403017849,2.8285924850530724,0.9982886418396351,0.001711358166221142
47.88255320576891,47.830853950484126,2.7887853570510956,0.9982691783966839,0.0017308216091718848
47.887553211317545,47.83479193092032,2.753101908427013,0.9982573499343147,0.0017426500715393039
47.89255321686618,47.83226296563728,2.7216750171612976,0.9982563819274247,0.0017436180784276706
47.89755322241482,47.83641868289357,2.6946268048999924,0.9982480720320591,0.0017519279737926224
47.90255322796346,47.83357176501853,2.6717631846581082,0.9982340802195243,0.001765919786325209
47.9075532335121,47.83750327471274,2.653204845464113,0.998225922047144,0.0017740779587032641
47.912553239060735,47.834899900735905,2.6387256567659505,0.9982209949199004,0.001779005085943975
47.91755324460937,47.8389225812901,2.6282806751158216,0.9982169105272375,0.0017830894786101067
47.92255325015802,47.83603929269644,2.621782727885271,0.9982154305749421,0.0017845694309084155
47.92755325570665,47.83977374822376,2.6190303818433227,0.9982119964423376,0.001788003563514398
47.93255326125529,47.83685342129738,2.6199879098300527,0.9982077343072333,0.0017922656986210145
47.937553266803924,47.84074987086988,2.6247411546326807,0.9982111700381125,0.0017888299677426272
47.94255327235257,47.83785661493545,2.6329583032283392,0.9982176446849664,0.0017823553208913155
47.9475532779012,47.84145634706945,2.644704188194962,0.9982182752684584,0.0017817247374014905
47.952553283449845,47.83829961900544,2.659774605446446,0.9982212279795035,0.0017787720263572637
47.957553288998476,47.841987761795096,2.6779482848839833,0.9982321405926322,0.0017678594132285773
47.96255329454712,47.83896086671356,2.6989755752823275,0.9982390396357479,0.001760960370114168
47.96755330009575,47.84250303289877,2.7226431076922863,0.9982409605818171,0.0017590394240455192
47.9725533056444,47.83929294788806,2.7488289727774107,0.9982520413808629,0.001747958625000606
47.97755331119303,47.84283372672828,2.777187112594513,0.9982669738054802,0.001733026200383358
47.98255331674167,47.83962483893836,2.807253905473154,0.9982704195318561,0.0017295804740073168
47.9875533222903,47.843105743692114,2.8391072124435848,0.9982729890774982,0.0017270109283659316
47.99255332783895,47.83992967896657,2.87245517024383,0.9982883893550806,0.0017116106507836248
47.997553333387586,47.843427995293524,2.906982367042925,0.9983014848161222,0.001698515189742498
48.002553338936224,47.84009932209272,2.942716626121968,0.9983018865509046,0.0016981134549611532
48.00755334448486,47.84354610124828,2.9795534223233116,0.9983066160403173,0.0016933839655491412
48.0125533500335,47.840417808590566,3.0171777059396736,0.9983210201092109,0.0016789798966564053
48.01755335558214,47.843903660719995,3.0551902294331312,0.9983286838469738,0.0016713161588937336
48.022553361130775,47.84054529252642,3.0932862351082573,0.9983291042446697,0.0016708957611981407
48.02755336667941,47.84403211332193,3.1316311018395426,0.9983354790836887,0.0016645209221788349
48.03255337222806,47.84090820943526,3.1698395079202144,0.9983448848404111,0.001655115165456849
48.03755337777669,47.844391701326515,3.2076381191525285,0.9983486877433109,0.0016513122625575114
48.042553383325334,47.84114703120671,3.2448957908372194,0.9983510131020296,0.0016489869038390365
48.047553388873965,47.84465199141493,3.2816878478344105,0.998356095037008,0.00164390496886108
48.05255339442261,47.841449912446954,3.317380077726242,0.9983605334234656,0.0016394665824045484
48.05755339997124,47.845096488051475,3.3522726183735556,0.998363641777888,0.001636358227982781
48.062553405519886,47.84197186409814,3.3858353511994776,0.9983670443284496,0.001632955677421615
48.06755341106853,47.84537010336754,3.418237640527467,0.9983688376514723,0.0016311623544003095
48.07255341661716,47.84235548375068,3.449496398846166,0.9983705913453734,0.001629408660499686
48.077553422165806,47.84616339048252,3.4796653281274157,0.9983754411238739,0.0016245588820005036
48.08255342771444,47.84281896918785,3.5085216982122462,0.9983771378971145,0.0016228621087610749
48.08755343326308,47.846431788426855,3.5359569128811352,0.9983751349860149,0.001624865019862008
48.09255343881171,47.843812569361816,3.5620240806175336,0.9983793348133893,0.0016206651924867326
48.09755344436036,47.84741153406202,3.586620160700987,0.998383662812201,0.001616337193675807
48.10255344990899,47.8440862132407,3.609685945912085,0.9983804743793666,0.0016195256265105031
48.107553455457634,47.848158877052064,3.6306759074085306,0.9983811326544156,0.0016188673514620456
48.112553461006264,47.84547960784344,3.6499185549405975,0.9983861531624977,0.0016138468433807068
48.11755346655491,47.848993537671525,3.6673449276559107,0.9983858069337027,0.001614193072176389
48.12255347210354,47.84622982963031,3.683039293561892,0.9983838018101001,0.0016161981957801457
48.127553477652185,47.85042280002495,3.6969425960465907,0.9983857279908246,0.0016142720150575357
48.132553483200816,47.84742427758511,3.708793121213552,0.9983889200670845,0.0016110799387995464
48.13755348874946,47.85143438835086,3.718301881307613,0.9983873333138145,0.0016126666920715466
48.1425534942981,47.84908906527227,3.7255021394500694,0.9983852331869982,0.001614766818889905
48.14755349984674,47.85309528547424,3.7302384759452583,0.9983894433880656,0.001610556617825526
48.152553505395375,47.85049006610823,3.7327374505190227,0.9983897752466941,0.001610224759200538
48.15755351094401,47.85486875368527,3.7328348775797644,0.9983860596958308,0.0016139403100670973
48.16255351649265,47.85239563723991,3.730832875270412,0.9983888519505334,0.001611148055368405
48.16755352204129,47.856801764626596,3.7266209254302085,0.998390004262864,0.0016099957430414135
48.172553527589926,47.8546899896862,3.720033195560417,0.9983873725407376,0.0016126274651693526
48.17755353313857,47.85908421479029,3.71102541894752,0.9983885117699853,0.0016114882359176729
48.1825535386872,47.857010198163145,3.699980631037462,0.9983887519608154,0.0016112480450848985
48.18755354423585,47.861878670618474,3.6867078224317207,0.9983876905220334,0.0016123094838643246
48.19255354978448,47.85971460595804,3.671764000556513,0.9983883128172547,0.0016116871886399664
48.19755355533312,47.86467552588279,3.6552047127602223,0.998387627414842,0.0016123725910507395
48.20255356088175,47.86324665375616,3.6370969288264554,0.9983864895562471,0.001613510449644931
48.2075535664304,47.86812503579658,3.617234746340868,0.9983870096558755,0.0016129903500156115
48.21255357197903,47.86660387154323,3.5956890942906075,0.9983874815041411,0.0016125185017502141
48.217553577527674,47.872091274883616,3.572801509539714,0.9983846181338741,0.001615381872017754
48.222553583076305,47.87071582152564,3.5485447459318777,0.9983837495362881,0.0016162504696048457
48.22755358862495,47.876319181211976,3.5230774512711753,0.998387029753153,0.001612970252741948
48.23255359417358,47.875462202817815,3.496464616789177,0.9983835917908712,0.001616408215026091
48.237553599722226,47.881259744981165,3.4687466505788023,0.9983796669246643,0.0016203330812362333
48.24255360527086,47.88054830147878,3.440036284447347,0.998383599498693,0.0016164005072108994
48.2475536108195,47.88698749431683,3.4103969619362537,0.9983828853855811,0.00161711462031992
48.25255361636813,47.88651592004137,3.379921184952065,0.9983774805121167,0.0016225194937799683
48.25755362191678,47.89295403989156,3.3488177536353536,0.998377698175879,0.0016223018300146805
48.262553627465415,47.89349885734848,3.3171325025451126,0.9983788992349154,0.0016211007709764603
48.26755363301405,47.90042425369191,3.2852134183840387,0.9983762636859567,0.0016237363199340371
48.27255363856269,47.900514287496335,3.2530637122090087,0.9983738997750683,0.001626100230821757
48.27755364411133,47.90815837038064,3.2210237537520077,0.9983722756115825,0.001627724394307219
48.28255364965997,47.909364399433954,3.1892263249608344,0.9983710739317883,0.001628926074101558
48.28755365520861,47.91725050396456,3.1577506883088087,0.9983708120764192,0.0016291879294714048
48.29255366075724,47.91857959123175,3.126855894853047,0.998367787418729,0.0016322125871618778
48.29755366630589,47.92697720411204,3.0965421349390754,0.998364445254189,0.0016355547517037212
48.30255367185452,47.9291130796557,3.066899455768407,0.9983642319398931,0.0016357680660008195
48.30755367740316,47.93834819391789,3.0380202673224654,0.9983620155863937,0.0016379844195013795
48.312553682951794,47.9408886236665,3.0099273990038653,0.9983589969710174,0.0016410030348801034
48.31755368850044,47.94999508898653,2.9827576042739343,0.9983584602780067,0.00164153972789188
48.32255369404907,47.95338462903662,2.956555114306698,0.9983551497232587,0.0016448502826415144
48.327553699597715,47.96424148411166,2.931624614602437,0.9983509204608267,0.0016490795450749749
48.332553705146346,47.96756118747242,2.9081125650787873,0.9983511553722826,0.0016488446336218182
48.33755371069499,47.977954728222876,2.886023891464016,0.9983500485593438,0.0016499514465629775
48.34255371624362,47.98311861311388,2.865281687187146,0.9983449893508349,0.001655010655074053
48.347553721792266,47.99489801201528,2.846008519068629,0.9983424501853829,0.0016575498205281028
48.3525537273409,47.999435202004655,2.8281805060385437,0.9983423415429641,0.0016576584629492892
48.35755373288954,48.01150303267716,2.811874728762417,0.9983396892324516,0.0016603107734632617
48.36255373843817,48.0179021913971,2.797088805548738,0.9983359514704392,0.0016640485354769991
48.36755374398682,48.03073736112271,2.783679756508614,0.9983349989904704,0.0016650010154462306
48.372553749535456,48.03646515475982,2.7717339641251573,0.9983348439414851,0.0016651560644321067
48.377553755084094,48.05028061905155,2.761252517128911,0.9983310573812539,0.0016689426246631813
48.38255376063273,48.05819927525164,2.752301311909948,0.9983266519951074,0.0016733480108091254
48.38755376618137,48.07153228455202,2.7447142714571733,0.9983280011434643,0.0016719988624512262
48.39255377173001,48.078537596921514,2.738457860721836,0.9983301056547889,0.0016698943511249049
48.397553777278645,48.09434098115613,2.7333391705754417,0.9983247860639385,0.001675213941974046
48.40255378282728,48.10287898512217,2.728981307944691,0.9983195157573697,0.0016804842485399845
48.40755378837593,48.11683589678174,2.7255124031716944,0.9983227402556332,0.0016772597502742184
48.41255379392456,48.1257097004873,2.7231886825384897,0.9983251283347836,0.0016748716711204204
48.417553799473204,48.1426474885043,2.721954877302665,0.9983201683450759,0.0016798316608307242
48.422553805021835,48.15151202696494,2.7214261530195425,0.9983176219509811,0.0016823780549284628
48.42755381057048,48.16650140699179,2.721599035012901,0.9983202640404691,0.0016797359654427263
48.43255381611911,48.176491392370714,2.722577340314374,0.9983193696653615,0.0016806303405524341
48.437553821667755,48.194083907646736,2.7241345966518016,0.9983166426076684,0.0016833573982476002
48.442553827216386,48.203780371548845,2.7259521666103597,0.998318913071984,0.0016810869339343828
48.44755383276503,48.21950282206906,2.7282970820977015,0.9983204650260256,0.0016795349798941603
48.45255383831366,48.22979317207627,2.731254798285923,0.9983163893389123,0.0016836106670079303
48.45755384386231,48.247849883471645,2.73454227911072,0.9983149533286148,0.0016850466773070344
48.46255384941094,48.25827315291165,2.7382468223478833,0.9983196510774051,0.0016803489285173408
48.46755385495958,48.27448938637424,2.7421780940009883,0.9983216179990068,0.0016783820069163652
48.472553860508214,48.28490666501238,2.746488110757042,0.9983181685831736,0.001681831422749333
48.47755386605686,48.302908761143975,2.7510498244166603,0.9983167648744984,0.0016832351314249744
48.4825538716055,48.31347391052833,2.755804315862973,0.9983195741975334,0.00168042580838971
48.487553877154134,48.33014244675891,2.7604871034306884,0.9983221003248335,0.0016778996810894583
48.49255388270277,48.340656275980834,2.7648322308795326,0.9983227801561004,0.0016772198498232276
48.49755388825141,48.358113229514565,2.769325088110991,0.9983222557759512,0.001677744229972323
48.50255389380005,48.36832318357759,2.7736743234191157,0.998321058057323,0.0016789419486008075
48.507553899348686,48.38512891414163,2.777761853865277,0.9983224130677095,0.0016775869382142402
48.512553904897324,48.39550762316835,2.7816874783675045,0.998327256572833,0.0016727434330908156
48.51755391044597,48.412375494983735,2.785842445436824,0.9983292199548657,0.001670780051057591
48.5225539159946,48.42199569109268,2.7901072775689566,0.9983255894429428,0.001674410562980517
48.527553921543245,48.43823779391815,2.794296750870721,0.9983244969972861,0.0016755030086371447
48.532553927091875,48.44814814112492,2.7984626855099095,0.9983304134891643,0.0016695865167592433
48.53755393264052,48.464704338969376,2.8025975679048356,0.9983350415019546,0.0016649585039702547
48.54255393818915,48.47351561690316,2.8066980141669005,0.9983323430732178,0.001667656932707285
48.547553943737796,48.488546070754325,2.810767863247991,0.9983292490327829,0.001670750973142559
48.55255394928643,48.4979639892297,2.814861396262407,0.9983330618318479,0.0016669381740780991
48.55755395483507,48.51419790027243,2.819115376150539,0.9983391304210301,0.0016608695848980993
48.5625539603837,48.52166479803197,2.8235868581561294,0.9983391140061676,0.0016608859997615357
48.56755396593235,48.53559684323799,2.828250839662983,0.9983353304761781,0.0016646695297531835
48.57255397148099,48.54484276281569,2.8330413065650264,0.9983368204744997,0.0016631795314319604
48.57755397702962,48.55992496924189,2.837889899533219,0.998342720576118,0.001657279429816192
48.58255398257827,48.56569528951851,2.842738353896274,0.9983439571451744,0.001656042860760694
48.5875539881269,48.57939745660106,2.8475832255882345,0.9983412334169729,0.0016587665889640142
48.592553993675544,48.58811819375812,2.852663233544407,0.9983424251605147,0.0016575748454213362
48.597553999224175,48.601202848442114,2.857846307911055,0.998346103346228,0.0016538966597078708
48.60255400477282,48.60611997906821,2.863355811605232,0.9983470774043574,0.0016529226015777596
48.60755401032145,48.61965078074722,2.8692173328498303,0.9983473768501172,0.0016526231558175294
48.612554015870096,48.626573096932425,2.875382936904705,0.9983484681933332,0.0016515318126018553
48.61755402141873,48.638385532756345,2.8820370651850116,0.9983486922145746,0.0016513077913614612
48.62255402696737,48.643318578903845,2.8891521502951587,0.9983503145148664,0.001649685491070252
48.62755403251601,48.6553637281279,2.896636463879052,0.998353820630537,0.0016461793754011641
48.63255403806465,48.660534193405326,2.9044386184528004,0.9983540010829215,0.0016459989230181277
48.637554043613285,48.6721279234908,2.9128313220435404,0.9983514008518961,0.0016485991540458721
48.64255404916192,48.67603753875853,2.921912594486896,0.9983535186235659,0.0016464813823786092
48.64755405471056,48.686529151617776,2.9316791771665094,0.998359664483825,0.0016403355221219823
48.6525540602592,48.691267558963375,2.9420571996462015,0.9983600884702603,0.0016399115356897334
48.65755406580784,48.701662723099496,2.953016398859109,0.9983549437640371,0.0016450562419168294
48.66255407135648,48.70406825271458,2.9646655983720502,0.9983562568083418,0.0016437431976154986
48.66755407690511,48.71439535373403,2.9767392744977013,0.9983645636227553,0.0016354363832065905
48.67255408245376,48.71788301853443,2.9892021198291383,0.998366227336874,0.0016337726690886954
48.67755408800239,48.7264413283264,3.0023016151286264,0.9983597749499744,0.0016402250559845544
48.68255409355103,48.729063541966845,3.0161228229106065,0.9983594572941401,0.001640542711816513
48.687554099099664,48.7387146376316,3.030619169547773,0.9983682306059768,0.001631769399977259
48.69255410464831,48.73976142419119,3.045635229747506,0.9983715328884277,0.0016284671175233738
48.69755411019694,48.7478403116114,3.0610959706563228,0.9983651140381267,0.0016348859678235166
48.702554115745585,48.7506128116234,3.076837519287185,0.9983638631059794,0.0016361368999699083
48.707554121294216,48.75867357559781,3.0930399496884142,0.9983717282687488,0.0016282717371996042
48.71255412684286,48.75856360150651,3.109774977838071,0.9983746877642014,0.0016253122417477022
48.71755413239149,48.766412993573994,3.1269880135687735,0.9983703337637589,0.0016296662421902883
48.722554137940136,48.76824349128463,3.144521369945391,0.9983696489628953,0.0016303510430552115
48.72755414348877,48.775062591519124,3.162241986810238,0.9983743661895375,0.001625633816414956
48.73255414903741,48.774610385250156,3.1799721110621535,0.998377051028194,0.0016229489777606445
48.73755415458605,48.782069439892155,3.1978030805378017,0.9983751657160471,0.0016248342899106238
48.74255416013469,48.782468665056506,3.215777233053148,0.9983742787168418,0.0016257212891192625
48.747554165683326,48.78861993211205,3.233839137660904,0.9983774171069606,0.0016225828989969945
48.752554171231964,48.78821803044516,3.2518894629424056,0.9983794717000444,0.0016205283059090208
48.7575541767806,48.794785325036486,3.2697709162471607,0.9983781703958543,0.0016218296100956665
48.76255418232924,48.79421964669475,3.28740782456542,0.9983781473921485,0.0016218526137996509
48.76755418787788,48.799858202654576,3.3046555339991004,0.9983805942043317,0.0016194058016160218
48.77255419342652,48.799223123769046,3.32151149080341,0.9983813326582933,0.0016186673476537878
48.77755419897515,48.80502781095813,3.337896167413462,0.998380084817603,0.0016199151883441504
48.7825542045238,48.80340399186659,3.3534441695563246,0.9983812343173888,0.001618765688558694
48.78755421007243,48.80908998587424,3.368136961531316,0.9983833547623976,0.0016166452435502094
48.792554215621074,48.80780935618094,3.382141014801506,0.9983821538650282,0.0016178461409205702
48.797554221169705,48.81285313348202,3.395494071699785,0.9983814885596861,0.0016185114462639724
48.80255422671835,48.81138963144626,3.408108053874328,0.9983840243371437,0.0016159756688077427
48.80755423226698,48.8161950202018,3.4198532455791413,0.9983845228213895,0.0016154771845638177
48.812554237815625,48.814527443804046,3.43065644587702,0.9983821227700902,0.001617877235864536
48.817554243364256,48.81929556461134,3.4402337479620955,0.9983830677873026,0.0016169322186532686
48.8225542489129,48.816873248409735,3.4484497657441393,0.9983860503410001,0.0016139496649577166
48.82755425446153,48.82186239282532,3.455473984030508,0.9983834379900253,0.0016165620159332111
48.83255426001018,48.81972747900506,3.4611699447759787,0.9983818641066344,0.001618135899326611
48.83755426555881,48.82392746663108,3.4653140579123107,0.998385834561234,0.001614165444730174
48.84255427110745,48.82193829026759,3.4680299505616494,0.9983843814480317,0.0016156185579349047
48.84755427665608,48.826221926508175,3.4692195674637856,0.9983815664107447,0.0016184335952251253
48.85255428220473,48.82357543011618,3.4685174076974374,0.998384161608714,0.00161583839725727
48.857554287753366,48.82793511763307,3.466052115842312,0.9983837923315098,0.001616207674463243
48.862554293302004,48.82533393850281,3.461899312218939,0.9983820320365112,0.0016179679694638901
48.86755429885064,48.82942627226557,3.4558707038712453,0.998382294462476,0.0016177055434995343
48.87255430439928,48.826866561177496,3.447960636595068,0.998381183187353,0.0016188168186228563
48.87755430994792,48.830768842091345,3.43844800756934,0.9983814829794345,0.0016185170265414026
48.88255431549656,48.828024091210466,3.42718350051519,0.9983813093630416,0.0016186906429335806
48.887554321045194,48.831978114901624,3.4140570723229153,0.9983779741722125,0.0016220258337607241
48.89255432659384,48.82901542035246,3.399580852544675,0.9983780392334407,0.00162196077253071
48.89755433214247,48.832904681709536,3.38392581059913,0.9983795569619445,0.0016204430440259767
48.902554337691114,48.83002116720991,3.36725081246984,0.9983760584379499,0.0016239415680177921
48.907554343239745,48.833679901569155,3.3491875765937316,0.9983731213461406,0.001626878659824171
48.91255434878839,48.830815549620375,3.329632259007186,0.9983741712573191,0.0016258287486422133
48.91755435433702,48.83450880331011,3.3091566308084412,0.9983734466778098,0.0016265533281555205
48.922554359885666,48.83126027838402,3.2875097038159034,0.9983696531314482,0.001630346874519788
48.9275543654343,48.83504746735186,3.264963665640123,0.9983666399462345,0.0016333600597360778
48.93255437098294,48.83211116781419,3.241653092698712,0.9983661855883438,0.0016338144176293084
48.93755437653157,48.83552045603454,3.217407999808281,0.9983653544710698,0.0016346455349046294
48.94255438208022,48.832371232154465,3.1923842936052256,0.9983605654771188,0.0016394345288585632
48.94755438762885,48.83610643022065,3.166557807032465,0.9983561076650938,0.001643892340885436
48.95255439317749,48.832887323286066,3.140337355841382,0.9983557834812588,0.0016442165247223292
48.957554398726124,48.83633457682562,3.1138133865615294,0.9983530322243026,0.0016469677816790865
48.96255440427477,48.83322535788255,3.0866587315053224,0.9983466085206467,0.0016533914853362893
48.96755440982341,48.8367811300205,3.059016298233833,0.9983435508210938,0.0016564491848898803
48.972554415372045,48.83353723259811,3.0312688687422815,0.9983408410521812,0.0016591589538027826
48.97755442092068,48.83702074735833,3.003458703560203,0.9983339935079175,0.0016660064980672609
48.98255442646932,48.83379327806966,2.975634268630605,0.9983296949132889,0.001670305092696195
48.98755443201796,48.8372916278448,2.9477045442716383,0.9983275151096502,0.001672484896334927
48.9925544375666,48.83409961088194,2.919689637914928,0.9983193380897771,0.0016806619162079777
48.997554443115234,48.837568306251605,2.891963127305321,0.9983109328811993,0.001689067124786306
49.00255444866388,48.83428729432394,2.864970457632702,0.9983093464732693,0.001690653532716749
49.00755445421251,48.83777612739639,2.838696292164356,0.9983051390776033,0.0016948609283834036
49.012554459761155,48.83460101595259,2.813194157849386,0.9982944293872815,0.0017055706187052374
49.017554465309786,48.83810879133493,2.7885427304258696,0.99828767141697,0.0017123285890173212
49.02255447085843,48.834862228330856,2.764667459483726,0.998284698495129,0.0017153015108585692
49.02755447640706,48.8383511832466,2.7417865614947616,0.9982773517496943,0.0017226482562937334
49.03255448195571,48.83520974847069,2.7203207192721885,0.9982704463188958,0.0017295536870920519
49.03755448750434,48.838815935216516,2.700210344255102,0.9982676733916465,0.001732326614342825
49.04255449305298,48.83565302453609,2.681500255757377,0.9982602630582612,0.0017397369477280228
49.04755449860161,48.83920754198808,2.664284536160423,0.9982506234066176,0.0017493765993723386
49.05255450415026,48.8361780345437,2.649014028144765,0.9982508086578286,0.0017491913481621736
49.05755450969889,48.83990012119228,2.635644266291344,0.998252999831793,0.0017470001741993616
49.062554515247534,48.83682450920554,2.6241642128591987,0.9982443920050795,0.0017556080009138901
49.067554520796165,48.84053613612555,2.6152412247163768,0.99823683803721,0.0017631619687847682
49.07255452634481,48.83773195725999,2.609067275580397,0.9982411678262387,0.0017588321797571446
49.077554531893455,48.841594266556406,2.6054264693834615,0.9982447618682923,0.0017552381377051722
49.082554537442086,48.83859187382308,2.604716860225833,0.9982425724258124,0.0017574275801875894
49.08755454299073,48.84247578308162,2.6071926092892364,0.9982446695350288,0.001755330470972684
49.09255454853936,48.839918188555494,2.6129373033034717,0.9982480364731572,0.0017519635328433491
49.097554554088006,48.84397873260981,2.6221268642118374,0.9982484391793344,0.0017515608266655716
49.10255455963664,48.84113582430782,2.634999744523397,0.9982563129035154,0.001743687102484351
49.10755456518528,48.84512771921338,2.6516096773665128,0.9982679782577201,0.0017320217482802158
49.11255457073392,48.842647265969966,2.6719816177439224,0.9982695072925414,0.0017304927134590587
49.11755457628256,48.84694978042944,2.6958883010771104,0.9982709838618381,0.0017290161441629922
49.122554581831196,48.844409008341756,2.7234484972961504,0.9982833379026127,0.0017166621033887148
49.127554587379834,48.84841164530012,2.754548449864541,0.9982942823348349,0.0017057176711685956
49.13255459292847,48.845899917365095,2.789206590833181,0.9982985654793016,0.0017014345267033465
49.13755459847711,48.85046199099966,2.827253987775769,0.998304237296257,0.001695762709749902
49.14255460402575,48.84809155972494,2.868263072871236,0.9983131793571064,0.0016868206489028083
49.14755460957439,48.85211699016839,2.912081641598832,0.9983223688053138,0.0016776312006980838
49.15255461512302,48.84978924271654,2.9587560146015015,0.9983275003690655,0.0016724996369496797
49.15755462067167,48.85438498536628,3.0081831578610205,0.9983320899942808,0.0016679100117381448
49.1625546262203,48.85194772884286,3.0600411632202986,0.9983417824049073,0.0016582176011144783
49.167554631768944,48.85622676632362,3.113807247791485,0.998347090052977,0.0016529099530493046
49.172554637317575,48.854052075683796,3.1694970948949828,0.998348245959887,0.001651754046140589
49.17755464286622,48.8584632444289,3.226878542347309,0.9983561500853881,0.001643849920635705
49.18255464841485,48.8560642816579,3.2855939268806504,0.9983628748662473,0.001637125139774063
49.187554653963495,48.860678427503544,3.3451214245447467,0.9983627589223736,0.0016372410836448053
49.192554659512126,48.858322103474585,3.405187304931653,0.9983655400304403,0.0016344599755755708
49.19755466506077,48.862617154438475,3.465573001049583,0.998373400787631,0.0016265992183828774
49.2025546706094,48.86089739543555,3.526026877319958,0.9983751469799081,0.0016248530261047806
49.20755467615805,48.86508874975676,3.586235833466722,0.9983731338621196,0.0016268661438921738
49.21255468170668,48.86251449340573,3.6458030893566904,0.9983796240795894,0.0016203759264232839
49.21755468725532,48.86752209777068,3.704729850520516,0.998383451523926,0.0016165484820862457
49.22255469280396,48.86502158225495,3.7626877940630328,0.9983805290022236,0.001619471003790585
49.2275546983526,48.86966530823426,3.8192424410073387,0.9983831998543152,0.0016168001517007607
49.232554703901236,48.867690342686004,3.874306407873975,0.9983885535443804,0.0016114464616381649
49.237554709449874,48.872319615727584,3.927671552677182,0.9983866160999061,0.001613383906115255
49.24255471499851,48.87032654809858,3.9791469347732606,0.998385588260393,0.0016144117456327696
49.24755472054715,48.87498414334732,4.028251838903058,0.9983920886178268,0.0016079113881956814
49.25255472609579,48.87326014122881,4.0749612594918165,0.9983902356442117,0.0016097643618070952
49.25755473164443,48.87781886947017,4.119300105915557,0.9983882079702547,0.0016117920357606424
49.262554737193064,48.87645516299236,4.1610500551874905,0.9983939427115538,0.0016060572944595606
49.26755474274171,48.88083093632388,4.199997725074148,0.9983925548760186,0.0016074451299937396
49.27255474829034,48.87955173615786,4.235962151014215,0.998390364792929,0.0016096352130817847
49.277554753838984,48.88428933079383,4.268918115999192,0.9983950700372385,0.0016049299687724095
49.282554759387615,48.8823453544091,4.298736259961373,0.998393706773974,0.0016062932320364475
49.28755476493626,48.88792603711731,4.325409417511801,0.9983921802058137,0.0016078198001975236
49.29255477048489,48.885483263217175,4.348870270188678,0.9983956345199306,0.0016043654860818392
49.297554776033536,48.89174812793457,4.368915826252339,0.9983938929335803,0.0016061070724336449
49.30255478158217,48.88930703093219,4.385496785496878,0.9983941069177733,0.0016058930882417546
49.30755478713081,48.89573583776057,4.398523675647948,0.9983948145709871,0.00160518543502993
49.31255479267944,48.89452762847801,4.4078540245444255,0.9983946481853333,0.001605351820685771
49.31755479822809,48.899859726466005,4.413816683174889,0.9983945525097775,0.001605447496243458
49.32255480377672,48.900305721171044,4.415808530051222,0.9983942110758349,0.0016057889301888662
49.32755480932536,48.90503575061072,4.414159212142682,0.9983947481650977,0.0016052518409270355
49.332554814874,48.90508473373078,4.408713280328634,0.9983943377049058,0.0016056623011218634
49.33755482042264,48.91097299359302,4.39959138646456,0.998393478348208,0.0016065216578216707
49.34255482597128,48.91023781671346,4.387066641953933,0.9983940263166522,0.0016059736893792973
49.347554831519915,48.91692319712342,4.3708262948988725,0.9983938775705568,0.0016061224354770997
49.35255483706855,48.916714775789806,4.350869791880855,0.9983918517277366,0.0016081482782989499
49.35755484261719,48.92363698129393,4.327628441679681,0.9983931789061485,0.0016068210998886917
49.36255484816583,48.92389614603118,4.301199434800859,0.9983921423575473,0.0016078576484911716
49.36755485371447,48.93124235897871,4.2716170686907855,0.9983901008864947,0.0016098991195435514
49.372554859263104,48.93211101991338,4.239090013367005,0.9983911463019698,0.001608853704068945
49.37755486481175,48.93972552246697,4.203686807386927,0.9983895409078916,0.0016104590981470552
49.38255487036038,48.94119182549453,4.165530859223979,0.9983875602048756,0.0016124398011618702
49.387554875909025,48.94942926542614,4.124344496448245,0.9983877476807851,0.0016122523252512227
49.392554881457656,48.95127609963359,4.080317751258255,0.9983857741871063,0.001614225818927942
49.3975548870063,48.96035230208217,4.033663658448711,0.9983833697364954,0.0016166302695371582
49.40255489255493,48.962635590591965,3.984577920546934,0.9983831472960115,0.001616852710017872
49.40755489810358,48.97271895732131,3.933354236893744,0.9983796280294283,0.0016203719765978256
49.41255490365221,48.976185211692425,3.879988028849703,0.998377016125369,0.0016229838806528071
49.41755490920085,48.986358499914616,3.8247756155260944,0.9983766027766825,0.001623397229342114
49.42255491474948,48.99152839939877,3.7679106197850234,0.9983704891307639,0.0016295108752641806
49.42755492029813,49.00273212387798,3.709847820668123,0.9983669890358342,0.001633010970196463
49.43255492584676,49.00756365024489,3.650709571370906,0.9983665980510036,0.0016334019550308992
49.437554931395404,49.02112005982651,3.5909278206590693,0.998358352975408,0.0016416470306279743
49.442554936944035,49.027344800108516,3.5304760980840553,0.9983515497486088,0.0016484502574295107
49.44755494249268,49.04111799899023,3.4693637776622,0.9983500857234222,0.0016499142826189315
49.45255494804132,49.05040507241633,3.40822147859123,0.9983421312274027,0.0016578687786396058
49.457554953589955,49.06519886476576,3.347345542330872,0.9983310757716377,0.0016689242344059055
49.46255495913859,49.073712303207024,3.28718802170028,0.9983243876460491,0.001675612359995827
49.46755496468723,49.092267100407206,3.228140338470877,0.9983167937924939,0.0016832062135516512
49.47255497023587,49.10395117221715,3.170274415534006,0.9983052481557972,0.0016947518502487136
49.477554975784514,49.121051917654704,3.1143657286432784,0.9982925085233653,0.001707491482680104
49.482554981333145,49.13440877404809,3.0606067510106056,0.9982799419619015,0.001720058044144168
49.48755498688179,49.15680686724645,3.009248108555352,0.9982677881153189,0.0017322118907264464
49.49255499243042,49.17090411404417,2.960597379953112,0.9982548537589228,0.0017451462471225595
49.497554997979066,49.19165417147802,2.9149227006957985,0.9982397181509749,0.0017602818550703054
49.502555003527696,49.20916679594815,2.8724985688164257,0.9982236439746721,0.00177635603137253
49.50755500907634,49.23485816300122,2.833736527196491,0.9982086042058306,0.0017913958002139427
49.51255501462497,49.25220787394259,2.7992120078710916,0.99819542401414,0.001804575991904476
49.51755502017362,49.27620701369175,2.7692944332438003,0.9981839214090122,0.0018160785970324279
49.52255502572225,49.296209549742386,2.743958811313027,0.9981723076195056,0.0018276923865387384
49.52755503127089,49.32417256999065,2.7231650432049745,0.9981599880909957,0.0018400119150490024
49.532555036819524,49.34402794354674,2.706895619300371,0.9981506576733608,0.001849342332684859
49.53755504236817,49.36976164012666,2.695865544893712,0.99814762263127,0.001852377374775907
49.5425550479168,49.39028063712015,2.6902620110901476,0.9981487212900029,0.0018512787160440195
49.547555053465445,49.41843310840907,2.6902921240128292,0.9981500718230053,0.0018499281830420405
49.552555059014075,49.43849917742825,2.696192018593997,0.9981514049391316,0.001848595066916596
49.55755506456272,49.46369825418553,2.707761222491489,0.9981559781227968,0.0018440218832526506
49.56255507011136,49.48260214475651,2.725283471572335,0.9981672309608491,0.001832769045202058
49.567555075659996,49.50859890448418,2.748912011495689,0.9981834836908017,0.0018165163152512208
49.572555081208634,49.52636213946234,2.7785158313514007,0.9981975028465073,0.001802497159546966
49.57755508675727,49.548959231309325,2.814006252797123,0.9982077014694594,0.0017922985365967853
49.58255509230592,49.56459888521937,2.854996400752761,0.998221811976106,0.0017781880299516046
49.58755509785455,49.58670775164437,2.901044607627861,0.9982408750113853,0.0017591249946742596
49.59255510340319,49.600646692785546,2.952185323422808,0.9982569752706021,0.0017430247354558411
49.59755510895183,49.61978062646462,3.008234961711651,0.9982707693926878,0.0017292306133701296
49.60255511450047,49.631440889662244,3.068879062514086,0.9982853891062767,0.001714610899780874
49.607555120049106,49.64906798096714,3.1334802072601615,0.9982961016451717,0.0017038983608852656
49.612555125597744,49.6592107212974,3.201423752547825,0.9983074487528231,0.0016925512532347006
49.61755513114638,49.67481853226215,3.2722380241574074,0.998323630769509,0.0016763692365494825
49.62255513669503,49.682370540525106,3.345745036922573,0.9983316994844117,0.0016683005216480448
49.62755514224366,49.69639004521593,3.4217375891931705,0.9983348088141486,0.0016651911919119452
49.6325551477923,49.703540829529736,3.4995341218687024,0.9983469945431073,0.001653005462955707
49.637555153340934,49.71555585427699,3.5784110170218595,0.9983566972189868,0.0016433027870779327
49.64255515888958,49.719842231430874,3.658228060659505,0.9983576505975523,0.0016423494085153812
49.64755516443821,49.731755845534565,3.7384093356660384,0.9983624723495698,0.0016375276565007385
49.652555169986854,49.735755645425314,3.8185974123356505,0.9983713369968327,0.0016286630092408598
49.657555175535485,49.74482277495729,3.8985885506569042,0.9983737528638805,0.0016262471421969607
49.66255518108413,49.74855753336733,3.9778750530870544,0.9983733448473366,0.0016266551587446989
49.66755518663276,49.75736043176514,4.056242134240292,0.9983810604814832,0.0016189395246019892
49.672555192181406,49.758248200710106,4.1334260843646495,0.9983832621096823,0.0016167378964042655
49.67755519773004,49.767291940115754,4.208912737924462,0.9983809375889406,0.0016190624171416315
49.68255520327868,49.767966740200734,4.282493812609504,0.9983880630915699,0.0016119369145094753
49.68755520882731,49.77546240326495,4.354121912326593,0.9983882639261177,0.0016117360799591278
49.69255521437596,49.77637670376796,4.4235228495867585,0.9983866803509021,0.001613319655171516
49.69755521992459,49.78305106639585,4.490281313591777,0.9983924474885015,0.0016075525175710138
49.70255522547323,49.7829023728843,4.55385179080071,0.9983912971129828,0.0016087028930883882
49.70755523102187,49.789539346572795,4.614141107757174,0.9983905462208155,0.0016094537852542109
49.71255523657051,49.78879316234841,4.67106660952341,0.9983955817656062,0.0016044182404640528
49.71755524211915,49.794822183361156,4.724518966182492,0.9983924495254141,0.0016075504806570974
49.722555247667785,49.79432182786254,4.7742848597343785,0.9983941232434145,0.0016058767626577802
49.72755525321642,49.79947936885228,4.820083708652436,0.9983967248178849,0.0016032751881896355
49.73255525876506,49.79885148414486,4.861795657873306,0.9983933385679539,0.0016066614381230427
49.7375552643137,49.803714367740604,4.899407530000356,0.9983971279908362,0.0016028720152447273
49.74255526986234,49.80249975047659,4.932632315738083,0.9983959936443858,0.0016040063616987504
49.747555275410974,49.80730329423727,4.961355607315058,0.9983954077298023,0.0016045922762779846
49.75255528095962,49.805868096166435,4.98563656024329,0.9983978348836626,0.0016021651224131371
49.75755528650825,49.81032471627282,5.005483389561845,0.9983958363056072,0.0016041637004653247
49.762555292056895,49.808876362222236,5.020941486472745,0.9983967873392154,0.0016032126668557962
49.767555297605526,49.81310377259766,5.03171272373398,0.9983977856714265,0.0016022143346432118
49.77255530315417,49.811208813260464,5.037781229700884,0.9983955482463641,0.0016044517597050328
49.7775553087028,49.81563333395818,5.038863617750543,0.998398091489926,0.0016019085161427745
49.78255531425145,49.813241001881124,5.035066921663808,0.9983962280622979,0.0016037719437714379
49.78755531980008,49.817708289501844,5.026629460266462,0.9983966607936807,0.0016033392123888152
49.79255532534872,49.81542612928543,5.013603818690487,0.998396984603545,0.001603015402525116
49.79755533089735,49.81946908929759,4.995972429308918,0.9983961639540041,0.0016038360520671743
49.802555336446,49.81739857143655,4.973478119030547,0.9983958546827086,0.0016041453233649366
49.80755534199463,49.821215828263014,4.946367634947162,0.9983965386018062,0.0016034614042689593
49.812555347543274,49.81874692113742,4.914863615813951,0.9983949064457245,0.0016050935603524757
49.81755535309191,49.82283301123944,4.878946035472868,0.9983949292983624,0.0016050707077158027
49.82255535864055,49.81994351828199,4.838138444760209,0.9983954721443845,0.0016045278616956021
49.82755536418919,49.82407306942364,4.7928634566898545,0.9983928063977122,0.001607193608370016
49.832555369737825,49.82138373864772,4.743494425691609,0.9983936230349894,0.0016063769710951354
49.83755537528646,49.82515514966878,4.690432933103746,0.998393385993236,0.0016066140128518202
49.8425553808351,49.82265022390571,4.633861007824333,0.9983898511619747,0.0016101488441147478
49.84755538638374,49.82627238030935,4.573916710758241,0.9983912248482001,0.001608775157892362
49.852555391932384,49.8236683904735,4.5106947596265226,0.9983904416867557,0.001609558319338979
49.857555397481015,49.827201752417096,4.444391096811105,0.9983847737571583,0.001615226248938138
49.86255540302966,49.8247027485261,4.375536067477408,0.998388233887957,0.001611766118141094
49.86755540857829,49.82803500419539,4.3042011068558335,0.9983845966779867,0.0016154033281114782
49.872555414126936,49.825417220773595,4.230429752862202,0.9983786430819961,0.001621356924102383
49.877555419675566,49.828932044575716,4.154648469348048,0.998381628250974,0.001618371755124271
49.88255542522421,49.82589921531586,4.077303382568642,0.998376501032871,0.0016234989732261456
49.88755543077284,49.8296254276717,3.9988492522687387,0.9983698532430308,0.001630146763064809
49.89255543632149,49.82665220865381,3.9194736827652785,0.9983690731985192,0.001630926807574971
49.89755544187012,49.83015700340715,3.8395312019435175,0.9983655463539245,0.0016344536521677136
49.90255544741876,49.82747601998519,3.7593737618330234,0.9983564746501719,0.0016435253559183064
49.907555452967394,49.83076359943577,3.679449810079637,0.9983486279694718,0.0016513720366154055
49.91255545851604,49.827999830827366,3.6000379660336357,0.9983476629556972,0.0016523370503859262
49.91755546406467,49.83142704612185,3.5218366657407927,0.9983377987172429,0.001662201288843139
49.922555469613314,49.82837458196006,3.4452640463425697,0.9983195408630027,0.0016804591430867718
49.92755547516195,49.831939757344635,3.37072369447797,0.9983155846681926,0.0016844153378997417
49.93255548071059,49.829071097049194,3.2982632878117055,0.9983102030669518,0.001689796939142436
49.93755548625923,49.832343980131434,3.228152749555769,0.9982857520860107,0.0017142479200854056
49.942555491807866,49.829564547621075,3.1613621928726383,0.9982674757888305,0.0017325242172678895
49.947555497356504,49.83304549836587,3.09817047371318,0.9982621230098012,0.0017378769962995322
49.95255550290514,49.82999419557256,3.038493624336279,0.9982460857669121,0.001753914239190157
49.95755550845378,49.83338701231797,2.983392828640719,0.9982194142243995,0.0017805857817042353
49.962555514002425,49.83062825522139,2.9335790949727865,0.9981986708611628,0.00180132914494121
49.967555519551055,49.8340552202429,2.889381099474208,0.998185551558218,0.0018144484478864848
49.9725555250997,49.83106931731417,2.850859199201161,0.9981725833439387,0.001827416662166645
49.97755553064833,49.83445645900092,2.818154483507909,0.9981543623905642,0.0018456376155418874
49.982555536196976,49.831631453609326,2.7914938248974517,0.9981335329403851,0.00186646706572042
49.98755554174561,49.83511332802226,2.7715151534315523,0.998121217461855,0.0018787825442510028
49.99255554729425,49.83219498489712,2.7582751954095364,0.9981203980393448,0.001879601966761474
49.99755555284288,49.83552681842271,2.7518106914357805,0.9981203992621527,0.0018796007439541502


==> anc/Fig_15_a.csv <==
0.0,1.0,0.14523043728547097
0.0,10.0,0.9929903746869868
0.0,20.0,0.999533258616136
0.0,30.0,0.9998876048674304
0.0,31.41592653589793,0.9998872728236413
0.0,40.0,0.9998727193811479
0.0,50.0,0.999895991524178
0.0,60.0,0.9998943632672284
0.0,62.83185307179586,0.9998966043126091
0.0,70.0,0.9998975600659904
0.0,80.0,0.9998973486123554
0.0,90.0,0.9998978070272277
0.0,100.0,0.9998972610278184
0.0,110.0,0.9998983708169957
0.0,120.0,0.9998970073704758
0.0,125.66370614359172,0.9998984101286501
0.0,130.0,0.9998981038599731
0.0,140.0,0.9998975055203309
0.0,150.0,0.9998980246783896
0.1,1.0,0.10460056164235737
0.1,10.0,0.9887437128054593
0.1,20.0,0.9985686917819916
0.1,30.0,0.9990601208670521
0.1,31.41592653589793,0.9990966466886894
0.1,40.0,0.9990457330561103
0.1,50.0,0.9990367942635505
0.1,60.0,0.85854238637301
0.1,62.83185307179586,-0.08669179260061013
0.1,70.0,0.9990294045343979
0.1,80.0,0.9990287541753576
0.1,90.0,0.9990077547686823
0.1,100.0,0.9990331779391736
0.1,110.0,0.9990746905123236
0.1,120.0,0.9990918080820564
0.1,125.66370614359172,0.9990700387152881
0.1,130.0,0.9990253635818493
0.1,140.0,0.9990643801017447
0.1,150.0,0.9991248819673348
0.2,1.0,0.04899000354921074
0.2,10.0,0.9862371770273857
0.2,20.0,0.9961558358597643
0.2,30.0,0.9964924470834027
0.2,31.41592653589793,0.9964655185657012
0.2,40.0,0.9965428013290851
0.2,50.0,0.9681521728209614
0.2,60.0,0.18914512369542097
0.2,62.83185307179586,0.02120292769268179
0.2,70.0,0.9964283130880766
0.2,80.0,0.9966099722837108
0.2,90.0,0.9967011154098548
0.2,100.0,0.9967686149300675
0.2,110.0,0.9964914945124008
0.2,120.0,0.9966417858386614
0.2,125.66370614359172,0.9965661741164451
0.2,130.0,0.996676218155341
0.2,140.0,0.9964111722977795
0.2,150.0,0.9967621512623308
0.3,1.0,0.023355914072286803
0.3,10.0,0.980885634559241
0.3,20.0,0.9919201971233753
0.3,30.0,0.9873418035897558
0.3,31.41592653589793,0.9851676579248486
0.3,40.0,0.5407531286486644
0.3,50.0,0.26355613385896465
0.3,60.0,0.10636411102168972
0.3,62.83185307179586,0.00012183683664989469
0.3,70.0,0.1267189426614021
0.3,80.0,0.9926177200871165
0.3,90.0,0.8317660252510104
0.3,100.0,0.6275605501195919
0.3,110.0,0.9926228950661226
0.3,120.0,0.9924366679305048
0.3,125.66370614359172,0.9920219009020801
0.3,130.0,0.973624639448163
0.3,140.0,0.8998500809381617
0.3,150.0,0.9928917973746828
0.4,1.0,0.013055366350495543
0.4,10.0,0.9074780430029268
0.4,20.0,0.82651482434656
0.4,30.0,0.10518184119531954
0.4,31.41592653589793,0.10783145637222573
0.4,40.0,0.1639036655178764
0.4,50.0,0.17943655699160777
0.4,60.0,0.07348330348451701
0.4,62.83185307179586,-0.0027485481378317755
0.4,70.0,-0.04650811841827152
0.4,80.0,0.3860740225061163
0.4,90.0,0.964744634214094
0.4,100.0,0.5963454529041191
0.4,110.0,0.6266163848696786
0.4,120.0,0.4955913947733094
0.4,125.66370614359172,0.3370381844187298
0.4,130.0,0.5418147126988185
0.4,140.0,0.40871585412488587
0.4,150.0,0.47352476994207116
0.5,1.0,0.00857351866670413
0.5,10.0,0.17409997778559166
0.5,20.0,0.07731549681942852
0.5,30.0,0.06101864524636597
0.5,31.41592653589793,0.0566701459122475
0.5,40.0,0.16256425905431554
0.5,50.0,0.1126757471269281
0.5,60.0,0.03701233100324426
0.5,62.83185307179586,0.0011619498605969455
0.5,70.0,-0.052693230948087276
0.5,80.0,0.052470912900553175
0.5,90.0,0.177562014541781
0.5,100.0,0.2666839564769342
0.5,110.0,0.1889126333786635
0.5,120.0,0.17280193430846785
0.5,125.66370614359172,0.19772440315322554
0.5,130.0,0.18533117655642728
0.5,140.0,0.19946898889420248
0.5,150.0,0.20331143652023792
0.6,1.0,0.0053600545960474566
0.6,10.0,0.0407420858622783
0.6,20.0,0.03500668834160177
0.6,30.0,0.049760236192224416
0.6,31.41592653589793,0.028208621169769774
0.6,40.0,0.10446519828420782
0.6,50.0,0.06039763900773062
0.6,60.0,0.02951342506047847
0.6,62.83185307179586,0.00011873696293499121
0.6,70.0,-0.03455893114438788
0.6,80.0,0.022058361559910717
0.6,90.0,0.06480695258645877
0.6,100.0,0.09723975115327953
0.6,110.0,0.0902427208867953
0.6,120.0,0.09222425408088356
0.6,125.66370614359172,0.09227023821303935
0.6,130.0,0.10794583779918769
0.6,140.0,0.08484461806906421
0.6,150.0,0.08937464224204417
0.7,1.0,0.004675044833813777
0.7,10.0,0.032549147767644865
0.7,20.0,0.031505936738478305
0.7,30.0,0.038706321499496446
0.7,31.41592653589793,0.019601026221754313
0.7,40.0,0.06541244115001933
0.7,50.0,0.039152670945668114
0.7,60.0,0.022775815902158228
0.7,62.83185307179586,-0.0006563282258122226
0.7,70.0,-0.017783830765330102
0.7,80.0,-0.02706769905914798
0.7,90.0,0.021156369023729325
0.7,100.0,0.04811438589754618
0.7,110.0,0.06497660068476944
0.7,120.0,0.05531275341644629
0.7,125.66370614359172,0.0635663504099114
0.7,130.0,0.04578998014933113
0.7,140.0,0.06147426809267554
0.7,150.0,0.062054435404054475
0.8,1.0,0.003117708025930207
0.8,10.0,0.025985527869231008
0.8,20.0,0.02960247089087164
0.8,30.0,0.028525817423435112
0.8,31.41592653589793,0.01614952188098564
0.8,40.0,0.04499375119210827
0.8,50.0,0.02937406407387335
0.8,60.0,0.015802793189575698
0.8,62.83185307179586,-0.0033476032031962487
0.8,70.0,-0.010153228164696932
0.8,80.0,-0.010029634307633276
0.8,90.0,0.017478342594858566
0.8,100.0,0.026166679672915496
0.8,110.0,0.06158539424516404
0.8,120.0,0.06232252128253695
0.8,125.66370614359172,0.05506102328823653
0.8,130.0,0.0463893171099319
0.8,140.0,0.0374236585675526
0.8,150.0,0.024131406866666042
0.9,1.0,0.0026304605861484113
0.9,10.0,0.02196703595413673
0.9,20.0,0.025341152589824188
0.9,30.0,0.020283773163555566
0.9,31.41592653589793,0.011090269476950623
0.9,40.0,0.03151728520529181
0.9,50.0,0.023691630657516314
0.9,60.0,0.009702308419602923
0.9,62.83185307179586,-0.0012784538358296123
0.9,70.0,-0.01081648691752479
0.9,80.0,-0.0003119849899832493
0.9,90.0,0.0249088553111475
0.9,100.0,0.012949911497807855
0.9,110.0,0.02294375544567574
0.9,120.0,0.023843086533448406
0.9,125.66370614359172,0.035827883899244885
0.9,130.0,0.056818510241602845
0.9,140.0,0.0485070920069077
0.9,150.0,0.06808215978068188
1.0,1.0,0.002580223144183821
1.0,10.0,0.017244180977605612
1.0,20.0,0.019065859362540932
1.0,30.0,0.01466287290046643
1.0,31.41592653589793,0.007320971358031879
1.0,40.0,0.02423185762861778
1.0,50.0,0.019076193228243665
1.0,60.0,0.0074590293341378665
1.0,62.83185307179586,0.0023463456625893143
1.0,70.0,-0.0007157613350297408
1.0,80.0,0.0026062381491984755
1.0,90.0,0.018869617193189466
1.0,100.0,0.036003680934423056
1.0,110.0,0.02813268549967762
1.0,120.0,0.03690372557611539
1.0,125.66370614359172,0.026056160043152116
1.0,130.0,0.029394593666573675
1.0,140.0,0.05489831276992865
1.0,150.0,0.009668870939484204


==> anc/Fig_15_b.csv <==
0.0,1.0,0.5706101622038537
0.0,10.0,0.6866032301590147
0.0,20.0,0.5283773327682268
0.0,30.0,0.5750225315565061
0.0,31.41592653589793,0.7898434582573338
0.0,40.0,0.7894205617811845
0.0,50.0,0.7348962328718038
0.0,60.0,0.6260042878579658
0.0,62.83185307179586,0.7596289860223225
0.0,70.0,0.7968794490169889
0.0,80.0,0.7051369988035747
0.0,90.0,0.5001165540353545
0.0,100.0,0.7629046589683861
0.0,110.0,0.6357060432886819
0.0,120.0,0.646700460238465
0.0,125.66370614359172,0.6134505911259924
0.0,130.0,0.7227993619872747
0.0,140.0,0.6109545234743119
0.0,150.0,0.439443648582468
0.1,1.0,1.357715909893567
0.1,10.0,1.2695137177151459
0.1,20.0,1.2776945191828148
0.1,30.0,1.3800066861452231
0.1,31.41592653589793,1.5390963227790109
0.1,40.0,1.6164848744356928
0.1,50.0,2.7466950559025127
0.1,60.0,22.35485899979798
0.1,62.83185307179586,180.2746129970464
0.1,70.0,12.756427097627615
0.1,80.0,3.3984989950172078
0.1,90.0,2.2391178444872937
0.1,100.0,1.8377513809891375
0.1,110.0,1.6988502130953669
0.1,120.0,1.5829353987635502
0.1,125.66370614359172,1.56048498070502
0.1,130.0,1.5319482970030773
0.1,140.0,1.5088937024477587
0.1,150.0,1.4563311146705686
0.2,1.0,3.6100446482869195
0.2,10.0,3.146087196760427
0.2,20.0,3.273453926677689
0.2,30.0,3.659421412959849
0.2,31.41592653589793,3.8734600993848707
0.2,40.0,4.451302699271562
0.2,50.0,7.283349272821655
0.2,60.0,20.57923088100905
0.2,62.83185307179586,37.57079008979669
0.2,70.0,70.29792960406823
0.2,80.0,14.66735776859746
0.2,90.0,8.204328684731339
0.2,100.0,6.262939717952277
0.2,110.0,5.268755186914801
0.2,120.0,4.75092441420243
0.2,125.66370614359172,4.69168725367231
0.2,130.0,4.60427396930244
0.2,140.0,4.310974378570309
0.2,150.0,4.128568122675685
0.3,1.0,7.3222984662089745
0.3,10.0,6.30779657720895
0.3,20.0,6.684731023871653
0.3,30.0,7.236634946522978
0.3,31.41592653589793,7.4989301196254745
0.3,40.0,10.059587517896514
0.3,50.0,12.830035730984761
0.3,60.0,15.769694060081813
0.3,62.83185307179586,21.266654883099424
0.3,70.0,78.16254222918363
0.3,80.0,39.422248171121886
0.3,90.0,23.107006692734593
0.3,100.0,16.906644328021443
0.3,110.0,12.282031633161107
0.3,120.0,11.366464057481561
0.3,125.66370614359172,10.874499866551872
0.3,130.0,11.442921408991023
0.3,140.0,17.69410736739014
0.3,150.0,9.488639012544338
0.4,1.0,12.634853582238218
0.4,10.0,10.874366060084862
0.4,20.0,11.635095813600975
0.4,30.0,17.85004628534106
0.4,31.41592653589793,17.352487380882415
0.4,40.0,16.4986094615752
0.4,50.0,15.28618492259903
0.4,60.0,15.959904897783934
0.4,62.83185307179586,18.133186264879118
0.4,70.0,54.66983657343036
0.4,80.0,37.49670781212964
0.4,90.0,39.38276682515582
0.4,100.0,23.833088624747916
0.4,110.0,21.63895132924751
0.4,120.0,18.37495258691741
0.4,125.66370614359172,18.665211547677597
0.4,130.0,18.72479650496408
0.4,140.0,17.74778334040247
0.4,150.0,19.89272007247662
0.5,1.0,19.61677377352121
0.5,10.0,19.447992159859886
0.5,20.0,21.903713065039316
0.5,30.0,25.17079580199169
0.5,31.41592653589793,27.2223039226267
0.5,40.0,25.539878929771014
0.5,50.0,22.870129102459554
0.5,60.0,23.453078388247686
0.5,62.83185307179586,23.752256082570195
0.5,70.0,47.005100765872484
0.5,80.0,61.188547273776656
0.5,90.0,35.65067289514075
0.5,100.0,28.705417943054783
0.5,110.0,24.393107329809773
0.5,120.0,23.524309409894844
0.5,125.66370614359172,22.90127976621745
0.5,130.0,22.960423450744237
0.5,140.0,22.847760101171605
0.5,150.0,22.369701814237665
0.6,1.0,28.573251518933226
0.6,10.0,30.342699483993574
0.6,20.0,30.401495324987287
0.6,30.0,32.675383114817606
0.6,31.41592653589793,34.107602149132575
0.6,40.0,35.15705979383093
0.6,50.0,31.21090007571072
0.6,60.0,29.179661260740755
0.6,62.83185307179586,36.94274927296069
0.6,70.0,46.014574646033125
0.6,80.0,82.3422206773995
0.6,90.0,49.87751660693088
0.6,100.0,37.19592567611686
0.6,110.0,33.28783581470871
0.6,120.0,31.97685392431013
0.6,125.66370614359172,31.45905538368239
0.6,130.0,31.014736511024147
0.6,140.0,30.998295922227033
0.6,150.0,30.222554144647393
0.7,1.0,38.8412218985787
0.7,10.0,39.2547386850416
0.7,20.0,40.087097995405585
0.7,30.0,42.24765209228446
0.7,31.41592653589793,44.6821289710207
0.7,40.0,45.05919796317504
0.7,50.0,41.30212111068068
0.7,60.0,38.3492684100479
0.7,62.83185307179586,47.27735440304267
0.7,70.0,51.708494760694535
0.7,80.0,77.74329074774676
0.7,90.0,66.42261236718274
0.7,100.0,50.804745749471856
0.7,110.0,43.90341110497159
0.7,120.0,41.844108685421745
0.7,125.66370614359172,41.26451804976512
0.7,130.0,41.26260211654376
0.7,140.0,40.8853066332254
0.7,150.0,40.05437069195731
0.8,1.0,50.64384956435737
0.8,10.0,49.346018883348066
0.8,20.0,51.97632915734265
0.8,30.0,54.114749647050886
0.8,31.41592653589793,56.117643691275326
0.8,40.0,55.931679180602735
0.8,50.0,52.529540756483115
0.8,60.0,49.968959727481334
0.8,62.83185307179586,55.54720331010693
0.8,70.0,60.34183563070667
0.8,80.0,70.83298302110754
0.8,90.0,78.43067068040644
0.8,100.0,64.46904399313208
0.8,110.0,56.313198930181294
0.8,120.0,52.85699633908818
0.8,125.66370614359172,52.27370266195728
0.8,130.0,52.280299831739626
0.8,140.0,51.61444416764501
0.8,150.0,51.26482504461885
0.9,1.0,63.382699627995535
0.9,10.0,61.26901479849154
0.9,20.0,65.97333706668954
0.9,30.0,68.4515567090307
0.9,31.41592653589793,69.84732709557478
0.9,40.0,69.05410824249218
0.9,50.0,65.1824354185362
0.9,60.0,62.97892934648714
0.9,62.83185307179586,66.76040964146682
0.9,70.0,71.66854135695847
0.9,80.0,78.7403087382433
0.9,90.0,91.29282874017
0.9,100.0,78.35243160865247
0.9,110.0,70.01835306451177
0.9,120.0,65.40446120085697
0.9,125.66370614359172,64.6146815915707
0.9,130.0,64.1453240838832
0.9,140.0,63.71554276458952
0.9,150.0,63.99959790006237
1.0,1.0,78.00587071576317
1.0,10.0,75.13913912897529
1.0,20.0,81.39272414801248
1.0,30.0,83.66248814762089
1.0,31.41592653589793,84.23757857813384
1.0,40.0,83.60465024062051
1.0,50.0,79.26658360164429
1.0,60.0,79.13934785080812
1.0,62.83185307179586,81.1278645075785
1.0,70.0,85.2538976537779
1.0,80.0,91.01525070736582
1.0,90.0,103.44830880604736
1.0,100.0,91.46991666421056
1.0,110.0,83.97858509806797
1.0,120.0,78.75152504773814
1.0,125.66370614359172,77.87868118473405
1.0,130.0,77.2475573149403
1.0,140.0,78.12683319366272
1.0,150.0,77.78681181606866


==> anc/Fig_2.csv <==
-0.06011266902183961,0.0,0.0,0.0,0.49954208392346794,0.5095088830038613,0.5013237310990654
-0.01236603969894318,0.0005384118412063364,0.0005384118412063364,0.0005384118412063364,0.4994667056191938,0.5094323280813565,0.5012475159171217
0.035380589623953254,0.001993404670265973,0.002163642782654466,0.0028412700310564243,0.5028201562468962,0.5361008367975368,1.3303399022782707
0.08312721894684968,0.004911570922008859,0.004310903930125121,0.0024446983769281926,0.5173527993752834,0.6645488628051481,5.068432948051404
0.13087384826974613,0.011451745182656323,0.011503067123148683,0.011753138588546097,0.5441439973963217,0.9029879492682351,11.589599759043681
0.17862047759264255,0.024079933609660924,0.02441652472956103,0.02466543883097771,0.5832687485207885,1.24879567170115,20.234723895111
0.226367106915539,0.04565938745204043,0.04761963232431121,0.042593042431200115,0.6327104780954131,1.6820109344184357,29.824908965945802
0.2741137362384354,0.07963516801035492,0.08751131456877706,0.020792861169898043,0.6881397738115723,2.1632898898678223,39.27286304828386
0.32186036556133185,0.12982383845377524,0.14838625450710816,0.028474683696061164,0.7433395004355429,2.636703891828256,48.315257464159885
0.36960699488422827,0.20157603937212762,0.23439294363430155,9.081596487602872e-05,0.7912639830312149,3.039481239885254,56.67284907447751
0.4173536242071247,0.2971743623716631,0.34947262395711937,-0.07576344153751101,0.8256931712256927,3.320203539268018,63.439492041426966
0.4651002535300211,0.4156204269109233,0.47894782322585255,-0.15858770659435872,0.8433430554572994,3.4612685562660275,67.5123593083132
0.5128468828529176,0.5455373372642903,0.6044774219976916,-0.25166773586501046,0.8456966095710674,3.4902983356229034,68.18370666985716
0.5605935121758139,0.6678750707859029,0.7109813830734448,-0.3268086938486402,0.8389701694924915,3.4651638121700348,65.46315922140215
0.6083401414987104,0.7693873323395017,0.7914630211021176,-0.3665644852228611,0.8312773247162396,3.4436845892057857,60.005322244205445
0.6560867708216067,0.8463147748678373,0.8519030424328807,-0.3745078595703806,0.8290366448334223,3.462606620453276,52.72301749334393
0.7038334001445032,0.9026863116175627,0.8975081544786928,-0.3365919269236992,0.8349899589800569,3.5312821407677895,44.25640654286978
0.7515800294673995,0.9420335805021475,0.9332150407106211,-0.28073828411530594,0.8479964383324877,3.6320632881417056,35.03162581105786
0.7993266587902961,0.9684749413802513,0.9621411084549203,-0.19352539169271987,0.8639085963831032,3.72339766350521,25.692254918957673
0.8470732881131926,0.9850509509239557,0.982875962890959,-0.15045057210228474,0.8771877625156091,3.7515207042506775,17.112040996829382
0.8948199174360889,0.9943393527302509,0.9943520671224616,-0.13075907194755787,0.8832610431619738,3.6855006201620024,10.197252692605034
0.9425665467589854,0.9987021710307583,0.9987480791075217,-0.11368768083258826,0.8813919738711079,3.5632899610139357,5.648123335151045
0.9903131760818817,1.0005457695472364,0.9998932407311968,-0.11343807791383317,0.8772461995285088,3.493386536618288,3.9295309056210717
1.0380598054047783,1.0020240553753808,1.0008740662358822,-0.11351667392011118,0.8826600628995032,3.6000421852001767,5.188055294699336
1.0858064347276748,1.004957025993517,1.0033125860688685,-0.1043239391832949,0.9110090549766878,3.965925171826265,9.289924858239416
1.133553064050571,1.0115109541187204,1.009060140260312,-0.09385706829924058,0.9708637752247212,4.609657880460888,15.834200302604733
1.1812996933734676,1.0243954568458102,1.021944834792038,-0.07330159565507235,1.0624604951039083,5.489145951883195,24.20254188190272
1.2290463226963642,1.0467527100150469,1.0494438163085196,-0.049086170614967346,1.177763973801932,6.511053548924403,33.62771858862204
1.2767929520192605,1.0825145237601517,1.1051447319133012,-0.04048041189833608,1.3025173025498962,7.539151143013237,43.33906365752293
1.3245395813421568,1.136379417048927,1.2093890871229356,-0.056900802872296014,1.4193748018627457,8.407927395369049,52.51265263002547
1.3722862106650533,1.2135733403913993,1.3546613187921588,-0.0762009306682975,1.511998394412089,8.979569193291947,60.4436732359909
1.4200328399879498,1.3162055393821301,1.5040777743324656,-0.07748445129990306,1.570014200409601,9.250134899450737,66.47138293581868
1.4677794693108464,1.4396601409879006,1.6298361261315752,-0.0786636371094502,1.59377635810908,9.357128043729062,70.08530293337375
1.5155260986337427,1.5695552596152558,1.721317153667079,-0.09444548392644914,1.595894423090532,9.469785658908094,70.97105176233872
1.563272727956639,1.6876565660796574,1.7852459288907412,-0.10641354344902311,1.5964008197449306,9.705278232998962,69.0228454923489
1.6110193572795355,1.782323052493061,1.8304706726652678,-0.09614595919490516,1.613379774735579,10.109319569939599,64.38426184647277
1.658765986602432,1.853921950424875,1.8643510571269588,-0.10403966023636066,1.6560651477159414,10.66644649092754,57.46413711719704
1.7065126159253283,1.9059634711232232,1.891982442606527,-0.08956547829473033,1.7233458604680656,11.312600694062612,48.922300938927
1.7542592452482246,1.9431831279496499,1.9210764354906629,-0.08802722823875414,1.8055250558087585,11.940241407262576,39.58255154553642
1.8020058745711212,1.9689569053460507,1.956159867928249,-0.07052562689517955,1.8875294954943547,12.3981256539735,30.33536246941591
1.8497525038940177,1.9853288006983794,1.9868720729759612,-0.0714753494627071,1.9533149851635003,12.535045256245485,22.022627301339508
1.8974991332169142,1.994511453685434,1.9975530119415148,-0.07432509554572349,1.9915844218775232,12.381546840269548,15.400365839802758
1.9452457625398103,1.9986639280112064,1.9986566743957783,-0.07647478253257184,2.0021073485684786,12.185953903581233,11.051240889908515
1.992992391862707,2.0005010322475387,1.9985886796907173,-0.06787221940022477,1.9993954167783217,12.210082097373652,9.370078033366543
2.0407390211856034,2.001953260204426,1.9992301652723539,-0.06961360972043783,2.0089956569980343,12.612392150578756,10.525653294035438
2.0884856505084994,2.0049555772432326,2.0014549707934375,-0.060530953505125745,2.0560623670414633,13.436952906374701,14.409971705201452
2.1362322798313964,2.011653203299228,2.007106191194246,-0.05679961252389476,2.1543754071463512,14.634850150237737,20.687125358509437
2.1839789091542925,2.0247289413565763,2.0217476619235244,-0.07190978537972108,2.302429928945192,16.08506933839213,28.79215073702565
2.2317255384771895,2.04786688838398,2.058768234115371,-0.050100670278265806,2.4852144039452635,17.607071166048556,38.003778430674124
2.2794721678000855,2.085605656286917,2.1535880017565456,-0.06928947728220872,2.6782836348859336,18.961266456117336,47.523589186015364
2.3272187971229816,2.1439639958566885,2.3500826174630656,-0.07027694754624983,2.8532314091698914,19.863077341089664,56.51104908327224
2.3749654264458786,2.2270297247150945,2.5331943358654683,-0.07835198040252322,2.984986590928604,20.231205292578423,64.15279417065314
2.4227120557687747,2.3364518345401866,2.6577500726756442,-0.07943098255757708,3.0606383119787797,20.351348146831317,69.76741158377119
2.470458685091671,2.4640538068587663,2.736033853239801,-0.08244291925629942,3.086707538350994,20.529908876407866,72.8550646065549
2.5182053144145677,2.593144369428795,2.7879635096387534,-0.08268790459724365,3.0888794666061603,20.943691070247265,73.15581010437126
2.565951943737464,2.705605764559658,2.8209989870357153,-0.07739294545183299,3.1005942474445853,21.64656538419505,70.65567421531522
2.613698573060361,2.794032499954028,2.84138456341105,-0.08142598733465087,3.147674110186917,22.602516040067268,65.57140184379345
2.661445202383257,2.860358818154097,2.854557745130798,-0.0689924891760551,3.23996855956044,23.710690426076546,58.36488714872062
2.709191831706153,2.9087612064649755,2.8682247359299406,-0.09021778599606384,3.371190607875251,24.81868174772806,49.65789031432985
2.75693846102905,2.944359008819349,2.8932629831900285,-0.07487702037626745,3.522599485003801,25.72278858644272,40.246829178072744
2.804685090351946,2.969326547734346,2.962594881181325,-0.077510138991444,3.668138106794337,26.147060912914018,30.954440658970636
2.852431719674843,2.985591620348434,2.9966681925545244,-0.08370428799936501,3.7815196287539643,25.94719550234049,22.617841515938082
2.900178348997739,2.9946813447487157,2.997210505822313,-0.08749023739554104,3.845862508675821,25.56989506305807,15.990974378692455
2.947924978320635,2.9987294143684373,2.997305337105034,-0.09321088235144041,3.863770169179211,25.436703601333097,11.657261361469399
2.995671607643532,3.0004448761540528,2.9957519149294813,-0.09446055227916209,3.8610689165493945,25.782908722861578,10.011468470374282
3.043418236966428,3.001845628862968,2.9960278424796956,-0.09749306244796183,3.877574824149795,26.677735927306845,11.204442067119203
3.0911648662893247,3.004948928948169,2.9982223864405535,-0.09848912115098266,3.9484597673519066,28.06707799667755,15.129762268029609
3.1389114956122213,3.011711101054928,3.0053890848804103,-0.09857310450665527,4.090336864119792,29.806254141495497,21.428347341037913
3.1866581249351174,3.0251150155040016,3.0229905264721286,-0.09203721321883801,4.298328260841866,31.679081984848075,29.54161720260836
3.2344047542580143,3.0492370829147974,3.076311072931329,-0.0995338185580276,4.549673159297673,33.41157017578139,38.74116098854377
3.2821513835809104,3.089417562911009,3.2684500722955367,-0.08925679116272786,4.809501626942762,34.65452460971894,48.20042278023956
3.329898012903807,3.1522381915521924,3.596733009060464,-0.0884426511615636,5.038451636721444,35.04711966218547,57.07707841605825
3.3776446422267035,3.242041497126379,3.6991761751278482,-0.09073187205888794,5.2034226608095375,35.08531993799131,64.56868682131137
3.4253912715495995,3.358010025465811,3.7231228364382365,-0.08391341998285172,5.290847083941055,35.231753327160895,70.008660180845
3.4731379008724965,3.488946305853334,3.7801152626070014,-0.08955575572948217,5.316158435205729,35.725003874626935,72.9219747763593
3.5208845301953926,3.6158838347900426,3.8032590593448132,-0.08544542839244208,5.319591278453909,36.620393145741495,73.04267347128317
3.568631159518289,3.7225251584171097,3.8134817383783077,-0.08294020007460265,5.346952033133988,37.86194558328974,70.36502860059964
3.6163777888411857,3.804551032907682,3.8111915370750764,-0.08276511353639389,5.429459405729051,39.30915116753832,65.14176283113356
3.6641244181640817,3.86591387181861,3.797203405984631,-0.06994861511591699,5.575588389425264,40.76873076417757,57.83739088431838
3.7118710474869783,3.911336958515489,3.785920690284684,-0.0782879820671421,5.772831043732518,41.983631408748145,49.08557639415617
3.759617676809875,3.9452436606002736,3.8105260241564,-0.0637361660896469,5.992993426323233,42.66059449594016,39.659790485960315
3.8073643061327713,3.9696385714264584,3.9437035253089157,-0.06709860112956807,6.19896575433079,42.461347202670375,30.412722441247332
3.855110935455668,3.985896158278413,3.9046728026107895,-0.0664969717374782,6.354577834981839,41.83474373660576,22.157106281823612
3.902857564778564,3.994892075200048,3.9080777123781765,-0.06436597450587529,6.438748442655575,41.465308696405266,15.634253631644766
3.9506041941014605,3.998747118408855,3.8979800332639183,-0.06127780293855587,6.459516817227125,41.630066691789374,11.422723834718074
3.998350823424357,4.000278876539979,3.8962163921622666,-0.06036639475689116,6.456341291220297,42.41779957060514,9.90371447141356
4.0460974527472535,4.001775460418045,3.895879989881338,-0.06446340958861434,6.483167706149303,43.77278246722751,11.221137199843863
4.09384408207015,4.004909689316385,3.8931615222869955,-0.059649184550727104,6.58307160993781,45.53928082392566,15.2578510394995
4.141590711393046,4.0118674794663765,3.899654908198881,-0.06330981495019145,6.773286375952237,47.475052609618395,21.6539488064675
4.189337340715942,4.0256163134976815,3.9169270355351413,-0.053604856740446724,7.044170909662616,49.27474778617737,29.833276765770044
4.237083970038839,4.050713724187387,3.9743159238823647,-0.05604177772860391,7.364597582156308,50.58448578154967,39.05852229677015
4.284830599361736,4.09377566331446,4.184508697288302,-0.04747067157678608,7.68910073184912,51.10229203511013,48.49909334894093
4.332577228684632,4.16152040665473,4.2213436060579355,-0.0469188134377064,7.967464833400303,51.02859725744671,57.31390427777133
4.380323858007528,4.258372510257723,4.291403444125653,-0.045348137930287205,8.159411382709337,51.081183667686894,64.71350370989063
4.428070487330424,4.380851550930947,4.308851299481086,-0.04436000041141521,8.252986620124371,51.48109603509006,70.04236939731454
4.475817116653321,4.513729251503352,4.323051892594442,-0.04360340831334977,8.275297844323081,52.29776947323839,72.82396618234803
4.523563745976218,4.637257624728044,4.325013606250505,-0.048116183415306345,8.282065420185095,53.472395559991895,72.80660225019653
4.571310375299114,4.737757940274141,4.323307796579528,-0.05340652955539408,8.329857636136447,54.86055057704547,69.99723338974745
4.61905700462201,4.814288999799889,4.308285576008557,-0.05844192498436399,8.452913941838657,56.247594150440236,64.64671891321403
4.666803633944906,4.870736797057542,4.284411609953122,-0.05293184211492439,8.656642607826672,57.387948903093665,57.23770011278225
4.714550263267802,4.913358108936958,4.229555385715909,-0.06018074488830391,8.92144155839061,57.985277619422284,48.42328347246491
4.762296892590699,4.9457812874036895,4.130896133934752,-0.058204208040570665,9.20933379046802,57.84988949805516,38.98983387632337
4.810043521913596,4.969958771861264,4.077790131807037,-0.057930324498819505,9.472116777198986,57.165520935432845,29.784359823588357
4.857790151236492,4.9861801081155726,4.057748724004222,-0.0544394301486873,9.664157930666143,56.59225390531124,21.63706404212574
4.905536780559388,4.995054950291003,4.043722008498458,-0.06142012590950388,9.76185973064391,56.45690536857748,15.256721281908643
4.953283409882284,4.998790694506672,4.043163817945909,-0.056334234685032084,9.78162116328019,56.88218131881869,11.219917417468704
5.001030039205181,5.000187530077116,4.044113908718629,-0.05891733490782576,9.778423925978336,57.846698741695086,9.887402782249362
5.048776668528078,5.001635991972316,4.039901974502089,-0.05799940633559568,9.819556676163584,59.226818436271046,11.370204865069905
5.0965232978509745,5.004853717958206,4.026675914270722,-0.05816692814392349,9.95368178177435,60.81691340414366,15.540597343773218
5.1442699271738705,5.011904245214961,4.024548530466647,-0.05999265013680941,10.196621148319286,62.3436696901248,22.040371723829605
5.192016556496767,5.026077357435354,4.046633554455587,-0.051110292493557676,10.53284064211732,63.504217817597265,30.27432564750623
5.239763185819664,5.052604042251533,4.049629837039578,-0.05302890872330097,10.922334493913125,64.03307339164813,39.519599646934005
5.287509815142561,5.098384073561157,4.015381759778259,-0.058121152456745664,11.308885745443925,63.99631524608412,48.942440642568265
5.335256444465457,5.1718990170543835,4.052213475521239,-0.04777814212316839,11.6315803874976,63.930415629284084,57.688458513477656
5.383003073788353,5.276429764378556,4.078253353371615,-0.05340949773827051,11.844008138455163,64.15972601374845,64.9711836746529
5.430749703111249,5.404865951546006,4.070681109439204,-0.0532058206641638,11.938458204174506,64.7789006524355,70.14557283014283
5.478496332434146,5.538435624270056,4.072512660261118,-0.05351913200923078,11.956456194168865,65.75544425769344,72.75329726441544
5.526242961757043,5.657433430729391,4.066284999090252,-0.05249209351708053,11.969417158578356,66.967691553791,72.55718556449267
5.573989591079939,5.7517050689256495,4.051488306009988,-0.05120735215663125,12.04263182556498,68.2310582091918,69.5908947406232
5.621736220402835,5.822274439756248,4.026296927602259,-0.05164809314792808,12.211110007629486,69.30628733673102,64.12493386244049
5.669482849725731,5.875119743588284,3.9627570275883484,-0.05873842132479118,12.475716816036991,69.93473121035382,56.64885433367079
5.717229479048628,5.91525027973771,3.859055802346437,-0.048591189632416,12.809071404913876,69.88811138535642,47.811616032006754
5.764976108371525,5.946324622989963,3.6645698857110744,-0.043497069821881326,13.163140691247893,69.17933300900502,38.40210318463277
5.812722737694421,5.970157819942611,3.6550082955970438,-0.05148872092190779,13.478579169545311,68.38262871424088,29.258143486542924
5.860469367017317,5.986517414012134,3.6332348266623256,-0.06000592467966525,13.700849873606572,67.9418403436716,21.198258463861613
5.908215996340213,5.995344662146359,3.630226988526549,-0.06947266781351996,13.805860931972946,68.02632844294246,14.947252697539874
5.95596262566311,5.998714889890349,3.6282130879520427,-0.0668203399417243,13.821496568642948,68.65268959924933,11.061735233364354
6.003709254986006,5.999999835170935,3.6244776169195263,-0.0705029128838296,13.81966762163033,69.73283363507626,9.894790096183321
6.051455884308903,6.001422655101689,3.6191549289439724,-0.06892544106339572,13.879551006882684,71.09506534980495,11.554281393227395
6.099202513631799,6.00468852928574,3.618354904232557,-0.06590015368660385,14.05298859253192,72.50052355443977,15.88695353443154
6.146949142954695,6.011932624685224,3.6311898709681514,-0.05867322767232877,14.352632062635058,73.66179026457561,22.487323077811112
6.194695772277592,6.0266030832722235,3.626366968195664,-0.06407895383004532,14.756089947122087,74.28642176442942,30.783891527110992
6.2424424016004885,6.054439781734945,3.5672715013038383,-0.06014855380858791,15.214102501863069,74.25551715162592,40.03491245702224
6.290189030923385,6.103910497730162,3.5779513082476666,-0.07485093995587656,15.659557677433854,74.00221308170286,49.408691976589154
6.3379356602462815,6.183430094433546,3.558656963686442,-0.055035649176650075,16.020994218097535,74.00973226811531,58.062452984127916
6.385682289569178,6.295861532588044,3.551191806263311,-0.049214281730325125,16.247218737373196,74.43536439233377,65.226363664205
6.433428918892075,6.429493736132298,3.5494749651396105,-0.06558252693700532,16.33780334475994,75.27034787903496,70.25751784740396
6.481175548214971,6.5624514980237265,3.5473789158895936,-0.060921900962154316,16.35113062522574,76.40682506800269,72.70776517441197
6.528922177537868,6.67650921924056,3.5270910863896487,-0.053772178428967615,16.373830683048304,77.66819733438,72.3586100926238
6.576668806860764,6.764704819381856,3.4954317879852943,-0.06198008024737148,16.47756171574449,78.82495411038236,69.250856714608
6.62441543618366,6.8301003224021315,3.444131497711035,-0.06725714282872064,16.696006330087783,79.60907804545629,63.645280260785626
6.672162065506557,6.878891926852351,3.3488154954968845,-0.06226546945976681,17.02429163281962,79.76016001040743,56.04713881903265
6.719908694829453,6.916664173714645,3.2022055141768755,-0.0620878326524932,17.426667869801573,79.1523706249497,47.14216391385275
6.76765532415235,6.946696281869197,3.0970896370300873,-0.06799959929037296,17.84481275417487,78.14778306937511,37.72309379276952
6.815401953475246,6.970577024582964,3.0635235107558656,-0.06708314595657149,18.208232797509726,77.38400848469935,28.61240566828315
6.863148582798142,6.986971107986006,3.051441229158836,-0.06221695800779036,18.454143374745993,77.13151716103197,20.620650350576106
6.910895212121039,6.995593420128407,3.0542603802184103,-0.06479699088668407,18.560464025191507,77.45172296594566,14.466480416953942
6.958641841443935,6.998685856599589,3.053141102204565,-0.06528722773378944,18.56973999069556,78.28471614631347,10.702404837907219
7.006388470766832,6.9998097876200855,3.0481233700575574,-0.06563154146889484,18.571540034943823,79.48032913476129,9.66930142539555
7.054135100089728,7.0012128020885145,3.041912799555665,-0.060895393822707734,18.65494721540192,80.81211832933933,11.454741024558727
7.101881729412624,7.00459232991999,3.0379756189219496,-0.06477383794886583,18.87260755870825,81.99070292068573,15.894143441807318
7.149628358735521,7.012087879814003,3.0513915076033293,-0.07537858976980401,19.232494639975666,82.71727268924906,22.59724816340241
7.197374988058417,7.027422805836296,3.0281444571255736,-0.07562956116541246,19.704583193032605,82.78681414628439,30.968499511652876
7.245121617381313,7.05688966865415,2.9724402718789626,-0.06361006884436972,20.230026124105574,82.39694776194621,40.251089292656005
7.29286824670421,7.1099508188661416,2.9516691132023003,-0.07099927550241976,20.730687172782577,82.13947699769251,49.617386411432
7.340614876027106,7.1968282290120165,2.938002121649814,-0.06333246665874613,21.12480625091211,82.31879119105686,58.24196199424434
7.388361505350003,7.3167617462981305,2.9312377452641742,-0.05512637136375495,21.35807117804341,82.97961118451082,65.34312777239603
7.436108134672899,7.454449982104375,2.921797039753551,-0.0615034188822647,21.440698628782844,84.03381331075381,70.28336630285887
7.4838547639957955,7.585898713200314,2.9050994376511294,-0.05619210036911781,21.449985376087948,85.30678403341601,72.6242794570716
7.5316013933186925,7.694409741270014,2.874309019434634,-0.0544966214516778,21.486536836162237,86.56060537215507,72.16526308715702
7.579348022641589,7.776308844895209,2.8267183174521158,-0.06350641031477465,21.62586888613241,87.5140460132243,68.94423602531785
7.627094651964485,7.8365132086362514,2.745328524887882,-0.054714353381268094,21.89847809331541,87.87981712784956,63.249944098625996
7.674841281287382,7.88196432952024,2.631365363938624,-0.06152792681558417,22.292738932772114,87.47272318023234,55.598297716255786
7.722587910610278,7.917700679747143,2.4837108495135554,-0.05447689753895649,22.764065969629762,86.44167908774318,46.66866657911688
7.770334539933175,7.946916740880524,2.409796036798613,-0.053843009924709966,23.243660292351397,85.39598964699996,37.25141349180013
7.818081169256071,7.970810204265047,2.391092794017206,-0.06138598410472799,23.649862970073805,84.7963800489382,28.19767889547157
7.865827798578967,7.987430098133761,2.4021991611747273,-0.05059436041691219,23.912506651995045,84.79015849019682,20.316146518658805
7.913574427901864,7.995830504182208,2.4005923060452226,-0.050791825782205285,24.014484741222567,85.35437317787176,14.304839329542158
7.96132105722476,7.998596618951463,2.401010776738745,-0.05713070761786411,24.01613371152535,86.35666339502119,10.69365696612852
8.009067686547658,7.999596525093664,2.4044584172836294,-0.05486816405974104,24.02461846101804,87.57925389762867,9.807649738074113
8.056814315870554,8.001055695346516,2.408614415787663,-0.0556522132307268,24.136523218480498,88.73929773935171,11.720288439172846
8.104560945193448,8.004463778856662,2.410921917495217,-0.05817943754663956,24.403077350403056,89.52601661354714,16.27068980404685
8.152307574516348,8.012129146507604,2.4073797538522435,-0.058223646415461794,24.8262847443941,89.70350976004694,23.050479791898734
8.200054203839244,8.028169196009271,2.385593042516306,-0.06913841610475585,25.367871160751612,89.31411823372673,31.447355684113827
8.24780083316214,8.059470834756782,2.3493582598541383,-0.061462919519367026,25.959130530682867,88.8218040071335,40.728767358356635
8.295547462485036,8.116964678064319,2.3399523448394053,-0.06308651696210683,26.51077854083519,88.70555589239451,50.0583075182333
8.343294091807932,8.211324822403563,2.3175092126194774,-0.053818607864768844,26.931040084895436,89.12244881284082,58.597779517740136
8.391040721130828,8.3392500582036,2.3084249290523733,-0.04653223320827671,27.16460199533665,90.02800199432289,65.57968409958116
8.438787350453724,8.480171279046523,2.291363959649623,-0.05752371508481849,27.23600392626056,91.25910135942556,70.38188815128821
8.486533979776622,8.608515572908122,2.2612217448623086,-0.04651739839264986,27.242845305847382,92.57147008713547,72.5784451794527
8.534280609099518,8.710779817231673,2.2105665041959823,-0.04447031651605633,27.29780434727861,93.6692399224291,71.9718639598284
8.582027238422414,8.786840682548899,2.1465315866614536,-0.042618014718566896,27.47772347328553,94.23490885940264,68.62322109030065
8.629773867745312,8.842599297962057,2.0579661373068276,-0.04116934638343015,27.808289713668255,94.04967775228732,62.834412709223564
8.677520497068208,8.884693438134487,1.9464430208036676,-0.04665033793053528,28.27032060700136,93.14513001117244,55.112592032298224
8.725267126391104,8.918442591506972,1.8620114075052623,-0.04414957758704138,28.810000906692284,91.94773893639125,46.16039407777088
8.773013755714,8.947226526150198,1.804561277844913,-0.046553369831446235,29.347888317211677,91.01885085930206,36.752391212064246
8.820760385036897,8.971227763770822,1.7881715523102408,-0.040452350603252134,29.79113697824982,90.65495888751413,27.754898920315387
8.868507014359793,8.988092097767236,1.7813282743847383,-0.04878433816259446,30.06336707381389,90.90715673112858,19.958182490813506
8.916253643682689,8.996119424279648,1.7797558795685873,-0.05036497056788801,30.155870424596806,91.6776752663203,14.058811860551204
8.964000273005587,8.99852681860749,1.7790140843005806,-0.04656907588926495,30.149657451839488,92.75800710960617,10.590467339318602
9.011746902328483,8.999369912912332,1.7760950072970891,-0.04805071826966757,30.168564611239166,93.86272002471767,9.85479694617204
9.059493531651379,9.000807132702178,1.7722941616143106,-0.04819362837376751,30.31402923588142,94.66944027903504,11.9249027097746
9.107240160974275,9.00435981279125,1.7673482111812888,-0.04835170305870313,30.633848968489584,94.92495129222308,16.61092599250508
9.154986790297173,9.012279891125715,1.7567155373978982,-0.043873095585901,31.12297924778533,94.58731096056114,23.504559934450942
9.202733419620069,9.02902631071365,1.7286430026881319,-0.062157829198498965,31.734414692434953,93.96680223402613,31.985436581969434
9.250480048942965,9.062393400080838,1.717357885896692,-0.057678624345449146,32.38933839089547,93.55378559111017,41.286533505748274
9.298226678265861,9.124782980221456,1.7115582679546169,-0.06821990436933088,32.98720305912818,93.66003130155993,50.5807166064829
9.345973307588757,9.22754271546126,1.685546296586059,-0.07117682022896682,33.42664893958942,94.33601763115834,59.02740535774008
9.393719936911653,9.363396331259546,1.6695290696676783,-0.05231276411141764,33.65393307242231,95.45524049596042,65.8739817068415
9.44146656623455,9.505305226660974,1.6382484053157598,-0.06324178071964065,33.7117868497246,96.77750556065985,70.5154111745089
9.489213195557447,9.629810965642347,1.5920121555998477,-0.07053768406518228,33.71867621648567,97.98651077233626,72.53063748974424
9.536959824880343,9.726102916741409,1.525735672094459,-0.07169305652920847,33.79691966110801,98.74383626300065,71.75200536852307
9.58470645420324,9.796474522034728,1.4333816714288923,-0.06240917923186049,34.02225575623317,98.78752413042845,68.2448459589661
9.632453083526137,9.847742725542355,1.3540478796716866,-0.06914390538248895,34.41415662386161,98.06813093297538,62.328621456323845
9.680199712849033,9.887044706153944,1.2574726961239064,-0.0661634697051878,34.945219659623085,96.86869769137158,54.52414802401093
9.72794634217193,9.919186792242648,1.2063713722241296,-0.06083304132816262,35.55214783348431,95.69829484608356,45.53296389108108
9.775692971494825,9.947265962673459,1.1799263772740547,-0.06861765033745294,36.144613673774586,94.9774411067175,36.15356158511332
9.823439600817721,9.971660575046414,1.1639612216182524,-0.05841643626114473,36.61865030913205,94.88025982941828,27.214996538656873
9.871186230140617,9.988675012799023,1.1538322862519852,-0.06714752226993993,36.893129733365996,95.37057353669572,19.5315301568384
9.918932859463514,9.996325258534958,1.1614652121640758,-0.05627580939090993,36.97175048884894,96.2672270750391,13.774674336099597
9.966679488786411,9.99837434746054,1.159716642789034,-0.06226879386667242,36.95847753493833,97.28558277633654,10.467228566436848
10.014426118109307,9.999111645139529,1.1474163708383471,-0.06165839163773382,36.99212226492588,98.08924340704777,9.908563696899321
10.062172747432204,10.000546968367873,1.1405788457954804,-0.058826230793619406,37.17620391703968,98.398076828772,12.142798255823353
10.109919376755101,10.004184586120182,1.1393452580786623,-0.05845202092754849,37.55331432792626,98.11541202882738,16.974486533582706
10.157666006077998,10.012463972297576,1.124654569153277,-0.06943273033312748,38.110488087942166,97.44017210594956,23.960042570324337
10.205412635400894,10.03004978781875,1.1097040668746239,-0.06534093196341786,38.791584817249884,96.79058902033894,32.47836571374797
10.25315926472379,10.065825328853835,1.0771089874256858,-0.055691162949354195,39.50749743438261,96.55974932197874,41.76177190858776
10.300905894046686,10.134086047157115,1.0671715349367876,-0.06086856532753438,40.14626709974228,96.92882148494488,50.98908819662895
10.348652523369582,10.245284777144793,1.0294055069799772,-0.070145723102892,40.59750670596881,97.852025367039,59.34050550830924
10.396399152692478,10.388448493070129,0.993064643153605,-0.07220522799388805,40.81230292174806,99.11592110628958,66.06984011205658
10.444145782015376,10.530983686389263,0.944034818285846,-0.06569879249362863,40.85532208511442,100.39610367152542,70.57124592631583
10.491892411338272,10.64999482212468,0.8817085185491053,-0.0638425133142722,40.865577515646216,101.32262600923573,72.44858650114494
10.539639040661168,10.739872852198111,0.7999519974449828,-0.06082134334641167,40.9721643842072,101.58336164636364,71.52866416672128
10.587385669984064,10.804844710810311,0.7191636178102823,-0.05513338575670268,41.24749237503709,101.07289539198078,67.88902942711451
10.635132299306962,10.852319392444793,0.6297708932965971,-0.06053795611221971,41.70367129772414,99.96229153636358,61.85003034185668
10.682878928629858,10.888946612049317,0.5682519907020993,-0.05780763808649867,42.30454840275853,98.67377412783533,53.956713154882536
10.730625557952754,10.919423723795678,0.5270489421151795,-0.055631006903999886,42.97704839478979,97.65177124171845,44.92556980293845
10.77837218727565,10.947177458695753,0.5171026335138009,-0.06771520186221039,43.619872232372416,97.18873332648873,35.560520147345095
10.826118816598546,10.972178271343449,0.5120039472292832,-0.05813585444003665,44.11790923933474,97.35476506425628,26.69703821775023
10.873865445921442,10.989508169261578,0.5173660481751172,-0.051679119519604855,44.3872704121938,98.02362457825431,19.111033336350133
10.92161207524434,10.996504405248546,0.5133109442279487,-0.05835031843427229,44.448453990070114,98.92191459227607,13.494083557842742
10.969358704567236,10.998151293222294,0.5088130392078147,-0.05716076490762643,44.42994616328594,99.70214996285051,10.335674605380511
11.017105333890132,10.998816611729344,0.5087264778426488,-0.05321725298890691,44.48307679751057,100.04208467532284,9.923831947252193
11.064851963213028,11.000267152463037,0.507684213816201,-0.05207085244703312,44.71072630207528,99.80209537033268,12.297129811278644
11.112598592535926,11.004008325722129,0.4981353096107267,-0.06111844874580351,45.14877079537818,99.10458649555173,17.237734894916976
11.160345221858822,11.01266114433519,0.48988408346906626,-0.058340187748087996,45.77562794027206,98.29357212179423,24.31549200655217
11.208091851181718,11.031276739939388,0.4726799915023518,-0.05813986218546196,46.525681827061874,97.7594369924075,32.88934835115426
11.255838480504615,11.069769500463437,0.44807930940434937,-0.05164728628308692,47.299370329336526,97.77501962138318,42.19113701161608
11.30358510982751,11.14401444635866,0.4166063946393016,-0.04972201442107229,47.9731746618699,98.41227214512152,51.38392970823776
11.351331739150407,11.265408329439044,0.37706242193113776,-0.058536674586876766,48.42850167622226,99.5329169105703,59.657270847898445
11.399078368473305,11.41428799786838,0.32690211476910247,-0.05576369184349026,48.6250951837812,100.82829585593475,66.26307911630626
11.4468249977962,11.555631301167459,0.2611265326365725,-0.05600589386069449,48.65310913286186,101.89786629506096,70.61856996989697
11.494571627119097,11.668892990408107,0.18098115958659508,-0.05785914257459006,48.67074899386936,102.37467380261849,72.3296239844825
11.542318256441993,11.752511435392277,0.10533198216853687,-0.05644082149075585,48.8108299180264,102.07930463977398,71.25101044403814
11.590064885764889,11.81254986046712,0.04734284400342993,-0.05589592387157978,49.140431902619305,101.11583750384574,67.47384452615891
11.637811515087787,11.856379217551972,-0.002417905808393077,-0.05391771457885927,49.663382474239626,99.81560225711966,61.33943997861177
11.685558144410683,11.890329248098967,-0.05070193200342799,-0.05392584937112443,50.33431752377416,98.59512529503384,53.39251409196462
11.733304773733579,11.919344807863256,-0.07680044905747802,-0.0469457470031072,51.07020676530241,97.80007042706846,44.33458906147475
11.781051403056475,11.947189239279487,-0.09341747286820354,-0.04837679459452933,51.75859654880819,97.61175561977747,34.986704315979324
11.828798032379371,11.972992345550722,-0.10952856488688438,-0.054569175796996224,52.27335532129875,98.00642397804124,26.168653427875544
11.876544661702269,11.990291546586622,-0.12886629729256868,-0.05512394616787897,52.530319248775896,98.75355813743981,18.687465089145444
11.924291291025165,11.996692840433452,-0.13383818036990258,-0.05755667212636822,52.571538612885405,99.49220539207799,13.207080716374577
11.972037920348061,11.997893506055405,-0.12300815545593995,-0.05817243249040034,52.550573345591175,99.85699085570995,10.214500083039479
12.019784549670957,11.998466335211493,-0.12061356493313469,-0.05982284961923198,52.62824815662748,99.65262895184128,9.976583165839005
12.067531178993853,11.999968799190372,-0.12859766604408546,-0.06210909205164535,52.90424751450565,98.94653532518721,12.510576064522102
12.115277808316751,12.003814165876852,-0.13997418806382836,-0.06324016894957073,53.40646245072362,98.02330015481537,17.593469894374586
12.163024437639647,12.012860029688444,-0.1395320050352986,-0.06840521241585984,54.104134792306205,97.24429370926802,24.759884141616446
12.210771066962543,12.032717192312928,-0.14544096686361274,-0.06747302568616947,54.9219278827984,96.91451261652662,33.3807859006611
12.25851769628544,12.07413198764874,-0.17293192156266066,-0.06341182810045348,55.749637871236246,97.20038955277698,42.68811148530523
12.306264325608335,12.155528432376116,-0.2152987727658997,-0.07188252172698081,56.45203972376669,98.07881653922918,51.84511690961768
12.354010954931232,12.287072818250861,-0.27487971261715244,-0.055292941710097604,56.90345691149003,99.30918943282678,60.04162440724348
12.40175758425413,12.440853579727658,-0.34733957691362605,-0.06428779450607981,57.07688065136898,100.47851647924477,66.54606604107123
12.449504213577026,12.579476407287627,-0.42860746132689337,-0.06372367561213182,57.09085891191825,101.15164048282121,70.78012058840405
12.497250842899922,12.68662582828013,-0.5204576506921643,-0.07007678552551483,57.12047774294179,101.078075442746,72.35483607172591
12.544997472222818,12.764289076724106,-0.5878018797981114,-0.06646510017436427,57.299192539229125,100.28688615303741,71.13082743802426
12.592744101545716,12.819251605417726,-0.6346325663915848,-0.06698025489917264,57.687013563853505,99.04816905549134,67.21720231760459
12.640490730868612,12.85935942818542,-0.6722261821407263,-0.0701996700039529,58.27872663700175,97.73354938055773,60.96212620407979
12.688237360191508,12.891133827830801,-0.6976889116801831,-0.060964382075616275,59.01946105488011,96.68805450991579,52.93723485936741
12.735983989514404,12.919150064706082,-0.7370368652897861,-0.057351966778846714,59.81603427881364,96.15631953148136,43.868263518622975
12.7837306188373,12.94714831285264,-0.751299524552289,-0.05930283252515627,60.544641672665634,96.2231793516456,34.54926479225807
12.831477248160196,12.973959844009533,-0.7499803288432875,-0.05561456496232535,61.06834612458925,96.76545950511724,25.81965003190295
12.879223877483094,12.991104022716994,-0.7450841467146396,-0.05454314097585988,61.30591015636705,97.44032105725177,18.44697458704202
12.92697050680599,12.996744458651426,-0.7551003285314764,-0.04837891629362596,61.32580881809844,97.82856151303577,13.09016467429371
12.974717136128886,12.997673951734962,-0.756983132280243,-0.042884738819739476,61.30601777701065,97.66430155542413,10.224900672327523
13.022463765451782,12.998145186947488,-0.7642653703155183,-0.046962487145863464,61.41347899042839,96.95941833812356,10.115086558829008
13.070210394774678,12.999673954045011,-0.7728346280032483,-0.05194728538580352,61.74238354448386,95.95710623763124,12.77405019709804
13.117957024097576,13.00372054617665,-0.7837775742319281,-0.03681092542288753,62.311577631849005,94.98680924594397,17.96383027873651
13.165703653420472,13.01324305387687,-0.7923933417191669,-0.0414505972770002,63.08067588242222,94.35715363807303,25.21103232540915
13.213450282743368,13.034242014796845,-0.808984723889855,-0.04314457649889431,63.9644446251142,94.28052259904673,33.874459908243345
13.261196912066264,13.079072456476084,-0.8406130417836419,-0.04211381135133596,64.84187337434602,94.82946811668235,43.164878684058394
13.30894354138916,13.168748724063603,-0.8876122416618523,-0.046943439291655016,65.56590348536564,95.886315325204,52.27461478020398
13.356690170712058,13.310915464748778,-0.9615126405384105,-0.0401618636004858,66.0052284231748,97.08435260735457,60.37960507368685
13.404436800034954,13.46798336133262,-1.0326435278676585,-0.04916286671480708,66.15147014124007,97.93137708433513,66.75029698343235
13.45218342935785,13.60231379009411,-1.1126593966147156,-0.05169577821564984,66.15347426808981,98.08053523963584,70.81060138138342
13.499930058680746,13.703162341206566,-1.1715746396758535,-0.0498592384304867,66.20011532053492,97.48358502876721,72.19355363056835
13.547676688003643,13.774440796984942,-1.2252923263644295,-0.05133168375986521,66.4224887693267,96.35783148438263,70.77456359616677
13.59542331732654,13.824905425765728,-1.2634578671382115,-0.06741395585297816,66.87211304134678,95.02915442158842,66.68139025091651
13.643169946649436,13.862202922869457,-1.291290464261725,-0.056673210343996326,67.53412935593065,93.82665180584942,60.28346129603412
13.690916575972333,13.891934824932864,-1.3112737248083255,-0.0642877858820115,68.34385812146297,93.01356027667362,52.16456560880113
13.738663205295229,13.91882796521093,-1.323896182657933,-0.07116237852737778,69.19787306462474,92.74556919097839,43.052914058937
13.786409834618125,13.94699111136616,-1.361109285001238,-0.061572533253048685,69.96078532761523,93.01840307577586,33.75024904595112
13.834156463941023,13.975018247119614,-1.3742651266318904,-0.050491959109210525,70.485172820035,93.58915438439796,25.091175423891084
13.881903093263919,13.991934048539488,-1.3878583519645717,-0.051317079598314816,70.6968748951706,93.99692966711328,17.852076908467307
13.929649722586815,13.99677675481589,-1.3989179934974783,-0.05581218003696467,70.6952895922668,93.88731047511664,12.668227444266245
13.97739635190971,13.99735902449105,-1.4009845398813556,-0.04961806183454833,70.68104975159707,93.20296413159907,10.007442857718813
14.025142981232607,13.997802372658702,-1.396060037455529,-0.052427281482904056,70.8236175596072,92.14827258056383,10.104849771170805
14.072889610555503,13.999379927481414,-1.3944675857933284,-0.04856889542576573,71.20966620798505,91.03076905236831,12.953085305280123
14.1206362398784,14.003593971466907,-1.3997683341847023,-0.05772357794026742,71.84819210094021,90.1522672595818,18.292061478281404
14.168382869201297,14.013587974479242,-1.3987746642734427,-0.05964634160014641,72.68886010831157,89.74337428780767,25.64643878258472
14.216129498524193,14.035986655553904,-1.3974430107532285,-0.060212842259403605,73.63633119487909,89.93105284033864,34.35810678260459
14.26387612784709,14.084774027301373,-1.4335110802774713,-0.06754853892635959,74.5586276647158,90.70326970160755,43.6485260019151
14.311622757169987,14.1836740684698,-1.5281094601445517,-0.061082497827378894,75.2967204793761,91.82944308432623,52.68599636660624
14.359369386492883,14.336451997424005,-1.6305065228165363,-0.06421312683638997,75.71579313898444,92.80998211301869,60.669994713327085
14.40711601581578,14.495311625318275,-1.7344503041998383,-0.06811029588645477,75.83193194026182,93.17474507090097,66.88849670648545
14.454862645138675,14.623991996808943,-1.80361656686704,-0.069185785091718,75.82504625883749,92.78822534659328,70.7840906762631
14.502609274461571,14.718264345418174,-1.8534208432585253,-0.07350525853216039,75.89405398134504,91.80903880150254,72.00241623108421
14.550355903784467,14.78411511578816,-1.8933377932857056,-0.07281397043663944,76.16493888036622,90.52954911638787,70.44245875502722
14.598102533107365,14.830367075705885,-1.9225881262857336,-0.06530841123677229,76.6795354283122,89.25574410198766,66.24157189177319
14.645849162430261,14.864402682310326,-1.9375101616586832,-0.06490453766377483,77.41287299154955,88.2467784829547,59.773148641396745
14.693595791753157,14.892108588106494,-1.946608527744788,-0.05840654477782309,78.29030195895186,87.68683089283891,51.61149862624507
14.741342421076054,14.918216296207767,-1.9586811164785956,-0.05275351442337452,79.1979808008779,87.65197015368167,42.489998579133974
14.789089050398951,14.947060610411981,-1.9977617682699558,-0.05667610030180831,79.9887001309012,88.04150857265496,33.219458576612325
14.836835679721847,14.976429920818077,-2.0216936249717192,-0.055587347650894695,80.50514125983966,88.45636549229708,24.634177905172734
14.884582309044744,14.992891085526832,-2.045514677667258,-0.054482340766913086,80.6852104865211,88.41857232717288,17.49650836736897
14.93232893836764,14.996723434379941,-2.0353512320989195,-0.05682738499081074,80.66325426948731,87.77863295839583,12.441517979942603
14.980075567690536,14.997025162932411,-2.0318313879534706,-0.0597964648206329,80.65953706469334,86.70111768179478,9.929221851825249
15.027822197013432,14.997443967618935,-2.0349082720439156,-0.061921003823953595,80.84250429307346,85.4753440977857,10.17411939566458
15.07556882633633,14.999086631248758,-2.0401316144514983,-0.0631672871109803,81.28961794757222,84.39556094979935,13.16245618174623
15.123315455659226,15.003488190696451,-2.046536578456941,-0.06380930212569655,81.99936307822945,83.70007054262364,18.618827114084066
15.171062084982122,15.013965909441698,-2.0506476101891384,-0.0676181350098746,82.91117751999913,83.54315949072704,26.05591221967479
15.218808714305018,15.037941616828308,-2.065486611652305,-0.06056049320926852,83.91953478269545,83.97371618555714,34.80897637886886
15.266555343627914,15.091458246788932,-2.118896798653818,-0.052723449812083,84.88130895489054,84.89220865499111,44.0959902855976
15.314301972950812,15.200654806623179,-2.2183066178120536,-0.062444360472115566,85.62532723050543,85.92955155775317,53.090084237857454
15.362048602273708,15.36341396310461,-2.3380310489395963,-0.0695708206821851,86.01612855803631,86.48913025786926,60.98702616720313
15.409795231596604,15.521963546772165,-2.4397560748199347,-0.06163123288468867,86.10054909563554,86.31797058988408,67.07573978725412
15.4575418609195,15.644657499923746,-2.4931832382081827,-0.07118073844333547,86.08881066715027,85.5091583842997,70.8334769116596
15.505288490242396,15.732052968854038,-2.527509739600417,-0.07253819562581024,86.18571174155953,84.32695762561858,71.92099858174097
15.553035119565292,15.792514556700059,-2.5463812051242325,-0.06749715191760741,86.50970937269346,83.04987842739631,70.23528767746167
15.60078174888819,15.834844614476792,-2.561405338916183,-0.06152475075696965,87.0920270921853,81.92873334073869,65.91797845344018
15.648528378211086,15.866127634040115,-2.5733889887906276,-0.07275692215132713,87.89722652332298,81.15495422836392,59.3644458154588
15.696275007533982,15.89195977793458,-2.5661359799531063,-0.060479030278768844,88.84052709387743,80.83733447388643,51.15825273123479
15.744021636856878,15.917320685099964,-2.590744238356663,-0.062411888393653615,89.79751160386608,80.96921763367278,42.02434389853594
15.791768266179776,15.947264788053687,-2.6355368545474613,-0.05498084302733007,90.60896975624915,81.33470501517824,32.7847641813231
15.839514895502672,15.97813101191691,-2.6702784789210754,-0.06091619464107449,91.1084869949841,81.37029971127606,24.26039806085118
15.887261524825568,15.993585450014793,-2.6673891191476162,-0.0552447759699971,91.25216610583043,80.81554391620081,17.224252385217405
15.935008154148464,15.996600796635526,-2.6669395145884143,-0.05312091601947727,91.21217632439837,79.75744015017551,12.298260855600365
15.98275478347136,15.996634679370182,-2.6653093179240397,-0.0469783290358104,91.2244086450294,78.46866945088662,9.926218941275136
16.03050141279426,15.997024110115076,-2.6677950611154717,-0.04697453451897418,91.45295204213355,77.23740703883344,10.311300844227837
16.078248042117156,15.998758925482102,-2.6743812004264282,-0.054173834397803704,91.96465613475222,76.30524953533438,13.41989488385605
16.12599467144005,16.00338691228592,-2.675199713333449,-0.04605760666315814,92.74702725190872,75.84258027656722,18.96584580672607
16.17374130076295,16.014488459349028,-2.6794814124732005,-0.05671294879728227,93.72909981814752,75.93281528018132,26.467795739137625
16.221487930085843,16.040301044024467,-2.702896926012903,-0.045246852786788,94.79496845174475,76.54585978953511,35.253688620011786
16.26923455940874,16.098640430932775,-2.7877547708206563,-0.059804314163441806,95.79024841808028,77.48546492511511,44.53627679699019
16.316981188731635,16.21976603562647,-2.956010145302081,-0.047028012625016595,96.53152083693571,78.21260470106016,53.486658178039455
16.364727818054533,16.391844860246813,-3.0567151199589215,-0.05687440187271374,96.88640915890278,78.25897342501354,61.29631423079577
16.412474447377427,16.548067255160785,-3.1106741070853565,-0.06802477840379798,96.93890912366517,77.6574739646439,67.2696480123319
16.460221076700325,16.663884803813797,-3.1360133817486053,-0.06248277036816697,96.92712154794499,76.6264648767559,70.87308119618649
16.507967706023223,16.744679339028096,-3.156260957630203,-0.05466050867742135,97.05751713861217,75.42206913307525,71.78849384736642
16.555714335346117,16.799964894241008,-3.16667245407676,-0.05118626325136067,97.43893457622289,74.27799214985116,69.93990804631409
16.603460964669015,16.838649167373763,-3.170838524149535,-0.05848741673936564,98.09125883713489,73.37894363660372,65.48531800659298
16.65120759399191,16.867507770327006,-3.1672716265829046,-0.058071247714206055,98.96833906314227,72.84696260952084,58.83191918688259
16.698954223314807,16.891701943439497,-3.1624633609764965,-0.0690360058772266,99.9751341488747,72.71886771881181,50.55358928918751
16.7467008526377,16.91641338348775,-3.1824799488341635,-0.0667445163888327,100.97656882493504,72.90380881205286,41.389891443336516
16.7944474819606,16.94749769771146,-3.237474944487048,-0.06593053125426923,101.8010894007686,73.0541107184001,32.17946858076137
16.842194111283497,16.980053629337338,-3.2596625467801825,-0.067096598431825,102.2744610399993,72.59073196795808,23.740420302208218
16.889940740606395,16.994274535420665,-3.2685772232184434,-0.060238336831996114,102.37827606961794,71.6465036975146,16.816174195724905
16.93768736992929,16.996383037463993,-3.2778267360008546,-0.0669549331435502,102.323725069696,70.39654351728144,12.037851827827076
16.985433999252187,16.99626895036904,-3.275394685413497,-0.06532375981819998,102.35763218163875,69.11556299263985,9.824228250049178
17.033180628575085,16.99666010318647,-3.2698524850776867,-0.06505153261434438,102.63673752042452,68.03951245113855,10.374640372764262
17.08092725789798,16.9984882371749,-3.265881301971577,-0.06101143037986066,103.2161829612161,67.34598072796521,13.639138092642796
17.128673887220877,17.003367711027483,-3.273817688679103,-0.05498015356738953,104.07210815211054,67.13810262389363,19.322882702395983
17.17642051654377,17.015034473197737,-3.2867028307476844,-0.049956525782731874,105.1229662024373,67.42878402168182,26.91447344405881
17.22416714586667,17.04276672684741,-3.3102957100371553,-0.04780426656914558,106.24247488651625,68.11639262872588,35.732456888199216
17.271913775189564,17.107384556670546,-3.4140805716731806,-0.05558491791595383,107.26469114093321,68.90855714182403,44.99832076337351
17.31966040451246,17.241822313762945,-3.584925873554301,-0.05281310479076354,107.99396632163764,69.19691223849765,53.8887924196436
17.367407033835356,17.421012384939264,-3.6129172885265253,-0.045165383367749036,108.30604270822472,68.88791861560895,61.59769068840011
17.415153663158254,17.573351915267345,-3.6243170210296403,-0.055320401211374964,108.3278257531497,68.12414825553032,67.45393827205089
17.46290029248115,17.682021411908583,-3.6542684216717936,-0.05500478871980231,108.32142805700413,67.13245609510668,70.92627303530156
17.510646921804046,17.75611229509848,-3.6688724200319087,-0.055984526983207085,108.49084770411919,66.10588245355159,71.70165977969428
17.558393551126944,17.806630921792806,-3.672450539808114,-0.049612291202386506,108.93364671746289,65.21341619249222,69.71334315223598
17.606140180449838,17.84192372325176,-3.6749942163948077,-0.051469661344608994,109.6578260086876,64.5741717055688,65.13255550402938
17.653886809772736,17.868315199514974,-3.6683970777149812,-0.05154104612121684,110.60628853363043,64.24609500232164,58.37427258998844
17.70163343909563,17.890614259772732,-3.6647231417801787,-0.05338272458255705,111.67368314834465,64.20233950004588,50.043957373327466
17.749380068418528,17.915091079542794,-3.650588542683962,-0.04944912052584526,112.71411170083454,64.28236871568082,40.87497640775241
17.797126697741422,17.948253291292232,-3.6658544397701167,-0.0478117374760789,113.54340340335732,64.08823208444267,31.705102562985218
17.844873327064324,17.98226326315576,-3.644115900235848,-0.05794128182395676,113.98143842442043,63.3343771132559,23.335693541240417
17.892619956387218,17.994861606998157,-3.639810661625369,-0.04818192576524145,114.04333551997148,62.27965850840591,16.51513148254831
17.940366585710116,17.996118518186485,-3.6357554924550133,-0.052595759099529446,113.9787020162109,61.117554799565895,11.848512709876177
17.988113215033014,17.99586357317773,-3.6316593572986595,-0.05536950558462774,114.0402014183956,60.06498954551236,9.761485676641454
18.035859844355908,17.996268242470368,-3.6258656548380244,-0.053048078748821836,114.37459235508086,59.28327279052586,10.438229481519022
18.083606473678806,17.998181408266984,-3.6234001062792713,-0.0577655444595925,115.02447263600835,58.881253900727536,13.815568485014937
18.1313531030017,18.003317166720535,-3.631721819089762,-0.05774484961251012,115.95437682484321,58.89858336630745,19.590092515957874
18.179099732324598,18.015800016612044,-3.654389803248531,-0.06736224307592027,117.07205004905025,59.29473870936033,27.24600752030489
18.226846361647493,18.045704825843657,-3.6787868608099488,-0.06337509410805019,118.24074693288725,59.918634485113074,36.106846494451474
18.27459299097039,18.117146730042485,-3.7463655562808618,-0.06735131308636653,119.28274713194187,60.442591787133644,45.373242889472984
18.322339620293285,18.26608289596001,-3.8325622374648862,-0.07262186439005865,119.99025443921975,60.45141583671957,54.22204561537419
18.370086249616183,18.450779571287665,-3.8449361698194027,-0.0695516324889286,120.2536632973181,60.075316018519935,61.86145304755538
18.417832878939077,18.597160322949655,-3.8461421316276625,-0.06654587392452437,120.24731776608337,59.434072766349374,67.5936742802325
18.465579508261975,18.698519318466975,-3.846030607201735,-0.0669316157935302,120.25222594455052,58.68101106299097,70.91511567350882
18.513326137584873,18.766739034148983,-3.852766006329349,-0.05729768932572484,120.46610359806404,57.954055248547164,71.52893391265175
18.561072766907767,18.812513206198954,-3.857250946145484,-0.059129725789660796,120.97385879474616,57.354574106670164,69.39170266354141
18.608819396230665,18.84461342084375,-3.8529130195591197,-0.06199401821136597,121.7712304466344,56.944840955228145,64.69019736183543
18.65656602555356,18.86872096980013,-3.8299569376184643,-0.05833227921335802,122.79010226357718,56.7337959047298,57.84350913933842
18.704312654876457,18.889721316959122,-3.815322494769666,-0.054955411859142454,123.91463061875349,56.66165438986682,49.45852303051605
18.75205928419935,18.913818978661805,-3.7753337071815007,-0.05773331244491502,124.98799809417856,56.54636355123186,40.2925055126304
18.799805913522253,18.94935010484713,-3.7211764767740436,-0.057077004011181626,125.81313359756105,56.09636189104401,31.16629405160763
18.847552542845147,18.984602236374958,-3.7093610135701733,-0.04549377896910288,126.20676840989893,55.31053622322517,22.882572894544122
18.895299172168045,18.99532344872913,-3.7097550902605185,-0.044304977737548754,126.22635055799171,54.37868148609499,16.18951565291424
18.943045801490943,18.995747212986707,-3.700822539068258,-0.04453737591028444,126.15702585306605,53.467277993126835,11.685929952814305
18.990792430813837,18.995443065937227,-3.6983153583917634,-0.04440034614109768,126.25208143040052,52.72009721416308,9.771145480653008
19.038539060136735,18.995871818204986,-3.6995647952478175,-0.04381409353134658,126.64614471724957,52.23991570121815,10.62277873798992
19.08628568945963,18.99784236975413,-3.7092783366683544,-0.04141864941891722,127.36870141129599,52.07841569884532,14.151774407412606
19.134032318782527,19.003197480402296,-3.716672310094931,-0.051031945057218184,128.3724949817218,52.23641152761311,20.057719151898066
19.18177894810542,19.01657201489454,-3.706463251663343,-0.039926831332815424,129.55450689910555,52.645094393758086,27.80547398583579
19.22952557742832,19.048990415724585,-3.710392835254428,-0.04833905382937264,130.767381276954,53.14281571180692,36.70372015186747
19.277272206751213,19.1282751695364,-3.746708788081041,-0.05444255632382854,131.82140958476472,53.447681837238115,45.96105726362608
19.32501883607411,19.293462067178538,-3.759575233540789,-0.04838642075484297,132.4969722553624,53.4037494213008,54.73141545614158
19.372765465397006,19.480669217890267,-3.758387557996096,-0.05060773666723395,132.70716901064458,53.113200614370044,62.24227256834775
19.420512094719903,19.620236386709745,-3.7692771412503965,-0.04903424876963205,132.6765848163852,52.67472248189115,67.829892438932
19.4682587240428,19.713598234490153,-3.7732982333384775,-0.055446051874678784,132.6990352769413,52.18300036451887,70.98669530557473
19.516005353365696,19.77608622111148,-3.779516335357789,-0.0452884444495538,132.96257827011817,51.71833169886005,71.43495956913014
19.563751982688594,19.81765261325178,-3.7758052967312397,-0.0538903730211714,133.53842535044402,51.33580432441265,69.13585587887242
19.611498612011488,19.84656951598224,-3.7617052967385747,-0.040815184393066646,134.40983552916796,51.061095176565644,64.29684141052462
19.659245241334386,19.868278200034574,-3.7410677755292765,-0.046011063279986934,135.4975946837365,50.88400531281292,57.349496851073525
19.70699187065728,19.88772676634907,-3.740031728539187,-0.04501510086585407,136.67525080905392,50.73513349327705,48.91198538446364
19.754738499980178,19.91245847750328,-3.670099930070865,-0.047049477429502204,137.77499804393906,50.45845873066627,39.74356632207303
19.802485129303076,19.950988192789204,-3.6228899055430936,-0.04585606822408352,138.58637294950864,49.916043635520936,30.656117807414194
19.850231758625974,19.98691635942307,-3.6073132864199,-0.047260637469191874,138.9270958990571,49.18695947921908,22.463658648716304
19.89797838794887,19.995546514002452,-3.6017016962971606,-0.04816486298850846,138.9056288086959,48.415072095714166,15.900001367063398
19.945725017271766,19.995336279041986,-3.601652438355269,-0.04495912215974709,138.837663282159,47.72359387865725,11.549245405477349
19.993471646594664,19.994977293941155,-3.598918013706162,-0.05174207240486015,138.9721942661679,47.204660794600784,9.8010723565569
20.041218275917558,19.99547252914855,-3.592700755642082,-0.052455094994323444,139.43000473094006,46.92251389326852,10.80197964659683
20.088964905240456,19.99758553256655,-3.5843063921004106,-0.053685150879767815,140.2269891622285,46.901067050582974,14.457517036879967
20.13671153456335,20.003225463405936,-3.591601380847502,-0.04998607854298554,141.30401161648493,47.11882919182659,20.451113193681312
20.184458163886248,20.017411039697947,-3.608269066217926,-0.05130780976325026,142.54738359292708,47.50050277670077,28.255096307044983
20.232204793209142,20.052694786870426,-3.600575200367954,-0.04577502014820343,143.79878410417663,47.890730737422935,37.16721778401732
20.27995142253204,20.141606079206465,-3.5878027494594527,-0.037779085183188676,144.8564390350646,48.08943279254284,46.38494376552607
20.327698051854934,20.32367841709719,-3.5935364394206215,-0.04506232680867825,145.48959048908958,48.05554938394416,55.09353501117883
20.375444681177832,20.51003170266053,-3.5933999177343154,-0.04190829412221636,145.6437406722447,47.86399410549611,62.50854894149221
20.42319131050073,20.64161123064676,-3.5976352262405573,-0.04456677976964833,145.59392856050846,47.580411001385265,67.96599361305083
20.470937939823624,20.727386556419727,-3.600235719169326,-0.04406754736486247,145.64030991042327,47.261299743838045,70.97653195858896
20.518684569146522,20.784483403144183,-3.6012218651015546,-0.05015723404073303,145.95849677574097,46.95355973564651,71.2671059174245
20.566431198469417,20.822329128348574,-3.607130748465987,-0.0474707875239208,146.60519338222542,46.68840981551231,68.81942497462154
20.614177827792314,20.848445892358328,-3.5950711553674735,-0.04079120599913849,147.55095875116794,46.47501606732781,63.85765381158506
20.66192445711521,20.867678038051995,-3.5751954980664773,-0.04738119564047889,148.70541051921123,46.29400074050651,56.821655840092156
20.709671086438107,20.886239393705253,-3.547440382781117,-0.04113521971092655,149.93172955490812,46.07967677895089,48.336633646924824
20.757417715761,20.91050943368712,-3.4824796154905617,-0.05143163806673136,151.05064604719163,45.70397625045829,39.15989499843471
20.805164345083902,20.953323871078446,-3.4498185798634178,-0.04498961027250879,151.8380151147381,45.13653475779685,30.12069053687024
20.8529109744068,20.98917614345677,-3.4493521565675405,-0.04555913588775459,152.11820101775885,44.46581185644547,22.01429726205385
20.900657603729695,20.995571903470626,-3.437764438909738,-0.050781233665034925,152.05864443466356,43.806965839441766,15.568353904101278
20.948404233052592,20.994944508105473,-3.438243120627584,-0.04810232788356817,151.99856833118184,43.25281489489066,11.353741888707603
20.996150862375487,20.99445586103517,-3.43801275560825,-0.04919884379374346,152.1783448060372,42.86935285723686,9.747776424773424
21.043897491698385,20.995027832577957,-3.438282527384729,-0.04567516010866486,152.7036102163296,42.69707373443687,10.895401784851336
21.09164412102128,20.9973237958443,-3.4366136557795506,-0.05414088267215225,153.57635792335302,42.74415679735418,14.697098762814166
21.139390750344177,21.00345880555972,-3.4396486605970735,-0.05441416038622629,154.7254269211608,42.98165382976305,20.8078527777105
21.18713737966707,21.01835239641542,-3.43676132596186,-0.05241720838087109,156.02639051753926,43.33125123353472,28.68240677014843
21.23488400898997,21.05727166586296,-3.4402043019517077,-0.04009869603429364,157.3101854400471,43.648455402190855,37.60306539815653
21.282630638312863,21.157272423059034,-3.422530860225434,-0.04410473737562086,158.3624897518761,43.8012448294118,46.78948497391677
21.33037726763576,21.356851361756245,-3.4052303707733036,-0.042011766467670186,158.9424847478126,43.78890388879989,55.42413894931343
21.37812389695866,21.538770600640177,-3.4015732353494745,-0.03592521156779326,159.03974906613664,43.66571387275717,62.7401663964013
21.425870526281553,21.662255732668896,-3.402837289091276,-0.04482387060998812,158.97666276591698,43.47332725486019,68.08929653533045
21.47361715560445,21.739331983965766,-3.4093393526665703,-0.0466985846397149,159.05338117160377,43.24864126060707,70.98541747343371
21.521363784927345,21.79141411158196,-3.4098438842758445,-0.048292709739299645,159.43083585247393,43.02162786723617,71.16580648703427
21.569110414250243,21.825912506293143,-3.401787902638984,-0.050766714033219126,160.1507131732857,42.81146330003626,68.60791262921536
21.616857043573138,21.849864907801667,-3.386618378492797,-0.04346310022854013,161.17073365488747,42.619946466308285,63.538968885874404
21.664603672896035,21.867610509263315,-3.3704494937069827,-0.056270286479718275,162.38913454794007,42.42604691371281,56.40904914334329
21.71235030221893,21.883494745028077,-3.3255758861796845,-0.061726425922020024,163.65903170074304,42.16385317469477,47.873248587956084
21.760096931541828,21.908475742669093,-3.2635046426379284,-0.055561256054899075,164.78920352161376,41.74461539722982,38.685712486416
21.807843560864725,21.956539672206656,-3.2408496000563565,-0.048416951852848944,165.5416573668087,41.180000108827755,29.669477133269734
21.855590190187623,21.990935366908275,-3.231082728356731,-0.052453192125645816,165.75515866932372,40.56105357229485,21.641364061379527
21.90333681951052,21.995322255079223,-3.2287687723800484,-0.05581629110286909,165.6619541747698,39.983306704389,15.316127993279759
21.951083448833415,21.99450698274809,-3.230241790333283,-0.057030332596307264,165.61658871421656,39.516560339828736,11.246984493933311
21.998830078156313,21.993826714352984,-3.2280286027713228,-0.05816176260666639,165.84703681742604,39.21403257534879,9.793099122082223
22.046576707479208,21.994432930357405,-3.2221536566146884,-0.05954200726193639,166.44301829528965,39.10638028184506,11.084178907483482
22.094323336802105,21.996836365868695,-3.2221587413790655,-0.05762280259658139,167.39240664813974,39.192874051519446,15.00733483878719
22.142069966125,22.003498866168663,-3.219434080865207,-0.056957908204188605,168.61192962491734,39.43800967163122,21.214402856196475
22.189816595447898,22.019656441966085,-3.226475673184255,-0.05588030253135778,169.96604192770073,39.76229330079623,29.154279925983467
22.237563224770792,22.06261822813776,-3.227011731661954,-0.06410177654909922,171.27560780895908,40.03855762226354,38.11405527704098
22.28530985409369,22.175095694183163,-3.205187194782334,-0.06599952801888855,172.31275380247504,40.17235597877995,47.282177602272476
22.333056483416588,22.392017178980268,-3.2060450108250325,-0.06380879277068269,172.829068651668,40.18321401510717,55.85232246391437
22.380803112739482,22.567174212606577,-3.1968012506282144,-0.06546515059969135,172.87062524558084,40.108340312219575,63.0505029237582
22.42854974206238,22.680631882112284,-3.1883942062848876,-0.06744914831314248,172.80102196079588,39.97593245544982,68.2488593572829
22.476296371385274,22.751059112945676,-3.173909018248833,-0.06570877177159519,172.91439390304922,39.81187466561683,70.97683183110449
22.524043000708172,22.79719084821306,-3.166806140905568,-0.07503099698477761,173.35523976853804,39.63641437699924,70.9871008229656
22.571789630031066,22.828089340654202,-3.160564557043654,-0.07204473280453902,174.15004796455972,39.460005095310706,68.28128510553442
22.619536259353964,22.849395351540352,-3.156086493945634,-0.06760849596098899,175.24376504638437,39.28050136838531,63.09036910555191
22.66728288867686,22.8663634908462,-3.1341495119020233,-0.07129579106027951,176.5231126982604,39.07105834016419,55.87814019903463
22.715029517999756,22.879930773858288,-3.081933250138664,-0.06518785220432086,177.83055967580356,38.77272025738436,47.29376679832525
22.76277614732265,22.905936554459732,-3.0503195015328686,-0.05779004815405456,178.96362721651994,38.32364610814921,38.1084941624157
22.810522776645552,22.96034837307468,-3.0451473090087706,-0.06343731924404233,179.66960958616357,37.76491853203314,29.142494184231992
22.85826940596845,22.992007752760625,-3.041382972628526,-0.05507123777375039,179.812110676274,37.18309952341628,21.184631002349448
22.906016035291344,22.99463156270514,-3.038367877240034,-0.05350120433110555,179.69101795414994,36.65707172352103,14.957619393792557
22.953762664614242,22.99394765770598,-3.037812861217186,-0.05534944657816508,179.66735837352306,36.25085286207467,11.017809982626437
23.001509293937136,22.993123358770262,-3.0375176263905086,-0.04054780952591669,179.95355676806952,36.00571811787994,9.715559937004393
23.049255923260034,22.993675239636165,-3.0419170136350204,-0.041255306765242715,180.62288420806826,35.94405912123429,11.164344806279544
23.09700255258293,22.996110370372847,-3.0464731805574234,-0.03887841578577135,181.64908645824576,36.05826239576294,15.233316266554857
23.144749181905826,23.002958782254453,-3.04974176624942,-0.04166293744742442,182.93713628148174,36.30758401468345,21.55349170392593
23.19249581122872,23.021140108499427,-3.055575887390439,-0.0345436256535963,184.33965460696035,36.613014059106916,29.566776871026065
23.24024244055162,23.068418286529617,-3.0346943529744004,-0.0385401651379872,185.66756016744264,36.860536191477024,38.550330985495215
23.287989069874516,23.196433944365218,-3.0172815344291486,-0.041967638711750424,186.6789828671822,36.9870771424482,47.70483190246996
23.33573569919741,23.428582759835745,-3.0074735006355633,-0.04059845262534883,187.12152523554343,37.016355766164196,56.22387240189963
23.38348232852031,23.59437862879799,-3.0013027910762737,-0.04222938610179541,187.11070111371552,36.976859819296294,63.33246708130355
23.431228957843203,23.69654494819752,-3.000910079834509,-0.04154820982303757,187.04195906337154,36.88654825910635,68.39197951670471
23.4789755871661,23.76258595997326,-3.0040455461777578,-0.04608417422104443,187.19818674957187,36.762734174976956,70.94591983417072
23.526722216488995,23.80332898535919,-3.0114139517740584,-0.0521842474146664,187.7060577398089,36.62056964863744,70.77849709702124
23.574468845811893,23.830153780391807,-3.0119377225333075,-0.04764397467378,188.57691526357937,36.463814702415746,67.90573736636163
23.622215475134787,23.848149708977626,-2.9935384280840016,-0.045786432705758176,189.74292317075367,36.2859094825054,62.58592484783224
23.669962104457685,23.863531501195727,-2.970089265766118,-0.0449252296334038,191.07997081509646,36.06084181973886,55.28645931396869
23.71770873378058,23.875363612319056,-2.926094728070766,-0.03517783616690948,192.418259567389,35.73400125580297,46.66900572791003
23.76545536310348,23.903188135031716,-2.9178924810812146,-0.04511415558630648,193.54529101991474,35.27057535427756,37.500336568374415
23.81320199242638,23.96523502511687,-2.9151668916791977,-0.050766229700495345,194.19256467012139,34.721889978445546,28.604630716469778
23.860948621749273,23.99225036284491,-2.9072131605128306,-0.048097614779228144,194.26222787929822,34.172057422099414,20.776076904314145
23.90869525107217,23.993621241711356,-2.9142048637867974,-0.0432274003779652,194.11997349790423,33.68997309689188,14.702327823303454
23.956441880395065,23.99291238784075,-2.913629555607451,-0.04995641475147374,194.1250725197921,33.32849400904046,10.926558770971408
24.004188509717963,23.992305037654948,-2.912206290784042,-0.04476042239382304,194.47190157760662,33.12386929832469,9.789385776837522
24.051935139040857,23.99294753014397,-2.9124712685593708,-0.03938492473430483,195.21673172892378,33.09213872592882,11.390500093548095
24.099681768363755,23.99553422722654,-2.915431689032868,-0.045065050183860283,196.31925484894685,33.22196146522667,15.581502380821581
24.14742839768665,24.002190409767863,-2.915386915326169,-0.0490096537335695,197.67268576405274,33.469175483756096,21.992885574467643
24.195175027009547,24.022631592151175,-2.9214776285086,-0.043696261757235025,199.11891808789792,33.75577320409654,30.048130617091108
24.24292165633244,24.074117502211738,-2.8843015194547506,-0.041316317186988305,200.45694939776922,33.97741372724984,39.03043764290496
24.29066828565534,24.22070738021221,-2.8601064146315354,-0.03290976116109506,201.43121257309045,34.10050661287966,48.14812289939465
24.338414914978237,24.464726970719827,-2.8545070935281314,-0.038052381669767675,201.79099273516837,34.14253930377269,56.57686234668218
24.38616154430113,24.619337548069083,-2.8494257487587955,-0.037179286713193,201.7329407124471,34.125797379924435,63.547159951142504
24.43390817362403,24.708625813962772,-2.856696887599146,-0.037748104374729585,201.67286478114272,34.06307975004533,68.4509129420955
24.481654802946924,24.77210960466878,-2.848081706080169,-0.041785704217220394,201.878067372021,33.96740787508258,70.85320246804497
24.52940143226982,24.80949206499849,-2.8434961915905164,-0.04488198229494317,202.45638243277622,33.84728245846938,70.53857748953767
24.577148061592716,24.83353837736904,-2.837366556973962,-0.0413586261335072,203.4039885156522,33.70385826111422,67.52855269607207
24.624894690915614,24.848445468926602,-2.822403026636438,-0.05487956975226137,204.63998873919286,33.526994872503494,62.092831736466344
24.672641320238508,24.858050436240593,-2.7930453632923617,-0.04827434092213671,206.0300829726732,33.2864800110945,54.71720630614396
24.720387949561406,24.87162258906576,-2.7481184917152275,-0.04623292455629972,207.39222251029787,32.93786958801015,46.059674509827545
24.768134578884307,24.900446065960153,-2.7167376918745374,-0.049999272938963994,208.50353732055513,32.464918418265235,36.89519549758289
24.815881208207202,24.97065183536928,-2.7073188907510892,-0.05007479194948037,209.0795902337222,31.92689773579266,28.02816510884189
24.8636278375301,24.991520791638823,-2.705881961540837,-0.05422239221302655,209.07727094658182,31.400257237856245,20.27004417657179
24.911374466852994,24.992298262160126,-2.7124517568753306,-0.05455073339727546,208.92125256031719,30.947909658498524,14.310486870884231
24.959121096175892,24.99088697839438,-2.707607732135672,-0.05281337533475895,208.96204679923488,30.620219919513584,10.682834597912779
25.006867725498786,24.99075448006495,-2.701684818635828,-0.057107077403245644,209.37429462654717,30.448683868028308,9.700264236051934
25.054614354821684,24.991600352081683,-2.7027419288031616,-0.05735678357898262,210.19658995752343,30.443266352904672,11.458747441400142
25.10236098414458,24.994633967101294,-2.7103343546550445,-0.05617671136659401,211.3745531819707,30.587167489530607,15.805942115983026
25.150107613467476,25.001769026287228,-2.7053194499644797,-0.05339615246077463,212.78891573510256,30.833568354866816,22.34395103130882
25.19785424279037,25.02273650793045,-2.71925409810734,-0.0437923015648827,214.2733602213266,31.106413681641516,30.4860090228525
25.24560087211327,25.07917918053163,-2.6910319619666776,-0.0392470364658212,215.61255973620567,31.315838153008023,39.50305930962477
25.293347501436166,25.24932688951943,-2.702063807181959,-0.038840120875892864,216.53738248799405,31.4414872196755,48.590592960788555
25.34109413075906,25.497792896551967,-2.6830037248374516,-0.04243781751542738,216.8070878762462,31.49929261964845,56.94078383103664
25.38884076008196,25.640688447099443,-2.671147886767865,-0.05084504571113799,216.70867961222194,31.50389819337897,63.80994436845575
25.436587389404853,25.71889600174342,-2.660454363080957,-0.045240294723412074,216.66512716311732,31.466655455688993,68.58569993325696
25.48433401872775,25.776581313625613,-2.6543381609664243,-0.045357562443794255,216.92501496090065,31.394147834892628,70.8396306276212
25.532080648050645,25.811472512571253,-2.648361223843884,-0.05057875466084463,217.57699076245706,31.29198671136202,70.3707291198824
25.579827277373543,25.833551689666344,-2.6490999580803614,-0.039885508851043895,218.60172266915984,31.157866037739726,67.22049219289727
25.627573906696437,25.84849827243996,-2.631235511386343,-0.042047862437840734,219.905243660158,30.978538560240203,61.67280006082481
25.675320536019335,25.85262187307889,-2.5905782061722653,-0.03737800608104927,221.34170077248567,30.72481628153061,54.21510192549293
25.72306716534223,25.868102104505855,-2.566148974041876,-0.04476230984360313,222.72059588109488,30.35951936994316,45.51946624820077
25.77081379466513,25.897680876836684,-2.5323853820974684,-0.03847674554803259,223.8055146488388,29.882627974098796,36.36414565798555
25.81856042398803,25.976559956597228,-2.5183973659578696,-0.03982946170834675,224.29752892236814,29.353965228488565,27.57028598148247
25.866307053310923,25.99024835047763,-2.52545567845981,-0.0498475188983101,224.22697971699435,28.849287718076955,19.918128562957108
25.91405368263382,25.99071092344968,-2.519679401886056,-0.05228084893926927,224.06506462320206,28.426407358042308,14.092897114591166
25.961800311956715,25.98783005197327,-2.523598754103521,-0.05028247889192761,224.1480538078459,28.129647648065667,10.615650076194235
26.009546941279613,25.987861265195633,-2.528458894286536,-0.05205649264542328,224.62986517234037,27.985606749046138,9.79132177707413
26.057293570602507,25.98872856416946,-2.529554083618933,-0.052867247048691036,225.53093840079805,28.000020759444503,11.690221854636134
26.105040199925405,25.991994599842627,-2.536859444132246,-0.04968779395602243,226.7832091830799,28.15229349273691,16.144533894547475
26.1527868292483,26.001291189560774,-2.531212170663184,-0.05959923911309157,228.2543405251233,28.394724537153927,22.76664783334469
26.200533458571197,26.02090821267435,-2.520500231208468,-0.053029773394326137,229.76911830370432,28.653053066740732,30.96520768657402
26.248280087894095,26.083372566272093,-2.5011531162497946,-0.04819524388444253,231.10021273859704,28.851996534741954,39.98539891495339
26.29602671721699,26.282656107813455,-2.4937532885328553,-0.04626294750666009,231.96233576100565,28.979789285563513,49.02559093469582
26.343773346539887,26.525859339781082,-2.5019134504978653,-0.03639409437020059,232.13724441838298,29.047659213304154,57.28823895960564
26.39151997586278,26.656160228319976,-2.5092343303098392,-0.037595649054259044,232.00670237103813,29.06652688894019,64.02716485663272
26.43926660518568,26.73074474317314,-2.5126172660000714,-0.03654777782631256,231.987286718376,29.04268005376489,68.64385274206319
26.487013234508574,26.776794105743367,-2.5029782850964617,-0.04352811268174153,232.30650824347978,28.9813376762532,70.7179546658777
26.53475986383147,26.808085565015816,-2.4870356420184243,-0.03985540796987242,233.03424437311136,28.8862699592087,70.06922772962324
26.582506493154366,26.82770477694179,-2.4692780831443524,-0.04259219288915405,234.1354895276846,28.75384430430547,66.76537913902423
26.630253122477264,26.84269204587405,-2.4541981968209017,-0.03692786534985811,235.5044213937847,28.56702770503576,61.10785500370898
26.677999751800158,26.849589321271424,-2.423432355926021,-0.03443894673504401,236.98043323900902,28.29806298713963,53.59402844358136
26.725746381123056,26.8642174374473,-2.414941845802772,-0.035093946384645344,238.36788676686066,27.915054241422204,44.8882643364692
26.773493010445957,26.895417277941874,-2.3968172702876194,-0.03774904093556439,239.41424240621987,27.43328365255289,35.756884280554836
26.82123963976885,26.981754993604827,-2.3878509063196365,-0.023395098285078707,239.80958420223888,26.918222375930345,27.020204724105366
26.86898626909175,26.988329108998002,-2.3832680473725616,-0.024199329103317634,239.6773217093235,26.435458951427783,19.468965090565252
26.916732898414644,26.98779071751029,-2.3763193843797925,-0.024596802371971708,239.5179713115623,26.03852042524277,13.781761336779162
26.96447952773754,26.98388278527888,-2.3729377018340925,-0.026958730459386585,239.64908837217175,25.769069846138613,10.459995573073757
27.012226157060436,26.983405475254077,-2.3770175013957435,-0.026526891883193068,240.2030957566468,25.650013435982846,9.793904346937317
27.059972786383334,26.984226718025962,-2.380909935887342,-0.0306622595430068,241.182908954936,25.68278713456362,11.850990836704948
27.107719415706228,26.987185330212675,-2.375139063090619,-0.029653139573819477,242.50720718999526,25.84528096726696,16.453899103967387
27.155466045029126,26.998223984917765,-2.3715405804050054,-0.02886209372107221,244.03239798444235,26.08706649437949,23.175134200093176
27.203212674352024,27.017802411687516,-2.3660667237996607,-0.03806948725318094,245.56747160750766,26.335477604412272,31.40745657884878
27.250959303674918,27.08638309945383,-2.336201927129621,-0.03262490446523467,246.88076314762148,26.531376696684625,40.42360303815658
27.298705932997816,27.320065050821444,-2.313075490333661,-0.027972234890522186,247.66596870716475,26.664364363601948,49.41588007580028
27.34645256232071,27.546991182434297,-2.311627400599906,-0.025755301679184665,247.7449662798157,26.74643654940426,57.599582316242895
27.394199191643608,27.66399081308503,-2.3202528981044686,-0.030510580052209958,247.59126964940535,26.783258368533108,64.23317086152956
27.441945820966502,27.744918987499236,-2.31880827971914,-0.0188474193381067,247.60338313032167,26.778781721930805,68.72938207912233
27.4896924502894,27.77984856543865,-2.3122522378938286,-0.020206389493733868,247.98549053259643,26.734442744895517,70.68336038777313
27.537439079612295,27.80594113372357,-2.30297350769611,-0.0205911967519769,248.78959117849183,26.65094198482055,69.91845201044323
27.585185708935192,27.821902704645073,-2.273698292130303,-0.024188044417813182,249.9653590527717,26.52064323290267,66.49838803730378
27.632932338258087,27.83025945987168,-2.2700040890296953,-0.02602167292729469,251.3955997779715,26.327795904003437,60.725366160626585
27.680678967580985,27.845831635739387,-2.2202104323953598,-0.016385075927013944,252.9066785708866,26.046289624037854,53.11863866091241
27.728425596903886,27.855756508818057,-2.2229147578288155,-0.015740033556763587,254.29220862644584,25.655467521126003,44.36159650982722
27.77617222622678,27.892505453332483,-2.209730925885597,-0.022942570536721586,255.2862942589089,25.179011598552087,35.233094370097184
27.823918855549678,27.984770757363954,-2.2082011001670594,-0.020261120506868326,255.5728740433925,24.679178348395933,26.55716278262175
27.871665484872572,27.984893669818085,-2.20170160275803,-0.02561348451028963,255.38785745221617,24.21745388270143,19.10400785496011
27.91941211419547,27.981185520592135,-2.19328665806267,-0.017157880858623284,255.24031772669932,23.847567596795397,13.541845467504638
27.967158743518365,27.97857858928457,-2.1850769473345353,-0.022838525158512337,255.42549798756502,23.604764934228065,10.360596500838117
28.014905372841262,27.97767382099557,-2.187174974832801,-0.020346959359443258,256.0533165293746,23.508074877283097,9.857389234228457
28.062652002164157,27.97867560458647,-2.192167234058499,-0.03142431146965617,257.1108352338847,23.556230690446053,12.065303074615182
28.110398631487055,27.981231624538836,-2.196518801823059,-0.033246823139595046,258.5023865450252,23.724718365586952,16.781333856083737
28.158145260809953,27.990092368173027,-2.19155622490301,-0.03933217432175881,260.07616753308014,23.963434529479866,23.58735308129119
28.205891890132847,28.0144483886117,-2.171160429349691,-0.050000630564923376,261.62165906842534,24.205899585214606,31.88004173125748
28.253638519455745,28.088184071792988,-2.1555078355036614,-0.04676950300434532,262.90606648973574,24.39902493707879,40.9078900665545
28.30138514877864,28.361674378103476,-2.1426586956125018,-0.04152274323286762,263.5991592321724,24.53862476887166,49.87705591493077
28.349131778101537,28.558600280705527,-2.1530560108032644,-0.04422669717880599,263.5857109714671,24.633379409951623,57.98789436561617
28.39687840742443,28.666846409067425,-2.1542456627630284,-0.043666399151696435,263.4179684801473,24.685232389165755,64.51717691826991
28.44462503674733,28.751515224745564,-2.151574166793024,-0.04419960322805304,263.468915060786,24.69744897322053,68.88053926292888
28.492371666070223,28.786167024824003,-2.1437940686134156,-0.05187414334252447,263.9177262057568,24.668526941835054,70.68201531376707
28.54011829539312,28.808219121872963,-2.1352649717766576,-0.050805675784363596,264.79846235272083,24.594979474166717,69.76143415830981
28.587864924716015,28.820366375185067,-2.1240432934436897,-0.06039597808866201,266.04537658652,24.4678372180074,66.19808177879767
28.635611554038913,28.818443889543104,-2.116201005198548,-0.05085837849760215,267.52775345695676,24.269797559474643,60.31455847996176
28.68335818336181,28.832514310942578,-2.098066622230043,-0.05654995587331623,269.06867087049426,23.9774524060011,52.62484202201152
28.73110481268471,28.837879309634477,-2.0719391330926693,-0.05333880305731786,270.43983235603764,23.58013627557088,43.830510736704525
28.778851442007607,28.8868842476651,-2.0455075345339644,-0.05494914139675941,271.36593389779415,23.108258928228242,34.718753058833
28.8265980713305,28.98075480018284,-2.0345895438867303,-0.06095075752863581,271.534023151565,22.623873859859312,26.09736186907986
28.8743447006534,28.975750797290207,-2.034770876319287,-0.05618111454770666,271.3069472075998,22.183027748331547,18.732985465175812
28.922091329976293,28.966386923862984,-2.0415418797983285,-0.05396540287071606,271.18094061717295,21.834352886893605,13.300442475574062
28.96983795929919,28.966983936887985,-2.0448522633950983,-0.05576143393394386,271.42641905380714,21.61051525406068,10.283351802141874
29.017584588622086,28.966383536287687,-2.046656518262365,-0.052981519751079446,272.1299383669869,21.529386423875167,9.93703912728868
29.065331217944983,28.967551796179126,-2.0407613456555027,-0.055555984532796476,273.2632647436408,21.587218052502017,12.298169816212182
29.11307784726788,28.971296870725556,-2.047887820681315,-0.053857780567188256,274.71489197108156,21.756901426020004,17.16088845584703
29.160824476590776,28.975969304255027,-2.0458580159001714,-0.060439257600691555,276.32321002430945,21.989474760103157,24.076508700229876
29.208571105913673,29.0087341318516,-2.0403525801911764,-0.07266806349313933,277.87001081214066,22.223891080777236,32.41783334642474
29.256317735236568,29.085578334330812,-2.0467608869213505,-0.06316685429703008,279.1109324082986,22.41965071220573,41.44641804190935
29.304064364559466,29.4015176984705,-2.0374576793270287,-0.06484898180847389,279.695651955001,22.568782792419334,50.366045604390806
29.35181099388236,29.5574764546157,-2.0442525503888795,-0.06786020250451573,279.59847472151324,22.67701204512442,58.392525766982146
29.399557623205258,29.66698071549378,-2.054546176760785,-0.05383582077910561,279.4255073349405,22.743599967524705,64.79912835581706
29.447304252528152,29.73336249144766,-2.0638264503431905,-0.05665673104608977,279.5219305425802,22.767432643631913,68.99855628748678
29.49505088185105,29.77455556104033,-2.0494371441929133,-0.05761949737869991,280.0415238237651,22.747399117744994,70.61799373564095
29.542797511173944,29.793338308813468,-2.0370687470844175,-0.06110748621393678,280.99795040950613,22.677181679885745,69.51882201822798
29.590544140496842,29.804794777261073,-2.0127383700596315,-0.06408947278872866,282.31086945350273,22.54645807403589,65.80174448034916
29.63829076981974,29.806046126042023,-1.9873881928166002,-0.04875732042701084,283.8338123609005,22.33893647876575,59.80865660830541
29.686037399142634,29.79796619715301,-1.9544349807089163,-0.054644726932225135,285.39062923002604,22.03953768319281,52.07443829120084
29.733784028465536,29.80309462131678,-1.915926597435257,-0.058880967325578064,286.73346735302806,21.640099676117053,43.27845263545356
29.78153065778843,29.871414885728715,-1.908926216142823,-0.05318187701291501,287.57369789390896,21.177983108735013,34.202183037081696
29.829277287111328,29.959554592397367,-1.9014668879246432,-0.05015313028059005,287.617848959848,20.71176529110102,25.6539803072461
29.877023916434222,29.950978742575963,-1.891783597700949,-0.04919304612278591,287.36103121658135,20.296619644455397,18.40373862236922
29.92477054575712,29.937177695881083,-1.8887859979945565,-0.04084825808211384,287.26554431888684,19.975788291464227,13.102266820240107
29.972517175080014,29.938858060045135,-1.889551148084274,-0.04654038251089346,287.5756886319634,19.778483941696056,10.217044888336767
30.020263804402912,29.93863619077279,-1.8948518843668851,-0.04845689889259078,288.35494564575976,19.718747666886724,10.004467313227993
30.068010433725807,29.939286054704564,-1.9000685335287872,-0.04537154693536304,289.5585454136415,19.79020749253994,12.490686363132925
30.115757063048704,29.94476086354109,-1.8866662207083047,-0.04837783316319286,291.0630811093028,19.966413349851802,17.45196635057475
30.163503692371602,29.952123206524643,-1.8776270453484039,-0.05774004117654975,292.687405363645,20.198162183945875,24.438481850768227
30.211250321694497,29.991502429830447,-1.8785729056475413,-0.05277091153205871,294.2229711021797,20.431744278685393,32.82222909056671
30.258996951017394,30.07068409387675,-1.876011889865275,-0.03599284878446327,295.400847731667,20.629950366409094,41.85717338700035
30.30674358034029,30.42836001398846,-1.8771362471514155,-0.05402280513761292,295.86107685618424,20.789409431000614,50.73449086258458
30.354490209663187,30.541056524455374,-1.8759663844324503,-0.038832799952753135,295.6943897202146,20.91166702547726,58.662125591074584
30.40223683898608,30.658223980462182,-1.8694289663201695,-0.058090477970150385,295.52494330552827,20.992875806364275,64.93028749506514
30.44998346830898,30.684465610665338,-1.8655757809304345,-0.058685311325987,295.67108602077974,21.027534302044305,68.9866153701461
30.497730097631873,30.722037173761223,-1.8576675017190345,-0.06274028411497845,296.26153301766374,21.01307719220174,70.4677435726
30.54547672695477,30.738182198580397,-1.8402584756202425,-0.04890195979636663,297.2873225375209,20.942971085368203,69.23728428262184
30.59322335627767,30.75010402490688,-1.8143259191716143,-0.04770591802757443,298.65699622218466,20.807491005563417,65.4114297696931
30.640969985600563,30.768586105967724,-1.798700000009303,-0.0590416717503067,300.21270695491893,20.591751211249235,59.32937117835882
30.68871661492346,30.73798006787885,-1.7667562028824557,-0.04315829255142902,301.76039256372866,20.282935887085245,51.52718836270878
30.73646324424636,30.741157613003896,-1.7758823607204701,-0.052195547469099976,303.0591029029412,19.883634281292828,42.706120955041655
30.784209873569257,30.83440954180914,-1.742235567356869,-0.04875942788450329,303.793593311715,19.42977626069996,33.65501650814679
30.83195650289215,30.90582620910136,-1.7454511215702675,-0.05484984112261592,303.7158586441365,18.979561825926403,25.17699115953742
30.87970313221505,30.894509869869015,-1.7383760091401295,-0.050216680051879854,303.4427574779363,18.582391924144595,18.036358046037243
30.927449761537943,30.883893490021496,-1.7350133195131014,-0.053009237818530126,303.3848627755015,18.28062446520477,12.86608415652187
30.97519639086084,30.882118111063132,-1.7401518335387403,-0.05197083213618971,303.7583382278073,18.10071679927723,10.131224412353376
31.022943020183735,30.881959424546995,-1.749428065806205,-0.053807437037712284,304.6066387122175,18.05469946702388,10.07427418220879
31.070689649506633,30.882145237966828,-1.753376260312639,-0.05107328271670023,305.86880587396536,18.134639584678546,12.70068471766169
31.11843627882953,30.885994460411027,-1.7583396705839636,-0.049796601833063975,307.4153001975861,18.312751601353522,17.766951548903336
31.166182908152425,30.904737213755215,-1.755468271706999,-0.04811055970495994,309.04322542642075,18.54467893687964,24.83485677426371
31.213929537475323,30.944601510885324,-1.752952931715174,-0.04468663930433723,310.54606128604394,18.77989739022363,33.271932955978045
31.261676166798217,31.031255306690596,-1.725890953878799,-0.048013573102149695,311.6354648703546,18.985691340272083,42.33306705281975
31.309422796121115,31.42020139635274,-1.6976049196223257,-0.0394361017308381,311.95752915032926,19.156529293513383,51.196846207467765
31.35716942544401,31.500188616728227,-1.694065616666619,-0.040410709467417,311.7401990976704,19.291404404888425,59.064069023084194
31.404916054766908,31.613186338273046,-1.69448510232281,-0.030504397966046013,311.58422048237,19.384559474030468,65.23211482808779
31.452662684089802,31.614935060870337,-1.6988421799631621,-0.035748487460622744,311.78149467886806,19.4310509397097,69.15413134775974
31.5004093134127,31.637842920303072,-1.6810272811298497,-0.03624953532727937,312.4354435591017,19.42450805023129,70.478843792072
31.548155942735594,31.655492370058877,-1.6715606939232228,-0.03105507525790652,313.5185590713664,19.356925242158074,69.08289726325114
31.595902572058492,31.659709033315334,-1.6591147219790343,-0.029692756127705805,314.928561624908,19.217962300156266,65.09943322231106
31.64364920138139,31.672832639815557,-1.6334683062720259,-0.02380569234945421,316.5054692944191,18.997592760170395,58.88143940331335
31.691395830704284,31.647363973705193,-1.6019992457748444,-0.027877748161759985,318.0176340686375,18.68652100625092,50.98722722757274
31.739142460027185,31.638545042789687,-1.5924527970321398,-0.03402961340627427,319.2513256686141,18.29039359879122,42.12219248595612
31.78688908935008,31.75563590492142,-1.5846245705450048,-0.03753722110798233,319.8601585855108,17.85022543857009,33.08057725183755
31.834635718672978,31.800197567076175,-1.5750049093502247,-0.028141052980197007,319.67464621510373,17.419511993471787,24.66939328192057
31.882382347995872,31.78808186919888,-1.5706127885416017,-0.02580745627170182,319.3984526856901,17.045250820134736,17.628037213087467
31.93012897731877,31.789221995208976,-1.5873897328964182,-0.03091035692774795,319.38339563886757,16.76600006988055,12.584602750002887
31.977875606641664,31.783588734149358,-1.5924962573929045,-0.032488071661800864,319.81445291567206,16.6056521744317,9.988182500397015
32.02562223596456,31.78359501806374,-1.5917548869348404,-0.02935191783802265,320.72056936673204,16.573676352245105,10.071575364334102
32.073368865287456,31.784312993599478,-1.5916557362576647,-0.03150389902173202,322.0254789675079,16.662537573265155,12.82378810535118
32.12111549461036,31.783198036927885,-1.5916656272407252,-0.04299103785708233,323.5889847211798,16.844712251566737,18.005722580739047
32.16886212393325,31.808173987204118,-1.5824818842293695,-0.03625288148411744,325.2111806053959,17.076915561630777,25.15444679990708
32.216608753256146,31.84575083850668,-1.5779618276213498,-0.03894658279063413,326.652486627899,17.313629675978248,33.63457140804021
32.26435538257904,31.950270653933934,-1.5614656479814797,-0.03366970189270291,327.6255278944469,17.527022410855405,42.67897743367988
32.31210201190194,32.347094302622395,-1.5511721295242749,-0.03964743376825165,327.80426318922997,17.710861718267203,51.47952017781188
32.359848641224836,32.41303705093247,-1.551234291696869,-0.048585746916862016,327.55663748620356,17.860872266603007,59.249643645989174
32.40759527054773,32.48574334788863,-1.540611021526749,-0.04916872210585335,327.4259967922146,17.967988044789436,65.29849759963243
32.455341899870625,32.51406579676077,-1.5191373401672004,-0.04684554635211894,327.6760051217453,18.024850765360412,69.0864234117431
32.503088529193526,32.52913366675606,-1.5113462609753894,-0.05101044031231913,328.38424080136554,18.023856646500285,70.27670792290616
32.55083515851642,32.5442526139978,-1.5107770987650366,-0.048048227911977846,329.51175307090875,17.9569656544154,68.76148273018347
32.598581787839315,32.538192315154866,-1.4926438833955342,-0.04956694827697222,330.93858726134755,17.815355131210318,64.6774629747386
32.64632841716221,32.5112167470032,-1.4946169041518005,-0.05262029037561762,332.5032278656699,17.591206418636347,58.3829051372456
32.6940750464851,32.5154411200522,-1.4736702283052867,-0.05122912754600854,333.96146940606394,17.277000025257266,50.43827328335814
32.741821675808005,32.48134752318178,-1.4503671446125503,-0.05752536340418954,335.10184654992264,16.886314079889363,41.55880025600035
32.7895683051309,32.61328439466322,-1.439876578849706,-0.06249177565927232,335.56936275797176,16.460489154856234,32.5410965440956
32.837314934453794,32.62663904619849,-1.4432780017962825,-0.05454585879138556,335.30228872435686,16.048268347553698,24.18927398735528
32.88506156377669,32.618580075505434,-1.4309636216816235,-0.053854726579385476,335.03367126378055,15.69289170352713,17.24986701591507
32.93280819309959,32.630006143458836,-1.423673092775576,-0.05217161109473771,335.06556306695364,15.430904052323342,12.346195157330278
32.980554822422484,32.62540114843679,-1.4176265186556183,-0.05402704222703737,335.5511090381869,15.28630964117248,9.916573297899843
33.02830145174538,32.624854691968885,-1.413672342994966,-0.05712869348622405,336.50478053207235,15.265543675986226,10.176754498940468
33.07604808106828,32.62591882381641,-1.4090822371413092,-0.051652041683499565,337.83461721015544,15.360349830349602,13.093978190557094
33.123794710391174,32.6252330464737,-1.401315207019662,-0.051961173241006284,339.3816834684988,15.543850367206176,18.411681475570123
33.17154133971407,32.639630235446475,-1.4031126220100876,-0.042544304942959965,340.9707065737527,15.77763933969588,25.659234315425284
33.21928796903697,32.67638552724717,-1.4157788830321718,-0.043819348063757514,342.3248245718348,16.021306059122857,34.17198150909024
33.26703459835987,32.80899127935891,-1.4048722615422131,-0.04281826771905695,343.1591345484748,16.245337072894976,43.20181572422169
33.314781227682765,33.18174800685917,-1.397580898863018,-0.03059579132164511,343.20289315542726,16.44347016821769,51.944827446395024
33.36252785700566,33.248971956057396,-1.3863918690171237,-0.040641717358443824,342.94273560890076,16.60366630377419,59.61243134724963
33.410274486328554,33.255759892809564,-1.374134660426618,-0.03303472647622413,342.8480582533445,16.71846846223972,65.5167340493291
33.458021115651455,33.32615885196272,-1.3685993788679585,-0.040685561705034186,343.15295643473127,16.780551939402027,69.13758443954839
33.50576774497435,33.34093336018479,-1.3429710629967542,-0.03503893893295175,343.90903211606843,16.782514365162402,70.15182301392073
33.553514374297244,33.34287524638367,-1.3242679991041708,-0.023983929920614842,345.0655478105069,16.715815917997812,68.47277783678679
33.601261003620145,33.34307878762972,-1.2966861253946655,-0.03342095764175556,346.4878843151861,16.57224440531301,64.24402275342159
33.64900763294304,33.29956034764937,-1.2919524345265605,-0.03683361090941409,347.9983651699748,16.34436056963234,57.84858158875097
33.696754262265934,33.3208189282651,-1.2851352249498682,-0.032614470383221655,349.3872335345786,16.031297119489025,49.85310403859509
33.74450089158883,33.26193635074403,-1.2674981434417587,-0.027178894162781055,350.4042708238075,15.64943497042994,40.9654565920586
33.79224752091173,33.39790543940289,-1.277141893880292,-0.02280127383409916,350.7259482038876,15.238783276633821,32.001412751369
33.839994150234624,33.38581253492634,-1.280296171120332,-0.025361440889475798,350.40788209347085,14.845512305532806,23.748004051071856
33.88774077955752,33.38759044733494,-1.2791722873033085,-0.024888063116968322,350.15430405473484,14.510259928766612,16.943965193354845
33.93548740888041,33.39687222604143,-1.287361036547851,-0.022695828308242953,350.23425248681036,14.266859135516542,12.19797688183207
33.983234038203314,33.395917315053865,-1.289793970515015,-0.020983878511176085,350.7721236899148,14.136780839532157,9.923378195602268
34.03098066752621,33.39373567907178,-1.2913598825970019,-0.02770303764819264,351.7597717096014,14.127829606062063,10.324661408713421
34.0787272968491,33.39414454194953,-1.2859139297206437,-0.027292470733406057,353.09509619912484,14.230122999244095,13.36585585879217
34.126473926172004,33.402647456655494,-1.2808010782402437,-0.028392743256845505,354.6088654439108,14.419164923720544,18.78880126024073
34.1742205554949,33.4035979784015,-1.274314476881173,-0.03343557396609412,356.12184844755217,14.657023097189242,26.097202077779862
34.22196718481779,33.44050745606342,-1.2501117802973125,-0.0376103656455031,357.3730390558232,14.906079781016468,34.635806805352594
34.26971381414069,33.60714117740059,-1.2416630185943633,-0.041960231790345776,358.06009867483556,15.142207005995335,43.64708909099207
34.31746044346359,33.92403851380534,-1.253209012402169,-0.0293355738078587,357.99040853559967,15.351865536462103,52.33083345508238
34.36520707278648,33.99375404049027,-1.2447940039148775,-0.03423471358283209,357.7309341335492,15.526116884145791,59.91672844879121
34.41295370210938,33.95985775233532,-1.240634900583074,-0.032737787615006196,357.6773958390176,15.65105287240106,65.72312467938934
34.46070033143227,34.02525892802996,-1.2291393473703074,-0.03337473209085518,358.0331698671986,15.717201100987365,69.22146678041337
34.50844696075517,34.03765839988368,-1.2194036526596537,-0.03957710186567506,358.8258704195382,15.717990988303548,70.09765603935922
34.55619359007807,34.03329349979124,-1.194348629317906,-0.039176196784584755,359.99062719068934,15.64777341770919,68.27868048875172
34.60394021940096,34.045648788079156,-1.1914694593761361,-0.03444081991442268,361.3943502132596,15.50081250504221,63.92814944498583
34.65168684872386,34.04027961371289,-1.1739268402489522,-0.043531170160818304,362.835819977483,15.27184555376814,57.429160025948605
34.69943347804676,34.04797758165035,-1.1608062036364561,-0.04118223291878935,364.1339758190375,14.95982981358806,49.35748632805182
34.74718010736965,33.98101772382099,-1.1370235552063603,-0.041409547102302255,365.0069523380535,14.584981491612803,40.44972103009485
34.794926736692545,34.10921596505085,-1.1340734812487303,-0.03965038585603838,365.1901673024261,14.188241999746781,31.4991789295359
34.84267336601545,34.08359578717897,-1.1229850464001299,-0.048887347722985995,364.8478210153773,13.810982851787667,23.30669180702429
34.89041999533834,34.09707087056205,-1.119927284168436,-0.0400781552427793,364.61553989782175,13.493120497162503,16.60244849761552
34.938166624661235,34.09577678088679,-1.1182983314475983,-0.04399318660372957,364.73987688063835,13.265337671921804,11.991344208681781
34.98591325398414,34.09608187089674,-1.1165313036400544,-0.04782928338841737,365.3195581617796,13.148671811473577,9.877235535488179
35.03365988330703,34.09395391992206,-1.120238438212127,-0.04902469351086098,366.3221556385766,13.15069307030906,10.444652093095824
35.081406512629925,34.094711829294354,-1.119155944179155,-0.04404983041129639,367.6440068902873,13.261479386291473,13.639474629323804
35.12915314195282,34.11043039664539,-1.0958786028008354,-0.04677081707202072,369.12090238995853,13.457208988536147,19.180447322322042
35.17689977127573,34.11359901402403,-1.097756608875833,-0.04144169573045372,370.5306205322433,13.704770058556075,26.567392553454667
35.22464640059862,34.147398503970756,-1.100974351913449,-0.05087873269645968,371.66650653995805,13.964357565996602,35.14267291181344
35.27239302992152,34.33998750470006,-1.1040579999557982,-0.05410920075115288,372.2089563101528,14.211908022127089,44.144982711282914
35.32013965924441,34.58918379478582,-1.094811462272852,-0.043321018546401885,372.05446308291823,14.432394457355544,52.7686094331209
35.36788628856731,34.64979498584177,-1.083141554049795,-0.04411831625195943,371.8055134055237,14.614028053082906,60.2533487088
35.41563291789021,34.634878264568286,-1.0794589049505363,-0.04870518513996289,371.79311957868816,14.746377347549792,65.92687980452612
35.4633795472131,34.65835194368032,-1.0620303108574187,-0.045245715856173145,372.1881404372569,14.817863823205887,69.27522956320371
35.511126176536,34.669609487517974,-1.050142199230792,-0.04203211365212793,373.0012034116596,14.8211094027953,70.0049112994956
35.5588728058589,34.673632693820096,-1.0402654361842243,-0.03471224931667004,374.15688011721136,14.750067363981685,68.0543777657061
35.60661943518179,34.677590233623235,-1.0135032679231066,-0.04169186920609703,375.52559638588997,14.600838946100646,63.59391850651214
35.654366064504686,34.710442000746774,-1.0035673791322715,-0.03947675595643277,376.9029235250829,14.370865448063979,57.01134141666456
35.70211269382759,34.695084130332354,-0.9841902211325216,-0.03837082909095434,378.0894800228546,14.062836029910486,48.88665656481296
35.74985932315048,34.63872923466005,-0.9615329269676152,-0.04149233569818115,378.8116864555198,13.696763723577725,39.95639526374001
35.797605952473376,34.75142857880003,-0.968430768840869,-0.03956701043412693,378.8714033732339,13.312774149268112,31.020183386062385
35.84535258179627,34.723102908768695,-0.9683215726216474,-0.042564741841534054,378.52470079679006,12.950085874557349,22.880711952394517
35.89309921111917,34.74224481304668,-0.9630642311063121,-0.0369340675438455,378.32036492668834,12.646494246610725,16.265505087174343
35.940845840442066,34.73356901432476,-0.960740649853907,-0.0325962102811766,378.4838301735869,12.431366853339382,11.770468560952198
35.98859246976496,34.73296678686097,-0.9587097562592736,-0.034196485627640036,379.0903584495848,12.32628006884613,9.795963712524722
36.03633909908786,34.73331263091176,-0.958773729990758,-0.04218984415096068,380.0937638930395,12.33706836579894,10.504262478191233
36.084085728410756,34.736020585526575,-0.9649398596447055,-0.043191629913204604,381.3857119480041,12.45420758051272,13.83279819587518
36.13183235773365,34.749452125471585,-0.9670093848151278,-0.04436033540046243,382.808965162314,12.654606046296701,19.483849991498428
36.179578987056544,34.769587455770335,-0.977256379614652,-0.03785255481381322,384.11318342480865,12.906340990320887,26.942720149272727
36.227325616379446,34.79895477667466,-0.9719965426975565,-0.04272997626575583,385.1204989898132,13.174515786475572,35.55339351747137
36.27507224570234,34.99786298458237,-0.9627217694576179,-0.0462917592478744,385.5279887947066,13.433898682129492,44.53455075052431
36.322818875025234,35.18219636132292,-0.9653376144332201,-0.03925557807608294,385.31861659767463,13.667576687696847,53.08875429386511
36.37056550434813,35.22880509077075,-0.9604237462734124,-0.05069963787921152,385.0876219297362,13.859936433226341,60.46410045647019
36.41831213367103,35.2647495767532,-0.9432146716704568,-0.04789045733666557,385.11471877992534,13.99647432914779,65.9983647086928
36.466058762993924,35.263667707030024,-0.9248384341752424,-0.04973521477549027,385.53844211328004,14.069690619984334,69.20000758031875
36.51380539231682,35.2778027753682,-0.9155200462073494,-0.05436435913823329,386.36034730922506,14.074457992550018,69.77905610788643
36.56155202163972,35.28510650558042,-0.9061250263621151,-0.04684761487810797,387.49638948854766,14.005195059916,67.68739960489833
36.609298650962614,35.269386916931495,-0.89305057639423,-0.04516989761886887,388.8079337635738,13.856851005474898,63.10390178374098
36.65704528028551,35.29802227231459,-0.8692082620801284,-0.044855713737348084,390.11279415715705,13.62837148994663,56.4431839733701
36.7047919096084,35.27108535978889,-0.856856034378132,-0.0444532274265089,391.17665803274593,13.325952840260186,48.300696746968754
36.752538538931304,35.23377098131841,-0.8690112367198453,-0.03483038231688198,391.75304139767957,12.971815993510877,39.39932237590357
36.8002851682542,35.320921453807124,-0.8626153698839474,-0.053600255359281875,391.7117926090449,12.602081169890628,30.538642004490686
36.84803179757709,35.29907882885094,-0.8548415405430984,-0.04889187881625015,391.37358204570455,12.252906473144533,22.515315642660656
36.89577842689999,35.31424660649943,-0.8514248094788937,-0.056909812091661814,391.2033119987183,11.962531355591327,16.024779783759577
36.94352505622289,35.3050419931773,-0.8564322613106751,-0.05509585287447301,391.4028352518842,11.760102029709813,11.671901284972305
36.99127168554578,35.30269106768501,-0.8633515695460258,-0.05650410153141527,392.02639840426883,11.666806907223789,9.842927350307336
37.03901831486868,35.30461694151606,-0.8605253503804622,-0.05402780041743756,393.02209039949355,11.689314044850116,10.69748764616068
37.08676494419158,35.310508134549494,-0.8423077623749836,-0.05884868968661197,394.2696655252154,11.817862287087326,14.160617849252965
37.13451157351447,35.31977381151764,-0.8250411413084084,-0.052600721899951255,395.6106734300078,12.029843002804691,19.921884398548425
37.182258202837374,35.35264069091866,-0.8333231441948269,-0.050553478260643166,396.8129185653477,12.293284883296108,27.459905360855533
37.23000483216027,35.38644164384071,-0.8457066880648669,-0.05526031917780296,397.68212905663285,12.572343329797354,36.11439477279653
37.27775146148317,35.56500712534284,-0.8360480512193368,-0.052008052696025216,397.96946586537996,12.842294248429262,45.09167833685862
37.325498090806065,35.69816808147901,-0.8141394612721216,-0.05218681821966031,397.7326662685482,13.085666159832588,53.60383234147274
37.37324472012896,35.737436170042514,-0.8126957916950178,-0.05181375883520398,397.5245121687639,13.285026701566279,60.892951113364326
37.42099134945186,35.80300456014625,-0.8018077732968527,-0.04681238755346133,397.58913721028347,13.426814500033666,66.29627200832023
37.468737978774755,35.80791159780533,-0.7808451066283795,-0.05751625531656418,398.03672704222487,13.502036030773173,69.32866568923293
37.51648460809765,35.81648859779507,-0.7628923348656217,-0.04612946948601266,398.85976862311554,13.505154565062625,69.72757847729441
37.56423123742054,35.81589737162245,-0.7703677933217213,-0.04883435573877946,399.96514538236335,13.432717925028097,67.45386834490357
37.611977866743445,35.798408085754374,-0.7477197868684504,-0.05589837293753641,401.203951864912,13.2825944860689,62.72308625701996
37.65972449606634,35.80185172833831,-0.7312311631067963,-0.05011879144706579,402.4122037510809,13.056567301271771,55.953271403923644
37.70747112538923,35.77774211407486,-0.7220952746394598,-0.05435272327329283,403.3520114898104,12.762947280825916,47.74099922174872
37.75521775471213,35.75122853829346,-0.6932834611011174,-0.05797844055853866,403.79626315822475,12.422081262289362,38.8221899191479
37.80296438403503,35.807317294112174,-0.7051218205160591,-0.0629592413031795,403.6814888677366,12.067462895436016,29.993215424583838
37.85071101335792,35.795701257668355,-0.7003073848775603,-0.0628669290437173,403.3585766338256,11.736525257861059,22.038841631469563
37.89845764268082,35.8015912633027,-0.7003532505678804,-0.0591767137685044,403.22543179762,11.46093479595697,15.663507624486662
37.94620427200372,35.79673155523087,-0.7041401171822789,-0.06046032732566503,403.4581907946111,11.27104000706727,11.439375419517031
37.99395090132661,35.79328129622995,-0.701966281306612,-0.06305651341816701,404.0919744547902,11.188294806071228,9.750511309696384
38.04169753064951,35.79420625338808,-0.7022840849149508,-0.06221835039126315,405.0680716395321,11.218786431811411,10.746080538583374
38.0894441599724,35.80183690465046,-0.7046808793043993,-0.061744931825015746,406.25985226388303,11.355231342553964,14.329302541228492
38.1371907892953,35.81239360229072,-0.7050344813958955,-0.055985503252564434,407.502695920201,11.574887410991364,20.18351191924613
38.1849374186182,35.8412278398627,-0.6800070792102255,-0.06518384929271095,408.597544450515,11.845683735777857,27.778363620070717
38.23268404794109,35.88600711427895,-0.6824933666606258,-0.06498674302611597,409.3291303653123,12.13555323819405,36.453224124304356
38.280430677263986,36.027653331229665,-0.680471033762099,-0.05311607054204246,409.5141640422203,12.419826884185046,45.422879036159756
38.32817730658689,36.122161682506906,-0.6750877691671784,-0.0601663941111133,409.2693119009113,12.673350220718488,53.875420387672264
38.37592393590978,36.16443718303075,-0.661804206992287,-0.06176415766706377,409.086749543441,12.877969494581926,61.056542535215115
38.423670565232676,36.21867928474626,-0.644827585709307,-0.06929094833842459,409.1855277637009,13.02225902734581,66.32999498311807
38.47141719455558,36.23200728786723,-0.642054101808527,-0.07094637404295011,409.6523722850439,13.097448206904692,69.22402393065363
38.51916382387847,36.2342578729473,-0.6174219633752969,-0.07464241084884346,410.46630317700635,13.099799329503497,69.48909572332124
38.566910453201366,36.23095829896759,-0.6092506361573884,-0.07680077391312111,411.5289113719204,13.026955564550954,67.1003836708853
38.61465708252426,36.22340091498157,-0.6064692773123209,-0.0821621820499165,412.6920419200651,12.87800993566512,62.265483817361584
38.66240371184716,36.211848643200845,-0.577306816885624,-0.08710078058814914,413.789377750934,12.655810385859294,55.41880605880918
38.710150341170056,36.19062386038059,-0.5628736599171245,-0.08756255513805279,414.60845411123717,12.368914392496592,47.16359461203615
38.75789697049295,36.16665860098274,-0.5835237516528609,-0.08674062428785101,414.93780350555346,12.039761893772088,38.236018715203926
38.805643599815845,36.19080182955459,-0.5883451474871942,-0.09282055379685956,414.7723258311448,11.699359927113361,29.43616897211647
38.853390229138746,36.183377217345324,-0.5751198700860097,-0.08843116947180578,414.46753174656357,11.37940776317252,21.55484223516859
38.90113685846164,36.181617585231805,-0.5571116743896518,-0.09179028925896696,414.3703286747088,11.114913152279428,15.309218120326273
38.948883487784535,36.18024611349088,-0.5566113024054452,-0.09285346100730588,414.63091728983494,10.93774161241988,11.235655494060575
38.996630117107436,36.17656052221928,-0.5591958117035485,-0.09367481724789688,415.2670419355918,10.867230120414966,9.697526953522456
39.04437674643033,36.176410737089775,-0.5628921448772419,-0.09244241167864177,416.2127436520636,10.90943907070263,10.824918998082103
39.092123375753225,36.18350183019325,-0.5656511749600045,-0.09631015996861576,417.34344816899505,11.056886671080278,14.530140462158263
39.13987000507612,36.198438228280004,-0.5572619002894619,-0.09358420223026802,418.4922790826788,11.289041341876198,20.475787681729567
39.18761663439903,36.21954336276275,-0.5490515446508201,-0.08799080343832673,419.475475242197,11.573260661922909,28.139243937106627
39.23536326372192,36.27215107682327,-0.5623616537617705,-0.09281670269948332,420.0818047846371,11.877491233980518,36.84043394753274
39.283109893044816,36.37884145872613,-0.56017983561457,-0.0856984610666755,420.18286732175784,12.171747807684508,45.791179947807876
39.33085652236772,36.45347608960165,-0.5417977539280415,-0.09041983434740612,419.93864405520145,12.433374109491213,54.19956632585791
39.37860315169061,36.505917199146424,-0.5124751123544419,-0.08889083799233967,419.7824730210823,12.644137390216645,61.304609056099906
39.426349781013506,36.5384599554666,-0.500735966468284,-0.08991361419169255,419.91117557847974,12.790302454930139,66.47816377974782
39.4740964103364,36.551576498121875,-0.47437238858030134,-0.08866172737430654,420.39124870123334,12.86531340217083,69.25936068034281
39.5218430396593,36.55096837132212,-0.46650981394951413,-0.08458872901301824,421.1887173920884,12.866399489303397,69.3815241950189
39.569589668982196,36.54867697229747,-0.46288999776353634,-0.08058597425992228,422.2044660024019,12.793125255574125,66.84202120921768
39.61733629830509,36.54606072974342,-0.4612144708511785,-0.08473895290183496,423.29489908771546,12.646519199608196,61.86503868301753
39.665082927627985,36.530388950031565,-0.42556516468932515,-0.09115379529510291,424.28899681061085,12.430173654632723,54.903928784169224
39.71282955695089,36.509438143697146,-0.43069483955479754,-0.08823041337096607,424.99609571855086,12.151899278167296,46.590831323232415
39.76057618627378,36.48931975925708,-0.4123968738274612,-0.0867476591506836,425.2277777225151,11.833927697826173,37.6569406772981
39.808322815596675,36.4984210364975,-0.4073025670329444,-0.07615244557827884,425.02404053199143,11.506788308740875,28.90145224929706
39.85606944491958,36.48272974289102,-0.3926458271344739,-0.08048269056415239,424.73831617566196,11.200319034252209,21.117020441872086
39.90381607424247,36.480574694932756,-0.3834761831238495,-0.08263442724268918,424.67388743763377,10.948104754806966,14.997946251955383
39.951562703565365,36.48056555846102,-0.3759230356899378,-0.08376310495061993,424.95657297160875,10.77923557341551,11.077223337678928
39.99930933288826,36.478488060310085,-0.37743688275107296,-0.08653468696481043,425.5901750426008,10.715436300487678,9.703764523423017
40.04705596221116,36.47876255415461,-0.38432907579483294,-0.08585314720590141,426.5038267858155,10.76605154576613,10.995807819044181
40.094802591534055,36.48433986480897,-0.3879851543984499,-0.08756911703193387,427.57498059009015,10.92320952443121,14.842105681092518
40.14254922085695,36.49933607989348,-0.39158200271051113,-0.08742146844611552,428.6401110820875,11.16512233333946,20.897852183109162
40.190295850179844,36.5195340865239,-0.38401034747860047,-0.08379830027376688,429.5196366472706,11.45971788679547,28.626700244973655
40.238042479502745,36.57788193664656,-0.37095185175143014,-0.07296178041552329,430.01947527564465,11.773886300439171,37.32865978770506
40.28578910882564,36.671424576368906,-0.3764497457202169,-0.07539197906158585,430.0532631917081,12.07961410930947,46.23652532655052
40.333535738148534,36.740061196648476,-0.3663065963907912,-0.06287058778815668,429.812460345491,12.347695174036867,54.54680267070306
40.381282367471435,36.80035957617915,-0.3530693964235921,-0.05345349522091687,429.68296719017513,12.5603840332216,61.52967572908204
40.42902899679433,36.81751521190814,-0.3287358279397127,-0.05958067254792379,429.83798343854244,12.706996247130164,66.54942953385893
40.476775626117224,36.825951347734446,-0.3081172365233787,-0.0603391849264188,430.32618924584847,12.782289091543172,69.16015694891973
40.52452225544012,36.826120622836996,-0.29389218529760514,-0.062306356079686,431.10492903243477,12.784997718500962,69.12927989322309
40.57226888476302,36.82181498226402,-0.2925612204055222,-0.05819742296083077,432.07434158024006,12.71496925473825,66.46252207013157
40.620015514085914,36.81674864995027,-0.2884768332609017,-0.0544359966683077,433.093053884238,12.572431353829609,61.38735809934873
40.66776214340881,36.80188354552268,-0.2593895520140187,-0.06345094835283051,433.99488071379153,12.361759220262812,54.36018340973344
40.7155087727317,36.78590903146946,-0.25646995470864437,-0.06389385693449537,434.6003521403187,12.091883627682583,46.01118321510931
40.763255402054604,36.77285678139155,-0.23912158147381482,-0.07025599361232797,434.7470167363518,11.784840799131953,37.088441708626455
40.8110020313775,36.78135877141994,-0.23174861027482754,-0.06656959409360592,434.51419325254085,11.466864562158335,28.388728179579694
40.85874866070039,36.76390554987067,-0.22436446104599395,-0.06261395994778948,434.24840160640855,11.16803189387405,20.70252303283077
40.906495290023294,36.76905815462069,-0.23748471691518486,-0.0698575031334493,434.21403232064165,10.921059540091356,14.69943083979558
40.95424191934619,36.772903582835575,-0.2523929416165321,-0.06989622383707422,434.5149445333031,10.758485092958841,10.910384804879042
41.00198854866908,36.773795581467496,-0.25434923340837906,-0.0688382989781417,435.14451417474055,10.702841069607365,9.682512114055886
41.04973517799198,36.775289244320625,-0.24440169370917378,-0.06870391788411977,436.02765144168046,10.762011282335008,11.128675754489556
41.09748180731488,36.78002184935834,-0.2274372807380328,-0.06858842074371119,437.0422797743052,10.928873926499381,15.118601306021645
41.14522843663778,36.79109688742208,-0.22878589341980496,-0.07827964702742266,438.03002128409406,11.180666985115215,21.29271443960501
41.192975065960674,36.81632962131079,-0.2300728740539521,-0.06725128900295883,438.81757099842815,11.48750171497826,29.110701239989595
41.24072169528357,36.881825788341914,-0.23753643392317664,-0.08064924139183577,439.2275803608998,11.813622483666409,37.848063568652485
41.28846832460647,36.96515166252772,-0.23404629763583962,-0.0657081049142608,439.20414972868497,12.125772974013769,46.742103916319174
41.336214953929364,37.025460312852076,-0.22560347710804723,-0.06929385944869916,438.9687716547302,12.399016001865185,54.999297801984525
41.38396158325226,37.076368694139596,-0.20456414993758545,-0.0711051051112132,438.86509567563206,12.614810119014555,61.89064185085113
41.43170821257516,37.090246636622155,-0.1850317299647536,-0.061885415480186605,439.04364263713745,12.763301727462986,66.7918133706388
41.479454841898054,37.09699539949829,-0.17358267229231525,-0.05667278791804804,439.5376985570172,12.839989994030383,69.2577189965402
41.52720147122095,37.09776151502054,-0.15706490754532063,-0.06928988547087639,440.2981513702039,12.843538118869136,69.07074285625255
41.57494810054384,37.09262938841867,-0.13116657957599884,-0.06492138147607741,441.2235698549009,12.774870501811586,66.25053562160905
41.622694729866744,37.087640156157455,-0.13257455606681992,-0.0730408934812864,442.17541000936603,12.636724377716119,61.063963040978145
41.67044135918964,37.08350892734767,-0.1138290088936889,-0.06525757433574053,442.9934069758456,12.432058610754213,53.96649514764973
41.71818798851253,37.06595309200745,-0.0855442794776999,-0.07158688027813773,443.5078623485419,12.171209090508391,45.58545128884831
41.765934617835434,37.07137273529066,-0.09476277731281185,-0.07212230430184605,443.5834200242594,11.873100327919564,36.6591349164452
41.81368124715833,37.079494963092195,-0.06949520557079009,-0.06590515558488694,443.3295744177742,11.563422718050244,27.993440004837844
41.86142787648122,37.06819245174958,-0.055702967967455524,-0.0714687023774468,443.08394259608036,11.271279180062116,20.368826925950955
41.90917450580412,37.077149880522974,-0.0518552039335409,-0.06906310771472914,443.0774591226187,11.03376480980074,14.469900964576624
41.95692113512702,37.082637680731715,-0.05426500406696431,-0.0761717189331665,443.3949141983327,10.881242172940672,10.812145656899284
42.00466776444991,37.08521781374407,-0.05554967207917274,-0.07259255717818394,444.02059946426533,10.836372403746742,9.731331024006348
42.05241439377281,37.087155629969104,-0.04898907555339886,-0.07073189222067262,444.875766658301,10.908420183583164,11.312703286766599
42.1001610230957,37.08968322697146,-0.04676798837935481,-0.07010898386346845,445.8397796002788,11.089688483378236,15.41486357802969
42.1479076524186,37.09265312569035,-0.05057918741930754,-0.06570662890652708,446.7573644170264,11.355333968534254,21.670157667406297
42.1956542817415,37.12310121564948,-0.04574454907233793,-0.05410004844303873,447.464360085138,11.674305317378794,29.515717249974447
42.24340091106439,37.18545740688562,-0.046027636696022584,-0.07361391999699302,447.7980225741216,12.009125387410457,38.259540939961155
42.29114754038729,37.2590264374568,-0.045553040446308,-0.06363187437775682,447.7286183625376,12.330173936252823,47.11370867157088
42.33889416971019,37.31209247268588,-0.02419950719972565,-0.061687108677471424,447.5005994472881,12.606510651532018,55.287815886633
42.38664079903308,37.35036645367249,0.0005420850608064365,-0.06869847824869788,447.42182076655394,12.820034186094766,62.0474635402105
42.434387428355976,37.36483945363369,0.01691839719166349,-0.06712350104675015,447.62196208060965,12.962996740618712,66.7912904518709
42.48213405767888,37.37384215089971,0.029271036260207866,-0.06468373414510067,448.12129500023394,13.03468057044205,69.10177754202473
42.52988068700177,37.378156185056554,0.025924430043680967,-0.06302235868588175,448.86478033076725,13.03581099076434,68.76452307392286
42.577627316324666,37.3810912264329,0.04236508997049043,-0.0621352264079442,449.7502404865767,12.966429331927577,65.81507312481187
42.62537394564756,37.38056213282814,0.0643895184877068,-0.056823244503380596,450.6429884347646,12.830152187774049,60.505695235132436
42.67312057497046,37.373702775139336,0.070256086849876,-0.05230423298802072,451.38543770134254,12.630532071091451,53.314244769032605
42.720867204293356,37.35501132222671,0.0934833040674323,-0.05167286833981954,451.8210958058877,12.377662561113052,44.88413167967308
42.76861383361625,37.35024143427073,0.10476250987201435,-0.05599268787465058,451.8399532268311,12.091741938651676,35.97439678366131
42.81636046293915,37.353858418017786,0.11627031166382457,-0.053770889013917966,451.57349595529524,11.793989820152445,27.37182877694564
42.864107092262046,37.34207243004127,0.11592394331829618,-0.052393512078397195,451.34960814144705,11.5127946406619,19.858071670812667
42.91185372158494,37.34676791621128,0.10435497578042567,-0.050261575555527994,451.3689993669241,11.284385328789524,14.106700492246658
42.959600350907834,37.352646647258304,0.09519035344949088,-0.05219387084214424,451.69979878521553,11.142012677238604,10.631054404169763
43.007346980230736,37.356380738923534,0.09685931971022732,-0.05391651128216449,452.31840487167415,11.10994784586514,9.734162792702419
43.05509360955363,37.35810801287116,0.10040790401217452,-0.05621253568015172,453.1436858360043,11.195077719373726,11.492611911141703
43.102840238876524,37.35950277518981,0.1048190566823086,-0.05414805467900395,454.05676209797866,11.388224808459489,15.745351735733653
43.150586868199426,37.36407944378964,0.10426368458259296,-0.06035887651426127,454.906950644337,11.665486316810693,22.108474512876686
43.19833349752233,37.408420698977906,0.10159784322737347,-0.056633005277467785,455.5369896800485,11.995977282664095,30.025025552273778
43.24608012684522,37.46164783859148,0.11313608108426056,-0.0578742346607024,455.79989795294716,12.341892392575534,38.77691727709068
43.293826756168116,37.53252991416625,0.11897927574138871,-0.05573808806790922,455.694756430759,12.669055188596579,47.59628264789464
43.34157338549102,37.58024192808501,0.12326247213618746,-0.05893723489301096,455.4769493378282,12.94773630260108,55.68429714068073
43.38932001481391,37.614625594804,0.1365153564035467,-0.06671521617719099,455.4224531250818,13.160299598188844,62.3364425699707
43.437066644136806,37.62293504451358,0.15725125384149893,-0.051965628731481014,455.64196068093725,13.301672630954767,66.94615954612092
43.4848132734597,37.63128231883903,0.16753936458545876,-0.06159798798956471,456.1441157123229,13.373288516866605,69.10851740198028
43.5325599027826,37.638672010451934,0.18517086596479004,-0.06318697787221955,456.86910795688254,13.376245980488587,68.63349948815254
43.580306532105496,37.642196943565075,0.16939187769749706,-0.0636172381411977,457.71482558424935,13.31156649004256,65.56090139962737
43.62805316142839,37.64164436381746,0.18098423781315642,-0.05741195938680903,458.5514841954215,13.181375147863013,60.14861011222108
43.675799790751284,37.618872696001546,0.19760404890092126,-0.061935746395212876,459.2239820298869,12.99061172750155,52.893428310984255
43.723546420074186,37.5962505282741,0.1953989719953176,-0.04539750231877587,459.59000294538936,12.746871155592281,44.43760502607467
43.77129304939708,37.57251469422731,0.21395431278086208,-0.050176240015256474,459.5583993617195,12.467002908990153,35.53577268672808
43.819039678719975,37.571580931205816,0.22466720911347654,-0.03971735098468896,459.2847892087151,12.1752194860055,26.981051487785432
43.866786308042876,37.57266799404587,0.22847704907206076,-0.04848770531016641,459.0822849869593,11.898779440293417,19.555921624986023
43.91453293736577,37.57706492983094,0.23484895538756057,-0.05066491825561717,459.1255873859764,11.676994842578914,13.910388899655636
43.962279566688665,37.582864976648736,0.2393197384365303,-0.05116585858899243,459.4678756694966,11.543910770454515,10.54742284328191
44.01002619601156,37.58734483362589,0.24248994338252708,-0.05380386631826396,460.0789948951278,11.522260326451963,9.760929910026915
44.05777282533446,37.59017942643847,0.23590977581673692,-0.05470875783160775,460.8754429166061,11.619212613166466,11.630890284237507
44.105519454657355,37.59290234118095,0.23315567664045905,-0.0591412780234759,461.7403610741436,11.824609170388285,15.997077782227295
44.15326608398025,37.605649873510835,0.23749855304877976,-0.04988320474358848,462.5289172681217,12.11523572764829,22.46310622003195
44.20101271330315,37.65084370142736,0.23329772946786762,-0.05367319929617283,463.08949366269997,12.457741885221514,30.44559597606228
44.248759342626045,37.69972389916942,0.26036018543165407,-0.05724368908100124,463.2913495591399,12.814357119678291,39.23455904603895
44.29650597194894,37.76350410545755,0.25763640843314617,-0.05082378081458127,463.1552989081137,13.147726280581745,48.044147462890486
44.34425260127183,37.797432874391276,0.26311774293027207,-0.05774572210916862,462.94845130259364,13.427787356578726,56.085809534393476
44.391999230594735,37.8177719971628,0.2788505916714855,-0.05238677081416445,462.9171519674547,13.637545856164197,62.6459613967852
44.43974585991763,37.824730471177475,0.2887993068027573,-0.05787077086135992,463.15474102663387,13.778238999568224,67.13036629951371
44.48749248924052,37.83097624184247,0.2966262327044448,-0.05717631509056254,463.6597761875301,13.851580580519226,69.14703422543825
44.53523911856342,37.83617548570833,0.305279211954952,-0.049130551231267486,464.36847656706857,13.85728305111669,68.5069230098808
44.58298574788632,37.831763937210624,0.3096579427687339,-0.047870294848192343,465.1785647806896,13.796161407853907,65.27386661372756
44.63073237720921,37.82295519680054,0.3137304212451666,-0.05235794567907334,465.96353477941756,13.670407971043137,59.73656611732844
44.67847900653211,37.79751164737712,0.31817994642034525,-0.04527693003305558,466.5768104378429,13.48547346735469,52.39642158606434
44.72622563585501,37.772796734664105,0.33111804901251957,-0.05827971430267489,466.88116495288926,13.250152845024289,43.923870582165144
44.7739722651779,37.73890767574841,0.3490495906189055,-0.054590071612847096,466.8090322310643,12.98125862077711,35.05335387720144
44.8217188945008,37.736089344621625,0.3556528313146433,-0.0589339175863786,466.53094169673386,12.694605341475553,26.57857869690779
44.86946552382369,37.747574649136325,0.3559306220537367,-0.05518098929389082,466.34893278466956,12.42404773619332,19.237854147652925
44.91721215314659,37.752204872109,0.3442578599828478,-0.0551009936054752,466.4143930322495,12.210224981221781,13.705086998034599
44.96495878246949,37.754861743625206,0.3410227604507976,-0.05269298795770764,466.76698156484053,12.08732785502237,10.476410965051057
45.01270541179238,37.75619607858787,0.3413419585954825,-0.04661029372677528,467.37066095160446,12.078423340127364,9.835096631373656
45.060452041115276,37.75696081130852,0.34544924021469625,-0.04287307071469103,468.1400061968818,12.189585527749557,11.840313829649254
45.108198670438185,37.7561299477202,0.35707170824400314,-0.042210141097779735,468.9599731216821,12.409017685916263,16.322284028043764
45.15594529976108,37.76937619435021,0.35470725905990763,-0.036868816202732656,469.6928108609967,12.712677922279495,22.876797348143572
45.20369192908397,37.80060192375795,0.3569224542916004,-0.04346044998158726,470.1924091525452,13.0658877205698,30.90728395725606
45.251438558406875,37.842205525518054,0.3587596465094249,-0.04278522167083465,470.33992509936536,13.431202209936014,39.699715190581834
45.29918518772977,37.90294628692421,0.36772993519065694,-0.052453309986097416,470.18067516182555,13.768225284353232,48.45730790486953
45.34693181705266,37.919795716512425,0.3826788867453566,-0.04422129038521545,469.98856343238515,14.04544050778638,56.42236585974566
45.39467844637556,37.92802870517684,0.4236939368207057,-0.05224495478268584,469.9801582490674,14.25288979616237,62.86922398458187
45.44242507569846,37.93709350040805,0.4381028277280404,-0.053927950597955986,470.2329010183296,14.390471052630442,67.21978444224703
45.49017170502135,37.94560630685273,0.45197366633608255,-0.04986306321115526,470.7363879087414,14.461118617233693,69.08772625382812
45.53791833434425,37.94681738685661,0.4486059063582328,-0.05254311016226447,471.42381844768266,14.466517160609293,68.30352867320602
45.58566496366714,37.93922791372237,0.46560434908187287,-0.05524640014543425,472.19460915213443,14.407327207801583,64.94658103439734
45.63341159299004,37.92704809670396,0.4843305073299495,-0.05204341798428218,472.92563038254383,14.285772141162937,59.30943220292393
45.68115822231294,37.89463225640004,0.478323270395154,-0.046541848510433734,473.47673995163933,14.106942805836377,51.89887901725075
45.72890485163583,37.864090783404656,0.4846828912508241,-0.053702121058273926,473.720952103702,13.878625331237311,43.37641004488592
45.77665148095873,37.81118107931491,0.49128819519674827,-0.056277880589864084,473.6131722804752,13.613416798921968,34.50302297572194
45.82439811028163,37.80688972116846,0.49608875423340915,-0.04913484488975092,473.3363629181544,13.330950707795687,26.081497320547598
45.87214473960452,37.81847112420085,0.4984429118557124,-0.040757775166253875,473.1760647915513,13.065847207928577,18.860620710172352
45.919891368927416,37.819403665567336,0.4909602182794997,-0.03915720303976471,473.2618756942668,12.857790729762417,13.479577915355053
45.96763799825032,37.81856716810034,0.49655681647683303,-0.03937874773261276,473.6212223568624,12.74333546737745,10.41479363690908
46.01538462757321,37.81734180077963,0.5022166778786431,-0.03371579546150472,474.21259675884215,12.74387452777749,9.92841789238895
46.063131256896106,37.81515581845621,0.5038298381521118,-0.03629629491428266,474.9505788063755,12.865357499531024,12.070817775722867
46.110877886219,37.80883678090136,0.516445077761448,-0.037101853066761586,475.72290581957867,13.096219913938643,16.6558900357846
46.1586245155419,37.81937762914786,0.5210233086307633,-0.04482245775054453,476.397947615566,13.411446835289224,23.27403061231116
46.2063711448648,37.84066006879143,0.5335021840828982,-0.046595828859179456,476.83858085672983,13.77600118425474,31.32708868345736
46.25411777418769,37.88838538117768,0.5483749729840882,-0.0472887249548877,476.93292698847307,14.146261846276154,40.10768098980942
46.30186440351059,37.93357033329184,0.5387001240935059,-0.03518237619668117,476.75815067181213,14.48625223462802,48.83615557294274
46.34961103283349,37.9382833776737,0.5667130389468686,-0.04902812177947468,476.58381454800735,14.761451593203638,56.72461340701395
46.39735766215638,37.95072725261452,0.5778121736482806,-0.051508018506438574,476.5972195952724,14.96470213823441,63.05691085199318
46.445104291479275,37.956698243493626,0.6072542361592064,-0.053560434240748356,476.86104440473827,15.100775075657104,67.26759794765789
46.49285092080218,37.960662443689785,0.6111556718258199,-0.044633435979027476,477.357305697961,15.171961450272304,68.98938014570102
46.54059755012507,37.956255584364115,0.6222971904322765,-0.04563088204375144,478.01735823411803,15.179702956394644,68.06143671479974
46.588344179447965,37.95298942927102,0.6454983846078018,-0.04159185482473436,478.7435948671473,15.124921684483578,64.56633767312121
46.63609080877087,37.94688263818752,0.6412825705183712,-0.04552395864759884,479.4168288687677,15.008335985622432,58.811153281825845
46.68383743809376,37.90433198518742,0.6458795543362349,-0.041308800738672574,479.904432571387,14.83340458168428,51.31572966942395
46.731584067416655,37.87348361453689,0.6403888683517368,-0.04205984181528492,480.08968688461357,14.607443985647656,42.75281207684787
46.77933069673955,37.82455950989883,0.6569597520789253,-0.04464241976402892,479.9477527347449,14.345714567804917,33.890222690664174
46.82707732606245,37.82327737643757,0.6650135293445308,-0.0364034687261886,479.67763432090607,14.063752313111067,25.519646768659392
46.874823955385345,37.831210932124506,0.677775748036769,-0.0477303636188692,479.5389569304058,13.799997864589805,18.38399498703308
46.92257058470824,37.83438598449376,0.6851764831272866,-0.04663501592228778,479.64237314742604,13.597497196270067,13.125207816716443
46.970317214031134,37.835764194009556,0.6804147414875547,-0.04216890546174232,480.00455133374317,13.49298010799223,10.208424229737162
47.018063843354035,37.83468798368196,0.6751867929103974,-0.041641365357117835,480.5797180029631,13.507779389994326,9.889174984699084
47.06581047267693,37.82921202403583,0.6737853705745802,-0.04584303456089369,481.283263454913,13.643607581003657,12.188423435799377
47.11355710199983,37.818303409554986,0.6667161569989021,-0.042761488634040175,482.00758381402215,13.887613819885772,16.909903592511046
47.16130373132273,37.823668458050946,0.6531178701541045,-0.0413416039861612,482.62254490903996,14.213415457708386,23.633366553046645
47.20905036064563,37.83042811364636,0.6649640822671333,-0.037346664258717396,483.00699079837716,14.583551882516742,31.754701943043134
47.25679698996852,37.874679117755434,0.6855175671325787,-0.03740582658640045,483.0550798891846,14.95882507876864,40.5609983090345
47.304543619291415,37.89926251166704,0.6855522289013015,-0.035629511290149476,482.87090772059906,15.295866446483124,49.24501326564457
47.35229024861432,37.914217291184826,0.6875393946068149,-0.038589584432533644,482.7158916605366,15.567310109759491,57.04005894178866
47.40003687793721,37.933292945211456,0.7077039044399984,-0.041625512684652775,482.7491576440435,15.769077624214184,63.26163885080284
47.447783507260105,37.9354826476655,0.7095162253080136,-0.03348381490720362,483.0205141384055,15.906199134402623,67.36457620392946
47.495530136583,37.93255570066272,0.70600001278914,-0.02771681401758892,483.505573822999,15.97899101687553,68.96996511726094
47.5432767659059,37.92756161128987,0.723606879401489,-0.024509411763556796,484.13461692075055,15.98886476337514,67.92115299622193
47.591023395228795,37.92748364715886,0.7250094194567944,-0.027558109283228917,484.8141046859528,15.936134395803883,64.3128169385406
47.63877002455169,37.92710130523621,0.7202066728519495,-0.035307307188173646,485.42985161679945,15.822962597026446,58.47701678324929
47.68651665387459,37.881189860711295,0.7456772999994353,-0.033186008028804476,485.8577670865838,15.652585938967933,50.9284223501726
47.734263283197485,37.83819672833651,0.7482779530587708,-0.03288422683645771,485.98622394712737,15.432836068444717,42.35597408583928
47.78200991252038,37.80668499218984,0.7440755040732577,-0.019865437810050696,485.8130759201646,15.174057986175695,33.523494809713625
47.829756541843274,37.80091365835942,0.7368905187802729,-0.02438375458912156,485.5517261988717,14.893110870855464,25.21590469159248
47.877503171166175,37.802242961481,0.7369537230255214,-0.02550053629213803,485.43353358438463,14.63008823564877,18.178226877935888
47.92524980048907,37.80425855981781,0.7291126511799138,-0.029661473326684024,485.5525199053278,14.432098735049864,13.044315630883746
47.972996429811964,37.802597005204305,0.7314370696923495,-0.03139365751525508,485.9159807382516,14.334615547554714,10.266639362176551
48.02074305913486,37.79850695215049,0.7427906652304318,-0.034805246682957154,486.4742676029021,14.358423547242142,10.095148501961031
48.06848968845776,37.79156048751334,0.7533715434819321,-0.036727575587671486,487.1440721997541,14.505865632465104,12.538183530017989
48.116236317780654,37.78180002143221,0.746699609595498,-0.03443329828663862,487.82327127620664,14.76110257191845,17.37516609069421
48.16398294710355,37.78417866959063,0.7469113033537025,-0.04032312564366986,488.3833477303241,15.09570177936304,24.17853209191294
48.21172957642645,37.78558202553741,0.7584569980991656,-0.041502283825142136,488.7169493328334,15.47181987698163,32.34163723533841
48.259476205749344,37.82647915835856,0.7621437579343002,-0.04072907154465422,488.7271443797384,15.850434160598759,41.1188162578223
48.30722283507224,37.83162612865844,0.7738010030999714,-0.03750390177311356,488.538886918031,16.18714186489984,49.74218011272451
48.35496946439513,37.84662463978609,0.7899639867203325,-0.039323147492764644,488.40316587801675,16.45546839329748,57.43627140482704
48.402716093718034,37.8728296965483,0.8040827322771434,-0.04143944417783411,488.454580921342,16.65731890493344,63.51360664269556
48.45046272304093,37.87219727421924,0.8195931275059842,-0.039808612074349485,488.7305710680478,16.793335971655026,67.44142282244121
48.49820935236382,37.863799847246206,0.8134013865123921,-0.04215024610904406,489.2012335863708,16.865631751998887,68.86332592022369
48.54595598168672,37.86372668078178,0.8099075456648879,-0.0423421841919628,489.797963638326,16.87583337318346,67.64565450132115
48.59370261100962,37.86410897488374,0.8369259956135547,-0.0411638400768559,490.42873997756294,16.823860394877595,63.90143802057673
48.64144924033251,37.86185088334536,0.8482914744829716,-0.039077087977242984,490.9884959535287,16.712283955586674,57.9619617784769
48.68919586965541,37.834050759677886,0.8508635929421784,-0.04303588998582025,491.3593595727484,16.54358548196792,50.36681490481858
48.73694249897831,37.768375467695094,0.8794317881669598,-0.05354862948144613,491.43471831605837,16.325532062419363,41.78282808624904
48.7846891283012,37.74124118715892,0.8852917051080318,-0.04823366647442635,491.23737558695206,16.06879136372381,32.97692166119318
48.8324357576241,37.718402106498736,0.8926469651788908,-0.03827129684769778,490.9881149458162,15.790209067223525,24.72571405268027
48.88018238694699,37.714715275103615,0.8879157790949576,-0.0450732965606708,490.89029118902806,15.531267362162549,17.774005114472498
48.92792901626989,37.714487194572015,0.8859128641616624,-0.04704987494497259,491.02247280042445,15.341506731308353,12.757045440746152
48.97567564559279,37.70968407190726,0.8886774698965706,-0.046496415025619395,491.3834093508373,15.255570006845627,10.112995757608548
49.02342227491568,37.70282829030984,0.8888427269714738,-0.04503774044457143,491.9212487539544,15.290837610157725,10.07284651373665
49.07116890423858,37.69557745284255,0.887630207195954,-0.044328217582427706,492.5540363599633,15.448308225388836,12.641567953452773
49.118915533561484,37.690036808814256,0.8866878888734067,-0.04355399738848755,493.18277094912696,15.712651775874418,17.602831770404443
49.16666216288438,37.69541812610485,0.8917654333613244,-0.048826017363472335,493.6895070677039,16.05285660921323,24.488989739095484
49.21440879220727,37.69117061440464,0.8969155073552372,-0.046724248562012766,493.9730099864235,16.432258609420714,32.699311015263746
49.262155421530174,37.71741544581316,0.909198142433832,-0.044109359145814514,493.94915779911975,16.80947964600735,41.5063175720445
49.30990205085307,37.71664730183465,0.922107697307458,-0.03968301166378862,493.7611677733813,17.14010861629409,50.116962416077726
49.35764868017596,37.731476323028225,0.934689805248895,-0.04000047294979034,493.6429667729637,17.40339858637251,57.76143183362888
49.40539530949886,37.75284697518808,0.961226269877776,-0.037918530285802714,493.7110194852591,17.59933456787662,63.74395053095573
49.45314193882176,37.74525941384223,0.967671391413226,-0.0386068632248677,493.9901696297214,17.73166473469061,67.54950958439657
49.50088856814465,37.73757110356853,0.9819787442214524,-0.04710570569422509,494.44676621651496,17.80215100242541,68.83452262858201
49.54863519746755,37.73940171781587,1.0074119774359673,-0.039909258456322184,495.01236672571747,17.81193226960457,67.47859272037572
49.59638182679045,37.738443809345256,1.0161303544197373,-0.03565968145952305,495.5958930793809,17.758922069107072,63.59447377464052
49.64412845611334,37.732438233585924,1.0145567765573167,-0.04285203956481535,496.1027146595271,17.64682505001112,57.53780680407811
49.69187508543624,37.71696550061988,1.0170526177978698,-0.033644832604774,496.42187181984355,17.478886582426735,49.85424515390358
49.73962171475913,37.66054242880344,1.0176365676518628,-0.04719452773053383,496.4508347973281,17.261246952628476,41.2378319333915
49.78736834408203,37.63345185185635,1.0107449414448546,-0.039807374258403284,496.2367507125625,17.00392682144115,32.44361796444414
49.83511497340493,37.593496784053826,1.016546576844787,-0.033977124159118084,496.0026956190259,16.724013409231105,24.264720696508768
49.88286160272782,37.581891899665266,1.030185669997315,-0.03181350302881624,495.92474865468387,16.471342250012142,17.430362691770057
49.930608232050716,37.57447809177531,1.037684880001483,-0.03410280046607916,496.06780285457245,16.29080032399185,12.54365597742348
49.97835486137362,37.56597112639364,1.0345189321096933,-0.037033599030588296,496.4230529426934,16.213966875034153,10.048097024271327


==> anc/Fig_3_def.csv <==
-0.05756618212461847,0.0,3.0000000000000004,0.9999997455299676,2.5447003273420094e-07
-0.0526323637612525,-3.0657834930405844e-06,3.0000000000000004,0.9999966480981703,3.351901832401512e-06
-0.04769854539788654,-3.367317928047975e-06,3.0,0.9999877745796083,1.2225420396917357e-05
-0.042764727034520576,2.9399516194218386e-05,3.0,0.9999756662891144,2.4333710895123403e-05
-0.03783090867115461,0.00011689153181439855,3.0000000000000004,0.999966780327759,3.3219672249834184e-05
-0.03289709030778864,0.0002457509227226557,3.0,0.9999631730109946,3.682698901745399e-05
-0.02796327194442268,0.0003653543189744708,3.0000000000000004,0.9999583545806792,4.164541933305678e-05
-0.02302945358105671,0.0004260343204611028,3.0000000000000004,0.9999436537321031,5.6346267910896436e-05
-0.018095635217690753,0.0004514625572079299,3.0,0.9999179355266272,8.206447338871322e-05
-0.013161816854324784,0.0005216816432197255,3.0000000000000004,0.9998890005785483,0.00011099942146653292
-0.008227998490958824,0.0006735060450891816,3.0000000000000004,0.9998652728179173,0.00013472718209989496
-0.0032941801275928567,0.0008764371357748344,3.0000000000000004,0.9998478061418177,0.00015219385819866544
0.0016396382357731039,0.0010600275271542428,2.8483015013655892,0.998933706545632,0.0010662934543850219
0.006573456599139072,0.0011739258918308975,2.8479683724068097,0.9989304012269835,0.0010695987730353958
0.011507274962505039,0.0012622536217505604,2.8476583676316185,0.9989324920615572,0.0010675079384643263
0.016441093325871008,0.001403977394987657,2.8472487423543593,0.9989316758894943,0.0010683241105292278
0.02137491168923696,0.0015892747876422248,2.846869243605442,0.9989217714248089,0.0010782285752132018
0.026308730052602928,0.0017571518891437857,2.8465471594569824,0.9989134891812773,0.001086510818744805
0.031242548415968897,0.0019018023668968482,2.846256088974343,0.9989254832181749,0.001074516781848663
0.03617636677933486,0.002096406166082693,2.8460915234548323,0.9989571964331064,0.0010428035669187785
0.04111018514270082,0.0023638364224918993,2.8459499514227424,0.9989789462665472,0.0010210537334773635
0.046044003506066786,0.00261019253275265,2.845803749324524,0.9989624052927063,0.001037594707319395
0.050977821869432755,0.002748215252406505,2.845614220067108,0.9989201788476875,0.0010798211523387086
0.05591164023279872,0.002860641186672665,2.845396562940291,0.9988990677525176,0.00110093224750885
0.06084545859616467,0.0031465627326330674,2.8451884938450216,0.9989271172949834,0.0010728827050453067
0.06577927695953066,0.0036953464414960302,2.844989836342977,0.9989783472644455,0.0010216527355841531
0.0707130953228966,0.004262149126870249,2.844728455776716,0.9990018908486117,0.0009981091514183688
0.07564691368626256,0.004501238918576443,2.844196071615556,0.9989811397750235,0.0010188602250086568
0.08058073204962854,0.004514120403304298,2.8434764265034698,0.9989480786862217,0.0010519213138117656
0.0855145504129945,0.00479693175960049,2.84265754448378,0.9989384720631302,0.0010615279369045863
0.09044836877636045,0.005546393048081106,2.8417732965023457,0.9989521940703671,0.001047805929668049
0.09538218713972643,0.006441970845590551,2.840794928275939,0.9989674868384535,0.0010325131615802922
0.10031600550309239,0.007066328075394066,2.8397282149123964,0.9989771648494735,0.0010228351505599312
0.10524982386645837,0.007401380327702028,2.8385509593070912,0.9989899928219006,0.0010100071781336012
0.11018364222982432,0.007855833090893929,2.837220230572285,0.9990029414866385,0.0009970585133959491
0.11511746059319028,0.008671865731829624,2.8357323466703432,0.9989977935628361,0.0010022064371983418
0.12005127895655626,0.009562675762429895,2.8340733170270367,0.9989719213138362,0.001028078686199602
0.12498509731992222,0.010302671773539836,2.832226122353627,0.9989518574122362,0.0010481425878003888
0.1299189156832882,0.011187329468615297,2.8301726434352594,0.9989626326419283,0.0010373673581103033
0.13485273404665413,0.012512256165428693,2.8279179371686145,0.9989956950584551,0.00100430494158627
0.1397865524100201,0.013882621408452178,2.8254539658303623,0.9990206926697468,0.0009793073302959364
0.1447203707733861,0.014678492906276102,2.822746579245451,0.999020554044129,0.0009794459559171733
0.14965418913675202,0.015201346661607133,2.819717138233979,0.9990019792697753,0.0009980207302728646
0.154588007500118,0.0164295089244949,2.816406653219727,0.9989798381244642,0.001020161875588058
0.15952182586348398,0.01847534072553183,2.8128183898764583,0.9989670876307027,0.0010329123693544025
0.1644556442268499,0.020457471783889437,2.8089358147505963,0.9989743276483418,0.0010256723517187308
0.1693894625902159,0.021859243719658656,2.8047442841630033,0.9990010871924417,0.000998912807622779
0.17432328095358188,0.023101150981461687,2.800236906997871,0.9990273021871537,0.0009726978129089799
0.1792570993169478,0.024761229194095166,2.7953953284207858,0.9990289581738497,0.0009710418262092204
0.1841909176803138,0.026788081600248023,2.7901925110801695,0.9990053769118155,0.0009946230882402255
0.18912473604367977,0.028810061705524016,2.784646855423107,0.998980045577903,0.0010199544221493044
0.19405855440704575,0.030919136527668825,2.7787877831947183,0.9989734292413865,0.0010265707586621369
0.19899237277041168,0.033386319736132535,2.7726223003058776,0.998985314130762,0.001014685869286561
0.20392619113377766,0.03603108503376886,2.7661487041792494,0.9990034120809415,0.0009965879191060547
0.20886000949714364,0.038556003990555185,2.759387026891095,0.9990167878652493,0.0009832121347973875
0.21379382786050963,0.04108624452524439,2.7523359647926537,0.9990184943542912,0.000981505645755766
0.21872764622387553,0.0438353210400211,2.745046006324618,0.9990065300730823,0.000993469926965601
0.2236614645872415,0.046648616200361086,2.7375599745251007,0.9989878416765116,0.0010121583235369587
0.2285952829506075,0.04950154271208941,2.7299082461814987,0.998975354869974,0.0010246451300773005
0.23352910131397342,0.05300178214417514,2.7221162265452072,0.9989771369205438,0.0010228630795108165
0.2384629196773394,0.05734768398945168,2.71420768098786,0.99899032996349,0.0010096700365675342
0.24339673804070538,0.06160460923908859,2.7062220563487482,0.9990046782575369,0.0009953217425243421
0.2483305564040713,0.06495307625843523,2.6982026976214812,0.9990093169792087,0.00099068302084794
0.2532643747674373,0.06787624504287816,2.690187031071978,0.9989994173241274,0.0010005826759247201
0.2581981931308033,0.07165383705740493,2.682211091150018,0.9989810127450144,0.0010189872550343832
0.2631320114941692,0.07689508661127087,2.67431149249262,0.998967399361877,0.0010326006381699948
0.2680658298575352,0.08270144344326848,2.6665241701099336,0.9989670080252175,0.0010329919748287065
0.27299964822090117,0.08792525122546521,2.658882354495359,0.9989761889587528,0.0010238110412931197
0.27793346658426715,0.09256983367379404,2.6514157269380405,0.998985154743788,0.0010148452562576064
0.2828672849476331,0.0972503977950936,2.644153457806381,0.9989872763169063,0.0010127236831397029
0.28780110331099906,0.10249774833172327,2.637133038007002,0.998981174997346,0.0010188250027004634
0.29273492167436505,0.10870042934710437,2.6303999953375636,0.9989691759821716,0.0010308240178757452
0.29766874003773097,0.11557671082293,2.6239963753357283,0.9989572115960417,0.0010427884040067662
0.30260255840109695,0.12232232190337157,2.6179693352105016,0.9989520403977192,0.001047959602331086
0.30753637676446294,0.12868896092137735,2.612374905934687,0.9989547377912916,0.0010452622087609483
0.31247019512782886,0.13528186294532488,2.6072613830464917,0.9989594112400184,0.0010405887600361393
0.31740401349119485,0.14266885457048456,2.602670747846275,0.998960347359699,0.0010396526403561761
0.32233783185456083,0.1505815916499915,2.5986343972675106,0.9989571827722146,0.0010428172278428498
0.32727165021792676,0.15832892293836465,2.5951709237264025,0.9989514932375139,0.0010485067625446457
0.33220546858129274,0.16596061605344248,2.5923268685060514,0.9989431212917566,0.0010568787083045559
0.3371392869446587,0.1743397182374069,2.5901540979157898,0.998933454657131,0.001066545342933887
0.3420731053080247,0.1838612457594838,2.58868228109327,0.9989281411451074,0.001071858854959526
0.34700692367139063,0.19359024852757883,2.5879347765718177,0.9989310733339744,0.0010689266660966696
0.3519407420347566,0.20242786781343505,2.5879438926691507,0.9989373447404303,0.0010626552596427205
0.3568745603981226,0.21091813550280697,2.588733081418679,0.9989374588232462,0.0010625411768286541
0.3618083787614885,0.2206242733809024,2.590295513552628,0.9989287642798669,0.001071235720211278
0.3667421971248545,0.2318503145277059,2.592622073020073,0.9989184332269255,0.0010815667731529394
0.3716760154882205,0.24339392236197077,2.5957298878964354,0.9989139944447741,0.0010860055553043731
0.3766098338515864,0.25414947851853925,2.599621124208014,0.9989147553348673,0.001085244665213003
0.3815436522149524,0.2641828917919569,2.604310730747568,0.9989149860137536,0.0010850139863260797
0.3864774705783184,0.2746985654137488,2.609758276280487,0.9989126176697661,0.0010873823303121418
0.39141128894168425,0.28673314244088405,2.6159359261375847,0.9989108181784246,0.001089181821651273
0.39634510730505024,0.29973722253194174,2.6228076274085215,0.9989115875452245,0.0010884124548509908
0.4012789256684162,0.31236207601140015,2.6303601267719188,0.9989118481385754,0.0010881518614988869
0.40621274403178215,0.32419404361306037,2.6385728971611484,0.998907830191359,0.0010921698087134881
0.41114656239514813,0.3358513853363547,2.6475083157525376,0.9989011842754306,0.0010988157246382454
0.4160803807585141,0.3481999465724927,2.657169603149888,0.9988979440430955,0.0011020559569744589
0.4210141991218801,0.3616513380472907,2.667524479690278,0.9989014329483413,0.0010985670517315495
0.425948017485246,0.375612834887987,2.678523340323882,0.9989081848597487,0.0010918151403264639
0.430881835848612,0.3890936837752365,2.69011733836604,0.9989117782656739,0.0010882217344029392
0.435815654211978,0.40188284275480646,2.702268039973364,0.9989096272111695,0.0010903727889081305
0.4407494725753439,0.4145108469848154,2.714909510584559,0.9989049675830225,0.0010950324170585777
0.4456832909387099,0.4276611281386939,2.727880251360769,0.9989028320594976,0.00109716794058718
0.4506171093020758,0.44169825247880096,2.7412301373805463,0.9989054234192091,0.0010945765808784088
0.45555092766544186,0.4561256656476327,2.754941791912538,0.9989113710899015,0.001088628910188479
0.4604847460288078,0.46998428273652093,2.768912906184099,0.9989178904785107,0.0010821095215805391
0.4654185643921737,0.48297945776052137,2.7830799286496086,0.9989225750960397,0.0010774249040526407
0.47035238275553976,0.49558782016495767,2.7974219699545686,0.9989240764477981,0.0010759235522944514
0.4752862011189057,0.5085704985112762,2.8118511496817717,0.9989229862839766,0.0010770137161173067
0.4802200194822716,0.5223936489029308,2.8262572723367363,0.9989225065567112,0.0010774934433817754
0.48515383784563765,0.5365242956175705,2.8405190085797654,0.9989266252265747,0.0010733747735175618
0.4900876562090036,0.5498990289538228,2.8547101988586574,0.9989360056148638,0.0010639943852303571
0.4950214745723695,0.5622307498596928,2.8688344326362034,0.9989460692762809,0.0010539307238148262
0.49995529293573554,0.57410601233669,2.882859881339195,0.9989508949728456,0.0010491050272517309
0.5048891112991014,0.5863030808015963,2.89658607841347,0.9989497295137619,0.0010502704863372232
0.5098229296624675,0.599143818720712,2.9100709149345465,0.9989484462731482,0.0010515537269525429
0.5147567480258334,0.6120078392984346,2.9233413638352994,0.9989532927591058,0.001046707240997902
0.5196905663891993,0.623996367171927,2.9363219987326787,0.9989637593033902,0.0010362406967129763
0.5246243847525653,0.6350957353650014,2.949010122322215,0.9989732037224354,0.0010267962776689208
0.5295582031159313,0.6459729584117483,2.9613857144491478,0.9989766638442055,0.0010233361559002308
0.5344920214792972,0.6570662787173563,2.973420959137672,0.9989763126853991,0.0010236873147087902
0.5394258398426632,0.6682560567294706,2.9850440659268576,0.9989780539286534,0.001021946071455374
0.5443596582060292,0.6790722090453258,2.996159375879895,0.998984099146384,0.001015900853726747
0.5492934765693951,0.68926896074002,3.006747698294022,0.998991085892963,0.0010089141071505622
0.5542272949327611,0.6991222491053786,3.0167146250121952,0.9989953489607482,0.0010046510393668666
0.559161113296127,0.7089366723312263,3.0258923283858037,0.9989975297072659,0.0010024702928521608
0.564094931659493,0.7185613626209185,3.0342827358290676,0.9990005925911878,0.000999407408931312
0.569028750022859,0.7276832130566953,3.041820866630047,0.9990050538573437,0.0009949461427771168
0.573962568386225,0.7363726075076477,3.048502886920773,0.9990085939034303,0.0009914060966912512
0.5788963867495909,0.7450340754540038,3.0543034457905933,0.9990100494098852,0.0009899505902370791
0.5838302051129569,0.7537905127843509,3.0591899824345914,0.9990113599573212,0.000988640042803802
0.5887640234763228,0.7623055477594857,3.0631312463709492,0.9990146593901796,0.000985340609946272
0.5936978418396888,0.7701970084267435,3.066052681860056,0.9990191290047116,0.000980870995413665
0.5986316602030548,0.7774432500781236,3.0679003802211726,0.9990221719687556,0.0009778280313702133
0.6035654785664207,0.7845040456767656,3.0685814373469906,0.9990228226669994,0.000977177333127346
0.6084992969297867,0.79191663958337,3.0680801367046224,0.9990225650336558,0.0009774349664722834
0.6134331152931527,0.799544373661842,3.0664023771589113,0.9990231721577457,0.0009768278423823416
0.6183669336565186,0.8067051208196044,3.063569778729176,0.9990250558271291,0.0009749441730003579
0.6233007520198846,0.8130087552453185,3.059614643669262,0.9990276274490631,0.0009723725510676888
0.6282345703832506,0.8187412287740143,3.0545345894416807,0.9990299586316713,0.0009700413684617212
0.6331683887466165,0.8246395657800027,3.0483103222380543,0.9990308627492235,0.0009691372509117223
0.6381022071099824,0.8311730271630371,3.0409135292973617,0.9990296331937103,0.0009703668064270792
0.6430360254733485,0.8377492300496112,3.0323362527680358,0.9990274127703842,0.0009725872297572944
0.6479698438367144,0.8433955058624839,3.022587194178748,0.9990268085792464,0.000973191420898209
0.6529036622000804,0.8482176682642647,3.011671200225121,0.9990290179328888,0.0009709820672592792
0.6578374805634464,0.8532027773586135,2.9996025663777344,0.999031824602135,0.0009681753980192239
0.6627712989268123,0.8587404451364781,2.9864260433182004,0.9990317299854774,0.0009682700146795213
0.6677051172901783,0.8642500674186546,2.9721465361303343,0.9990281408569224,0.0009718591432394995
0.6726389356535443,0.8691275477813433,2.9568019635355727,0.9990242290316574,0.0009757709685053389
0.6775727540169102,0.8735643191912408,2.9404223876300635,0.9990231129389255,0.0009768870612329413
0.6825065723802762,0.8781607584392012,2.9230302708037788,0.9990242682072568,0.0009757317928979119
0.6874403907436422,0.8829686482220906,2.9046534177199477,0.9990246830866388,0.0009753169135123159
0.6923742091070081,0.8874592968292295,2.8852900008871956,0.9990226901215682,0.000977309878578972
0.6973080274703741,0.8914699032399043,2.8649884012313076,0.9990192061075298,0.0009807938926157975
0.70224184583374,0.8954857684639864,2.8438554655846464,0.9990156051178054,0.000984394882339422
0.707175664197106,0.899833967236615,2.821983934248554,0.9990121675367901,0.000987832463353286
0.712109482560472,0.9041431672736963,2.7994471666298786,0.9990089426033912,0.0009910573967531833
0.717043300923838,0.9079868787982497,2.7763291662954157,0.999006451238135,0.0009935487620093952
0.7219771192872038,0.9115275507411659,2.7527177594979677,0.9990045740452707,0.000995425954875486
0.7269109376505699,0.9151157235480298,2.728693839193487,0.9990018422821769,0.0009981577179716526
0.7318447560139357,0.9187793413472858,2.704351574501379,0.9989968788101973,0.0010031211899538843
0.7367785743773017,0.9224606258695335,2.6798017779420946,0.9989899928210353,0.0010100071791188136
0.7417123927406677,0.9261521217780195,2.655154495708781,0.9989827536734128,0.0010172463267457594
0.7466462111040336,0.9296977998662875,2.6305228029836947,0.9989766248415991,0.0010233751585575627
0.7515800294673995,0.9328783482610192,2.6060229509589345,0.9989723218636244,0.00102767813652715
0.7565138478307656,0.9357707371680951,2.5817722165049832,0.9989693198421865,0.0010306801579602672
0.7614476661941315,0.9388053884094002,2.557887428161628,0.9989652243634188,0.0010347756367258148
0.7663814845574974,0.9422590954698532,2.534481394106735,0.9989570043334929,0.001042995666650431
0.7713153029208635,0.9457286615480299,2.511649049299022,0.9989444697423323,0.0010555302578098436
0.7762491212842294,0.9486410536272301,2.489505529210506,0.9989318501459128,0.0010681498542292212
0.7811829396475954,0.9511344188360498,2.4682091919331395,0.998924047556174,0.0010759524439682936
0.7861167580109614,0.9537924952173032,2.4479028600274333,0.9989210937773649,0.0010789062227781051
0.7910505763743273,0.9567588553548049,2.42871440666433,0.9989176989798776,0.0010823010202667407
0.7959843947376933,0.959692282965398,2.4107638758721013,0.9989088304234318,0.0010911695767135262
0.8009182131010593,0.962314355186868,2.394169569906857,0.998894839982828,0.0011051600173188447
0.8058520314644252,0.964691182340558,2.3790520479773516,0.9988806139924142,0.0011193860077344901
0.8107858498277912,0.9670567902499296,2.3655289004795494,0.9988704860285219,0.0011295139716273135
0.8157196681911572,0.969490947595204,2.353705504311938,0.9988646522517689,0.0011353477483824685
0.8206534865545231,0.9718543310728005,2.343673609079653,0.9988599930264993,0.0011400069736538369
0.8255873049178891,0.9740440016703887,2.335512551193345,0.9988534789246428,0.001146521075511311
0.830521123281255,0.9761138980360752,2.3292936694571194,0.9988447224029647,0.0011552775971915682
0.835454941644621,0.9781300000126488,2.325080537635798,0.9988357595552033,0.0011642404449561871
0.840388760007987,0.9800576947702438,2.322919739811896,0.9988286721496528,0.0011713278505102002
0.8453225783713529,0.9818406744457612,2.322837618820652,0.9988235582048385,0.0011764417953270424
0.8502563967347189,0.9834956141616056,2.3248463865456754,0.9988190701141462,0.001180929886022921
0.8551902150980849,0.9850910464266442,2.3289463156898242,0.9988148624579694,0.0011851375422006342
0.8601240334614508,0.9866414340959345,2.3351186108420814,0.9988126679156113,0.0011873320845620034
0.8650578518248168,0.9880994604323411,2.3433314314447387,0.9988140847628287,0.0011859152373454374
0.8699916701881828,0.9894085305614294,2.3535407048725423,0.9988176182289621,0.0011823817712122361
0.8749254885515487,0.9905493938857884,2.365690528220233,0.9988192908516205,0.0011807091485550652
0.8798593069149147,0.9915644986085969,2.3797190009220226,0.9988170510435606,0.001182948956615665
0.8847931252782807,0.992529086037595,2.3955574322690065,0.9988139439894647,0.001186056010709616
0.8897269436416466,0.9934635029977343,2.4131178352704095,0.9988156347057184,0.0011843652944535114
0.8946607620050125,0.9943437628804843,2.4322883877672243,0.9988243831838465,0.0011756168163254731
0.8995945803683786,0.9951237553148833,2.4529621726174504,0.9988361948962242,0.0011638051039455136
0.9045283987317445,0.995772995961317,2.474997356127296,0.9988446447225995,0.001155355277568572
0.9094622170951105,0.9963109434078906,2.4982495180844007,0.9988473585090378,0.0011526414911264763
0.9143960354584765,0.9967911487931227,2.5225797830771457,0.998848149170721,0.0011518508294417536
0.9193298538218424,0.9972395648017662,2.5479174790355366,0.9988527165729573,0.0011472834272080376
0.9242636721852084,0.9976611534884586,2.5741038526513704,0.9988628096317896,0.0011371903683776645
0.9291974905485744,0.9980360798509688,2.60105165683532,0.9988749764990201,0.0011250235011495118
0.9341313089119403,0.9983497195239711,2.6286308808533567,0.9988846380080784,0.0011153619920928153
0.9390651272753063,0.9986072605770683,2.6566761108900745,0.9988906592921221,0.0011093407080511818
0.9439989456386723,0.9988308457052387,2.6848718735128276,0.9988957610614396,0.0011042389387363552
0.9489327640020382,0.9990302945093997,2.7131920313612,0.9989030501608827,0.0010969498392958382
0.9538665823654042,0.9992075353035463,2.7417243039918433,0.9989128193652747,0.001087180634905614
0.95880040072877,0.9993540591287701,2.7704499680075814,0.9989227688398682,0.0010772311603143767
0.9637342190921362,0.999473975283599,2.799272450136207,0.9989307942544704,0.0010692057457120437
0.9686680374555021,0.9995837359046499,2.8279600169535466,0.9989370647897862,0.001062935210398278
0.973601855818868,0.9997082778208083,2.8564869476858066,0.9989434310317838,0.0010565689684012528
0.978535674182234,0.9998399619135695,2.8848160435766466,0.9989512267197821,0.00104877328040271
0.9834694925455999,0.9999447835534747,2.9128424350446322,0.9989599292513242,0.001040070748859847
0.988403310908966,1.0000016078442917,2.940437101065682,0.998967881501271,0.0010321184989131055
0.993337129272332,1.0000366344002842,2.9674078597561504,0.998974072661408,0.0010259273387779207
0.9982709476356979,1.0001022943285018,2.9937208290140704,0.9989790939223773,0.0010209060778091706
1.0032047659990637,1.0002386234594982,3.0193452799233897,0.9989844231424081,0.0010155768577788805
1.0081385843624298,1.000401130709997,3.044176690034724,0.998990879306954,0.0010091206932338823
1.0130724027257956,1.0005018633955944,3.0681734110636416,0.9989978166946171,0.0010021833055715954
1.0180062210891618,1.000528123113017,3.0912339183096127,0.999003824937285,0.0009961750629041833
1.0229400394525279,1.0005680326021922,3.113310815461926,0.9990081785520705,0.000991821448117016
1.0278738578158937,1.0007020143565672,3.1343899718000796,0.9990115368238939,0.0009884631762938157
1.0328076761792597,1.0009279142288192,3.154369010206653,0.9990151946836786,0.0009848053165107972
1.0377414945426255,1.001140334759841,3.1730988246683465,0.9990197415338293,0.0009802584663608069
1.0426753129059916,1.0012463142786643,3.190555103614068,0.9990245867093449,0.0009754132908456287
1.0476091312693576,1.0013066072001364,3.2065923696265473,0.9990287194536657,0.0009712805465277961
1.0525429496327237,1.001473577431878,3.2212066936486656,0.9990316699421868,0.0009683300580069702
1.0574767679960895,1.0017735978963938,3.234252159433007,0.9990337002321192,0.000966299768076623
1.0624105863594555,1.002094469934608,3.245682533171752,0.9990354567067199,0.0009645432934769399
1.0673444047228213,1.0023349062684652,3.2554454320964736,0.9990377015897964,0.000962298410401948
1.0722782230861874,1.0025205776425423,3.2635532282253283,0.999040908507336,0.0009590914928619999
1.0772120414495534,1.002774139396306,3.270022062162173,0.9990444675877985,0.0009555324124010976
1.0821458598129194,1.0031733291497285,3.2748271219455245,0.9990466383630374,0.0009533616371642453
1.0870796781762853,1.0036309898900777,3.277915474990008,0.9990463972450769,0.0009536027551254119
1.0920134965396513,1.0040313282408262,3.2792801723408314,0.9990454098282717,0.0009545901719301539
1.0969473149030171,1.0044074155593594,3.278842741890615,0.9990467244128809,0.0009532755873213339
1.1018811332663832,1.004881246908324,3.276580072944544,0.9990507118400412,0.000949288160160766
1.1068149516297492,1.0054638155491966,3.2724712909318363,0.9990537686318172,0.0009462313683854499
1.1117487699931152,1.006065388607042,3.2664872411819004,0.9990527030999413,0.0009472969002622441
1.116682588356481,1.006658494221339,3.258566135117829,0.9990493708752436,0.0009506291249601954
1.121616406719847,1.0073377760859754,3.2487669582805676,0.9990485861013165,0.0009514138988880267
1.126550225083213,1.0081510701218575,3.237093944023042,0.9990516269586891,0.0009483730415175939
1.1314840434465792,1.0090129106476267,3.223546801421102,0.9990545026191344,0.0009454973810737697
1.136417861809945,1.0098506796968207,3.2080906024346736,0.9990535024489674,0.0009464975512433891
1.141351680173311,1.0107546294318306,3.190763165722659,0.9990499854926833,0.0009500145075297467
1.1462854985366768,1.0118371332039573,3.1715874034795912,0.9990478928918363,0.0009521071083800944
1.1512193169000429,1.013057670817787,3.1505745546301736,0.9990483002783564,0.0009516997218618714
1.1561531352634087,1.0142995207305905,3.127716619527023,0.9990487966286729,0.0009512033715506055
1.161086953626775,1.0156004576353461,3.1030827878913327,0.9990474852289354,0.0009525147712921122
1.1660207719901408,1.0170779457835915,3.0767438317189373,0.9990451567827958,0.0009548432174353312
1.1709545903535068,1.018688090569772,3.0487306132582264,0.9990431784005948,0.0009568215996396234
1.1758884087168726,1.020309302792191,3.019128048532752,0.999041175821348,0.0009588241788826311
1.1808222270802387,1.0220622575849472,2.988015501260776,0.9990379843743203,0.0009620156259064262
1.1857560454436045,1.0241637486664708,2.9554445322596763,0.9990339359763231,0.0009660640239001122
1.1906898638069707,1.026534891528025,2.9214881569610833,0.9990307348239843,0.0009692651762353368
1.1956236821703365,1.028860908119863,2.88627657346852,0.9990289355393004,0.0009710644609169148
1.2005575005337026,1.0311219046396842,2.8499069943975117,0.9990266338542194,0.0009733661459976292
1.2054913188970684,1.0337017957174632,2.8124880226399,0.9990214571147462,0.0009785428854692095
1.2104251372604344,1.036818884231873,2.7741398205424876,0.9990134637084879,0.000986536291727567
1.2153589556238003,1.0401686739275902,2.734986451827533,0.9990052429648827,0.0009947570353328313
1.2202927739871665,1.0435208169143544,2.6951731316847827,0.9989990837950331,0.0010009162051846027
1.2252265923505323,1.047135896488538,2.6548619667023714,0.9989945815952582,0.0010054184049607038
1.2301604107138984,1.0512430487068358,2.614216539476589,0.9989891092030209,0.0010108907972005154
1.2350942290772642,1.0555824672039436,2.573406833400016,0.9989802382359605,0.0010197617642647753
1.2400280474406302,1.0599417240602862,2.5326114042799075,0.9989677181506089,0.001032281849619389
1.2449618658039963,1.0646887706705923,2.4920154882044705,0.9989535320958863,0.0010464679043431294
1.2498956841673623,1.0702996074003257,2.4518084567668033,0.9989400860415983,0.0010599139586252684
1.2548295025307281,1.0764927928877,2.412184027045998,0.9989280439089803,0.0010719560912394877
1.2597633208940942,1.0826294572569861,2.373350438808038,0.9989158819247338,0.0010841180754833908
1.26469713925746,1.088794259479424,2.335527729926967,0.9989015657071877,0.0010984342930277784
1.269630957620826,1.095706841536955,2.2989453562415805,0.9988842875467483,0.001115712453466419
1.274564775984192,1.1036211699029392,2.2638439569002755,0.9988644563786491,0.0011355436215657504
1.279498594347558,1.112102966078004,2.230465391212232,0.9988428109760028,0.0011571890242122688
1.284432412710924,1.120716957968708,2.199051136843939,0.9988202932808957,0.0011797067193203233
1.28936623107429,1.1295539475347574,2.1698397197230683,0.9987981964691973,0.0012018035310192956
1.2943000494376558,1.1390670628736097,2.1430613386248396,0.9987773079742052,0.00122269202601328
1.2992338678010218,1.1495398021630319,2.118932373885683,0.998756971062815,0.0012430289374039845
1.3041676861643878,1.1607771831392801,2.0976538190364615,0.9987359876468638,0.0012640123533568662
1.3091015045277539,1.172513411597241,2.0794133763538296,0.9987145769773429,0.0012854230228794478
1.3140353228911197,1.1847215605206896,2.0643878496415637,0.9986944898614315,0.0013055101387925445
1.3189691412544857,1.1974114208860895,2.052730630435541,0.9986769068267672,0.001323093173457554
1.3239029596178515,1.2105190012034162,2.044557208611461,0.9986613018648606,0.0013386981353650778
1.3288367779812176,1.223963901065104,2.0399551407547274,0.9986471803240761,0.0013528196761510112
1.3337705963445836,1.2377922545823967,2.038983750795513,0.9986360916902015,0.0013639083100274504
1.3387044147079497,1.2521632703993881,2.0416616350883015,0.9986305568994139,0.0013694431008193341
1.3436382330713155,1.2671860599272808,2.047972034380858,0.9986310324109184,0.0013689675893173354
1.3485720514346815,1.2829013270883314,2.0578643408784076,0.9986351919623963,0.0013648080378431367
1.3535058697980473,1.2991372992130683,2.0712543770424006,0.9986407992011809,0.0013592007990601296
1.3584396881614134,1.3153758108738516,2.0880258097319193,0.9986483816498004,0.0013516183504435155
1.3633735065247794,1.3311399504435895,2.1080190115609567,0.9986600052964367,0.0013399947038086801
1.3683073248881454,1.3462075253958372,2.1310292567333864,0.9986757190268883,0.0013242809733572322
1.3732411432515113,1.3610857577216382,2.1568659803658226,0.9986925129268508,0.0013074870733964334
1.3781749616148773,1.3767977424585212,2.1853500006607636,0.9987074563117847,0.0012925436884634405
1.383108779978243,1.393643879052388,2.216272663378019,0.9987211973308172,0.001278802669430806
1.3880425983416094,1.4109422965575025,2.249449626823446,0.9987373286482368,0.0012626713520096761
1.3929764167049752,1.427586877548468,2.2847010438299233,0.9987581173909635,0.0012418826092830861
1.3979102350683412,1.4426958868697946,2.3218147530245092,0.9987815107105991,0.0012184892896476382
1.402844053431707,1.4567360318237974,2.3605589442463373,0.998802858744961,0.0011971412552831651
1.407777871795073,1.4709805805656608,2.4007031483641317,0.9988193980961936,0.0011806019040493836
1.412711690158439,1.4860165727322552,2.4420288764934406,0.9988326078391182,0.0011673921611227245
1.4176455085218052,1.5015735563952333,2.48424273006975,0.9988462094138307,0.0011537905864122185
1.422579326885171,1.5168243520688978,2.5271157612729165,0.9988623644325995,0.0011376355676456964
1.4275131452485368,1.531008335844023,2.570481954803159,0.998880063539307,0.00111993646093881
1.4324469636119028,1.544240186525083,2.614141438685099,0.9988967577297703,0.0011032422704758498
1.4373807819752686,1.5570566030423922,2.6579486096348783,0.9989108678354975,0.0010891321647504627
1.4423146003386347,1.5697847988228455,2.7017493387832316,0.998922618463881,0.001077381536369215
1.4472484187020007,1.5825601975013397,2.7453874924732538,0.9989331157540081,0.001066884246244746
1.4521822370653668,1.5952700056296112,2.7887925656168657,0.9989433158044534,0.0010566841958019558
1.4571160554287326,1.6076618628437296,2.831740071688911,0.9989537807275845,0.0010462192726738936
1.4620498737920986,1.6194712035887011,2.8741710556447204,0.998964656018873,0.0010353439813858105
1.4669836921554644,1.6304595933063397,2.9159262086925946,0.9989753789798429,0.0010246210204178823
1.4719175105188305,1.640810405774696,2.9567319393046305,0.9989847372744675,0.0010152627257956326
1.4768513288821965,1.6511110757951448,2.9965318368618887,0.9989918932525431,0.0010081067477209274
1.4817851472455625,1.6616306371638763,3.0353475628876168,0.9989975172672209,0.001002482733043379
1.4867189656089284,1.6720439033441061,3.073096138056402,0.9990034259955749,0.0009965740046907958
1.4916527839722944,1.6817432452756294,3.1095555190309927,0.9990107001056506,0.0009892998946173367
1.4965866023356602,1.6904632583889827,3.1446885095235317,0.9990183767712734,0.0009816232289969959
1.5015204206990262,1.6987607202059376,3.1785321184195316,0.9990244537044859,0.0009755462957868651
1.5064542390623923,1.707392337172337,3.210946068456287,0.999028199026358,0.0009718009739169237
1.5113880574257583,1.71618993643066,3.2418634081035833,0.9990310376493088,0.0009689623509687947
1.5163218757891241,1.724353758557726,3.27125512250629,0.9990349162768637,0.0009650837234160583
1.5212556941524902,1.7316406966447224,3.2989459558682834,0.9990400845461437,0.0009599154541357322
1.526189512515856,1.738603693760534,3.324893852530683,0.9990448914752642,0.000955108525015836
1.5311233308792223,1.7457602115954427,3.349038291205578,0.9990477790322387,0.0009522209680431083
1.536057149242588,1.7529694824085393,3.37129797551011,0.9990491207897378,0.0009508792105464976
1.540990967605954,1.7596746235697744,3.391551810326868,0.9990507793651655,0.000949220635119292
1.54592478596932,1.7657236898011588,3.4096197379009676,0.9990538869371481,0.0009461130631381156
1.550858604332686,1.7715924133129262,3.4253975503343295,0.9990574474174455,0.0009425525828431714
1.5557924226960518,1.777633663537878,3.43903919038978,0.99905954762136,0.0009404523789304157
1.560726241059418,1.7835377294671388,3.4504666391083254,0.9990598494023192,0.0009401505979728095
1.5656600594227839,1.7889377889487026,3.459601852655843,0.999060157661678,0.000939842338615974
1.57059387778615,1.7940101977648013,3.4662755808899193,0.9990620637466779,0.0009379362536172381
1.5755276961495157,1.7990848021391008,3.470533690950853,0.9990647040370436,0.0009352959632530692
1.5804615145128817,1.8040928721077152,3.4722765930208284,0.9990658999561532,0.0009341000441446672
1.5853953328762476,1.8088448759928135,3.4714204936050934,0.9990652646353795,0.000934735364919931
1.5903291512396138,1.8134000498555005,3.46806704689049,0.9990647860788764,0.0009352139214241308
1.5952629696029796,1.8178462122534638,3.462214123143109,0.999065957370175,0.0009340426301250707
1.6001967879663457,1.8220660451577368,3.4538407916399096,0.9990676928756562,0.0009323071246445927
1.6051306063297115,1.826062109304573,3.4429526706801257,0.9990680237717734,0.0009319762285284216
1.6100644246930775,1.8301059058382478,3.4295639983641713,0.9990668534620889,0.000933146538213829
1.6149982430564433,1.8342597611286038,3.413650141460362,0.9990658117509917,0.000934188249311636
1.6199320614198096,1.838086860159196,3.395197779729394,0.9990659041595349,0.0009340958407703841
1.6248658797831754,1.8413552437405436,3.374245337104222,0.9990664627164848,0.0009335372838219585
1.6297996981465415,1.8446353604969297,3.3508046643195466,0.9990662806664591,0.0009337193338501952
1.6347335165099073,1.8484789072850354,3.324893530424932,0.9990649510874037,0.0009350489129081315
1.6396673348732733,1.8523257891834992,3.2965769561191776,0.9990630773792166,0.0009369226210965939
1.6446011532366394,1.8553304732974802,3.2659365355532604,0.9990615884691957,0.0009384115311219724
1.6495349716000054,1.8578963660375087,3.232974364333093,0.9990607417178025,0.0009392582825171324
1.6544687899633712,1.8610754655888733,3.197731600396695,0.9990597263666602,0.0009402736336645769
1.6594026083267372,1.8647506875286024,3.1602609899899727,0.9990576449842463,0.0009423550160834273
1.664336426690103,1.8679119811380054,3.1206133249884918,0.9990547599849167,0.000945240015416602
1.669270245053469,1.8704094253898693,3.0788490345614155,0.9990519877892247,0.0009480122111135921
1.6742040634168351,1.873064270038169,3.0350553455726526,0.9990492870898128,0.0009507129105234209
1.6791378817802012,1.8761854533129456,2.989363126068378,0.9990457078227563,0.0009542921775758642
1.684071700143567,1.8792052942148019,2.9418867835408355,0.9990411097485772,0.0009588902517508394
1.689005518506933,1.8818115270879883,2.8927509544936725,0.9990364370548062,0.0009635629455184162
1.6939393368702989,1.884485464388675,2.8420769921018096,0.9990319050901201,0.0009680949102005327
1.6988731552336649,1.8875405328245196,2.78999343786887,0.9990263573641143,0.000973642636206199
1.703806973597031,1.89050162626422,2.7366433723156818,0.9990190675401531,0.0009809324601659619
1.708740791960397,1.8929455843224599,2.6821980674836654,0.9990107125660148,0.000989287434303753
1.7136746103237628,1.8952745896447214,2.6268534953486147,0.9990016043710788,0.000998395629240197
1.7186084286871288,1.8981225938684818,2.570812414730146,0.9989904736534467,0.0010095263468732467
1.7235422470504946,1.9014842491605035,2.514287941252274,0.9989765810797337,0.0010234189205878966
1.7284760654138607,1.9047176273838236,2.4575032482173773,0.9989618473888286,0.0010381526114956574
1.7334098837772267,1.907409252080067,2.4006898217456567,0.9989485689066734,0.0010514310936538792
1.7383437021405928,1.9098948350053093,2.3440987241987914,0.998935094217986,0.0010649057823449407
1.7432775205039586,1.9126504945239478,2.2879930621904645,0.9989160355849923,0.0010839644153423458
1.7482113388673246,1.9157130320708453,2.2326747385546857,0.9988878397788199,0.0011121602215093474
1.7531451572306904,1.9190194992931322,2.178485075337404,0.9988528737797285,0.0011471262205959335
1.7580789755940565,1.9225586868169435,2.125768038749044,0.99881687485079,0.0011831251495307566
1.7630127939574225,1.9261952007350238,2.074882840116283,0.9987831749571305,0.0012168250431886594
1.7679466123207885,1.9296678772788667,2.0262049936321374,0.9987504457776956,0.0012495542226229795
1.7728804306841544,1.9328104848740855,1.9801249696199432,0.9987151185099343,0.001284881490383762
1.7778142490475204,1.9358861959837512,1.9370464076260574,0.9986740480304492,0.001325951969869168
1.7827480674108862,1.9393803528158142,1.8973795842662897,0.9986248163763767,0.0013751836239421747
1.7876818857742525,1.9433555303698633,1.8615306745476659,0.9985659814370242,0.001434018563295142
1.7926157041376183,1.9474923907332318,1.8298907583620962,0.9984994458140476,0.0015005541862729197
1.7975495225009843,1.951496566846169,1.8028246352254857,0.998432439590905,0.0015675604094159898
1.8024833408643501,1.955282247356496,1.7806599726129675,0.9983750645152518,0.0016249354850712612
1.8074171592277162,1.958998068110137,1.7636794829823728,0.9983340752886133,0.0016659247117114554
1.812350977591082,1.9627639005354383,1.7521126021349087,0.9983086387809478,0.0016913612193779832
1.8172847959544483,1.966510668634899,1.7461230312565093,0.9982924964582546,0.0017075035420712002
1.822218614317814,1.970108042911809,1.7457990760818298,0.9982805190745566,0.0017194809257711713
1.82715243268118,1.9735198193837227,1.7511484634914423,0.9982733783133118,0.0017266216870169867
1.832086251044546,1.9767584245493304,1.7620977891013,0.9982763531378501,0.0017236468624804919
1.837020069407912,1.9798179993545555,1.7784988491313134,0.9982941326996486,0.0017058673006853273
1.8419538877712778,1.982643583155327,1.8001367049392214,0.9983267280864598,0.001673271913876639
1.846887706134644,1.9851840472007438,1.8267357933231407,0.9983696745708525,0.001630325429488497
1.8518215244980099,1.9874128204196706,1.857973430544111,0.9984173673955163,0.0015826326048270483
1.856755342861376,1.98934561681567,1.893497490717003,0.9984660454267227,0.0015339545736225456
1.8616891612247417,1.9910234964574065,1.932935220017267,0.9985142464276535,0.0014857535726943523
1.8666229795881077,1.9924788124046608,1.9759031225889574,0.9985614243941053,0.0014385756062437207
1.8715567979514736,1.9937549216179549,2.022018795757157,0.998606786345615,0.0013932136547350343
1.8764906163148398,1.9948653980744613,2.0709036478969756,0.998649377012748,0.0013506229876038619
1.8814244346782056,1.9958116731372677,2.122180812716164,0.9986887149284069,0.0013112850719442799
1.8863582530415715,1.9965849320618987,2.175464154636856,0.9987249057731432,0.0012750942272075655
1.8912920714049375,1.9971964502826085,2.2303831028218415,0.998758200747258,0.0012417992530919305
1.8962258897683033,1.997672559602182,2.2865978078092577,0.9987887710473765,0.001211228952973599
1.9011597081316693,1.9980524682584735,2.3437972434006578,0.9988169699526354,0.001183030047713801
1.9060935264950354,1.9983461953395243,2.401699482202359,0.9988434091756812,0.0011565908246672332
1.9110273448584014,1.9985628151609962,2.4600509877946397,0.9988683280521152,0.001131671948231639
1.9159611632217672,1.9987161595298986,2.5186129552954406,0.9988909590033075,0.0011090409970395854
1.9208949815851333,1.9988424427833456,2.5771202714322885,0.9989100704565598,0.0010899295437893767
1.925828799948499,1.9989536758029698,2.635329525075572,0.9989255285144938,0.0010744714858568723
1.9307626183118654,1.9990348160169318,2.69309066845881,0.9989390750255214,0.0010609249748295996
1.9356964366752312,1.9990587859003168,2.750218897450443,0.9989529583799431,0.0010470416204081496
1.9406302550385972,1.9990285541941981,2.8065630310589387,0.9989675843797684,0.0010324156205836184
1.945564073401963,1.998985115373528,2.8619590438507005,0.9989809798014754,0.0010190201988788397
1.950497891765329,1.998982906610011,2.9163409879203512,0.9989910783839058,0.0010089216164485245
1.9554317101286949,1.999011772839423,2.9695602443666713,0.9989983488966894,0.0010016511036664752
1.9603655284920611,1.9990192332112184,3.0214345730512417,0.9990054759863004,0.0009945240140562678
1.965299346855427,1.9989788554057706,3.071786255151366,0.9990142067604872,0.000985793239868919
1.970233165218793,1.9989217420646361,3.120558486199914,0.9990231988945081,0.0009768011058498313
1.9751669835821588,1.998894667961216,3.1676684860241306,0.9990297750423539,0.0009702249580043926
1.980100801945525,1.9989156764422935,3.2129923680748584,0.9990335307089899,0.0009664692913682081
1.9850346203088907,1.9989430179830847,3.256500779283366,0.9990370516652394,0.0009629483351178745
1.989968438672257,1.9989361569933337,3.2981381085632453,0.9990425597188479,0.0009574402815118861
1.9949022570356225,1.9989143242717047,3.33783495644566,0.9990488748386244,0.0009511251617381714
1.9998360753989888,1.9989298527137191,3.3754249551592164,0.9990529975098417,0.0009470024905231519
2.004769893762355,1.9989840960105152,3.4108735768050575,0.9990543549774944,0.0009456450228720301
2.0097037121257206,1.9990371217036758,3.443990292415577,0.9990557658515139,0.0009442341488548944
2.014637530489087,1.999068584950792,3.4747735231110215,0.999059541725115,0.0009404582752559059
2.0195713488524523,1.999108931437429,3.50315254124852,0.9990641808470141,0.0009358191533560277
2.0245051672158185,1.99918790556529,3.5289888177719,0.9990665320366959,0.0009334679636730922
2.0294389855791843,1.999297065565595,3.5522287511530317,0.9990663941955711,0.000933605804798511
2.0343728039425506,1.9993997621155706,3.5727969819514214,0.9990668015209482,0.0009331984794227799
2.0393066223059164,1.9994912067186965,3.5907122113209997,0.999069580587297,0.0009304194130736764
2.0442404406692822,1.9996049257293895,3.605884193570254,0.999072807934176,0.0009271920661951113
2.0491742590326485,1.9997679466574985,3.6182979950579086,0.9990738200881252,0.0009261799122479749
2.0541080773960143,1.9999565503658245,3.6278431749387736,0.9990730552528286,0.0009269447475445451
2.05904189575938,2.0001428620836066,3.634357176452062,0.9990731212532056,0.0009268787471698299
2.0639757141227464,2.000332990877809,3.637999715449902,0.9990749547957073,0.0009250452046680527
2.068909532486112,2.000552294211622,3.638776927098499,0.9990768448426363,0.0009231551577404405
2.0738433508494785,2.000810950237873,3.6365914539548463,0.9990771468848973,0.0009228531154801018
2.078777169212844,2.001121249805859,3.631520252675304,0.9990763384089439,0.000923661591434799
2.08371098757621,2.0014724196637594,3.623477761338306,0.9990759841053014,0.0009240158950785593
2.0886448059395764,2.001819236088086,3.6123619205520328,0.9990766951840849,0.000923304816295449
2.093578624302942,2.0021475249962113,3.598276289518824,0.9990776352557893,0.0009223647445907953
2.098512442666308,2.0025469924359904,3.5811830403729292,0.9990776598293882,0.0009223401709920471
2.103446261029674,2.003096517649753,3.561061187218396,0.9990766660827987,0.0009233339175822755
2.10838007939304,2.0037215038621827,3.5379348428390487,0.9990757001247482,0.0009242998756334666
2.113313897756406,2.0042580001112866,3.5117536062826367,0.9990755373388736,0.0009244626615082289
2.1182477161197717,2.0047254665663132,3.482642862057611,0.9990755552543016,0.0009244447460819083
2.123181534483138,2.005381588947155,3.4506447789829866,0.9990747541145368,0.0009252458858474956
2.1281153528465038,2.006366252460538,3.4157853295927243,0.9990733990569564,0.0009266009434296476
2.13304917120987,2.0073838489412896,3.3780844681393454,0.9990723660160132,0.0009276339843750063
2.1379829895732354,2.008119424722429,3.337561004041063,0.9990712934534658,0.0009287065469248149
2.1429168079366017,2.0088385782616722,3.294246877997141,0.9990691761177524,0.0009308238826406293
2.147850626299968,2.0100583188280092,3.2482271830276197,0.9990665813437056,0.0009334186566906151
2.1527844446633337,2.0116609934610987,3.199600366384804,0.9990650594614365,0.0009349405389627546
2.1577182630266996,2.0130657582493634,3.148479539096636,0.9990641441710006,0.0009358558294044552
2.1626520813900654,2.014207615467428,3.0949045325202094,0.9990613516188683,0.0009386483815391403
2.1675858997534316,2.015651119306406,3.0389877183825456,0.9990559177175118,0.0009440822828996762
2.172519718116798,2.017667902641895,2.9808391048755043,0.9990502893235649,0.00094971067684707
2.1774535364801633,2.0198882853567284,2.920558540462803,0.9990466801251601,0.0009533198752481529
2.1823873548435295,2.0219489173061893,2.858247929055042,0.9990438867526998,0.000956113247705167
2.1873211732068953,2.0240753437637116,2.794062078562271,0.9990388610178559,0.0009611389825457659
2.1922549915702616,2.0267053926035614,2.728158903534592,0.999030232441052,0.0009697675593456461
2.197188809933627,2.0298424872566523,2.660720154174897,0.9990191242972969,0.0009808757030994046
2.2021226282969932,2.03308863049031,2.5919507638470423,0.9990073891430477,0.0009926108573480399
2.2070564466603595,2.0363340599921,2.522056227889166,0.9989959934669919,0.0010040065334024875
2.2119902650237253,2.039968859623376,2.4512537126230383,0.9989843565624018,0.0010156434379936215
2.216924083387091,2.04435047567699,2.3797876508238747,0.9989702701185044,0.0010297298818907146
2.221857901750457,2.0493109871780404,2.307911537301795,0.9989508801320937,0.0010491198683031326
2.226791720113823,2.0545705242567998,2.2359017465264617,0.9989246387348305,0.0010753612655684285
2.2317255384771895,2.0601844435144723,2.164088054298891,0.9988923348962424,0.001107665104158612
2.236659356840555,2.066398327880317,2.0928235553694616,0.9988558301050722,0.0011441698953316662
2.241593175203921,2.073311439045962,2.0224940549552666,0.9988157191091156,0.0011842808912920734
2.246526993567287,2.080974248957281,1.953527181115371,0.9987701350345415,0.001229864965863788
2.251460811930653,2.089453464662435,1.8863956972059048,0.9987154288342175,0.0012845711661837627
2.2563946302940185,2.098858100256071,1.8216184489285965,0.9986478998058078,0.0013521001945901617
2.261328448657385,2.1092100619092515,1.7597599090828322,0.9985653886073047,0.0014346113930909646
2.266262267020751,2.120593245062173,1.7014277922176402,0.9984677268417592,0.001532273158635942
2.271196085384117,2.13318843058025,1.647267269007437,0.9983557348011689,0.0016442651992260248
2.2761299037474827,2.147181841391489,1.5979504587936384,0.9982299077637553,0.0017700922366398646
2.2810637221108485,2.1624229213627193,1.5541604688545363,0.9980907039945283,0.001909296005867099
2.2859975404742148,2.178537576013718,1.5165696262316022,0.9979408218487811,0.0020591781516144697
2.290931358837581,2.195496710400972,1.4858112720271237,0.9977873675339812,0.0022126324664161734
2.2958651772009464,2.2137693102890568,1.4624452885540906,0.9976415496387496,0.0023584503616485867
2.3007989955643127,2.2337691980987406,1.446920744441681,0.9975160065515652,0.0024839934488344703
2.3057328139276785,2.255424914332752,1.4395421226703473,0.9974220591797172,0.002577940820683942
2.3106666322910447,2.278069097794733,1.4404479048467693,0.9973686615739051,0.002631338426494995
2.3156004506544106,2.3008395945021647,1.449604279040412,0.9973626788524155,0.002637321147986327
2.3205342690177764,2.32359537963714,1.4668076788091176,0.9974089280578756,0.002591071942526807
2.3254680873811426,2.3464851458818585,1.4917031757313561,0.9975089090341831,0.0024910909662184872
2.330401905744508,2.3694144883460924,1.523815365795579,0.9976582614149949,0.002341738585407934
2.3353357241078743,2.3917154203094606,1.5625784546265806,0.9978440716672679,0.002155928333138437
2.34026954247124,2.4128176033643256,1.6073676489749074,0.9980442626715855,0.0019557373288237806
2.3452033608346063,2.432562264297279,1.6575301111783316,0.9982315162880537,0.0017684837123587494
2.350137179197972,2.4513969348411244,1.7124025634856588,0.9983819159482116,0.0016180840522050089
2.355070997561338,2.469832674811727,1.7713370682845504,0.9984843338603554,0.001515666140062199
2.3600048159247042,2.4877611230419316,1.8337366333371412,0.9985443465064656,0.001455653493956246
2.36493863428807,2.504793306832014,1.899044881814508,0.9985794855775589,0.0014205144228639447
2.369872452651436,2.5209613218830165,1.9667358373782795,0.9986091242104028,0.0013908757900206279
2.374806271014802,2.536887590377875,2.0363186941289184,0.9986461327175183,0.0013538672829071668
2.379740089378168,2.553012174173462,2.1073456240314683,0.9986947117638577,0.0013052882365684184
2.384673907741534,2.5690801752987533,2.179407277634526,0.9987526814994412,0.0012473185009856799
2.3896077261048996,2.584174348602275,2.2521266537549995,0.9988137952118206,0.0011862047886047442
2.394541544468266,2.597288585622026,2.325174348673028,0.998868754664891,0.0011312453355349099
2.3994753628316317,2.608618622145617,2.3982424559084037,0.9989076453316019,0.0010923546688248542
2.404409181194998,2.6193478051799577,2.4710559025135894,0.9989254874360185,0.0010745125644074842
2.4093429995583637,2.630424471091778,2.5433978015999212,0.9989273069940933,0.0010726930063314115
2.4142768179217295,2.642269487342424,2.615049748331017,0.998926709916503,0.0010732900839218733
2.419210636285096,2.6542924019669325,2.6857999284810923,0.9989368942411957,0.0010631057592322584
2.4241444546484616,2.665375702788231,2.755395266494243,0.9989608765580417,0.0010391234423870912
2.4290782730118274,2.674965802729026,2.823648260138575,0.9989896463069488,0.0010103536934822602
2.4340120913751937,2.6831131430465844,2.8904285531775673,0.9990101448861567,0.000989855114275057
2.4389459097385595,2.6906297787603477,2.955642785828462,0.9990160747914396,0.000983925208993969
2.4438797281019258,2.6987821157284833,3.0190801829180045,0.9990123695796927,0.000987630420743584
2.448813546465291,2.707799137155583,3.0806001913625654,0.9990101926159787,0.0009898073844598545
2.4537473648286574,2.716709649588824,3.140086202801531,0.9990173464521678,0.000982653548272004
2.4586811831920237,2.724315177859834,3.1974060841248395,0.9990321862797182,0.0009678137207236353
2.4636150015553895,2.730206915506284,3.2524631800346255,0.9990458077307693,0.0009541922696731826
2.4685488199187553,2.735571003894291,3.305261830883247,0.9990504795027171,0.0009495204977280057
2.473482638282121,2.742024396834442,3.355670983865473,0.9990469083137183,0.0009530916867282483
2.4784164566454874,2.7493227410798293,3.4036706738393288,0.9990434205587926,0.0009565794416549507
2.483350275008853,2.755828552216789,3.449116110438981,0.999047405561534,0.0009525944389132863
2.488284093372219,2.760809580260049,3.4919387748015076,0.9990575517940905,0.0009424482063590792
2.4932179117355853,2.7650898902427667,3.5319525500553097,0.999065452724624,0.0009345472758282182
2.498151730098951,2.769865019405486,3.5691607011345234,0.999065223983357,0.0009347760170974522
2.5030855484623173,2.775352154955425,3.6035836650310444,0.9990602533843176,0.0009397466161388199
2.5080193668256827,2.7805593795956605,3.63525009513439,0.9990590234765494,0.00094097652390985
2.512953185189049,2.7847161403838743,3.6640928300262607,0.9990648935741866,0.0009351064262751129
2.5178870035524152,2.7883144188326128,3.689993930703575,0.9990722465003411,0.0009277535001212017
2.522820821915781,2.7921486667024857,3.7128155029376133,0.9990736919138407,0.0009263080866211068
2.527754640279147,2.7961977999867633,3.732454656860902,0.9990692775539028,0.0009307224465592571
2.5326884586425127,2.800071879313254,3.7488682481285394,0.9990661782322171,0.0009338217682467663
2.537622277005879,2.80362833248208,3.761922874450199,0.9990694310661233,0.0009305689343422885
2.5425560953692448,2.806850677686985,3.771713402013936,0.9990756313380885,0.0009243686623769382
2.5474899137326106,2.809763418695074,3.7783109945500946,0.9990775769320754,0.0009224230683922896
2.552423732095977,2.8126158694070638,3.7816073567691575,0.9990736617497389,0.0009263382507293403
2.5573575504593427,2.8156845338140926,3.781622531164442,0.999069786181121,0.0009302138193494779
2.562291368822709,2.818835304689868,3.7782421035071145,0.9990714872011525,0.0009285127993192743
2.5672251871860743,2.8215298721768693,3.7713337665826367,0.9990767590668517,0.000923240933622238
2.5721590055494405,2.823582746097161,3.760944985836383,0.9990788862272015,0.0009211137732723643
2.577092823912807,2.8256346177353224,3.7471565964386615,0.9990753122000452,0.000924687800430042
2.5820266422761726,2.828288115185077,3.7299740226287668,0.9990708364021671,0.000929163598310303
2.5869604606395384,2.831036806816651,3.7093669959210978,0.9990711700154553,0.0009288299850230145
2.5918942790029043,2.833012796412021,3.685328659323797,0.9990755406271965,0.0009244593732817032
2.5968280973662705,2.8344276847121908,3.6578599905099463,0.9990779383269731,0.0009220616735061569
2.6017619157296368,2.836204338174811,3.627018143106895,0.9990749815449788,0.0009250184555000973
2.606695734093002,2.8384817551369372,3.592797557578241,0.9990699572421537,0.000930042758326506
2.6116295524563684,2.8405484535503978,3.5552590044133114,0.9990682568766678,0.0009317431238147396
2.6165633708197342,2.8420049150261404,3.514456063047545,0.9990707675489391,0.0009292324515427828
2.6214971891831005,2.8432383827210765,3.470470160440588,0.9990734127751835,0.0009265872253000876
2.626431007546466,2.8447670407992662,3.423367384973381,0.9990722503022507,0.000927749698235532
2.631364825909832,2.8465646553819623,3.3731931733778784,0.9990673987946532,0.0009326012058342302
2.6362986442731984,2.848144575171936,3.3199443188185582,0.9990622840454207,0.0009377159550693509
2.641232462636564,2.8492659418095427,3.2636343429394183,0.9990602345969836,0.0009397654035094008
2.64616628099993,2.8502916678545827,3.204382993000333,0.9990615610133827,0.0009384389871143478
2.651100099363296,2.8516737692644174,3.142339048448566,0.9990630046376582,0.0009369953628414388
2.656033917726662,2.853273650582658,3.0775746568867595,0.9990603872059037,0.0009396127946010068
2.6609677360900283,2.8545841769169784,3.010175522650644,0.9990527301037138,0.0009472698967953907
2.6659015544533937,2.855449962953409,2.940244638447246,0.9990435018485374,0.000956498151975689
2.67083537281676,2.856231381118294,2.867879767898225,0.9990371077346785,0.0009628922658386869
2.675769191180126,2.857365576414247,2.7932180727054647,0.9990345212329672,0.0009654787675465892
2.680703009543492,2.858955688918792,2.716402361795592,0.9990327750500282,0.0009672249504815086
2.6856368279068574,2.860571739032253,2.637583721390607,0.9990277570788004,0.000972242921705923
2.6905706462702237,2.8617038512887065,2.556939503778334,0.9990166862466819,0.0009833137538217648
2.69550446463359,2.8624551544857098,2.4746616723461488,0.9989991631891618,0.0010008368113384944
2.7004382829969558,2.8633645951396676,2.3909692402100156,0.9989775770075119,0.0010224229929884185
2.7053721013603216,2.864730756436955,2.3061066325918222,0.9989558940869333,0.0010441059135655368
2.7103059197236874,2.8664960740062555,2.2203389081258575,0.998936001686483,0.0010639983140159623
2.7152397380870537,2.8683778754998857,2.133949326663004,0.9989148507075756,0.0010851492929236258
2.72017355645042,2.870201892366455,2.047232368142611,0.9988864253240926,0.0011135746764084822
2.7251073748137853,2.8720881070338016,1.9605568412725756,0.9988465038402984,0.0011534961602046607
2.7300411931771515,2.8742112595837277,1.8743482026273275,0.998793815127755,0.001206184872749837
2.7349750115405174,2.876558983334954,1.789074901811898,0.9987261520132107,0.0012738479872982172
2.7399088299038836,2.879057474047313,1.7052725933472466,0.9986374763660727,0.0013625236344397033
2.7448426482672494,2.881760961383556,1.623558611801571,0.9985205622921312,0.001479437708382097
2.7497764666306153,2.88492693336238,1.5446447948888393,0.998371227542711,0.0016287724577970426
2.7547102849939815,2.8887682852094945,1.4693493816063046,0.9981875242336505,0.001812475766852696
2.7596441033573473,2.8934101921120527,1.3986058036320486,0.9979645990459772,0.002035400954523522
2.764577921720713,2.8987614026892787,1.333464281996997,0.997692600009927,0.0023073999905727223
2.769511740084079,2.904643066449599,1.2750800123458532,0.9973614859750174,0.0026385140254825833
2.7744455584474452,2.910977014754536,1.2246801057506873,0.9969682212404973,0.0030317787600031947
2.7793793768108115,2.917786875242449,1.1835020221302968,0.9965203157810132,0.0034796842194881918
2.784313195174177,2.925165890688922,1.152701138573744,0.9960360911502452,0.003963908850256792
2.789247013537543,2.9331977285489104,1.133235465880953,0.9955462048264265,0.0044537951740761415
2.794180831900909,2.941816842782655,1.1257487598868736,0.9950966484803299,0.0049033515201740464
2.7991146502642748,2.9507930599142718,1.130482443490823,0.9947471494992809,0.005252850501224245
2.804048468627641,2.959886079506386,1.1472435008670576,0.994560260197417,0.005439739803088984
2.808982286991007,2.9687774975469434,1.1754375909392845,0.9945845661685698,0.005415433831937204
2.813916105354373,2.977229253153272,1.2141541619327534,0.9948404708374495,0.005159529163057719
2.8188499237177385,2.9848233925905214,1.2622773021603721,0.9953135317840052,0.004686468216501916
2.8237837420811047,2.991169584080353,1.3185967566150574,0.9959541175046719,0.004045882495834341
2.8287175604444705,2.995774819455525,1.3819029904152926,0.9966814616446388,0.0033185383558675774
2.833651378807837,2.998492403175254,1.4510563883135512,0.9973943052133063,0.0026056947872025848
2.8385851971712026,2.9994729408696115,1.5250234316000943,0.9979910381252783,0.0020089618752347034
2.8435190155345684,2.9991226150578547,1.6028860138883942,0.9983958113199227,0.0016041886805929345
2.8484528338979347,2.9981546648275748,1.6838360922157931,0.9985799434066073,0.0014200565939128252
2.8533866522613005,2.997113120643027,1.7671652851841737,0.9985686522486203,0.001431347751902011
2.8583204706246663,2.9966601217238336,1.8522556385711164,0.9984313448041252,0.0015686551964001643
2.8632542889880326,2.997062224781199,1.9385676708747162,0.9982607409266417,0.0017392590738856608
2.8681881073513984,2.9983218921969934,2.0256255994365344,0.9981464821859557,0.0018535178145741048
2.8731219257147647,3.0000323840011562,2.1130070844217004,0.998147124054324,0.001852875946206043
2.87805574407813,3.001385469653751,2.2003456002418496,0.9982676469927892,0.0017323530077426685
2.8829895624414963,3.001842070421269,2.2873230739346577,0.9984554645361833,0.0015445354643487473
2.8879233808048625,3.001123227898804,2.373648528143515,0.9986250166068945,0.0013749833936371528
2.8928571991682284,2.9995917108868118,2.459062138593537,0.9987040493442828,0.0012959506562489306
2.897791017531594,2.9981416788943096,2.543321282036759,0.9986752631682552,0.0013247368322762798
2.90272483589496,2.9974136970386343,2.6261634556357776,0.9985846909899746,0.0014153090105569087
2.9076586542583263,2.997734007095827,2.7074041057756335,0.9985092829905533,0.0014907170099772923
2.912592472621692,2.9986552068741514,2.786889405660919,0.998505272825046,0.0014947271754835473
2.917526290985058,2.9992063335300285,2.8644672190628278,0.9985727581566434,0.0014272418438872338
2.922460109348424,2.9988889177911915,2.9399758897230415,0.9986603758462771,0.0013396241542557614
2.92739392771179,2.997824110736332,3.013316588080654,0.9987061803279237,0.001293819672610734
2.9323277460751562,2.9967344984225224,3.084327429671009,0.9986853912380141,0.0013146087625204035
2.9372615644385216,2.9964793265793297,3.152858324558992,0.9986288335776436,0.001371166422892664
2.942195382801888,2.9970086676751815,3.2187754895198513,0.9985952438715442,0.001404756128993764
2.947129201165254,2.9975553636249948,3.28204084069832,0.9986180403223084,0.0013819596782318041
2.95206301952862,2.997506364498352,3.3426288001039537,0.9986742616932324,0.001325738307308409
2.9569968378919858,2.9967951303295153,3.400434861631603,0.9987084642719484,0.0012915357285935819
2.9619306562553516,2.996046644477624,3.455342198025175,0.9986908011504047,0.0013091988501372292
2.966864474618718,2.995999696874374,3.5073933694488817,0.9986483776930447,0.0013516223074980305
2.971798292982084,2.996529827185336,3.556520852833609,0.9986334557187639,0.001366544281779953
2.9767321113454495,2.996882910271038,3.6026365059941123,0.9986631156129812,0.0013368843875626018
2.9816659297088157,2.9966347747816053,3.6455634840384232,0.9987010691205725,0.001298930879969559
2.9865997480721815,2.9960357899531926,3.6852240727049472,0.9987036528291858,0.001296347171356355
2.991533566435548,2.995735112281406,3.721653686889098,0.9986731309251268,0.0013268690754177925
2.996467384798913,2.99610691029098,3.7547350391719414,0.9986520104150799,0.0013479895854661222
3.0014012031622794,2.9966559784695725,3.784416102433425,0.9986673174443652,0.001332682556183154
3.0063350215256457,2.9966170319783862,3.810632369010018,0.9986976079698229,0.001302392030726978
3.0112688398890115,2.996078926924452,3.8333986747014426,0.998703973046988,0.0012960269535645117
3.0162026582523773,2.995832098647402,3.85267942677625,0.9986815079469189,0.0013184920536349549
3.021136476615743,2.9962256827185696,3.868479150773594,0.998663029634478,0.001336970366074803
3.0260702949791094,2.9967839352579433,3.880654510587254,0.9986732274434873,0.0013267725570650529
3.0310041133424757,2.99685457663786,3.8892927356663516,0.9986968952355472,0.001303104765005241
3.035937931705841,2.996423423022183,3.8944268984367176,0.9987021761058612,0.0012978238946931982
3.0408717500692073,2.9962038337250987,3.895937202598697,0.9986840173800036,0.0013159826205502625
3.045805568432573,2.996707310980936,3.893710002970518,0.9986687462322889,0.0013312537682656873
3.0507393867959394,2.997406266007595,3.8878446223318237,0.9986767326692854,0.0013232673312699005
3.0556732051593047,2.997476171979568,3.8783031764759652,0.9986959114215443,0.0013040885790119262
3.060607023522671,2.997076829566998,3.865104014968827,0.998700257931884,0.0012997420686733816
3.0655408418860373,2.997073181611766,3.848200682481937,0.9986850685060574,0.00131493149450076
3.070474660249403,2.9977217463603547,3.82749475606754,0.9986713585856399,0.0013286414149187584
3.075408478612769,2.9984379639689553,3.803041975255831,0.9986765592186583,0.0013234407819021096
3.0803422969761347,2.9986642577636515,3.77494791364949,0.9986925761992356,0.0013074238013255995
3.085276115339501,2.99851685091865,3.743215602171745,0.9986982755239222,0.0013017244766406748
3.0902099337028672,2.9986059130019322,3.707925973508393,0.9986867900684231,0.0013132099321397544
3.0951437520662326,2.999295802738547,3.6691015182437496,0.998672400245618,0.001327599754944222
3.100077570429599,3.0002199592986294,3.626756267309641,0.9986715924645544,0.0013284075360083763
3.1050113887929647,3.000823621284377,3.580955235370088,0.9986839452297116,0.0013160547708521847
3.109945207156331,3.001070882862674,3.531714028592699,0.998694181281303,0.0013058187192618528
3.1148790255196968,3.0013151977266075,3.4790744254574264,0.9986899243197271,0.0013100756808373942
3.1198128438830626,3.00190536148317,3.42303797959004,0.9986745316457123,0.0013254683548540294
3.124746662246429,3.0030274082981334,3.3636238698314314,0.9986628473186882,0.00133715268187957
3.1296804806097946,3.0043949372206122,3.3009602687447144,0.9986657219460817,0.001334278054487377
3.1346142989731605,3.005422941817985,3.235142549248402,0.9986789900495141,0.001321009951057904
3.1395481173365263,3.006002182305855,3.1662280003863157,0.9986874962430027,0.0013125037575705417
3.1444819356998925,3.006663316709472,3.094324972105193,0.9986800483735716,0.0013199516270054987
3.149415754063259,3.0079340079746135,3.019523351749273,0.9986603320472547,0.0013396679533244917
3.154349572426624,3.0098332469145106,2.9419227371693637,0.9986430176937438,0.001356982306839518
3.1592833907899904,3.0118517393934154,2.8616156140052147,0.9986396699585224,0.0013603300420655026
3.1642172091533562,3.0136568435042066,2.778677496710774,0.9986488750759601,0.001351124924630267
3.1691510275167225,3.0155159364885553,2.693223006501764,0.9986589079638662,0.0013410920367282464
3.1740848458800883,3.017673490781908,2.6053759594330628,0.9986578577698891,0.0013421422307038828
3.179018664243454,3.019911314513316,2.51530708269172,0.9986410577324838,0.001358942268105741
3.1839524826068204,3.0220980832579785,2.423190273018427,0.9986117947613197,0.0013882052392673067
3.188886300970186,3.0247227350245653,2.329207402133541,0.9985781560221182,0.0014218439784655528
3.193820119333552,3.028567684030071,2.2335384772827998,0.9985491225807928,0.0014508774197871518
3.198753937696918,3.033520678772936,2.136420670470119,0.9985304051649118,0.001469594835667668
3.203687756060284,3.038688713266291,2.038107030352559,0.9985207759451279,0.001479224055451536
3.2086215744236504,3.0435799714429383,1.9388674441165574,0.9985112839490589,0.0014887160515196871
3.2135553927870157,3.048452399341414,1.8390085439975001,0.99848837548968,0.0015116245108993916
3.218489211150382,3.0539147370005377,1.7388847849026379,0.9984385561637495,0.001561443836830258
3.223423029513748,3.0603373999136227,1.63891116177211,0.9983513572742546,0.0016486427263262416
3.228356847877114,3.067602149279413,1.5395804758055798,0.998219625784573,0.001780374216010583
3.23329066624048,3.0758729699328957,1.4414872573159778,0.9980379142374765,0.0019620857631094477
3.2382244846038457,3.08574000315479,1.3453601915489088,0.9977993901697395,0.0022006098308493065
3.243158302967212,3.097962423141602,1.252103440714651,0.9974914733305361,0.0025085266700559006
3.2480921213305773,3.1125559093276274,1.1628469475077459,0.9970916276651858,0.0029083723354010405
3.2530259396939436,3.1291003673405715,1.0790041267286352,0.9965652632707244,0.0034347367298586374
3.25795975805731,3.1474022324775173,1.002326617975871,0.9958663076453701,0.004133692355210279
3.2628935764206757,3.167769907125118,0.9349300667912158,0.9949406614512073,0.005059338549372963
3.2678273947840415,3.1907253880929374,0.8792439146858102,0.9937363111048466,0.006263688895733601
3.2727612131474073,3.2167912547237574,0.8378211555540419,0.9922272995576165,0.007772700442963381
3.2776950315107736,3.2460818539690477,0.8129657562054986,0.9904522894747977,0.009547710525783772
3.2826288498741394,3.2787027215327664,0.8062365483913814,0.988549106258828,0.011450893741754462
3.287562668237505,3.3146987195536024,0.8180294797516688,0.9867522912737848,0.013247708726798256
3.2924964866008715,3.3538137537041415,0.8474723137395662,0.9853379912164324,0.014662008784151408
3.2974303049642373,3.3952955520729113,0.8926936271409734,0.9845415868969841,0.015458413103599817
3.3023641233276035,3.4375395871245447,0.951299870801319,0.984492857530817,0.015507142469767613
3.307297941690969,3.479120538995056,1.0208234062916643,0.9851922090287215,0.01480779097186296
3.312231760054335,3.518001483804846,1.099005689895456,0.9865205239771947,0.013479476023389008
3.3171655784177014,3.55250836786731,1.183913905048951,0.988265260354794,0.01173473964578736
3.3220993967810672,3.5799322759734844,1.2739512123315788,0.9901546746899514,0.009845325310629104
3.327033215144433,3.598413296988588,1.3678171706267066,0.9919015852230243,0.00809841477755476
3.331967033507799,3.606753825518009,1.4644546518499029,0.9932562529820195,0.006743747018560533
3.336900851871165,3.6063646969737646,1.5630148315047938,0.9940585001318786,0.005941499868704621
3.341834670234531,3.6018062070558488,1.662828556936671,0.9942733560812583,0.005726643919328216
3.3467684885978968,3.597962765313456,1.7633469230095482,0.993998041289037,0.006001958711555004
3.351702306961263,3.601172650282473,1.864102810490602,0.9934366170717419,0.006563382928853196
3.356636125324629,3.6140258345405067,1.9646927462015065,0.9928454518042019,0.00715454819639538
3.361569943687995,3.63644918705793,2.0647639973099707,0.9924580030971604,0.007541996903440953
3.3665037620513605,3.6643376946876804,2.1640055174657515,0.9924066944979353,0.007593305502667402
3.3714375804147267,3.6889490896368486,2.26214387171048,0.9926720601423855,0.007327939858218515
3.376371398778093,3.7036934750678894,2.3589390410391426,0.9930918319902259,0.0069081680103803686
3.381305217141459,3.7043411186748325,2.4541723069802477,0.9934409811665091,0.006559018834097821
3.3862390355048246,3.695114295808558,2.5476487292499703,0.9935516837207834,0.00644831627982424
3.3911728538681905,3.6878639243562117,2.6391732410058513,0.9934070312153819,0.006592968785225688
3.3961066722315567,3.6913232546745487,2.728588979222762,0.9931458814621722,0.006854118538435623
3.401040490594923,3.7087900846107313,2.8157675496867705,0.9929669405583169,0.007033059442291771
3.4059743089582883,3.732341049419609,2.9005492567398976,0.9929904509721691,0.007009549028439581
3.4109081273216546,3.7468852342210703,2.9827730634246286,0.9931754100753273,0.006824589925280218
3.4158419456850204,3.746550968497138,3.0623127370664864,0.9933593992198613,0.006640600780747408
3.4207757640483867,3.736700466690895,3.1390205220496354,0.9933958384723364,0.006604161528274454
3.425709582411752,3.7301812182008613,3.2128016713378407,0.9932774454753037,0.006722554525308607
3.4306434007751183,3.7392109231599506,3.2836375383247303,0.9931356960704681,0.006864303930144945
3.4355772191384846,3.7591204815856094,3.3514527857670644,0.9931114037731767,0.00688859622743763
3.4405110375018504,3.772856321879733,3.416155573790005,0.9932173970259955,0.006782602974620997
3.445444855865216,3.771488519498545,3.477709537396322,0.9933325805544032,0.006667419446215905
3.450378674228582,3.760923577030499,3.535992059003641,0.9933366364917984,0.006663363508821444
3.4553124925919483,3.7566397733141264,3.590961459588687,0.99324043864102,0.006759561359602525
3.4602463109553145,3.7689882782854944,3.642559190088704,0.9931659187949503,0.006834081205672874
3.46518012931868,3.7870514618268363,3.690659619904595,0.993198915621659,0.006801084378965052
3.470113947682046,3.79097213941855,3.7351810876469194,0.9932902949952611,0.006709705005364686
3.475047766045412,3.780437938741627,3.776127796835431,0.9933244585236167,0.006675541477010823
3.4799815844087783,3.773735861333425,3.813343246719075,0.9932665005558935,0.0067334994447332845
3.4849154027721436,3.782130196206316,3.846981612246954,0.9932003389370578,0.0067996610635678275
3.48984922113551,3.7974414771634017,3.8769660081128428,0.9932128924374386,0.006787107563189971
3.494783039498876,3.8027252684515274,3.9032404231819187,0.9932810296829214,0.006718970317709203
3.499716857862242,3.7933179980420197,3.9257539826793852,0.9933102795174419,0.0066897204831902965
3.5046506762256078,3.7851646548035958,3.9445064513535493,0.9932660071596385,0.006733992840996113
3.5095844945889736,3.7932829391334804,3.9594268210594805,0.9932153056325634,0.0067846943680727615
3.51451831295234,3.8080516158934876,3.970498658553337,0.9932281591534756,0.006771840847163796
3.519452131315706,3.809792486604784,3.9776949031599487,0.9932818641333125,0.00671813586732531
3.5243859496790715,3.7993126866523927,3.981067815479218,0.9932996502216324,0.00670034977900557
3.5293197680424377,3.794575130650776,3.9806852354830635,0.9932604067324229,0.0067395932682153045
3.5342535864058036,3.8030470292756826,3.976468124830581,0.9932229402958267,0.006777059704813205
3.53918740476917,3.8136784564505164,3.9684168775035586,0.9932386472728583,0.006761352727782042
3.5441212231325356,3.813749983282671,3.956593188540184,0.9932819818466843,0.006718018153956511
3.5490550414959015,3.804775625415039,3.940914172745418,0.993291877602449,0.006708122398194448
3.5539888598592677,3.8002984544627174,3.9214018990802306,0.9932572859245972,0.006742714076046954
3.5589226782226335,3.8078378647644215,3.8979946493134157,0.9932275292705632,0.006772470730083116
3.5638564965859993,3.817508255670969,3.870705294811446,0.9932415636876855,0.006758436312961973
3.568790314949365,3.8163126120299706,3.8394231259907317,0.9932778445637725,0.006722155436876179
3.5737241333127314,3.807431391628591,3.804225018839446,0.9932876236459637,0.0067123763546860235
3.5786579516760977,3.8038515315971604,3.765261949561822,0.9932594773463299,0.006740522654320873
3.583591770039463,3.8094450410552247,3.722658106615205,0.9932301615165708,0.006769838484081954
3.5885255884028293,3.816661811569225,3.676419295804396,0.9932350652697254,0.00676493473092845
3.593459406766195,3.8173678705912124,3.626509406681439,0.993265849176747,0.006734150823906252
3.5983932251295614,3.810953300974711,3.57298024323536,0.9932842857645603,0.006715714236093906
3.603327043492927,3.8049276840726156,3.5159067596563913,0.9932686701951546,0.00673132980549944
3.608260861856293,3.806225178858266,3.4553225676707897,0.9932363813797032,0.006763618620951913
3.6131946802196593,3.812234704990743,3.391270233641008,0.9932215725136243,0.006778427487032147
3.618128498583025,3.8155035773790265,3.323827701713733,0.9932378323107512,0.006762167689906435
3.623062316946391,3.813150071659005,3.253086120447427,0.9932661438574404,0.006733856143218202
3.6279961353097567,3.807443198267127,3.179116089732279,0.9932765563327857,0.006723443667875601
3.632929953673123,3.8029058713720643,3.101996176518022,0.993257540552535,0.006742459448128899
3.6378637720364893,3.8029879968903155,3.0217940294088828,0.993224250036142,0.006775749964523803
3.6427975903998546,3.8062675801004353,2.9385547970973143,0.9932021673666267,0.006797832634042583
3.647731408763221,3.8088967109318066,2.8523753022826135,0.9932054161888363,0.006794583811836332
3.6526652271265867,3.8088067749489647,2.7633340349013094,0.993228148710551,0.006771851290125145
3.657599045489953,3.8056473743472354,2.6715380199869894,0.9932511012024932,0.006748898798188743
3.6625328638533188,3.800850950359839,2.5770867868951757,0.9932545704190204,0.006745429581665328
3.6674666822166846,3.796565141811394,2.480108837059472,0.9932296565217965,0.0067703434788935705
3.672400500580051,3.793976139721571,2.3807479402393135,0.9931830813862794,0.006816918614411958
3.6773343189434167,3.7939382940409088,2.2791507143127543,0.9931330556122586,0.006866944388429171
3.6822681373067825,3.7959707952064132,2.1754701899697118,0.9930981472344516,0.006901852766233608
3.6872019556701487,3.7982879961425042,2.0698725822650137,0.9930868376204975,0.0069131623801846785
3.6921357740335146,3.7992402395576956,1.9625439987124238,0.9930948572993171,0.0069051427013618605
3.697069592396881,3.797544868883898,1.853682685121768,0.9931094759145103,0.006890524086167579
3.702003410760246,3.7935858468198003,1.7434924340963054,0.9931141921406152,0.006885807860063032
3.7069372291236125,3.788678437998496,1.6322202761643105,0.9930902218540046,0.006909778146671879
3.7118710474869783,3.783867467725129,1.520167981010694,0.9930171170771561,0.006982882923521762
3.716804865850344,3.7801910652808317,1.4076784028689076,0.9928751680582915,0.007124831942387094
3.7217386842137103,3.778018800161967,1.2951645190357741,0.9926476705933388,0.007352329407340189
3.726672502577076,3.7775571725936485,1.1831469560499683,0.9923189917680614,0.00768100823262031
3.7316063209404424,3.77865443434917,1.0723084145629147,0.9918671729013888,0.008132827099294651
3.736540139303808,3.781003060251284,0.963580424629359,0.991252732636816,0.008747267363870744
3.741473957667174,3.7844912099921686,0.8582826552822584,0.9904042443957283,0.009595755604961497
3.7464077760305403,3.7891694144781103,0.7583477136372129,0.9891984420034524,0.010801557997236073
3.751341594393906,3.795076801050302,0.6666715159950577,0.9874340675021233,0.012565932498560044
3.756275412757272,3.8020712841030906,0.5875806903819771,0.9848127799131481,0.015187220087531282
3.7612092311206378,3.8100134274456865,0.5271576432442466,0.9809849618850833,0.019015038115594848
3.766143049484004,3.819048003947769,0.49254977174862086,0.9757838180512118,0.02421618194946692
3.7710768678473703,3.829616384341618,0.48921807320472765,0.9696265197400651,0.03037348026061431
3.7760106862107357,3.8422776991500642,0.517552075069699,0.9635510057569369,0.03644899424374384
3.780944504574102,3.8570269335307206,0.5727275209069363,0.9586161209382624,0.041383879062417674
3.7858783229374677,3.8733407924484657,0.6478513684949783,0.9554009122494115,0.04459908775126973
3.790812141300834,3.8905713899554883,0.7367387447278744,0.9540030985731365,0.04599690142754587
3.7957459596641994,3.9077725108996653,0.8348207323659959,0.9542247065341681,0.04577529346651404
3.8006797780275656,3.9240443794216175,0.9389732216632085,0.9557109468141181,0.04428905318656415
3.805613596390932,3.937597857924841,1.0470992336168943,0.9580268874374869,0.04197311256319624
3.8105474147542977,3.946753814208888,1.1577747342529598,0.9607085912794485,0.03929140872123238
3.8154812331176635,3.9494976793936427,1.2700024053096637,0.9633109153382163,0.036689084662464
3.8204150514810293,3.9453544842923636,1.3830536473507382,0.9654572036082125,0.0345427963924662
3.8253488698443956,3.935189971647675,1.4963722211211277,0.9668871669152302,0.03311283308544666
3.830282688207762,3.9210163790382797,1.6095164833387485,0.9674953184815522,0.03250468151912382
3.8352165065711272,3.9065522241669255,1.7221238480268866,0.9673496739219501,0.03265032607872994
3.8401503249344935,3.894839362307722,1.8338871452936416,0.9666787552541487,0.033321244746534084
3.8450841432978593,3.8894231050011907,1.9445372779082128,0.9658175896353407,0.034182410365346444
3.8500179616612256,3.8911642041257757,2.053830359938425,0.9651141354945807,0.03488586450611076
3.854951780024591,3.8984502033471955,2.1615438365980535,0.9648165980689869,0.03518340193170541
3.859885598387957,3.9075731839587853,2.2674803093164995,0.9649826531872776,0.03501734681341916
3.8648194167513235,3.9127461280398563,2.3714590870352525,0.9654591580709535,0.0345408419297445
3.8697532351146893,3.911380866411743,2.473307274892707,0.9659598102837628,0.034040189716937605
3.874687053478055,3.9039160451109085,2.572865524301468,0.9662172989851515,0.033782701015550066
3.879620871841421,3.8943577349328153,2.670007074455768,0.9661319053629414,0.03386809463776168
3.884554690204787,3.8890643434057193,2.764611979833067,0.9658231336307241,0.034176866369980276
3.8894885085681534,3.8903015528627396,2.856551464913182,0.9655405983546634,0.03445940164603991
3.894422326931519,3.896107370915355,2.945685783635422,0.9654849457458972,0.03451505425480696
3.899356145294885,3.9014562634744694,3.031861278315008,0.9656650336415035,0.03433496635920084
3.904289963658251,3.900835577623982,3.1149671439705964,0.9659046314051395,0.03409536859556495
3.909223782021617,3.894920075468657,3.194866024009828,0.9659989762464397,0.0340010237542639
3.914157600384983,3.8893693018563495,3.2714364533808755,0.965891320491696,0.034108679509007686
3.9190914187483488,3.8885132901561317,3.3447106115921685,0.9657128331619159,0.03428716683878938
3.924025237111715,3.892599343509957,3.4146857840062284,0.9656467375528675,0.0343532624478384
3.928959055475081,3.8968345973780547,3.481288833612089,0.965745636729458,0.034254363271249984
3.9338928738384467,3.895853660679906,3.544462522096595,0.9658871006173834,0.03411289938332504
3.9388266922018125,3.8909740090326452,3.604105012828781,0.9659158773125261,0.03408412268818392
3.9437605105651787,3.8880799700037034,3.6600227443374944,0.9658164342446792,0.034183565756032416
3.948694328928545,3.8897827150646105,3.712270686282917,0.9657202732929068,0.034279726707805526
3.9536281472919104,3.8933768946746805,3.7608216356300033,0.9657415513440004,0.03425844865671308
3.9585619656552766,3.894328629462357,3.8056979222827203,0.9658413911300922,0.03415860887062225
3.9634957840186424,3.8912301108942815,3.8468863237238935,0.9658880209958026,0.034111979004911294
3.9684296023820087,3.8880670953047987,3.884086346106299,0.9658301158329679,0.03416988416774841
3.9733634207453745,3.889106337003258,3.9173819236086262,0.9657554812147882,0.03424451878592852
3.9782972391087403,3.892476318856075,3.946514833696728,0.9657643350810943,0.03423566491962172
3.9832310574721066,3.8931164602140984,3.97166349596589,0.9658356788006196,0.034164321200095535
3.9881648758354724,3.890384000924263,3.9929094122671627,0.9658671185773587,0.03413288142335753
3.9930986941988382,3.8883066722681896,4.0102256207515214,0.965821396523329,0.034178603477389574
3.998032512562204,3.8895181726716332,4.023551124526576,0.9657703221523621,0.03422967784835818
4.00296633092557,3.892143414574054,4.032906709405856,0.9657848438694262,0.03421515613129596
4.007900149288936,3.8925445085377395,4.038310730242941,0.9658375555415429,0.034162444459180735
4.012833967652303,3.890123884444941,4.039836167235075,0.9658516068901318,0.034148393110594255
4.017767786015668,3.888410793945675,4.037204052839242,0.9658122821351559,0.03418771786557083
4.022701604379034,3.8901314061464642,4.030622193492354,0.9657798164912086,0.03422018350951643
4.0276354227424,3.8928244200536555,4.019991672679741,0.9657979183129484,0.03420208168777615
4.032569241105766,3.8925006342785777,4.005464748033517,0.9658362201262825,0.03416377987444401
4.037503059469133,3.8899099832702846,3.9870257061177705,0.965840538571221,0.0341594614295063
4.042436877832498,3.8891467388083805,3.964750212308223,0.9658085462149368,0.03419145378578965
4.0473706961958635,3.8913418830423567,3.9385889750402896,0.9657863898410608,0.03421361015966766
4.05230451455923,3.893533714395042,3.9085811842704095,0.9658019094975145,0.03419809050321434
4.057238332922596,3.8930962253343413,3.8746250062463745,0.9658306779225286,0.03416932207820177
4.062172151285962,3.8909196514808606,3.8367854878971523,0.965834090240052,0.0341659097606792
4.067105969649328,3.890187407925702,3.79507238609527,0.9658100311089235,0.03418996889180937
4.0720397880126935,3.8923626377038785,3.749602406142939,0.9657903596134109,0.03420964038732159
4.076973606376059,3.8949562079577107,3.7004862181034577,0.9657972712184528,0.03420272878228134
4.081907424739425,3.8948950253459413,3.647754693575966,0.9658188288333297,0.034181171167406016
4.086841243102792,3.89292706695431,3.5914015245145365,0.9658285682992847,0.03417143170145148
4.091775061466157,3.8921101668212708,3.531393588380858,0.9658166668587276,0.034183333142008984
4.0967088798295235,3.8936019375000455,3.467850033401053,0.9657962904519465,0.034203709548789644
4.101642698192889,3.896146518012701,3.400841360860741,0.965786562300483,0.03421343770025283
4.106576516556255,3.8977830092188737,3.330438720114169,0.9657948460986762,0.03420515390206053
4.111510334919621,3.8974470938442027,3.256683007988963,0.9658118737164635,0.03418812628427445
4.116444153282987,3.8961583223066873,3.1795798681255256,0.9658200402438935,0.034179959756844
4.121377971646353,3.8958244786864475,3.099275627805074,0.965809005338964,0.0341909946617744
4.126311790009719,3.897177030301427,3.015847867175389,0.9657861446572881,0.034213855343452906
4.131245608373085,3.8998510210923434,2.9293537356059938,0.9657695343122864,0.03423046568845543
4.13617942673645,3.9026564915153945,2.839874848583979,0.9657691979408562,0.0342308020598878
4.141113245099817,3.904155489356196,2.747498602515258,0.9657786951228345,0.03422130487791154
4.1460470634631825,3.904157706899925,2.6522968582891298,0.9657862423969984,0.034213757603751144
4.150980881826549,3.903436557400197,2.5543254010965195,0.965787675774624,0.03421232422612797
4.155914700189915,3.903061429772298,2.4537098496365375,0.9657832966384867,0.03421670336226959
4.16084851855328,3.9042480954185077,2.350604881496968,0.965767570884513,0.034232429116246736
4.165782336916647,3.907319560703888,2.2451092820209357,0.965732251239833,0.03426774876093006
4.1707161552800125,3.912003528138466,2.1373153680181853,0.9656814455135936,0.034318554487173775
4.175649973643378,3.917420561610476,2.027383957283046,0.9656359497234454,0.03436405027731894
4.180583792006745,3.922019109842127,1.9154688951901133,0.9656169154381102,0.034383084562651205
4.18551761037011,3.9248988475968782,1.8017192234855097,0.96562681769275,0.03437318230800947
4.190451428733477,3.925780400151453,1.686287232728541,0.9656482813627774,0.03435171863797893
4.1953852470968425,3.925466001004952,1.569329882817703,0.9656571394446332,0.03434286055612126
4.200319065460208,3.9255440627459324,1.451009514383223,0.9656309798460276,0.03436902015472731
4.205252883823575,3.927069339202023,1.3314958801529864,0.9655467623746383,0.03445323762611616
4.21018670218694,3.9309869166197764,1.2109717065837018,0.9653785381064101,0.0346214618943447
4.215120520550306,3.937527681354967,1.0896445737575722,0.9651026632250204,0.03489733677573477
4.220054338913672,3.946740749687111,0.9677662296127507,0.9647006206036558,0.03529937939710089
4.224988157277038,3.958358863154838,0.8456610811219017,0.9641453722118425,0.03585462778891517
4.229921975640405,3.9716724913678747,0.7237773929197886,0.9633718143330648,0.036628185667695046
4.23485579400377,3.985994361049249,0.6028002441314028,0.9622428361510645,0.03775716384969734
4.239789612367136,4.0006912201916585,0.4839346420162356,0.960509368779994,0.039490631220770234
4.244723430730502,4.015944965106406,0.36972399233729236,0.9577150408696312,0.042284959131132595
4.249657249093868,4.032710534747705,0.2668596366443128,0.9527902839204188,0.04720971608034064
4.254591067457233,4.051943914821743,0.19613866274796232,0.9426557985728928,0.05734420142786165
4.2595248858206,4.074468315131198,0.1966380196975394,0.9272522085064847,0.07274779149426804
4.264458704183966,4.100065830141065,0.26489118035026055,0.9155498122980803,0.08445018770267351
4.269392522547332,4.127743764868537,0.3654494323255893,0.9087629491349521,0.0912370508658027
4.274326340910698,4.156578164334883,0.47876445945473484,0.9050948149229748,0.09490518507778165
4.279260159274063,4.18565907447483,0.5975200821976016,0.9035601036310571,0.0964398963696998
4.28419397763743,4.21460887495606,0.7188205009706466,0.9035837219701327,0.09641627803062575
4.289127796000796,4.2425609948923855,0.8413160651215956,0.9047015273322405,0.09529847266851829
4.2940616143641614,4.268142478575528,0.9642576771458691,0.9064961013786963,0.09350389862206282
4.298995432727528,4.288689596454176,1.0871541437609409,0.9085832838966852,0.09141671610407381
4.303929251090893,4.302145549842283,1.2096354931529951,0.9106099006983667,0.08939009930239245
4.30886306945426,4.306453724613073,1.3314035086301832,0.9122729546502788,0.08772704535047827
4.313796887817626,4.301390628718422,1.4522206612503918,0.9133631192731738,0.08663688072758163
4.318730706180991,4.288554896511516,1.5718932900415734,0.9138092844728035,0.08619071552794975
4.323664524544358,4.271537539859407,1.6902543056972972,0.9136914606263864,0.08630853937436518
4.328598342907723,4.257983235555233,1.8071509630143185,0.9132084028969385,0.08679159710381089
4.333532161271089,4.254347461797897,1.9224361999570143,0.912613484785426,0.08738651521532571
4.338465979634456,4.2660994326958015,2.0359648911886423,0.9121422016972484,0.08785779830350746
4.343399797997821,4.290659011093835,2.1475931909746593,0.9119474619389573,0.08805253806180198
4.348333616361188,4.31743565413618,2.2571789209811466,0.9120551189282848,0.0879448810724799
4.353267434724553,4.336213545373029,2.3645810991520038,0.9123593596868946,0.08764064031387338
4.358201253087919,4.338325973371147,2.469654848950712,0.9126754432675739,0.08732455673319732
4.3631350714512855,4.326241344403835,2.572251608425774,0.9128375329591759,0.08716246704159795
4.368068889814651,4.311257432042326,2.6722350746016876,0.9127896819373363,0.08721031806343975
4.373002708178017,4.3041094948056315,2.769479367674833,0.9126097736895808,0.08739022631119628
4.377936526541383,4.313264006596342,2.863827957802652,0.9124469571089315,0.08755304289184834
4.382870344904749,4.334363879974491,2.9552082958695554,0.9124144315245843,0.08758556847619678
4.3878041632681155,4.352154128615964,3.043576802528485,0.91251362530067,0.08748637470011036
4.392737981631481,4.35544822916729,3.1288135628839995,0.912645295228353,0.08735470477242936
4.397671799994846,4.342930430308279,3.2107207586548783,0.9126984518543833,0.08730154814639969
4.402605618358213,4.3282770418507175,3.289200543555146,0.9126442141193927,0.08735578588139038
4.407539436721579,4.330344756395797,3.3642454072323758,0.9125531750803917,0.08744682492039108
4.412473255084945,4.34844002288277,3.435806029397899,0.912520086694939,0.08747991330584341
4.417407073448311,4.3641464522262385,3.503928818708965,0.9125691056037346,0.08743089439704965
4.422340891811676,4.363728166710291,3.568587731364953,0.9126368455869095,0.08736315441387678
4.427274710175043,4.34976957663819,3.6296919532121694,0.9126495442650495,0.08735045573573821
4.432208528538409,4.340063473861124,3.687069057266404,0.9126048536029093,0.0873951463978788
4.437142346901775,4.349386551594422,3.7406837758516174,0.9125649417160075,0.08743505828478253
4.442076165265141,4.367522253159377,3.790312908546271,0.912575824477539,0.08742417552325174
4.447009983628506,4.37175620399496,3.83602700085521,0.9126156220119693,0.08738437798882424
4.451943801991872,4.359204310129123,3.877729621802097,0.9126316832136787,0.0873683167871158
4.456877620355239,4.348693046922101,3.915446759299956,0.9126100906006352,0.0873899094001616
4.4618114387186045,4.354650702428941,3.9490819988527126,0.9125860265479463,0.08741397345285112
4.466745257081971,4.370218938166015,3.97875743996916,0.9125905437964651,0.08740945620433319
4.471679075445336,4.375312103060054,4.004277800537591,0.9126119714913514,0.08738802850944849
4.476612893808702,4.362566750842902,4.02575371956587,0.9126196655319364,0.08738033446886355
4.481546712172069,4.350880881549472,4.0429236116304414,0.9126075831406608,0.0873924168601387
4.4864805305354345,4.359234011099589,4.056044633367076,0.9125962910794564,0.08740370892134262
4.4914143488988,4.375350265818182,4.065004171260034,0.9125998478294909,0.08740015217131075
4.496348167262166,4.374134838604118,4.069962929745083,0.9126096218020288,0.08739037819877435
4.501281985625532,4.358321475948157,4.070785556115022,0.912612025279168,0.0873879747216371
4.506215803988899,4.352757113373473,4.0676809807252745,0.9126069245700823,0.087393075430725
4.5111496223522645,4.364440640043315,4.060546725314626,0.9126026303112382,0.08739736968957036
4.51608344071563,4.374470691167909,4.049457679670882,0.9126028430510896,0.08739715694972074
4.521017259078996,4.368312360280408,4.034348710369056,0.9126054007924799,0.08739459920832988
4.525951077442362,4.355062463002639,4.01505298908805,0.9126078791518644,0.08739212084894532
4.530884895805728,4.352830208225158,3.991588596701976,0.9126085196097498,0.08739148039106068
4.535818714169094,4.36357447854006,3.964128596070543,0.9126056544047717,0.08739434559604138
4.540752532532459,4.370394533736919,3.9328402959809896,0.9126010119760596,0.08739898802475313
4.545686350895826,4.362074109959011,3.897819037803813,0.9126001741158315,0.08739982588498271
4.550620169259192,4.349909647237555,3.8590308127555915,0.9126052655654037,0.08739473443541183
4.555553987622558,4.349764721684021,3.816368230418092,0.9126099148226622,0.08739008517815476
4.560487805985924,4.358483169427644,3.769903124991359,0.9126064855236282,0.08739351447719092
4.565421624349289,4.361798581467841,3.7197427934639786,0.9125972329873667,0.08740276701345398
4.570355442712655,4.355288670984975,3.6659162687447946,0.9125929148471065,0.08740708515371466
4.575289261076022,4.346145476468589,3.608467515093869,0.9125992028879333,0.08740079711288987
4.580223079439388,4.342447326684436,3.5473847106519414,0.9126084281476851,0.08739157185313859
4.585156897802754,4.345882769365006,3.482762445643155,0.9126079152894978,0.08739208471132834
4.590090716166119,4.350320324685245,3.414746029276825,0.9125953406017041,0.08740465939912287
4.595024534529485,4.3487719599598496,3.343401824554219,0.9125824938348924,0.08741750616593383
4.599958352892852,4.341625416203035,3.268769566690606,0.9125825032390122,0.08741749676181396
4.604892171256218,4.334150468845415,3.190795781475884,0.912594787459623,0.08740521254120455
4.6098259896195835,4.330497926433132,3.1096034580985297,0.9126049811700299,0.08739501883079802
4.614759807982949,4.331778215583655,3.025229021116536,0.9126001113445799,0.08739988865624827
4.619693626346315,4.334577612789105,2.937842723068911,0.9125816727957842,0.08741832720504544
4.624627444709681,4.33396526662368,2.8475185960612475,0.9125625579487425,0.08743744205208795
4.629561263073048,4.329030557942566,2.7543307869201046,0.9125536690531684,0.08744633094766467
4.634495081436413,4.321769025859391,2.65834974116465,0.9125567505521284,0.0874432494487065
4.639428899799779,4.314636091336669,2.559625832664801,0.912568002893351,0.08743199710748584
4.644362718163145,4.309679366406425,2.458263501150276,0.912581625119677,0.08741837488116382
4.649296536526511,4.307183067105356,2.354410790722212,0.912586860917729,0.08741313908311406
4.654230354889878,4.306890892491981,2.248220496562,0.9125677507399617,0.08743224926088507
4.659164173253243,4.3076657679274435,2.1398248593026503,0.912515179526497,0.0874848204743549
4.664097991616608,4.30677697165547,2.0293501459398398,0.9124422220315105,0.08755777796934491
4.669031809979975,4.3021951655405495,1.9169370625859452,0.9123827591199414,0.0876172408809183
4.673965628343341,4.293170547877704,1.8027119585497753,0.9123685262389439,0.08763147376191568
4.6788994467067075,4.281513773702216,1.6868004506050551,0.9124040133304075,0.08759598667044902
4.6838332650700725,4.270539809551953,1.5693657718735166,0.9124619953582829,0.08753800464257167
4.688767083433438,4.261758552790684,1.450574193424104,0.9125010788138442,0.08749892118700826
4.693700901796805,4.255382795838446,1.3305845686836992,0.912486052324099,0.08751394767675125
4.698634720160171,4.250460814589359,1.2095599986769974,0.9123936393412078,0.0876063606596421
4.703568538523537,4.245906121514028,1.087674500675936,0.9122039582345568,0.08779604176629363
4.708502356886902,4.241410904533802,0.9651129109953395,0.9118899843539141,0.08811001564693596
4.713436175250268,4.236722027159155,0.8420674307699215,0.9114132365073799,0.08858676349347153
4.718369993613635,4.231489451515076,0.7187476804903041,0.9107220448745772,0.0892779551262748
4.723303811977001,4.224941817317948,0.5954127001090296,0.9097424253037494,0.09025757469710369
4.728237630340367,4.216523372979076,0.4724470212564117,0.9083546174454851,0.09164538255536968
4.733171448703732,4.205998516741937,0.35059691605930793,0.9063502499327776,0.09364975006807857
4.738105267067098,4.193962616425826,0.23197552431524174,0.9032907684515433,0.09670923154931418
4.743039085430464,4.181867470868522,0.12625051239725685,0.8971982523635508,0.10280174763730836
4.747972903793831,4.1707216757095305,0.09071995089461725,0.8777151127208812,0.12228488727997355
4.752906722157197,4.160897277165449,0.1808046527249802,0.8658401248082381,0.1341598751926121
4.757840540520562,4.1515897557884704,0.29792870822655426,0.8619827195330881,0.13801728046775857
4.762774358883928,4.141576882311558,0.41964563964945634,0.8598438095008162,0.14015619050003209
4.767708177247294,4.130834338226382,0.5428554480876246,0.8589597616444443,0.14104023835640495
4.772641995610661,4.120609282481645,0.6666125314516319,0.8591018954208814,0.14089810457996957
4.7775758139740265,4.112132819095169,0.7904709214559681,0.8600012633842979,0.13999873661655438
4.7825096323373915,4.105964358058867,0.914142797017621,0.8613536502024278,0.1386463497984262
4.787443450700758,4.101330537115782,1.0373981666451295,0.8628536819437861,0.1371463180570678
4.792377269064124,4.09717050741317,1.1600373612172614,0.8642360840398373,0.13576391596101808
4.797311087427491,4.093619989775147,1.2818837004646588,0.8653114845666765,0.13468851543417806
4.8022449057908565,4.091787192331358,1.4027715755260497,0.8659842194848294,0.13401578051602603
4.807178724154221,4.0923236519563275,1.522537691431749,0.8662492035503816,0.1337507964504733
4.812112542517588,4.09477325130412,1.6410211739265166,0.8661752198046266,0.13382478019622593
4.817046360880954,4.09764985948419,1.7580666245170848,0.8658834262208572,0.13411657377999336
4.82198017924432,4.098771006227941,1.87352365392145,0.8655225569374717,0.13447744306337758
4.826913997607686,4.0971934773453516,1.987250577451571,0.8652359199688989,0.13476408003194773
4.831847815971051,4.092865543298157,2.0991147980591354,0.8651201923983609,0.13487980760248663
4.836781634334418,4.086990225144994,2.2089870113837033,0.8651908188825226,0.13480918111832882
4.841715452697784,4.081958816335606,2.3167396938502995,0.8653780111605732,0.13462198884028084
4.84664927106115,4.079261415081126,2.422240575116464,0.8655657099894752,0.1344342900113836
4.8515830894245155,4.079321667073455,2.5253340419208605,0.8656570883833069,0.13434291161755524
4.856516907787881,4.080670805249133,2.6258917251754927,0.865627190961084,0.1343728090397806
4.861450726151247,4.080705717811689,2.723814970628492,0.8655281066139096,0.1344718933869583
4.866384544514614,4.07842100963225,2.8189830109970306,0.8654444489303913,0.13455555107047806
4.87131836287798,4.074483549913979,2.9112939154895567,0.8654322641772885,0.13456773582358242
4.8762521812413455,4.070771878625829,3.0006493740181117,0.8654852288732655,0.13451477112760724
4.881185999604711,4.069366038338421,3.086978811219596,0.8655500836951825,0.1344499163056906
4.886119817968077,4.070061948007083,3.170137942808076,0.8655750921850788,0.1344249078157955
4.891053636331444,4.070779428592845,3.250080384745104,0.8655507791109127,0.13444922088996122
4.89598745469481,4.0698684071737175,3.3267412618201475,0.8655109129893183,0.13448908701155582
4.900921273058175,4.067285184223767,3.400019399656101,0.8654963917281627,0.13450360827271177
4.905855091421541,4.064934198994004,3.4698979717794636,0.865516914566505,0.1344830854343694
4.910788909784907,4.0647546693945005,3.5362221208477838,0.8655462848457983,0.13445371515507493
4.915722728148274,4.065920280949993,3.5989302887427637,0.86555374582842,0.1344462541724537
4.92065654651164,4.066016683126859,3.6577998051268694,0.8655368367282723,0.13446316327260324
4.925590364875005,4.0644797762894465,3.7128911642478766,0.865520057420769,0.1344799425801073
4.930524183238371,4.062939876367489,3.764183458026914,0.8655231491448722,0.1344768508560054
4.935458001601737,4.062824124132052,3.811512941747435,0.8655388966657205,0.13446110333515737
4.940391819965103,4.063721171012559,3.854849640800373,0.8655465007426634,0.1344534992582157
4.94532563832847,4.064013944732616,3.894217997789892,0.8655394236154885,0.13446057638539277
4.9502594566918345,4.063060928118497,3.9294313658619773,0.8655303296430314,0.13446967035785004
4.955193275055201,4.062139549709156,3.9606503966639615,0.8655309324808228,0.13446906752006046
4.960127093418567,4.062480165047322,3.9878525987774474,0.8655380376031724,0.1344619623977121
4.965060911781933,4.063358317211395,4.010799109601475,0.8655418641336319,0.13445813586725225
4.9699947301453,4.0634025324698335,4.029644976869645,0.8655394023760417,0.13446059762484436
4.9749285485086645,4.062760934598552,4.044402995346734,0.8655351350692745,0.1344648649316117
4.97986236687203,4.062600525665643,4.055028889560967,0.8655338930426539,0.13446610695823163
4.984796185235397,4.0632105962792835,4.0611460816685065,0.865536752284576,0.1344632477163086
4.989730003598763,4.0638192905501915,4.0631975181888675,0.865540541917297,0.13445945808359033
4.994663821962129,4.0638668185193065,4.0609641207161795,0.865540294761055,0.13445970523983403
4.9995976403254945,4.063650567330799,4.054551921362628,0.8655355690987703,0.1344644309021207
5.00453145868886,4.063791868182634,4.044046002059472,0.8655328744339046,0.1344671255669881
5.009465277052227,4.064436762235631,4.029330413577849,0.8655367624478552,0.13446323755303916
5.014399095415593,4.065072023617352,4.010493481459131,0.865541395420523,0.1344586045803739
5.019332913778958,4.065216710422742,3.9876502168498202,0.8655388150713716,0.13446118492952486
5.024266732142324,4.06511511745985,3.9608485470664423,0.8655324533379571,0.13446754666293875
5.02920055050569,4.065397103974387,3.9302113687060443,0.865532185559338,0.13446781444155798
5.034134368869057,4.066165344638142,3.8958345555224203,0.8655378665244626,0.13446213347643482
5.039068187232423,4.066880170003406,3.8577713349897573,0.865539584774159,0.134460415226739
5.044002005595788,4.067093180619885,3.8160231250040306,0.8655343503752347,0.13446564962566393
5.048935823959154,4.06702367264561,3.770547971839284,0.8655302275936598,0.13446977240724053
5.05386964232252,4.067331140199048,3.7213057669810237,0.8655320592493695,0.13446794075153115
5.058803460685886,4.068278609346494,3.6684790955738618,0.8655345787683472,0.13446542123255592
5.063737279049253,4.069241993215717,3.6120928938834633,0.8655331025797574,0.13446689742114684
5.068671097412618,4.069544637007952,3.5520516822989343,0.8655306591644836,0.13446934083642167
5.0736049157759835,4.069516800676158,3.488437206760493,0.8655301362663596,0.1344698637345461
5.07853873413935,4.069990167141641,3.4214115279761144,0.8655284288559904,0.1344715711449173
5.083472552502716,4.071066318149439,3.3509362728527576,0.8655236880658046,0.13447631193510495
5.088406370866083,4.072197982238878,3.2770090818001485,0.8655209710798378,0.13447902892107147
5.093340189229448,4.073023053486827,3.199781914130624,0.8655243530279119,0.13447564697299702
5.0982740075928135,4.07363135018197,3.119333857316487,0.8655285740142777,0.13447142598663095
5.10320782595618,4.074301512194661,3.035686258474974,0.8655247800929565,0.1344752199079523
5.108141644319546,4.075190479935946,2.949128142099242,0.8655120245471771,0.13448797545373148
5.113075462682912,4.076313908542926,2.8597386379082685,0.8654985735884693,0.13450142641243956
5.118009281046278,4.07776893968473,2.7675459541686886,0.8654933976933431,0.13450660230756606
5.122943099409643,4.079480454679377,2.6726289922647566,0.8654993085217112,0.1345006914791985
5.12787691777301,4.081005479832102,2.5751821719861514,0.8655115065989495,0.13448849340196184
5.132810736136376,4.082033663173235,2.475354570783132,0.8655182600450079,0.13448173995590504
5.137744554499741,4.082748737758326,2.3732932137748213,0.8655054941780311,0.1344945058228834
5.142678372863108,4.0837291156687785,2.26913096379823,0.8654679487504491,0.13453205125046835
5.147612191226473,4.085412716383472,2.1630183426287553,0.8654183038282881,0.1345816961726321
5.152546009589839,4.087407861907916,2.055104371226619,0.8653813549294359,0.13461864507148708
5.157479827953206,4.088908373823239,1.945533251589297,0.8653753336994501,0.13462466630147762
5.162413646316571,4.089802389272185,1.8344528547790704,0.8653985067171845,0.13460149328374615
5.1673474646799376,4.090776584511142,1.722042943058017,0.8654329740068621,0.13456702599407241
5.172281283043303,4.092473870804305,1.6085044670466888,0.8654565533915195,0.1345434466094165
5.177215101406669,4.094835724653303,1.494043878904846,0.8654469694423816,0.13455303055855258
5.182148919770036,4.096900354684889,1.3788786645205764,0.8653784950524522,0.13462150494848107
5.187082738133401,4.097501381381708,1.2632521507714212,0.8652250330829395,0.1347749669179921
5.192016556496767,4.096871418941677,1.1474607221857067,0.8649744347929128,0.13502556520801717
5.196950374860133,4.096626685527053,1.031893648955153,0.8646386229434146,0.1353613770575145
5.201884193223499,4.0981648706413765,0.917084128340418,0.8642403910782066,0.1357596089227235
5.206818011586866,4.102049252761712,0.8037706436185822,0.863777534011945,0.1362224659889849
5.211751829950231,4.10714001979288,0.6930068297162912,0.8631859467634543,0.13681405323747672
5.216685648313597,4.111331473411481,0.5864216601848865,0.8623205167379681,0.13767948326296284
5.221619466676963,4.11368578537363,0.48676768979551943,0.8609453233450648,0.1390546766558675
5.226553285040329,4.11419056381327,0.39903001656484594,0.858697272315106,0.14130272768582736
5.231487103403695,4.113514989913457,0.33229325102817975,0.855029528397715,0.14497047160321902
5.236420921767061,4.112115298650485,0.3003760759671994,0.8495088169833284,0.15049118301760644
5.241354740130427,4.109610630338741,0.31401024296989527,0.8430401221561796,0.15695987784475623
5.246288558493793,4.105262066250675,0.36839336818265456,0.8376591978694712,0.16234080213146299
5.251222376857159,4.098926734104056,0.4491305676173977,0.8341903573606833,0.16580964264024572
5.256156195220525,4.09107907305148,0.5447822300024779,0.8323878167481579,0.16761218325276647
5.261090013583891,4.082289241235987,0.6488828850027862,0.831866519972542,0.16813348002838382
5.2660238319472565,4.073055859270359,0.7579557867341953,0.8322984103829439,0.16770158961798332
5.270957650310622,4.063683079207277,0.8700202723882119,0.8333703648871138,0.1666296351138152
5.275891468673989,4.055324845262968,0.9838574087722837,0.8347578217751428,0.16524217822578866
5.280825287037354,4.049630181006479,1.0986775652775407,0.8361529357517044,0.16384706424922732
5.285759105400721,4.048804092964773,1.2139335597544676,0.8373200508971397,0.16267994910379308
5.2906929237640865,4.0532796545357295,1.3292026057129687,0.8381319900107213,0.16186800999021272
5.295626742127452,4.062003362006618,1.4441297302159353,0.8385634724102422,0.1614365275906914
5.300560560490819,4.0733890615627875,1.5584399884695879,0.8386581070824248,0.1613418929185092
5.305494378854184,4.0854167279910785,1.671909127941847,0.838500584920056,0.16149941508087814
5.31042819721755,4.096337834739733,1.7843274185713924,0.838204183757461,0.16179581624347045
5.3153620155809165,4.1024232916380425,1.8954978974904655,0.8378967086007385,0.16210329140019106
5.320295833944282,4.10074445099451,2.005239132232779,0.8376896942200287,0.1623103057808986
5.325229652307649,4.090814040738094,2.1133831463884842,0.8376414125807337,0.1623585874201909
5.330163470671014,4.07775318635746,2.219758695340107,0.8377390547233763,0.16226094527754703
5.33509728903438,4.071804722582771,2.3242084718895195,0.8379121834163316,0.1620878165845963
5.3400311073977464,4.0774868182929405,2.4266069542737623,0.8380679418741415,0.16193205812678976
5.344964925761112,4.091619795839042,2.526815613396221,0.8381322561900469,0.16186774381088864
5.349898744124478,4.10487830823116,2.624723473706626,0.838085300035549,0.16191469996539137
5.354832562487844,4.106987007100308,2.720152339871127,0.8379752764429301,0.16202472355801192
5.35976638085121,4.099060459254235,2.8128856589010445,0.8378906073903013,0.16210939261064491
5.364700199214576,4.090734181555248,2.902890460642359,0.837894994808,0.16210500519294832
5.369634017577942,4.08925347528361,2.9901162302495923,0.8379740759757649,0.1620259240251853
5.374567835941308,4.09589944064252,3.0745128791675587,0.8380496856454936,0.16195031435545854
5.379501654304674,4.104628037144627,3.1558702513212036,0.8380561255520397,0.16194387444891425
5.38443547266804,4.108237432853921,3.234095138725088,0.8380020338650656,0.16199796613588968
5.3893692910314055,4.106417951595722,3.309191691036139,0.8379527812497528,0.1620472187512018
5.394303109394772,4.102666583657016,3.3810386663840375,0.8379570018896394,0.16204299811131598
5.399236927758138,4.100298678181355,3.449498695807169,0.8380005214866908,0.16199947851426588
5.404170746121504,4.1022998685374255,3.5145436744850698,0.8380318818859298,0.16196811811502623
5.40910456448487,4.108151531508815,3.576140966159455,0.8380215129153161,0.16197848708563892
5.4140383828482355,4.112887681151125,3.63410352330659,0.8379886119154327,0.16201138808552293
5.418972201211602,4.111726970756402,3.6883108742097033,0.8379738283555986,0.16202617164535874
5.423906019574967,4.105433593073085,3.7386450977181886,0.8379924523409601,0.16200754765999859
5.428839837938333,4.102116220341653,3.78511440256324,0.8380189795998981,0.16198102040106213
5.4337736563017,4.108374043706124,3.8276935709103976,0.8380200864255758,0.16197991357538505
5.438707474665065,4.116968954712396,3.866288423654627,0.8379969671088872,0.16200303289207502
5.443641293028432,4.114920466020369,3.900873618500528,0.837982643291215,0.1620173567097492
5.448575111391797,4.1047803280351065,3.9312125924697083,0.837996179529793,0.162003820471173
5.453508929755163,4.102147090423643,3.9573855740452957,0.8380168762651234,0.16198312373584436
5.45844274811853,4.111014071281036,3.9793851818608794,0.8380154129344405,0.1619845870665293
5.463376566481895,4.117686394722657,3.997203910699069,0.8379958414683091,0.16200415853266045
5.468310384845261,4.1119864117534055,4.010704097919566,0.8379875013760417,0.16201249862492978
5.473244203208627,4.102065182176279,4.020064710186545,0.8380014669896357,0.1619985330113372
5.478178021571993,4.102180695868315,4.025017762859714,0.838016191846462,0.16198380815451105
5.4831118399353596,4.111624553803278,4.025905432241203,0.8380103744819587,0.16198962551901366
5.488045658298725,4.115059755205137,4.022459341171787,0.8379932560223402,0.16200674397863346
5.492979476662091,4.105853190868954,4.0147058666588995,0.8379901195152516,0.16200988048572423
5.497913295025457,4.097334697593042,4.002709603074391,0.8380052449385008,0.16199475506247674
5.502847113388823,4.101608135408815,3.986382802937696,0.8380157074082243,0.16198429259275485
5.507780931752189,4.109753055300755,3.9659349940776645,0.8380052978871808,0.1619947021137994
5.512714750115555,4.107311257505728,3.9413464325153473,0.8379892198460429,0.16201078015493997
5.517648568478921,4.097608610611271,3.9128386868709337,0.8379915329871054,0.16200846701387828
5.522582386842286,4.093892605689444,3.880350355737836,0.838008286603385,0.16199171339759869
5.527516205205653,4.098036084799959,3.844223110402319,0.8380134359364985,0.16198656406448486
5.532450023569019,4.101027086049763,3.804446446532016,0.8379988371974666,0.1620011628035184
5.537383841932385,4.097662777103975,3.7610000929481604,0.8379859251847208,0.16201407481626554
5.542317660295751,4.091219814525228,3.7138264199804576,0.8379921800423447,0.1620078199586419
5.547251478659116,4.087407899224089,3.663095432738286,0.8380062441645529,0.16199375583643666
5.552185297022483,4.087984819357796,3.608788106074363,0.838007429310554,0.16199257069043632
5.557119115385849,4.089362401381342,3.550944953240036,0.837995035088776,0.16200496491221716
5.562052933749214,4.087425540875688,3.489477353268266,0.8379850239914758,0.16201497600951886
5.56698675211258,4.082384298904313,3.4245922539831097,0.8379865725023365,0.1620134274986599
5.571920570475946,4.0773425746131275,3.3562554418045267,0.837994027273423,0.16200597272757414
5.576854388839313,4.074631697876734,3.2845720421066584,0.8379978794828188,0.16200212051818041
5.5817882072026785,4.07419886226717,3.209501425619393,0.837994185318989,0.16200581468201147
5.586722025566044,4.073377639068905,3.131257928350613,0.8379850080815061,0.16201499191949612
5.59165584392941,4.069678791613225,3.0499819618963655,0.8379759393380821,0.16202406066291988
5.596589662292776,4.0642753670362115,2.965727004355113,0.8379723239962273,0.16202767600477366
5.601523480656142,4.060049489496467,2.8786518069794096,0.8379744255266824,0.162025574474318
5.6064572990195085,4.057403306710838,2.7888400974276863,0.837977080883443,0.16202291911755873
5.611391117382874,4.054409697896616,2.6964645283465467,0.8379755974630527,0.16202440253794914
5.61632493574624,4.0498860793625235,2.6017477336905728,0.837969545711701,0.16203045428930032
5.621258754109606,4.04492978266406,2.5048407475845305,0.8379593469685187,0.16204065303248363
5.626192572472972,4.041347141252902,2.405852414808652,0.8379436674236996,0.16205633257730484
5.6311263908363385,4.039194844687576,2.304864273402613,0.8379241219514236,0.16207587804958248
5.636060209199704,4.036081889389916,2.2020005921883152,0.8379085964170498,0.16209140358395863
5.640994027563069,4.029316569554126,2.0974935744937024,0.8379035941403958,0.16209640586061436
5.645927845926436,4.01960884541421,1.9915888034488733,0.837903726469852,0.16209627353116168
5.650861664289802,4.010241953267004,1.8844238671392113,0.8378945706851009,0.16210542931591515
5.6557954826531684,4.0033730091222,1.7762632290901041,0.8378681088122402,0.16213189118878066
5.660729301016534,3.9993700123188756,1.667392090479903,0.837830804393753,0.16216919560727105
5.665663119379899,3.9965045937130994,1.5581338050019289,0.8377919807562509,0.16220801924477735
5.670596937743266,3.992278834540721,1.448821651816678,0.8377457524813707,0.16225424751966155
5.675530756106632,3.9855510555032647,1.3398081253730587,0.8376687616641841,0.1623312383368459
5.6804645744699975,3.9755707368655253,1.2315267026602306,0.8375360445856508,0.16246395541537761
5.685398392833364,3.9625321877958104,1.1245450513888056,0.8373350772266699,0.16266492277435696
5.690332211196729,3.947475866318708,1.0195417389139652,0.8370620771611706,0.162937922839855
5.695266029560096,3.931638552271246,0.917398524395221,0.8367070602949663,0.1632929397060585
5.700199847923462,3.916281906395103,0.8193688696865168,0.83624399271418,0.1637560072868448
5.7051336662868275,3.9013627405330173,0.7272022781974411,0.8356280678124764,0.1643719321885484
5.710067484650193,3.8861666684556577,0.6433534885030489,0.8347860042053198,0.1652139957957053
5.715001303013559,3.870302528669047,0.5712478906107168,0.8335952514290611,0.1664047485719647
5.719935121376925,3.8539030708120476,0.5154413952422486,0.8318845100339877,0.16811548996703898
5.724868939740292,3.837250441744978,0.48122301336805606,0.8295203548844293,0.1704796451165984
5.7298027581036575,3.8202589274193675,0.4730228585815353,0.8265998501996532,0.1734001498013756
5.734736576467023,3.8026504702639325,0.4920675586637888,0.8235627738074482,0.17643722619358201
5.739670394830389,3.7846282529788846,0.5355623363398784,0.8209801501683662,0.17901984983266456
5.744604213193755,3.766931123776951,0.5984097881640209,0.8192305968434451,0.18076940315758477
5.749538031557122,3.7503014637519003,0.6754512963576582,0.8184045268792869,0.1815954731217385
5.754471849920487,3.73445899694729,0.762564194879129,0.818395722646556,0.18160427735446483
5.759405668283852,3.7187457419145007,0.8567605786231518,0.8190157711489674,0.18098422885205157
5.764339486647219,3.70356542402407,0.9559277247884232,0.8200579844715431,0.17994201552947847
5.769273305010585,3.691123767313324,1.058552501851276,0.8213113269867911,0.1786886730142326
5.774207123373952,3.6836429732369385,1.1635340773478644,0.8225607999013005,0.17743920009972455
5.779140941737317,3.6829276689974084,1.2700777314549117,0.8236088014401508,0.17639119856087565
5.784074760100682,3.6883767248594324,1.3775673669768105,0.8243172617468538,0.17568273825417488
5.789008578464049,3.6974354314411473,1.4854932189447712,0.8246401381602488,0.1753598618407796
5.793942396827415,3.7071502093011697,1.5934415469575003,0.8246222892259967,0.1753777107750321
5.798876215190781,3.7133403401531013,1.701069523183367,0.8243711711744501,0.17562882882657774
5.803810033554147,3.714065881450624,1.8080674783359731,0.824023741809281,0.17597625819174767
5.808743851917512,3.709321169192634,1.914145387467474,0.8237178608509119,0.17628213915011515
5.813677670280879,3.7016398661094603,2.019056881509527,0.8235606567496112,0.17643934325141353
5.818611488644245,3.6950566005814562,2.122593259068958,0.8235928722131599,0.1764071277878623
5.823545307007611,3.6912920238787668,2.224606602497832,0.823769031962538,0.17623096803848248
5.828479125370977,3.6908139132085127,2.324972459313609,0.8239778582363095,0.1760221417647086
5.833412943734342,3.6927930087608263,2.4235488077689906,0.8241031325677025,0.17589686743331845
5.838346762097708,3.695550069424264,2.520161983492564,0.8240915227491236,0.17590847725190112
5.843280580461075,3.6973115535979715,2.6146301391471662,0.8239812673587567,0.1760187326422709
5.848214398824441,3.6960048177134057,2.706864262664963,0.8238686917429685,0.17613130825806386
5.853148217187806,3.6919237273178505,2.7967535587542085,0.8238352472384208,0.17616475276261442
5.858082035551172,3.687733975320238,2.8840981506588457,0.8238906303470276,0.17610936965401017
5.863015853914538,3.6856541491356363,2.968718119213841,0.8239757123139805,0.1760242876870599
5.867949672277905,3.6862563320284734,3.0505750043022566,0.8240186745235407,0.17598132547750112
5.872883490641271,3.6877061097505286,3.1295516845192672,0.8239941255954544,0.17600587440558862
5.8778173090046355,3.6874989044272333,3.2053290286719855,0.8239370974866389,0.17606290251440634
5.882751127368002,3.68524388673725,3.2779507222733537,0.8239052871598054,0.17609471284124073
5.887684945731368,3.68218243756099,3.347433507867082,0.8239253737474499,0.17607462625359582
5.892618764094735,3.679996027077969,3.4137263980225243,0.8239711312275224,0.17602886877352372
5.8975525824581005,3.6799399642945914,3.476716460885466,0.823993406667269,0.1760065933337778
5.9024864008214655,3.6810052635230273,3.5362092247693244,0.8239723963408495,0.1760276036601967
5.907420219184832,3.680705840780464,3.5919302888430713,0.8239369644154074,0.17606303558563915
5.912354037548198,3.6784079300488464,3.644112191394563,0.8239293764767451,0.17607062352430042
5.917287855911564,3.6760332572206447,3.692473541472363,0.8239560216458536,0.17604397835519225
5.9222216742749305,3.675569153269797,3.736926440634508,0.8239821549385902,0.176017845062458
5.927155492638295,3.6767607808490252,3.777312284250162,0.8239762297120836,0.1760237702889658
5.932089311001662,3.677244255658335,3.8136044708337216,0.8239486668923025,0.1760513331087471
5.937023129365028,3.6756271625445804,3.8458635005098323,0.8239367968045659,0.17606320319648527
5.941956947728394,3.6737360497564624,3.8741509016059563,0.8239553824576744,0.17604461754337827
5.9468907660917605,3.6739428233076348,3.8985336215117736,0.8239777056386604,0.17602229436239444
5.951824584455125,3.6754418597937346,3.918984149012906,0.8239733007062623,0.1760266992947929
5.956758402818491,3.6757247877357235,3.9354674782741585,0.8239501003371285,0.1760498996639292
5.961692221181858,3.6745116526522117,3.9478573192776554,0.8239416107968138,0.1760583892042436
5.966626039545224,3.6737441722273783,3.956088157151636,0.8239584535414494,0.17604154645960904
5.9715598579085905,3.6744901994082295,3.95998678788996,0.8239751988591215,0.17602480114193816
5.976493676271955,3.675735614119921,3.959555787770313,0.8239687532897559,0.1760312467113036
5.981427494635321,3.676022899564748,3.954995554050125,0.8239497000092938,0.17605029999176502
5.986361312998688,3.6753451053936157,3.9462435960436624,0.8239445290874952,0.17605547091356402
5.991295131362054,3.675081619095629,3.9335152896890118,0.8239589942455358,0.1760410057555256
5.996228949725419,3.6760507371901228,3.916659344586561,0.8239726174653245,0.1760273825357388
6.001162768088785,3.6772871141453707,3.8956590280774623,0.8239667724572937,0.1760332275437712
6.006096586452151,3.677517129325561,3.8703823532351462,0.8239486582770652,0.1760513417240015
6.011030404815517,3.6770690479384687,3.8410859358414666,0.8239422886387158,0.1760577113623528
6.015964223178884,3.6772121149573507,3.8081583837788338,0.823956816719087,0.17604318328198323
6.020898041542249,3.678255185141522,3.771608770881815,0.8239723597834783,0.1760276402175908
6.025831859905615,3.6793641558333547,3.731408302265208,0.8239656956772733,0.17603430432379533
6.030765678268981,3.679791782018627,3.687479359652284,0.823944050410953,0.17605594959011614
6.035699496632347,3.67970161322448,3.6396961744185545,0.8239368786134955,0.17606312138757552
6.040633314995714,3.679930578516903,3.5883558431175775,0.8239535867703559,0.17604641323071518
6.045567133359079,3.6809733250104752,3.5335961128412716,0.823969311656408,0.1760306883446642
6.050500951722444,3.6822838984514856,3.4753637983401275,0.823961137337572,0.17603886266350166
6.055434770085811,3.6830939393851754,3.413605136681813,0.8239403024110236,0.17605969759005158
6.060368588449177,3.6834962519816696,3.348472513872631,0.8239332139186781,0.1760667860823992
6.065302406812544,3.684079924907212,3.280121302222776,0.823943626743429,0.1760563732576492
6.0702362251759086,3.685034124767457,3.2085384182368393,0.8239525672593675,0.17604743274171109
6.075170043539274,3.686167780485027,3.1337932188760993,0.8239491917487196,0.17605080825236066
6.080103861902641,3.6873835854386043,3.056157456363289,0.8239414888529174,0.17605851114816368
6.085037680266007,3.6888099506714447,2.9758237076008967,0.823936373590412,0.1760636264106712
6.089971498629373,3.6903024021234483,2.8928922811759747,0.8239284599636485,0.17607154003743497
6.0949053169927385,3.691186142109434,2.8074854576119384,0.8239154527451682,0.17608454725591335
6.099839135356104,3.6912529622935972,2.7197637199222466,0.8239097174550062,0.17609028254607473
6.104772953719471,3.6914016658647584,2.629865179374338,0.8239213360822051,0.17607866391887683
6.109706772082837,3.69276118918146,2.53791227179022,0.8239369591476289,0.17606304085345265
6.114640590446203,3.6955587494145226,2.444147666770817,0.8239302427087064,0.17606975729237445
6.1195744088095685,3.6983184172672265,2.3486316935868476,0.8238938465621436,0.17610615343893776
6.124508227172934,3.6989068317928386,2.251496231841892,0.8238504946602007,0.17614950534088095
6.1294420455363,3.697289653566776,2.153077054913821,0.8238281693584222,0.1761718306426618
6.134375863899667,3.6954075002199063,2.0535409848158785,0.8238310550995718,0.17616894490151366
6.139309682263032,3.6950978220337425,1.9529814516087376,0.8238401126591925,0.17615988734189447
6.1442435006263985,3.6972141386197457,1.8516922475819593,0.8238366470529903,0.1761633529480998
6.149177318989764,3.7006404487018103,1.750000725288619,0.8238166418911949,0.17618335810989716
6.15411113735313,3.703413197686354,1.6482481196052317,0.823782438312683,0.17621756168841252
6.159044955716497,3.704736895709442,1.5467920976249852,0.8237288872149051,0.17627111278619526
6.163978774079862,3.7046137972301723,1.4460471781978976,0.8236430494641175,0.17635695053698636
6.1689125924432275,3.703633011655474,1.3464879731368544,0.8235145697923602,0.17648543020874718
6.173846410806594,3.7024532189008146,1.2486790085455062,0.8233416248045157,0.17665837519659228
6.17878022916996,3.701215279460889,1.153323980398313,0.8231273663416306,0.1768726336594755
6.183714047533327,3.6998108561015606,1.0613405190358884,0.8228740134828391,0.17712598651826694
6.188647865896692,3.697993578351531,0.9739225255550334,0.8225786101996421,0.17742138980146244
6.1935816842600575,3.695522628612827,0.8925123687611909,0.8222258114388198,0.17777418856228341
6.198515502623424,3.692477773855119,0.8188741449156385,0.8217774453350556,0.17822255466604858
6.20344932098679,3.6891840716996898,0.7551419016985819,0.8211720629962903,0.17882793700481486
6.208383139350156,3.68568356692074,0.7037819963447487,0.8203483834254722,0.1796516165756329
6.213316957713522,3.6812733733301752,0.6673706108535561,0.819287768285189,0.1807122317159171
6.2182507760768875,3.674853520638868,0.6481437461286086,0.8180507964578725,0.18194920354323435
6.223184594440254,3.6652686834643724,0.6474398883361823,0.816780044074321,0.18321995592678664
6.22811841280362,3.6527597146703297,0.6653247440931911,0.8156586718227653,0.18434132817834267
6.233052231166986,3.6388537799540392,0.7005392746507035,0.81484598676594,0.1851540132351694
6.237986049530352,3.6250788034709673,0.7508650052029108,0.814432066700413,0.18556793330069613
6.2429198678937174,3.6130246300618154,0.8137081472506401,0.8144347934855616,0.18556520651554773
6.247853686257083,3.603211808174943,0.886557176338431,0.8148229999771204,0.18517700002398496
6.25278750462045,3.595901089910494,0.967213656403397,0.8155341043787999,0.18446589562230123
6.257721322983816,3.5908207554539997,1.0538563802437104,0.8164718637403849,0.18352813626071263
6.262655141347182,3.5874523586348004,1.1450399230557118,0.817497088898651,0.18250291110244946
6.267588959710547,3.5860825938343415,1.2396308666646427,0.8184384367525817,0.18156156324852085
6.272522778073913,3.5885872573455315,1.336700961399051,0.8191375543145288,0.18086244568657547
6.27745659643728,3.596462418762844,1.4354842742967389,0.8195085625549601,0.1804914374461458
6.282390414800645,3.60843251868795,1.535389330043145,0.819568459006821,0.18043154099428668
6.287324233164011,3.61946761230792,1.6359031040929763,0.8194133559346038,0.18058664406650438
6.292258051527377,3.6221855058543984,1.7365907081648984,0.8191628999384614,0.1808371000626474
6.297191869890743,3.6157322526085394,1.8371232478022812,0.8189192553481639,0.1810807446529439
6.30212568825411,3.605814874786804,1.9372187650664836,0.8187585109577779,0.18124148904333004
6.307059506617475,3.5987156915805985,2.036598736703543,0.8187291486306658,0.18127085137044197
6.311993324980841,3.5978592276431174,2.1349783852327935,0.8188331243125373,0.18116687568856701
6.316927143344207,3.600546116080908,2.2321130105222307,0.8190085866175312,0.18099141338357128
6.321860961707573,3.603159813988822,2.3278504660649166,0.8191536053646401,0.18084639463646002
6.326794780070939,3.6055811108553426,2.422042097981523,0.819190525688679,0.1808094743124183
6.331728598434305,3.6079758048497723,2.514518218608973,0.8191191887941344,0.1808808112069637
6.336662416797671,3.608385389563877,2.6051076804280986,0.8190112725920369,0.18098872740906494
6.341596235161037,3.6040737644258787,2.6935900748723274,0.8189525699265968,0.18104743007450796
6.346530053524403,3.596971780158961,2.7797804211175787,0.8189806182690618,0.1810193817320488
6.351463871887769,3.5935394368004694,2.86368005401812,0.8190610945741986,0.1809389054269156
6.356397690251135,3.5964473261928425,2.9451688596247316,0.8191195346702981,0.18088046533081847
6.361331508614501,3.602187646112605,3.0240887412209774,0.8191082974326612,0.1808917025684591
6.366265326977866,3.604851919100136,3.1001162660852923,0.8190513080184318,0.18094869198269067
6.371199145341233,3.601117024581674,3.1733023290419906,0.819015669791292,0.1809843302098324
6.376132963704599,3.5948701765306437,3.2436162815945635,0.8190353602005583,0.180964639800568
6.381066782067965,3.593264117399857,3.310799212920922,0.8190777001799371,0.1809222998211903
6.3860006004313306,3.5978547267094307,3.37462507117528,0.8190925231311943,0.18090747686993405
6.390934418794696,3.603763426046488,3.4352159582759416,0.8190732898760392,0.18092671012508937
6.395868237158063,3.604824923962845,3.492311044777075,0.8190518560915342,0.18094814390959446
6.400802055521429,3.5995635594391953,3.5459907461881595,0.8190505642935385,0.18094943570759045
6.405735873884794,3.595094574509822,3.5961278901566103,0.819063621305842,0.1809363786952877
6.4106696922481605,3.599131788751109,3.64250751792467,0.8190757316354168,0.18092426836571116
6.415603510611526,3.6069848962095783,3.685133803413898,0.8190773407829417,0.18092265921818707
6.420537328974893,3.6072841495052903,3.7241070016654074,0.8190673896294501,0.18093261037168104
6.425471147338259,3.6003980853513826,3.759188521900224,0.8190564512388571,0.18094354876227545
6.430404965701624,3.5978951537620993,3.790290167795691,0.8190592707990736,0.1809407292020597
6.4353387840649905,3.603632322587469,3.817181339880079,0.8190735281170101,0.18092647188412436
6.440272602428356,3.6083062346155113,3.840053754954361,0.8190789784635936,0.18092102153754186
6.445206420791722,3.604963767965688,3.8587966217509013,0.8190675118834265,0.18093248811771193
6.450140239155088,3.5993115028047935,3.8737465054039957,0.8190568900687306,0.18094310993240817
6.455074057518454,3.599743014532373,3.8844814144286177,0.8190626861269308,0.18093731387421014
6.46000787588182,3.604243241891495,3.891034739954504,0.8190745281725027,0.18092547182863966
6.464941694245186,3.6044446031607422,3.8934956842988044,0.8190745989600297,0.18092540104111315
6.469875512608552,3.5992650989625328,3.891830166352237,0.8190646680995664,0.18093533190157854
6.474809330971918,3.595909910496205,3.8860958955900298,0.8190597253720275,0.18094027462911874
6.479743149335284,3.5975592659843447,3.876421458203635,0.8190648999146621,0.18093510008648375
6.4846769676986495,3.5988212463019726,3.8627761035684,0.8190714170956253,0.18092858290551997
6.489610786062016,3.5955045796332343,3.845337361497112,0.8190706858222622,0.18092931417888558
6.494544604425382,3.590944147763516,3.8240369947680155,0.819064007891799,0.18093599210934985
6.499478422788747,3.589338490314992,3.7989322900317473,0.8190596097611027,0.18094039024004793
6.504412241152114,3.5892644540754155,3.770192872225092,0.819062681467051,0.18093731853410155
6.5093460595154795,3.5873084970892783,3.737661719772573,0.8190685066807023,0.18093149332045166
6.514279877878846,3.583407965042193,3.701577004445389,0.8190680766669118,0.18093192333424452
6.519213696242212,3.579744969471251,3.6618053965145787,0.8190607858125982,0.18093921418855835
6.524147514605577,3.577263549867953,3.6182220958330884,0.8190558943289825,0.18094410567217392
6.529081332968944,3.575065734341407,3.571280210538689,0.8190589266691473,0.18094107333200993
6.5340151513323095,3.5718990463551523,3.5208552432761167,0.8190638121498048,0.18093618785135415
6.538948969695675,3.567695435115332,3.4668901418662137,0.8190626005524553,0.18093739944870538
6.543882788059042,3.5636849642537225,3.409604088640303,0.8190561503653274,0.18094384963583388
6.548816606422407,3.5605436274416427,3.349071757085073,0.8190506513514181,0.18094934864974566
6.553750424785774,3.557086659112217,3.2850211633767255,0.8190490556495021,0.18095094435166303
6.5586842431491394,3.5521165636454755,3.217848986910251,0.8190505751361208,0.18094942486504753
6.563618061512505,3.546840008419703,3.1479159966414674,0.8190533592769872,0.1809466407241823
6.568551879875872,3.543396827885823,3.0753149310802996,0.8190530306549597,0.18094696934621116
6.573485698239237,3.540965937403281,2.9999528915102367,0.8190441317894726,0.18095586821169846
6.578419516602603,3.5362645800003083,2.922064239707978,0.819028783491365,0.18097121650980813
6.583353334965969,3.528697229142909,2.8417775884362078,0.8190194011161402,0.18098059888503493
6.588287153329335,3.521716606804915,2.759098128923002,0.8190253894811548,0.18097461052002126
6.593220971692701,3.518219986268789,2.6740361883764967,0.8190387713389369,0.180961228662238
6.598154790056067,3.51702175479037,2.5870355787576362,0.8190399613348656,0.18096003866630858
6.603088608419433,3.513683013695561,2.498213445266147,0.8190185231863549,0.18098147681481952
6.608022426782799,3.5051035869945775,2.407858173078641,0.8189836269076953,0.18101637309347962
6.612956245146165,3.4943101852909164,2.316172877572919,0.8189537176755519,0.1810462823256223
6.61789006350953,3.487214960483576,2.223241739895249,0.8189413065259871,0.18105869347518702
6.622823881872897,3.4848142413052723,2.129337543297135,0.8189485968689556,0.18105140313221998
6.627757700236263,3.482956751980301,2.0346425078755455,0.8189687507175898,0.18103124928358716
6.632691518599629,3.477066427681279,1.9393469981822793,0.8189832908735845,0.18101670912759424
6.637625336962995,3.465221547490738,1.8437596232878308,0.8189627537258357,0.18103724627534443
6.64255915532636,3.4508260975639655,1.7482712349494158,0.8188837931425664,0.1811162068586166
6.647492973689727,3.4397073545937524,1.6533786506341652,0.8187549424450786,0.18124505755610748
6.652426792053093,3.433557676253995,1.5595951505645802,0.8186212501365546,0.18137874986463362
6.657360610416458,3.429980615061019,1.4674140133074547,0.8185322281511338,0.18146777185005966
6.662294428779825,3.424521236982203,1.3773749024882813,0.8184985310583334,0.18150146894286223
6.66722824714319,3.412650076184447,1.2901209253174037,0.8184803137612536,0.181519686239946
6.672162065506557,3.3947822738183224,1.2063952705730399,0.818418716779395,0.18158128322180642
6.677095883869923,3.3751041711661767,1.127048122905787,0.8182758459756896,0.18172415402551068
6.682029702233288,3.3575268358058366,1.0532014225748525,0.8180434634056871,0.18195653659551284
6.686963520596655,3.344362169738232,0.9861781093046291,0.8177214003307804,0.18227859967041796
6.69189733896002,3.3336027953986433,0.9275102980566571,0.8173009385423573,0.18269906145884018
6.696831157323386,3.321073634141307,0.8788356685652297,0.8167757997476098,0.18322420025358777
6.701764975686753,3.30512180403817,0.841747620802216,0.8161644229087383,0.18383557709246098
6.706698794050118,3.286631897295576,0.8176674050387924,0.8155139634090846,0.1844860365921137
6.711632612413485,3.267774039330573,0.8076501308124662,0.8148846182589196,0.18511538174228015
6.71656643077685,3.25007832078299,0.8121620323299419,0.814339501548857,0.18566049845234275
6.721500249140216,3.2327851139343924,0.8309679459298434,0.8139502133853839,0.18604978661581728
6.7264340675035825,3.2145824005551877,0.8631827012408664,0.8137949675966647,0.18620503240453723
6.731367885866948,3.1955377944223624,0.9074529605130013,0.8139275960782507,0.18607240392295174
6.736301704230313,3.176862301003847,0.9621839423963147,0.8143363560526922,0.18566364394851095
6.74123552259368,3.159705686550605,1.0257362375980823,0.8149371201636727,0.18506287983753023
6.746169340957046,3.145756389562911,1.0965576099651586,0.8156151646778264,0.18438483532337466
6.7511031593204125,3.1366236510118073,1.1732574984071618,0.8162765993522434,0.18372340064895262
6.756036977683778,3.1338181397089704,1.2546697630077412,0.8168627340958042,0.18313726590538718
6.760970796047143,3.1358192151042608,1.3397977206665947,0.8173287642882745,0.182671235712918
6.76590461441051,3.1375485268654297,1.427771053031479,0.8176293730258677,0.18237062697532727
6.770838432773876,3.135713685958276,1.5178891657986104,0.8177368581844567,0.18226314181674005
6.775772251137242,3.1307584184265203,1.6095456519496887,0.8176702173242846,0.18232978267691471
6.780706069500608,3.126655019757676,1.7022072250676907,0.8174992568821287,0.1825007431190713
6.785639887863973,3.126470328775461,1.7954167926591325,0.8173171311526758,0.1826828688485255
6.79057370622734,3.1276953068435693,1.888786673238613,0.8172031717272829,0.18279682827391888
6.795507524590706,3.1256233417240407,1.9819608212715307,0.8171959783940985,0.18280402160710324
6.8004413429540715,3.120412459398713,2.074634201990136,0.8172830533421096,0.1827169466590911
6.805375161317438,3.1166462322666972,2.166581953423878,0.8174099791458499,0.182590020855352
6.810308979680803,3.1168201309982835,2.257598776572595,0.8175101876716385,0.18248981232956038
6.815242798044169,3.1187971196026187,2.3474719318455266,0.8175420746702777,0.18245792533091912
6.820176616407536,3.1186706672434896,2.436004044944684,0.8175089568791034,0.18249104312209127
6.8251104347709015,3.11510542182702,2.523006591618135,0.8174493174933163,0.18255068250787537
6.830044253134268,3.111104874430298,2.6082450330852676,0.8174079025069929,0.1825920974941969
6.834978071497633,3.109796286484959,2.6915748448816883,0.8174087231171978,0.1825912768839959
6.839911889860999,3.1101407129724414,2.7728714476248753,0.8174445287408311,0.1825554712603663
6.844845708224366,3.1095353414637987,2.851900345234739,0.8174859238609719,0.18251407614022902
6.8497795265877315,3.1078479652976454,2.9286257120360006,0.8175035559424815,0.1824964440587241
6.854713344951097,3.106786514315307,3.002921634682439,0.8174892192893557,0.18251078071185098
6.859647163314463,3.1070240446841644,3.0744923528498482,0.8174609073139666,0.1825390926872445
6.864580981677829,3.107712294423371,3.143184665506528,0.8174467719701082,0.18255322803110388
6.869514800041196,3.1080224189432992,3.2088936866912836,0.8174595991377658,0.1825404008634486
6.8744486184045615,3.107995923724705,3.2715950128845805,0.817484522232063,0.18251547776915353
6.879382436767926,3.1081763811653347,3.3311486318892425,0.8174950089737407,0.1825049910274766
6.884316255131293,3.108936527662501,3.387496540177892,0.8174826924267004,0.18251730757451803
6.889250073494659,3.110151825005604,3.44047377472833,0.8174657648823781,0.18253423511884015
6.894183891858025,3.1112342832356408,3.489997497675389,0.8174647975893631,0.18253520241185536
6.899117710221391,3.1116440884454617,3.535958327996643,0.8174781193113422,0.18252188068987657
6.904051528584756,3.111620957598954,3.5785832660095003,0.8174881690817586,0.18251183091946024
6.908985346948122,3.1121893327812207,3.617657810617115,0.8174851440930044,0.1825148559082134
6.913919165311489,3.1136469367706208,3.653085220491265,0.8174753836977783,0.18252461630343897
6.918852983674855,3.1146301388446656,3.6847599734608854,0.8174706312392273,0.18252936876199208
6.923786802038221,3.114117285588188,3.7127203464082315,0.8174759622684264,0.18252403773279333
6.928720620401586,3.113516519292534,3.736990542342413,0.817485333546176,0.18251466645504522
6.933654438764952,3.1145323918637793,3.757519281840554,0.8174867801317643,0.1825132198694579
6.938588257128319,3.1159591651793876,3.7743993559370255,0.8174771690075611,0.18252283099366212
6.943522075491685,3.1155637896941504,3.787402344579285,0.8174696574649493,0.18253034253627592
6.9484558938550505,3.114144735914782,3.796695368710847,0.8174764318465995,0.18252356815462725
6.953389712218416,3.1142730800838576,3.8023035110326275,0.8174880388161629,0.18251196118506458
6.958323530581782,3.1157283406150045,3.8041552167654267,0.8174857410706623,0.18251425893056697
6.963257348945149,3.1159193622992722,3.801703823715132,0.8174719104057273,0.18252808959550162
6.968191167308515,3.114435232088853,3.795222921848624,0.8174679782267864,0.18253202177444428
6.97312498567188,3.1136301994490467,3.7849628604548893,0.8174803224022438,0.18251967759898796
6.978058804035246,3.1145495119907536,3.771111268496276,0.8174893665119828,0.1825106334892488
6.982992622398612,3.1154060252155653,3.7535676565846567,0.8174802244765417,0.1825197755246889
6.987926440761978,3.114659362204453,3.732300537317869,0.817465771636657,0.18253422836457464
6.992860259125345,3.113338494582657,3.7073528631538886,0.8174669533955838,0.18253304660564973
6.99779407748871,3.113275626953769,3.67879712775272,0.8174817077793455,0.18251829222188964
7.002727895852076,3.114354298086547,3.6467916007710266,0.8174880317720618,0.1825119682291751
7.007661714215442,3.1147582958091555,3.6114446494996657,0.8174749601750854,0.18252503982615248
7.012595532578808,3.1137536360535525,3.5727951624139593,0.8174583546697387,0.1825416453315018
7.017529350942175,3.1128154048232797,3.530752650801172,0.8174605430549168,0.182539456946324
7.0224631693055395,3.1133111572729386,3.4852584662038573,0.8174792706179871,0.18252072938325267
7.027396987668905,3.114382045344911,3.4364017959889974,0.8174876760884794,0.1825123239127605
7.032330806032272,3.114440614149132,3.384432493515243,0.8174696341585063,0.18253036584273497
7.037264624395638,3.113581752093889,3.329237196721502,0.8174452946565631,0.18255470534467938
7.0421984427590045,3.113075635911231,3.2711314665662967,0.8174466894923681,0.18255331050887535
7.0471322611223695,3.1134287477070006,3.20994858774695,0.817471739355462,0.1825282606457831
7.052066079485735,3.1140581371418468,3.1459327916008912,0.8174833544998599,0.1825166455013864
7.056999897849102,3.1142033215499514,3.0794479485284474,0.8174607230718128,0.18253927692943528
7.061933716212468,3.1136359993827796,3.0105246460499484,0.8174303552292748,0.1825696447719757
7.066867534575834,3.1128000945682186,2.939108201620321,0.8174287978647182,0.18257120213653358
7.071801352939199,3.1122172816789115,2.8655305861505274,0.8174501655409769,0.18254983446027528
7.076735171302565,3.1119643622037576,2.789899581551589,0.8174563481590289,0.18254365184222507
7.081668989665932,3.111866336717386,2.7121177507471583,0.8174343477663425,0.18256565223491314
7.086602808029298,3.111553219250996,2.632456553846719,0.8174135726498579,0.18258642735139938
7.091536626392664,3.110485016606703,2.551099265870196,0.8174175251088311,0.18258247489242538
7.096470444756029,3.108651413253989,2.468444688072198,0.8174248968432238,0.1825751031580314
7.101404263119395,3.1067830657998194,2.3846072101545115,0.8174010241372209,0.18259897586403323
7.106338081482761,3.1056543003766337,2.299658957733411,0.8173540559188812,0.18264594408237264
7.111271899846128,3.105493035546315,2.213778987453605,0.8173305658712435,0.18266943413001066
7.1162057182094935,3.1054535150010527,2.1271678307027466,0.8173522428273524,0.18264775717390078
7.121139536572859,3.104286646809206,2.0402947920432712,0.8173810608703147,0.1826189391309388
7.126073354936225,3.101964684592827,1.953392323373918,0.8173618802716741,0.18263811972958005
7.131007173299591,3.0996323547735773,1.86687053501827,0.8172864365338403,0.18271356346741588
7.135940991662958,3.098367867752316,1.7810981329008033,0.8171975871486526,0.18280241285260476
7.1408748100263235,3.098590641149936,1.6964316145421399,0.8171354392368656,0.18286456076439372
7.145808628389688,3.0994338644860733,1.6132961959789571,0.8170981137276249,0.1829018862736378
7.150742446753055,3.0992881866608304,1.532167992753183,0.8170583728489418,0.18294162715232212
7.155676265116421,3.0973827728694125,1.453663374770528,0.8169994016501483,0.18300059835111984
7.160610083479788,3.093738889107394,1.3783541586508525,0.8169183520815513,0.18308164791972015
7.165543901843153,3.0892535713127205,1.3070233660394188,0.8168043822153511,0.18319561778592383
7.170477720206518,3.08516819694844,1.2405120497751083,0.8166366055000932,0.1833633945011854
7.175411538569885,3.081602537212588,1.1796943051286315,0.8164117596335122,0.18358824036776616
7.180345356933251,3.0775579833344353,1.1256344679385337,0.8161600655287587,0.1838399344725188
7.185279175296617,3.071937951567001,1.0794492005356604,0.8159201189912806,0.18407988100999653
7.190212993659983,3.064336888904372,1.0421996570990466,0.8157023897672389,0.18429761023403857
7.195146812023348,3.055724411896313,1.014852506542474,0.8154898268673222,0.18451017313395496
7.200080630386715,3.0475072235219782,0.9981682871187594,0.8152746273281027,0.18472537267317576
7.205014448750081,3.0397020747977432,0.9926145172188471,0.8150821678425728,0.18491783215870602
7.209948267113447,3.03145120123146,0.9984090122803763,0.814954090372394,0.1850459096288855
7.2148820854768125,3.022616950900672,1.015402787806263,0.8149203374944378,0.18507966250684274
7.219815903840178,3.0144798697467277,1.0430638895833229,0.8149985160209888,0.1850014839802929
7.224749722203544,3.008167117638788,1.0805732077007784,0.8152073954319136,0.18479260456936863
7.229683540566911,3.0034589762934245,1.1269278999285617,0.8155529655321436,0.18444703446913888
7.234617358930277,2.99901255035144,1.1810695600969876,0.8159908947109321,0.1840091052903504
7.2395511772936425,2.994378847010747,1.241941424263543,0.8164225888243987,0.18357741117688378
7.244484995657008,2.991144666800961,1.3085305973870738,0.816753085577769,0.18324691442351246
7.249418814020374,2.9908962192173147,1.3799005048523207,0.8169550099222698,0.183044990079006
7.254352632383741,2.992078996089632,1.4551804166696913,0.8170643161704705,0.18293568383080092
7.259286450747107,2.991036997570031,1.5335664611735451,0.8171183278709974,0.18288167213027307
7.264220269110472,2.987251274677788,1.6144083397808748,0.8171205025702108,0.1828794974310621
7.269154087473838,2.98393363315133,1.6970735791110672,0.8170726732769994,0.18292732672427708
7.274087905837204,2.983648773771494,1.7810198169782052,0.8170152637577306,0.18298473624354802
7.279021724200571,2.985557549201798,1.8658082274927643,0.8170053539571458,0.18299464604413346
7.283955542563937,2.9866260559046713,1.9510384838943071,0.8170574059185778,0.18294259408270347
7.2888893609273016,2.9855748894188054,2.036338994056473,0.8171295647926334,0.18287043520864826
7.293823179290668,2.9844383146816442,2.12136869682826,0.8171745838431889,0.18282541615809345
7.298756997654034,2.984588431973584,2.205951611441674,0.8171863209380379,0.18281367906324333
7.3036908160174,2.984390823257686,2.2898643363401683,0.817187304261993,0.18281269573928785
7.308624634380766,2.9825485316546456,2.3728756347706565,0.8171893401113002,0.18281065988997935
7.3135584527441315,2.9808670561770096,2.454758555570394,0.8171862007466862,0.18281379925459013
7.318492271107498,2.9811708763918654,2.5352986153850465,0.8171772594093107,0.18282274059196357
7.323426089470864,2.981378944373365,2.614305076365803,0.8171762876276754,0.18282371237359613
7.32835990783423,2.9782033872310736,2.6916216399844717,0.8171917819524598,0.18280821804880923
7.333293726197596,2.972981372778628,2.7671105906163014,0.8172120793404902,0.18278792066078098
7.3382275445609615,2.9700846741906504,2.8406082080678887,0.8172190237114839,0.1827809762897915
7.343161362924327,2.9701926201203186,2.911799098320834,0.8172104973746619,0.1827895026266168
7.348095181287694,2.9702285271195557,2.98056031089875,0.8172009982674067,0.18279900173387734
7.35302899965106,2.9681083134121735,3.046929551295803,0.8172019809159766,0.1827980190853106
7.357962818014425,2.964429546113928,3.110655825229013,0.8172099350809872,0.1827900649203031
7.3628966363777915,2.9613463145746524,3.1715973460641127,0.8172156808569848,0.18278431914430854
7.367830454741157,2.9607931962221703,3.229691603819556,0.8172172641595756,0.1827827358417194
7.372764273104524,2.9619893209895354,3.284960600008199,0.817217526947023,0.18278247305427353
7.37769809146789,2.961556444540235,3.3373621017935813,0.8172158260393442,0.18278417396195498
7.382631909831255,2.9580709141937542,3.386778306569759,0.8172116564713103,0.1827883435299899
7.387565728194621,2.955005288327509,3.433033540685873,0.8172112549269706,0.18278874507432893
7.392499546557987,2.956132980391385,3.475809103631743,0.8172188308427323,0.18278116915856837
7.397433364921353,2.9589420275886993,3.515310914347958,0.8172253016358998,0.1827746983654016
7.40236718328472,2.9573790517647027,3.5514473166981144,0.8172200384505178,0.1827799615507828
7.407301001648085,2.9518172734586465,3.584085836069972,0.8172104163617158,0.1827895836395853
7.412234820011451,2.9499317243035996,3.6134037208750076,0.8172124377401135,0.18278756226118653
7.417168638374817,2.9542094164877915,3.639041682406614,0.8172236991268589,0.1827763008744429
7.422102456738183,2.956263382989394,3.6611464942467844,0.8172258797633005,0.18277412023800324
7.42703627510155,2.950306696945579,3.679524454957999,0.8172155411089165,0.18278445889238853
7.431970093464915,2.9440684927880705,3.694242884696678,0.817210244101352,0.1827897558999532
7.4369039118282805,2.9462006373152145,3.7052282875745908,0.8172185126816374,0.1827814873196695
7.441837730191647,2.950921968784469,3.712789384595456,0.8172257034042052,0.18277429659710281
7.446771548555013,2.947811769139242,3.7167377723548505,0.8172197291659742,0.18278027083533668
7.451705366918379,2.9396974181912787,3.716880345203537,0.8172110264390641,0.18278897356224744
7.456639185281745,2.937119233260546,3.71336661588427,0.8172135119119589,0.18278648808935524
7.4615730036451104,2.9405374982668837,3.706318285430582,0.8172216459011804,0.18277835410013432
7.466506822008477,2.941006465481863,3.6956763500409044,0.8172216103826403,0.18277838961867574
7.471440640371843,2.935158208121186,3.6816057352532128,0.8172139629356431,0.18278603706567442
7.476374458735208,2.929038905446967,3.664375982384001,0.8172100969890068,0.18278990301231154
7.481308277098575,2.927970999440025,3.6436519154766014,0.8172134463277119,0.182786553673606
7.48624209546194,2.929463248913535,3.6193413616906334,0.8172172596412488,0.18278274036006956
7.491175913825307,2.927473705355004,3.591789759474433,0.8172167263650922,0.1827832736362282
7.496109732188673,2.921058552995836,3.561251423396699,0.8172128244301353,0.18278717557118676
7.501043550552038,2.9158202345868314,3.5276946992455147,0.8172076916022185,0.18279230839910565
7.505977368915405,2.9155489776163273,3.4908286230076855,0.817204332795011,0.18279566720631493
7.51091118727877,2.9160077483126052,3.450871128456431,0.8172068602812002,0.18279313972012756
7.515845005642136,2.9114145386580166,3.407794224380499,0.8172134912040403,0.18278650879728997
7.520778824005503,2.9039175148786733,3.3615435004660226,0.8172137907716416,0.1827862092296882
7.525712642368868,2.9003079475103744,3.312474074163026,0.8172016674639306,0.18279833253739924
7.5306464607322345,2.9011636192538974,3.260554104362317,0.817187509121986,0.18281249087934562
7.5355802790956,2.900086805861031,3.205723877686056,0.8171875557846033,0.18281244421673035
7.540514097458966,2.893314643769766,3.1483412345922397,0.8172017356690172,0.18279826433231683
7.545447915822333,2.884651643000984,3.088336314498977,0.8172110391755639,0.1827889608257721
7.550381734185698,2.880502939902497,3.025725492677496,0.8171997461771013,0.182800253824237
7.555315552549064,2.8820440600451316,2.9608248910311756,0.8171740943991019,0.18282590560223835
7.56024937091243,2.8825370885366937,2.8938293097422205,0.8171554261004988,0.1828445739008443
7.565183189275796,2.8750879274590555,2.8249477935259337,0.8171581633900385,0.1828418366113058
7.570117007639163,2.8628257179693675,2.754234934426063,0.8171766913677115,0.18282330863363389
7.575050826002528,2.8548102698023126,2.6815282770132995,0.8171911500934145,0.18280884990793247
7.579984644365894,2.853931485199329,2.6073009196057653,0.8171833148132802,0.18281668518806835
7.58491846272926,2.855500477408614,2.5318862763878776,0.8171494984862542,0.1828505015150962
7.589852281092626,2.8529925942713708,2.455314967930213,0.8171037228087767,0.18289627719257445
7.594786099455991,2.84299815418439,2.37777081904594,0.8170705715826414,0.18292942841870827
7.599719917819358,2.82910140842397,2.2994216738374287,0.8170708490945128,0.18292915090683587
7.6046537361827236,2.817573559311011,2.220432701635187,0.8171055774043243,0.18289442259702487
7.60958755454609,2.810669328180774,2.141192795834138,0.8171473342962284,0.18285266570512085
7.614521372909456,2.807717052933293,2.061934337558581,0.8171500987521105,0.18284990124923758
7.619455191272821,2.805694399781844,1.9830427015664902,0.8170803616961263,0.1829196383052223
7.624389009636188,2.7998202895313637,1.9049134515574346,0.8169512006065893,0.18304879939475913
7.6293228279995535,2.7877728028391595,1.8278462552109063,0.816825732576627,0.18317426742472379
7.634256646362919,2.770282260727962,1.7522511886106593,0.8167739300372517,0.1832260699641007
7.639190464726286,2.751893113278253,1.6786448382493924,0.8168130078770243,0.18318699212432918
7.644124283089651,2.7390951082845056,1.607505940437194,0.8168878239936713,0.18311217600768526
7.649058101453018,2.7325764030319233,1.539399180938738,0.8169148184445665,0.18308518155679152
7.6539919198163835,2.7274700832475403,1.474891396982072,0.8168483091497015,0.18315169085166028
7.658925738179749,2.7185766752988663,1.4146884135394222,0.8167043962576962,0.18329560374366932
7.663859556543116,2.703497357295969,1.3595730008285136,0.8165266599688319,0.18347334003253657
7.668793374906481,2.685387008973972,1.3102946286726904,0.8163421745331776,0.18365782546819467
7.673727193269847,2.6689464621139876,1.2675508001115032,0.8161579334188869,0.18384206658248606
7.6786610116332135,2.6549618598998426,1.2319628192000984,0.8159879364192293,0.1840120635821434
7.683594829996579,2.6423178726902177,1.204220513874504,0.8158613488272547,0.18413865117411773
7.688528648359946,2.630431343494765,1.184914865276082,0.8157958083993111,0.18420419160206145
7.693462466723311,2.619286160261245,1.1744462832582863,0.8157767137948625,0.1842232862065093
7.698396285086677,2.6076735484483775,1.1730346119542299,0.8157789102272356,0.18422108977413695
7.703330103450043,2.5924683758688007,1.180747817865698,0.8158052627336625,0.1841947372677111
7.708263921813409,2.573329934230579,1.197448572537107,0.81588659381127,0.1841134061901044
7.713197740176775,2.554903207548905,1.2227319268907468,0.8160379533836003,0.18396204661777524
7.718131558540141,2.542259628689527,1.2560104980326148,0.8162293247710158,0.18377067523036053
7.723065376903507,2.536779320768553,1.296596248068263,0.8164116913257954,0.18358830867558087
7.727999195266873,2.533263093838043,1.3437591459856626,0.8165628618720985,0.18343713812927856
7.732933013630239,2.5249227754455235,1.3967459373612403,0.8166922564076509,0.1833077435937261
7.737866831993604,2.512460275484859,1.4547742089719577,0.8168062470491784,0.18319375295219928
7.742800650356971,2.501931071228423,1.5171330866415458,0.8168912450146623,0.18310875498671464
7.747734468720337,2.4967077168025296,1.5831370143656869,0.8169375735856664,0.18306242641570694
7.7526682870837025,2.495462181793695,1.6520866010251576,0.8169604669097208,0.18303953309164775
7.757602105447069,2.4943006344402603,1.7234345622831255,0.8169824907977623,0.18301750920360305
7.762535923810434,2.490578514923477,1.7966673466671645,0.8170075151545864,0.18299248484678202
7.767469742173801,2.4854925225204494,1.8713475031771816,0.8170284161075103,0.1829715838938606
7.772403560537167,2.481086645501977,1.947079089628608,0.81704990676632,0.18295009323505224
7.7773373789005324,2.477750956822233,2.023479416464017,0.8170818541001456,0.18291814590122832
7.782271197263899,2.4750873428832336,2.1001859238303457,0.817114823042725,0.18288517695865006
7.787205015627264,2.472626668096443,2.1768543611954234,0.8171272266294038,0.18287277337197175
7.79213883399063,2.4699748850812635,2.2532687944225187,0.8171197624120432,0.1828802375893334
7.797072652353997,2.4672213808023784,2.3291708421868234,0.8171189439420523,0.1828810560593233
7.802006470717362,2.464929006862481,2.4043539102620666,0.8171381865436951,0.18286181345768063
7.806940289080729,2.4633529869859716,2.478545340935552,0.8171577760444403,0.18284222395693434
7.811874107444094,2.4619136180479333,2.5516291547524874,0.8171569675081736,0.18284303249319883
7.81680792580746,2.4598767126726955,2.6234373259950616,0.8171464593419464,0.18285354065942344
7.821741744170827,2.457473263185356,2.6937807005448757,0.8171499641608482,0.18285003584051945
7.826675562534192,2.4559893029207167,2.762454694761258,0.8171672033555136,0.18283279664585103
7.831609380897558,2.4563150341584845,2.8292787359034004,0.8171765647113399,0.1828234352900254
7.836543199260924,2.4571749097766733,2.89409020382925,0.8171688567874995,0.1828311432138694
7.84147701762429,2.456343261777883,2.956750257674467,0.8171591974151275,0.18284080258624436
7.846410835987656,2.4541209740332666,3.0169256727922558,0.8171638021327138,0.18283619786866329
7.851344654351022,2.453224179318816,3.074494826959979,0.8171784031682803,0.18282159683309987
7.856278472714388,2.454798944078831,3.1292897043362125,0.8171853788733467,0.1828146211280356
7.861212291077754,2.4567963865785827,3.1812772950022064,0.8171770061330362,0.18282299386834963
7.86614610944112,2.4567717440138,3.230662809991641,0.8171657781697061,0.18283422183168088
7.871079927804486,2.4550950687499755,3.2774048041746564,0.8171684928135722,0.18283150718781688
7.876013746167852,2.4546012791114737,3.321396370571201,0.8171828823541684,0.1828171176472229
7.880947564531217,2.4565943009518976,3.3624564338205976,0.8171895382577687,0.18281046174362267
7.885881382894583,2.4586890131520787,3.400410604974034,0.8171798473980111,0.18282015260338125
7.89081520125795,2.4584429094184928,3.4353431169019175,0.8171692551320555,0.1828307448693368
7.895749019621316,2.4571327456300738,3.467247260392096,0.8171735388868556,0.18282646111453676
7.900682837984682,2.457299955623155,3.496210170813649,0.8171851268657988,0.18281487313559355
7.905616656348047,2.458771779784657,3.5221770095064597,0.8171869245998914,0.18281307540150146
7.910550474711413,2.4596476986995905,3.5450364801023557,0.8171789350205294,0.18282106498086173
7.91548429307478,2.459322411600977,3.564533445870842,0.8171745515242557,0.18282544847713594
7.920418111438146,2.4586539449323768,3.5805371122474283,0.8171780068760797,0.1828219931253141
7.925351929801511,2.4584656316180524,3.593352798575955,0.8171817945887078,0.1828182054126865
7.930285748164877,2.4588665344260257,3.6030049907141684,0.8171817801690585,0.18281821983233762
7.935219566528243,2.459307228880574,3.609510495102354,0.8171804937494604,0.18281950625193638
7.94015338489161,2.459144617099545,3.6128447311949135,0.8171788875189343,0.18282111248246355
7.9450872032549755,2.4584053928158824,3.612694209559075,0.8171763696558465,0.1828236303455537
7.950021021618341,2.457797789201339,3.6090023164989997,0.817175883613694,0.1828241163877063
7.954954839981707,2.457842212918429,3.6017503559804083,0.8171793733300318,0.1828206266713709
7.959888658345073,2.458238500540532,3.5911375409972384,0.8171817649302378,0.18281823507116615
7.964822476708439,2.4581683979438718,3.5773419035635317,0.8171778374405743,0.18282216256082973
7.9697562950718055,2.457375298491053,3.5603466346334995,0.8171715438768683,0.18282845612453735
7.974690113435171,2.4566542648818994,3.5402321253856064,0.8171708548053911,0.18282914519601484
7.979623931798537,2.4567529257860086,3.5172021876626816,0.8171757550128281,0.1828242449885777
7.984557750161903,2.457203070457767,3.4913146317573274,0.8171783517534322,0.18282164824797242
7.989491568525269,2.4571125289686755,3.4622932650819247,0.8171739263451784,0.18282607365622844
7.9944253868886355,2.45650792312987,3.4302139785573207,0.8171666211532647,0.1828333788481443
7.999359205252001,2.4560438860597484,3.395395752067095,0.8171636181582644,0.18283638184314605
8.004293023615366,2.455989081409775,3.3579556969161644,0.8171666039561123,0.18283339604530022
8.009226841978732,2.4561397167713768,3.3179072376469008,0.817169979328,0.18283002067341436
8.0141606603421,2.456227497763631,3.2753238953583876,0.8171672475921337,0.18283275240928284
8.019094478705465,2.4561177174539175,3.2302870752681816,0.8171588678703258,0.1828411321310903
8.024028297068831,2.4557945357509543,3.1827073220048616,0.8171523352385052,0.18284766476291037
8.028962115432197,2.4553175011787687,3.1327140048996154,0.8171527371983913,0.18284726280302402
8.033895933795563,2.4549560613953845,3.080362440722423,0.8171553291502535,0.18284467085116368
8.038829752158929,2.45508481292146,3.0254867797243987,0.8171515190729545,0.18284848092846354
8.043763570522295,2.4555111542239323,2.968313005287748,0.8171411332441438,0.18285886675727503
8.04869738888566,2.4554912467258903,2.9092954248446885,0.8171333458565063,0.18286665414491488
8.053631207249026,2.454752274035291,2.848199626661577,0.8171336671507415,0.18286633285067994
8.058565025612392,2.453886437939459,2.7851824306183675,0.8171351688716942,0.18286483112973065
8.063498843975758,2.4536555023620106,2.720708596923357,0.8171270925464843,0.18287290745494159
8.068432662339125,2.454165789500708,2.654950487576586,0.8171092694368021,0.18289073056462524
8.07336648070249,2.4545803003863704,2.587949697636449,0.8170928077753117,0.18290719222611643
8.078300299065857,2.454098773910523,2.5200222656557063,0.8170866040038923,0.18291339599753648
8.083234117429223,2.4531847584526623,2.4513614898053437,0.817087695852695,0.1829123041487364
8.088167935792587,2.452934873332314,2.382083015438924,0.817086129072459,0.18291387092897274
8.093101754155954,2.4534233720980523,2.3123838667974748,0.8170750929859136,0.18292490701551656
8.09803557251932,2.4536363978730673,2.2424694342164195,0.8170539202839163,0.1829460797175132
8.102969390882686,2.4529154719147748,2.1726084602475306,0.8170246851029475,0.1829753148984806
8.107903209246052,2.4518161572927055,2.1030679410093085,0.8169906773485274,0.18300932265290049
8.112837027609418,2.4515394437206526,2.0342442973750408,0.8169581369787854,0.1830418630226422
8.117770845972785,2.452641957597794,1.9663279641169515,0.8169343808117909,0.18306561918963596
8.12270466433615,2.454005852549901,1.8997313231258142,0.8169206188510125,0.18307938115041447
8.127638482699517,2.453937298293821,1.8347855180172166,0.8169084204961051,0.18309157950532345
8.132572301062883,2.4524903831094504,1.7718495800556429,0.8168864156991416,0.183113584302289
8.137506119426247,2.4512202855615737,1.7113164085225565,0.8168502409678772,0.18314975903355368
8.142439937789614,2.451162074319137,1.6538254766032947,0.816803448903436,0.1831965510979974
8.14737375615298,2.4520215297793464,1.600041432991841,0.8167483031247432,0.1832516968766926
8.152307574516348,2.4525721396587477,1.5504199305422808,0.8166793103824361,0.18332068961900214
8.157241392879714,2.4520571002483846,1.5054737636123559,0.8165904654373093,0.18340953456413353
8.162175211243078,2.4512140483798994,1.4656929850672507,0.8164895705633364,0.18351042943810833
8.167109029606445,2.451022723446629,1.4315964520671363,0.8164011878493329,0.18359881215211643
8.172042847969811,2.4509923987377236,1.4036867827741453,0.8163504610584695,0.18364953894298147
8.176976666333177,2.449530261191165,1.3824369490536794,0.8163426147071162,0.18365738529433456
8.181910484696543,2.4462156077286625,1.3681932404187054,0.816360729571241,0.18363927043021092
8.186844303059909,2.4424615304734862,1.3611977261500565,0.8163854152832272,0.18361458471822437
8.191778121423274,2.439946322391455,1.3615158068919775,0.816414066388024,0.18358593361342726
8.19671193978664,2.439045633642146,1.3690864896431294,0.8164566016801598,0.1835433983212926
8.201645758150008,2.4379099734761787,1.383808591341265,0.8165139796457346,0.18348602035571965
8.206579576513372,2.4341351044366792,1.4054270642867757,0.8165697626793501,0.18343023732210434
8.211513394876738,2.428085803492803,1.4335649146649094,0.8166089543422376,0.1833910456592178
8.216447213240105,2.4224967171598872,1.4677746061504775,0.8166402160667345,0.18335978393472094
8.22138103160347,2.4192252289994176,1.50755525309131,0.8166891120672563,0.18331088793420072
8.226314849966837,2.418114601141856,1.5523603767825154,0.8167670891642362,0.183232910837221
8.231248668330203,2.417138019793935,1.60156526307671,0.8168555707122959,0.1831444292891616
8.236182486693568,2.4144320010841853,1.6546173144008522,0.8169263129286101,0.18307368707284766
8.241116305056934,2.4106411579548945,1.7110331857417438,0.8169707041885583,0.1830292958128991
8.2460501234203,2.407660485099947,1.77027183061993,0.8170005869963767,0.18299941300507808
8.250983941783666,2.406171031305897,1.8318600669390124,0.817025802161867,0.18297419783958277
8.255917760147032,2.405532729428846,1.8953559234310993,0.8170441796347642,0.1829558203666808
8.260851578510398,2.4047014963494355,1.9603454413044197,0.8170541307186947,0.18294586928275167
8.265785396873765,2.4032130848620508,2.0264721323712465,0.8170634771896909,0.18293652281175846
8.27071921523713,2.401899598688569,2.093405215863037,0.817079123155041,0.1829208768464108
8.275653033600495,2.4021059594508016,2.1608301874059928,0.817097745712147,0.18290225428930776
8.280586851963863,2.4035965963734927,2.2283576027837158,0.8171143809073496,0.1828856190941054
8.285520670327227,2.404073575328934,2.295787004078066,0.8171313906368814,0.1828686093645746
8.290454488690594,2.4019233230963564,2.362911754312253,0.8171493087765194,0.18285069122493758
8.29538830705396,2.398340761454645,2.4295243736734484,0.8171572581886809,0.18284274181277546
8.300322125417324,2.3963624313477743,2.495410311437488,0.8171468748407537,0.18285312516070273
8.305255943780692,2.396908957021813,2.5603521106770923,0.817131657261247,0.18286834274020922
8.310189762144057,2.396538707504892,2.6240812390640196,0.817135882274804,0.18286411772664934
8.315123580507425,2.392440454715991,2.6864334484109484,0.8171621047100216,0.1828378952914293
8.320057398870789,2.387906554237554,2.747371017611676,0.8171842877913051,0.18281571221014287
8.324991217234155,2.387381636522114,2.8068034541020057,0.8171802255658472,0.18281977443559747
8.329925035597523,2.387940202823682,2.8644945762209306,0.8171599093311389,0.18284009067030418
8.334858853960887,2.383479549961689,2.920309776979053,0.8171518716043705,0.1828481283970765
8.339792672324254,2.376423273424633,2.974154153285594,0.8171667765657391,0.18283322343571218
8.34472649068762,2.3753424864435164,3.0258245172716136,0.8171856493896306,0.18281435061182505
8.349660309050984,2.379631298571896,3.075033271847859,0.8171860291554017,0.18281397084605822
8.354594127414352,2.3789067261652495,3.1219165577495698,0.8171712428962781,0.18282875710518393
8.359527945777717,2.370590817041504,3.1664018586257665,0.817164621258437,0.18283537874302958
8.364461764141083,2.3650346048814996,3.208432886831618,0.8171763120236973,0.1828236879777708
8.369395582504449,2.368661924538209,3.2478298474581915,0.8171890614135364,0.182810938587934
8.374329400867815,2.3736496598368566,3.2846136660430085,0.8171846010845545,0.18281539891691778
8.37926321923118,2.370279054272751,3.318697615224548,0.8171715568701606,0.18282844313131272
8.384197037594546,2.3617111107961133,3.350108544690323,0.8171712038600961,0.18282879614137884
8.389130855957914,2.3590954509290687,3.3788384278955816,0.8171838883067913,0.1828161116946828
8.394064674321278,2.364468140202847,3.4048298213609423,0.817189974172464,0.18281002582901182
8.398998492684644,2.3673734909677875,3.428042718901573,0.8171816992501324,0.18281830075134342
8.403932311048012,2.3613460831666955,3.448428528451451,0.8171729502900539,0.18282704971142225
8.408866129411377,2.354200604206127,3.465806377081608,0.817175396113445,0.18282460388802982
8.413799947774743,2.354801885064958,3.480089714187753,0.8171833372740358,0.18281666272743954
8.418733766138109,2.358884638580027,3.49127962672134,0.8171864040194018,0.18281359598207506
8.423667584501475,2.357365882214249,3.4992836286162183,0.8171828865835792,0.18281711341789886
8.42860140286484,2.351002617339594,3.5041289421521045,0.8171767810763731,0.1828232189251063
8.433535221228206,2.34728845632857,3.5059993809147705,0.8171729052366672,0.18282709476481324
8.438469039591574,2.3480732673081497,3.504648500939875,0.817175849644697,0.18282415035678523
8.443402857954938,2.3482958396246265,3.5002742674198632,0.8171841165797903,0.18281588342169358
8.448336676318304,2.3446302109024,3.492905863168105,0.8171868074253456,0.18281319257614043
8.453270494681671,2.339681432163058,3.482495790768372,0.8171767997929277,0.18282320020855936
8.458204313045036,2.3372381077236666,3.469348060804067,0.8171647076962502,0.18283529230523926
8.463138131408403,2.33661166395906,3.4536069510601197,0.8171671637179848,0.18283283628350513
8.468071949771769,2.334088211644277,3.435257476871034,0.8171817595877425,0.18281824041374947
8.473005768135133,2.3289516874120424,3.4143902421426855,0.8171872921660136,0.18281270783548006
8.4779395864985,2.324581921567132,3.390766493575326,0.817172981397579,0.1828270186039149
8.482873404861866,2.322763176634054,3.3645605284842977,0.8171551801951296,0.1828448198063642
8.487807223225234,2.3205510348336817,3.335678613157082,0.8171562565370161,0.18284374346447885
8.492741041588598,2.315179539789921,3.304404756435088,0.8171737788692153,0.1828262211322821
8.497674859951964,2.3088861490776447,3.2704694450426364,0.8171825277919597,0.18281747220953928
8.502608678315331,2.3052031444574257,3.233907111638897,0.817167471145958,0.18283252885554316
8.507542496678695,2.3029059552813944,3.1950547325851293,0.8171442260220332,0.18285577397946984
8.512476315042063,2.2981198020657123,3.154244006492126,0.8171396268919935,0.1828603731095117
8.517410133405429,2.290800039456488,3.111383554252182,0.8171568302645115,0.18284316973699488
8.522343951768793,2.2845390407595225,3.0659588850052586,0.8171703675427731,0.18282963245873327
8.52727777013216,2.28064822464388,3.0183030662641217,0.8171583330558551,0.18284166694565165
8.532211588495526,2.276394319467595,2.9687796125359416,0.8171307073560097,0.18286929264549875
8.53714540685889,2.26934785812354,2.917414082371045,0.8171168307635981,0.18288316923791256
8.542079225222258,2.2608545618227804,2.8642621261649674,0.8171279117680321,0.18287208823347906
8.547013043585624,2.2541605540928087,2.8093385688426333,0.817143218574692,0.1828567814268217
8.55194686194899,2.2499282640806446,2.752754086685737,0.8171371788123989,0.18286282118911676
8.556880680312355,2.244785702589782,2.6948375035470353,0.817111369011132,0.18288863099038644
8.561814498675721,2.2356906699707095,2.6358466204763165,0.8170903803326819,0.18290961966883848
8.566748317039089,2.2248183822511822,2.5760493963589015,0.8170892086566297,0.18291079134489274
8.571682135402453,2.216823665874253,2.5154430862486588,0.8170958111132025,0.18290418888832005
8.57661595376582,2.212074782088761,2.4541057059905116,0.8170894725250633,0.18291052747646142
8.581549772129186,2.2066458701743317,2.3925165407470246,0.8170677295542904,0.18293227044723584
8.58648359049255,2.1976194530969457,2.3308233813451604,0.8170463886817751,0.18295361131975332
8.591417408855918,2.1857842677415062,2.269213492119849,0.817036212569236,0.1829637874322912
8.596351227219284,2.1747005321379254,2.2078976766276424,0.8170297739671257,0.1829702260344
8.60128504558265,2.166879759862699,2.147294351344313,0.8170145539471663,0.18298544605435868
8.606218863946015,2.160365199643655,2.0877535374466576,0.8169912964610111,0.18300870354051363
8.611152682309381,2.1515215931486504,2.029500009913774,0.8169710439636693,0.18302895603785507
8.616086500672747,2.139916299718428,1.972572973087635,0.8169561060129391,0.1830438939885837
8.621020319036113,2.1278885403801056,1.9174788833217833,0.8169334659113389,0.18306653409018409
8.62595413739948,2.11741462137203,1.8646518248070691,0.816891591512123,0.18310840848940083
8.630887955762844,2.1087253621628346,1.814379939480251,0.816838745594807,0.1831612544067188
8.63582177412621,2.1002113884081486,1.7669285036368492,0.8167980714926508,0.18320192850887584
8.640755592489578,2.0900916472157967,1.7228010420550706,0.8167846594385734,0.18321534056295483
8.645689410852944,2.0782855268338944,1.6823743832655373,0.8167915797647056,0.1832084202368258
8.65062322921631,2.065765586352128,1.6461900892335537,0.8167984083910527,0.18320159161048014
8.655557047579675,2.053837265285298,1.6147073130679774,0.8167880729988084,0.18321192700272854
8.660490865943041,2.044133336419072,1.5882776845968969,0.8167536699857103,0.18324633001582952
8.665424684306407,2.0366887084734846,1.5671933732896013,0.8166969137360107,0.18330308626553293
8.670358502669773,2.0295155980511805,1.5516492931312422,0.816629751699296,0.18337024830225077
8.67529232103314,2.0203583125230375,1.5418061184689955,0.8165766132201285,0.18342338678141876
8.680226139396504,2.00825164739803,1.537878677428088,0.8165638548387543,0.1834361451627928
8.68515995775987,1.9951536699950965,1.5398667839073386,0.8165990436309783,0.18340095637056905
8.690093776123238,1.9838774691193648,1.5477323268682057,0.8166637122830852,0.18333628771846244
8.695027594486602,1.9742577798474192,1.5613331246489743,0.8167312317642544,0.183268768237294
8.69996141284997,1.9641915296549697,1.5804255726391565,0.8167884735201951,0.18321152648135414
8.704895231213335,1.9529462561542092,1.6046963747515743,0.8168354891083901,0.18316451089315977
8.7098290495767,1.9416977439829242,1.633818966352978,0.816870435540724,0.18312956446082665
8.714762867940067,1.931303489128589,1.6674139822219025,0.816887781360522,0.18311221864102956
8.719696686303433,1.9210100540838644,1.7050821354766028,0.8168927346438416,0.183107265357711
8.7246305046668,1.9102105840148988,1.7464113003317785,0.8169038904964699,0.18309610950508307
8.729564323030164,1.9004903883614879,1.791018504642028,0.8169332121931191,0.18306678780843477
8.73449814139353,1.8935639928489199,1.8385292682854197,0.8169719541331958,0.1830280458683581
8.739431959756898,1.888610340855091,1.888553080714644,0.8170052910987512,0.18299470890280187
8.744365778120262,1.8829231962079975,1.94070891308912,0.8170328449826121,0.18296715501894023
8.74929959648363,1.875484121989155,1.9946513670727706,0.8170624393274428,0.18293756067410435
8.754233414846995,1.8689489798602548,2.0500476520226143,0.8170895399386278,0.1829104600629149
8.75916723321036,1.866044734952356,2.1065752506486253,0.8170997977473293,0.18290020225421247
8.764101051573727,1.8652731484844645,2.1639238130951948,0.8170930529322181,0.18290694706932664
8.769034869937093,1.8635576345038283,2.2218186299141998,0.8170886772029562,0.18291132279859135
8.773968688300458,1.8610819380413377,2.2799752766719874,0.8171008977738002,0.18289910222774872
8.778902506663824,1.8598384996041457,2.3381367470035777,0.817121519326038,0.1828784806755122
8.78383632502719,1.8594048529379175,2.3961511092449057,0.8171350162688503,0.1828649837327021
8.788770143390556,1.8569857717499108,2.4538128145857856,0.8171403016656374,0.1828596983359145
8.793703961753922,1.852458696371987,2.5108542280958104,0.8171466477700463,0.1828533522315065
8.79863778011729,1.8495520994044279,2.567064208996154,0.8171546284393111,0.18284537156224054
8.803571598480653,1.850270631487756,2.6222817363427335,0.8171546914962724,0.1828453085052795
8.808505416844019,1.851864872127835,2.6763828707418713,0.8171454655164903,0.18285453448506023
8.813439235207387,1.8504524807344478,2.729231817384246,0.8171417272824522,0.18285827271909572
8.818373053570753,1.8459439890779223,2.7807352731819663,0.8171559694255656,0.18284403057597934
8.823306871934118,1.842555301192121,2.830750178790417,0.8171773306783686,0.1828226693231743
8.828240690297484,1.843360476171552,2.878959513361056,0.8171813489958991,0.18281865100564065
8.83317450866085,1.8458100512588684,2.925402996369883,0.8171634279730793,0.18283657202846285
8.838108327024216,1.8459928841906657,2.9698125475380386,0.817149056508913,0.18285094349263278
8.843042145387582,1.8443354687023024,3.012139987775661,0.8171600265429688,0.18283997345858055
8.847975963750947,1.8436093360008308,3.052461390797624,0.8171823654718589,0.18281763452969482
8.852909782114313,1.8445644911736037,3.090748736416896,0.817185966535409,0.18281403346614788
8.857843600477679,1.8459897220435675,3.126734019596451,0.8171690691374967,0.18283093086406285
8.862777418841047,1.8469265626043372,3.16037097721999,0.8171594296428978,0.1828405703586642
8.86771123720441,1.847413130513715,3.191824686037515,0.8171707595833143,0.18282924041824966
8.872645055567776,1.8479278088113924,3.221011456789244,0.817183782795229,0.1828162172063363
8.877578873931144,1.848638140109089,3.247863518673886,0.8171795808968227,0.18282041910474497
8.882512692294508,1.8493102268733554,3.272384261887233,0.8171685687095267,0.18283143129204193
8.887446510657876,1.849656883416257,3.2945508807136092,0.8171697782458698,0.18283022175569816
8.892380329021242,1.8497717550318924,3.314315647462061,0.8171791695345945,0.18282083046697387
8.897314147384607,1.850100587458519,3.3316977823099965,0.8171795245260941,0.18282047547547467
8.902247965747973,1.8506727210812102,3.3465690638739933,0.8171712419643663,0.1828287580372015
8.907181784111339,1.8507870944608797,3.358791414552314,0.8171701273770458,0.1828298726245221
8.912115602474707,1.8500611151677402,3.3683904556685875,0.8171782653952281,0.18282173460633885
8.91704942083807,1.8492072178931036,3.3754016091744052,0.8171801884568136,0.18281981154475385
8.921983239201436,1.849113887739263,3.3797096966673683,0.8171707237140723,0.18282927628749765
8.926917057564804,1.8495990773012452,3.3814960980790105,0.8171651884556035,0.1828348115459677
8.931850875928168,1.8495178706055864,3.380700185144325,0.8171732041948654,0.18282679580670608
8.936784694291536,1.8483249577106269,3.377399578418161,0.817181195443543,0.1828188045580298
8.941718512654901,1.847023188781046,3.3716080127843777,0.8171743774755504,0.18282562252602383
8.946652331018266,1.8468050224974284,3.362911991356498,0.8171616520746287,0.18283834792694773
8.951586149381633,1.8472753586479589,3.351234376654318,0.8171616573169861,0.1828383426845907
8.956519967744999,1.8472319851385504,3.3370072730243243,0.8171728077356348,0.1828271922659444
8.961453786108365,1.8464189108959368,3.3204924871203376,0.8171761203359265,0.18282387966565353
8.96638760447173,1.8455281335476463,3.3017785165135582,0.8171650676454738,0.18283493235610718
8.971321422835096,1.845178301920953,3.280922677041558,0.8171545116002906,0.18284548840129214
8.976255241198464,1.845436636283112,3.2577691507537168,0.8171569698903809,0.18284303011120154
8.981189059561828,1.8458223220704313,3.232168864765102,0.8171649120839306,0.1828350879176519
8.986122877925196,1.8458193755883117,3.2045236246035897,0.8171641443566722,0.18283585564491042
8.991056696288561,1.845437416565869,3.174960193428827,0.8171542779623471,0.18284572203923702
8.995990514651925,1.8450654400786701,3.143529981218425,0.8171463875605322,0.1828536124410538
9.000924333015293,1.8450794470515668,3.110203992302834,0.8171461212832243,0.18285387871836328
9.005858151378659,1.845613972075372,3.0748314464685467,0.8171485058260786,0.1828514941755106
9.010791969742025,1.8462672308428958,3.0373258155458585,0.8171474281138781,0.18285257188771264
9.01572578810539,1.846398539008665,2.9980487092968486,0.817142032712906,0.18285796728868678
9.020659606468756,1.845996204160192,2.957126559887961,0.8171337171252534,0.1828662828763375
9.025593424832122,1.8456997516042515,2.9147283601790144,0.8171243478886268,0.18287565211296408
9.030527243195488,1.8460012672054014,2.870964403608915,0.8171188680284485,0.18288113197314246
9.035461061558856,1.8467623652925005,2.8255951793245946,0.8171219897762572,0.18287801022533504
9.04039487992222,1.8472660696942693,2.778771660338241,0.817128122860596,0.18287187714099593
9.045328698285585,1.8469201480302322,2.7309213634499776,0.8171217174024139,0.18287828259917935
9.050262516648953,1.8461404408823359,2.682272229782709,0.817096396697455,0.18290360330413985
9.055196335012319,1.8459019617913683,2.632658816191902,0.8170700784838943,0.18292992151770232
9.060130153375685,1.8464233251552895,2.581930734072486,0.8170687768985414,0.1829312231030583
9.06506397173905,1.8470120162045176,2.530589538218078,0.8170921447194233,0.18290785528217746
9.069997790102416,1.8468731442874764,2.4787894351705253,0.817106075623023,0.18289392437857913
9.074931608465782,1.8458046789385665,2.4268955301907025,0.8170801560856664,0.1829198439159368
9.079865426829148,1.844581847102086,2.375087970000716,0.8170279575635923,0.1829720424380127
9.084799245192515,1.8442424760107383,2.323151017275952,0.8169960463189919,0.18300395368261582
9.08973306355588,1.8447065068333048,2.271460467997488,0.8170092975117413,0.18299070248986646
9.094666881919245,1.844937692409409,2.220562750413295,0.8170390972085626,0.1829609027930423
9.099600700282613,1.8441512491371115,2.1706441849002096,0.8170364979587547,0.18296350204284859
9.104534518645977,1.8423744371420343,2.12177479619556,0.8169913674824427,0.18300863251916039
9.109468337009345,1.8405782346218995,2.0743670622077706,0.8169437025713056,0.1830562974302976
9.11440215537271,1.8399275566389608,2.028754311058466,0.8169327135212302,0.18306728648037024
9.119335973736074,1.8402915373096655,1.98503125027148,0.8169485722171034,0.18305142778449748
9.124269792099442,1.840488541254465,1.9435564492339714,0.8169472132955466,0.1830527867060536
9.129203610462808,1.8396299143970836,1.9046738147336846,0.8169072057798996,0.18309279422170255
9.134137428826174,1.8376801621142371,1.868909570848752,0.816855786408759,0.18314421359284438
9.13907124718954,1.8356265152907019,1.8365835161953286,0.8168338471313211,0.18316615287028348
9.144005065552905,1.8346657395873907,1.8078505050492435,0.8168482457246902,0.18315175427691752
9.148938883916273,1.8347501545931066,1.7829882625381495,0.8168706679557252,0.18312933204588386
9.153872702279637,1.8350111987722273,1.7622822131843816,0.8168765397158925,0.18312346028571966
9.158806520643003,1.8348951351303386,1.7459264138507944,0.8168681152351277,0.1831318847664888
9.16374033900637,1.8344761938372596,1.7340391990534376,0.8168563802964812,0.18314361970513826
9.168674157369734,1.8341744597398415,1.726680835977206,0.8168375086023196,0.18316249139930244
9.173607975733102,1.8339714215997551,1.7238708744015647,0.8168030352646809,0.18319696473694347
9.178541794096468,1.8332170443442037,1.7255673820307333,0.8167674629890129,0.18323253701261083
9.183475612459832,1.8312137342738983,1.7317852076654112,0.8167666669322453,0.18323333306937947
9.1884094308232,1.8283370990228482,1.742475112132374,0.8168202775121267,0.1831797224894989
9.193343249186565,1.8260800972789781,1.7574839597088683,0.8169041565059213,0.18309584349570432
9.198277067549931,1.825567925821537,1.7765635898471321,0.8169699453783061,0.18303005462332053
9.203210885913297,1.8268418692449473,1.799442069903919,0.816990208759351,0.183009791242277
9.208144704276663,1.8281256683228977,1.825966161073199,0.8169784036408972,0.1830215963607312
9.21307852264003,1.8266116420965615,1.8558860577128595,0.8169666801013946,0.18303331990023508
9.218012341003394,1.8220487375152923,1.8889156800087485,0.8169723625737728,0.18302763742785794
9.222946159366762,1.8171105126700655,1.9247486522845665,0.8169887099901786,0.1830112900114522
9.227879977730128,1.8143828381376312,1.9630968998914151,0.8170023340552625,0.1829976659463687
9.232813796093492,1.8140909460285755,2.0036697327551645,0.8170130374173962,0.18298696258423452
9.23774761445686,1.813499508307038,2.0461522322726045,0.8170340809295148,0.18296591907211546
9.242681432820225,1.8101440835875209,2.0902450711104366,0.8170724960947647,0.18292750390686519
9.247615251183591,1.8053348401506606,2.1356262119071223,0.8171123325060862,0.18288766749553967
9.252549069546957,1.801848010289383,2.18199396692399,0.8171259288376173,0.18287407116400442
9.257482887910323,1.8000542661464933,2.2291954243249337,0.8171067348268624,0.18289326517475557
9.262416706273688,1.7988454529037075,2.277003765845709,0.8170828020476081,0.18291719795401298
9.267350524637054,1.7974758750379578,2.3251639698363733,0.8170866520849366,0.1829133479166874
9.272284343000422,1.7951267264753483,2.3734156559040978,0.8171166069279555,0.18288339307367035
9.277218161363786,1.7911982192608116,2.4215785137905583,0.8171421567477174,0.18285784325391052
9.282151979727152,1.7869145698132372,2.469443255607685,0.8171454783335161,0.1828545216681129
9.28708579809052,1.7851968194585977,2.516828339093324,0.8171395767737252,0.1828604232279043
9.292019616453883,1.787263928751484,2.5636597258165943,0.8171417939357849,0.18285820606584552
9.296953434817251,1.789296805947688,2.609809363737355,0.8171486757639751,0.18285132423765435
9.301887253180617,1.7869492731857397,2.6551437545159753,0.8171484128208529,0.18285158718077632
9.306821071543983,1.782576124485047,2.6995303233905314,0.8171438175126831,0.18285618248894547
9.311754889907348,1.7810803782307714,2.742834257542068,0.8171477343236505,0.18285226567797544
9.316688708270714,1.7817160261113196,2.7849051867350934,0.8171618573756017,0.182838142626022
9.321622526634082,1.7811605218469098,2.825537882259695,0.8171727866202374,0.18282721338138333
9.326556344997446,1.7803319922153025,2.8647471727624896,0.8171690288073745,0.18283097119424327
9.331490163360812,1.7813709620865716,2.902521398238898,0.8171553687283714,0.18284463127324613
9.33642398172418,1.7812248817306058,2.938721613040758,0.817148549200306,0.18285145080131623
9.341357800087543,1.7757764576978547,2.97310999543544,0.8171590805270452,0.18284091947458003
9.34629161845091,1.7695852482401555,3.005770431669423,0.8171776129622619,0.1828223870393687
9.351225436814277,1.7708316788553582,3.036655633893646,0.8171833949054804,0.1828166050961535
9.35615925517764,1.7759341062858247,3.0657916919871355,0.817169273571113,0.18283072643052364
9.361093073541008,1.7733864432517814,3.0930101896555335,0.8171526821314039,0.1828473178702364
9.366026891904374,1.7633769247665148,3.1182469806458757,0.817154971699586,0.1828450283020559
9.37096071026774,1.7577095451945923,3.141406120373501,0.8171740164248972,0.18282598357674626
9.375894528631106,1.760179714317085,3.162521767464124,0.8171866183922881,0.182813381609358
9.380828346994472,1.7618056039507022,3.1815534331659263,0.8171778980025369,0.18282210199910975
9.38576216535784,1.7562151997773328,3.1984681100028736,0.8171593642136457,0.1828406357880025
9.390695983721203,1.7484582461894853,3.2132297548740327,0.817153586552686,0.1828464134489622
9.39562980208457,1.745583860886518,3.2259605646940286,0.8171664919015315,0.18283350810011698
9.400563620447937,1.7458938504286945,3.23662299254152,0.8171817554202747,0.18281824458137422
9.4054974388113,1.742983601524883,3.2451434896842386,0.817181566500043,0.1828184335016064
9.410431257174668,1.7365820124699485,3.2512600637844953,0.8171666831039878,0.1828333168976605
9.415365075538034,1.7322134701990952,3.2552587259152426,0.8171536280698836,0.18284637193176526
9.420298893901398,1.731353057594591,3.2570308609287064,0.8171558478791532,0.1828441521224976
9.425232712264766,1.7291189653514762,3.2565592841436795,0.8171703499269352,0.18282965007471702
9.430166530628131,1.7227974371419086,3.2539778078963,0.8171810135023483,0.18281898649930522
9.435100348991497,1.7165754833573588,3.2494145288859553,0.8171742868716292,0.1828257131300252
9.440034167354863,1.7146255539796504,3.2427267514824485,0.8171543314573465,0.18284566854430917
9.444967985718229,1.7139636365565023,3.233547270737241,0.8171419529142413,0.18285804708741768
9.449901804081595,1.7091441917651222,3.222450013104362,0.8171525757949085,0.18284742420675137
9.45483562244496,1.7010822731276967,3.2094829701465324,0.8171747837480307,0.1828252162536315
9.459769440808328,1.695349373921256,3.19465106416782,0.8171794486775202,0.182820551324144
9.464703259171694,1.693537318594368,3.1779148746678123,0.8171556274371196,0.18284437256454503
9.469637077535058,1.691550857510493,3.159303067016734,0.8171284371228925,0.18287156287877424
9.474570895898426,1.6855468399213285,3.138855393966698,0.8171300976595103,0.18286990234215772
9.479504714261791,1.6764908074056473,3.1166316458863537,0.8171577458139437,0.18284225418772487
9.484438532625157,1.6691242089525724,3.0925308387994126,0.8171744652854446,0.18282553471622343
9.489372350988523,1.6662436077368106,3.0663736465278957,0.8171557368649276,0.1828442631367431
9.494306169351889,1.6642283050188706,3.0383950137093727,0.8171212120252676,0.18287878797640567
9.499239987715255,1.6575342587069786,3.0089136852122125,0.8171094884719616,0.18289051152971322
9.50417380607862,1.6467595513738695,2.977805630200759,0.8171291398076166,0.1828708601940604
9.509107624441988,1.6374215504830192,2.9450584359768284,0.8171497192299694,0.1828502807717093
9.514041442805352,1.6323656651110299,2.9105184904104124,0.817142450667033,0.1828575493346478
9.518975261168718,1.6292654041259749,2.8740890725988066,0.8171155822057194,0.1828844177959622
9.523909079532086,1.623588442421586,2.836468426678769,0.8170996875466634,0.18290031245501762
9.52884289789545,1.6133027648995242,2.7979104721378003,0.8171059548167903,0.18289404518489183
9.533776716258817,1.6017303308585327,2.758219801088789,0.8171138860613931,0.1828861139402909
9.538710534622183,1.5933254333880347,2.717420261632,0.8171025650382273,0.18289743496345792
9.543644352985549,1.587688323983926,2.675617018306111,0.8170812006572967,0.18291879934439004
9.548578171348915,1.5813752254507296,2.633353191577915,0.8170769073824637,0.18292309261922576
9.55351198971228,1.5727932897983705,2.590870717069875,0.817095269347451,0.1829047306542391
9.558445808075648,1.562971547140282,2.5482067373805317,0.8171067431684554,0.18289325683323807
9.563379626439012,1.5535073967280246,2.5053881508400595,0.8170807033325675,0.18291929666912782
9.568313444802378,1.5444586342193125,2.462511602432126,0.8170275068714871,0.18297249313020975
9.573247263165745,1.5347511264822864,2.419713850762295,0.8169948100303227,0.18300518997137438
9.57818108152911,1.5245815052956686,2.377274348329728,0.8170167360009079,0.1829832640007905
9.583114899892477,1.5155431089934714,2.3354219064913777,0.8170719211377149,0.18292807886398577
9.588048718255843,1.5083761075437017,2.2942396313931392,0.8171004455162019,0.18289955448550038
9.592982536619207,1.5011124604634098,2.2535437171340322,0.8170642857217415,0.18293571427995864
9.597916354982575,1.4908957127527225,2.213771183410077,0.8169860024222111,0.1830139975794878
9.60285017334594,1.4782668912928667,2.175502382974288,0.8169247873434681,0.18307521265822935
9.607783991709306,1.466641626404137,2.1389066171651434,0.8169188451757075,0.18308115482598983
9.612717810072672,1.457758209919835,2.1042306808405575,0.8169566215035772,0.18304337849811922
9.617651628436038,1.4503233951059937,2.071587219444692,0.8170003016246832,0.18299969837701233
9.622585446799405,1.44195751814287,2.041290229845318,0.8170241161916201,0.18297588381007496
9.62751926516277,1.432259371039239,2.0135176180457854,0.8170223917997365,0.1829776082019601
9.632453083526137,1.423387730585001,1.9883752613641767,0.8169925364884314,0.18300746351326672
9.637386901889503,1.4164769151293004,1.9661773307748656,0.8169328827900669,0.18306711721163185
9.642320720252867,1.4090183576646071,1.9470932995140147,0.8168642245546265,0.18313577544707435
9.647254538616234,1.3977880795049544,1.9312732440565283,0.8168343959711999,0.18316560403050353
9.6521883569796,1.3847125851898177,1.9188448713828574,0.8168773286256636,0.18312267137604155
9.657122175342966,1.376195200641775,1.9098520832419295,0.8169658681479364,0.18303413185377354
9.662055993706332,1.3745164430449595,1.9043499473381647,0.8170256481099019,0.18297435189181066
9.666989812069698,1.3750611379669708,1.9024624871023799,0.8170095522866454,0.18299044771507064
9.671923630433064,1.371136873617516,1.9041772085825464,0.8169480952927427,0.18305190470897562
9.67685744879643,1.3597698751967573,1.9094362376056233,0.8169114530216046,0.18308854698011395
9.681791267159797,1.3463253970176388,1.9181416972370784,0.81692934440014,0.18307065560157898
9.686725085523161,1.3388581993035737,1.9301584241303293,0.816968769527763,0.18303123047395636
9.691658903886527,1.337838251534602,1.9452549819388238,0.8169896244996913,0.1830103755020283
9.696592722249894,1.3379499417596554,1.9632774039227994,0.8169946399682212,0.18300536003349968
9.701526540613258,1.3348003581479657,1.9840009115893675,0.817009013655801,0.1829909863459208
9.706460358976624,1.3269254830696195,2.0072891092244363,0.8170329766111618,0.1829670233905609
9.711394177339992,1.3166630572581497,2.0329627762707974,0.8170438508057307,0.18295614919599268
9.716327995703358,1.307698210201753,2.060796201534144,0.8170379835804481,0.18296201642127638
9.721261814066724,1.301977267659391,2.0905272466938962,0.8170393529182202,0.18296064708350546
9.72619563243009,1.299881780781755,2.121952174709815,0.8170610121391984,0.18293898786252732
9.731129450793455,1.2986641763550286,2.1548891737496048,0.8170842449943047,0.18291575500742116
9.736063269156821,1.2937283911971453,2.1891311061365273,0.8170889035532105,0.18291109644851514
9.740997087520187,1.2848716156231956,2.224491458233764,0.8170837924723334,0.18291620752939244
9.745930905883554,1.2766684543476727,2.260768662417021,0.8170896467511585,0.18291035325056476
9.750864724246918,1.2726095657848742,2.2977621422999523,0.8171070868500336,0.18289291315168493
9.755798542610284,1.2717502026476417,2.335293405112217,0.8171201980289524,0.18287980197276135
9.760732360973652,1.2699369923872639,2.3731819678521147,0.8171223885361826,0.1828776114655323
9.765666179337016,1.2647592751462886,2.4112475572077243,0.8171212521899877,0.18287874781172966
9.770599997700383,1.2586661344937236,2.4492633733512523,0.8171230645271997,0.18287693547452072
9.77553381606375,1.2549282113180622,2.4870881850629707,0.8171274273016611,0.18287257270006088
9.780467634427113,1.2533205718458809,2.524606036554354,0.8171341050889551,0.18286589491276778
9.785401452790481,1.2521280131927204,2.5616783647637833,0.8171428251059034,0.18285717489582035
9.790335271153847,1.2506645999123465,2.5981558202358515,0.8171486073180106,0.18285139268371375
9.795269089517214,1.2487632091146919,2.634023761266397,0.817147116536586,0.1828528834651386
9.800202907880578,1.2464936105030113,2.669183146307144,0.8171431656497099,0.1828568343520134
9.805136726243944,1.2445675151097622,2.703417943724233,0.8171457719429039,0.18285422805882032
9.810070544607312,1.2439525288728404,2.7367570850621927,0.8171548369885814,0.1828451630131397
9.815004362970676,1.2447188987094948,2.7689622934837974,0.8171598451940997,0.18284015480761937
9.819938181334043,1.245295714689876,2.8000845299241774,0.8171545827562957,0.18284541724542092
9.82487199969741,1.2439681236717477,2.83006077033493,0.8171481336389942,0.1828518663627199
9.829805818060773,1.241512101318058,2.8588026319825603,0.817153782603273,0.18284621739843915
9.83473963642414,1.240187917515466,2.8862172626397893,0.8171679734143017,0.18283202658741474
9.839673454787507,1.2404777446616888,2.9120993034035667,0.8171718467822287,0.182828153219491
9.844607273150872,1.2407509304758804,2.9364330873396285,0.8171588334915972,0.18284116651012577
9.849541091514238,1.2395556788807027,2.9592931118240777,0.8171472918664645,0.18285270813526297
9.854474909877604,1.2371788574583542,2.980622895489414,0.8171541459653988,0.18284585403633005
9.85940872824097,1.2351902632005607,3.000457298538115,0.8171693306081238,0.18283066939360929
9.864342546604336,1.2343982392760458,3.018835675249369,0.8171726240323741,0.1828273759693607
9.869276364967703,1.2338293348117952,3.035727812791281,0.817164188186904,0.18283581181483274
9.87421018333107,1.2325894962477586,3.0511032503341524,0.8171589401572984,0.18284105984443977
9.879144001694433,1.2311891773927721,3.064927481601863,0.8171599356970418,0.18284006430469824
9.8840778200578,1.2302125721884467,3.0769995459193096,0.8171590010640201,0.18284099893772043
9.889011638421167,1.2292462275130516,3.087482066407495,0.8171572697787277,0.1828427302230125
9.893945456784532,1.2279829510383515,3.0964226852657246,0.8171628889553557,0.1828371110463849
9.898879275147898,1.2271008497884013,3.1038101267118736,0.817171151950753,0.1828288480509881
9.903813093511264,1.2271841759991624,3.1096245832813,0.8171680229624378,0.18283197703930265
9.90874691187463,1.227414675177046,3.1138697249654697,0.8171539869017712,0.18284601309996823
9.913680730237996,1.2266542852138727,3.1163903095852783,0.8171459498602199,0.18285405014151884
9.918614548601363,1.2254401472952878,3.1171667447595097,0.8171528108841081,0.18284718911763226
9.923548366964727,1.225231088040178,3.1161400576321485,0.8171640516282035,0.18283594837353812
9.928482185328093,1.2260474532797485,3.113381499560096,0.817165993720188,0.18283400628155536
9.93341600369146,1.2265827617865988,3.1089146860677332,0.8171576234025529,0.18284237659919067
9.938349822054825,1.2262374123203523,3.1028119787934663,0.8171470495831582,0.18285295041858682
9.943283640418192,1.2256915343063173,3.0950079447961025,0.8171417194371129,0.1828582805646349
9.948217458781558,1.2257661023323478,3.0855576792712354,0.8171446426417636,0.18285535735998543
9.953151277144924,1.2264293301230758,3.0743375837372713,0.8171521941017034,0.18284780590004665
9.95808509550829,1.2269584566193654,3.061398870531855,0.8171543580809343,0.18284564192081784
9.963018913871656,1.226938092060704,3.0470554547048345,0.8171449340915238,0.18285506591022854
9.967952732235023,1.2267484930657437,3.0310633479707305,0.8171322680802251,0.18286773192152878
9.972886550598387,1.2268701729797902,3.013542748365063,0.8171308121336531,0.18286918786810147
9.977820368961753,1.2272281310876223,2.9946911746448386,0.8171398444921824,0.1828601555095726
9.98275418732512,1.2274948122095217,2.9745155966139745,0.8171416304227607,0.18285836957899282
9.987688005688485,1.2275525004232408,2.9530511602951606,0.8171266476659743,0.1828733523357797
9.99262182405185,1.2274786238022812,2.930261291399763,0.8171104304293156,0.18288956957243965
9.997555642415218,1.2273858713030479,2.906204413653522,0.8171140043631917,0.18288599563856495
10.002489460778582,1.227334262920663,2.8809559388296235,0.817132360928947,0.18286763907281064
10.00742327914195,1.2272863528978055,2.854669695555355,0.8171369655148247,0.18286303448693403
10.012357097505316,1.2271616511826742,2.827052253853314,0.8171127564659156,0.18288724353584457
10.01729091586868,1.2268930145005652,2.798496352521554,0.8170807705719457,0.182919229429815
10.022224734232047,1.2264356373010055,2.76921957302854,0.8170745216154244,0.1829254783863359
10.027158552595413,1.2258274466869743,2.7390369528084024,0.8170988086103147,0.18290119139144545
10.03209237095878,1.225177698745917,2.7081877146826376,0.8171228907871597,0.18287710921460124
10.037026189322145,1.2245420997440593,2.6767862305519095,0.8171159599182508,0.18288404008351183
10.04196000768551,1.2238695681384497,2.6446223142098066,0.8170811485229753,0.18291885147878792
10.046893826048878,1.2229886694128456,2.6119688372436936,0.8170496183515303,0.18295038165023567
10.051827644412242,1.221689667306877,2.578843113104017,0.8170457566515907,0.18295424335017685
10.05676146277561,1.2200443201906679,2.5455454140471954,0.8170647355176512,0.18293526448411876
10.061695281138975,1.2184824974340367,2.5122039659823305,0.8170827858622758,0.1829172141394968
10.06662909950234,1.2173318935599915,2.4787404473454315,0.8170818435840301,0.1829181564177446
10.071562917865707,1.21647470443708,2.445401106970189,0.8170616632715145,0.1829383367302611
10.076496736229073,1.2152508012063097,2.412570609110074,0.8170347124717623,0.18296528753001542
10.081430554592439,1.212963575364613,2.380268190626774,0.8170162795640442,0.18298372043773486
10.086364372955805,1.2100282949951013,2.3486170299790152,0.8170170036765998,0.1829829963251823
10.09129819131917,1.207893054998921,2.3178016015424667,0.8170358295315929,0.1829641704701869
10.096232009682536,1.2072905862392445,2.288241832460215,0.8170560137527318,0.18294398624904507
10.101165828045902,1.2075579439903215,2.26010936919332,0.8170542251353173,0.18294577486645827
10.10609964640927,1.2071513385972785,2.233478642862895,0.8170222842483542,0.18297771575342137
10.111033464772635,1.204955894245893,2.208502311907827,0.8169803272677413,0.1830196727340333
10.115967283136,1.2019328447084363,2.185415687035118,0.8169618975120312,0.18303810248974137
10.120901101499367,1.2000926369891807,2.164344581740217,0.81698209403736,0.18301790596441214
10.125834919862733,1.1999138901552067,2.1453922193457915,0.8170225477868989,0.1829774522148742
10.130768738226099,1.2004254627004156,2.1286153381403556,0.8170499960909128,0.18295000391086147
10.135702556589465,1.200583027155808,2.1141075027635186,0.8170467713969104,0.18295322860486438
10.14063637495283,1.1999892191242194,2.1021285683041815,0.8170204801393757,0.1829795198624002
10.145570193316196,1.1989020039790674,2.0927160901661197,0.8169893238257468,0.18301067617603237
10.150504011679562,1.1973912049608157,2.085894171113199,0.8169669667258512,0.18303303327592896
10.15543783004293,1.1956764761457337,2.0816655909263746,0.8169616565301405,0.18303834347164386
10.160371648406294,1.194836823483717,2.079925470844427,0.8169788384535122,0.1830211615482752
10.16530546676966,1.1953422127617042,2.080675683286779,0.8170154098790775,0.18298459012271365
10.170239285133027,1.1959014336905163,2.0838554373301137,0.8170544811077786,0.18294551889401564
10.175173103496391,1.1949722005719356,2.0894199611153144,0.8170747687357408,0.18292523126605453
10.180106921859759,1.1932227345523247,2.0973727113468184,0.8170680027968805,0.18293199720491488
10.185040740223124,1.1933659335668287,2.1076375069632363,0.8170439386819943,0.18295606131980172
10.189974558586488,1.196503292403399,2.120114355344203,0.8170191705762311,0.18298082942556568
10.194908376949856,1.199270603739623,2.134645437866517,0.8170067233665822,0.1829932766352157
10.199842195313222,1.1976722737652539,2.151052726061087,0.8170156748344365,0.18298432516736288
10.20477601367659,1.1938731474570146,2.169128145606891,0.8170494438590216,0.18295055614277891
10.209709832039954,1.1937514770617914,2.188731429192967,0.8170960789875332,0.1829039210142681
10.21464365040332,1.1979032407235666,2.2097686265654444,0.8171274036995608,0.1828725963022412
10.219577468766687,1.2013384722070122,2.2321377239070297,0.8171213385050676,0.18287866149673493
10.224511287130051,1.2009454711422163,2.25568173686251,0.8170871177249903,0.18291288227681318
10.229445105493419,1.1982957277130504,2.280164590612917,0.8170590680908231,0.18294093191098046
10.234378923856784,1.1963299684817206,2.3054092274114457,0.8170623014079429,0.18293769859386053
10.239312742220148,1.1956020453519463,2.331381874331182,0.817091717826512,0.18290828217529045
10.244246560583516,1.1950558559204496,2.35791434678065,0.8171252685421468,0.18287473145965383
10.249180378946882,1.194874509872771,2.3848948215379395,0.8171456160177375,0.18285438398405834
10.254114197310248,1.1947486012519717,2.412227028648384,0.8171450039808942,0.182854996020897
10.259048015673613,1.1922539085845214,2.4397613177070103,0.8171249156217946,0.18287508437999545
10.26398183403698,1.1874805469694734,2.467309696572514,0.8171017746604181,0.18289822534137465
10.268915652400345,1.1848160094335691,2.4948311614976406,0.8170998859113299,0.1829001140904661
10.273849470763711,1.185729802952815,2.5221693924430895,0.817124660311557,0.18287533969024072
10.278783289127079,1.184944213166728,2.549284303245324,0.8171526033112215,0.18284739669057856
10.283717107490444,1.17834997297565,2.5759803244675243,0.8171599224749564,0.18284007752684497
10.288650925853808,1.170152385178394,2.602198126924486,0.8171496541963473,0.18285034580545426
10.293584744217176,1.1674835209632906,2.627955081512817,0.8171385678045309,0.18286143219727122
10.298518562580542,1.1702425575911726,2.653190356596919,0.8171319609013719,0.18286803910042898
10.303452380943906,1.1701763927313387,2.6778324960605007,0.8171283025705048,0.18287169743129625
10.308386199307273,1.1622447933262061,2.7018152963472057,0.8171345801747317,0.18286541982706722
10.31332001767064,1.1527696567949166,2.724971175021302,0.8171553462479576,0.1828446537538386
10.318253836034005,1.1501350034765156,2.7473990629878786,0.8171747225195085,0.18282527748228528
10.32318765439737,1.1524976836700522,2.768897971257855,0.8171704294343664,0.18282957056742505
10.328121472760737,1.152665175011802,2.789542680228664,0.8171441532375845,0.18285584676420402
10.333055291124102,1.1484916326051076,2.809294463384343,0.8171228752082957,0.18287712479349472
10.337989109487468,1.1425958697500431,2.828111865358553,0.8171290702521506,0.18287092974964403
10.342922927850836,1.1381206962340553,2.8457575968439914,0.8171577009280152,0.18284229907378297
10.3478567462142,1.1368803710504556,2.8622378690386006,0.8171819029438175,0.18281809705798607
10.352790564577566,1.1376747774985798,2.877694812444803,0.8171781028788442,0.18282189712296176
10.357724382940933,1.1369462864947217,2.89205415139546,0.8171492643541931,0.18285073564761617
10.3626582013043,1.132547142771603,2.905329177392941,0.8171244376984483,0.182875562303364
10.367592019667665,1.1260730500890364,2.917518141952735,0.8171294489049346,0.1828705510968799
10.37252583803103,1.121815473456977,2.9286574144182005,0.8171577433442154,0.18284225665760057
10.377459656394397,1.121875301058057,2.938736122626648,0.817177976494651,0.18282202350716736
10.382393474757762,1.122050991210131,2.947736469678144,0.8171705150877037,0.18282948491411552
10.387327293121128,1.1168650382296006,2.95568389880463,0.8171470042004433,0.18285299580137576
10.392261111484496,1.1081655505918844,2.962419478858923,0.8171321838797984,0.18286781612202174
10.39719492984786,1.1025641068279217,2.968018129275681,0.8171360888870871,0.18286391111473344
10.402128748211226,1.101584338265564,2.972411085744055,0.8171491450387381,0.18285085496308168
10.407062566574593,1.1002889885956875,2.9755111312841365,0.8171576643038954,0.18284233569792468
10.411996384937957,1.0943566528531372,2.9775933424337553,0.8171569137223202,0.18284308627949833
10.416930203301325,1.085066635447562,2.978625965796292,0.817150699512654,0.18284930048916595
10.42186402166469,1.0777863192610995,2.9785145268997497,0.8171431837576031,0.18285681624421918
10.426797840028055,1.0753686190370018,2.977326051625758,0.8171347508782797,0.18286524912354377
10.431731658391422,1.073558071109179,2.9751432504695434,0.8171270544357049,0.18287294556611905
10.436665476754788,1.0666241292930934,2.971992273130051,0.8171279373194286,0.18287206268239686
10.441599295118156,1.0561513999499255,2.967597621661143,0.8171431953273308,0.18285680467449716
10.44653311348152,1.0486853769135756,2.962031915337639,0.8171611815036833,0.18283881849814695
10.451466931844886,1.0459622276847385,2.9554786174379672,0.8171564682753248,0.18284353172650683
10.456400750208253,1.0429120284042386,2.9476661313749837,0.8171206102750227,0.1828793897268121
10.461334568571617,1.034761793305697,2.9384289219328736,0.817084198473121,0.1829158015287148
10.466268386934985,1.0230099812736173,2.9280227334471713,0.8170906155709255,0.1829093844309118
10.47120220529835,1.0141863036939867,2.9160272074753184,0.8171413774905558,0.1828586225112834
10.476136023661715,1.0119463263745947,2.903069233866571,0.8171819453689502,0.18281805463289008
10.481069842025082,1.0105792501476243,2.889030161456045,0.8171580562273302,0.18284194377451077
10.486003660388448,1.0015593579284494,2.873702271977261,0.8170833906131238,0.18291660938871737
10.490937478751814,0.9864177350373793,2.8569525903617454,0.8170337384355291,0.182966261566314
10.49587129711518,0.9750817956401171,2.839112572944933,0.8170648324652744,0.1829351675365704
10.500805115478546,0.9722940621504976,2.820259353062696,0.8171458275813958,0.1828541724204511
10.505738933841911,0.9727505177397352,2.800206826617766,0.8171882505814091,0.18281174942043907
10.510672752205277,0.9671927553424061,2.7793414284359375,0.8171416006403989,0.18285839936145115
10.515606570568645,0.9518509797811627,2.7575274697727337,0.8170491994434244,0.18295080055842725
10.52054038893201,0.9348410724166857,2.734690273217083,0.8170022261774383,0.18299777382441243
10.525474207295375,0.9274880543973011,2.711463095440627,0.8170437685177302,0.182956231484121
10.530408025658742,0.9286395056346568,2.6876431705056207,0.8171269109973092,0.18287308900454197
10.535341844022108,0.927187081595575,2.663279806520207,0.8171670249196137,0.18283297508223964
10.540275662385474,0.9164666558660823,2.6384233521566847,0.817127070742729,0.18287292925912435
10.54520948074884,0.8994289254338732,2.6134808197663593,0.817047607150363,0.18295239285149253
10.550143299112205,0.8853308352191261,2.5886103416915787,0.816999663213361,0.18300033678849684
10.555077117475571,0.8807514236258304,2.5640520247943237,0.8170170394324976,0.18298296056936197
10.560010935838937,0.880760028069383,2.5397093034650493,0.8170738909999881,0.1829261090018749
10.564944754202305,0.8755595903711872,2.515613443201205,0.8171176738901067,0.18288232611175864
10.569878572565669,0.8632158373110717,2.491942890094667,0.8171159559662001,0.18288404403566616
10.574812390929035,0.8490677109014584,2.4688580470582497,0.8170759475484877,0.18292405245337975
10.579746209292402,0.8385862472047104,2.4462725122359976,0.8170304044942819,0.1829695955075874
10.584680027655766,0.8332746246151259,2.4242280989840355,0.8170099361622479,0.18299006383962488
10.589613846019132,0.829459851462556,2.4026583028512665,0.817023000127677,0.18297699987419558
10.5945476643825,0.8229543635240705,2.381997792833238,0.8170535593148881,0.18294644068698196
10.599481482745864,0.8136631369892382,2.362455688983362,0.8170759450209024,0.18292405498096578
10.604415301109231,0.8032874202489991,2.344280032604978,0.8170764181657668,0.1829235818361009
10.609349119472597,0.7932291067790677,2.327550895993411,0.8170629312395917,0.18293706876227564
10.614282937835963,0.7850238588922396,2.3123081146817457,0.8170523632147254,0.18294763678714013
10.619216756199329,0.7792442517916733,2.2986425716678562,0.8170492152766965,0.1829507847251682
10.624150574562695,0.7749519364518543,2.286565338483689,0.8170428394525012,0.18295716054936373
10.629084392926062,0.7699056176089261,2.27614587137686,0.8170280994207815,0.1829719005810851
10.634018211289426,0.7622587174244909,2.2674343824563796,0.8170205995002396,0.1829794005016276
10.638952029652792,0.7534735503740599,2.2604723796003854,0.8170399506752533,0.18296004932661483
10.64388584801616,0.7464007069384503,2.255270915134565,0.8170785983903628,0.1829214016115087
10.648819666379524,0.7409255154480315,2.2517460906419533,0.8171014183172979,0.1828985816845747
10.653753484742891,0.7348457475179845,2.249887653896457,0.8170849083438937,0.1829150916579819
10.658687303106257,0.7281194468901704,2.2497227348243674,0.8170481499497637,0.18295185005211587
10.663621121469621,0.7236193260800755,2.251230654270872,0.8170322575193714,0.1829677424825106
10.668554939832989,0.7220811380487858,2.2541917610906395,0.8170517245328136,0.1829482754690716
10.673488758196354,0.7195387406148558,2.2586679147920568,0.8170803566173761,0.18291964338451122
10.67842257655972,0.712662915054498,2.2645553166119683,0.8170880230881907,0.1829119769136966
10.683356394923086,0.7034420000210314,2.2718273115073826,0.8170767993693638,0.18292320063252418
10.688290213286452,0.6970628706168976,2.2804014191835136,0.8170714640856909,0.18292853591619782
10.69322403164982,0.6953234923911852,2.2901412512569004,0.8170844685499629,0.18291553145192652
10.698157850013184,0.6937730054833366,2.300976391860865,0.8171037348840278,0.1828962651178628
10.703091668376551,0.6889210522681349,2.3128389131346894,0.8171113944458288,0.182888605556063
10.708025486739917,0.683957044815581,2.32567260430359,0.8171025379826782,0.18289746201921492
10.712959305103281,0.6822557855484276,2.339382789375529,0.817086454439618,0.18291354556227596
10.717893123466649,0.6803628614122291,2.35381191966731,0.8170792105646213,0.1829207894372733
10.722826941830014,0.6734830603247935,2.3688916735983856,0.817093291960162,0.1829067080417327
10.72776076019338,0.6654686456765702,2.3845158068381758,0.817123387055789,0.18287661294610605
10.732694578556746,0.6648119617557124,2.4005064308276065,0.8171436768616275,0.18285632314026706
10.737628396920112,0.6698703708245176,2.4167944073307437,0.8171332905661107,0.18286670943578373
10.742562215283478,0.6697710218143575,2.4332325479552623,0.8171057199379611,0.18289428006393266
10.747496033646843,0.6614729823617125,2.449887145806838,0.8170965684444943,0.18290343155739602
10.752429852010211,0.6537789577395117,2.466642344900982,0.8171171000069987,0.182882899994887
10.757363670373575,0.6536216926271462,2.483466079209373,0.8171388152948222,0.18286118470706014
10.762297488736941,0.6571582211724217,2.5003195512721366,0.8171355819604904,0.18286441804139436
10.767231307100309,0.6564090419839639,2.5171790784021884,0.8171215565700092,0.1828784434318784
10.772165125463674,0.6505515284509811,2.533965662904973,0.8171265120321308,0.1828734879697582
10.77709894382704,0.6458862826051448,2.5506001928730053,0.8171472552907487,0.1828527447111426
10.782032762190406,0.6451776067620135,2.5670050384514855,0.8171518552944853,0.18284814470740696
10.786966580553772,0.6444932396170562,2.583145635047603,0.8171298942739824,0.1828701057279098
10.791900398917138,0.6414531465587564,2.598961801576102,0.8171105219214644,0.1828894780804294
10.796834217280503,0.6383982957122263,2.6143327815881885,0.8171214112328843,0.18287858876900887
10.801768035643871,0.6365064417100266,2.629310686304061,0.8171503338197375,0.1828496661821556
10.806701854007235,0.6339267595809783,2.6438837314783465,0.8171632077709787,0.18283679223091334
10.8116356723706,0.6304361854661067,2.6580305869459777,0.8171494260037128,0.18285057399817709
10.816569490733968,0.6283119911630856,2.6716864869534387,0.8171316493758044,0.18286835062608212
10.821503309097332,0.6280465863190983,2.6849431498384195,0.8171315370248028,0.18286846297708176
10.8264371274607,0.6270285059445749,2.6976375296277633,0.8171419290968303,0.18285807090505146
10.831370945824066,0.6237545164811111,2.7098465328321946,0.8171424583107552,0.1828575416911266
10.83630476418743,0.6204542394649583,2.721489568521536,0.8171326323555712,0.18286736764631492
10.841238582550798,0.6194871327932069,2.7325513607514056,0.8171323864738856,0.1828676135280029
10.846172400914163,0.6197191572091788,2.7431241029617013,0.8171497262313671,0.18285027377052665
10.851106219277531,0.6189668892611327,2.753177429439128,0.817165052335354,0.1828349476665432
10.856040037640895,0.6172982408227944,2.762645983782994,0.8171564683583292,0.1828435316435695
10.86097385600426,0.6158532164088337,2.7715314200102745,0.8171294728953046,0.18287052710659765
10.865907674367628,0.6148029918606818,2.7799069954490614,0.8171107589707641,0.1828892410311401
10.870841492730992,0.6137056744809827,2.7876837673104404,0.8171184008823167,0.18288159911958865
10.875775311094358,0.6126228130642117,2.7949411490051443,0.817145536313441,0.18285446368846625
10.880709129457726,0.61204475984713,2.8016480607834824,0.8171682148069662,0.1828317851949415
10.88564294782109,0.6118883467317585,2.8078452868596644,0.8171648713555585,0.18283512864635035
10.890576766184457,0.6114540388071235,2.8135235268075816,0.8171352438797983,0.18286475612211014
10.895510584547823,0.610407366026698,2.818617512812558,0.8171051298490815,0.1828948701528272
10.900444402911187,0.6090704810809335,2.823070981210082,0.8171041362453567,0.18289586375655223
10.905378221274555,0.6080996387149038,2.826963841271096,0.8171322600369936,0.18286773996491512
10.91031203963792,0.6080903819705172,2.830201991429226,0.8171570750087505,0.18284292499315632
10.915245858001287,0.608822014085849,2.8328201908570865,0.8171516643535659,0.1828483356483409
10.920179676364652,0.6093884308819137,2.8348886054678015,0.8171263023063475,0.1828736976955615
10.925113494728018,0.6091720297304222,2.836111249859012,0.8171112529107901,0.18288874709112013
10.930047313091386,0.6083374566573899,2.8365906591019137,0.8171159945267015,0.18288400547521044
10.93498113145475,0.6078737341081564,2.836473257931959,0.8171225546534961,0.18287744534841643
10.939914949818117,0.6087737545043151,2.8357774487288974,0.8171180138071017,0.1828819861948126
10.944848768181483,0.6105994962496406,2.8341926458272995,0.817113801270801,0.18288619873111528
10.949782586544847,0.6119694614211054,2.8320326100143443,0.8171231049975575,0.18287689500436025
10.954716404908215,0.6123317116120595,2.8293177323431746,0.8171339377065518,0.18286606229536723
10.95965022327158,0.6122549068373457,2.8256621098828276,0.8171230284062793,0.18287697159564079
10.964584041634946,0.6126776682642981,2.82112045280197,0.8170929225067276,0.18290707749519278
10.969517859998312,0.614052581141784,2.8156140907317795,0.8170760015874855,0.18292399841443616
10.974451678361678,0.6158201794688225,2.809247493063005,0.8170942581932408,0.18290574180868188
10.979385496725044,0.6171847330423069,2.802314693420356,0.81712767428518,0.18287232571674208
10.98431931508841,0.6180369287457339,2.794642500089805,0.8171356490966819,0.1828643509052389
10.989253133451777,0.6186029866535341,2.7861332290251655,0.8171060405825615,0.18289395941936085
10.994186951815141,0.6190638969479387,2.7767647647666167,0.8170695310527992,0.18293046894912457
10.999120770178507,0.6195971181549015,2.766490686628001,0.8170626324814984,0.1829373675204277
11.004054588541875,0.620369619693006,2.7557937555364926,0.8170871121013203,0.18291288790060636
11.00898840690524,0.6214625519446172,2.744539137336336,0.8171128840594597,0.18288711594246906
11.013922225268606,0.622498735166703,2.7324475267554043,0.8171143872999866,0.18288561270194414
11.018856043631972,0.6227067872359693,2.7199074225320232,0.8170942043991161,0.18290579560281436
11.023789861995338,0.6219540129186343,2.706719426377565,0.8170724044714456,0.18292759553048518
11.028723680358704,0.6210203893884748,2.6929404696009893,0.8170638297014305,0.182936170300501
11.03365749872207,0.6207645569947609,2.6785852054311827,0.8170702070312577,0.18292979297067496
11.038591317085437,0.6213453068694876,2.663355010443096,0.8170855743722507,0.18291442562968263
11.043525135448801,0.621776862901968,2.647899870083311,0.817099869214335,0.1829001307876
11.048458953812167,0.6208515400511173,2.632147263087376,0.817100506241838,0.18289949376009962
11.053392772175535,0.6188435683748582,2.6162303534351183,0.8170820370963088,0.18291796290563048
11.058326590538899,0.6171545436536021,2.6005156815219084,0.8170578238230223,0.1829421761789203
11.063260408902266,0.616485332348553,2.585066801351087,0.8170528624637227,0.18294713753822264
11.068194227265632,0.6163413777701351,2.570072860519445,0.8170763233081187,0.1829236766938274
11.073128045628996,0.6157153559801357,2.55535405274015,0.8171054448191533,0.1828945551827939
11.078061863992364,0.6142555316139112,2.54102120606369,0.8171072641634336,0.18289273583851504
11.08299568235573,0.6127809673264829,2.527192825445161,0.8170775023299458,0.18292249767200552
11.087929500719097,0.6121248098874732,2.513957551552961,0.817048427821698,0.18295157218025512
11.092863319082461,0.6118388447180583,2.5012983011434993,0.8170525280083493,0.18294747199360042
11.097797137445827,0.6109543411767393,2.489238625834042,0.8170851050589392,0.18291489494300836
11.102730955809195,0.6096085220818097,2.4779335303927508,0.8171115618084894,0.1828884381934564
11.107664774172559,0.6089858515149806,2.4674757808326344,0.8171080259037347,0.18289197409821084
11.112598592535926,0.6095462497289145,2.4578903871353357,0.8170840032127442,0.18291599678919976
11.117532410899292,0.6103577688960247,2.4491826866966098,0.8170647103610014,0.18293528964094086
11.122466229262656,0.6102335024437544,2.4414404321657823,0.8170630495434176,0.18293695045852432
11.127400047626024,0.6089672777070831,2.4346785980470416,0.8170751357619892,0.18292486423995427
11.13233386598939,0.6077180813686984,2.4289470075619977,0.8170930397855162,0.18290696021642794
11.137267684352755,0.6077122648927089,2.424128510068389,0.8171096214719694,0.1828903785299754
11.142201502716121,0.6086403272285462,2.4201302213428324,0.8171151569096644,0.18288484309228198
11.147135321079487,0.6094030984300438,2.4170939879910547,0.817103507797303,0.1828964922046462
11.152069139442853,0.6095020995985172,2.4149863675480483,0.8170839469755492,0.18291605302640135
11.157002957806219,0.6089922769380336,2.4137649471076124,0.817075672478932,0.18292432752302276
11.161936776169584,0.6082189159562953,2.4132744382406432,0.817085928963846,0.1829140710381114
11.16687059453295,0.6075225851822146,2.4133758165399932,0.8171021618594014,0.18289783814256005
11.171804412896316,0.6070006126994539,2.4142240654515112,0.8171106334232752,0.1828893665786887
11.176738231259684,0.6067505777769397,2.4157362401427687,0.8171129789558259,0.18288702104613827
11.18167204962305,0.6068562541165653,2.4179476665154223,0.8171167821796247,0.182883217822341
11.186605867986414,0.6071600762850191,2.4208727496900804,0.8171194652455499,0.18288053475641575
11.191539686349781,0.6068711644167931,2.4243954706184696,0.8171132599011822,0.18288674010078457
11.196473504713147,0.6047807515833814,2.4284492334640166,0.8171010136390631,0.18289898636290453
11.201407323076513,0.6014852089655556,2.432961862047132,0.8170948628760079,0.1829051371259615
11.206341141439879,0.5998052728720348,2.4378915798433667,0.8171009869884867,0.1828990130134828
11.211274959803244,0.6008106259326156,2.4431852176441464,0.8171153503710267,0.18288464963094392
11.21620877816661,0.6016357725919047,2.448732485337979,0.8171316973557323,0.18286830264623855
11.221142596529976,0.5989830308866414,2.4544674164431157,0.8171436027657739,0.1828563972361981
11.226076414893344,0.5938422638468317,2.4603749620891566,0.8171415565773139,0.18285844342465857
11.231010233256708,0.5912175204042345,2.466407587360189,0.817120970155718,0.18287902984625468
11.235944051620073,0.5936294770076176,2.47252945482486,0.8170948373625565,0.18290516263941542
11.240877869983441,0.5960674035487776,2.4785734048088726,0.8170876200516353,0.18291237995033655
11.245811688346805,0.5921733790620841,2.484639494076222,0.8171108540110171,0.18288914599095185
11.250745506710173,0.5844347032305595,2.490789299635561,0.8171484555201305,0.18285154448183374
11.255679325073539,0.5810329202232665,2.496997679276678,0.817168952228177,0.1828310477737819
11.260613143436904,0.5839273300128655,2.5032257603098635,0.8171532313689005,0.1828467686330598
11.26554696180027,0.5871307957585717,2.5094813783768264,0.817113495437199,0.1828865045647642
11.270480780163636,0.5844929045141961,2.5157760812927297,0.8170854406016769,0.18291455940028883
11.275414598527004,0.5755855016113377,2.521929770039297,0.8170957706571828,0.1829042293447857
11.280348416890368,0.5669187016999367,2.5280469657648714,0.8171342585145418,0.18286574148742718
11.285282235253733,0.5649053787544674,2.534188753446641,0.8171631017176769,0.1828368982842936
11.290216053617101,0.5665395694058154,2.5402985229026664,0.8171568048810569,0.18284319512091426
11.295149871980465,0.5636464016308123,2.546280046361913,0.8171274012690358,0.1828725987329353
11.300083690343833,0.5548082668061863,2.552279237210072,0.8171069344894397,0.18289306551253026
11.305017508707198,0.5460922656949433,2.5583340229442633,0.8171110282497787,0.18288897175219201
11.309951327070562,0.5416941969274492,2.5644087877102373,0.8171270212155193,0.18287297878644845
11.31488514543393,0.5388880018696196,2.570540517315745,0.8171356801750639,0.18286431982690157
11.319818963797296,0.5328628295705768,2.576760227129503,0.8171342259693039,0.18286577403265905
11.324752782160662,0.5242822212034187,2.5830356146880047,0.8171319236653766,0.18286807633658356
11.329686600524028,0.5182379261047524,2.5892272946448696,0.8171305682469111,0.18286943175504636
11.334620418887393,0.5162916363200895,2.595497774583653,0.8171236164950642,0.18287638350689803
11.339554237250761,0.5136856620643321,2.601836518545221,0.8171147036502995,0.1828852963516661
11.344488055614125,0.5064401019291384,2.608151228492178,0.8171186830679958,0.18288131693397439
11.349421873977493,0.4976539886815294,2.614463668211364,0.8171355294854884,0.18286447051648644
11.354355692340858,0.49266271553557717,2.6208358282346027,0.8171410703561105,0.18285892964586595
11.359289510704222,0.4911445175162201,2.627318085174815,0.8171204873918215,0.18287951261015917
11.36422332906759,0.48870322675702405,2.633929049911904,0.8170968884633422,0.1829031115386408
11.369157147430956,0.4830345080334216,2.6406667088244813,0.817103200417273,0.1828967995847119
11.374090965794322,0.4754008351759176,2.647536109823029,0.8171336494279177,0.18286635057406916
11.379024784157687,0.4689103396348916,2.654519736775658,0.817149209053814,0.18285079094817389
11.383958602521053,0.4655217602126054,2.661559819727161,0.8171305528531861,0.182869447148803
11.388892420884419,0.463148388937203,2.6685957284758435,0.8171005683248248,0.18289943167716366
11.393826239247785,0.45778237830459995,2.6755190070153883,0.8170892881750124,0.18291071182697713
11.398760057611153,0.44903101158310593,2.682421820370568,0.8170994245303619,0.18290057547162758
11.403693875974517,0.44052746208310706,2.689321967749992,0.8171160957122617,0.18288390428972767
11.408627694337882,0.43520981388228913,2.69618716325278,0.8171296313779234,0.18287036862406417
11.41356151270125,0.4321308756876811,2.7029571134566295,0.817133950089886,0.18286604991210229
11.418495331064616,0.42724902179247964,2.709525168176002,0.8171194871767519,0.18288051282523798
11.423429149427982,0.4180249811952404,2.7159799389089727,0.8170884036412808,0.18291159636071036
11.428362967791347,0.4073704386580575,2.7223054879865054,0.8170677079648638,0.18293229203712932
11.433296786154713,0.3998962670147629,2.728395748803263,0.8170842111693485,0.18291578883264542
11.438230604518079,0.39532001586278187,2.7341849134977307,0.8171254176643019,0.18287458233769352
11.443164422881445,0.3897271142407879,2.7396237663045673,0.8171452955115539,0.18285470449044441
11.44809824124481,0.38120458405483254,2.744519537875026,0.8171178529761144,0.18288214702588626
11.453032059608176,0.3713321633106783,2.74899632741109,0.8170710449439974,0.18292895505800552
11.457965877971542,0.3627200187327953,2.7530284967147636,0.8170548153431995,0.18294518465880621
11.46289969633491,0.35603550580240856,2.7563106611845423,0.8170828981368271,0.182917101865179
11.467833514698274,0.34928211691852723,2.7586302649792587,0.8171200766750605,0.1828799233269476
11.47276733306164,0.3407270030023613,2.759536714746172,0.8171264611081176,0.18287353889389193
11.477701151425007,0.3313891469690065,2.7595436042142736,0.8171008672647223,0.18289913273728753
11.482634969788371,0.3232632777283164,2.7588144809917354,0.8170741198425381,0.18292588015947167
11.487568788151739,0.3163030067699497,2.7575263667754366,0.8170697075975698,0.18293029240444
11.492502606515105,0.3087835856115236,2.755585769833786,0.8170828281814887,0.18291717182052236
11.497436424878469,0.299833862695623,2.752672833930266,0.8170956643728634,0.18290433562914896
11.502370243241836,0.2903206828716511,2.7487579534048496,0.8171004423866595,0.18289955761535437
11.507304061605202,0.2817132867915454,2.743965994390091,0.8171007356064641,0.18289926439555063
11.51223787996857,0.27458171288210087,2.738584996355513,0.8170977404700003,0.1829022595320159
11.517171698331934,0.2677826539735231,2.7327869188882374,0.8170875238774274,0.18291247612458889
11.5221055166953,0.25978623245201954,2.726643009023831,0.8170733429573029,0.182926657044713
11.527039335058667,0.25059493995827586,2.720063981862647,0.8170702866304691,0.1829297133715479
11.531973153422031,0.24126972136002997,2.7132066990021992,0.8170886024716569,0.1829113975303616
11.536906971785399,0.23270160138477794,2.706078276657929,0.8171150542185879,0.1828849457834326
11.541840790148765,0.22541828696623928,2.698822903700082,0.8171215326236033,0.18287846737841879
11.546774608512129,0.21902759392964483,2.691496402251366,0.8170974913602556,0.18290250864176918
11.551708426875496,0.2122355908891589,2.6840557576451682,0.8170671304155616,0.1829328695864654
11.556642245238862,0.20389347011506484,2.6766136256259547,0.8170651734684694,0.18293482653356094
11.561576063602228,0.19387450078453028,2.6694070799956915,0.8170960487803127,0.18290395122172118
11.566509881965594,0.18416992359908219,2.662279460179643,0.8171265267809943,0.1828734732210414
11.57144370032896,0.17773766745198422,2.6551118894809336,0.8171242848213115,0.18287571518072535
11.576377518692325,0.17399579399460768,2.6477254833562722,0.8170962538146014,0.18290374618743666
11.581311337055691,0.16848293318861401,2.640420232927332,0.8170786156605183,0.18292138434152247
11.586245155419059,0.15847761270257257,2.6333385183648024,0.8170915303783315,0.18290846962371224
11.591178973782425,0.1463971739219878,2.6265047213470503,0.8171163472372034,0.18288365276483823
11.596112792145789,0.1378983146869974,2.6198653530823846,0.8171227531841165,0.18287724681792233
11.601046610509156,0.13605484484378433,2.6135588237502536,0.8171076146910436,0.18289238531099328
11.605980428872522,0.13556030180183726,2.6075336940361633,0.8170949274197418,0.18290507258229535
11.610914247235888,0.1278789567805616,2.601876926917652,0.8171021224284064,0.1828978775736294
11.615848065599254,0.11366933980389927,2.5966202581887967,0.817120037295185,0.18287996270684878
11.62078188396262,0.10223861964238722,2.591518989563289,0.8171284137965372,0.18287158620549604
11.625715702325985,0.09944821021728152,2.5866054163342564,0.8171207666288913,0.1828792333731423
11.630649520689351,0.10224634301345895,2.5820145911602754,0.8171080347550008,0.18289196524703513
11.635583339052719,0.10162568279341606,2.5777284631276576,0.8171040928915349,0.182895907110501
11.640517157416083,0.09126116568064745,2.573568517115134,0.8171130871179701,0.18288691288406722
11.645450975779449,0.0764534172763475,2.5695004776792056,0.8171270165279729,0.18287298347406755
11.650384794142816,0.06799771093438234,2.5655851634329263,0.8171327603998886,0.18286723960215298
11.65531861250618,0.06847094818113836,2.5617515783268647,0.817125249306987,0.18287475069505865
11.660252430869548,0.07180102393729393,2.5580699923128365,0.8171147011247442,0.18288529887730395
11.665186249232914,0.07013520189913187,2.5543851096175683,0.8171151081736574,0.18288489182839462
11.67012006759628,0.05950905944523757,2.550751133540521,0.8171255185946791,0.1828744814073755
11.675053885959645,0.04558107245417218,2.547238889432705,0.8171320464065464,0.18286795359550972
11.679987704323011,0.03855717978319028,2.543810015025571,0.8171292199369675,0.18287078006508853
11.684921522686379,0.04037271712649978,2.5404004637920177,0.8171261495956748,0.18287385040638177
11.689855341049743,0.043779953876357205,2.536952455146878,0.8171276443999842,0.1828723556020733
11.694789159413109,0.04056275044890052,2.5334867030835437,0.8171252539424293,0.18287474605962845
11.699722977776476,0.028885618185456777,2.5298852636665288,0.8171165778195413,0.1828834221825179
11.70465679613984,0.017206417847477954,2.5261330773867026,0.8171170457265149,0.18288295427554493
11.709590614503208,0.015368870845760347,2.5221582424107147,0.8171360834858612,0.18286391651620007
11.714524432866574,0.020281996463976305,2.5180035598034896,0.8171541912976815,0.18284580870438094
11.719458251229938,0.020587707480395248,2.5138023823146254,0.8171448151262407,0.18285518487582203
11.724392069593305,0.013096565994689611,2.5095440412899124,0.8171134899556666,0.18288651004639672
11.729325887956671,0.005303352029447099,2.505143027953936,0.8170943414365125,0.18290565856555077
11.734259706320035,0.004020636315265085,2.500575966080014,0.8171075583601385,0.182892441641925
11.739193524683403,0.006898866675156122,2.4959858646781328,0.8171376063114386,0.1828623936906241
11.744127343046769,0.006376185128729594,2.4913002743763117,0.8171557958665764,0.18284420413548516
11.749061161410136,0.0009581760395729455,2.48655754455691,0.8171496548828866,0.18285034511917064
11.7539949797735,-0.0024322690407963467,2.4818829289429356,0.8171269103313853,0.1828730896706672
11.758928798136866,0.00034154734783292505,2.4773272059769265,0.8171037968206118,0.18289620318143945
11.763862616500234,0.003532590362558081,2.4729406064490114,0.8170951114486872,0.1829048885533671
11.768796434863598,0.0007567084219962028,2.468731982743732,0.8171063446222682,0.18289365537978916
11.773730253226965,-0.004531190123083562,2.4646633468868457,0.8171286971387822,0.18287130286327663
11.778664071590331,-0.0053287808005646675,2.4608919727176017,0.8171448078419083,0.18285519216015111
11.783597889953695,-0.002445666394608681,2.45735370213422,0.8171426300406425,0.18285736996141908
11.788531708317063,-0.0016904653050099343,2.4541733330913837,0.8171242213994379,0.18287577860262366
11.793465526680428,-0.004243419479780952,2.4513320461329995,0.8171027209113652,0.18289727909069703
11.798399345043794,-0.006530328053041523,2.448805091335494,0.8170918531497009,0.18290814685236007
11.80333316340716,-0.006846067924496748,2.446689651858134,0.817095871042777,0.18290412895928423
11.808266981770526,-0.007385274746245343,2.445116728619603,0.8171082758813148,0.1828917241207448
11.813200800133892,-0.009910917794978236,2.4441061374587965,0.8171205786629941,0.18287942133906313
11.818134618497258,-0.012748619216642543,2.443725853791984,0.8171286445409575,0.1828713554610972
11.823068436860625,-0.013529783533474631,2.4439656372628793,0.817128288297973,0.1828717117040795
11.828002255223991,-0.012673668306268671,2.444822218457154,0.8171132884513358,0.18288671155071431
11.832936073587355,-0.013002180956281051,2.4463951214414745,0.817087483180437,0.18291251682161536
11.837869891950723,-0.016104737055286398,2.44871697420105,0.8170719135162372,0.18292808648581804
11.842803710314088,-0.019775372703498117,2.4518040315735625,0.8170844562511751,0.18291554375088345
11.847737528677454,-0.020830241597245554,2.455677681695259,0.8171133327995007,0.18288666720256253
11.85267134704082,-0.019682308224075434,2.4602329831423053,0.8171264104425198,0.18287358955954683
11.857605165404186,-0.01918375802472075,2.465413411673311,0.8171101286740273,0.18288987132804185
11.862538983767552,-0.0204667217020623,2.471356953006082,0.817085603086297,0.18291439691577482
11.867472802130917,-0.022172894175439967,2.4780343691005733,0.8170796344907798,0.18292036551129365
11.872406620494285,-0.02272198831370696,2.4854333605219896,0.8170916534081614,0.18290834659391333
11.87734043885765,-0.022340250893749646,2.493571793004999,0.8171003213781951,0.18289967862388185
11.882274257221015,-0.02255727877918266,2.5024101922367596,0.8170947563563473,0.18290524364573
11.887208075584383,-0.023829756831988805,2.511874760969575,0.8170854698483297,0.1829145301537471
11.892141893947747,-0.02470357761060598,2.52192200559617,0.8170852459261951,0.1829147540758817
11.897075712311114,-0.023885126139547824,2.532548788515639,0.8170912283303309,0.18290877167174638
11.90200953067448,-0.022448626350690205,2.5437463512909986,0.8170919905842529,0.18290800941782387
11.906943349037846,-0.02259012375349729,2.5554039874539494,0.8170857375040411,0.18291426249803472
11.911877167401212,-0.02446959311405072,2.567441410191326,0.8170824759901173,0.18291752401195693
11.916810985764577,-0.026208267017998034,2.5798706909602385,0.8170881351320767,0.18291186486999816
11.921744804127945,-0.02632865836140025,2.592506518657598,0.817094289246271,0.18290571075580608
11.926678622491309,-0.02496407511976597,2.6052842762671555,0.817088986063624,0.18291101393845477
11.931612440854675,-0.023764225491032964,2.618006201359636,0.8170747425755275,0.18292525742655208
11.936546259218042,-0.024274921691144133,2.630812090170734,0.8170683530047356,0.18293164699734432
11.941480077581407,-0.02598673694532554,2.64363760588353,0.8170801506626968,0.18291984933938513
11.946413895944774,-0.027242113699360217,2.656223952402123,0.8170989912805579,0.18290100872152684
11.95134771430814,-0.027291163396114638,2.6681936511300965,0.81710390943323,0.1828960905688553
11.956281532671504,-0.02652432054984926,2.6796362783633696,0.8170891414281436,0.18291085857394448
11.961215351034872,-0.025963885624955108,2.690478554749704,0.8170710741783144,0.18292892582377449
11.966149169398237,-0.02638975188296213,2.7009719483940398,0.8170684622433113,0.18293153775877846
11.971082987761603,-0.02741757453044742,2.7109641573659298,0.8170815020094667,0.1829184979926246
11.976016806124969,-0.0281010862793089,2.720304782292959,0.8170952253047681,0.18290477469732414
11.980950624488335,-0.02809873855285258,2.728864884251053,0.8170993001877699,0.18290069981432233
11.985884442851702,-0.027742798860566915,2.7368586989938666,0.8170966886067335,0.18290331139535937
11.990818261215066,-0.027629123652090283,2.744006508389775,0.8170932175042934,0.18290678249780093
11.995752079578434,-0.02809015995580626,2.7503282998698495,0.8170881026657574,0.18291189733633864
12.0006858979418,-0.02874447363424892,2.7560676402287663,0.8170807896855208,0.18291921031657643
12.005619716305164,-0.02893336528661341,2.7610083261089686,0.8170803426111293,0.18291965739096944
12.010553534668531,-0.028603093218426964,2.7652171967281594,0.8170962897576713,0.1829037102444287
12.015487353031897,-0.028288842517205183,2.7688474103033274,0.8171195684690781,0.1828804315330236
12.020421171395263,-0.02846176663640687,2.7720228545759356,0.81712495327533,0.1828750467267708
12.025354989758629,-0.02910312606689669,2.774289628554785,0.8171014359452943,0.1828985640568066
12.030288808121995,-0.029632141073525943,2.775978280094709,0.8170732318569637,0.1829267681451382
12.03522262648536,-0.02943869287101169,2.777342641905796,0.8170766911973532,0.1829233088047499
12.040156444848726,-0.02874348112330246,2.7781258354559286,0.8171148398618753,0.1828851601402284
12.045090263212092,-0.02833330381779053,2.778093404241755,0.8171481168900295,0.18285188311207567
12.050024081575458,-0.028558499001589938,2.777680772868922,0.8171394336719198,0.18286056633018824
12.054957899938824,-0.029094847502448225,2.776961047094241,0.8171000751320967,0.18289992487001325
12.059891718302191,-0.029332646711719774,2.7761023349118057,0.8170770289757309,0.1829229710263827
12.064825536665555,-0.02892497907458302,2.7750455030305754,0.8170966641045666,0.18290333589754953
12.069759355028921,-0.02820855532587147,2.77373469914216,0.8171359802637975,0.18286401973831962
12.074693173392289,-0.027676190022513533,2.7721896990921486,0.8171541783452025,0.18284582165691618
12.079626991755655,-0.02738221247407042,2.770255815003615,0.8171393091867637,0.18286069081535722
12.08456081011902,-0.0272482865396253,2.767967705457114,0.8171134156279879,0.18288658437413602
12.089494628482386,-0.02729066679949832,2.765034246495551,0.8171016647728432,0.1828983352292802
12.094428446845752,-0.02736095463950436,2.7617502364765225,0.8171108278581711,0.1828891721439492
12.099362265209118,-0.027016871673422243,2.758137662702472,0.8171327327670299,0.18286726723508742
12.104296083572484,-0.02597386193588259,2.7543067249001343,0.8171524719380237,0.18284752806409277
12.109229901935851,-0.024995899672761904,2.750247212525008,0.8171535711064953,0.18284642889562083
12.114163720299215,-0.02540740264110346,2.745907675733292,0.8171321034394535,0.1828678965626599
12.119097538662581,-0.026864055003261098,2.7411616930138987,0.817109223246078,0.1828907767560339
12.124031357025949,-0.027255973284923928,2.735775082834002,0.8171132034093367,0.182886796592775
12.128965175389313,-0.02581491483585435,2.7300598080905307,0.8171426398824082,0.1828573601197045
12.13389899375268,-0.02458330571159296,2.7239890107119282,0.8171633509167587,0.18283664908535474
12.138832812116046,-0.02584166510097933,2.7174767235387316,0.8171516383060946,0.18284836169601945
12.14376663047941,-0.028927570201618694,2.710406885245724,0.8171249819767982,0.18287501802531891
12.148700448842778,-0.030358889245001693,2.702815316177001,0.8171163298309234,0.1828836701711955
12.153634267206144,-0.028121285533385283,2.694794324984865,0.8171318183732599,0.18286818162886156
12.158568085569511,-0.025596454176313906,2.686345012295514,0.8171505201302673,0.18284947987185785
12.163501903932875,-0.027696521160937824,2.677448576362128,0.8171557481893289,0.18284425181279887
12.168435722296241,-0.033062035248312555,2.6681364989814638,0.8171481855831401,0.18285181441899134
12.173369540659609,-0.035511442785789334,2.6580512424170606,0.8171345213117988,0.18286547869033515
12.178303359022973,-0.03313043212384995,2.647180639269595,0.8171219022775783,0.18287809772455546
12.18323717738634,-0.030592221594965326,2.6357447331199957,0.8171212264652469,0.1828787735368885
12.188170995749706,-0.032772576530145085,2.6238593572422952,0.8171380770419856,0.1828619229601507
12.19310481411307,-0.0389203999766297,2.6116184565308287,0.8171589392027218,0.18284106079941473
12.198038632476438,-0.04323227367948459,2.5990330283020557,0.8171607347065304,0.1828392652956078
12.202972450839804,-0.04229827931411833,2.5860002977619194,0.8171383762975304,0.1828616237046089
12.20790626920317,-0.0406209007546437,2.5724005891923576,0.8171135113226055,0.18288648867953453
12.212840087566535,-0.04417999334271333,2.558331779993628,0.8171107850583067,0.18288921494383462
12.217773905929901,-0.051077887777595414,2.5437958442504396,0.8171304623691426,0.18286953763299912
12.222707724293267,-0.05484234396972088,2.5290209097958027,0.8171491168664317,0.18285088313571074
12.227641542656633,-0.05443151842669969,2.5141040730414996,0.8171464963349727,0.18285350366716982
12.23257536102,-0.054716284821720515,2.4991017212775852,0.817128142530713,0.1828718574714291
12.237509179383366,-0.05899994861732404,2.484039714668774,0.8171171208575382,0.18288287914460327
12.24244299774673,-0.06538010601247182,2.468977276415258,0.8171232863113771,0.18287671369076386
12.247376816110098,-0.06959617278895014,2.4539828889622757,0.8171297759598096,0.18287022404232794
12.252310634473464,-0.06990820324126851,2.4390694923799705,0.8171179923452876,0.18288200765684529
12.25724445283683,-0.06954396884463962,2.4244086316858176,0.817098250707286,0.1829017492948429
12.262178271200195,-0.07297737821879718,2.4100264574157104,0.8170990851896867,0.18290091481244558
12.267112089563561,-0.08004715379903814,2.395833306785004,0.8171251652369886,0.18287483476514532
12.272045907926927,-0.08655610984638958,2.3821692932776783,0.8171445056180854,0.1828554943840514
12.276979726290293,-0.08930007587443957,2.369131812579491,0.8171283616468397,0.18287163835529913
12.28191354465366,-0.08894914416381144,2.3566669343443536,0.8170897515571132,0.18291024844502712
12.286847363017024,-0.09009736035003221,2.3449071986261867,0.8170657936242591,0.18293420637788135
12.29178118138039,-0.09675772638129429,2.333966804789352,0.817070933829758,0.1829290661723833
12.296714999743758,-0.10622712743992567,2.3239265113571235,0.8170883273685239,0.18291167263361693
12.301648818107122,-0.11219816019012697,2.314930907300581,0.8171026804519849,0.18289731955015562
12.30658263647049,-0.11365173339833604,2.3071030156269248,0.8171146501867544,0.18288534981538584
12.311516454833855,-0.11550976355853916,2.300532767674565,0.8171185263851877,0.18288147361695034
12.316450273197221,-0.12204155024253162,2.295248644741918,0.8170958785482114,0.1829041214539242
12.321384091560587,-0.13232954875292985,2.2912981446717042,0.8170491474509416,0.18295085255119145
12.326317909923953,-0.14090929204876562,2.2887423181768427,0.8170183457012762,0.18298165430085406
12.331251728287318,-0.14393493277551403,2.2876414270697407,0.8170379703161555,0.18296202968597505
12.336185546650684,-0.14535155693829033,2.28802383288193,0.8170888183833855,0.18291118161874909
12.34111936501405,-0.15241043471617366,2.2899182815585526,0.8171175841562632,0.1828824158458739
12.346053183377418,-0.16523755594449066,2.293356115714618,0.8170994907794696,0.18290050922267256
12.350987001740782,-0.17690977367076763,2.298264288578997,0.8170593656574292,0.18294063434471716
12.355920820104147,-0.1825143164731927,2.3047069063922656,0.8170331454452203,0.18296685455692818
12.360854638467515,-0.18377018353068963,2.312691535541222,0.8170316915929479,0.18296830840920442
12.36578845683088,-0.1874031351546672,2.322188578947087,0.8170457886231621,0.1829542113789919
12.370722275194247,-0.19834398156218147,2.3331031322485916,0.8170648612952124,0.18293513870694336
12.375656093557613,-0.21286198121043712,2.3453752946478854,0.8170793315549694,0.1829206684471891
12.380589911920977,-0.22342518777101245,2.358935036349889,0.8170790100436918,0.18292098995846676
12.385523730284344,-0.22847835428916186,2.373493241331771,0.8170633738962713,0.18293662610588757
12.39045754864771,-0.23197860400534737,2.3891791402469984,0.8170469725835465,0.18295302741861208
12.395391367011078,-0.23816045604066347,2.4059610038492387,0.8170439993958715,0.18295600060628714
12.400325185374442,-0.2486053186900121,2.4237585191767557,0.8170519693054049,0.18294803069675442
12.405259003737807,-0.2609131393374055,2.4424854356208763,0.8170593161338237,0.18294068386833526
12.410192822101175,-0.27173123517477854,2.462007788608391,0.8170639419461595,0.18293605805599747
12.415126640464539,-0.28005819178043184,2.4821653316783805,0.8170723416750962,0.1829276583270612
12.420060458827907,-0.286018256805895,2.502798046093661,0.8170818449076553,0.1829181550945046
12.424994277191272,-0.2909463851129523,2.523891071772813,0.8170784821421623,0.18292151785999886
12.429928095554637,-0.2977458004756342,2.545345707043106,0.8170589267514956,0.1829410732506672
12.434861913918004,-0.3082414230945761,2.5669999705087325,0.8170432489330584,0.18295675106910533
12.43979573228137,-0.32166777482684444,2.588648784947482,0.8170536790055963,0.18294632099656916
12.444729550644736,-0.33398550375124375,2.609635435818213,0.8170843117514202,0.18291568825074825
12.449663369008102,-0.34016466820384245,2.6304424843670255,0.8171045687868014,0.18289543121536844
12.454597187371467,-0.34129086790449314,2.6506547370221423,0.817095631697762,0.18290436830441015
12.459531005734833,-0.34435942744632647,2.67048994465629,0.817072853934606,0.18292714606756788
12.464464824098199,-0.3543094494769722,2.6897646435675653,0.8170647718526728,0.1829352281495016
12.469398642461567,-0.37010640591828986,2.7082998712256394,0.8170776957596358,0.18292230424254055
12.47433246082493,-0.38446525760084765,2.725820095215163,0.8170926406971176,0.18290735930505947
12.479266279188296,-0.389670628529274,2.74259273781902,0.8170951641914698,0.1829048358107075
12.484200097551664,-0.38812091345441485,2.7586449815116754,0.8170938612998364,0.18290613870234002
12.48913391591503,-0.3897198345193012,2.7738359399125563,0.817102186261516,0.18289781374066255
12.494067734278396,-0.3998983134591289,2.7876796394559107,0.817113356891787,0.1828866431103926
12.499001552641761,-0.41602147387908694,2.80057645101256,0.8171086872502307,0.18289131275195047
12.503935371005127,-0.4296507895764611,2.812736263566876,0.8170890995600039,0.18291090044217942
12.508869189368493,-0.43363091018323874,2.8240979996247986,0.8170816313936906,0.18291836860849414
12.513803007731859,-0.43170210640589723,2.8346977558846493,0.8171051913705892,0.18289480863159757
12.518736826095227,-0.43402658156927726,2.8444420153314693,0.8171402661030277,0.18285973389915966
12.52367064445859,-0.4446146105829672,2.853354049392297,0.8171483121445496,0.18285168785763864
12.528604462821956,-0.4593516622650759,2.861541556070082,0.817120102377653,0.1828798976245364
12.533538281185324,-0.4704760432359597,2.8690382458505415,0.8170897463374629,0.18291025366472843
12.538472099548688,-0.4729618615079648,2.875688749861417,0.8170941882221157,0.18290581178007817
12.543405917912056,-0.4714780800142947,2.8814674821056507,0.8171293259160026,0.18287067408619298
12.548339736275421,-0.47534263589899234,2.88659740745763,0.8171575723489376,0.18284242765326147
12.553273554638785,-0.4866217875743752,2.891264028888946,0.8171536798921815,0.18284632011001925
12.558207373002153,-0.49937351835590627,2.8953112099479115,0.8171297255406808,0.18287027446152412
12.563141191365519,-0.5066352889294061,2.89857074012426,0.8171143363791137,0.18288566362309433
12.568075009728886,-0.5064885309616806,2.901333131286575,0.8171197760441012,0.18288022395810802
12.57300882809225,-0.5055239620397772,2.9034537642737694,0.817136192111025,0.1828638078911854
12.577942646455616,-0.512008427737998,2.904668771671887,0.8171497162586708,0.18285028374354156
12.582876464818984,-0.5242830118672009,2.9050608619875997,0.8171551657318987,0.1828448342703166
12.587810283182348,-0.5332623209719074,2.904585131948543,0.8171530290184653,0.1828469709837517
12.592744101545716,-0.5345875037913518,2.903335772595639,0.8171442544042345,0.18285574559797926
12.597677919909081,-0.5324424331734062,2.9012421082516324,0.8171327240219759,0.18286727598023564
12.602611738272445,-0.534517177486279,2.8980649992025462,0.8171283859799395,0.18287161402227048
12.607545556635813,-0.5439692224469463,2.893800008689825,0.817140026547116,0.18285997345509394
12.612479374999179,-0.5543424319302772,2.8885679984159087,0.8171621949826754,0.18283780501953323
12.617413193362543,-0.5571559331873105,2.882393465035617,0.8171742442746922,0.18282575572751422
12.62234701172591,-0.5540795152030092,2.875344529887081,0.8171605054184021,0.1828394945838037
12.627280830089276,-0.5540707434767794,2.8673884450379568,0.8171327311003574,0.18286726890184962
12.632214648452642,-0.5609388282407554,2.8584355224199154,0.8171223517672288,0.18287764823497932
12.637148466816008,-0.5699785995724787,2.8484091418312834,0.8171434800755045,0.18285651992670376
12.642082285179374,-0.5742704513594865,2.837347808322016,0.8171722349081691,0.18282776509404122
12.647016103542741,-0.5724943181799673,2.825242810970229,0.8171747856724785,0.18282521432973467
12.651949921906105,-0.5712087666216423,2.8121543734213783,0.8171501758215248,0.18284982418068998
12.656883740269473,-0.5762284400419982,2.7980205675220144,0.8171297795795315,0.18287022042268763
12.661817558632839,-0.5838016994996242,2.78260031257368,0.817135832226206,0.18286416777601477
12.666751376996203,-0.5866977360653443,2.7660717138599864,0.81715654713218,0.1828434528700449
12.67168519535957,-0.5853676906217173,2.748562884195275,0.8171660575857363,0.18283394241649084
12.676619013722936,-0.5858094422877183,2.7300558764531386,0.8171555089385418,0.1828444910636858
12.681552832086302,-0.5898169069418112,2.710761006986177,0.8171381843603119,0.1828618156419167
12.686486650449668,-0.593626754596896,2.6906900151289777,0.8171321515406416,0.18286784846158724
12.691420468813034,-0.5946417289043888,2.6698229807091955,0.8171422628434971,0.18285773715873252
12.6963542871764,-0.5946953137654873,2.6481385907297015,0.8171552898353757,0.18284471016685508
12.701288105539765,-0.5961249870323646,2.625702811814619,0.8171537795616973,0.18284622044053486
12.706221923903133,-0.5980598322063109,2.6025198938359555,0.8171377794198255,0.18286222058240703
12.711155742266497,-0.5988930965940228,2.578674013486264,0.8171263156148835,0.18287368438735008
12.716089560629863,-0.5997782905771838,2.5542027676397048,0.8171314181121597,0.1828685818900744
12.72102337899323,-0.6021781736818024,2.5291513810104735,0.8171408486197105,0.1828591513825243
12.725957197356596,-0.6044993188031667,2.503739576696479,0.8171374509462583,0.1828625490559774
12.730891015719962,-0.6047464429001637,2.478127042299626,0.8171249050356703,0.18287509496656462
12.735824834083328,-0.6044050256113352,2.4524612339388985,0.8171193852786661,0.1828806147235696
12.740758652446694,-0.606561885977661,2.426865239813153,0.8171229930402696,0.18287700696196588
12.74569247081006,-0.6114147024908251,2.4013756666965853,0.8171223048744392,0.18287769512779342
12.750626289173425,-0.6156778834855728,2.376114292921475,0.8171109559493095,0.18288904405291878
12.755560107536793,-0.617117133066101,2.351109977345726,0.817099046548595,0.18290095345362795
12.760493925900157,-0.6178477111941894,2.3264385217992465,0.8170987297834261,0.18290127021879798
12.765427744263523,-0.6210049282763346,2.302342132077956,0.8171087413935314,0.1828912586086958
12.77036156262689,-0.6264945271190104,2.2789534082143237,0.8171138342045348,0.18288616579769484
12.775295380990254,-0.6323349485045118,2.2565108873919213,0.817097846282807,0.1829021537194243
12.780229199353622,-0.6372127785654803,2.235208085086523,0.8170630248631212,0.18293697513911136
12.785163017716988,-0.6405342360909296,2.2151773605700447,0.8170371922002875,0.18296280780194663
12.790096836080352,-0.6428195183364873,2.19654804085996,0.8170487216718212,0.18295127833041339
12.79503065444372,-0.6453284440536473,2.1795267435587657,0.8170874986491503,0.18291250135308337
12.799964472807085,-0.648851180960213,2.164257344308486,0.8171055961889158,0.18289440381331787
12.804898291170453,-0.653274940808727,2.150834638373058,0.8170711070090314,0.18292889299320259
12.809832109533817,-0.6574356005595249,2.1393555649537728,0.817011196720469,0.18298880328176284
12.814765927897183,-0.6597380121961627,2.1299064692686813,0.816984242696858,0.18301575730537173
12.81969974626055,-0.6598569398986618,2.1226104430444055,0.8170123916640322,0.18298760833819488
12.824633564623914,-0.6586464470150992,2.117567132633025,0.8170581381762675,0.18294186182595726
12.829567382987282,-0.6575848382578031,2.1148277963546582,0.8170698318239709,0.1829301681782522
12.834501201350648,-0.6581515988197212,2.1144052657295163,0.8170367448992839,0.18296325510294245
12.839435019714012,-0.6598810197823985,2.1162695796832827,0.8169929327624623,0.18300706723976812
12.84436883807738,-0.6608301404777305,2.1204209655871464,0.8169760609891484,0.18302393901308553
12.849302656440745,-0.6599893349750036,2.1269186051221656,0.8169922036134836,0.183007796388755
12.854236474804111,-0.6579945337115717,2.135633013018154,0.8170187129244156,0.18298128707782413
12.859170293167477,-0.6564273318397654,2.146605028341579,0.8170320970778421,0.1829679029244013
12.864104111530843,-0.6564343832840156,2.159799263876015,0.8170279444150046,0.1829720555872408
12.869037929894208,-0.6574042893326257,2.17509598290434,0.8170170746356316,0.18298292536661548
12.873971748257574,-0.6580875760545343,2.192295053426226,0.8170100366564819,0.18298996334576653
12.878905566620942,-0.6581432717989615,2.2113497282464034,0.8170093797297572,0.1829906202724929
12.883839384984308,-0.6579232221997029,2.2321413504304797,0.8170133903291972,0.18298660967305289
12.888773203347672,-0.6579378600887206,2.2546180053726705,0.8170204743255245,0.18297952567672482
12.89370702171104,-0.6585104258016002,2.2786689972610676,0.8170280807894537,0.18297191921279563
12.898640840074405,-0.6594660497742822,2.3040860795898697,0.8170325726145391,0.18296742738771038
12.903574658437769,-0.6603507401553014,2.3306772923054266,0.8170344155588098,0.18296558444343794
12.908508476801137,-0.6608915865614127,2.3582437955335687,0.8170400647869869,0.18295993521525988
12.913442295164502,-0.6610528955391277,2.3867593291917117,0.8170529143514166,0.18294708565082873
12.918376113527868,-0.661091794645972,2.416050592552693,0.8170638533591965,0.18293614664305083
12.923309931891234,-0.6612920870895084,2.445796056876426,0.8170586579348239,0.18294134206742535
12.9282437502546,-0.6616033808202502,2.4758220098202397,0.8170387160221553,0.18296128398009576
12.933177568617966,-0.6617808904609896,2.5059306481448766,0.8170280633776518,0.1829719366245998
12.938111386981332,-0.6617385603480923,2.5359760487736893,0.8170498473800788,0.18295015262217404
12.9430452053447,-0.6615930764276949,2.565678095909175,0.8170948664631627,0.18290513353909257
12.947979023708063,-0.6614824605699519,2.595129154445275,0.8171229439578375,0.18287705604442103
12.952912842071429,-0.6613916261415232,2.624200765259994,0.8171040423118743,0.18289595769038583
12.957846660434797,-0.6611822413004498,2.6527096416689404,0.8170561305501477,0.182943869452114
12.96278047879816,-0.6608015118676984,2.6806934533555955,0.8170324236927606,0.1829675763095019
12.967714297161528,-0.6604230130399807,2.707540439201962,0.8170650586206747,0.18293494138158986
12.972648115524894,-0.6602988471312016,2.7333803069187184,0.8171265565205523,0.1828734434817134
12.97758193388826,-0.6604120377528047,2.758516223571985,0.8171563900339666,0.18284360996829918
12.982515752251626,-0.6604965791015753,2.7829137830602964,0.8171269694118343,0.18287303059043145
12.987449570614992,-0.6603725361715556,2.8065277846179644,0.817075014198873,0.18292498580339273
12.992383388978359,-0.6600922421807889,2.8290429271494095,0.8170608123794164,0.18293918762285066
12.997317207341723,-0.6599052951339227,2.8506209040789052,0.8171009476932315,0.1828990523090363
13.002251025705089,-0.6600101698444415,2.8711267354788546,0.8171520169323178,0.1828479830699516
13.007184844068457,-0.6602807723649807,2.890580093406506,0.8171625923547916,0.18283740764747844
13.01211866243182,-0.660442132003132,2.9089086567308744,0.8171302681509522,0.18286973185131905
13.017052480795188,-0.6604552896440348,2.926012304562331,0.8170983210016878,0.182901679000584
13.021986299158554,-0.6604769450946868,2.942060600577994,0.8171022240588721,0.18289777594339912
13.026920117521918,-0.6605822757393487,2.95699327889845,0.8171335330239462,0.18286646697832562
13.031853935885286,-0.6606291778174913,2.9708111492845664,0.8171584455443198,0.18284155445795314
13.036787754248651,-0.6605085702277103,2.9833955074082747,0.8171582851094189,0.18284171489285592
13.041721572612017,-0.6603971124965601,2.994781845592676,0.8171424036805783,0.18285759632169782
13.046655390975383,-0.6605431281312978,3.005139823156538,0.8171295044155201,0.18287049558675836
13.051589209338749,-0.6608127952321692,3.0143780504584425,0.8171295079655646,0.1828704920367161
13.056523027702116,-0.6606904006136256,3.02238226869937,0.8171419299173075,0.18285807008497637
13.06145684606548,-0.659889794587804,3.029175607814852,0.8171588783970104,0.18284112160527718
13.066390664428848,-0.6590356833750417,3.034815620510116,0.81716722596278,0.1828327740395091
13.071324482792214,-0.6590401455019095,3.039049871017423,0.817158760902337,0.18284123909995295
13.076258301155578,-0.6595506298959714,3.0417884738431518,0.8171427080200124,0.18285729198227937
13.081192119518946,-0.6591442236784282,3.043014458625547,0.8171388786875283,0.18286112131476628
13.086125937882311,-0.6574858371740612,3.0429017863127403,0.8171528543205332,0.18284714568176444
13.091059756245677,-0.6559627202579091,3.041407653864177,0.8171676130004053,0.18283238700188956
13.095993574609043,-0.6557521428606076,3.0385882891101113,0.8171670189808729,0.18283298102141876
13.100927392972409,-0.6561420412551316,3.034474267251116,0.8171572248986849,0.18284277510360486
13.105861211335775,-0.6553537418073375,3.0290090789615483,0.8171539103801198,0.18284608962216872
13.11079502969914,-0.6530719957143521,3.0221260828026497,0.8171576928524802,0.18284230714980695
13.115728848062508,-0.6513096310024761,3.0136746779581873,0.8171579429515186,0.1828420570507665
13.120662666425872,-0.6515555982591734,3.0031680590814442,0.8171552933364045,0.1828447066658792
13.125596484789238,-0.6521219632867004,2.991001283693085,0.817160832564442,0.1828391674378423
13.130530303152605,-0.6507378491309411,2.9771617650267683,0.8171721500740872,0.18282784992819878
13.135464121515971,-0.6485702851760158,2.9618279451825718,0.8171705479088811,0.18282945209340504
13.140397939879337,-0.6485183130764104,2.945099168469469,0.8171509881580985,0.18284901184418778
13.145331758242703,-0.6503320254787596,2.926853336010631,0.8171375432648753,0.18286245673741497
13.150265576606069,-0.6511570385678753,2.9070673754070624,0.8171525732164864,0.18284742678580504
13.155199394969435,-0.6503659296600168,2.8856857229206305,0.8171805396030711,0.1828194603992233
13.1601332133328,-0.6503191166129443,2.8626240611920246,0.8171836420604572,0.18281635794184012
13.165067031696168,-0.6524030962077367,2.838146093364084,0.8171533293933247,0.18284667060897622
13.170000850059532,-0.655273566920433,2.8123734237179985,0.817125294325745,0.18287470567655886
13.174934668422898,-0.6572468098547212,2.7853746999273357,0.8171335794002588,0.1828664206020464
13.179868486786265,-0.6583543070441199,2.757048236895206,0.8171662143684424,0.18283378563386385
13.18480230514963,-0.6596848136205314,2.7274982008144004,0.81718267529556,0.18281732470674655
13.189736123512995,-0.6617385937070036,2.6969016257164418,0.8171653172330707,0.18283468276923748
13.194669941876363,-0.6643286760792442,2.665344786037695,0.8171349079933568,0.18286509200895223
13.199603760239727,-0.6669739437054255,2.632740848858743,0.8171196970464808,0.18288030295582963
13.204537578603095,-0.6686800470738901,2.599130657652367,0.8171275220001156,0.18287247800219583
13.20947139696646,-0.6688567522041186,2.5645488991201755,0.8171474336821114,0.1828525663202013
13.214405215329826,-0.6693223277078141,2.5292626690276503,0.8171614913684314,0.1828385086338823
13.219339033693192,-0.6723927327194678,2.4934482823556947,0.8171537417559627,0.1828462582463515
13.224272852056558,-0.6761813841448062,2.4573039101076612,0.8171240010886632,0.18287599891365114
13.229206670419925,-0.676480252100206,2.42101829382576,0.817095998061039,0.1829040019412757
13.23414048878329,-0.6743202836215596,2.384733544915621,0.8170966629406877,0.182903337061627
13.239074307146655,-0.675621569855285,2.348590851138173,0.8171223338192374,0.18287766618307655
13.244008125510023,-0.6818062963785633,2.3126260539947716,0.8171385179909895,0.18286148201132282
13.248941943873387,-0.6875746514357516,2.2771836906426985,0.8171198963537982,0.18288010364850954
13.253875762236754,-0.6889042299764091,2.2423131910564487,0.8170804218109456,0.1829195781913574
13.25880958060012,-0.6879932354532805,2.208204269378639,0.8170554182784308,0.18294458172387082
13.263743398963484,-0.6897053092019148,2.1751125478731748,0.8170604120106431,0.18293958799166168
13.268677217326852,-0.6953527839449152,2.14328477207688,0.817077211707568,0.18292278829473957
13.273611035690218,-0.7017537190887385,2.112878941683442,0.817078786426006,0.18292121357630287
13.278544854053584,-0.7068499887971502,2.0841714909565154,0.8170585795253978,0.1829414204769134
13.28347867241695,-0.7118139399697577,2.057415653140852,0.8170313965059363,0.1829686034963767
13.288412490780315,-0.7167368373876488,2.0327454592869127,0.8170123129952418,0.1829876870070712
13.293346309143683,-0.7201246364350367,2.010393583212013,0.8170030097168032,0.18299699028551053
13.298280127507047,-0.7227688661449956,1.9906273660693328,0.81699722982437,0.18300277017794264
13.303213945870414,-0.7283391387393132,1.97364335975004,0.8169898286993772,0.1830101713029355
13.30814776423378,-0.7390812584267151,1.95957529885283,0.8169770586620914,0.18302294134021999
13.313081582597144,-0.7510333727199893,1.948531678996611,0.8169568770683966,0.18304312293391267
13.318015400960512,-0.7579651298730791,1.9406153754897444,0.8169360939324518,0.18306390606985473
13.322949219323878,-0.7608523479782586,1.9359640678818977,0.816931220565378,0.18306877943692704
13.327883037687243,-0.7666668673884964,1.9345471458271417,0.8169516951273823,0.18304830487491963
13.33281685605061,-0.7784853223166668,1.9364489431190461,0.8169824834993534,0.18301751650295053
13.337750674413975,-0.7922239640272645,1.9416844531322865,0.8169928407556225,0.18300715924668565
13.342684492777341,-0.801925977702477,1.9502117753870494,0.8169671040501985,0.18303289595211303
13.347618311140707,-0.8063088084699372,1.9619497221584128,0.8169227908674455,0.18307720913487116
13.352552129504074,-0.8110752717145566,1.9768028253976604,0.8168944461678135,0.18310555383450605
13.357485947867438,-0.8221220426566376,1.9946485212840699,0.8169018032117136,0.18309819679060912
13.362419766230804,-0.837036417379328,2.0152264376121805,0.8169364723798671,0.18306352762245837
13.367353584594172,-0.8486874689159513,2.0383913285084474,0.8169760109117584,0.18302398909056816
13.372287402957536,-0.8549282546357735,2.0639345658535135,0.8170037665197298,0.18299623348259825
13.377221221320903,-0.8595250806623064,2.0917366530388373,0.8170140609814902,0.18298593902084037
13.38215503968427,-0.8671597805779282,2.121636983381569,0.8170066551609135,0.18299334484141763
13.387088858047635,-0.8793154858541015,2.1534765611880964,0.8169861520397761,0.1830138479625545
13.392022676411,-0.8924734042190763,2.1871304346460447,0.8169672944786868,0.18303270552364373
13.396956494774367,-0.9021437051827619,2.2224147899476177,0.8169708502587746,0.18302914974355583
13.401890313137734,-0.9083640477825725,2.2590530707929717,0.8170045477484555,0.18299545225387404
13.406824131501098,-0.91426164446275,2.296774793868558,0.8170489171550511,0.18295108284727774
13.411757949864464,-0.9223585449092284,2.335299608923453,0.8170709409593537,0.18292905904297288
13.416691768227832,-0.9335042173102411,2.3742540101748704,0.8170573495738662,0.18294265042846125
13.421625586591196,-0.9459045426494717,2.4134336570631287,0.817030892386634,0.182969107615696
13.426559404954563,-0.9564220607204225,2.4530539375000413,0.8170270242269058,0.18297297577542562
13.43149322331793,-0.9637780413603592,2.4926559610675425,0.8170546076703877,0.18294539233194446
13.436427041681293,-0.9687967156927094,2.531912978192966,0.8170866149484273,0.18291338505390595
13.44136086004466,-0.974188238315937,2.5707108770536293,0.8170929107610089,0.18290708924132712
13.446294678408027,-0.9831988412152052,2.6087985408098175,0.8170762240166464,0.1829237759856926
13.451228496771392,-0.9953751646843478,2.6465097414548726,0.8170676513002768,0.1829323487020633
13.456162315134758,-1.0065819660303827,2.683385863275129,0.8170869577028183,0.18291304229952465
13.461096133498124,-1.013408591774733,2.719492020604038,0.8171171170265501,0.18288288297579441
13.466029951861492,-1.015807048834131,2.7546740525038276,0.8171254373512685,0.18287456265107735
13.470963770224856,-1.018411637966121,2.7888731625164054,0.8171051425952325,0.18289485740711658
13.475897588588223,-1.0268987019760354,2.8218528590983865,0.8170855084122476,0.18291449159010242
13.480831406951589,-1.0399396619299508,2.8535763536124112,0.8170969759258934,0.18290302407645703
13.485765225314953,-1.0501316758206325,2.8838720752550286,0.8171333521710561,0.18286664783129516
13.49069904367832,-1.053236387876258,2.9125058689964005,0.8171578203219131,0.18284217968044025
13.495632862041687,-1.0522095806282759,2.939725261231595,0.8171460251894578,0.18285397481289664
13.50056668040505,-1.0546540046225978,2.9652048873099517,0.8171149417650766,0.18288505823728005
13.505500498768418,-1.065374575416226,2.9893701919258877,0.8171036495921012,0.1828963504102566
13.510434317131784,-1.0785993157689966,3.012138390237744,0.8171285089991526,0.1828714910032071
13.51536813549515,-1.0842207246315432,3.0336161384597653,0.8171646363310814,0.18283536367128048
13.520301953858516,-1.0821205743990503,3.0538583131629555,0.8171745089699194,0.1828254910324426
13.525235772221881,-1.0814155562395509,3.07267455107947,0.8171506263980377,0.18284937360432546
13.530169590585247,-1.087990780690725,3.090047687926532,0.8171238236748707,0.1828761763274938
13.535103408948613,-1.0989003870631386,3.105967031156709,0.8171275948764907,0.18287240512587638
13.54003722731198,-1.1064510584821543,3.120492793958153,0.8171589900203913,0.18284100998197722
13.544971045675346,-1.1072314568203014,3.133528685033158,0.8171823026672699,0.1828176973351016
13.54990486403871,-1.1065908191262641,3.145117452827638,0.817172362803849,0.18282763719852482
13.554838682402078,-1.1103327599299333,3.1552224615438185,0.8171451574133819,0.18285484258899495
13.559772500765444,-1.1166784506409948,3.163606168240417,0.8171369465826241,0.18286305341975662
13.56470631912881,-1.1215883095401429,3.1700893946807054,0.8171578231030796,0.1828421768993038
13.569640137492176,-1.1253732641480358,3.1746243973443686,0.8171804960699274,0.18281950393245616
13.574573955855541,-1.1297260608110475,3.177252212878023,0.8171781964141458,0.18282180358823946
13.579507774218907,-1.133210269562832,3.1780951639579422,0.8171587414761596,0.18284125852622762
13.584441592582273,-1.133791519575144,3.1770508060995195,0.8171497327979758,0.18285026720441497
13.58937541094564,-1.1345152797864544,3.1741041292321053,0.8171604183488879,0.18283958165350295
13.594309229309005,-1.1407276602644227,3.169365488413676,0.8171745415231518,0.18282545847923543
13.59924304767237,-1.1499720214921505,3.1625668550701818,0.8171767729581819,0.18282322704420342
13.604176866035738,-1.1534413450063832,3.1537505919941684,0.8171694065381959,0.1828305934641886
13.609110684399102,-1.1500824869190105,3.1428661884561806,0.8171620199121616,0.18283798009022248
13.61404450276247,-1.1489488270627015,3.1297627631684777,0.8171595089298058,0.18284049107257577
13.618978321125836,-1.1556207216140382,3.114609769125993,0.8171636143408694,0.18283638566151098
13.623912139489201,-1.1647644769344407,3.097466128830993,0.817173141427239,0.18282685857514164
13.628845957852567,-1.1679098269703303,3.078414841883687,0.8171789028265627,0.18282109717581954
13.633779776215933,-1.1644960780393945,3.0573599891784404,0.8171711907918432,0.18282880921053876
13.6387135945793,-1.1624335129075651,3.03414891979384,0.8171565383514681,0.18284346165091503
13.643647412942665,-1.166722276759996,3.0089557435453633,0.8171536759868907,0.18284632401549453
13.64858123130603,-1.1727699281608588,2.9818804588716135,0.8171669541174418,0.18283304588494548
13.653515049669398,-1.1748802015607476,2.9530556430139017,0.8171778652408962,0.18282213476149323
13.658448868032762,-1.1739643019340735,2.9224642049390956,0.8171714001472408,0.18282859985515232
13.66338268639613,-1.173044660128111,2.8900699032062276,0.8171571526272814,0.18284284737511428
13.668316504759495,-1.1730679094990037,2.8560053662421745,0.8171525733403597,0.18284742666203943
13.67325032312286,-1.1748496784219622,2.820388923988334,0.8171574549006837,0.1828425451017179
13.678184141486227,-1.1784863626177187,2.7832503880608517,0.8171598472817216,0.18284015272068013
13.683117959849593,-1.1814906187997798,2.7446297367402392,0.8171577079793525,0.18284229202305052
13.688051778212959,-1.1815183566812797,2.704503474627351,0.8171574224429833,0.18284257755942016
13.692985596576325,-1.1801294735329353,2.662801979223735,0.8171569473887168,0.18284305261368627
13.69791941493969,-1.1814497360640892,2.619696982707601,0.8171485800788865,0.18285141992351822
13.702853233303058,-1.1865829501426588,2.575562375051548,0.8171360229894858,0.1828639770129204
13.707787051666422,-1.191483994358078,2.530553164355026,0.8171313322993032,0.18286866770310375
13.71272087002979,-1.1931067436203764,2.4848746093492116,0.8171352892073415,0.1828647107950669
13.717654688393155,-1.1942725016101283,2.4387735067739715,0.8171366479614839,0.18286335204092447
13.72258850675652,-1.1983542649452927,2.392418349292647,0.8171308790311455,0.18286912097126373
13.727522325119887,-1.2033745142101329,2.3459557313373818,0.8171240583741379,0.18287594162827084
13.732456143483253,-1.2056305530476599,2.299548387587217,0.817117866621281,0.18288213338112758
13.737389961846619,-1.2062658303700657,2.25338440356548,0.8171061647287768,0.18289383527363165
13.742323780209984,-1.209404966803311,2.207566816982442,0.8170879494097246,0.182912050592683
13.74725759857335,-1.215250640156485,2.1624521747651513,0.8170698866310743,0.1829301133713299
13.752191416936716,-1.2198075832459032,2.118290705362581,0.817055263111085,0.18294473689131516
13.757125235300082,-1.2207402923195358,2.0752211135934355,0.8170436995097312,0.1829563004926649
13.76205905366345,-1.2193603295515418,2.033495118005451,0.8170405780903937,0.18295942191200495
13.766992872026814,-1.2185107945494076,1.9935246035479175,0.8170504143717703,0.18294958563063063
13.77192669039018,-1.219939596333595,1.95554309288758,0.817058866851053,0.18294113315134988
13.776860508753547,-1.223007994783079,1.9197820517643875,0.8170385080343122,0.1829614919680924
13.781794327116913,-1.2266304987325005,1.8866901221692052,0.8169803640267997,0.1830196359756062
13.786728145480277,-1.2299453516266003,1.856553752633312,0.8169088663587235,0.18309113364368304
13.791661963843644,-1.231559936894527,1.8296629930910069,0.8168588629851667,0.18314113701724058
13.79659578220701,-1.2312748287543687,1.806293113943256,0.8168449762150057,0.18315502378740123
13.801529600570376,-1.2307849377179079,1.7866810430509426,0.8168567870172758,0.18314321298513087
13.806463418933742,-1.2320821985732708,1.7710209221593411,0.816874517196616,0.1831254828057904
13.811397237297108,-1.2359755301042419,1.7594393225542504,0.8168830146398979,0.18311698536250656
13.816331055660473,-1.2407846689564277,1.7520320810385042,0.8168782888467337,0.18312171115566855
13.82126487402384,-1.2437875596391386,1.7489000114736097,0.8168687359161989,0.18313126408620178
13.826198692387207,-1.2442760104495165,1.7501327210103412,0.8168663513959179,0.18313364860648026
13.831132510750571,-1.2431081943166824,1.7557442078902523,0.8168706939641581,0.1831293060382402
13.836066329113937,-1.2417491162175702,1.765663445661294,0.8168651867235949,0.18313481327880743
13.841000147477304,-1.241612651529721,1.7797323843894808,0.8168371967847058,0.18316280321769918
13.845933965840668,-1.2426481444024564,1.7978572489971663,0.8168007335729744,0.18319926642943524
13.850867784204036,-1.2437862350040747,1.8197847436629504,0.8167900424562337,0.18320995754617958
13.855801602567402,-1.244025428424414,1.8453142599141459,0.8168257922553173,0.18317420774709764
13.860735420930766,-1.2429557897002577,1.8742231458968541,0.8168913231285723,0.18310867687384605
13.865669239294133,-1.2413751839363567,1.906287859477549,0.8169469785451849,0.18305302145723495
13.8706030576575,-1.240551708750579,1.9412924374447145,0.8169671049784679,0.1830328950239537
13.875536876020867,-1.2406823946360488,1.9789513380488035,0.8169599299219498,0.18304007008047343
13.88047069438423,-1.2410800332343217,2.018935685414699,0.8169524317489253,0.18304756825349805
13.885404512747597,-1.2411181650592022,2.060949769950652,0.816961087359108,0.18303891264331562
13.890338331110964,-1.240772149441309,2.104722508624749,0.8169801358392192,0.18301986416320282
13.895272149474328,-1.240645694172725,2.149838964844581,0.8169950602344427,0.18300493976797938
13.900205967837696,-1.2412934854932802,2.1962801487465438,0.8170016048441582,0.18299839515826413
13.905139786201062,-1.242483528626298,2.2438090923901,0.8170089784454287,0.18299102155699223
13.910073604564426,-1.2435104764325937,2.2919420111834823,0.8170266839245585,0.18297331607786013
13.915007422927793,-1.2440216729818925,2.340428145521469,0.8170519074754234,0.1829480925269953
13.91994124129116,-1.2440854310738985,2.388875148318917,0.8170716737269581,0.1829283262754636
13.924875059654525,-1.2441228023078879,2.437172711326568,0.817076396051022,0.18292360395140095
13.92980887801789,-1.2446335342539379,2.4850095191591905,0.8170695773207651,0.18293042268165963
13.934742696381257,-1.24566316563428,2.5323051232997487,0.8170644451047886,0.18293555489763727
13.939676514744622,-1.2468552356751748,2.579361268065794,0.8170720032445432,0.18292799675788451
13.944610333107988,-1.2477649033169818,2.6260882104542946,0.817091958621168,0.1829080413812626
13.949544151471356,-1.248084630344886,2.67219096056607,0.817113703737421,0.18288629626501135
13.954477969834722,-1.2481042096732617,2.7175668478778165,0.8171248459910602,0.18287515401137433
13.959411788198086,-1.248480543654091,2.7618554852121195,0.8171206005058755,0.1828793994965607
13.964345606561453,-1.2494196348696192,2.804414399114869,0.8171085481767011,0.18289145182573616
13.969279424924819,-1.2505485478326803,2.84538909917095,0.8171043506595563,0.18289564934288216
13.974213243288185,-1.2513746681274542,2.8849416175050893,0.8171185047708472,0.18288149523159208
13.97914706165155,-1.251771443257709,2.92283825049707,0.8171438139908932,0.182856186011546
13.984080880014917,-1.252175015060671,2.95909490054939,0.8171587091441981,0.18284129085824088
13.989014698378282,-1.2529916395634322,2.9937820012495036,0.8171492497208928,0.1828507502815473
13.993948516741648,-1.2539877447923156,3.0269175743926526,0.8171279079553474,0.1828720920470942
13.998882335105016,-1.2547070797088278,3.058413311946362,0.8171231982364552,0.18287680176598703
14.00381615346838,-1.255236369943228,3.0881438815517686,0.817146320132808,0.18285367986963524
14.008749971831746,-1.2560326266152666,3.1161393400541937,0.8171743348410536,0.18282566516139134
14.013683790195113,-1.257112953028581,3.1423543884513636,0.8171759200007758,0.18282408000167027
14.018617608558477,-1.2579330126450023,3.16679738900972,0.8171512686635954,0.18284873133885093
14.023551426921845,-1.258264834417355,3.1895370879101557,0.8171338924177247,0.1828661075847214
14.02848524528521,-1.2586156836135753,3.210432081413922,0.8171484653789043,0.18285153462354317
14.033419063648576,-1.259507557536773,3.229351889136101,0.8171783105401725,0.1828216894622763
14.038352882011942,-1.2606827189795868,3.2460576195237882,0.8171872064595125,0.18281279354293747
14.043286700375308,-1.2613518351417599,3.2607955996490614,0.8171671465615153,0.18283285344093658
14.048220518738676,-1.2612300254985227,3.2733390836802543,0.8171475692745322,0.18285243072792207
14.05315433710204,-1.2611067399212121,3.2839331894634376,0.8171546282648532,0.18284537173760376
14.058088155465406,-1.2617889717167758,3.2924081088856685,0.8171774327035612,0.1828225672988992
14.063021973828773,-1.2627864594195837,3.298469193847012,0.8171865411506193,0.18281345885184483
14.067955792192137,-1.263001313231185,3.302153860520396,0.8171746554932313,0.1828253445092343
14.072889610555503,-1.2624172945528231,3.303660899743106,0.8171619136285451,0.18283808637392127
14.07782342891887,-1.261981113529821,3.3028425146191336,0.8171642050336133,0.1828357949688556
14.082757247282235,-1.2621703606681036,3.299516609659262,0.8171744100234909,0.18282558997898044
14.087691065645602,-1.2625164743367026,3.293693266338138,0.8171789432138028,0.18282105678867086
14.092624884008968,-1.2623512086707316,3.285407344503556,0.8171768738719856,0.18282312613048426
14.097558702372332,-1.2616152403774012,3.2747453144122924,0.8171741942314761,0.18282580577099125
14.1024925207357,-1.2608892970601473,3.261792453479726,0.8171717601217054,0.18282823988075944
14.107426339099066,-1.2605774830239267,3.24638545080607,0.8171694321325411,0.18283056786992372
14.112360157462433,-1.2603852312090629,3.228288501417404,0.8171718267649224,0.1828281732375401
14.117293975825797,-1.2598986670089523,3.2077924017122466,0.8171789289867138,0.1828210710157467
14.122227794189163,-1.2592122398142487,3.1849495410116866,0.8171802903169588,0.18281970968550101
14.12716161255253,-1.258660133925234,3.1596230149714692,0.8171708514946847,0.18282914850777587
14.132095430915895,-1.2582848344810507,3.131911426618483,0.8171632114941789,0.18283678850828292
14.137029249279262,-1.257878353403313,3.1019151321880996,0.8171697499358405,0.18283025006662043
14.141963067642628,-1.2574070944680604,3.0693733258753464,0.8171808943771404,0.18281910562532314
14.146896886005992,-1.2571800237024109,3.034438851086695,0.8171782113239031,0.18282178867856294
14.15183070436936,-1.2574172579837262,2.9972729452233944,0.8171637418361493,0.18283625816631843
14.156764522732725,-1.257936916015553,2.9580270431057585,0.8171571571518537,0.1828428428506181
14.161698341096091,-1.258435936416129,2.9167741132170244,0.8171653406725121,0.18283465932996223
14.166632159459457,-1.2590607895808157,2.8734433123187118,0.8171737135857104,0.18282628641676799
14.171565977822823,-1.2603094770884953,2.828189910623016,0.8171703407949242,0.18282965920755667
14.176499796186189,-1.2622994170791602,2.7811233846349013,0.8171613448875148,0.18283865511496683
14.181433614549555,-1.2645356136033121,2.7323776582628545,0.8171560146303511,0.18284398537213117
14.186367432912922,-1.2668133244341617,2.681884055656797,0.8171518170236578,0.182848182978825
14.191301251276288,-1.2696596709105412,2.629854263455219,0.8171443635063085,0.18285563649617548
14.196235069639652,-1.273341800854724,2.576561088151597,0.817140735072866,0.1828592649296202
14.20116888800302,-1.2771992433405126,2.522279581694056,0.8171489714488375,0.18285102855364932
14.206102706366385,-1.2804569009804532,2.467177793686943,0.8171596831042947,0.18284031689819258
14.211036524729751,-1.2832620552366196,2.411407790574276,0.8171529078045188,0.18284709219796957
14.215970343093117,-1.2860002929344438,2.355148581840691,0.8171245463795394,0.1828754536229497
14.220904161456483,-1.2888766927774835,2.298618498110136,0.817094426079522,0.1829055739229682
14.225837979819849,-1.2923079976171379,2.241983963223344,0.8170834429346437,0.1829165570678462
14.230771798183214,-1.2961247558470341,2.185393675225112,0.8170902018442885,0.1829097981582014
14.235705616546582,-1.2988000873742838,2.129274729290777,0.8170955939016511,0.18290440610083944
14.240639434909946,-1.299547298719863,2.0738955329787943,0.8170856817816358,0.18291431822085435
14.245573253273312,-1.3001899381187543,2.0194808541781897,0.8170645997034239,0.18293540029906338
14.25050707163668,-1.3032570832665242,1.9664117386405315,0.8170461143638819,0.18295388563860118
14.255440890000044,-1.3089500181654932,1.9149835253782743,0.817035313400675,0.18296468660180248
14.260374708363411,-1.3144877500067724,1.8655322243243637,0.8170201249931749,0.18297987500930343
14.265308526726777,-1.3178242172434138,1.8185027480147478,0.8169832354597334,0.18301676454274776
14.270242345090141,-1.320741058819681,1.7742366778348653,0.8169226816849928,0.18307731831749102
14.275176163453509,-1.32602349053368,1.733116882437777,0.8168553689902722,0.18314463101221348
14.280109981816874,-1.3337988277029709,1.6955637254753109,0.8167979403502414,0.18320205965224584
14.285043800180242,-1.3431787782177087,1.6620585427816448,0.81675273665615,0.18324726334633812
14.289977618543606,-1.3538072884900114,1.633013393317138,0.8167188826742389,0.18328111732825017
14.294911436906972,-1.364763410434175,1.6087770989932153,0.8167057381718902,0.18329426183059908
14.29984525527034,-1.3744454694908197,1.589643411506856,0.816719793938569,0.18328020606391968
14.304779073633703,-1.3816784577354446,1.5758248242122905,0.8167435546532138,0.1832564453492749
14.309712891997071,-1.388009311659848,1.5674193577427695,0.8167464887413157,0.18325351126117093
14.314646710360437,-1.396374275294033,1.564575434417569,0.8167197722157171,0.1832802277867676
14.319580528723801,-1.4072766650690347,1.5673225635256571,0.8166842253347434,0.18331577466773916
14.324514347087169,-1.4193097646442072,1.5756180896127328,0.8166589992440412,0.18334100075843904
14.329448165450534,-1.4313085374246493,1.5893365730433628,0.8166402181134221,0.18335978188905622
14.3343819838139,-1.4429499668218413,1.6082747184744022,0.8166226643626318,0.18337733563985065
14.339315802177266,-1.4545180984854225,1.632145095773738,0.8166262737478577,0.18337372625462847
14.344249620540632,-1.4662101830184482,1.6606135504740502,0.816677636731287,0.18332236327120274
14.349183438903998,-1.4783180232097495,1.6932201816597499,0.8167672105807228,0.18323278942177168
14.354117257267363,-1.49111615366458,1.7297252059192347,0.8168472091382322,0.18315279086426375
14.35905107563073,-1.503722746848389,1.769810970519244,0.8168816332521953,0.1831183667503044
14.363984893994097,-1.5139439684499743,1.8131276860337808,0.8168844625880984,0.18311553741440292
14.36891871235746,-1.5214014234940536,1.859302751553762,0.8168953686634326,0.18310463133907004
14.373852530720828,-1.5289891692627742,1.9080205302541413,0.8169268979617115,0.18307310204079286
14.378786349084194,-1.5401634466183953,1.9589686643784046,0.8169541778885454,0.18304582211396003
14.383720167447558,-1.5559410287216662,2.0118250954550683,0.816957320057059,0.18304267994544696
14.388653985810926,-1.572238003040737,2.0662437550734847,0.8169540554610127,0.18304594454149126
14.393587804174292,-1.5826585559529969,2.1218843507006917,0.816975895624988,0.1830241043775164
14.398521622537658,-1.586656027807016,2.1783299836577155,0.817021456036018,0.18297854396648636
14.403455440901023,-1.58937610727678,2.2354674890990625,0.817053573328893,0.18294642667360983
14.40838925926439,-1.5958093207925181,2.2929241045248046,0.8170473377340504,0.18295266226845106
14.413323077627755,-1.6074726421856178,2.3503725291925748,0.8170258548246103,0.18297414517788863
14.41825689599112,-1.620513390260007,2.407629312453182,0.8170341476763842,0.18296585232611765
14.423190714354488,-1.6300683839162173,2.464693139334494,0.8170818119000343,0.18291818810247001
14.428124532717852,-1.6361982393356616,2.5214197557319147,0.8171277534290029,0.18287224657350343
14.433058351081218,-1.6415830428808307,2.577721835167257,0.8171284593960282,0.18287154060647867
14.437992169444586,-1.6474020573364445,2.633063831119632,0.8170907624105465,0.18290923759196206
14.442925987807952,-1.6531131838120432,2.687266422150729,0.8170645014723418,0.18293549853017033
14.447859806171317,-1.6586737467852501,2.740320982418567,0.8170846724692137,0.18291532753330172
14.452793624534683,-1.666085083119327,2.7919591775099457,0.8171328486631099,0.18286715133940804
14.45772744289805,-1.67598996438864,2.8421241566827127,0.8171619848128537,0.18283801518966697
14.462661261261415,-1.68487950384381,2.890553993588291,0.8171511760791376,0.18284882392338486
14.46759507962478,-1.6887701154542967,2.937144317282161,0.8171244931565408,0.18287550684598383
14.472528897988148,-1.6881140211639678,2.9818067116180913,0.8171171387148253,0.1828828612877013
14.477462716351512,-1.689340108188244,3.024398445365593,0.8171351689923882,0.18286483101013887
14.482396534714878,-1.6986622576624728,3.06499529808726,0.8171557943198934,0.18284420568263496
14.487330353078246,-1.7118371080086257,3.1037181741869495,0.8171603781673238,0.18283962183520594
14.49226417144161,-1.7180302813286006,3.140341104496672,0.8171543396018406,0.1828456604006912
14.497197989804977,-1.7152459192622802,3.174647756925739,0.8171528963450452,0.1828471036574877
14.502131808168343,-1.7126049008297144,3.2066210304579483,0.8171585288873273,0.18284147111520718
14.507065626531707,-1.7183120839023038,3.2365147676685875,0.8171616807226827,0.1828383192798529
14.511999444895075,-1.7305980429038366,3.2643854705353443,0.8171590400133729,0.18284095998916483
14.51693326325844,-1.7391287236047328,3.2902134833083756,0.8171591407455755,0.18284085925696353
14.521867081621808,-1.7373432044157782,3.3138882315099507,0.8171674877629826,0.18283251223955663
14.526800899985172,-1.732735389619967,3.335494745085691,0.8171758396782607,0.18282416032427995
14.531734718348538,-1.7366655286164832,3.354775400463774,0.8171735167351918,0.18282648326735135
14.536668536711906,-1.747444434716161,3.371809575121605,0.8171640866256469,0.18283591337689808
14.54160235507527,-1.7542941356370472,3.3866116328759386,0.8171615369682739,0.18283846303427204
14.546536173438637,-1.7533925147969274,3.398726195016407,0.8171708942541714,0.18282910574837744
14.551469991802003,-1.7508718453096384,3.407490134320401,0.8171813369894388,0.18281866301311275
14.556403810165367,-1.7534591940542836,3.4134437224440672,0.8171809558967906,0.18281904410576405
14.561337628528735,-1.760938625361061,3.416816035611494,0.8171717136942631,0.18282828630829603
14.5662714468921,-1.7669916985170326,3.417385188663206,0.8171657029065453,0.18283429709601548
14.571205265255466,-1.7673290785010562,3.41518618041352,0.8171703184245319,0.18282968157802965
14.576139083618832,-1.7653548450032628,3.410347385610741,0.8171806100496641,0.18281938995289926
14.581072901982198,-1.766921429269195,3.403000605279157,0.8171850327819022,0.18281496722066362
14.586006720345564,-1.7725254128695658,3.3930421740416374,0.8171780829882827,0.18282191701428657
14.59094053870893,-1.7778585626010928,3.3801007380098027,0.8171679166476759,0.18283208335489115
14.595874357072297,-1.7790891346143922,3.364065886843195,0.8171679680924484,0.1828320319101153
14.600808175435663,-1.7766435015605204,3.345267840267849,0.8171789518273258,0.1828210481752364
14.605741993799027,-1.7759072231557729,3.3236937333238576,0.8171861233783504,0.1828138766242111
14.610675812162395,-1.7811182322169983,3.299155447491152,0.8171798744601747,0.18282012554238597
14.61560963052576,-1.7876212237752334,3.2718736925363796,0.8171695532362027,0.1828304467663555
14.620543448889126,-1.7874038858100048,3.2419245145924287,0.817167984933371,0.1828320150691863
14.625477267252492,-1.7824029442405382,3.2094471908865927,0.8171734047399191,0.1828265952626388
14.630411085615858,-1.7820439404253774,3.174272927207997,0.8171776570180523,0.1828223429845079
14.635344903979224,-1.7879369896213526,3.1364914825034,0.8171797174198021,0.18282028258275734
14.64027872234259,-1.792039720821233,3.0960509642915968,0.8171785837503437,0.18282141625221737
14.645212540705955,-1.7900212954201535,3.0531813898307547,0.8171684942366249,0.18283150576593954
14.650146359069321,-1.7868239445654677,3.007893810819835,0.8171555860576655,0.1828444139449
14.655080177432687,-1.7876177704759022,2.960216709679128,0.8171595569953835,0.18284044300718527
14.660013995796055,-1.7903966575907182,2.9101330101614007,0.8171807120759766,0.18281928792659508
14.664947814159419,-1.7910287301575232,2.8579021295249727,0.817188002806087,0.1828119971964881
14.669881632522785,-1.7905902863594625,2.8036588403503426,0.8171634691073671,0.1828365308952106
14.674815450886152,-1.791942378911819,2.7474016877173533,0.817136085885286,0.18286391411729347
14.679749269249518,-1.7934026600994855,2.6889646158060203,0.8171416609645741,0.18285833903800597
14.684683087612884,-1.7923590712271653,2.6289858552877625,0.8171673046596445,0.1828326953429359
14.68961690597625,-1.7909095820397756,2.567611987784565,0.817170651168021,0.18282934883456073
14.694550724339615,-1.7924423585739322,2.505054713728376,0.8171440267532866,0.18285597324929515
14.699484542702981,-1.7962816130995913,2.44145509326835,0.8171231195154626,0.18287688048712034
14.704418361066347,-1.7991502576629097,2.376995709632967,0.8171306908705267,0.18286930913205757
14.709352179429715,-1.8000191662687726,2.311881627080351,0.8171441868080273,0.18285581319455824
14.714285997793079,-1.8005112301263233,2.2463150297889958,0.8171314001884954,0.1828685998140908
14.719219816156444,-1.801225308230809,2.18049407988449,0.8170953146101071,0.1829046853924805
14.724153634519812,-1.802007853618305,2.114590923813211,0.8170657288177953,0.18293427118479255
14.729087452883176,-1.804500131060161,2.0488679460675976,0.8170585888083853,0.1829414111942026
14.734021271246544,-1.8095755769741648,1.9837827151273695,0.8170620529926592,0.1829379470099284
14.73895508960991,-1.814834510139293,1.9196442056209153,0.8170580746196918,0.18294192538289558
14.743888907973274,-1.8174925611353496,1.8567819552118965,0.8170396708221649,0.18296032918042143
14.748822726336641,-1.8177565148516885,1.7955901134501928,0.8170051331209686,0.18299486688161298
14.753756544700007,-1.818806841978466,1.73654284557165,0.8169523254565528,0.18304767454602433
14.758690363063375,-1.822884234931773,1.6800453850111383,0.8168869401211797,0.1831130598813962
14.763624181426739,-1.8281773334381077,1.6266557192980695,0.8168239279570324,0.18317607204554615
14.768557999790104,-1.8315370043322707,1.5768446233390663,0.8167707027175792,0.18322929728500179
14.773491818153472,-1.8325592462464095,1.5312142397385697,0.8167177627887796,0.18328223721380335
14.778425636516836,-1.8328942763965843,1.4903612569469349,0.8166551109375066,0.18334488906507726
14.783359454880204,-1.8341409972789293,1.4548500861147788,0.8165869804960599,0.18341301950652578
14.78829327324357,-1.8369975293619072,1.4252092071404687,0.8165169447014938,0.18348305530109166
14.793227091606933,-1.8405590480254554,1.4018893958351466,0.8164304088048456,0.1835695911977415
14.798160909970301,-1.843462494262044,1.3852285004307598,0.8163156615964744,0.18368433840611154
14.803094728333667,-1.84571537130637,1.375438555219231,0.8162017487778387,0.1837982512247475
14.808028546697033,-1.8484972915535796,1.3725635505649232,0.8161494939557404,0.18385050604684536
14.812962365060399,-1.8525100665827698,1.3766407352401058,0.8161900731901021,0.18380992681248184
14.817896183423764,-1.857152202667027,1.3875678251465708,0.8162865743117003,0.18371342569088192
14.82283000178713,-1.861210549493596,1.4051139438610816,0.8163729304348699,0.18362706956771074
14.827763820150496,-1.8641318346381541,1.428980684991784,0.8164237316756194,0.18357626832695956
14.832697638513864,-1.8667835858575672,1.4588204840051353,0.8164690545452844,0.18353094545729712
14.837631456877228,-1.8700961324599024,1.4941956924584199,0.8165429537385535,0.18345704626403161
14.842565275240593,-1.8735582449952037,1.5346343944405063,0.8166372406868269,0.18336275931576118
14.847499093603961,-1.8759282005837628,1.5797014103835891,0.8167154824098559,0.1832845175927367
14.852432911967327,-1.8771648528241098,1.6289577699569378,0.8167593197879155,0.18324068021467949
14.857366730330693,-1.8785129368885387,1.6819035028905056,0.816784932983916,0.18321506701868193
14.862300548694058,-1.8807728893626505,1.7379943773998923,0.8168163057990219,0.1831836942035786
14.867234367057424,-1.8833383441313927,1.7966168024209421,0.8168570351882128,0.18314296481438905
14.87216818542079,-1.8847895425319425,1.8574090390043867,0.8168940724989916,0.18310592750361068
14.877102003784156,-1.8843017312509958,1.919960382658055,0.8169192608062193,0.18308073919638532
14.882035822147524,-1.8829518777986651,1.9839347474935392,0.8169369095712906,0.1830630904313134
14.886969640510888,-1.88256867644886,2.0490095107579696,0.8169534358087444,0.18304656419385862
14.891903458874253,-1.8833181031658892,2.114804250689483,0.8169699711125904,0.1830300288900114
14.896837277237621,-1.8839481092181891,2.180847411847017,0.8169876053822965,0.18301239462030544
14.901771095600985,-1.8835542894823925,2.2468363476301847,0.817011738793269,0.18298826120933206
14.906704913964353,-1.8824510316289824,2.312702371109141,0.817043639841725,0.18295636016087422
14.911638732327718,-1.8817639380690394,2.3783794681237294,0.8170708327200011,0.18292916728259484
14.916572550691082,-1.882127826633577,2.4435757282099804,0.8170758044869726,0.18292419551562433
14.92150636905445,-1.8827459023838915,2.5080632126970883,0.8170580671435296,0.18294193285907032
14.926440187417816,-1.8824137404944272,2.5716627267030647,0.8170415525235764,0.18295844747902515
14.931374005781182,-1.8812401173391924,2.6342803206473304,0.8170529685607406,0.1829470314418619
14.936307824144547,-1.8803764544007735,2.695679701712682,0.817092277204458,0.1829077227981456
14.941241642507913,-1.8804924193532704,2.7559480001400742,0.8171292768206019,0.18287072318200479
14.946175460871281,-1.8812346411000396,2.8150212420125627,0.8171331436737397,0.18286685632887
14.951109279234645,-1.8816127182502855,2.872639260530613,0.817104888924441,0.18289511107817102
14.95604309759801,-1.8809044551222238,2.9283392741068064,0.8170779404314843,0.18292205957113034
14.960976915961378,-1.8796608195443718,2.9819456711407692,0.8170850495383075,0.18291495046430847
14.965910734324742,-1.8790888678211588,3.0331560737703374,0.8171240910044629,0.1828759089981542
14.97084455268811,-1.8794984679392532,3.0822271894541124,0.8171580787286257,0.18284192127399276
14.975778371051476,-1.8801042201295959,3.1291564622870163,0.8171531840548275,0.18284681594779237
14.98071218941484,-1.879951123575854,3.173634963523806,0.8171173042998019,0.18288269570281815
14.985646007778207,-1.8788558343140238,3.21561770728964,0.8170945163479507,0.18290548365466971
14.990579826141573,-1.8778441625131683,3.25503541493285,0.8171153775921541,0.1828846224104678
14.995513644504939,-1.8779824268253476,3.291968320977474,0.8171581589523201,0.18284184105030257
15.000447462868305,-1.8787171428380582,3.3264501398259942,0.8171727216448995,0.18282727835772414
15.00538128123167,-1.8786209101029039,3.3584919735434267,0.8171433889735933,0.18285661102903203
15.010315099595038,-1.8775999713266571,3.388190324042239,0.8171103634882754,0.18288963651435147
15.015248917958402,-1.8769384561205,3.4150391609461654,0.8171176774230924,0.1828823225795357
15.02018273632177,-1.8772898914924396,3.4392137195759744,0.8171552863411593,0.18284471366146857
15.025116554685136,-1.877809019069695,3.4605971674766574,0.8171744934709695,0.18282550653165902
15.0300503730485,-1.877528865525546,3.4791514760890148,0.8171543352896239,0.18284566471300576
15.034984191411867,-1.8768179292519005,3.4946928668443666,0.8171262059803576,0.18287379402227363
15.039918009775233,-1.8767636961840384,3.507102329316785,0.8171269846828375,0.18287301531979522
15.044851828138599,-1.877385170240712,3.5164271470798236,0.8171516383339589,0.1828483616686755
15.049785646501965,-1.877600963336358,3.5225153657789257,0.8171672969439312,0.18283270305870614
15.05471946486533,-1.877115223827249,3.525370045560795,0.8171585702849111,0.18284142971772901
15.059653283228696,-1.8769673038092964,3.525184955640521,0.8171409798536072,0.18285902014903666
15.064587101592062,-1.8776439611836384,3.5215858549913293,0.8171356314448481,0.1828643685577986
15.06952091995543,-1.8781707137942487,3.5151562700660124,0.8171459829774628,0.1828540170251849
15.074454738318794,-1.8779557330600767,3.5059171778083895,0.8171591723475704,0.18284082765507886
15.07938855668216,-1.8779670697275386,3.493496894825118,0.8171613600822113,0.18283863992044008
15.084322375045527,-1.8788937258722656,3.478122809229353,0.8171510639755708,0.1828489360270837
15.089256193408893,-1.8797415564122517,3.4596310586417247,0.8171402855424995,0.18285971446015525
15.094190011772259,-1.8797388326334359,3.4376791399676603,0.8171414059177508,0.18285859408490027
15.099123830135625,-1.8800438928991188,3.412351655079673,0.8171525511450757,0.18284744885757243
15.10405764849899,-1.8816999997046056,3.383744818369385,0.8171601379763055,0.1828398620263409
15.108991466862356,-1.8833667779785457,3.3521802173362545,0.8171557675774794,0.182844232425167
15.113925285225722,-1.8835093413205815,3.3174898251869576,0.8171449462341936,0.18285505376844985
15.11885910358909,-1.8836038542387883,3.2798590907105565,0.8171388893051792,0.18286111069746286
15.123792921952454,-1.8859434804623003,3.239291257948993,0.8171428284155495,0.182857171587092
15.12872674031582,-1.8891382020016982,3.1958100231471565,0.8171525163929684,0.1828474836096749
15.133660558679187,-1.8899024155643454,3.1496191568971326,0.8171576311535543,0.18284236884908864
15.138594377042551,-1.8890530282090103,3.1008256442330087,0.8171505369047749,0.18284946309786856
15.143528195405919,-1.8906277350951126,3.0492621862214637,0.8171362216233838,0.18286377837926274
15.148462013769285,-1.8947708453534324,2.9951797562644176,0.8171299114055027,0.1828700885971454
15.153395832132649,-1.8969585212279727,2.9387093951696674,0.8171388992504434,0.18286110075220732
15.158329650496016,-1.8954904054286876,2.879931100927181,0.8171512696274016,0.1828487303752534
15.163263468859382,-1.8942400353414208,2.8189283658053506,0.8171500444461067,0.18284995555655026
15.16819728722275,-1.8963797303187593,2.755739699097553,0.8171341910561076,0.18286580894655266
15.173131105586114,-1.8995892090950393,2.6905461646536035,0.8171182925214224,0.1828817074812398
15.17806492394948,-1.8997823439318162,2.6234704988666993,0.8171153149464611,0.18288468505620215
15.182998742312847,-1.8971452289605881,2.5546649156206,0.8171254259782345,0.18287457402442953
15.187932560676211,-1.8956023063905312,2.48438199540884,0.8171366278129867,0.18286337218967805
15.192866379039579,-1.8966004689504232,2.412801139115038,0.8171319634374423,0.18286803656522302
15.197800197402945,-1.8973440017175514,2.3399911777875584,0.81710451676389,0.18289548323877622
15.202734015766309,-1.8965734334099016,2.2661646408642793,0.817070887811203,0.18292911219146518
15.207667834129676,-1.896949751544832,2.1916075181094077,0.8170591112067602,0.18294088879590903
15.212601652493042,-1.9000872630654222,2.116453361318598,0.8170748244616901,0.18292517554097973
15.217535470856408,-1.9031039474752154,2.0411258794980016,0.8170899373881677,0.18291006261450213
15.222469289219774,-1.9030606366943064,1.9659398433951423,0.8170758208510677,0.18292417915160367
15.22740310758314,-1.9025967332760723,1.8912170648251723,0.8170375385119599,0.1829624614907115
15.232336925946505,-1.9067508774212265,1.8172904242196193,0.8169993405335967,0.18300065946907473
15.237270744309871,-1.9149605746201595,1.7445670805679987,0.816963012264852,0.18303698773781918
15.242204562673237,-1.9220846632962205,1.6735242816397173,0.8169022405448502,0.1830977594578205
15.247138381036603,-1.9262703869765065,1.604673849172486,0.8168029421603787,0.1831970578422879
15.252072199399969,-1.9309463053501843,1.5386120612807763,0.8166907109011319,0.18330928910152988
15.257006017763336,-1.9396222643736833,1.4759618196476945,0.8166039127502936,0.1833960872523644
15.261939836126702,-1.9512167042051787,1.4174334754483353,0.8165491408588572,0.1834508591438036
15.266873654490066,-1.9610701867149547,1.3638061468726328,0.816500035520129,0.1834999644825339
15.271807472853434,-1.9663115052391518,1.3158533038853988,0.8164357184140881,0.18356428158857743
15.2767412912168,-1.9703500606451003,1.2743740771260408,0.8163581524661797,0.18364184753648746
15.281675109580165,-1.9790656759802783,1.2401471739809486,0.8162640435106602,0.1837359564920083
15.286608927943531,-1.993256108653887,1.213790643442276,0.8161223388285878,0.18387766117408127
15.291542746306897,-2.0094997251604956,1.1957450279158846,0.8159066228948748,0.18409337710779528
15.296476564670263,-2.024605418220793,1.1862896917366657,0.8156478749460289,0.18435212505664048
15.301410383033629,-2.0375756441025334,1.1855454046877862,0.8154306632477111,0.1845693367549584
15.306344201396996,-2.0503624102198983,1.1934204626695475,0.8153248217054845,0.18467517829718522
15.31127801976036,-2.065376898280187,1.209609095909993,0.8153322245690205,0.18466777543364668
15.316211838123726,-2.0827143672280726,1.2336910740060218,0.8154112852703591,0.1845887147323065
15.321145656487094,-2.1007968891418187,1.26514418421314,0.8155411584514024,0.1844588415512619
15.326079474850458,-2.1178404619673885,1.3033693047827446,0.815739748365484,0.18426025163717835
15.331013293213825,-2.1320934437580608,1.3476453413430596,0.8160166493546991,0.18398335064796348
15.335947111577191,-2.1434770599375885,1.397271776553005,0.816328580296571,0.18367141970609568
15.340880929940557,-2.1530046497444113,1.451689319570744,0.8165966454028641,0.1834033545998057
15.345814748303923,-2.161817761739308,1.510286339018545,0.8167628016589602,0.18323719834371396
15.350748566667288,-2.1708409322302207,1.5724735943084789,0.8168201023421084,0.183179897660569
15.355682385030656,-2.1800872285314843,1.6376397190249472,0.8167951765544303,0.18320482344824868
15.36061620339402,-2.1897315134216826,1.705393360368433,0.8167216387472976,0.18327836125538496
15.365550021757386,-2.2003983230836317,1.7753155829602294,0.8166383463573044,0.18336165364537912
15.370483840120754,-2.212649484308463,1.8469494645415956,0.8165950976310825,0.1834049023716022
15.375417658484118,-2.225511008355542,1.9197663661675026,0.8166321529104422,0.18336784709224482
15.380351476847485,-2.2362569763770845,1.9935520532216413,0.8167431559392118,0.18325684406347503
15.385285295210851,-2.243509865661992,2.0679919386891483,0.8168690699439667,0.18313093005872022
15.390219113574215,-2.248412326481882,2.1428076115510635,0.816942910378959,0.1830570896237262
15.395152931937583,-2.2539024865838626,2.217657188294524,0.8169433776360926,0.1830566223665925
15.400086750300948,-2.2624276959501146,2.292199018449019,0.8169027861480166,0.1830972138546686
15.405020568664314,-2.2725340542344576,2.366378103864498,0.8168678675808827,0.18313213242180076
15.40995438702768,-2.280781749861381,2.43996154180041,0.8168619486502554,0.18313805135242522
15.414888205391046,-2.2864906194257397,2.512659767066563,0.8168828331055366,0.18311716689714394
15.419822023754413,-2.2918358113852038,2.58433417448376,0.8169192630867685,0.18308073691591478
15.424755842117778,-2.2984764437186356,2.6548020782373567,0.8169559103282321,0.18304408967445301
15.429689660481145,-2.305426597358585,2.7238745875848447,0.8169723769360463,0.18302762306664044
15.434623478844511,-2.3106791893893,2.7913529452279215,0.8169581305522522,0.1830418694504352
15.439557297207875,-2.3144776193347565,2.857183736751653,0.8169319774714103,0.18306802253127977
15.444491115571243,-2.3192459754404244,2.9207676301196828,0.8169293302419566,0.18307066976073777
15.449424933934608,-2.325626001513919,2.982198226724607,0.8169593797148597,0.18304062028783782
15.454358752297974,-2.330686661610609,3.041248302796938,0.8169887477289873,0.18301125227371223
15.45929257066134,-2.3323714574890255,3.097739732684172,0.8169835038917208,0.18301649611098225
15.464226389024706,-2.334031054304319,3.151629635119181,0.8169567866455472,0.18304321335715712
15.469160207388072,-2.340069328219152,3.202809262649991,0.8169515098275614,0.18304849017514488
15.474094025751437,-2.3475630138639447,3.2512547949976613,0.8169785380159934,0.18302146198671504
15.479027844114805,-2.3492136824865155,3.2969551317352392,0.8170009036475893,0.18299909635512016
15.483961662478169,-2.3458776747043406,3.339641973790269,0.8169893789633508,0.1830106210393592
15.488895480841535,-2.346994142180125,3.379382314438832,0.8169657837361405,0.18303421626657104
15.493829299204902,-2.355705184646571,3.4161935127317276,0.8169680313427173,0.18303196865999546
15.498763117568268,-2.3631513997236535,3.450065635134779,0.8169924183255978,0.1830075816771163
15.503696935931634,-2.3615173983774707,3.4808191183648223,0.8170026667261184,0.18299733327659712
15.508630754295,-2.3557235725143606,3.5085840874624883,0.8169878000731096,0.18301219992960735
15.513564572658366,-2.3570697973926507,3.533384946914659,0.8169756884552606,0.18302431154745794
15.518498391021732,-2.3668855320500604,3.5551038471574588,0.8169853040503743,0.18301469595234413
15.523432209385097,-2.373128394428602,3.573837795492336,0.8169988730173933,0.18300112698532683
15.528366027748463,-2.368299544930057,3.5896741668438334,0.8169954756313286,0.18300452437139259
15.533299846111829,-2.3623574812201515,3.6022979647499875,0.8169849706552229,0.18301502934749997
15.538233664475195,-2.3668358505654106,3.611476712144799,0.8169873793840552,0.1830126206186698
15.543167482838562,-2.3756277898499274,3.617001298346955,0.8169980705270848,0.18300192947564212
15.548101301201926,-2.376181121831584,3.618953948588675,0.8169980891805189,0.1830019108222113
15.553035119565292,-2.3706275742715497,3.6170827510801105,0.8169879587332178,0.18301204126951473
15.55796893792866,-2.370134802203959,3.6119099272943793,0.8169860343184446,0.18301396568429154
15.562902756292024,-2.375521338719555,3.603540418114359,0.8169965434489237,0.1830034565538167
15.567836574655392,-2.3781647799358168,3.591908417577877,0.8170025059285448,0.1829974940741957
15.572770393018757,-2.3758565306710673,3.577154705681736,0.8169940426189085,0.18300595738383393
15.577704211382123,-2.3749919654771094,3.5592172088717975,0.8169845377718569,0.183015462230887
15.582638029745489,-2.3780942307718345,3.537700153368107,0.8169891185137018,0.18301088148904449
15.587571848108855,-2.380129107730986,3.51249902697654,0.8170007065894777,0.18299929341327176
15.592505666472222,-2.3787777821079423,3.483694869153415,0.8170010955003824,0.18299890450236345
15.597439484835586,-2.3788137689654083,3.4514644165607478,0.8169892991251004,0.1830107008776431
15.602373303198952,-2.3827433241499727,3.4157920273026985,0.8169832641146537,0.1830167358880878
15.60730712156232,-2.385800947347766,3.3769730304923042,0.8169920113838675,0.18300798861887352
15.612240939925684,-2.3847524014470154,3.3351448333336617,0.8170012502287914,0.18299874977394814
15.617174758289051,-2.3840242000289065,3.2903332858535976,0.816995518221463,0.18300448178127446
15.622108576652417,-2.3880709579492674,3.242446223644955,0.8169827435300482,0.18301725647268907
15.627042395015781,-2.393754218268779,3.191516837497155,0.8169820141173219,0.1830179858854164
15.631976213379149,-2.395484734724308,3.1375333293931806,0.81699343869795,0.1830065613047896
15.636910031742515,-2.394152045617429,3.080705038400306,0.8169979768412347,0.18300202316150482
15.64184385010588,-2.3957459063285587,3.021110850973757,0.8169870053679805,0.1830129946347613
15.646777668469246,-2.4018961627045035,2.9589707070995557,0.8169744331676735,0.18302556683507096
15.651711486832612,-2.407076741130493,2.8941755063939807,0.8169750067856606,0.18302499321708532
15.65664530519598,-2.4071054478846814,2.8267237312697877,0.8169851670416962,0.18301483296105392
15.661579123559344,-2.4057740044488445,2.7570078746657054,0.8169911368783138,0.18300886312443915
15.666512941922711,-2.408735710024854,2.6852235742365185,0.8169844727074274,0.18301552729532855
15.671446760286077,-2.4148494626377506,2.6113993632971995,0.8169658928363498,0.18303410716640833
15.676380578649441,-2.4185674602504017,2.535713334383389,0.8169460029552265,0.18305399704753234
15.681314397012809,-2.417848543734945,2.4583583494862338,0.8169436336459964,0.18305636635676378
15.686248215376175,-2.4155565941405457,2.379549753989982,0.816966365274246,0.18303363472851467
15.69118203373954,-2.415804409257595,2.299425354259037,0.8169890968788437,0.18301090312391766
15.696115852102906,-2.420000049019511,2.2180522351447123,0.8169733596162445,0.18302664038651784
15.701049670466272,-2.424513244465734,2.13563716450541,0.8169180705343436,0.18308192946842045
15.705983488829638,-2.424839133703804,2.052417339816165,0.8168693413211904,0.18313065868157408
15.710917307193004,-2.422388868564425,1.968648007979349,0.8168628628925707,0.1831371371101944
15.715851125556371,-2.4227099541280297,1.8847306895252467,0.8168762625951157,0.18312373740765037
15.720784943919735,-2.4274917533352713,1.8010285931050092,0.8168626991747098,0.1831373008280562
15.725718762283101,-2.432885810032157,1.7179138906886495,0.8168172541493333,0.1831827458534338
15.730652580646469,-2.4348506552638067,1.6357892346571268,0.8167774900902484,0.18322250991251895
15.735586399009833,-2.4336403847416928,1.5551122328975098,0.8167599663228629,0.18324003367990463
15.7405202173732,-2.4335988936560797,1.4764519910864278,0.8167296100666911,0.18327038993607567
15.745454035736566,-2.438081753189095,1.4004623153873859,0.8166429143577711,0.18335708564499403
15.750387854099932,-2.4451459188294455,1.327903908527463,0.8164937682569894,0.183506231745771
15.755321672463298,-2.4511655888997437,1.259642134991121,0.8162963393589991,0.18370366064375643
15.760255490826664,-2.4556248138574053,1.1966644085472884,0.8160442582912585,0.1839557417114979
15.765189309190031,-2.459794303837755,1.1400702031454484,0.8157189806203817,0.1842810193823772
15.770123127553395,-2.464338445176964,1.0909906852826516,0.8153351322244603,0.18466486777830052
15.775056945916761,-2.468992425296507,1.0505042583673272,0.8149471664408368,0.1850528335619257
15.779990764280129,-2.4736506063631754,1.019580942766247,0.8145984761521351,0.1854015238506286
15.784924582643493,-2.4789578629225844,0.9989923713470216,0.8142825303660011,0.18571746963676372
15.78985840100686,-2.485191883195136,0.9891910356989463,0.813971958807031,0.18602804119573485
15.794792219370226,-2.4916611204093924,0.9902727888917515,0.8136777146218762,0.1863222853808901
15.79972603773359,-2.4975822851254215,1.0020081569022228,0.8134617979516909,0.18653820205107483
15.804659856096958,-2.502898003003705,1.0238916157337419,0.8133905096993219,0.1866094903034444
15.809593674460324,-2.5084003345919554,1.0551846525488373,0.8134868319591613,0.18651316804360435
15.814527492823688,-2.5147431697571085,1.0950050947448686,0.813730525943748,0.18626947405901692
15.819461311187055,-2.5213795956172866,1.1424457854913215,0.8140894610881007,0.18591053891466253
15.824395129550421,-2.526861277649788,1.1966063456284968,0.8145341380302317,0.18546586197253084
15.829328947913789,-2.530286854239982,1.2566328109793055,0.815021214313934,0.18497878568882695
15.834262766277153,-2.5312308143624755,1.3217324584708776,0.8154778214100966,0.18452217859266803
15.839196584640518,-2.5300696535221334,1.3911360137305784,0.8158192152572329,0.18418078474553556
15.844130403003886,-2.5276328139190287,1.4641212885554222,0.8159927463049713,0.18400725369780066
15.84906422136725,-2.524676800604384,1.540012553226646,0.8160091850134208,0.18399081498935524
15.853998039730618,-2.5222088192642627,1.618141261189337,0.8159322962116002,0.18406770379117726
15.858931858093984,-2.5206832871906597,1.6979933154830475,0.8158367374002131,0.184163262602568
15.863865676457348,-2.5201528056642926,1.7791179409315925,0.815771154331376,0.18422884567140685
15.868799494820715,-2.520133507803067,1.8611375912049137,0.8157520667746516,0.18424793322813224
15.873733313184081,-2.5198449593575742,1.9438551468234737,0.8157797327565939,0.1842202672461908
15.878667131547447,-2.5189907079723497,2.0269707412533746,0.8158485671516985,0.18415143285108793
15.883600949910813,-2.517659992617332,2.11007328065482,0.8159414001661419,0.18405859983664336
15.888534768274178,-2.5162484363880413,2.192754606710066,0.816024808842549,0.1839751911602345
15.893468586637544,-2.515284989116337,2.2748803763762244,0.8160643683683592,0.18393563163442425
15.89840240500091,-2.5150111666689394,2.3561646259180833,0.8160511377921109,0.18394886221067175
15.903336223364278,-2.5155512730959066,2.4363847110837606,0.8160104963424815,0.18398950366029931
15.908270041727643,-2.516732609605537,2.5152615893524026,0.8159809350064067,0.18401906499637136
15.913203860091008,-2.5179895645307737,2.59276187544456,0.8159837910042873,0.18401620899848806
15.918137678454375,-2.5188188758387664,2.6687103410286137,0.8160126170539118,0.18398738294886613
15.923071496817741,-2.5190283859086717,2.743084610224,0.8160465998970281,0.18395340010575253
15.928005315181107,-2.5191681951234757,2.8156916884143617,0.8160686276832374,0.18393137231954523
15.932939133544473,-2.520104903765516,2.8864828242308365,0.8160723158128351,0.1839276841899486
15.937872951907838,-2.5218052982548844,2.9552951048417304,0.8160611954338036,0.1839388045689817
15.942806770271204,-2.5233518817362635,3.021802806940264,0.8160466527473013,0.18395334725548784
15.94774058863457,-2.524152045142829,3.0859291790355314,0.8160424668926798,0.18395753311011215
15.952674406997938,-2.524498132456511,3.147142598788048,0.8160545746747765,0.18394542532801808
15.957608225361302,-2.525150933196008,3.2053788516182236,0.8160743764356223,0.1839256235671752
15.962542043724667,-2.5263401777123815,3.260752379979688,0.8160857583396008,0.18391424166319742
15.967475862088035,-2.527450521027557,3.3130584376828085,0.816080746472354,0.18391925353044575
15.972409680451399,-2.528037021376119,3.362228306885444,0.816067194969969,0.1839328050328329
15.977343498814767,-2.5285149679660806,3.4083543059543384,0.8160608177218199,0.18393918228098172
15.982277317178132,-2.5292528778309036,3.451255758254965,0.8160695030145166,0.18393049698828584
15.987211135541498,-2.5298388872615973,3.4910592114218333,0.8160852074058009,0.1839147925970023
15.992144953904864,-2.529897888749816,3.527884254166045,0.8160918453977088,0.18390815460509558
15.99707877226823,-2.529986069177011,3.561270522788844,0.8160829932803503,0.18391700672245548
16.002012590631598,-2.5307146052045457,3.5914283936780635,0.8160706340210624,0.18392936598174445
16.006946408994963,-2.5314100467302154,3.618047633025901,0.8160714886043335,0.18392851139847405
16.011880227358326,-2.5309958647963238,3.6411148042525956,0.8160850664132998,0.18391493358950886
16.016814045721695,-2.5300683950649194,3.6609678485404697,0.8160936281072909,0.18390637189551864
16.02174786408506,-2.5301927530459127,3.6772199833446253,0.8160869854883859,0.1839130145144239
16.026681682448427,-2.5311119130650424,3.689576342205598,0.8160767154809737,0.1839232845218367
16.031615500811792,-2.5309444736898423,3.6983565914846372,0.816077952753632,0.18392204724918002
16.03654931917516,-2.5294276605277184,3.7033780950265407,0.8160870954272444,0.18391290457556908
16.041483137538524,-2.5284720074043907,3.704418682704372,0.81609012722538,0.18390987277743484
16.04641695590189,-2.5289482669064487,3.701240147999489,0.8160852008196362,0.18391479918318132
16.051350774265256,-2.529246893081491,3.6945344324806073,0.8160822953266411,0.18391770467617907
16.05628459262862,-2.52797754284411,3.6838905498261885,0.816084880368952,0.18391511963387194
16.061218410991987,-2.526227801084458,3.669486263602565,0.8160866470938413,0.18391335290898614
16.066152229355353,-2.525786754589955,3.651646415920198,0.8160848665622699,0.18391513344055913
16.07108604771872,-2.52628643478289,3.630246790151139,0.8160839365801966,0.18391606342263322
16.076019866082085,-2.525805462671244,3.60547149154024,0.816086008389177,0.1839139916136559
16.08095368444545,-2.5240099251078023,3.5770312797360377,0.8160876308737975,0.18391236912903675
16.085887502808816,-2.522764389912953,3.5447896266233774,0.8160858610832414,0.18391413891959674
16.090821321172182,-2.5230847677827537,3.508769498848659,0.8160820918952285,0.1839179081076076
16.095755139535548,-2.5234411556739182,3.4693603784080937,0.8160805053681978,0.18391949463463464
16.100688957898914,-2.5223862865512365,3.4264405044700563,0.816084093509072,0.18391590649375808
16.105622776262283,-2.521001425692711,3.380028723005304,0.8160891685192957,0.1839108314835332
16.110556594625645,-2.520924777539849,3.3304158012919705,0.8160871671453894,0.18391283285743856
16.115490412989015,-2.521575489072923,3.2777520835155163,0.8160777578158414,0.1839222421869839
16.12042423135238,-2.521386203336614,3.2220575213586464,0.8160734022821491,0.18392659772067496
16.125358049715743,-2.520556616797302,3.1633472036626102,0.8160809214661758,0.1839190785366486
16.130291868079112,-2.5204753699572335,3.10169029074317,0.8160878126729101,0.18391218732991607
16.135225686442478,-2.521169287004181,3.037198949020924,0.8160811689774201,0.18391883102540535
16.140159504805844,-2.5213438650147513,2.969932216025046,0.816070201155313,0.18392979884751404
16.14509332316921,-2.520825792654825,2.9000388456074755,0.8160712432707047,0.18392875673212594
16.150027141532576,-2.5209770565633334,2.8271543123351885,0.8160785909381955,0.18392140906463555
16.15496095989594,-2.522318527574617,2.751610171023927,0.8160734890031557,0.18392651099967938
16.159894778259307,-2.5237265269204623,2.673805218577134,0.8160581180265218,0.18394188197631572
16.164828596622673,-2.524450968764349,2.5938071172669406,0.8160549594590623,0.18394504054377914
16.16976241498604,-2.5252888141776126,2.5118810856496094,0.8160687870081225,0.18393121299472218
16.174696233349405,-2.5271463516213317,2.428094521014288,0.8160740341120296,0.1839259658908164
16.17963005171277,-2.5298748644576943,2.342530936339177,0.8160518102551916,0.1839481897476548
16.184563870076136,-2.5330784294266566,2.255462579669496,0.8160203205909798,0.18397967941186744
16.189497688439502,-2.5370406456764214,2.1670673198573835,0.8160105014799935,0.18398949852285468
16.194431506802868,-2.5415881907663502,2.0774874818054907,0.8160222995767363,0.18397770042611217
16.199365325166234,-2.545469601298313,1.986993382209157,0.8160252432912347,0.1839747567116155
16.2042991435296,-2.5487733647782456,1.8958286409673653,0.8160001012531688,0.18399989874968223
16.209232961892965,-2.553757070509401,1.804255381050973,0.8159608068715812,0.18403919313127062
16.214166780256335,-2.561280318483922,1.712594530616964,0.8159293316787921,0.1840706683240608
16.219100598619697,-2.5687582292985,1.6212137207025819,0.8159039462053128,0.1840960537975409
16.224034416983063,-2.5734273242930032,1.5305008354018894,0.8158635342275832,0.18413646577527115
16.228968235346432,-2.5756745572655024,1.4409107207759189,0.8157942821288748,0.18420571787397988
16.233902053709794,-2.5789240689552213,1.3530187157047582,0.8156973529466782,0.18430264705617583
16.238835872073164,-2.585858369546541,1.267544704762619,0.8155702407299418,0.1844297592729126
16.24376969043653,-2.595044810981353,1.1853894111796617,0.8153914621886968,0.18460853781415626
16.248703508799892,-2.6038844753251635,1.1076334140151993,0.8151274895988577,0.18487251040399064
16.253637327163258,-2.6121363516978975,1.035573185369732,0.8147483994344975,0.18525160056834608
16.258571145526627,-2.6209079641567405,0.9707455168279528,0.8142339085623048,0.18576609144053693
16.263504963889993,-2.6309930041333707,0.9148698101041939,0.8135756592354538,0.18642434076739106
16.26843878225336,-2.643105274204385,0.8696637770138804,0.8127870513485347,0.18721294865431243
16.273372600616725,-2.65788994034045,0.8365837979491414,0.8119041900068114,0.18809580999603742
16.27830641898009,-2.6759370561066533,0.816599414370042,0.8109759957477013,0.18902400425514856
16.283240237343456,-2.6966016983098124,0.8101085599468877,0.8100645360755843,0.18993546392726737
16.288174055706822,-2.718047556898854,0.8169112874196288,0.8092562520776702,0.19074374792518134
16.293107874070188,-2.739051678263633,0.8362861116460877,0.8086658712894796,0.19133412871337263
16.298041692433554,-2.758880784506875,0.8671640870008211,0.8084060962467102,0.19159390375614177
16.30297551079692,-2.7777204544434912,0.9083440120362727,0.8085280932327854,0.19147190677006706
16.30790932916029,-2.796106162782442,0.9585644552639853,0.8089835885496321,0.19101641145322046
16.31284314752365,-2.8145509631841783,1.0165347234638884,0.8096511810188773,0.19034881898397368
16.317776965887017,-2.8332044538604,1.0811635581650088,0.8104043025924301,0.1895956974104196
16.322710784250383,-2.8508557092317393,1.1514307154987928,0.8111544753972961,0.18884552460555337
16.32764460261375,-2.8643532305369,1.2264481207997273,0.8118384481167673,0.18816155188608064
16.332578420977118,-2.871517327420658,1.3053622480134288,0.8123877310519966,0.18761226895085337
16.337512239340484,-2.872158446470378,1.387498815212971,0.8127357509311053,0.1872642490717487
16.342446057703846,-2.8694565767622864,1.4721932001208229,0.812861580206961,0.18713841979589535
16.34737987606721,-2.8693413605910707,1.5589596211632861,0.8128147782936653,0.18718522170919505
16.352313694430578,-2.8751038550129953,1.6471956904989733,0.8126851007108533,0.18731489929201042
16.357247512793947,-2.887843991550536,1.7365481545234684,0.8125475226603065,0.1874524773425594
16.362181331157313,-2.90498613428185,1.8266515108324475,0.8124401830437884,0.18755981695907972
16.36711514952068,-2.9210336330757998,1.917190255027739,0.8123860017882675,0.18761399821460187
16.372048967884044,-2.931959015259531,2.0078494716140067,0.8124106262232914,0.18758937377957924
16.376982786247407,-2.9351450158956283,2.0983044165082405,0.8125198676455031,0.1874801323573692
16.381916604610776,-2.932989216596005,2.1881508565827943,0.8126664323722206,0.18733356763065115
16.386850422974142,-2.9320494149986094,2.27713653788496,0.8127657526037072,0.18723424739916364
16.391784241337508,-2.936554263104773,2.3651561641620678,0.8127649978888172,0.18723500211405278
16.396718059700873,-2.9468504550110306,2.451869924412459,0.8126938129938286,0.18730618700904053
16.40165187806424,-2.958223468380816,2.53707274030458,0.8126334832876181,0.1873665167152501
16.406585696427605,-2.964504463698643,2.620684218010501,0.8126347364096346,0.18736526359323194
16.41151951479097,-2.9655750354158887,2.702448084938189,0.8126771805247087,0.18732281947815502
16.416453333154337,-2.9660545241577556,2.782196005984659,0.8127106479184788,0.18728935208438607
16.421387151517703,-2.9696679895701834,2.8597376208375946,0.8127169789652933,0.18728302103757472
16.42632096988107,-2.9766469644818487,2.935102325079265,0.8127151527264219,0.18728484727644765
16.431254788244438,-2.9833422867096995,3.0079895021000045,0.8127191156994789,0.18728088430339174
16.436188606607804,-2.986242997910553,3.078197230709925,0.8127192274159342,0.1872807725869377
16.441122424971166,-2.986934751633011,3.145443158057134,0.8127094773079249,0.18729052269495
16.44605624333453,-2.989752228572407,3.2097766336988713,0.812705919027893,0.18729408097498562
16.450990061697897,-2.99544352075176,3.2712757080303585,0.812721037577455,0.1872789624254263
16.455923880061267,-3.000424769743729,3.3297662954573086,0.8127385167235309,0.1872614832793536
16.460857698424633,-3.001982614378903,3.384800094599248,0.8127357465681235,0.18726425343476316
16.465791516788,-3.0019659299227444,3.436187078827053,0.8127200880428805,0.187279911960008
16.47072533515136,-3.0044683887058063,3.4838421633609142,0.8127176948697055,0.18728230513318536
16.475659153514727,-3.010052930399285,3.5276604493338173,0.8127320470406042,0.18726795296228846
16.480592971878096,-3.0141317677943187,3.5677751574399967,0.8127406795617494,0.18725932044114374
16.48552679024146,-3.013521815996118,3.604410314428328,0.812733325090818,0.18726667491207544
16.490460608604828,-3.0122290861178285,3.6376223048089606,0.8127261166065829,0.18727388339631246
16.495394426968193,-3.0155556632506246,3.667368228107248,0.8127314273159171,0.1872685726869794
16.500328245331556,-3.0210487732433777,3.693348264848875,0.8127388134536286,0.18726118654926904
16.505262063694925,-3.022421327200774,3.715623359849728,0.8127367045064685,0.18726329549643034
16.51019588205829,-3.0201335301948316,3.7343127522790396,0.8127317655633793,0.1872682344395205
16.515129700421657,-3.020160301469612,3.749338120370715,0.8127339998907337,0.18726600011216843
16.520063518785022,-3.0238805313432313,3.760677759489708,0.8127389810996649,0.18726101890323746
16.52499733714839,-3.0266498602527943,3.767762996370116,0.8127379604562945,0.18726203954660803
16.529931155511758,-3.025915431815887,3.770493110608236,0.8127335188934233,0.18726648110948096
16.53486497387512,-3.024570902850749,3.769278854160063,0.8127338849656764,0.18726611503723017
16.539798792238486,-3.025532539399739,3.7641725255263174,0.8127390868227156,0.18726091318019275
16.54473261060185,-3.027482200313409,3.7551348625786884,0.8127412874519147,0.18725871255099583
16.549666428965217,-3.0278254328113463,3.742307510204752,0.8127365106706644,0.18726348933224898
16.554600247328583,-3.0268539530609644,3.7257459451625667,0.8127311287852385,0.18726887121767782
16.559534065691953,-3.026505582645685,3.7054870922260665,0.8127341712162637,0.18726582878665698
16.564467884055315,-3.0268745260883594,3.681605873137165,0.812742895546942,0.1872571044559818
16.56940170241868,-3.0266511320667293,3.6539060556451846,0.8127434730709857,0.18725652693193887
16.574335520782046,-3.0258017894296536,3.622432079875561,0.8127324569673395,0.1872675430355862
16.579269339145412,-3.02537166504144,3.587128847220946,0.81272628955683,0.18727371044609797
16.58420315750878,-3.0253506155240175,3.5479402113764547,0.8127362163855412,0.1872637836173897
16.589136975872147,-3.0245948398787617,3.5050483372421253,0.8127470809495324,0.18725291905339847
16.59407079423551,-3.0227641344634306,3.4587652289768753,0.8127404095264009,0.18725959047652652
16.599004612598875,-3.021348722380161,3.4092170761590346,0.812725706381579,0.1872742936213462
16.60393843096224,-3.0219084062059567,3.3562313856727553,0.8127251104833313,0.18727488951959315
16.60887224932561,-3.0231088960311183,3.2999969569684735,0.8127374834018187,0.18726251660110552
16.613806067688976,-3.0218203291368626,3.240447486402039,0.8127427240669595,0.18725727593596247
16.618739886052342,-3.018340895821783,3.177632996735143,0.8127345115975316,0.1872654884053888
16.623673704415708,-3.017063956130252,3.111552441646191,0.8127253659490649,0.18727463405385528
16.62860752277907,-3.0199528677118765,3.042407394579099,0.8127238438142789,0.18727615618864296
16.63354134114244,-3.023166205650598,2.970226856567797,0.8127262834600028,0.187273716542919
16.638475159505806,-3.0222988948686367,2.8953290620268133,0.8127284892359655,0.1872715107669575
16.64340897786917,-3.0187055652013344,2.817826771781234,0.8127300036205376,0.18726999638238773
16.648342796232537,-3.0182136976486564,2.737740690870263,0.8127280220916782,0.18727197791124886
16.653276614595903,-3.0228322259987728,2.6552555559617246,0.8127190462859724,0.18728095371695713
16.65821043295927,-3.0269081944519245,2.5705619602017618,0.8127068260945194,0.18729317390841435
16.663144251322635,-3.0254406308700665,2.483820816153684,0.8127007589527706,0.1872992410501656
16.668078069686,-3.0224461279395958,2.3951013403265087,0.8127048651300578,0.18729513487288219
16.673011888049366,-3.024539668610069,2.3044240217972223,0.8127115754961792,0.18728842450676209
16.677945706412732,-3.030018215282047,2.212122540338324,0.8127079468378585,0.18729205316508307
16.6828795247761,-3.031763458413484,2.1183491908504464,0.8126879770934359,0.18731202290950683
16.687813343139467,-3.028429913328166,2.0232928310776983,0.8126590537954657,0.18734094620747727
16.69274716150283,-3.025353410956796,1.9271143704459406,0.8126357230638611,0.18736427693908222
16.697680979866195,-3.0262735285733293,1.8299417223755048,0.8126265388177306,0.18737346118521397
16.70261479822956,-3.029091032290414,1.7320113057447841,0.8126271196751997,0.1873728803277464
16.70754861659293,-3.0292950643655523,1.6336400203541102,0.8126234828145601,0.18737651718838613
16.712482434956296,-3.0260929905391407,1.5351545197303427,0.8125977973360878,0.1874022026668598
16.717416253319662,-3.023992863070828,1.4369169816647502,0.8125319579318879,0.18746804207105988
16.722350071683024,-3.027237910512103,1.3393493084631598,0.8124141088640997,0.18758589113884877
16.72728389004639,-3.033407445263716,1.242965597733851,0.8122476247642139,0.1877523752387356
16.73221770840976,-3.0363773971043586,1.1484122823071707,0.8120480917178392,0.1879519082851102
16.737151526773125,-3.0343791766528416,1.0565312780622729,0.8118194912197171,0.18818050878323236
16.74208534513649,-3.030388052616997,0.9684138265881477,0.8115277473835871,0.18847225261936265
16.747019163499857,-3.028189544874625,0.8854901084441221,0.8110995454514672,0.18890045455147952
16.75195298186322,-3.029545540543639,0.8096578455637494,0.8104459740526273,0.18955402595031504
16.75688680022659,-3.032851016460286,0.7433555704712728,0.809492388174606,0.19050761182833192
16.761820618589955,-3.0364767358396323,0.6893140018033788,0.8082073244335625,0.19179267556937765
16.76675443695332,-3.0408806871759118,0.6499925108601411,0.8065917965187522,0.19340820348418927
16.771688255316686,-3.046817299175661,0.6273311719276662,0.8047115507344723,0.1952884492684711
16.776622073680052,-3.0535616884366594,0.6221704304988681,0.802753823920313,0.19724617608263206
16.78155589204342,-3.0593835872043953,0.6340451012393761,0.8009783090670575,0.19902169093588795
16.786489710406784,-3.0641286428982837,0.6615362521322351,0.7996147084540186,0.20038529154892687
16.79142352877015,-3.0695714794078537,0.7027084319497541,0.7987863619624881,0.2012136380404587
16.796357347133515,-3.0773295430298093,0.7554667627373594,0.7984990617470734,0.2015009382558734
16.80129116549688,-3.087419599949152,0.8178181123028719,0.7986861075243986,0.2013138924785488
16.80622498386025,-3.0976936664574835,0.8880564204396261,0.7992567424789334,0.200743257524015
16.811158802223616,-3.1051276366388487,0.9647535314196307,0.800107470348856,0.19989252965409107
16.81609262058698,-3.1091493957767455,1.0466820660292075,0.8011099147307115,0.19889008527223534
16.821026438950344,-3.1108617161504863,1.1328498571751784,0.80211572961563,0.19788427038731654
16.82596025731371,-3.1113964968232093,1.2223984144860942,0.8029890030147286,0.19701099698821734
16.83089407567708,-3.11084546420452,1.314528135894368,0.8036369958165386,0.19636300418640854
16.835827894040445,-3.108332669524864,1.4084505344714804,0.8040151954089343,0.1959848045940161
16.84076171240381,-3.1036269299302752,1.5036048774137467,0.8041192500766295,0.19588074992632393
16.845695530767177,-3.098247876577072,1.599668545042145,0.8039888961613277,0.19601110384162987
16.85062934913054,-3.09506942481169,1.6963934767714273,0.8037194767282206,0.1962805232747403
16.85556316749391,-3.095272106335602,1.7934429760401238,0.8034482233018246,0.19655177670113722
16.860496985857274,-3.0982610519107734,1.8904912160602694,0.8033000079726795,0.19669999203028626
16.86543080422064,-3.1020811002877298,1.9871146277863676,0.8033244459852668,0.19667555401769973
16.870364622584006,-3.104253625862843,2.0830772448069625,0.8034752472918525,0.19652475271111466
16.875298440947372,-3.104165983826648,2.1782429673192585,0.8036493738293493,0.19635062617361926
16.880232259310738,-3.10253153369553,2.2724367521502535,0.8037549055724748,0.19624509443049415
16.885166077674103,-3.1008300392519983,2.365477623370495,0.8037602268026367,0.19623977320033142
16.89009989603747,-3.100745894313968,2.457062206105532,0.8036983714050612,0.19630162859790445
16.895033714400835,-3.1023672094510397,2.5469842965951623,0.8036325838656324,0.19636741613733313
16.8999675327642,-3.1045554854416344,2.635035998304746,0.8036104951158732,0.1963895048870913
16.90490135112757,-3.106166073102845,2.7211951393870146,0.8036373505411247,0.19636264946183765
16.909835169490933,-3.106617777255903,2.8052013291101985,0.8036835105763975,0.1963164894265614
16.9147689878543,-3.1064897627550736,2.8868486105514535,0.8037144862444612,0.19628551375849704
16.919702806217664,-3.106646978624567,2.9660476985820283,0.8037156624880792,0.19628433751488208
16.92463662458103,-3.1071995006520137,3.042684281298952,0.8036960087632498,0.1963039912397136
16.9295704429444,-3.107825415405492,3.1166692187002094,0.8036767295095752,0.19632327049339032
16.934504261307765,-3.108320662468662,3.1877519284715223,0.8036759926335698,0.1963240073693964
16.93943807967113,-3.108694870516059,3.2556925802912167,0.8036951370479456,0.1963048629550233
16.944371898034493,-3.10897854698875,3.3205434443042043,0.803715445494873,0.1962845545080993
16.94930571639786,-3.1090294644398817,3.3818067616385346,0.8037160981887003,0.19628390181427466
16.95423953476123,-3.108837786331616,3.4396373331355874,0.8036994688708122,0.19630053113216556
16.959173353124594,-3.108755584701557,3.49333051723693,0.803689575354444,0.19631042464853615
16.96410717148796,-3.1090480616183727,3.543227318923142,0.8036999818228802,0.1963000181801008
16.969040989851326,-3.109444319747577,3.5893340053773657,0.8037153251928436,0.19628467481013906
16.973974808214688,-3.109393603007811,3.631671264028421,0.8037153368345433,0.19628466316844076
16.978908626578058,-3.1088109053708046,3.670407549520517,0.8037044005973734,0.196295599405611
16.983842444941423,-3.10838765254166,3.7049145866723,0.8037009931608791,0.19629900684210524
16.98877626330479,-3.108643220352814,3.7352250763369965,0.8037080418192635,0.19629195818372236
16.993710081668155,-3.108962854427756,3.761327813659918,0.8037131929970625,0.19628680700592485
16.99864390003152,-3.108496183066757,3.7832465232460724,0.8037118341630847,0.196288165839903
17.00357771839489,-3.1076433720264585,3.800944173716789,0.803709920147922,0.19629007985506697
17.008511536758252,-3.1073855186812596,3.814841279097285,0.8037091459254796,0.19629085407751073
17.01344535512162,-3.1075826832267217,3.8246331495240042,0.8037076466148925,0.1962923533880993
17.018379173484984,-3.1073154346384517,3.8302862279405874,0.8037093180317213,0.19629068197127075
17.02331299184835,-3.1065477131509796,3.8313725191877905,0.8037153417837506,0.19628465821924101
17.02824681021172,-3.106038484563274,3.827892456313599,0.8037158654897124,0.19628413451328078
17.033180628575085,-3.1058983150956756,3.820417928936861,0.8037071397985486,0.19629286020444547
17.038114446938447,-3.105576435701805,3.80888116795005,0.8037034219066689,0.1962965780963276
17.043048265301813,-3.1050763383414806,3.7935647127106127,0.8037131994175895,0.19628680058540846
17.04798208366518,-3.1048612318045277,3.7742692895707664,0.8037207713944973,0.1962792286085031
17.05291590202855,-3.1047134118216904,3.7510471571307082,0.8037122804007015,0.19628771960230218
17.057849720391914,-3.1041140876004585,3.723636790168671,0.8037014403632604,0.1962985596397464
17.06278353875528,-3.103608427445155,3.692597539893127,0.8037062962370627,0.19629370376594757
17.067717357118642,-3.1040580083415854,3.6577822075643183,0.8037183423982234,0.19628165760478836
17.072651175482008,-3.1046579912784593,3.619060438647607,0.8037180719876207,0.19628192801539174
17.077584993845377,-3.1039595767555346,3.576771932693147,0.8037065053291692,0.19629349467384546
17.082518812208743,-3.1028396042149917,3.5306316881043354,0.8037006526832627,0.19629934731975518
17.08745263057211,-3.1034811963881106,3.4809306266965034,0.8037074554066642,0.19629254459635648
17.092386448935475,-3.1053021482663805,3.427800005186201,0.8037171527876592,0.19628284721535671
17.09732026729884,-3.105481984304332,3.3709915823467407,0.8037167255464956,0.19628327445651808
17.102254085662207,-3.1038644786283176,3.310946739484981,0.8037044820127583,0.19629551799025283
17.107187904025572,-3.103377355094441,3.247881221858821,0.803694219641312,0.1963057803616987
17.112121722388938,-3.1051873594252095,3.1817363036507715,0.8037004308391986,0.1962995691638106
17.117055540752304,-3.1070499761743973,3.1123977634099176,0.8037160144953706,0.19628398550763712
17.12198935911567,-3.106929312397192,3.040105034085351,0.8037179741507579,0.19628202585224855
17.126923177479036,-3.105590861688993,2.9649202336363913,0.803701118899918,0.19629888110308877
17.1318569958424,-3.1052219069123965,2.8868548392149025,0.8036866150968145,0.19631338490619424
17.136790814205767,-3.1066901914069427,2.806095761172196,0.8036888130572842,0.1963111869457244
17.141724632569133,-3.1087552510524414,2.72277040593088,0.8036968074923382,0.19630319251067185
17.1466584509325,-3.109926429837897,2.6369681416535196,0.8036993768062121,0.19630062319680167
17.151592269295865,-3.1098794492282122,2.5488273738884404,0.8037018490601323,0.19629815094288247
17.156526087659234,-3.1089367005759163,2.4584001188624085,0.8037037002191592,0.1962962997838597
17.161459906022596,-3.108317035738564,2.365937470875734,0.8036870965614671,0.196312903441554
17.166393724385962,-3.1099739827171993,2.271385957223224,0.8036495924229454,0.1963504075800796
17.171327542749328,-3.1137913205972176,2.1749622008321596,0.8036247686955957,0.19637523130743179
17.176261361112694,-3.1170454072987406,2.076875088429136,0.803642461651428,0.19635753835160005
17.181195179476063,-3.1175540135688267,1.977289563255691,0.8036812586542221,0.19631874134880703
17.18612899783943,-3.115657820511083,1.876408191289609,0.8036880764879559,0.196311923515073
17.191062816202795,-3.114333563970923,1.7743987756109783,0.8036429048977699,0.19635709510525995
17.195996634566157,-3.1166612419144757,1.6714283574897884,0.8035809657720556,0.19641903423097481
17.200930452929523,-3.1219837476086387,1.567730733742194,0.8035444505014246,0.19645554950160715
17.205864271292892,-3.12739477204058,1.4635710939689084,0.8035283670588622,0.1964716329441702
17.210798089656258,-3.1312847188203325,1.3592528464961353,0.8034860371453099,0.1965139628577241
17.215731908019624,-3.1338877139746244,1.2551776228579234,0.8033813841161836,0.19661861588685006
17.22066572638299,-3.1368609384869246,1.1518146623808334,0.8032220976302424,0.19677790237279255
17.225599544746352,-3.1416814584545367,1.0497344573319827,0.8030366478913713,0.19696335211166363
17.23053336310972,-3.1478287968403413,0.9496764417907432,0.8028243495323641,0.19717565047067212
17.235467181473087,-3.15372948091395,0.8525897319621649,0.802530885695465,0.19746911430757177
17.240400999836453,-3.1589337670226794,0.7598067310238648,0.8020604684002345,0.19793953160280278
17.24533481819982,-3.1645917912124997,0.6732911709149705,0.8012844595015355,0.19871554050149945
17.250268636563185,-3.172153161946593,0.5961435463657156,0.7999713403106586,0.200028659692371
17.255202454926554,-3.1820527231615428,0.5335267742008835,0.7979004778109632,0.2020995221920613
17.260136273289916,-3.1930554665481488,0.49012233435025265,0.7950605736673663,0.20493942633565898
17.265070091653282,-3.204065228755904,0.46890727505833246,0.7917547571841365,0.20824524281888987
17.270003910016648,-3.2163023417071575,0.4697465130110438,0.7884141914976682,0.21158580850536027
17.274937728380014,-3.232566348322997,0.49063197253189594,0.7854023181192237,0.214597681883807
17.279871546743383,-3.2534182088994883,0.5287091438222802,0.7829647865827212,0.2170352134203097
17.28480536510675,-3.276466030970974,0.5809783738340011,0.7812306802834681,0.21876931971956384
17.28973918347011,-3.299077105464595,0.6448107819098038,0.7802343158139448,0.21976568418908815
17.294673001833477,-3.3205456245174725,0.7179652621445471,0.7799514555323455,0.22004854447068786
17.299606820196843,-3.342907637244233,0.7985323614528109,0.7803053380209177,0.2196946619821156
17.304540638560212,-3.367210630690805,0.8849015002623568,0.7811519269576113,0.21884807304542286
17.309474456923578,-3.3900231873422064,0.9758120396683794,0.7822834637991946,0.21771653620383905
17.314408275286944,-3.4042939721194245,1.070348864378261,0.783470099425276,0.21652990057775728
17.319342093650306,-3.407696080484435,1.1677155038279192,0.7845181543487793,0.21548184565425316
17.324275912013672,-3.4037942153334844,1.267210341565566,0.7853073769664026,0.21469262303662892
17.32920973037704,-3.3986736359864618,1.3682587561720234,0.7857924123545892,0.21420758764844222
17.334143548740407,-3.3973865208264673,1.470304880974167,0.7859842650951384,0.21401573490789658
17.339077367103773,-3.3991462993628336,1.572890685142569,0.7859336691762503,0.2140663308267883
17.34401118546714,-3.4025462934922577,1.675663753292439,0.7857223818335325,0.2142776181695087
17.348945003830504,-3.4091444703314435,1.7783003474070813,0.7854539073417252,0.2145460926613204
17.35387882219387,-3.421532410575033,1.8805766008497122,0.7852348039126388,0.2147651960904083
17.358812640557236,-3.437224971869032,1.9822592377373294,0.7851454349746114,0.2148545650284387
17.363746458920602,-3.4475332430125003,2.08313933252642,0.7852078670543281,0.21479213294872376
17.368680277283968,-3.448010851091801,2.1829850245649607,0.7853700993710756,0.21462990063197687
17.373614095647333,-3.4428314525822588,2.281530032321743,0.7855301913112086,0.2144698086918458
17.378547914010703,-3.441337083564371,2.3786578357975063,0.7855999978285907,0.21440000217446462
17.383481732374065,-3.449695417982279,2.474222920977589,0.7855651821481385,0.21443481785491642
17.38841555073743,-3.461611036017388,2.567939083730818,0.785486451747598,0.21451354825545493
17.393349369100797,-3.4658722956649934,2.659664588287236,0.7854381207939352,0.21456187920911732
17.398283187464163,-3.462247887505632,2.749235706908329,0.785445674711061,0.21455432529199117
17.403217005827532,-3.4604246432247754,2.8365455464996705,0.7854820499105293,0.2145179500925212
17.408150824190898,-3.4664423186753712,2.921346111217701,0.7855117151613318,0.21448828484171675
17.413084642554264,-3.476487012454819,3.0034602411958446,0.7855227434250144,0.21447725657803055
17.418018460917626,-3.4817826214995233,3.0827027647647354,0.785519888635838,0.21448011136721018
17.42295227928099,-3.478729364980665,3.1589856743223432,0.785508670444596,0.21449132955845407
17.42788609764436,-3.474618352605498,3.2317621680853454,0.7854968951735605,0.21450310482949184
17.432819916007727,-3.4783463949348703,3.300946079853558,0.7854970251575111,0.21450297484554193
17.437753734371093,-3.4873950260806543,3.3666761205200113,0.7855118025499973,0.21448819745305747
17.44268755273446,-3.4922064671139905,3.428923390333411,0.7855254436934292,0.21447455630962914
17.44762137109782,-3.4900296945002443,3.4876144706625927,0.7855228021210742,0.21447719788198788
17.45255518946119,-3.486925864450046,3.542446182135675,0.7855109247134289,0.21448907528963582
17.457489007824556,-3.4889308051526298,3.593206194219606,0.7855078390324234,0.2144921609706443
17.46242282618792,-3.4950890848256995,3.6398390468826283,0.7855159483552708,0.21448405164779846
17.467356644551288,-3.4989002189718947,3.682290908866497,0.7855223472102303,0.21447765279284106
17.472290462914653,-3.497088377378177,3.7206500428353,0.785521061924389,0.214478938078684
17.47722428127802,-3.4944609025929076,3.754591086871705,0.7855182195716693,0.2144817804314046
17.482158099641385,-3.4963145615026487,3.784035341324529,0.7855176757088287,0.21448232429424582
17.48709191800475,-3.5004340025626624,3.809124962369219,0.7855174386452872,0.21448256135778798
17.492025736368117,-3.5017926573767215,3.829805669365835,0.7855184972587089,0.21448150274436803
17.496959554731482,-3.5002863502879236,3.8463243809202767,0.7855225590191829,0.21447744098389543
17.501893373094852,-3.499007766002361,3.858488244193851,0.7855241940366345,0.21447580596644503
17.506827191458218,-3.4993871201160323,3.8663704362772826,0.7855191120935092,0.21448088790957182
17.51176100982158,-3.5010569650100263,3.8693637265440053,0.7855150105897454,0.2144849894133367
17.516694828184946,-3.502625082867496,3.86788198806549,0.7855199064604848,0.21448009354259823
17.52162864654831,-3.5018819755445305,3.8616080484490856,0.7855265472798422,0.21447345272324142
17.52656246491168,-3.498914211748973,3.851244667739073,0.7855238074226938,0.21447619258039052
17.531496283275047,-3.4976727917597863,3.8369125471807717,0.7855162554079865,0.2144837445950997
17.536430101638413,-3.500430433134417,3.818523986401636,0.7855162270410209,0.21448377296206764
17.541363920001775,-3.5030241163286058,3.796430034316067,0.785522933428178,0.21447706657491147
17.54629773836514,-3.500423693186219,3.7704324182084674,0.7855253621268489,0.21447463787624385
17.55123155672851,-3.4952722188541765,3.740622991955862,0.7855210047705868,0.21447899523250843
17.556165375091876,-3.4950953879804114,3.7070702405144713,0.7855172795539506,0.21448272044914776
17.56109919345524,-3.5005492240229064,3.669725679933381,0.7855178770865568,0.2144821229165454
17.566033011818607,-3.50290472133922,3.6288290373421255,0.7855198571010052,0.21448014290209946
17.57096683018197,-3.4972325124337673,3.5843903133006205,0.7855214106221864,0.21447858938091893
17.57590064854534,-3.4914227351201452,3.5363110223353633,0.7855225264999519,0.21447747350315563
17.580834466908705,-3.4943047689498314,3.4846324274634797,0.7855205583129258,0.2144794416901832
17.58576828527207,-3.501228198287565,3.4294745491354366,0.785514455809623,0.21448554419348917
17.590702103635437,-3.50179067140512,3.3706690060238054,0.7855109174769828,0.21448908252612736
17.595635921998802,-3.4958589620338394,3.3080482371645354,0.7855168522758399,0.21448314772726784
17.60056974036217,-3.491633178836937,3.242258360428893,0.7855261374294495,0.21447386257365605
17.605503558725534,-3.493467038468863,3.173275614067113,0.7855242276467927,0.2144757723563121
17.6104373770889,-3.4986197939618444,3.1011249543991566,0.785509310805489,0.2144906891976149
17.615371195452266,-3.501503205098801,3.0258948930142178,0.7854986735400356,0.21450132646306608
17.62030501381563,-3.4991852892945166,2.947793404598158,0.7855060312021211,0.2144939688009801
17.625238832179,-3.4948119898657035,2.8668312518360697,0.7855205303203538,0.21447946968274756
17.630172650542367,-3.4932488208338777,2.783237176188556,0.7855211733975872,0.21447882660551632
17.63510646890573,-3.49490102102872,2.697130861403539,0.7855073895941351,0.21449261040896853
17.640040287269095,-3.497050897853864,2.6085880036482947,0.7854979723664893,0.21450202763661544
17.64497410563246,-3.4979595106979273,2.517697543510273,0.7854993868178485,0.21450061318525956
17.64990792399583,-3.4980005756368406,2.424618809317508,0.7854957924055398,0.21450420759756916
17.654841742359196,-3.4979628767156394,2.3295175922082176,0.7854790614792929,0.21452093852381945
17.65977556072256,-3.4966317867909913,2.2325505539757904,0.7854682482859378,0.2145317517171775
17.664709379085927,-3.4927215264928826,2.133756586268487,0.7854815745518008,0.21451842545131794
17.66964319744929,-3.4878603514466686,2.033183260633257,0.7855027791868738,0.21449722081624834
17.67457701581266,-3.485419192440148,1.9311404573052553,0.7854970297490311,0.21450297025409223
17.679510834176025,-3.4868869288130804,1.8277184529206232,0.7854560133880409,0.2145439866150816
17.68444465253939,-3.4890298060010236,1.7230854777567035,0.7854072047097398,0.2145927952933836
17.689378470902756,-3.4876397963617745,1.6174090637371827,0.7853766599593796,0.21462334004374392
17.694312289266122,-3.4836961261798076,1.5108223542918018,0.7853599049394634,0.21464009506365994
17.699246107629484,-3.481242198381302,1.4035940233031914,0.7853363709366286,0.21466362906649578
17.704179925992854,-3.481164141744647,1.2959725963495865,0.7852977059030647,0.21470229410006048
17.70911374435622,-3.4804242728853194,1.1883062572145808,0.785245816162861,0.21475418384026476
17.714047562719585,-3.4763467777094816,1.0809538672720236,0.7851658998195714,0.21483410018355534
17.71898138108295,-3.4691202012535474,0.9743540682511218,0.785016733887621,0.2149832661155073
17.723915199446317,-3.461628552828898,0.8690731608586474,0.7847543183049472,0.21524568169818104
17.728849017809683,-3.4573296014024852,0.7658282529861828,0.7843537729924351,0.21564622701069416
17.73378283617305,-3.4572461981414087,0.6655553575928616,0.783787871610693,0.2162121283924371
17.738716654536415,-3.4612275928632585,0.5696681816490023,0.7829677923249156,0.21703220767821466
17.74365047289978,-3.4674809819748926,0.48030872584294537,0.7816823408646201,0.21831765913851012
17.748584291263146,-3.472368341898611,0.40118618655394434,0.7795314265726457,0.22046857343047976
17.753518109626516,-3.474191178492343,0.3412734297866071,0.7757000490595957,0.22429995094352556
17.75845192798988,-3.474191033897677,0.31092603620229947,0.7708970781725375,0.2291029218305808
17.763385746353244,-3.4756847184914927,0.311401273193653,0.7659228113518028,0.23407718865131755
17.76831956471661,-3.481422069298942,0.33956892577197195,0.7614585027445482,0.23854149725857376
17.773253383079975,-3.4899220643230744,0.38919210333828047,0.7580526884683495,0.2419473115347731
17.778187201443345,-3.49755299091722,0.45428318502519593,0.7556886617216735,0.24431133828145016
17.78312101980671,-3.503179973305089,0.5305362008626041,0.7542833799081154,0.24571662009500986
17.788054838170076,-3.508102181304267,0.6149611449179904,0.7536980858815637,0.2463019141215613
17.79298865653344,-3.51381676668887,0.7054770389774531,0.7537680960595824,0.24623190394354363
17.797922474896804,-3.5199866325981537,0.8006542175356602,0.7543169333065783,0.24568306669654721
17.802856293260174,-3.5246496563408307,0.8994171258869511,0.7551625807160073,0.24483741928711958
17.80779011162354,-3.5261208641475488,1.0008574375307977,0.7561242641942847,0.243875735808843
17.812723929986905,-3.5252064996824397,1.1042799353592778,0.7570402982646527,0.24295970173847387
17.81765774835027,-3.52388083676157,1.2092425334489334,0.7577936075438838,0.24220639245924272
17.822591566713633,-3.5226717982900406,1.3153682617822076,0.7583243940461963,0.24167560595693083
17.827525385077003,-3.520644230295021,1.42227734058379,0.7586188389545434,0.24138116104858306
17.83245920344037,-3.5168856150835013,1.529605136941995,0.7586916503804817,0.24130834962264644
17.837393021803734,-3.511920339723527,1.6370188352637658,0.7585859555162656,0.24141404448686665
17.8423268401671,-3.507756998801257,1.744217584930007,0.7583828934142436,0.24161710658889132
17.847260658530466,-3.5069621088591076,1.850892061906489,0.7581884772191378,0.24181152278400156
17.852194476893835,-3.509683544182881,1.95682199462225,0.7580875902422376,0.24191240976090383
17.857128295257198,-3.513840221011656,2.0618073797726395,0.7581008632068782,0.2418991367962658
17.862062113620564,-3.516974125454121,2.1655987138182,0.7581867116349224,0.24181328836822366
17.86699593198393,-3.51706787857152,2.2680145605689694,0.7582837608203441,0.2417162391828025
17.871929750347295,-3.5147734311410956,2.3688680266933178,0.7583495476499788,0.24165045235316882
17.876863568710665,-3.5123392458679983,2.467949895733578,0.7583688044641255,0.2416311955390239
17.88179738707403,-3.5111888848522,2.564909036514507,0.7583463012728362,0.24165369873031267
17.886731205437393,-3.511637171530857,2.659715028459286,0.758304480644071,0.24169551935907613
17.89166502380076,-3.5127268306287793,2.752283524617381,0.7582772561483934,0.24172274385475276
17.896598842164124,-3.5132567472372864,2.8424406642410465,0.758286273098461,0.2417137269046841
17.901532660527494,-3.5129292140784827,2.930022185856007,0.7583190771079462,0.24168092289519738
17.90646647889086,-3.5118272903277816,3.0147662171741003,0.758341807280059,0.24165819272308248
17.911400297254225,-3.5104297784920426,3.0964407957818714,0.7583375824834546,0.2416624175196832
17.91633411561759,-3.5097413623052685,3.175086466558177,0.7583224162308179,0.24167758377232076
17.921267933980953,-3.510188903801394,3.2503830989414424,0.7583190090570737,0.24168099094606865
17.926201752344323,-3.510963344291964,3.3223740564132083,0.758327453695125,0.24167254630801926
17.93113557070769,-3.510711200976402,3.3908233858278156,0.7583325158835124,0.24166748411963276
17.936069389071054,-3.509096021095979,3.4554281483817095,0.7583297535576485,0.24167024644549723
17.94100320743442,-3.507766191465883,3.5156500178759433,0.7583285785446227,0.2416714214585266
17.945937025797786,-3.5083332288761766,3.571324033185757,0.7583332755972996,0.24166672440585285
17.95087084416115,-3.5095629915649726,3.62286266546494,0.7583366665997705,0.24166333340338436
17.955804662524518,-3.5090071012188857,3.6702214313674824,0.7583338992985901,0.24166610070456798
17.960738480887883,-3.507067284028795,3.713337968373727,0.7583302429134667,0.2416697570896928
17.96567229925125,-3.50638897977281,3.7522456862869973,0.758331689532067,0.24166831047109372
17.970606117614615,-3.507500675037698,3.786900195231479,0.7583362501020657,0.24166374990109682
17.975539935977984,-3.5081110959658264,3.8167345235358594,0.7583381103717208,0.2416618896314427
17.98047375434135,-3.5069382561701894,3.8422383780229152,0.7583355568608141,0.24166444314234944
17.985407572704712,-3.5055819495540663,3.863138325269968,0.7583326052116458,0.24166739479151855
17.99034139106808,-3.5058051842592515,3.8794230661387776,0.7583337345241259,0.2416662654790398
17.995275209431444,-3.50683778042676,3.89075695849863,0.7583376223343401,0.24166237766882667
18.000209027794813,-3.506769165296473,3.897483935724085,0.7583382715529403,0.2416617284502272
18.00514284615818,-3.5055879747824106,3.899035325638014,0.7583346457635693,0.2416653542395989
18.010076664521545,-3.505086271738053,3.8961645563165694,0.7583334008612203,0.2416665991419499
18.015010482884907,-3.505905351845068,3.8891647592253498,0.7583372230586981,0.24166277694447252
18.019944301248273,-3.506596609143603,3.8778862578719195,0.7583388838687025,0.24166111613446847
18.024878119611643,-3.506110570965502,3.862495235622484,0.7583345705076866,0.24166542949548478
18.02981193797501,-3.5054309338799134,3.842911054470926,0.7583324053699729,0.24166759463319967
18.034745756338374,-3.505750265736549,3.8190998109430767,0.7583374149622151,0.241662585040959
18.03967957470174,-3.5065749844792107,3.7909962957082466,0.7583405602658035,0.2416594397373718
18.044613393065102,-3.506789432577784,3.7587893554896397,0.7583348648549841,0.24166513514819282
18.04954721142847,-3.5064759163821093,3.7228351078043533,0.7583295988564137,0.24167040114676597
18.054481029791837,-3.5064750575018695,3.6828915027578604,0.7583342481363452,0.24166575186683723
18.059414848155203,-3.506907276538951,3.6391657558638766,0.7583410698739086,0.24165893012927797
18.06434866651857,-3.5071865993926123,3.592026446913009,0.7583382688175639,0.24166173118562528
18.069282484881935,-3.5072304937193133,3.5414247971903983,0.7583300440150303,0.24166995598815966
18.074216303245304,-3.50755206949235,3.4873376970272947,0.758328737191315,0.24167126281187637
18.079150121608667,-3.508004836351252,3.4297146624207095,0.758334801300375,0.24166519870281838
18.084083939972032,-3.507714953422926,3.3686854524758525,0.7583380094888629,0.2416619905143339
18.089017758335398,-3.507001537428839,3.3042674817655557,0.7583340470698718,0.24166595293332485
18.093951576698764,-3.5075165773019243,3.2365372359229054,0.7583290345099359,0.24167096549325678
18.098885395062133,-3.509231786895987,3.1656030105123985,0.7583285246264374,0.24167147537675354
18.1038192134255,-3.509777397645117,3.091565997187049,0.7583303513375648,0.2416696486656248
18.10875303178886,-3.5083372578959002,3.0145514429397116,0.7583300473628143,0.24166995264037447
18.113686850152227,-3.5073856226045383,2.9346727634084613,0.7583277524308751,0.24167224757231184
18.118620668515593,-3.5089899787360115,2.852021286359676,0.7583260061321042,0.24167399387108154
18.123554486878962,-3.5118382788544493,2.7668120887783543,0.7583239869983031,0.24167601300488203
18.12848830524233,-3.5132220161531893,2.679156468319763,0.7583200632884882,0.24167993671469795
18.133422123605694,-3.512888288791043,2.5891460956643653,0.7583181848129519,0.24168181519023516
18.138355941969056,-3.513341100419446,2.4968852026161734,0.758322168988049,0.24167783101513884
18.143289760332422,-3.5160668924551124,2.4024338606439017,0.7583238213463203,0.2416761786568705
18.14822357869579,-3.519531099806406,2.305872593624035,0.7583100575034547,0.24168994249973763
18.153157397059157,-3.5220703332544376,2.2073536627325243,0.7582863157958102,0.2417136842073847
18.158091215422523,-3.5242738764994312,2.1067987319395285,0.7582773824006417,0.24172261760255787
18.16302503378589,-3.5273068073768212,2.0045427405082883,0.758292813646873,0.24170718635632857
18.167958852149255,-3.5311698470245845,1.9007044904229844,0.7583057283372208,0.24169427166598528
18.17289267051262,-3.5354251212468886,1.7953986732395348,0.7582856186366179,0.24171438136659
18.177826488875986,-3.5398250770059096,1.6886572369413053,0.758243908244778,0.2417560917584292
18.182760307239352,-3.5435887679282074,1.5806618003475614,0.7582219928493396,0.24177800715386802
18.187694125602718,-3.5458009921539353,1.4717213092788575,0.7582309980474591,0.2417690019557491
18.192627943966084,-3.546305025098073,1.3620520873318804,0.7582273253331253,0.2417726746700829
18.197561762329453,-3.5465254471941994,1.2519264549478948,0.758162395067649,0.2418376049355604
18.202495580692815,-3.5483560181825595,1.1416607451550886,0.7580408859249488,0.24195911407826184
18.20742939905618,-3.5515614942691878,1.0316156379270935,0.7579090134208244,0.24209098658238587
18.212363217419547,-3.5542777948847317,0.9222124496644009,0.7577885484153489,0.2422114515878629
18.217297035782913,-3.55534215931974,0.8139575171956985,0.75763942215833,0.24236057784488202
18.222230854146282,-3.5549287072387243,0.7074964743204313,0.7573851150091435,0.24261488499406955
18.227164672509648,-3.5545465567407875,0.6036716438585275,0.7569460880395943,0.24305391196361958
18.232098490873014,-3.5565354929023085,0.5036327877998119,0.7562172871977917,0.2437827128054227
18.237032309236376,-3.5620115913068564,0.4092822177394549,0.7549900498838107,0.24500995011940369
18.241966127599742,-3.570706396765904,0.32419386600572325,0.7527963834545146,0.24720361654870096
18.24689994596311,-3.5803562043935115,0.2569371530761113,0.749120600523743,0.25087939947946963
18.251833764326477,-3.5873259044202945,0.21731341931670795,0.7442512617807897,0.2557487382224188
18.256767582689843,-3.591033744768063,0.2148289990697566,0.7384398324061796,0.26156016759702433
18.26170140105321,-3.5946203464856903,0.24424260178465573,0.7339269205603262,0.26607307944287817
18.26663521941657,-3.6020071098141035,0.2959778859693445,0.7303806158884592,0.2696193841147473
18.27156903777994,-3.615319679357968,0.3641954611043653,0.7278388520186391,0.2721611479845688
18.276502856143306,-3.6318016678272937,0.4442638527473036,0.7262213429235592,0.27377865707964966
18.281436674506672,-3.6465739499004006,0.5328582917586319,0.7253577748089108,0.2746422251942986
18.286370492870038,-3.65862938076677,0.6276404091167396,0.7250955091757549,0.2749044908274553
18.291304311233404,-3.670065045652609,0.7269860711924231,0.7252836656091332,0.2747163343940783
18.296238129596766,-3.6825704135653905,0.8297752419143457,0.7257757458729693,0.2742242541302417
18.301171947960135,-3.694918035356125,0.935181181165273,0.7264280675087312,0.2735719324944809
18.3061057663235,-3.704096105951603,1.0426232569367884,0.7271023577233686,0.27289764227984425
18.311039584686867,-3.70791639584855,1.1515590260708963,0.7276856236188135,0.27231437638439837
18.315973403050233,-3.707774471819726,1.261516440564442,0.7281164926839184,0.2718835073192934
18.3209072214136,-3.7065666380786473,1.3720602918778821,0.7283896353877684,0.2716103646154433
18.325841039776968,-3.705489773825206,1.4827388933013916,0.728528700172109,0.27147129983110224
18.33077485814033,-3.705314008072495,1.5932353419554424,0.7285562622530997,0.27144373775011227
18.335708676503696,-3.7068971839395597,1.7032966289743634,0.7284940977727133,0.27150590223050236
18.340642494867062,-3.711432302145359,1.8127046875226223,0.7283847584264335,0.2716152415767855
18.345576313230428,-3.71813270317694,1.9212028777481391,0.7282915475199365,0.2717084524832859
18.350510131593797,-3.723872450006739,2.028587026411856,0.7282603087974314,0.2717396912057947
18.355443949957163,-3.7267937405826546,2.134698931792854,0.7282842549221097,0.27171574508111784
18.360377768320525,-3.727704202937176,2.239327204982015,0.7283202868011771,0.27167971320205403
18.36531158668389,-3.7294372353466128,2.3422623533356632,0.7283412673863993,0.27165873261683277
18.370245405047257,-3.734031488572894,2.443380583743308,0.7283581864401768,0.2716418135630559
18.375179223410626,-3.7393974628879874,2.542523064686105,0.7283859703234967,0.2716140296797378
18.380113041773992,-3.7410376036777304,2.6396059550991358,0.7284079264681487,0.2715920735350864
18.385046860137358,-3.7381192399046164,2.7344853389567914,0.7283964202593216,0.27160357974391264
18.38998067850072,-3.73470272360108,2.8269457361152313,0.7283604255885145,0.27163957441471753
18.394914496864086,-3.7352944147094274,2.916938511560229,0.7283434773759566,0.27165652262727524
18.399848315227455,-3.74054698357056,3.004315492769191,0.7283667413218958,0.2716332586813357
18.40478213359082,-3.745259097863484,3.0888015680182974,0.7283992891885159,0.27160071081471415
18.409715951954187,-3.7438021868569713,3.169874871215238,0.7284019192581659,0.271598080745061
18.414649770317553,-3.7384396606715815,3.247577804220046,0.7283803740899768,0.27161962591324956
18.41958358868092,-3.735911918247976,3.321366106875514,0.7283704970988246,0.2716295029044046
18.424517407044284,-3.737813870104438,3.390772085227777,0.7283832277198766,0.2716167722833544
18.42945122540765,-3.7404411165570837,3.4563631328274322,0.7283949197966364,0.27160508020659635
18.434385043771016,-3.740682290919245,3.5176952424156616,0.7283899601764088,0.27161003982682447
18.43931886213438,-3.738501961244051,3.5747975168694603,0.7283820086710253,0.27161799133221043
18.444252680497748,-3.7357358783768375,3.6276952704007037,0.7283855513645489,0.2716144486386907
18.449186498861117,-3.7342099590073206,3.6764427154030033,0.7283926319589391,0.2716073680443034
18.45412031722448,-3.7349647372128674,3.720631167140292,0.7283911740679436,0.2716088259353024
18.459054135587845,-3.737285818700588,3.7600219718084364,0.728386215881385,0.2716137841218627
18.46398795395121,-3.73744090463779,3.7948356054120915,0.7283876292936432,0.27161237070960603
18.468921772314577,-3.732948056141439,3.8249110969794398,0.7283920115330611,0.2716079884701901
18.473855590677946,-3.7290081827625152,3.8503542435326574,0.7283913724658,0.2716086275374525
18.478789409041312,-3.7321397579062823,3.8709967176663493,0.7283883851414901,0.27161161486176344
18.483723227404678,-3.737260564896073,3.8870420423458687,0.7283894452689346,0.271610554734319
18.48865704576804,-3.734079940950458,3.8983080375816455,0.7283919826166876,0.2716080173865677
18.493590864131406,-3.7261544871343624,3.904928371445078,0.7283908194405768,0.2716091805626796
18.498524682494775,-3.7265294278294605,3.9066295031113394,0.7283888651639557,0.27161113483930166
18.50345850085814,-3.734167163812089,3.9031420302073667,0.728390614920999,0.27160938508225957
18.508392319221507,-3.734589444349786,3.8948885811776,0.7283925469781576,0.2716074530251026
18.513326137584873,-3.7257477487906696,3.882049793207969,0.7283902821752433,0.2716097178280184
18.518259955948235,-3.7220616555906054,3.8649393121083193,0.7283880019662794,0.271611998036983
18.523193774311604,-3.728828928028455,3.843599329814767,0.7283907064133369,0.27160929358992586
18.52812759267497,-3.733138745770292,3.818578790691096,0.7283937569229322,0.27160624308033193
18.533061411038336,-3.726622019004598,3.7899412726795565,0.7283906557070878,0.2716093442961776
18.5379952294017,-3.7192088731591837,3.7572742247263107,0.7283857685510352,0.271614231452232
18.542929047765067,-3.721774252072145,3.7208210762288125,0.7283880448083743,0.27161195519489495
18.547862866128433,-3.7287393241575466,3.680667267381921,0.7283947877480641,0.2716052122552082
18.5527966844918,-3.727828876388894,3.636555848740699,0.7283941693794705,0.27160583062380417
18.557730502855165,-3.7192004604540276,3.5886019723835396,0.7283848490776735,0.2716151509256044
18.56266432121853,-3.7147497055823084,3.5370352242671017,0.7283808053083655,0.2716191946949163
18.567598139581897,-3.719931117713456,3.4819245476401535,0.728389909961713,0.27161009004156994
18.572531957945266,-3.7256360710961194,3.4230681716468947,0.728398999835472,0.2716010001678115
18.57746577630863,-3.722223668564187,3.3606732126075616,0.728392254607376,0.2716077453959094
18.582399594671994,-3.7136792598342345,3.295207380693796,0.7283769559144204,0.27162304408886806
18.58733341303536,-3.710406900542464,3.2265131224466224,0.7283747868805815,0.2716252131227092
18.592267231398726,-3.714520285079662,3.1548270747340585,0.728389364841037,0.27161063516225037
18.597201049762095,-3.719257748375842,3.0800794048323676,0.7283996836914125,0.2716003163118724
18.60213486812546,-3.7179408885747263,3.0024090327131483,0.7283902014786487,0.2716097985246349
18.607068686488827,-3.710625637513807,2.922117587198399,0.7283726380877195,0.27162736191556364
18.61200250485219,-3.7048374772889137,2.8391749593397275,0.7283685618577593,0.27163143814552354
18.616936323215555,-3.7066032038958507,2.7537826955064584,0.72837946639729,0.2716205336059902
18.621870141578924,-3.710951894751906,2.665728461409148,0.728386756140219,0.2716132438630613
18.62680395994229,-3.708907663909376,2.575049125168442,0.7283795873895028,0.27162041261377845
18.631737778305656,-3.7015375857290036,2.4820580157019196,0.7283694604387979,0.27163053956448474
18.63667159666902,-3.697895891259352,2.3868883089834525,0.7283705447910586,0.2716294552122242
18.641605415032387,-3.700973497614183,2.289698768364398,0.7283754350260426,0.2716245649772425
18.646539233395753,-3.7037274564601246,2.1905604659525384,0.7283655400341158,0.2716344599691725
18.65147305175912,-3.698836631604313,2.0894848271282846,0.7283424484536297,0.2716575515496597
18.656406870122485,-3.6872526421354492,1.9867287827922298,0.7283293861440596,0.2716706138592347
18.66134068848585,-3.678083233373042,1.8824503386605762,0.7283358531329333,0.27166414687036317
18.666274506849216,-3.6792640568539707,1.776843962799682,0.7283405222434137,0.27165947775988664
18.671208325212586,-3.6867466786886105,1.670076535748784,0.7283240986494794,0.2716759013538236
18.676142143575948,-3.6902333074234,1.562224218419724,0.7283021020292165,0.2716978979740862
18.681075961939314,-3.6862003372698875,1.4536354534588176,0.7283000975965753,0.27169990240672737
18.68600978030268,-3.6783098378754926,1.344546451144893,0.7283027866712308,0.2716972133320711
18.690943598666045,-3.672239724424023,1.2352014156971627,0.7282571119294968,0.27174288807380537
18.695877417029415,-3.6707071381729572,1.125874086305473,0.7281359002361527,0.2718640997671493
18.70081123539278,-3.67067025007405,1.0168820949115156,0.7279770292082256,0.2720229707950772
18.705745053756143,-3.668129096646826,0.908511137215601,0.7278391941964033,0.2721608058068999
18.71067887211951,-3.663329581990966,0.8011694937742422,0.7277235920317144,0.2722764079715892
18.715612690482875,-3.658911469918028,0.6955776350694397,0.7275513274908808,0.2724486725124232
18.720546508846244,-3.6560842600346177,0.5926239630523576,0.7272096069537204,0.27279039304958436
18.72548032720961,-3.654078796405456,0.4934133827130411,0.7265931151435348,0.27340688485977166
18.730414145572976,-3.651486404010988,0.39965825798185134,0.7255817287682648,0.27441827123504203
18.73534796393634,-3.6475050302215313,0.31454693869673045,0.723921779995862,0.27607822000744614
18.740281782299704,-3.64256143631775,0.24034538608549397,0.7213257574653443,0.27867424253796486
18.745215600663073,-3.637494072521561,0.18287035007733596,0.7176936469932816,0.28230635301002627
18.75014941902644,-3.63298352645117,0.1545489070414816,0.7117914296355579,0.2882085703677452
18.755083237389805,-3.6296980794109293,0.16922260248345072,0.7056198200125775,0.2943801799907211
18.76001705575317,-3.627201462691299,0.2139428300360229,0.7017683437791788,0.29823165622411874
18.764950874116536,-3.623753662017711,0.27962457393680623,0.6991379902547155,0.300862009748583
18.769884692479902,-3.618359184808107,0.36006358621689194,0.6973333125239277,0.30266668747937175
18.774818510843268,-3.6119358597010294,0.449500999403772,0.6963123963680508,0.30368760363524994
18.779752329206634,-3.6066821753094955,0.5449572980060059,0.695868030524691,0.3041319694786099
18.78468614757,-3.603952084863397,0.6448112697260153,0.6958472377400388,0.3041527622632637
18.789619965933365,-3.6018814904396153,0.7480496929588554,0.6960992711821504,0.3039007288211531
18.794553784296735,-3.5972407149739474,0.8539451191855801,0.6965086681514744,0.3034913318518293
18.7994876026601,-3.5900882240588823,0.9619184135276011,0.696996705333972,0.30300329466933257
18.804421421023463,-3.5836484805685727,1.0714897795324327,0.6974837213618613,0.3025162786414437
18.80935523938683,-3.580070025755703,1.1822454699556026,0.6978746713702987,0.3021253286330062
18.814289057750194,-3.5784832213318247,1.2937848511799663,0.698105523885731,0.3018944761175739
18.819222876113564,-3.57616332912709,1.405730577844695,0.6981952174891332,0.30180478251417164
18.82415669447693,-3.57175033462457,1.5177443795281556,0.698223057779505,0.30177694222379914
18.829090512840295,-3.567156074903406,1.6295235693351,0.6982468744140783,0.3017531255892259
18.834024331203658,-3.5645796359991566,1.7407754325927025,0.6982622201582326,0.30173777984507505
18.838958149567024,-3.5631235228180116,1.8512480275837924,0.6982466902482642,0.3017533097550467
18.843891967930393,-3.56048416936815,1.9606384207275698,0.6982126185088796,0.30178738149443474
18.84882578629376,-3.5566662166670153,2.0687562176207344,0.6981900946596958,0.3018099053436222
18.853759604657125,-3.553736425227081,2.1754664256433203,0.698181169743026,0.30181883026029377
18.85869342302049,-3.552604807862547,2.2804966016505337,0.6981696046061577,0.3018303953971652
18.863627241383853,-3.5520659442914404,2.3837742528420223,0.6981664013430385,0.3018335986602859
18.86856105974722,-3.5506263399272644,2.4851860863403505,0.6981999899652109,0.3018000100381142
18.873494878110588,-3.548041833460496,2.5845862397131314,0.698256234238795,0.3017437657645313
18.878428696473954,-3.5453542189341753,2.68176971580719,0.6982764665267354,0.3017235334765916
18.88336251483732,-3.543445116683193,2.7765203773330343,0.6982369762819971,0.3017630237213302
18.888296333200685,-3.5422012815834223,2.868664302570189,0.6981897304529716,0.30181026955035345
18.89323015156405,-3.541215279563191,2.9581324359181473,0.6981925128883106,0.3018074871150131
18.898163969927417,-3.5400788423394776,3.0444929949423742,0.6982318946663938,0.30176810533692927
18.903097788290783,-3.538390024941143,3.127665224390652,0.6982533725524149,0.3017466274509065
18.90803160665415,-3.536522513065137,3.2076729129228907,0.6982412842378316,0.30175871576548713
18.912965425017514,-3.535408908718693,3.283869151073166,0.69822540596762,0.30177459403569545
18.91789924338088,-3.535023685247059,3.3565180519888465,0.698224732374203,0.30177526762911555
18.92283306174425,-3.5343148054945424,3.425151593784101,0.6982293053705585,0.30177069463276246
18.92776688010761,-3.5329474644300127,3.4895094001601294,0.6982316555238441,0.30176834447947853
18.932700698470978,-3.531770524369875,3.549419552103943,0.6982367414808376,0.3017632585224861
18.937634516834343,-3.531282255216009,3.6049528227684235,0.6982412790464113,0.3017587209569147
18.94256833519771,-3.5308418163665714,3.655906045965131,0.6982357053935065,0.3017642946098223
18.94750215356108,-3.5299621956208274,3.7025061030097044,0.6982265929926375,0.30177340701069416
18.952435971924444,-3.52916205630777,3.7444593714942727,0.6982295182579406,0.3017704817453939
18.957369790287807,-3.52879945521029,3.7819128564850684,0.6982409242492298,0.30175907575410726
18.962303608651172,-3.52827713656638,3.8146155897185583,0.6982426842747068,0.30175731572863146
18.96723742701454,-3.527364164699174,3.842335616631804,0.6982330478871532,0.3017669521161864
18.972171245377908,-3.526854477143392,3.8646569525600456,0.6982285490371497,0.301771450966191
18.977105063741273,-3.5269309279518746,3.8817532379019504,0.6982353555101785,0.3017646444931633
18.98203888210464,-3.526552507627416,3.8933993263755635,0.6982412100434473,0.3017587899598947
18.986972700468005,-3.525506021893375,3.900302296910943,0.6982379694146502,0.3017620305886921
18.991906518831367,-3.5250759196200185,3.902770992784948,0.6982327594328968,0.3017672405704472
18.996840337194737,-3.525626688891509,3.9006691632589128,0.698233267413601,0.30176673258974374
19.001774155558103,-3.5257337193742426,3.893677848254954,0.6982368047163335,0.30176319528701234
19.00670797392147,-3.524847840505128,3.8818870647603654,0.6982380601933312,0.30176193981001553
19.011641792284834,-3.5244623598025884,3.8660645751188496,0.698236791863869,0.3017632081394796
19.0165756106482,-3.5253824683046884,3.845938758990264,0.6982349191421318,0.3017650808612176
19.021509429011566,-3.526192682558194,3.8216395839076807,0.6982335711673445,0.30176642883600474
19.02644324737493,-3.525856432158372,3.7930968483301903,0.6982344370374269,0.3017655629659226
19.031377065738297,-3.525620462801655,3.7605811037550905,0.6982377066357967,0.3017622933675545
19.036310884101663,-3.526746050622588,3.7240667019228972,0.698238872503178,0.30176112750017536
19.04124470246503,-3.528240305938297,3.6834536772279414,0.6982341698363626,0.3017658301669912
19.0461785208284,-3.5286479240509694,3.639083448847621,0.6982290286594193,0.301770971343937
19.051112339191764,-3.528594680280447,3.5910429562453423,0.698232379946533,0.30176762005682556
19.056046157555127,-3.5296564272845465,3.539091327115926,0.6982410326181993,0.3017589673851623
19.060979975918492,-3.5315729419981716,3.483497511222245,0.6982407991347707,0.30175920086859415
19.065913794281858,-3.5326410238255135,3.424245724458097,0.6982288143145874,0.3017711856887798
19.070847612645228,-3.5325551940801536,3.361511374820982,0.6982220956403923,0.3017779043629757
19.075781431008593,-3.532983348668738,3.295611138476451,0.6982322337660487,0.3017677662373212
19.08071524937196,-3.5347837760834193,3.2266352621797423,0.6982442429317709,0.30175575707160124
19.08564906773532,-3.5364443067390545,3.1546999949946293,0.6982380898982092,0.3017619101051658
19.090582886098687,-3.5364419928007926,3.079974642752769,0.698221547429159,0.30177845257421443
19.095516704462057,-3.535807355952463,3.0024566311569973,0.6982189571144789,0.3017810428888913
19.100450522825422,-3.5364866952469027,2.922159926833873,0.6982321897005286,0.30176781030283983
19.10538434118879,-3.5382490389842216,2.838942826671552,0.6982379774626696,0.30176202254069845
19.110318159552154,-3.539303352514104,2.7531593578709965,0.6982257229575104,0.3017742770458561
19.115251977915516,-3.539141959170619,2.664862050476829,0.6982139561865991,0.30178604381676594
19.120185796278886,-3.5390000353884585,2.574242651071131,0.6982202315616177,0.30177976844174614
19.12511961464225,-3.5399566516464813,2.4813657506439584,0.6982331510330829,0.30176684897028166
19.130053433005617,-3.5417661034604815,2.386381332442287,0.6982285279690413,0.3017714720343246
19.134987251368983,-3.543431193220115,2.2893568110002165,0.6982041258015416,0.3017958742018252
19.13992106973235,-3.5446695575361713,2.1904894114230427,0.698184218110393,0.3018157818929744
19.14485488809572,-3.546215933033032,2.089887353086557,0.6981899057963404,0.30181009420703114
19.14978870645908,-3.5484732618181147,1.9877232008049057,0.6982141708687877,0.3017858291345849
19.154722524822446,-3.550779922877516,1.8839707031078237,0.6982299030505004,0.3017700969528756
19.159656343185812,-3.552402804800688,1.77890276268262,0.698217843108783,0.30178215689459653
19.164590161549178,-3.5538074185145967,1.672456357835435,0.6981810575581582,0.30181894244522434
19.169523979912547,-3.5560314212437327,1.5647700138922167,0.6981342388965495,0.30186576110683694
19.174457798275913,-3.558910037239246,1.456155793838525,0.698088742109288,0.3019112578940996
19.179391616639275,-3.560732808159165,1.3468816186244887,0.698050983191405,0.30194901681198133
19.18432543500264,-3.5602254351105715,1.2373487220406192,0.6980248514703863,0.30197514853299984
19.189259253366007,-3.5578252061307243,1.1278901429760488,0.6980055359334362,0.3019944640699502
19.194193071729376,-3.555919626872755,1.0188082392497306,0.6979754489272115,0.30202455107617426
19.199126890092742,-3.557478387622226,0.9104697375244357,0.697917012391239,0.3020829876121479
19.204060708456108,-3.562362410882539,0.8034011712628639,0.6978260631875289,0.30217393681585863
19.208994526819474,-3.5678703208694715,0.698195598754773,0.6976956787658927,0.30230432123749534
19.213928345182836,-3.5718466291491207,0.5957029097577401,0.6974771894521357,0.3025228105512536
19.218862163546206,-3.573824173254146,0.4970923725484859,0.6970614705174587,0.30293852948593136
19.22379598190957,-3.575357387914119,0.40399898768904946,0.6962798397141674,0.30372016028922294
19.228729800272937,-3.5779452387780686,0.3194934897238976,0.694695545911558,0.3053044540918334
19.233663618636303,-3.5812073960375197,0.24685375021328354,0.6925397201977033,0.30746027980568896
19.23859743699967,-3.5842138484262307,0.19071636306987588,0.6891815068942333,0.31081849310915977
19.243531255363035,-3.5870007710863736,0.1582965535209456,0.684976846898022,0.31502315310537105
19.2484650737264,-3.589902536539477,0.15765663543043543,0.6799864345831784,0.3200135654202103
19.253398892089766,-3.592180758722737,0.18571501760251938,0.6759137254194052,0.32408627458397915
19.258332710453132,-3.591920674736789,0.23819512277670782,0.6729265781061148,0.32707342189726707
19.263266528816498,-3.5889416285646702,0.30744367519866894,0.6710478700915146,0.3289521299118691
19.268200347179867,-3.586062185761402,0.38831397788058064,0.6697617618650535,0.33023823813833053
19.27313416554323,-3.5865715268138967,0.47886257044914726,0.6692229016813875,0.33077709832199764
19.278067983906595,-3.592239049715184,0.575750550540959,0.6691649328503757,0.33083506715301086
19.28300180226996,-3.6007505204818404,0.6771262431532911,0.6694012557912586,0.33059874421212876
19.287935620633327,-3.607643510856202,0.7818582968193085,0.6697711032244226,0.33022889677896516
19.292869438996696,-3.610999678607746,0.8891021303976934,0.6701564363626419,0.32984356364074635
19.297803257360062,-3.610815011538006,0.9981844839216188,0.6704931963804036,0.32950680362298435
19.302737075723428,-3.6090200703995636,1.1085577582787864,0.6707646988565373,0.32923530114685184
19.30767089408679,-3.6094352088474135,1.2198127729936394,0.6709773553462878,0.3290226446571019
19.312604712450156,-3.6148459684660095,1.3316087624601503,0.6711338197512668,0.3288661802521219
19.317538530813525,-3.625417995682395,1.4436210233816222,0.6712253392376177,0.32877466076577044
19.32247234917689,-3.6357756839390367,1.555522985570866,0.6712466798059665,0.32875332019742187
19.327406167540257,-3.636824207871868,1.66707137876432,0.6712134656427697,0.3287865343606181
19.332339985903623,-3.627796773461279,1.7780095439127388,0.6711604931925589,0.3288395068108308
19.337273804266985,-3.6180240978912384,1.888002159781899,0.671121820384908,0.32887817961848564
19.342207622630355,-3.616656031724118,1.9967707033846713,0.6711122907858029,0.3288877092175928
19.34714144099372,-3.6252208986264787,2.1042198784766053,0.671125581310842,0.32887441869255857
19.352075259357086,-3.6348557112017734,2.2102568092568706,0.6711455115278584,0.328854488475544
19.357009077720452,-3.6364317842934537,2.3147439547736757,0.6711584306267295,0.3288415693766755
19.361942896083818,-3.6326673953451847,2.417456708080575,0.6711601855830318,0.32883981442037596
19.366876714447187,-3.6312006756442528,2.5181818214359963,0.6711568570525819,0.32884314295082634
19.37181053281055,-3.6331601741485855,2.6168826848115456,0.67115831856972,0.32884168143368925
19.376744351173915,-3.6348407839653754,2.7131991305393566,0.6711671971205007,0.32883280288291034
19.38167816953728,-3.6348831652909643,2.8070010630673714,0.6711747499140212,0.32882525008938984
19.386611987900647,-3.635451120103738,2.8982243038945086,0.6711719101901638,0.328828089813246
19.391545806264016,-3.637550162008018,2.986549026711546,0.6711626760141896,0.3288373239892188
19.396479624627382,-3.6393980431874677,3.071821278195762,0.6711599163225427,0.32884008368086554
19.401413442990744,-3.6397658822838297,3.153742370000232,0.6711676648172219,0.3288323351861853
19.40634726135411,-3.639175968627447,3.232253535179232,0.6711756809521701,0.32882431905123516
19.411281079717476,-3.638522999859976,3.3071066444993935,0.6711748938363208,0.3288251061670818
19.416214898080845,-3.638798271536669,3.378097958948191,0.6711696251655421,0.3288303748378617
19.42114871644421,-3.6406341160926257,3.4451762450615075,0.6711688966421063,0.3288311033612997
19.426082534807577,-3.642594057654806,3.507921148247232,0.6711725251162365,0.3288274748871715
19.43101635317094,-3.6418553673093457,3.566226402811884,0.6711738382125907,0.3288261617908181
19.435950171534305,-3.638706856465585,3.6201076650275463,0.6711717437130761,0.32882825629033346
19.44088398989767,-3.637891781937323,3.6692463273261366,0.6711713983308663,0.3288286016725461
19.44581780826104,-3.6414006486737094,3.7139893933270587,0.6711743720002556,0.3288256280031604
19.450751626624406,-3.6435689192781577,3.753884370159602,0.6711757976180968,0.3288242023853219
19.455685444987772,-3.639961618700033,3.7888021037306574,0.6711729696890332,0.3288270303143884
19.460619263351138,-3.636083285259667,3.81871619627179,0.6711704204464481,0.32882957955697534
19.4655530817145,-3.6382691659302413,3.8436211205659014,0.671172821969134,0.3288271780342908
19.47048690007787,-3.642096997924657,3.8627273661364088,0.6711768594081506,0.32882314059527595
19.475420718441235,-3.6403692082667125,3.8766064907336086,0.6711760246291191,0.3288239753743089
19.4803545368046,-3.6359597292023467,3.8850281122990418,0.6711715696936668,0.3288284303097616
19.485288355167967,-3.6358674375872577,3.888480275029199,0.6711709556629512,0.32882904434047744
19.490222173531333,-3.6389120377442667,3.886779723024525,0.6711752309099457,0.32882476909348435
19.4951559918947,-3.6392524931919414,3.8806445916440913,0.6711768950778852,0.3288231049255464
19.500089810258064,-3.6365658111898838,3.870050767936545,0.6711732221430076,0.3288267778604252
19.50502362862143,-3.634869334949334,3.855167691407949,0.6711711605004419,0.3288288395029921
19.509957446984796,-3.635671137741898,3.835818103197005,0.6711743489809582,0.32882565102247713
19.51489126534816,-3.637221039414628,3.812286950360035,0.6711761414528117,0.3288238585506253
19.51982508371153,-3.637280061833098,3.7851034407309925,0.6711725101676028,0.32882748983583426
19.524758902074893,-3.635095233690073,3.753973726023028,0.6711704780339336,0.3288295219695042
19.52969272043826,-3.6331058399302028,3.718798244366583,0.6711747413699132,0.3288252586335262
19.534626538801625,-3.6346339302490214,3.6797704062474343,0.6711774922138144,0.32882250778962707
19.53956035716499,-3.637743622562993,3.63670038826993,0.6711721306374093,0.3288278693660333
19.54449417552836,-3.6367231059194705,3.589624520572501,0.6711668031967012,0.3288331968067435
19.549427993891726,-3.63209868367145,3.5390196260029843,0.6711710761543792,0.32882892384906803
19.55436181225509,-3.6312221334525456,3.4847159626231696,0.6711783481280957,0.328821651875354
19.559295630618454,-3.6358829848451557,3.4265246359795696,0.671176059356014,0.32882394064743986
19.56422944898182,-3.638465926440058,3.365083062343179,0.6711670894321108,0.328832910571345
19.56916326734519,-3.6342859589298375,3.300537131701459,0.6711651642560227,0.3288348357474343
19.574097085708555,-3.629142210994422,3.2325170948318775,0.6711717696933781,0.32882823031007985
19.57903090407192,-3.6301292013356594,3.1613393364939304,0.671174328080767,0.3288256719226924
19.583964722435287,-3.6348216203239656,3.0873165232191546,0.671168278288048,0.3288317217154144
19.58889854079865,-3.6350685327759242,3.0103038923364522,0.6711649354676925,0.3288350645357708
19.59383235916202,-3.6294486828743833,2.9306099858422736,0.6711710033300037,0.3288289966734563
19.598766177525384,-3.625442901485489,2.848394933253067,0.6711743105625761,0.32882568944088225
19.60369999588875,-3.6271740851469327,2.7636480751732835,0.6711623391900698,0.3288376608133878
19.608633814252116,-3.628530064795017,2.6763794195060098,0.6711465551848411,0.32885344481861667
19.61356763261548,-3.623381859376402,2.586837160543063,0.671150738331988,0.3288492616714683
19.61850145097885,-3.6160724504268336,2.4951410842306068,0.6711747090720909,0.3288252909313645
19.623435269342213,-3.614669746091213,2.40133975941543,0.6711873143861059,0.3288126856173492
19.62836908770558,-3.617989304114197,2.305478661957252,0.6711655596797441,0.3288344403237129
19.633302906068945,-3.617602317356774,2.2076155930233203,0.6711280776828735,0.32887192232058465
19.63823672443231,-3.609924409277949,2.107859122923596,0.671113255301901,0.3288867447015577
19.64317054279568,-3.598840130488944,2.006357271119869,0.6711305962419754,0.328869403761486
19.648104361159046,-3.590491699770464,1.903360862646253,0.6711526472513455,0.32884735275211807
19.653038179522408,-3.5883215864507947,1.7991528457456616,0.6711542956638467,0.3288457043396194
19.657971997885774,-3.58963839221807,1.6938961621867852,0.6711391541658237,0.3288608458376468
19.66290581624914,-3.5894612404167283,1.5878128848167725,0.6711196553231562,0.32888034468031685
19.66783963461251,-3.585358515577289,1.4810526638185442,0.671091523953845,0.32890847604963197
19.672773452975875,-3.576460746706211,1.3740390878134183,0.6710458911640086,0.3289541088394701
19.67770727133924,-3.564622594817824,1.2670520982951183,0.6709946388476599,0.3290053611558179
19.682641089702603,-3.554015449093472,1.1603410096868902,0.6709611111088861,0.3290388888945911
19.68757490806597,-3.5471290617831692,1.054153819192214,0.6709457006107179,0.3290542993927585
19.692508726429338,-3.5438989510308305,0.9489405848519513,0.6709192086033705,0.32908079140010493
19.697442544792704,-3.541381117702556,0.8451483828108435,0.6708544864149332,0.32914551358854316
19.70237636315607,-3.5363870275958265,0.7434248606628041,0.6707445360093974,0.3292554639940798
19.707310181519436,-3.5295742748588093,0.6445107706211253,0.6705726129477974,0.3294273870556793
19.7122439998828,-3.5236410808319754,0.5493058767371586,0.6702716801833378,0.32972831982014006
19.717177818246167,-3.5191370321363094,0.45914424258588254,0.6697273283741343,0.33027267162934393
19.722111636609533,-3.513531210508636,0.37607102148881927,0.6688192900663261,0.3311807099371529
19.7270454549729,-3.5044323800072505,0.3031096292746961,0.6674088793642386,0.33259112063924157
19.731979273336265,-3.4922297579490555,0.24366082257841737,0.6656022390287015,0.3343977609747801
19.73691309169963,-3.480453480277136,0.20004550906787827,0.663244363847447,0.33675563615603565
19.741846910063,-3.4730459813191072,0.17787284953494303,0.6600886450334703,0.33991135497001346
19.746780728426362,-3.469463942570069,0.17952417273069723,0.6566832303681387,0.3433167696353422
19.751714546789728,-3.4663955157435344,0.20879640336618063,0.6533640402438735,0.346635959759603
19.756648365153094,-3.4620407432295766,0.26071052778794096,0.6510387900195559,0.3489612099839164
19.76158218351646,-3.456689293316333,0.3290336012028636,0.6494049541600294,0.3505950458434431
19.76651600187983,-3.451542818224098,0.4106407394573357,0.6486484010812893,0.35135159892218404
19.771449820243195,-3.4466318989916855,0.500460194078507,0.6483536253733232,0.35164637463015075
19.776383638606557,-3.4410964455840243,0.5963797563118038,0.6483467699275388,0.3516532300759368
19.781317456969923,-3.4353786285376846,0.6969218342363868,0.6485262151950344,0.3514737848084415
19.78625127533329,-3.4313892817626708,0.8010373222722188,0.6488091244872737,0.3511908755162025
19.791185093696658,-3.4304699984175255,0.9079021602412917,0.6490944379573083,0.350905562046169
19.796118912060024,-3.4308336094939524,1.0168208109092831,0.6493001582547544,0.3506998417487236
19.80105273042339,-3.4292481046151244,1.1272020024265168,0.6494177330767326,0.3505822669267459
19.805986548786755,-3.425837746109272,1.238508368830396,0.649499875147417,0.35050012485606274
19.810920367150118,-3.4240499188339135,1.3503636448330416,0.6495901838315351,0.35040981617194383
19.815854185513487,-3.4259708170653767,1.4624609939017998,0.6496802036965788,0.35031979630689997
19.820788003876853,-3.429939835153101,1.5744949701089563,0.6497377910554007,0.3502622089480779
19.82572182224022,-3.4322230551183144,1.686136955688181,0.6497557088629953,0.3502442911404829
19.830655640603585,-3.430623182327716,1.797106649875546,0.6497548386815104,0.3502451613219694
19.83558945896695,-3.427597762297725,1.907208959974696,0.6497504404236665,0.35024955957981646
19.840523277330316,-3.427041257058782,2.0162372106700643,0.6497370051555259,0.3502629948479594
19.845457095693682,-3.429077777861569,2.124010539964553,0.6497088810768584,0.350291118926631
19.850390914057048,-3.4311453251076465,2.2301508449672305,0.6496802868288915,0.35031971317460125
19.855324732420414,-3.4316465625077046,2.3343834430393358,0.6496748523457052,0.35032514765778927
19.86025855078378,-3.430832044779669,2.436591847714778,0.6496997072396722,0.35030029276382524
19.86519236914715,-3.4299650966637873,2.536732372616222,0.6497364890884846,0.35026351091501384
19.870126187510515,-3.429771869919486,2.6344714796810056,0.6497570950817615,0.3502429049217378
19.875060005873877,-3.429763993530979,2.729681018152395,0.6497474926656115,0.3502525073378895
19.879993824237243,-3.429124133709289,2.8223909774542313,0.6497200482009139,0.35027995180258736
19.88492764260061,-3.4277674937627824,2.9125642965254674,0.6497028517474464,0.35029714825605446
19.889861460963978,-3.426540814442208,3.000054145912033,0.6497125953307452,0.3502874046727533
19.894795279327344,-3.4263387377063843,3.0843211302413285,0.6497368984263753,0.35026310157712226
19.89972909769071,-3.426968478467643,3.1653215197019096,0.6497479379482436,0.35025206205525344
19.904662916054072,-3.4270090697271383,3.242773786214152,0.6497355351464672,0.35026446485702806
19.909596734417438,-3.4257566960314367,3.316642495630295,0.6497188266037628,0.35028117339973014
19.914530552780807,-3.4248310230945487,3.3867414979519794,0.649719985060195,0.35028001494329586
19.919464371144173,-3.4258614359875224,3.4528775384521713,0.6497348949041344,0.3502651050993596
19.92439818950754,-3.4273922227069433,3.514626915397053,0.6497413852714079,0.35025861473208786
19.929332007870904,-3.427068593998955,3.5719831438732355,0.6497324685112694,0.3502675314922284
19.934265826234267,-3.425933908602971,3.6248249631610845,0.6497242790593539,0.3502757209441445
19.939199644597636,-3.4267077697658497,3.6730925869653905,0.6497289566007882,0.35027104340271265
19.944133462961002,-3.428796251227537,3.716854121769476,0.6497371032312271,0.35026289677227695
19.949067281324368,-3.429309794696373,3.755518922826395,0.6497359495267366,0.3502640504767702
19.954001099687734,-3.4283897380842774,3.78958924270556,0.6497296006328956,0.35027039937061316
19.9589349180511,-3.428878977851328,3.8181406829120834,0.6497289120412504,0.3502710879622608
19.96386873641447,-3.431022827996627,3.8404665559227964,0.6497333204691259,0.35026667953438634
19.96880255477783,-3.4321311278750333,3.857060095810315,0.6497352854412631,0.35026471456225106
19.973736373141197,-3.4316508682481985,3.867936098772462,0.6497334829668847,0.35026651703663
19.978670191504563,-3.432035554346001,3.873555629781162,0.649731369706424,0.3502686302970917
19.98360400986793,-3.4340731468559658,3.874401633081386,0.6497305732223565,0.35026942678115897
19.988537828231298,-3.435572481000412,3.8709136233193147,0.6497320048813944,0.350267995122122
19.993471646594664,-3.435576339761845,3.862669681583498,0.649735115610195,0.3502648843933228
19.998405464958026,-3.4359822652123433,3.849709038110522,0.6497350252447508,0.35026497475876844
20.00333928332139,-3.437853163745511,3.832704441295873,0.6497301297579006,0.3502698702456196
20.008273101684757,-3.439535337023119,3.811739800631205,0.6497284999405227,0.35027150006299945
20.013206920048127,-3.4398630136708253,3.786958165571917,0.649734205309766,0.35026579469375674
20.018140738411493,-3.440201069803215,3.7582413159580166,0.6497369465908954,0.35026305341262814
20.02307455677486,-3.4417738312932364,3.7257451165876425,0.6497304075849942,0.3502695924185293
20.028008375138224,-3.4434311128185753,3.688813859992499,0.6497266451242336,0.35027335487929095
20.032942193501587,-3.4438340329103148,3.6476298622952252,0.6497338161971673,0.3502661838063584
20.037876011864952,-3.443814159863956,3.6021295127085313,0.6497378984628565,0.3502621015406713
20.04280983022832,-3.444797397230356,3.5528055431727865,0.6497286302974434,0.35027136970608547
20.047743648591688,-3.446262433892234,3.4996422376078122,0.6497221643215311,0.3502778356820004
20.052677466955053,-3.4466565992509914,3.442985983915424,0.6497327018849015,0.35026729811863155
20.05761128531842,-3.446023165262604,3.382958505225971,0.6497428586311002,0.3502571413724364
20.06254510368178,-3.445981985349007,3.3192476916159617,0.6497320078073698,0.3502679921961696
20.06747892204515,-3.4470975106478785,3.252005733309034,0.6497147315537534,0.3502852684497881
20.072412740408517,-3.447837519991974,3.1817924732459852,0.6497190815538006,0.35028091844974135
20.077346558771882,-3.4469084660522724,3.108775649279872,0.6497397840127106,0.35026021599083373
20.08228037713525,-3.445471007509793,3.0329926521903534,0.6497452922926793,0.35025470771086686
20.087214195498614,-3.445532001865638,2.954529707914436,0.6497262666619358,0.3502737333416131
20.09214801386198,-3.446835584877342,2.873257955745552,0.6497080483210437,0.3502919516825021
20.097081832225346,-3.4472656461124767,2.7893575825679573,0.6497126392446994,0.35028736075884476
20.10201565058871,-3.4458616924093413,2.703141433313516,0.6497303244543695,0.3502696755491725
20.106949468952077,-3.443805213770553,2.614710341970478,0.6497373010621303,0.3502626989414112
20.111883287315443,-3.44297521883837,2.5242023069473905,0.6497271302959494,0.3502728697075912
20.116817105678813,-3.4440352644725345,2.4315151576530747,0.649713565946881,0.3502864340566579
20.12175092404218,-3.445380577416296,2.336901163064946,0.6497086652676196,0.3502913347359193
20.12668474240554,-3.4449078280476755,2.240455864016707,0.6497094462760751,0.35029055372746526
20.131618560768906,-3.442735876653356,2.142266681892326,0.6497072717064579,0.35029272829708347
20.136552379132272,-3.4404184281709087,2.0424517719921256,0.6497018077302826,0.35029819227325976
20.14148619749564,-3.438905849844908,1.9410548528157352,0.6496998839397101,0.35030011606383377
20.146420015859007,-3.438141368225702,1.8382408179190475,0.6497035034477331,0.35029649655581396
20.151353834222373,-3.437310474240878,1.7341691222966609,0.6497039809514067,0.35029601905214136
20.156287652585736,-3.4356765716980506,1.6292475173743508,0.6496894328822193,0.3503105671213336
20.1612214709491,-3.4335113011642604,1.523593385267852,0.6496571850600213,0.3503428149435338
20.16615528931247,-3.4318371022057748,1.4173735618093917,0.6496185176227479,0.35038148238081157
20.171089107675837,-3.431223699275966,1.3108596761895501,0.6495896472626771,0.35041035274088517
20.176022926039202,-3.4311932183405487,1.204526527367811,0.6495748981189784,0.35042510188458337
20.180956744402568,-3.430595794159978,1.0986355000782368,0.6495598547616048,0.35044014524195705
20.18589056276593,-3.4289871765859483,0.9935799044789374,0.6495264764911001,0.35047352351246114
20.1908243811293,-3.4279611406837374,0.8898064005775711,0.64947500063235,0.3505249993712107
20.195758199492666,-3.430136183410464,0.7878277253532461,0.6494205014051275,0.3505794985984331
20.20069201785603,-3.4355012453375506,0.6884518501453772,0.6493582051913132,0.3506417948122484
20.205625836219397,-3.4410792094785205,0.5927058916231505,0.6492342106880011,0.3507657893155603
20.210559654582763,-3.4440612170707054,0.5018378168759599,0.648955618280334,0.35104438172322816
20.215493472946132,-3.4433450654089097,0.4174451285128635,0.6484225597900675,0.3515774402134946
20.220427291309495,-3.4408295919809873,0.3416539908362509,0.6475207271364186,0.3524792728671453
20.22536110967286,-3.439120028886238,0.27801744484498325,0.6459849845655458,0.35401501543801883
20.230294928036226,-3.438262480968584,0.23043408926446443,0.6440836471544819,0.3559163528490836
20.235228746399592,-3.4364948141138183,0.20186144064917935,0.6416365544769493,0.3583634455266174
20.24016256476296,-3.4326543913583776,0.1952634515575285,0.6386888056349451,0.3613111943686228
20.245096383126327,-3.427214242356456,0.21064999207384294,0.6362418080010915,0.36375819200247533
20.25003020148969,-3.4218921423106483,0.247566224532168,0.6340434054451812,0.36595659455838103
20.254964019853055,-3.4181155240970615,0.30073646455952896,0.6326425904782896,0.3673574095252677
20.25989783821642,-3.4150489213069353,0.36751765670654357,0.6315266646731744,0.3684733353303816
20.26483165657979,-3.4107196456865707,0.4457641117547542,0.6309230389887504,0.3690769610148065
20.269765474943156,-3.404906940242968,0.5339781692771259,0.6306324448440441,0.3693675551595147
20.274699293306522,-3.399616591467674,0.6290480911750843,0.6306965599878622,0.3693034400156975
20.279633111669888,-3.39672752757553,0.7288929916015224,0.6310103338299775,0.3689896661735828
20.28456693003325,-3.396485978183675,0.8322282177736452,0.631437240725671,0.36856275927789056
20.28950074839662,-3.3974163285150296,0.9381009254241328,0.631843167930399,0.36815683207316297
20.294434566759985,-3.3988710220727483,1.045837272465648,0.6321337074717781,0.3678662925317844
20.29936838512335,-3.4021800659644197,1.1548599847603338,0.6322864752858475,0.36771352471771523
20.304302203486717,-3.407889707815965,1.2647683377591834,0.6323430782382926,0.3676569217652707
20.309236021850083,-3.413360365491834,1.3752243718476018,0.6323600013973141,0.36763999860624885
20.31416984021345,-3.414583726882686,1.485864419379286,0.6323621767054489,0.36763782329811356
20.319103658576815,-3.4122098359986017,1.5963604755764609,0.6323434501540054,0.36765654984955665
20.32403747694018,-3.4105650225552977,1.7065433627531355,0.6323038244871213,0.36769617551644
20.328971295303546,-3.411210796899714,1.8161887760954323,0.6322693140555637,0.3677306859479971
20.333905113666912,-3.411716425210646,1.925089440173216,0.6322670561947252,0.3677329438088383
20.33883893203028,-3.4103602512679174,2.0329598761839893,0.6322925500923221,0.3677074499112457
20.343772750393644,-3.409662932862962,2.1395209844639576,0.6323167822086182,0.36768321779495194
20.34870656875701,-3.4121997097774135,2.2446892014355604,0.6323224832719042,0.36767751673167054
20.353640387120375,-3.4155989486360583,2.3481892852250117,0.6323180476550476,0.36768195234852885
20.35857420548374,-3.4156406490437257,2.4499548547125896,0.6323151305829183,0.36768486942066103
20.36350802384711,-3.4127218520496228,2.54968588133202,0.6323118738457807,0.367688126157801
20.368441842210476,-3.411666813507213,2.647219987595613,0.63230688278579,0.3676931172177918
20.373375660573842,-3.4139839297060184,2.742242687622982,0.6323105120777354,0.3676894879258484
20.378309478937204,-3.4153093787959232,2.8347991312797554,0.6323260987789747,0.36767390122460986
20.38324329730057,-3.4137072207468524,2.924396882156696,0.6323351748236341,0.3676648251799501
20.38817711566394,-3.413605572834433,3.0111739513856612,0.6323225722585458,0.36767742774503664
20.393110934027305,-3.4173125022111206,3.0948312467282943,0.6323049737326896,0.3676950262708925
20.39804475239067,-3.419739388347164,3.1752489394333185,0.6323090275155012,0.3676909724880816
20.402978570754037,-3.4172269938586326,3.251664574470437,0.6323291420719075,0.36767085793167387
20.4079123891174,-3.415110773862578,3.323919746600376,0.6323356424101046,0.3676643575934743
20.41284620748077,-3.418566174308819,3.392025902676372,0.6323216854824633,0.3676783145211128
20.417780025844134,-3.422664706658586,3.4560860200963037,0.6323112890279168,0.36768871097566197
20.4227138442075,-3.421207245627902,3.516064525238745,0.6323184468725761,0.3676815531310051
20.427647662570866,-3.4182205501190555,3.5715463011423827,0.6323285281256361,0.36767147187794663
20.432581480934232,-3.419824327499259,3.622316056801677,0.6323269526220401,0.36767304738154316
20.4375152992976,-3.4226935393610978,3.6679463749323107,0.6323205050492364,0.3676794949543485
20.442449117660964,-3.421543134818267,3.7088467928907263,0.6323202664878018,0.3676797335157861
20.44738293602433,-3.4196275040505317,3.745271181566224,0.6323237898141703,0.3676762101894214
20.452316754387695,-3.4211509216956655,3.7766861173862036,0.632324190467187,0.3676758095364066
20.45725057275106,-3.4221826122038705,3.8022250663556196,0.6323224928931315,0.36767750711046504
20.46218439111443,-3.419349764549479,3.822397364517385,0.6323229688012046,0.3676770312023932
20.467118209477796,-3.417961654127919,3.837786590885584,0.632324612546525,0.36767538745707434
20.47205202784116,-3.421279452091004,3.8476078439403767,0.6323238791463619,0.3676761208572394
20.476985846204524,-3.422292874482517,3.8517287757125107,0.6323214173508258,0.367678582652776
20.48191966456789,-3.4170676450722994,3.8508952758637385,0.6323216235337573,0.36767837646984547
20.48685348293126,-3.4143833112121147,3.8456645513225216,0.6323251410746051,0.3676748589289985
20.491787301294625,-3.419709923759296,3.8355926541248384,0.6323262415279646,0.36767375847564
20.49672111965799,-3.4228378064697527,3.8212875438185057,0.63232192271922,0.3676780772843858
20.501654938021353,-3.4161128665123113,3.802597060551547,0.6323188947942985,0.3676811052093089
20.50658875638472,-3.4106233068921603,3.779763581667701,0.6323231691669552,0.3676768308366535
20.51152257474809,-3.4166933690841694,3.753114913280163,0.6323278702990663,0.3676721297045433
20.516456393111454,-3.423170166216876,3.7225132946030044,0.6323239502444454,0.3676760497591657
20.52139021147482,-3.4168366668833774,3.6879048169962045,0.6323174399637417,0.36768256003986965
20.526324029838186,-3.4079314609746842,3.649065163380286,0.6323200418427067,0.3676799581609053
20.53125784820155,-3.412482682519788,3.6060749675031274,0.6323274901492342,0.36767250985437916
20.536191666564918,-3.4223274556945262,3.5592698537323617,0.6323259894946294,0.36767401050898635
20.541125484928283,-3.4191045042944688,3.5085471000106345,0.6323170530377293,0.36768294696588716
20.54605930329165,-3.407616488991497,3.4541355394347915,0.6323159288476923,0.3676840711559265
20.550993121655015,-3.407425680515817,3.396287882146335,0.6323249658148925,0.3676750341887287
20.55592694001838,-3.4183030501059397,3.335071164650474,0.6323287505169434,0.3676712494866804
20.56086075838175,-3.4213358886470098,3.2705420721115,0.6323196297141233,0.3676803702895041
20.565794576745112,-3.4113420307114466,3.2028431997237385,0.6323107253065503,0.36768927469707946
20.57072839510848,-3.403874942858756,3.1317541304787704,0.6323153441736016,0.36768465583002824
20.575662213471844,-3.409364484092038,3.0577859166837134,0.6323265234869535,0.36767347651667803
20.58059603183521,-3.418544635568487,2.98129131294652,0.6323277762409386,0.3676722237626944
20.58552985019858,-3.4173164749477762,2.9024047989075545,0.6323164186843936,0.3676835813192428
20.590463668561945,-3.4062378505163298,2.82093199919995,0.6323058049872615,0.36769419501637385
20.59539748692531,-3.399667636547729,2.736971296411254,0.632306865395319,0.3676931346083138
20.600331305288673,-3.4057885115046655,2.6505838529597616,0.6323162963095477,0.3676837036940833
20.60526512365204,-3.4143480086522913,2.5621579490755186,0.6323233249431468,0.3676766750604837
20.610198942015405,-3.41186417634642,2.471499370921238,0.6323210602763224,0.36767893972730825
20.615132760378774,-3.401027246513449,2.3786670541923716,0.6323094831446828,0.3676905168589463
20.62006657874214,-3.393642994751222,2.2839151435149203,0.6322941609033943,0.3677058391002339
20.625000397105506,-3.3938391720793426,2.187494631516523,0.6322858526512511,0.36771414735237806
20.629934215468868,-3.3973832391825582,2.0894894457760573,0.6322941406295547,0.3677058593740763
20.634868033832234,-3.398781039498091,1.9900980274269398,0.6323131609307531,0.3676868390728791
20.639801852195603,-3.395566930264155,1.8895497453462706,0.6323181661899666,0.36768183381366676
20.64473567055897,-3.3892879495197814,1.787891136151788,0.6322893237139621,0.3677106762896748
20.649669488922335,-3.3820261232727575,1.6851098433980636,0.6322412945271908,0.36775870547644746
20.6546033072857,-3.3754682422568236,1.5816503764286614,0.6322158439361898,0.3677841560674517
20.659537125649063,-3.3721616552788403,1.4778250146465848,0.632235916591689,0.3677640834119562
20.664470944012432,-3.372110379644966,1.3739096168011522,0.6322761983797931,0.36772380162385554
20.669404762375798,-3.371976375651481,1.2702157657586925,0.6322913208541856,0.3677086791494666
20.674338580739164,-3.3689150545685917,1.1671121300922722,0.6322661923973957,0.367733807606257
20.67927239910253,-3.3631301163128673,1.0648112305255988,0.6322203880113483,0.367779611992303
20.684206217465896,-3.3577750485266473,0.9638591158953781,0.6321614539159532,0.3678385460876974
20.689140035829265,-3.354906657091455,0.8648931372436398,0.6320534806094438,0.3679465193942064
20.694073854192627,-3.3521641662990165,0.7685102280149312,0.6318464991571974,0.3681535008464515
20.699007672555993,-3.345919004063479,0.675532556819729,0.6315276619998295,0.3684723380038198
20.70394149091936,-3.3368978301623224,0.5867752102829985,0.631124159848224,0.36887584015542574
20.708875309282725,-3.3293991114792565,0.5033189174178194,0.6306511972867257,0.3693488027169245
20.713809127646094,-3.3255376503287253,0.4271356633348281,0.6300164130072506,0.36998358699640066
20.71874294600946,-3.3235793005268226,0.3612870205729527,0.6291899837088403,0.37081001629481203
20.723676764372822,-3.320066311078841,0.3074269812549309,0.6281853376679573,0.3718146623356949
20.728610582736188,-3.31289289299083,0.2679312924936116,0.6268222215069656,0.37317777849668793
20.733544401099554,-3.3036788009504194,0.24497919300235285,0.6253927021547495,0.3746072978489061
20.738478219462923,-3.2949483820665857,0.2397486194251141,0.6239284904352764,0.37607150956838026
20.74341203782629,-3.28695562636945,0.25370435008447334,0.6223791074081112,0.37762089259554643
20.748345856189655,-3.2789723943919338,0.28681301575502877,0.6208232931923549,0.3791767068112981
20.753279674553017,-3.2711098999762025,0.33632145339281566,0.6198024945618418,0.38019750544180697
20.758213492916383,-3.264585994014138,0.3996268865654997,0.6191003660885285,0.3808996339151166
20.763147311279752,-3.2598417072087127,0.4753103601359595,0.6185876444050581,0.38141235559858844
20.768081129643118,-3.255963826460022,0.5603003645466035,0.618372965481931,0.38162703452171676
20.773014948006484,-3.252017542004491,0.6525285832827337,0.6183661508546087,0.3816338491490397
20.77794876636985,-3.248281699819233,0.7500034579338543,0.6185076655538616,0.38149233444978764
20.782882584733215,-3.2460545251201705,0.8513704000443092,0.6187080274577564,0.3812919725458937
20.78781640309658,-3.246270076905065,0.9557112134750335,0.6189010297547699,0.3810989702488808
20.792750221459947,-3.248229453707756,1.0622881121151493,0.6190571044275484,0.3809428955761031
20.797684039823313,-3.250625541451725,1.170394170562567,0.6191825647301212,0.38081743527353007
20.80261785818668,-3.2530210779518653,1.2794693770836703,0.6192886016048189,0.3807113983988334
20.807551676550045,-3.2549503124586687,1.389036094907761,0.6193614699306272,0.38063853007302567
20.812485494913414,-3.2555901552516584,1.4988669991736063,0.6193752982922895,0.3806247017113631
20.817419313276776,-3.2538964220730704,1.608694089052462,0.6193352717367993,0.3806647282668527
20.822353131640142,-3.250267413666775,1.7182297990376447,0.6192898759981604,0.380710124005492
20.827286950003508,-3.246197106142116,1.8270422415016603,0.6192849708303131,0.3807150291733386
20.832220768366874,-3.2423886494196243,1.9350413868321925,0.619314513230207,0.3806854867734468
20.837154586730243,-3.2390579705093887,2.042090830310845,0.6193350606284611,0.3806649393751968
20.84208840509361,-3.2367029987714138,2.148021925507261,0.6193249959480034,0.380675004055657
20.847022223456975,-3.2362429157779435,2.2526702301057893,0.6193069503484084,0.3806930496552564
20.851956041820337,-3.2367992079259613,2.355661009478831,0.6193085587397651,0.3806914412639021
20.856889860183703,-3.235512581904672,2.4566812374149505,0.6193251035722701,0.38067489643139923
20.861823678547072,-3.2318465126674294,2.5554688253253453,0.6193345390195081,0.38066546098416365
20.866757496910438,-3.2288461817649527,2.652036197410567,0.6193309815497863,0.38066901845388657
20.871691315273804,-3.228950728668866,2.7462628759112517,0.6193253048985385,0.38067469510513524
20.87662513363717,-3.230979969828831,2.8379404830305806,0.6193243454830438,0.38067565452063123
20.881558952000532,-3.231860653918758,2.9268970444405067,0.6193262092037499,0.38067379079992525
20.8864927703639,-3.2307596790115447,3.0126951287341104,0.6193288109233835,0.38067118908029024
20.891426588727267,-3.2299908191498004,3.095184360570568,0.6193307585405812,0.3806692414630911
20.896360407090633,-3.2310528040396695,3.17429198097993,0.6193301083931194,0.38066989161055276
20.901294225454,-3.232687305664527,3.2498746125218476,0.6193288429648569,0.380671157038814
20.906228043817364,-3.233672466687839,3.3214933518235825,0.6193306330143179,0.3806693669893512
20.91116186218073,-3.234377423087318,3.3890885065532115,0.6193322898280365,0.3806677101756295
20.916095680544096,-3.235049458618523,3.4523945847039204,0.6193292378355146,0.38067076216815193
20.921029498907462,-3.2356059849776933,3.511563609210824,0.6193270595291926,0.3806729404744768
20.925963317270828,-3.2366600651070314,3.5661634835769433,0.6193320802761277,0.3806679197275436
20.930897135634194,-3.2383794779778805,3.6159019588229397,0.6193364544442763,0.38066354555939586
20.935830953997563,-3.2394819358192253,3.660242444119653,0.6193312761561297,0.38066872384754374
20.94076477236093,-3.239441551772166,3.6997924209842497,0.6193253762896398,0.38067462371403615
20.94569859072429,-3.2398265592286903,3.7347890583738517,0.6193299549658456,0.380670045037834
20.950632409087657,-3.241587451752169,3.7653938320573173,0.6193367483678083,0.38066325163587345
20.955566227451023,-3.243160994685981,3.7908331025471784,0.6193337036899688,0.3806662963137153
20.960500045814392,-3.243218965682634,3.8094609951585197,0.6193275809404625,0.38067241906322336
20.965433864177758,-3.2430796146963634,3.8225912656462224,0.619329378635362,0.38067062136832464
20.970367682541124,-3.2443434732906695,3.82959786881481,0.6193338401295869,0.3806661598741015
20.975301500904486,-3.2460786578306675,3.831327546941009,0.6193327319262086,0.3806672680774803
20.98023531926785,-3.246554625901394,3.8289440449653624,0.6193305235338468,0.3806694764698424
20.98516913763122,-3.246229980875587,3.822139238415697,0.6193317136051197,0.38066828639856953
20.990102955994587,-3.246816249080754,3.8108956943024994,0.6193316738337011,0.3806683261699893
20.995036774357953,-3.2483044666433636,3.7950304492326246,0.6193295814798997,0.38067041852379196
20.99997059272132,-3.2491155349016583,3.7751438856782262,0.6193311241787615,0.3806688758249318
21.004904411084684,-3.2488227682346977,3.7511843599598547,0.6193341274148391,0.3806658725888555
21.00983822944805,-3.2487551197030946,3.7224940741224994,0.6193315624539592,0.38066843754973684
21.014772047811416,-3.249638141501685,3.6900368880866194,0.6193274217571494,0.38067257824654815
21.01970586617478,-3.2504210758404137,3.6535940925889396,0.6193300027688728,0.380669997234825
21.024639684538148,-3.2501277521554357,3.612700778754267,0.6193344661986214,0.38066553380507634
21.029573502901513,-3.2494956181089254,3.5681801010499212,0.6193314725801448,0.3806685274235532
21.034507321264883,-3.2496307209157607,3.519921703528356,0.6193259814429024,0.3806740185607979
21.039441139628245,-3.2500700980937434,3.468297370741194,0.6193285740562633,0.38067142594743797
21.04437495799161,-3.249552702561522,3.4133771969717532,0.6193349532414278,0.3806650467622753
21.049308776354977,-3.248247401664553,3.354959231937772,0.6193323712679186,0.3806676287357867
21.054242594718342,-3.247571583161804,3.293308509400573,0.6193227606437468,0.38067723935996045
21.059176413081712,-3.24775266822873,3.228577236761676,0.6193219239723898,0.38067807603132064
21.064110231445078,-3.2472755952950023,3.16076164120991,0.6193335890312963,0.38066641097241627
21.06904404980844,-3.2453662137059145,3.0899189920395025,0.6193396153466769,0.38066038465703755
21.073977868171806,-3.243425856419933,3.0163662589858298,0.6193261471290894,0.38067385287462585
21.07891168653517,-3.2429953341711824,2.9401021469039597,0.6193094555497659,0.38069054445395173
21.08384550489854,-3.2434313296759796,2.8608879448739697,0.6193165249832824,0.38068347502043764
21.088779323261907,-3.2426896959702276,2.779326608339835,0.619341227921848,0.3806587720818726
21.093713141625273,-3.240305587753405,2.6955696703556913,0.6193452709251744,0.3806547290785431
21.09864695998864,-3.238378543989526,2.609583838803697,0.6193138258170791,0.3806861741866369
21.103580778352,-3.2386034270092012,2.521280721007995,0.6192856306400747,0.38071436936364067
21.10851459671537,-3.2396232492145134,2.431004557196554,0.6193031604336969,0.3806968395700179
21.113448415078736,-3.2393633434706555,2.338339580032768,0.6193489657989645,0.3806510342047486
21.1183822334421,-3.238282680328688,2.24382588827422,0.6193629865497111,0.3806370134540014
21.123316051805467,-3.2380612330951375,2.147548263294787,0.6193198241343232,0.38068017586938896
21.128249870168833,-3.2386877432807664,2.04976507235411,0.6192602341177188,0.38073976588599495
21.1331836885322,-3.2386793089631127,1.950628105934303,0.6192395731856176,0.3807604268180974
21.138117506895565,-3.2375875007512964,1.8504551610833988,0.6192679939687563,0.38073200603495944
21.14305132525893,-3.2365375210206766,1.7493983515826577,0.6193131519479325,0.3806868480557862
21.147985143622297,-3.236422499849527,1.6475585102245753,0.6193430964928536,0.38065690351086784
21.152918961985662,-3.236626263985166,1.5449251884720283,0.6193474156398535,0.38065258436387006
21.15785278034903,-3.2356687118316416,1.4419506879321582,0.6193242991521573,0.3806757008515707
21.162786598712398,-3.232611513783448,1.338930761688152,0.6192686535929484,0.38073134641078255
21.16772041707576,-3.2284157816208294,1.2362527401324332,0.6191813654166031,0.3808186345871313
21.172654235439126,-3.2251196872088532,1.1342087816525737,0.6190817811126819,0.3809182188910539
21.17758805380249,-3.223684087940973,1.0332931611617155,0.6190015365092388,0.3809984634944963
21.18252187216586,-3.223950052781662,0.9339267781768998,0.6189635029414764,0.38103649706225845
21.187455690529227,-3.2245864695783895,0.8366447636660479,0.6189638854698637,0.3810361145338706
21.192389508892592,-3.2235736683910976,0.7421937415596223,0.6189674312302689,0.3810325687734641
21.197323327255955,-3.22036898341587,0.6516016349649323,0.6189159453655786,0.3810840546381551
21.20225714561932,-3.2161588877370177,0.5660039577029824,0.6187474366985698,0.38125256330516455
21.207190963982686,-3.212969887691059,0.4866794851972667,0.6184170713027989,0.38158292870093535
21.212124782346056,-3.212255701331712,0.4151371279675743,0.6179000069887697,0.3820999930149655
21.21705860070942,-3.212526478633411,0.3535464321181142,0.6171471796840217,0.38285282031971385
21.221992419072787,-3.2104598791072254,0.30480363238699104,0.616084989475188,0.38391501052854893
21.22692623743615,-3.2053833833021383,0.2719145349478324,0.614714862642983,0.38528513736075465
21.231860055799515,-3.2002739674248386,0.2573114001192799,0.6132798604925798,0.3867201395111589
21.236793874162885,-3.198554071947744,0.26255345053824347,0.6120478674182247,0.3879521325855152
21.24172769252625,-3.2009667249787825,0.284928465633032,0.6108657384416047,0.38913426156213693
21.246661510889616,-3.203699889626118,0.3225099048916974,0.6100396322526486,0.3899603677510903
21.251595329252982,-3.2019221870571015,0.3742880331977761,0.6093068458147068,0.39069315418902717
21.256529147616348,-3.196645796437795,0.43841637234552494,0.6088685917579781,0.3911314082457511
21.261462965979714,-3.193463084754276,0.5128609059751984,0.6087366872145202,0.3912633127892097
21.26639678434308,-3.1951929674536625,0.5962930430499708,0.6087247004396762,0.3912752995640548
21.271330602706445,-3.1995067453092507,0.6870423982168806,0.6088507145752917,0.39114928542844024
21.27626442106981,-3.2019372873473935,0.782947885780741,0.6091000929037665,0.3908999070999666
21.281198239433177,-3.2010860851683844,0.8826411887693136,0.6093639603345615,0.39063603966917215
21.286132057796546,-3.201091516708357,0.9852189755836281,0.6095718507418739,0.3904281492618607
21.29106587615991,-3.206262622277574,1.0899568740380234,0.6097062935135583,0.3902937064901768
21.295999694523275,-3.2141755611709364,1.1962790774885774,0.6097852985087511,0.39021470149498455
21.30093351288664,-3.218588720859911,1.3036828098936306,0.6098277770930264,0.3901722229107099
21.305867331250006,-3.218311754387673,1.4118084997829357,0.6098384189152991,0.39016158108843757
21.310801149613376,-3.2172114699005885,1.5203286111460945,0.6098211261462219,0.39017887385751426
21.31573496797674,-3.2179486789637948,1.6287992986062745,0.609793764670042,0.39020623533369353
21.320668786340104,-3.21888122617303,1.7370676911763385,0.6097789623930552,0.3902210376106804
21.32560260470347,-3.2174687513957267,1.8448760240937054,0.609782861042042,0.3902171389616917
21.330536423066835,-3.215020913349325,1.9518807961603164,0.6097924973172794,0.3902075026864557
21.335470241430205,-3.21468911260278,2.0578469527031653,0.6097955652968263,0.3902044347069121
21.34040405979357,-3.215892834727616,2.1625355328075044,0.6097944662983044,0.3902055337054369
21.345337878156936,-3.2144475555477805,2.2656597476083387,0.6097971902518213,0.3902028097519239
21.350271696520302,-3.2091849617081034,2.3672514850626025,0.6098033649755487,0.39019663502819996
21.355205514883664,-3.2053014286433017,2.4670849986808836,0.6098072397560306,0.39019276024771943
21.360139333247034,-3.2075423094059614,2.565052520274484,0.6098081858560258,0.3901918141477278
21.3650731516104,-3.2116477793298297,2.661029045287447,0.6098090334672658,0.3901909665364891
21.370006969973765,-3.209713035443168,2.7546578857238564,0.6098083512377453,0.3901916487660102
21.37494078833713,-3.202937651250011,2.8455961926993916,0.6098041211375952,0.390195878866162
21.379874606700497,-3.19990176425264,2.933729881409001,0.6098017849255156,0.39019821507824226
21.384808425063863,-3.2032910402204795,3.01887647266514,0.6098078342023269,0.3901921658014307
21.38974224342723,-3.2068678810685247,3.1007486670441384,0.6098166247072673,0.3901833752964883
21.394676061790594,-3.205109710323199,3.178467341807711,0.6098154888851745,0.39018451111858093
21.39960988015396,-3.200180075613882,3.25220098985404,0.6098044566114775,0.3901955433922774
21.404543698517326,-3.198274144390426,3.322353699380476,0.609799288484397,0.39020071151935654
21.409477516880695,-3.200883653824988,3.388276544872933,0.6098092185761995,0.3901907814275519
21.41441133524406,-3.202977841341541,3.4498783036642062,0.6098213165680721,0.39017868343567796
21.419345153607424,-3.200951933170681,3.507124362310737,0.6098176569669514,0.39018234303680144
21.42427897197079,-3.197664977942933,3.559756051077831,0.6098025547359588,0.39019744526779576
21.429212790334155,-3.196853729674846,3.607631856831186,0.6097983772550084,0.39020162274874765
21.434146608697525,-3.197795550197884,3.650602554960878,0.6098125094793331,0.390187490524424
21.43908042706089,-3.198148542410375,3.6884405274861223,0.6098243324883741,0.39017566751538474
21.444014245424256,-3.197338228882494,3.72182980518974,0.6098155425942526,0.3901844574095091
21.44894806378762,-3.1956841935476756,3.7502244758179457,0.6097991742194313,0.39020082578433346
21.453881882150984,-3.1939341281372187,3.773607537229134,0.60980067698983,0.3901993230139372
21.458815700514354,-3.193496717537666,3.7916877879213446,0.609817984571905,0.3901820154318646
21.46374951887772,-3.194476479628521,3.8029823415483777,0.6098240839370973,0.39017591606667323
21.468683337241085,-3.194785575436224,3.8090399090313567,0.6098095028467124,0.39019049715705995
21.47361715560445,-3.1929964575225314,3.809916712299361,0.6097973173380056,0.3902026826657682
21.478550973967813,-3.190578967879649,3.805805396602624,0.6098064835857914,0.3901935164179831
21.483484792331183,-3.190115313080364,3.796842979630098,0.6098220644191072,0.3901779355846673
21.48841861069455,-3.1918608055126545,3.7838764898232604,0.6098197060495736,0.39018029395420223
21.493352429057914,-3.192928335004277,3.766652223214807,0.6098037202953548,0.39019627970842224
21.49828624742128,-3.190921389756005,3.7454097388894367,0.6097988980435203,0.3902011019602588
21.503220065784646,-3.1878082158013954,3.7203644789651533,0.609811660674042,0.3901883393297381
21.508153884148015,-3.1875582642260816,3.6912503845113087,0.6098221237335116,0.3901778762702702
21.513087702511378,-3.190327090266992,3.6581622171129067,0.6098152564748084,0.39018474352897525
21.518021520874743,-3.1921784240529267,3.621230011415353,0.6098014037876661,0.3901985962161183
21.52295533923811,-3.1902875383512113,3.580229403096684,0.609799743781767,0.3902002562220177
21.527889157601475,-3.186316532810267,3.535446383913291,0.6098121744999908,0.39018782550379477
21.532822975964844,-3.1851130009466675,3.486280502671702,0.6098218006441887,0.3901781993595982
21.53775679432821,-3.189191465459935,3.433738596490775,0.6098149535077172,0.3901850464960717
21.542690612691572,-3.193708459725928,3.378051044894965,0.609799460008318,0.39020053999547244
21.54762443105494,-3.1916185770332492,3.319151366779652,0.6097957365793581,0.3902042634244345
21.552558249418304,-3.1849371044184527,3.256671258562213,0.6098094552809796,0.39019054472281495
21.557492067781673,-3.1830497081312448,3.1910743739135428,0.6098220865175805,0.39017791348621744
21.56242588614504,-3.188883639649421,3.122335239125186,0.6098160247419533,0.39018397526184784
21.567359704508405,-3.1948524054190575,3.05045550863182,0.6097994923754014,0.39020050762840136
21.572293522871767,-3.1932181028287876,2.97600154375418,0.60979369250532,0.39020630749848306
21.577227341235133,-3.185649313218129,2.8991721281791047,0.6098018075629859,0.39019819244081866
21.582161159598503,-3.1816942203987946,2.820038901639525,0.6098083236710877,0.3901916763327192
21.58709497796187,-3.186597236982448,2.7385647868646914,0.6098068533460637,0.39019314665774585
21.592028796325234,-3.193048654609618,2.6551415070208173,0.6098075468114436,0.39019245319236356
21.5969626146886,-3.191625575197307,2.569546275133188,0.6098128624302666,0.3901871375735386
21.601896433051966,-3.1847797713819817,2.481986766317361,0.6098070384667867,0.3901929615370169
21.60683025141533,-3.1812931181772943,2.392430953467407,0.6097829010537401,0.3902170989500639
21.611764069778697,-3.1829579539248494,2.3012231261285194,0.6097624734541867,0.39023752654961685
21.616697888142063,-3.1845908701697114,2.2085247288380434,0.6097716243494644,0.39022837565433777
21.62163170650543,-3.1825712823228467,2.1141532594189334,0.609802750456465,0.39019724954733676
21.626565524868795,-3.1784078547651466,2.0179659192969814,0.6098222749702096,0.3901777250335938
21.631499343232164,-3.1753921386390775,1.9203068849379403,0.6098131856495855,0.3901868143542192
21.636433161595527,-3.173933029758556,1.8214764810244595,0.6097912993357217,0.39020870066808355
21.641366979958892,-3.1717401391500584,1.7217994479966803,0.609775266532179,0.3902247334716285
21.646300798322258,-3.1680731348345774,1.6216661370140328,0.6097582852114813,0.390241714792329
21.651234616685624,-3.165026845331854,1.5211993605887217,0.6097230431139714,0.3902769568898408
21.656168435048993,-3.164377349609253,1.4206834510287365,0.6096752339683635,0.3903247660354529
21.66110225341236,-3.164657227058259,1.3205961212314128,0.6096442341861495,0.3903557658176699
21.666036071775725,-3.163123625845799,1.221198257808603,0.6096476330087711,0.3903523669950522
21.670969890139087,-3.159751174614133,1.1229670807823138,0.6096671565065233,0.3903328434973032
21.675903708502453,-3.1566938325580516,1.0262638024155075,0.6096670522591414,0.3903329477446846
21.680837526865822,-3.1550219400011144,0.9316251705719583,0.6096294820301928,0.3903705179736315
21.68577134522919,-3.1536059254650928,0.8396487653838801,0.6095623100280035,0.3904376899758203
21.690705163592554,-3.150908699897351,0.7508446832971188,0.6094738182250018,0.390526181778821
21.69563898195592,-3.147272924917487,0.6659534183694441,0.6093497013680672,0.3906502986357551
21.700572800319282,-3.144808269477983,0.5860478716548514,0.6091579747142819,0.39084202528954143
21.70550661868265,-3.144694644970244,0.5124956361911519,0.6088632184994273,0.3911367815043956
21.710440437046017,-3.1447308114421393,0.4470613666501068,0.6082890683986731,0.3917109316051506
21.715374255409383,-3.1411725508081947,0.39231171454255226,0.6076649830140645,0.39233501698975976
21.72030807377275,-3.133846933090683,0.35072280306937126,0.6067082708754417,0.3932917291283837
21.725241892136115,-3.1259229863642877,0.32333198540796965,0.6058119546347227,0.39418804536910346
21.73017571049948,-3.119867283095395,0.3100716504375556,0.6048019522198319,0.3951980477839957
21.735109528862846,-3.115597069177807,0.3122689479665771,0.6037046161460357,0.3962953838577935
21.740043347226212,-3.110814928817153,0.32994531625380474,0.602611758950113,0.3973882410537179
21.744977165589578,-3.103767750660274,0.36356466372028357,0.6018172324763974,0.39818276752743276
21.749910983952944,-3.0953325924374995,0.41104410219273574,0.6012675003127363,0.3987324996910887
21.754844802316313,-3.0870531223238533,0.4708461699713437,0.6009622287388333,0.39903777126498663
21.75977862067968,-3.079233059023211,0.5418106816848305,0.6009959667894113,0.39900403321440747
21.76471243904304,-3.0722470113782223,0.621846011581232,0.6011373529185128,0.3988626470853072
21.769646257406407,-3.0671582539315017,0.7093612205724799,0.6013400755237087,0.39865992448011167
21.774580075769773,-3.0650174222376023,0.802483514724083,0.6015631185060237,0.3984368814977978
21.77951389413314,-3.064635931383596,0.8998988708540402,0.6017630042313664,0.3982369957724559
21.784447712496508,-3.0632113085820936,1.0006424887006347,0.601916016275155,0.3980839837286687
21.789381530859874,-3.060239825303232,1.103921867983345,0.6020255972243981,0.397974402779426
21.794315349223236,-3.057840568608684,1.209043288263506,0.6021017786719556,0.3978982213318693
21.799249167586602,-3.05774567177856,1.315345703418652,0.6021431027307758,0.39785689727304935
21.804182985949968,-3.0594015014004996,1.4223897238929317,0.6021392814978181,0.3978607185060078
21.809116804313337,-3.060806238025396,1.529745466324902,0.602093803455089,0.39790619654873666
21.814050622676703,-3.0609122167613787,1.6371206235644364,0.6020407463353681,0.39795925366845764
21.81898444104007,-3.0607593032070883,1.7442648817607584,0.6020284797530853,0.3979715202507401
21.823918259403435,-3.0613986627973486,1.851004561947105,0.6020771872461487,0.3979228127576765
21.828852077766797,-3.062639475139349,1.9570749692542975,0.6021531366884212,0.3978468633154039
21.833785896130166,-3.064338871057694,2.0621801958364436,0.6021943704926558,0.3978056295111717
21.838719714493532,-3.0665942620159456,2.166142331162953,0.6021690504883446,0.39783094951548675
21.843653532856898,-3.068486984536635,2.268638316413938,0.6021073143836287,0.3978926856202055
21.848587351220264,-3.0688413017170886,2.369372740112172,0.6020711998033533,0.39792880020048527
21.85352116958363,-3.0680845154265914,2.468201332371688,0.6020917986462897,0.3979082013575505
21.858454987946995,-3.068346032431031,2.564971068729088,0.6021393704734129,0.39786062953043044
21.86338880631036,-3.070649036613076,2.6593603562320087,0.6021595132322717,0.3978404867715735
21.868322624673727,-3.072784183858709,2.7513319456886918,0.6021359758828037,0.3978640241210421
21.873256443037093,-3.0723969868616705,2.8408917601991295,0.60210603975963,0.3978939602442167
21.87819026140046,-3.0709942597259623,2.927789007171326,0.6021089147958191,0.3978910852080294
21.883124079763828,-3.0714162233482227,3.0116174110339937,0.6021351833736207,0.39786481663022655
21.88805789812719,-3.073062932655369,3.0922690225745906,0.6021457425279491,0.39785425747589725
21.892991716490556,-3.073389456054788,3.1694715470118866,0.6021299559552914,0.39787004404855403
21.897925534853922,-3.072423611490482,3.2431099680970696,0.6021159332880237,0.3978840667158208
21.902859353217288,-3.0721768379503067,3.3124724351079577,0.6021229592701103,0.3978770407337335
21.907793171580657,-3.0728250516977043,3.377828883686104,0.6021355669672459,0.3978644330365953
21.912726989944023,-3.0728352928524583,3.439012545688139,0.6021346150412792,0.3978653849625594
21.91766080830739,-3.0721572675989433,3.495842508886019,0.6021264676622644,0.3978735323415764
21.92259462667075,-3.0721308513231644,3.5485795324396703,0.6021257387398588,0.39787426126398445
21.927528445034117,-3.0726189627615383,3.5961090068924046,0.602130543015949,0.3978694569878957
21.932462263397486,-3.072354808652226,3.638214677860227,0.602131405350805,0.39786859465304103
21.937396081760852,-3.0717424396250186,3.6754485732404474,0.6021287888156924,0.3978712111881545
21.942329900124218,-3.072137603198231,3.707892301330449,0.6021284237367469,0.3978715762671034
21.947263718487584,-3.0729016670539555,3.7353763068209163,0.6021301504759681,0.3978698495278852
21.952197536850946,-3.072534668056432,3.7574097456501754,0.6021307733657207,0.39786922663813423
21.957131355214315,-3.0719310977973904,3.7741373849899884,0.6021299613647626,0.397870038639095
21.96206517357768,-3.072848054789605,3.7851369990659265,0.6021286723977611,0.39787132760609767
21.966998991941047,-3.074195652100318,3.7902116950602975,0.6021280981556426,0.39787190184821775
21.971932810304413,-3.073879274935466,3.7899966487246486,0.6021299199696902,0.39787008003417157
21.97686662866778,-3.073096758736797,3.7852676737185478,0.6021324822423031,0.39786751776155904
21.981800447031148,-3.0743051498679703,3.775876885370605,0.6021308901403902,0.3978691098634719
21.98673426539451,-3.0763186113234635,3.7622627436383183,0.6021260943980585,0.39787390560580405
21.991668083757876,-3.076295657379552,3.7440503827824223,0.6021260096403784,0.39787399036348586
21.996601902121242,-3.0752293288769237,3.721906875721253,0.6021319812395699,0.3978680187642958
22.001535720484608,-3.0761966199803816,3.695933583029646,0.6021344379104621,0.3978655620934047
22.006469538847977,-3.0785084924066455,3.666476699902657,0.6021286831121856,0.3978713168916825
22.011403357211343,-3.0789429714314696,3.6330256820860103,0.6021235489842041,0.397876451019666
22.016337175574705,-3.0777316978415534,3.595549215539155,0.6021265967024234,0.3978734033014476
22.02127099393807,-3.0779552204381884,3.55431788569177,0.6021322575153774,0.3978677424884935
22.026204812301437,-3.079835250387365,3.509246570348319,0.6021324041971944,0.39786759580667697
22.031138630664806,-3.080569893716857,3.460654038253885,0.6021282171727715,0.3978717828311008
22.036072449028172,-3.07947845599248,3.4083089351161378,0.6021249380852782,0.39787506191859606
22.041006267391538,-3.078841929633512,3.3526019174730357,0.6021242796072657,0.3978757203966095
22.0459400857549,-3.0796616402111874,3.2936314205449686,0.6021265577353759,0.3978734422685008
22.050873904118266,-3.08021332620511,3.2314638719695905,0.6021309898114656,0.3978690101924132
22.055807722481635,-3.079283202058798,3.166544625082993,0.6021321052899669,0.3978678947139143
22.060741540845,-3.0779847263729265,3.098609119274243,0.6021254551593127,0.39787454484457185
22.065675359208367,-3.0776160200106837,3.0281577531482045,0.6021172747280419,0.39788272527584434
22.070609177571733,-3.0776389603798946,2.954699575160351,0.6021185454868229,0.39788145451706464
22.0755429959351,-3.076776321296452,2.8783794976160295,0.6021288927381508,0.39787110726573843
22.080476814298464,-3.074984975698022,2.7997686409098463,0.6021349579055283,0.3978650420983628
22.08541063266183,-3.073390199553213,2.7188632102893893,0.6021263903966402,0.39787360960725393
22.090344451025196,-3.0725919373273256,2.635389572633256,0.6021094793282062,0.39789052067568725
22.09527826938856,-3.0718618517292287,2.549292223378329,0.6021029525656486,0.39789704743824167
22.100212087751927,-3.0702672085577603,2.4614029271720756,0.6021173323712838,0.39788266763260494
22.105145906115297,-3.0679472823083898,2.3716762947826924,0.6021373881452131,0.39786261185867533
22.11007972447866,-3.065791293441506,2.280232982046572,0.6021339608651276,0.39786603913876045
22.115013542842025,-3.064434576185094,2.187285278854384,0.6021017885984807,0.3978982114054058
22.11994736120539,-3.0639068921163277,2.0929404514874235,0.6020747089390508,0.3979252910648347
22.124881179568757,-3.063395839149423,1.9972391303883645,0.6020859512966884,0.3979140487071979
22.129814997932126,-3.0618019894130155,1.9002801774295301,0.6021208968359101,0.3978791031679782
22.13474881629549,-3.0592906939340376,1.8022503952819497,0.6021318887989618,0.3978681112049272
22.139682634658854,-3.0573763325471326,1.7033329681241614,0.602098796786414,0.39790120321747596
22.14461645302222,-3.057302099736647,1.6039364910572476,0.6020519822306557,0.3979480177732382
22.149550271385586,-3.0591614041044064,1.5042664728311135,0.6020304150878678,0.3979695849160271
22.154484089748955,-3.061454931796865,1.40467290481176,0.6020378706749056,0.39796212932899294
22.15941790811232,-3.0621546866359184,1.3054213696011296,0.6020504854790387,0.3979495145248638
22.164351726475687,-3.061108553808518,1.2069955168247501,0.6020486708803647,0.39795132912354103
22.169285544839052,-3.059599751786825,1.1096707033967612,0.6020247083628787,0.3979752916410301
22.174219363202415,-3.0587966089363543,1.0138027191397267,0.6019721184006745,0.39802788160323516
22.179153181565784,-3.0590607613613927,0.920089174352239,0.6018894778159091,0.3981105221879993
22.18408699992915,-3.059622962407779,0.8293023217160251,0.6017925751360825,0.3982074248678256
22.189020818292516,-3.0594863152675473,0.7422031803287696,0.6017030674885653,0.3982969325153423
22.19395463665588,-3.058443049877937,0.6597535571422778,0.6016162100865655,0.3983837899173411
22.198888455019247,-3.0564635104548303,0.583026990425187,0.6014886613289906,0.3985113386749166
22.203822273382613,-3.0535244002177224,0.5132430824917029,0.6012672258319598,0.39873277417194786
22.20875609174598,-3.0499476510546715,0.4517938402521677,0.6009308447134954,0.3990691552904124
22.213689910109345,-3.0466455367733896,0.40047402886007416,0.6004886264576004,0.3995113735463089
22.21862372847271,-3.044752998234092,0.3616227561496556,0.5998722340719045,0.40012776593200505
22.223557546836076,-3.0436383966109846,0.33736495787304177,0.5992163187060613,0.4007836812978486
22.228491365199446,-3.0406489299342696,0.3292365988687916,0.5983950823006458,0.4016049177032654
22.23342518356281,-3.034287792735546,0.33809933893562216,0.5977796387886606,0.40222036121525184
22.238359001926174,-3.025992772198353,0.3615280834951788,0.5972919789095905,0.40270802109432274
22.24329282028954,-3.019354511449615,0.39851184597548966,0.5969267815535686,0.403073218450346
22.248226638652906,-3.0174161481140005,0.4483448622194284,0.5966579765018001,0.40334202350210974
22.253160457016275,-3.0184315448800647,0.508814333655933,0.5965788412090312,0.4034211587948742
22.25809427537964,-3.0182189940437905,0.5788476620506711,0.5966202136946117,0.40337978630929094
22.263028093743007,-3.015871012959388,0.6578523909655116,0.5966353475351392,0.40336465246876424
22.26796191210637,-3.0136808347424613,0.7442778289644169,0.5967661197263692,0.4032338802775351
22.272895730469735,-3.0133129675696684,0.8360575711084957,0.5969706349717147,0.40302936503219117
22.277829548833104,-3.013451414687013,0.9318232328556593,0.5971883925738086,0.40281160743009836
22.28276336719647,-3.011911909692688,1.0306707483601492,0.5973518930643231,0.40264810693958486
22.287697185559836,-3.0091906703597995,1.131922732109234,0.5974231486299822,0.4025768513739258
22.2926310039232,-3.008439252796659,1.2349873931757167,0.5974234063104447,0.40257659369346444
22.297564822286564,-3.011661747051897,1.339400114443803,0.5974049897385659,0.40259501026534344
22.302498640649933,-3.0161232099361883,1.4447208439260018,0.597400637398863,0.4025993626050466
22.3074324590133,-3.0169577115037542,1.550591070112089,0.5974087973989196,0.4025912026049905
22.312366277376665,-3.0135070280531533,1.6566580088533704,0.5974170174046687,0.40258298259924047
22.31730009574003,-3.0090078646603473,1.76258750842159,0.5974210466962613,0.40257895330764704
22.322233914103396,-3.006872230329505,1.8681003211134593,0.5974219111433852,0.4025780888605233
22.327167732466766,-3.0086906292369395,1.9729260545733585,0.5974207008561754,0.40257929914773216
22.332101550830128,-3.0120864594618615,2.0766562535935607,0.5974213001755484,0.40257869982836075
22.337035369193494,-3.012900680546346,2.17902451974828,0.5974282988829683,0.4025717011209446
22.34196918755686,-3.0107134777908753,2.280083195494962,0.5974383990238804,0.40256160098003513
22.346903005920225,-3.00915336434938,2.3795099538034,0.5974420238249304,0.40255797617898964
22.35183682428359,-3.010847326138001,2.4770358281210947,0.5974359903364995,0.40256400966742334
22.35677064264696,-3.0138587167494237,2.572603626368524,0.5974275168878472,0.40257248311607774
22.361704461010323,-3.0143712010295456,2.66601653441412,0.5974247490082786,0.40257525099564945
22.36663827937369,-3.012643039547587,2.756971045097801,0.5974296066356818,0.40257039336824696
22.371572097737054,-3.0130233711740213,2.8451067505776155,0.5974391208622309,0.40256087914169875
22.37650591610042,-3.0164853578649145,2.930552554792815,0.5974465479223536,0.4025534520815779
22.38143973446379,-3.0182156424984004,3.0130060751371004,0.5974437804403585,0.40255621956357257
22.386373552827155,-3.0159558384619247,3.0920306687103336,0.5974316399766404,0.4025683600272907
22.39130737119052,-3.014875215001088,3.1674990712261075,0.5974244083859678,0.40257559161796214
22.396241189553884,-3.0185685923515173,3.23918334169371,0.5974330952744488,0.4025669047294808
22.40117500791725,-3.0215687442729604,3.3070873227098176,0.5974474012138326,0.40255259879009586
22.40610882628062,-3.0185177104662713,3.3711016254956636,0.5974480441892299,0.40255195581469716
22.411042644643985,-3.0146276884237473,3.4306692146507687,0.5974347285348786,0.4025652714690462
22.41597646300735,-3.0169084483337674,3.485898621656017,0.5974266860451011,0.4025733139588236
22.420910281370716,-3.021122120104402,3.5361915466851883,0.5974344470799364,0.40256555292399115
22.42584409973408,-3.019368489344656,3.5817972014540773,0.5974458329875391,0.4025541670163899
22.430777918097448,-3.0145554790580276,3.622782613591487,0.5974452475005766,0.40255475250335365
22.435711736460814,-3.0145610879222966,3.6590531191392133,0.5974353761409817,0.40256462386294933
22.44064555482418,-3.0178159779055576,3.690645055490906,0.5974310669609681,0.4025689330429655
22.445579373187545,-3.017351675032974,3.7166206887466933,0.597437213910092,0.402562786093845
22.45051319155091,-3.0139019283514403,3.736635936869526,0.5974432836603999,0.40255671634353973
22.455447009914277,-3.0132453851389096,3.7513405764917653,0.5974408606216035,0.40255913938233834
22.460380828277643,-3.0149655214964475,3.76022315042747,0.5974358799454973,0.4025641200584464
22.46531464664101,-3.014352588954482,3.764381397383466,0.597436648285932,0.40256335171801294
22.470248465004374,-3.011909127964591,3.7640112865380355,0.5974394183229949,0.40256058168095166
22.47518228336774,-3.01169552546117,3.75820323078389,0.5974375985432325,0.40256240146071576
22.48011610173111,-3.0130788816396925,3.747683312949298,0.5974358683839546,0.4025641316199939
22.485049920094475,-3.0122655309235022,3.732546467394785,0.5974404279774842,0.4025595720264637
22.489983738457838,-3.009741641146087,3.7135099178542474,0.5974435745861039,0.4025564254178465
22.494917556821203,-3.0090703238616685,3.6904003951093,0.5974361659456419,0.40256383405831003
22.49985137518457,-3.0103523472937495,3.663699864703383,0.5974281943112116,0.40257180569274115
22.50478519354794,-3.010668621514351,3.633684718653327,0.5974353252204143,0.40256467478353947
22.509719011911304,-3.0090353070705915,3.5997619217154018,0.5974494165003508,0.40255058350360434
22.51465283027467,-3.006906174599209,3.5616951581080034,0.5974467255008544,0.4025532745031033
22.519586648638033,-3.005982139412404,3.520028245351016,0.5974273136197976,0.40257268638415994
22.5245204670014,-3.0070882391476785,3.474983920022383,0.5974201729279119,0.4025798270760463
22.529454285364768,-3.008665973480074,3.426517302956715,0.5974388204998796,0.4025611795040795
22.534388103728134,-3.0074319398853504,3.3743991789183014,0.5974565699893215,0.4025434300146397
22.5393219220915,-3.0034534130819437,3.3188153263998896,0.5974452932017901,0.402554706802172
22.544255740454865,-3.0014378313990204,3.260238815093877,0.5974198334144629,0.402580166589501
22.549189558818227,-3.0040624755642726,3.198320118139814,0.5974165120772081,0.40258348792675847
22.554123377181597,-3.0075386623950284,3.133451269699918,0.5974387363194732,0.4025612636844955
22.559057195544963,-3.006293197540966,3.0657442742436882,0.5974540562073399,0.40254594379663206
22.56399101390833,-3.000414959735389,2.995451155188552,0.597443164678846,0.40255683532512876
22.568924832271694,-2.9967588230733675,2.9226148937984133,0.597423238222215,0.40257676178176055
22.57385865063506,-3.0004511521829467,2.8470911667859524,0.5974175539845317,0.4025824460194446
22.57879246899843,-3.006487499603365,2.769613194022594,0.5974261002577012,0.40257389974627705
22.58372628736179,-3.0058901057965492,2.690006802529839,0.5974353623242139,0.40256463767976763
22.588660105725157,-2.9987893431099133,2.6080608546330732,0.5974391657640213,0.40256083423996025
22.593593924088523,-2.993577054307479,2.524295963691202,0.5974383207195075,0.4025616792844721
22.59852774245189,-2.9955630729041944,2.4385419442397334,0.5974307626179922,0.4025692373859855
22.60346156081526,-3.0018565926292546,2.351007620172564,0.5974146766780231,0.40258532332595365
22.608395379178624,-3.0045469928789816,2.2613285409908834,0.5973984738930623,0.40260152611091443
22.613329197541987,-2.9990452204261855,2.169959661849008,0.5973972519045035,0.40260274809947205
22.618263015905352,-2.991050178284413,2.0773102280201443,0.5974163381077874,0.40258366189618755
22.623196834268718,-2.9894697959748853,1.9834145895078672,0.5974419311816355,0.4025580688223396
22.628130652632088,-2.993702883161768,1.8884780561892316,0.5974503422432175,0.40254965776075935
22.633064470995453,-2.995519862964061,1.7925824647692739,0.5974282905575914,0.40257170944638665
22.63799828935882,-2.990588833616246,1.696001956190616,0.5973857235556951,0.40261427644828374
22.642932107722185,-2.982537624532771,1.599195915323748,0.5973474776498066,0.40265252235417515
22.647865926085547,-2.978231319991494,1.5023896159292658,0.597329432476909,0.4026705675270746
22.652799744448917,-2.9801881743739513,1.4059871543478075,0.5973234466390955,0.40267655336489094
22.657733562812282,-2.982513295034431,1.310269435223028,0.5973104994172579,0.40268950058673325
22.66266738117565,-2.9778371869317124,1.2156807609247082,0.5972883691569275,0.402711630847066
22.667601199539014,-2.967780969661297,1.1225844677788748,0.5972770961624088,0.4027229038415892
22.67253501790238,-2.9602561402660115,1.0314587079048194,0.5972906237762117,0.4027093762277874
22.677468836265746,-2.958949895624356,0.9427594021498762,0.5973091379746933,0.40269086202930493
22.68240265462911,-2.9607783635385756,0.8571142759540726,0.5972893810404648,0.40271061896353255
22.687336472992477,-2.959742743719397,0.7753598565059506,0.5972009425488217,0.40279905745517475
22.692270291355843,-2.95244976228091,0.697872987845569,0.5970426653485386,0.4029573346554567
22.69720410971921,-2.942388941638436,0.6255094539167344,0.5968236884435849,0.4031763115604105
22.70213792808258,-2.9353542970565933,0.5597064374990022,0.5965429264968263,0.4034570735071698
22.70707174644594,-2.932457301321942,0.5018997891910026,0.5962001584024138,0.40379984160158194
22.712005564809306,-2.931600136142646,0.45446863440219715,0.5957524881556403,0.4042475118483566
22.716939383172672,-2.93051221693686,0.4190284938058835,0.5951705375153908,0.4048294624886058
22.721873201536038,-2.9273842913889707,0.3973127575824648,0.5945127743221665,0.4054872256818318
22.726807019899407,-2.921276862473976,0.3889907699593925,0.5939317249661848,0.4060682750378144
22.731740838262773,-2.910755016620567,0.3945158391082307,0.5933416940832348,0.4066583059207659
22.73667465662614,-2.896357469829004,0.41374036353316207,0.5928203391631467,0.40717966084085483
22.7416084749895,-2.8821366702607993,0.4461654621531968,0.5924552715175442,0.40754472848645984
22.746542293352867,-2.8723421298052427,0.49073867306475166,0.5922849857978404,0.40771501420616096
22.751476111716237,-2.8694378359235264,0.5469109045570025,0.5922835055347145,0.40771649446928215
22.756409930079602,-2.8705422933119165,0.6135974028770991,0.5923057584434683,0.4076942415605233
22.761343748442968,-2.869876132983878,0.6890240611958061,0.5923583482947263,0.40764165170926603
22.766277566806334,-2.8654378977519657,0.7720842106678795,0.5924215692843999,0.4075784307195927
22.771211385169696,-2.8590492658295648,0.8609019696927995,0.5925088599756636,0.4074911400283302
22.776145203533066,-2.854064956578348,0.9542042549563056,0.5926217992718166,0.40737820073217823
22.78107902189643,-2.852609635637066,1.0510651062658212,0.5927353276872418,0.40726467231675334
22.786012840259797,-2.85311803801045,1.150620450248456,0.592835405722322,0.40716459428167384
22.790946658623163,-2.8527985346250144,1.2522286791137938,0.592927955311573,0.40707204469242414
22.79588047698653,-2.8511659343411524,1.3553130338359856,0.5930117344124547,0.4069882655915427
22.8008142953499,-2.849169914222845,1.4594151405133906,0.5930604366844625,0.40693956331953546
22.80574811371326,-2.847181203079844,1.5638881642893123,0.5930503676944288,0.4069496323095701
22.810681932076626,-2.844373027358627,1.6685480620015858,0.5930008825691149,0.4069991174348829
22.815615750439992,-2.840593767595635,1.773072341051543,0.5929654213339016,0.40703457867009646
22.820549568803358,-2.8378021189947837,1.8771726967567937,0.5929747489158997,0.4070252510880979
22.825483387166727,-2.8377361488739243,1.9806419417957393,0.5930055496860469,0.40699445031795
22.830417205530093,-2.8397919276728434,2.08323260414717,0.5930181975675624,0.40698180243643556
22.835351023893455,-2.8414030491353204,2.184741468902415,0.5930096319551477,0.4069903680488536
22.84028484225682,-2.8410531156508934,2.2845343262712543,0.5930066657270597,0.4069933342769447
22.845218660620187,-2.8406099752564256,2.382667716209891,0.5930173580720172,0.4069826419319905
22.850152478983556,-2.8423531413561305,2.478709819357277,0.5930205513584551,0.4069794486455565
22.855086297346922,-2.845361805739795,2.572674351089497,0.5930069794966201,0.4069930205073928
22.860020115710288,-2.8473997024540627,2.664631434196801,0.5929982436767983,0.4070017563272185
22.86495393407365,-2.8485724399784824,2.754343314697104,0.5930098938452475,0.4069901061587698
22.869887752437016,-2.8503706174037218,2.8415119343576594,0.593024120584821,0.40697587941919694
22.874821570800385,-2.8528032918671657,2.9261154890713086,0.5930203724075686,0.40697962759645107
22.87975538916375,-2.854772871276152,3.007574172163619,0.5930088913243522,0.40699110867966776
22.884689207527117,-2.8564304248820878,3.0856591253808845,0.5930095117006431,0.40699048830337675
22.889623025890483,-2.8587434240243867,3.1600103129740607,0.5930178359321538,0.40698216407186366
22.89455684425385,-2.861226364807361,3.2309246821524393,0.5930184566106251,0.4069815433933923
22.899490662617215,-2.862478014341782,3.29816000033057,0.5930135651974328,0.4069864348065838
22.90442448098058,-2.8628939369607362,3.3614069642324393,0.5930137369455749,0.4069862630584402
22.909358299343946,-2.8639920309723537,3.420316904379207,0.5930166179745064,0.40698338202950596
22.914292117707312,-2.8655913973517073,3.4748077848342853,0.5930157995014718,0.40698420050253914
22.919225936070678,-2.8663670980850613,3.5243761486283787,0.5930151104720247,0.4069848895319892
22.924159754434047,-2.8663542212964486,3.569339795996599,0.5930174862032076,0.40698251380080835
22.92909357279741,-2.8663969338490833,3.60962938165472,0.5930170201526751,0.4069829798513428
22.934027391160775,-2.8663509707343717,3.6449008286619087,0.5930131978334704,0.40698680217054845
22.93896120952414,-2.865909203410354,3.6754576684750786,0.5930141184724051,0.4069858815316155
22.943895027887507,-2.865713240215645,3.700875323947655,0.5930192769811148,0.40698072302290866
22.948828846250873,-2.86591595807936,3.7208397679670937,0.5930190124507666,0.40698098755325907
22.953762664614242,-2.8653304282727383,3.7361358404424716,0.5930135304837886,0.40698646952023987
22.958696482977608,-2.86373964903508,3.7461265659665655,0.5930124713821345,0.40698752862189563
22.96363030134097,-2.8629260585079517,3.749881189087435,0.5930169466203955,0.4069830533836353
22.968564119704336,-2.863564919145378,3.748623650892692,0.5930193403867914,0.4069806596172414
22.973497938067702,-2.8635860014209875,3.74259391416923,0.5930172273018911,0.40698277270214284
22.97843175643107,-2.8618809947486583,3.7321754087168073,0.5930141362480564,0.40698586375597773
22.983365574794437,-2.860622524890297,3.7170173905145174,0.5930127245434098,0.4069872754606245
22.988299393157803,-2.8613479315800383,3.697043771603706,0.5930147690515443,0.4069852309524915
22.993233211521165,-2.8620719265869803,3.6730157944658077,0.5930193506889562,0.40698064931508043
22.99816702988453,-2.861113934437692,3.6453483362652714,0.5930196552558804,0.4069803447481581
23.0031008482479,-2.8602154600464904,3.614129665890841,0.593012857004235,0.4069871429998046
23.008034666611266,-2.8610028434734573,3.5793695546745936,0.5930087694453952,0.40699123055864556
23.012968484974632,-2.861955001917545,3.5406509940598214,0.5930150131878044,0.4069849868162381
23.017902303337998,-2.8616193206176477,3.4987048455696184,0.5930217584069645,0.40697824159707907
23.02283612170136,-2.8614261816247604,3.4535172030237016,0.5930174291269632,0.4069825708770798
23.02776994006473,-2.8626713450311354,3.4050913549923685,0.5930091450881778,0.40699085491586584
23.032703758428095,-2.8638573806173167,3.3531966906482147,0.59300980762637,0.4069901923776749
23.03763757679146,-2.8635710229367657,3.2981617438929414,0.5930159828443046,0.40698401715974214
23.042571395154827,-2.8633468864295097,3.2398593596862075,0.5930165293907411,0.4069834706133061
23.047505213518193,-2.8648793158741084,3.17848460449825,0.5930128805376623,0.40698711946638766
23.052439031881562,-2.866691388526864,3.1136951958930372,0.593012599561563,0.4069874004424886
23.057372850244924,-2.8665938373440256,3.0462071199630265,0.5930125957905387,0.4069874042135162
23.06230666860829,-2.865705793433813,2.9761215506747476,0.5930072275300701,0.40699277247398763
23.067240486971656,-2.8665848208326405,2.903560155696726,0.5930040791888542,0.4069959208152048
23.07217430533502,-2.868737960215498,2.8285774082453825,0.5930126118240839,0.40698738817997615
23.07710812369839,-2.8695128081907924,2.75135052197687,0.5930225885734421,0.4069774114306189
23.082041942061757,-2.868590753678522,2.6719282852108717,0.593014783227571,0.40698521677649324
23.08697576042512,-2.868234173979959,2.5904464953077575,0.5929929779170956,0.4070070220869709
23.091909578788485,-2.8695222084214023,2.5068897214564334,0.5929838319318536,0.4070161680722102
23.09684339715185,-2.871007407665083,2.4212734131432385,0.5929990887829122,0.4070009112211498
23.10177721551522,-2.871179615709439,2.3338353677617265,0.5930175828847105,0.4069824171193501
23.106711033878586,-2.8705242524647043,2.2446006733585238,0.5930165452804975,0.40698345472356207
23.11164485224195,-2.87052435115606,2.1537813765440923,0.5930030193933038,0.4069969806107554
23.116578670605314,-2.871254921990631,2.0616349116995702,0.5929955870049982,0.40700441299905926
23.12151248896868,-2.8712975411757373,1.9684337798509983,0.592988665408003,0.4070113345960539
23.12644630733205,-2.8700789621813034,1.8743150845278296,0.5929636058313624,0.40703639417269655
23.131380125695415,-2.8690019038559846,1.7793495430368502,0.5929316736987744,0.40706832630528583
23.13631394405878,-2.86946007783479,1.683638768595702,0.592932167928558,0.407067832075503
23.141247762422147,-2.8704994453569554,1.5875216457592871,0.5929760254523306,0.407023974551732
23.146181580785512,-2.8699765684714635,1.49137001363093,0.5930183885254559,0.4069816114786102
23.15111539914888,-2.867604662523157,1.3955287411834076,0.5930085808012611,0.4069914192028067
23.156049217512244,-2.8648751481319117,1.300345700101913,0.5929501439303475,0.4070498560737245
23.16098303587561,-2.8630281975766048,1.2063603992349883,0.5928875044480583,0.4071124955560167
23.165916854238976,-2.8621632679078264,1.113929904313447,0.5928446697201973,0.4071553302838813
23.17085067260234,-2.8613521795177155,1.0235694276486331,0.5928058810925485,0.40719411891153356
23.17578449096571,-2.8598188382432816,0.9357890078545391,0.5927550693416955,0.40724493066238593
23.180718309329073,-2.8577978805161894,0.8512941039348353,0.5927024727856957,0.4072975272183846
23.18565212769244,-2.855822707790058,0.7710005089220222,0.5926575104346582,0.40734248956942165
23.190585946055805,-2.854020933683072,0.6958116965171286,0.5925986449350651,0.40740135506901387
23.19551976441917,-2.8523184839414295,0.6266599210167453,0.592495946731897,0.4075040532721812
23.20045358278254,-2.8507540495737356,0.5646969958715017,0.5923538789355353,0.40764612106854403
23.205387401145906,-2.8494971638119018,0.5111534538787668,0.59220063713737,0.4077993628667093
23.21032121950927,-2.8483966747512848,0.4670247344953471,0.592025040424803,0.4079749595792769
23.215255037872634,-2.846857177307858,0.43405037712305355,0.5916888901710687,0.40831110983301144
23.220188856236,-2.8448422566433083,0.41460465756025117,0.5912025739353229,0.40879742606875874
23.22512267459937,-2.8436444822459084,0.4100043297333913,0.5906172040242115,0.4093827959798707
23.230056492962735,-2.8446991996180144,0.4200787240252977,0.590035229513946,0.4099647704901379
23.2349903113261,-2.8481103197844426,0.44386063127848685,0.5894913287156122,0.4105086712884731
23.239924129689467,-2.851711522739039,0.4805984831398448,0.589007793564756,0.4109922064393306
23.24485794805283,-2.8527727426403016,0.5286037568601225,0.588726188261968,0.4112738117421179
23.249791766416198,-2.851901505218523,0.5866155570840216,0.5885664758411978,0.4114335241628828
23.254725584779564,-2.85209264235234,0.6535531955612626,0.5885797400556094,0.4114202599484663
23.25965940314293,-2.854437895980153,0.7289133396927933,0.5888036855230347,0.41119631448103966
23.264593221506296,-2.8569817868210983,0.8111514789100989,0.589121881427456,0.41087811857661977
23.26952703986966,-2.8572461141369043,0.8986656086971253,0.5894150482339594,0.4105849517701172
23.274460858233027,-2.8545665814442827,0.9902729721769338,0.5896231186480058,0.41037688135607214
23.279394676596393,-2.850979141626366,1.0852409588333902,0.5897464450558411,0.4102535549482374
23.28432849495976,-2.8494114205226184,1.182866715626043,0.5898094059923052,0.4101905940117746
23.289262313323125,-2.85098369593641,1.2825527308318343,0.5898309647625187,0.4101690352415615
23.29419613168649,-2.8553732575303803,1.383764391207993,0.5898271291720231,0.4101728708320579
23.29912995004986,-2.859897807031556,1.4859446744167935,0.5898176450929825,0.4101823549110986
23.304063768413226,-2.86000143615353,1.5887116312578289,0.5898153990172379,0.41018460098684345
23.308997586776588,-2.855748039966704,1.6916814857340075,0.5898173233231613,0.4101826766809203
23.313931405139954,-2.8530499131484874,1.794449015945127,0.5898155279344864,0.4101844720695945
23.31886522350332,-2.855844962442482,1.896849102188946,0.5898111561066058,0.4101888438974744
23.32379904186669,-2.860524286296706,1.9985134769584454,0.5898102337044182,0.4101897662996615
23.328732860230055,-2.8600701539542466,2.099184601635745,0.5898133906589557,0.4101866093451237
23.33366667859342,-2.8535981388379614,2.1983729466923627,0.5898178565389842,0.4101821434650978
23.338600496956783,-2.849068845166043,2.2960110837261722,0.5898237309775929,0.41017626902649273
23.34353431532015,-2.852250419659382,2.392056273322877,0.5898303311187298,0.4101696688853583
23.348468133683518,-2.8569957574777822,2.4863554256926563,0.5898322880335573,0.4101677119705356
23.353401952046884,-2.8549958726492006,2.5787389294006346,0.589827675598848,0.41017232440524704
23.35833577041025,-2.849501379500353,2.6689023032499084,0.5898235009217235,0.4101764990823741
23.363269588773615,-2.8489070276766153,2.7566484143698875,0.5898250018400251,0.4101749981640752
23.368203407136978,-2.852430682899606,2.8419875850890004,0.5898273729358018,0.41017262706829916
23.373137225500347,-2.8528264703088344,2.924538519824823,0.5898263929632774,0.41017360704082423
23.378071043863713,-2.849488401953075,3.003843773494198,0.5898272356623038,0.4101727643417996
23.38300486222708,-2.8488196047094743,3.0795567320832333,0.589832981189873,0.4101670188142304
23.387938680590445,-2.8524315646949487,3.151747960171066,0.5898352794364622,0.41016472056763914
23.39287249895381,-2.8544062112142523,3.220279169563051,0.589828277888902,0.41017172211519903
23.39780631731718,-2.852030924744095,3.285266066431397,0.5898216133407534,0.4101783866633475
23.402740135680542,-2.850597004857116,3.3462024857366983,0.5898261089050085,0.4101738910990913
23.407673954043908,-2.853863960439102,3.4029631235549958,0.5898357069993334,0.4101642930047645
23.412607772407274,-2.857113120516701,3.4551247998442682,0.5898367849310078,0.4101632150730877
23.41754159077064,-2.855511115223593,3.502673690609866,0.5898287230261237,0.4101712769779742
23.42247540913401,-2.853140685259469,3.5456012574576943,0.5898232891356148,0.41017671086848523
23.427409227497375,-2.855829112903818,3.584227567929763,0.5898273350266401,0.41017266497746185
23.432343045860737,-2.859930819662172,3.6188635821326267,0.5898348654749337,0.41016513452916875
23.437276864224103,-2.858539634139841,3.6490143311481065,0.589835884960652,0.41016411504345157
23.44221068258747,-2.854911967748698,3.674122456628485,0.5898290458347467,0.41017095416936017
23.447144500950838,-2.8571561631713394,3.6940048432727135,0.5898238580845983,0.41017614191951174
23.452078319314204,-2.862451424079014,3.707993614838644,0.5898283091387606,0.41017169086535143
23.45701213767757,-2.8613976061606246,3.715960996697379,0.5898362641401259,0.41016373586398847
23.461945956040935,-2.8562172620503707,3.719130735272472,0.5898351346428892,0.41016486536122687
23.466879774404298,-2.857679477501934,3.7172172823575726,0.5898257108485533,0.41017428915556436
23.471813592767667,-2.8645198204399973,3.7106804330015435,0.5898229258877761,0.41017707411634347
23.476747411131033,-2.8647024951425344,3.6994539701509104,0.5898323429666267,0.41016765703749364
23.4816812294944,-2.858069017729594,3.6842183465047276,0.589839256609484,0.41016074339463626
23.486615047857764,-2.8576355114242262,3.664703960576743,0.5898310342975124,0.41016896570660855
23.49154886622113,-2.8654700258778614,3.6414110020208876,0.5898194073550327,0.4101805926490901
23.496482684584496,-2.8681152521007913,3.6142242179397273,0.5898240220655349,0.4101759779385894
23.501416502947862,-2.8611542997059782,3.5832615165114237,0.5898393684011433,0.4101606316029819
23.506350321311228,-2.857635235521676,3.548761900720877,0.5898403902428427,0.4101596097612844
23.511284139674594,-2.8643285004830115,3.510618254562143,0.589822892626913,0.4101771073772155
23.51621795803796,-2.8695220438485403,3.4691285287649163,0.5898134345720392,0.4101865654320909
23.521151776401325,-2.8643850486029225,3.4244776560285457,0.5898278911070018,0.4101721088971279
23.52608559476469,-2.8582897625331873,3.375973368251453,0.5898447099278186,0.4101552900763117
23.531019413128057,-2.8611483054023035,3.3245656689629395,0.5898379856931687,0.41016201431096305
23.535953231491423,-2.866546452000886,3.270335524162175,0.5898171062592015,0.4101828937449325
23.54088704985479,-2.864655932835612,3.212907339850996,0.5898110002352975,0.4101889997688374
23.545820868218154,-2.8586870563448716,3.1523794801895586,0.5898257319365089,0.41017426806762797
23.550754686581524,-2.8569215695017993,3.089144607640598,0.5898404052698908,0.41015959473424807
23.55568850494489,-2.8589010309283505,3.023475605026948,0.5898383520643907,0.41016164793975124
23.56062232330825,-2.8590386150477287,2.9547274870903495,0.5898238949596397,0.4101761050445053
23.565556141671617,-2.856163200190967,2.8829621971609836,0.5898108881512711,0.410189111852876
23.570489960034983,-2.8527346043613795,2.8088870245484907,0.5898092430776933,0.41019075692645435
23.575423778398353,-2.8499941102947974,2.732868691977808,0.5898209625425791,0.41017903746157036
23.58035759676172,-2.84784225537569,2.654738043778991,0.5898370006658012,0.41016299933834943
23.585291415125084,-2.846435387366999,2.5747427640199554,0.5898397521519638,0.4101602478521896
23.590225233488447,-2.8457579512116062,2.4931967344304486,0.5898208265091905,0.41017917349496247
23.595159051851812,-2.8443676673727323,2.409973651086011,0.5897964359402276,0.41020356406392255
23.60009287021518,-2.8406950342290047,2.325003293388169,0.5897924075784493,0.4102075924256998
23.605026688578548,-2.835956937317203,2.2383186959399577,0.5898112910878944,0.4101887089162543
23.609960506941913,-2.832784429942875,2.149978436595087,0.5898269472621972,0.41017305274195154
23.61489432530528,-2.831463661609831,2.060150893459901,0.5898183366028947,0.4101816634012526
23.619828143668645,-2.8307926183539793,1.969213169037949,0.5897974824525716,0.41020251755157533
23.62476196203201,-2.830492068817549,1.8776408888610725,0.5897915053161175,0.4102084946880303
23.629695780395377,-2.8308374344596614,1.7854265478970388,0.5898026605227514,0.41019733948139786
23.634629598758742,-2.8304774024488157,1.692507484218039,0.5898023366858156,0.41019766331833535
23.63956341712211,-2.8260851459101475,1.5992822021268212,0.5897686054254248,0.41023139457872687
23.644497235485474,-2.8176504996006195,1.5062059972443618,0.5897189505870729,0.41028104941708265
23.649431053848843,-2.810498271437418,1.4138910060592693,0.5896962455157935,0.4103037544883636
23.654364872212206,-2.809633878195092,1.3226159093156054,0.5897229054443075,0.41027709455985284
23.65929869057557,-2.8152778877015465,1.2326542607107882,0.589773940315146,0.41022605968901826
23.664232508938937,-2.8208175248661798,1.144357874709444,0.5897956559879254,0.41020434401624173
23.669166327302303,-2.8177429738323876,1.0582195386576039,0.5897489310806181,0.4102510689235529
23.674100145665673,-2.806393881843203,0.97489430657564,0.5896372255596448,0.4103627744445265
23.67903396402904,-2.7940430128955556,0.89486918135477,0.5894975670238652,0.4105024329803046
23.6839677823924,-2.7862805823592356,0.8185927451261956,0.5893649754829134,0.41063502452125566
23.688901600755766,-2.783978322015538,0.7466825465153005,0.5892430764088215,0.41075692359534677
23.693835419119132,-2.782564589726287,0.680545882318948,0.589107762332075,0.4108922376720918
23.6987692374825,-2.7770599137832574,0.6213528192156881,0.5889365192297504,0.41106348077441696
23.703703055845867,-2.76811504745518,0.5702411957526261,0.5887210328416328,0.41127896716253487
23.708636874209233,-2.7596528259426423,0.5288540925705731,0.5884373467507777,0.4115626532533901
23.7135706925726,-2.753985772182182,0.49845175171570794,0.5882064690665761,0.411793530937593
23.71850451093596,-2.7510534673372096,0.4793232391077587,0.5879761885698038,0.41202381143436567
23.72343832929933,-2.748826510104966,0.4729444358267115,0.5877705904322342,0.41222940957193643
23.728372147662697,-2.7451489555055333,0.47962659895087806,0.5875600456372285,0.41243995436694325
23.733305966026062,-2.7400538007256166,0.49855558513525206,0.5873828721218546,0.41261712788231864
23.738239784389428,-2.7351704041785996,0.5292171389137432,0.5872381667760612,0.4127618332281132
23.743173602752794,-2.7322274776936424,0.5714893950685683,0.5871148281254822,0.4128851718786939
23.74810742111616,-2.7321281891321196,0.624449701450975,0.5870290912792334,0.41297090872493825
23.753041239479526,-2.7332220686954054,0.6870984352241709,0.5869748097042508,0.41302519029991613
23.75797505784289,-2.732114993286548,0.7585819509877666,0.5870008744786442,0.4129991255255193
23.762908876206257,-2.7279253787882523,0.8372102947460064,0.5870849905520487,0.4129150094521159
23.767842694569623,-2.7230636503547867,0.9217142809835508,0.5871826370764416,0.4128173629277241
23.772776512932992,-2.720634252762196,1.0108883680997893,0.58725273173759,0.41274726826657643
23.77771033129636,-2.721809681462836,1.1037324807624445,0.5872812685822224,0.4127187314219448
23.78264414965972,-2.7240727471446275,1.1995506042178146,0.5872866540091074,0.4127133459950607
23.787577968023086,-2.724088620730365,1.2975228631646212,0.587301665947647,0.41269833405652145
23.792511786386452,-2.7220315141073126,1.3971201257339374,0.587343050515053,0.41265694948911713
23.79744560474982,-2.7203190683644487,1.4979001793689246,0.5873932897382561,0.41260671026591356
23.802379423113187,-2.7204598432598512,1.5994924784148126,0.5874174610185053,0.4125825389856652
23.807313241476553,-2.7226187181327357,1.701368770223272,0.5874023838167457,0.41259761618742574
23.812247059839915,-2.725767806669171,1.8028775122648943,0.5873730525715942,0.4126269474325759
23.81718087820328,-2.7283099186878563,1.9039947623430225,0.587364566410534,0.41263543359363575
23.82211469656665,-2.729225626305145,2.004524181013519,0.5873841098481388,0.4126158901560308
23.827048514930016,-2.728109537720052,2.103838372139475,0.5874093047876219,0.41259069521654707
23.831982333293382,-2.726112815310043,2.201771226677477,0.5874194075806124,0.41258059242355816
23.836916151656748,-2.7252246094145187,2.29834198399913,0.5874154880280495,0.4125845119761252
23.84184997002011,-2.7256929984719265,2.3932306716840483,0.5874091530034875,0.41259084700068954
23.84678378838348,-2.7261013747442386,2.4863134995007736,0.5874047320758996,0.4125952679282821
23.851717606746845,-2.7252668912010067,2.5775015092922398,0.587400519555721,0.4125994804484631
23.85665142511021,-2.723222953842071,2.666745406605479,0.5873987771044349,0.41260122289975115
23.861585243473577,-2.721060463229202,2.753827408881068,0.5874032506054232,0.41259674939876534
23.866519061836943,-2.7196770180165104,2.838389521648227,0.5874103380561466,0.41258966194804275
23.871452880200312,-2.7188454100534964,2.9204366592878612,0.587412524876111,0.4125874751280799
23.876386698563675,-2.7180590047192736,2.9996997768974114,0.5874096050258887,0.41259039497830335
23.88132051692704,-2.717166495646179,3.075930335949225,0.587407774804458,0.41259222519973415
23.886254335290406,-2.716202876323079,3.1485964009320173,0.5874086606893305,0.41259133931486053
23.891188153653772,-2.715438672921284,3.217446590309737,0.587408381034367,0.41259161896982266
23.89612197201714,-2.7153361592607315,3.282442594315707,0.5874068354376715,0.41259316456651746
23.901055790380507,-2.71580531995178,3.3432074360948203,0.5874083222044559,0.4125916777997325
23.90598960874387,-2.7161378654097548,3.3997580613480363,0.587412372815886,0.41258762718830083
23.910923427107235,-2.7161817380416333,3.4520012189315326,0.5874128370792234,0.41258716292496006
23.9158572454706,-2.7166790604748456,3.4996615451654236,0.5874081882954406,0.41259181170874326
23.92079106383397,-2.717917861553312,3.5418184064486997,0.5874051286895523,0.4125948713146345
23.925724882197336,-2.7190431529703885,3.5790745306506415,0.5874086611679986,0.4125913388361903
23.930658700560702,-2.719593338602329,3.61164753225102,0.587413986612778,0.41258601339141215
23.935592518924064,-2.720411559174951,3.639700303323819,0.5874132944891558,0.41258670551503485
23.94052633728743,-2.7220311879186943,3.6627196667315705,0.5874074469280909,0.41259255307610204
23.9454601556508,-2.723483212290006,3.6804702460410668,0.5874050366857732,0.41259496331842355
23.950393974014165,-2.72408739068774,3.693788399394198,0.5874095869634315,0.4125904130407669
23.95532779237753,-2.7248472193818163,3.7018085515479378,0.587414289672982,0.4125857103312196
23.960261610740897,-2.7265955577971153,3.7041638800918704,0.587412362641691,0.41258763736251114
23.965195429104263,-2.728295577291891,3.7015062267398364,0.587406947469791,0.41259305253441214
23.97012924746763,-2.7288963157253865,3.6942164247692886,0.5874057902258917,0.41259420977831396
23.975063065830994,-2.7293212294820397,3.6830074745076304,0.5874097601790376,0.4125902398251688
23.97999688419436,-2.7308520900785087,3.667502184431734,0.5874127683765659,0.4125872316276408
23.984930702557726,-2.732811354929471,3.647447683275905,0.5874112268745121,0.4125887731296942
23.989864520921092,-2.7337322985458967,3.6233112427346605,0.5874082325824022,0.41259176742180564
23.99479833928446,-2.733906410054217,3.5955421191652404,0.5874072033065856,0.41259279669762383
23.999732157647824,-2.7348857925932624,3.5641196451464405,0.5874072166501054,0.41259278335410515
24.00466597601119,-2.736813892496232,3.5292940246939377,0.5874076598153992,0.41259234018881275
24.009599794374555,-2.7381836020478625,3.4910924384501123,0.5874108850314719,0.4125891149727415
24.01453361273792,-2.738423279346543,3.4494981195633345,0.587414511293539,0.4125854887106759
24.01946743110129,-2.738884275724526,3.4047834805803787,0.5874097777120698,0.4125902222921448
24.024401249464656,-2.7404666346347284,3.3570658602502266,0.5873982063706308,0.412601793633584
24.029335067828022,-2.741999245707035,3.305739899252546,0.5873973230040307,0.4126026770001849
24.034268886191384,-2.7422191114389083,3.251094889764957,0.5874135137642391,0.4125864862399786
24.03920270455475,-2.7420496583872898,3.1933797196197524,0.5874239285486736,0.4125760714555444
24.04413652291812,-2.7431343184964208,3.1323534502587678,0.5874091255513321,0.4125908744528877
24.049070341281485,-2.7449415057813087,3.0687192310220666,0.5873888414097718,0.41261115859445097
24.05400415964485,-2.745419134435506,3.0024594148291173,0.5873935322640701,0.41260646774015414
24.058937978008217,-2.7443515267627294,2.9337053255937446,0.5874135422694359,0.4125864577347916
24.06387179637158,-2.7437529101921267,2.8625362844741544,0.5874145109719855,0.41258548903224407
24.06880561473495,-2.7448156065717364,2.7892487048259262,0.5873961471095241,0.4126038528947067
24.073739433098314,-2.7463294983293984,2.713622699595747,0.5873927474960433,0.412607252508189
24.07867325146168,-2.7463799554471877,2.635540829912612,0.5874120072343474,0.41258799276988656
24.083607069825046,-2.7447467313479037,2.555780295993797,0.5874177156333564,0.4125822843708801
24.08854088818841,-2.74327909062171,2.47425389057404,0.5873892057834658,0.41261079422077196
24.093474706551774,-2.7433635535027543,2.3911686817836477,0.5873605433304392,0.41263945667379553
24.098408524915143,-2.7438823732229674,2.306598012826857,0.5873738393232254,0.412626160681008
24.10334234327851,-2.7430496947801606,2.22018897593791,0.587416092251426,0.4125839077528063
24.108276161641875,-2.7410967210646873,2.132307813790188,0.587432732143826,0.41256726786040576
24.11320998000524,-2.7395171079470475,2.043336193843354,0.5873975531053727,0.4126024468988582
24.118143798368607,-2.7387103563214668,1.9532351601709188,0.587345016629992,0.412654983374238
24.123077616731976,-2.73762294361915,1.8623070073676555,0.5873294637943008,0.4126705362099285
24.12801143509534,-2.7353562156655435,1.7708684049949068,0.5873648418698902,0.4126351581343413
24.132945253458704,-2.732307166854236,1.6790382703530482,0.5874099047592015,0.412590095245031
24.13787907182207,-2.7298149130128575,1.5871208445590639,0.5874093657713298,0.412590634232904
24.142812890185436,-2.728867130637163,1.4952828549444774,0.587348932019648,0.41265106798458895
24.147746708548805,-2.7288022932854834,1.4038123723832685,0.5872707271082714,0.4127292728959674
24.15268052691217,-2.7283496724178344,1.3131861217012415,0.5872322461511729,0.4127677538530691
24.157614345275533,-2.727404286031401,1.2239569847744598,0.5872504852248889,0.4127495147793573
24.1625481636389,-2.726811969463822,1.136662726003398,0.5872904721552821,0.4127095278489669
24.167481982002265,-2.7270477928917667,1.0517586868585969,0.5873064569740525,0.4126935430302
24.172415800365634,-2.7276381233439513,0.9695722932918652,0.5872832156650954,0.4127167843391588
24.177349618729,-2.727870843800307,0.890850244243351,0.5872319802480314,0.41276801975622207
24.182283437092366,-2.727720843057462,0.8166120131167501,0.5871587097223344,0.4128412902819192
24.18721725545573,-2.7278388170853582,0.7477000774199783,0.5870520468642748,0.4129479531399774
24.192151073819094,-2.7283067376956627,0.6848064897047818,0.5869015130332581,0.4130984869709936
24.197084892182463,-2.7281514339371937,0.6286064914539881,0.5867155668029259,0.4132844332013256
24.20201871054583,-2.726435363027126,0.579884903105873,0.5865171828302717,0.4134828171739802
24.206952528909195,-2.7238169347899683,0.5399022769572049,0.5863265578771164,0.41367344212713564
24.21188634727256,-2.7215831423963324,0.5105318018391641,0.5861419270528442,0.41385807295140936
24.216820165635927,-2.7195177312454137,0.49383668298046374,0.5859473459876141,0.414052654016639
24.221753983999292,-2.716350055779687,0.4910328769245362,0.585767702059848,0.4142322979444064
24.226687802362658,-2.7122771949322417,0.5018686665205679,0.5856030843950654,0.41439691560919023
24.231621620726024,-2.709744183317648,0.5248958227460077,0.5854458690862907,0.4145541309179659
24.23655543908939,-2.7102390492805886,0.5592778906132178,0.5853165003648464,0.4146834996394107
24.241489257452756,-2.7122988902847034,0.6042963222565152,0.5852277067192043,0.41477229328505466
24.246423075816125,-2.712727478298575,0.6589304664846035,0.5851842164788899,0.41481578352536724
24.251356894179487,-2.7094945340572334,0.7219071157082125,0.5851844780280496,0.414815521976203
24.256290712542853,-2.704829008759498,0.7925936053344235,0.5852134439422766,0.4147865560619713
24.26122453090622,-2.7027761581443532,0.8703691274125114,0.5852408988368559,0.4147591011673923
24.266158349269585,-2.7037775246330376,0.9535885129418874,0.5852929367086762,0.4147070632955726
24.271092167632954,-2.70469669810082,1.0412042514579425,0.5854015747319731,0.41459842527227686
24.27602598599632,-2.7029052080453777,1.1323603854991955,0.5855668493421854,0.4144331506620653
24.280959804359686,-2.699343652120044,1.2262759161244048,0.5857308921149247,0.4142691078893266
24.285893622723048,-2.698384068960091,1.3222550523759873,0.5858167530075193,0.41418324699673303
24.290827441086414,-2.7032597099176026,1.4198204514839503,0.5857999236918289,0.4142000763124244
24.295761259449783,-2.7097600554106225,1.5186053643792885,0.5857293847784288,0.41427061522582465
24.30069507781315,-2.7092699466924666,1.6181802590555407,0.5856729732327914,0.4143270267714624
24.305628896176515,-2.701530443889329,1.7178253508192431,0.5856576246468537,0.41434237535740154
24.31056271453988,-2.6966067523015584,1.8173325921612449,0.5856709098303677,0.414329090173886
24.315496532903243,-2.7020528547240876,1.9166001040008553,0.5856967828789563,0.41430321712529694
24.320430351266612,-2.713815351813306,2.015188906143345,0.5857250512395418,0.4142749487647116
24.325364169629978,-2.7191463090380905,2.1127311991657085,0.585739648723309,0.4142603512809436
24.330297987993344,-2.7102368912620456,2.209048364833294,0.5857283363854902,0.41427166361876233
24.33523180635671,-2.697440971453872,2.304152125660303,0.5857047466514345,0.4142952533528218
24.340165624720075,-2.697540713815903,2.397594603958239,0.5856977927817233,0.41430220722253625
24.345099443083445,-2.70926878458999,2.48932449901038,0.5857151074571785,0.4142848925470849
24.350033261446807,-2.716341679262411,2.5791768387673573,0.5857340010450969,0.4142659989591707
24.354967079810173,-2.71073519912285,2.6668296953867134,0.5857324535421783,0.41426754646208935
24.35990089817354,-2.700686494904983,2.7520474307769747,0.5857154643642897,0.4142845356399823
24.364834716536905,-2.698663912784949,2.8348567520014667,0.5857056969804514,0.41429430302382153
24.369768534900274,-2.705580679534496,2.9149029469774024,0.5857154644593707,0.41428453554490313
24.37470235326364,-2.709649770835485,2.99219824202639,0.585732417645779,0.41426758235849676
24.379636171627002,-2.7044669746258525,3.066128441204007,0.5857341888494713,0.4142658111548051
24.384569989990368,-2.699255622131765,3.136383130329817,0.585717946075216,0.41428205392906015
24.389503808353734,-2.702445950441678,3.2031647340056235,0.5857071785256099,0.41429282147866403
24.394437626717103,-2.7068303206257296,3.266207862469333,0.5857189053871591,0.41428109461711515
24.39937144508047,-2.7032536261149405,3.3251767763171487,0.585735614175222,0.4142643858290523
24.404305263443835,-2.6980787226184475,3.3797412163769547,0.5857311855508879,0.41426881445338537
24.409239081807197,-2.701705739479227,3.4293299046763055,0.5857135116303225,0.4142864883739479
24.414172900170563,-2.7081892498677558,3.4744443327952115,0.5857116566829909,0.41428834332127823
24.419106718533932,-2.7048216913315226,3.515167262703484,0.5857271155567674,0.41427288444750476
24.424040536897298,-2.6964875575723015,3.552021313214344,0.5857333464854165,0.41426665351885705
24.428974355260664,-2.698621069002282,3.584073339233723,0.5857223850119313,0.4142776149923442
24.43390817362403,-2.708717340716104,3.611203145409476,0.5857147533010637,0.41428524670321226
24.438841991987395,-2.7091747651249825,3.6331368288444397,0.5857210287695694,0.4142789712347086
24.44377581035076,-2.698561677485151,3.6498904830292385,0.5857276911257403,0.4142723088785409
24.448709628714127,-2.6948000378522257,3.6609916835678287,0.585725349392621,0.414274650611663
24.453643447077493,-2.7043358529949266,3.667282814546507,0.5857211234754237,0.41427887652886264
24.45857726544086,-2.711569146593283,3.668969756585793,0.5857208276649696,0.41427917233931916
24.463511083804224,-2.704864539788041,3.665961805356395,0.5857221442284557,0.4142778557758335
24.468444902167594,-2.694432834881083,3.6582422144145794,0.5857236969060725,0.41427630309821917
24.473378720530956,-2.6958947114735845,3.6468414975284706,0.5857244593389538,0.4142755406653389
24.478312538894322,-2.706871003544669,3.6312304590031603,0.5857218324402261,0.4142781675640673
24.483246357257688,-2.7103106929748306,3.611590123226522,0.5857196157750005,0.4142803842292928
24.488180175621054,-2.69979653976843,3.5885986992884944,0.5857235682412066,0.41427643176308826
24.493113993984423,-2.6903478706183144,3.5616930590750595,0.5857265006459342,0.41427349935836205
24.49804781234779,-2.6958394972689903,3.5310240467155394,0.5857194597265227,0.41428054027777494
24.50298163071115,-2.7065920201707865,3.496593110345637,0.5857138077373075,0.4142861922669914
24.507915449074517,-2.704735283864959,3.4588417184157345,0.5857235043881674,0.4142764956161327
24.512849267437883,-2.692648562166846,3.417693125168244,0.5857339461332193,0.41426605387108273
24.517783085801252,-2.687640638154118,3.3729838134463925,0.5857233344190239,0.4142766655852785
24.522716904164618,-2.6944992936111105,3.3245674940617467,0.5857051984794689,0.4142948015248337
24.527650722527984,-2.700335821786983,3.27364522156047,0.5857096210500274,0.4142903789542761
24.53258454089135,-2.695083434694104,3.220414664662869,0.5857313271643407,0.41426867283996466
24.53751835925471,-2.685086566587572,3.1645275782556865,0.5857370811917639,0.41426291881254357
24.54245217761808,-2.683084503983336,3.105451487307997,0.5857190124684886,0.41428098753581977
24.547385995981447,-2.689754613323109,3.043940988989456,0.5857030265495162,0.4142969734547946
24.552319814344813,-2.6922609366627683,2.979886447929347,0.5857062724397072,0.41429372756460553
24.55725363270818,-2.6832507358338455,2.9127964671586195,0.5857186149153121,0.4142813850890035
24.562187451071544,-2.6728930847812085,2.843025293152209,0.5857256974722302,0.4142743025320884
24.56712126943491,-2.6736089554463245,2.7710102007901196,0.5857248973146063,0.41427510268971396
24.572055087798276,-2.6808952997972386,2.696825114641585,0.5857181441037347,0.4142818559005862
24.576988906161642,-2.6815029219219486,2.620783596239453,0.5857079040036113,0.4142920960007112
24.581922724525008,-2.672945714920166,2.543150499163441,0.5857006690522826,0.4142993309520419
24.586856542888373,-2.6633341123590797,2.4641485364421007,0.5857013473398568,0.4142986526644706
24.591790361251743,-2.659508877082061,2.383761103549733,0.5857056543556108,0.41429434564871337
24.59672417961511,-2.66160878778091,2.301783788935106,0.5857073855985615,0.41429261440576154
24.60165799797847,-2.6639397939019203,2.21784251643474,0.5857084892918931,0.41429151071242853
24.606591816341837,-2.66128684745756,2.1324711933657463,0.5857114568786179,0.414288543125704
24.611525634705202,-2.654799347680919,2.0455068885224774,0.5857078040388528,0.4142921959654688
24.616459453068572,-2.648826376982534,1.9577794153405887,0.5856885991136184,0.41431140089070184
24.621393271431938,-2.645628941706052,1.8696037553773175,0.5856653038808041,0.4143346961235156
24.626327089795303,-2.644501755392187,1.7812393094500347,0.5856634166904253,0.41433658331389644
24.631260908158666,-2.6427298414876734,1.6923413501681048,0.5856870803877028,0.41431291961662026
24.63619472652203,-2.638542793239137,1.603183089502623,0.5857025556560521,0.4142974443482719
24.6411285448854,-2.6338689913407483,1.5145716166099297,0.5856722048075401,0.41432779519678564
24.646062363248767,-2.6321097450532283,1.4268056557824105,0.5856028917162917,0.41439710828803716
24.650996181612133,-2.633167118092891,1.3400346474945823,0.5855471834289292,0.41445281657540123
24.6559299999755,-2.633430444056861,1.2548575643762285,0.5855495432925825,0.41445045671175235
24.66086381833886,-2.6304366377817883,1.1715197010420115,0.5855962269685,0.4144037730358378
24.66579763670223,-2.625239221086663,1.0904672625485543,0.5856257877277288,0.414374212276613
24.670731455065596,-2.621409705253471,1.0120345075975477,0.5855888376162914,0.41441116238805287
24.67566527342896,-2.6211938695415684,0.9368574622342664,0.5854924190460555,0.41450758095828805
24.680599091792327,-2.621972743693834,0.8658145007895496,0.5853853742470766,0.4146146257572659
24.685532910155693,-2.6193456154818633,0.7996856914061593,0.5853065683146614,0.4146934316896804
24.69046672851906,-2.613526710832162,0.7393106094063772,0.5852530212491939,0.4147469787551464
24.695400546882425,-2.6090482447239736,0.6855258706349008,0.5851940777418495,0.4148059222624901
24.70033436524579,-2.6088635700707927,0.6396541433970253,0.585102060884648,0.414897939119692
24.705268183609157,-2.6113727775054825,0.6026636490778211,0.5849505319924748,0.41504946801186476
24.710202001972522,-2.611428684012247,0.5755307691968878,0.5847162965191461,0.41528370348519433
24.715135820335888,-2.604257326304303,0.558845054817433,0.5844122585814511,0.4155877414228899
24.720069638699258,-2.5917890397169283,0.554243541970393,0.5840921613235612,0.41590783868078113
24.72500345706262,-2.580617601469258,0.5611599899962588,0.5837870655195381,0.4162129344848053
24.729937275425986,-2.5746921576793262,0.5793474172343148,0.5835480535402868,0.41645194646405764
24.73487109378935,-2.5741165154049788,0.6082476985806814,0.5833720724733347,0.4166279275310115
24.739804912152717,-2.5752525675180222,0.6477347190039443,0.5832373692353064,0.41676263076904135
24.744738730516087,-2.574420373917489,0.6971407630679536,0.5831598021703605,0.4168401978339871
24.749672548879452,-2.5721989872849287,0.7554165258900304,0.5831804738499835,0.4168195261543587
24.75460636724282,-2.5708708007307557,0.8219842056966207,0.5833255366365259,0.4166744633678121
24.75954018560618,-2.5707221678754477,0.8960273845170509,0.5834938090389967,0.4165061909653396
24.764474003969546,-2.570089065393529,0.9758498471624019,0.5836072667257188,0.41639273327861853
24.769407822332916,-2.568328700379987,1.0605310123707197,0.583671333223175,0.41632866678116315
24.77434164069628,-2.566984517709216,1.1490087962440874,0.5837209211024316,0.41627907890190735
24.779275459059647,-2.567295641851565,1.240640021527834,0.5837839878367712,0.4162160121675684
24.784209277423013,-2.567926827352407,1.334752277720566,0.5838539958224052,0.41614600418193537
24.789143095786375,-2.566409151867431,1.4306838135519748,0.5839001004235914,0.4160998995807499
24.794076914149745,-2.562152357702699,1.5278770060155054,0.5838978595263753,0.416102140477967
24.79901073251311,-2.5579135169044536,1.6259079133072967,0.5838550489054097,0.4161449510989327
24.803944550876476,-2.556878330694799,1.7241598376951277,0.5838119360029687,0.4161880640013744
24.808878369239842,-2.5581916986736295,1.822481925367204,0.5838079386223366,0.41619206138200704
24.813812187603208,-2.5587021977729316,1.9206029843890093,0.583841919994358,0.41615808000998455
24.818746005966574,-2.557569607004541,2.0179478057355658,0.5838742107596844,0.4161257892446584
24.82367982432994,-2.5566687717691656,2.1144689918265733,0.5838743872559572,0.4161256127483847
24.828613642693306,-2.557591890237218,2.209766386399797,0.5838549937860195,0.41614500621832207
24.83354746105667,-2.5595349698294325,2.30367259277274,0.5838476142033135,0.4161523858010307
24.838481279420037,-2.56041156576811,2.3961970213484935,0.583859392031172,0.41614060797317576
24.843415097783407,-2.5594185074469418,2.4870015114752677,0.5838707712730686,0.41612922873128183
24.848348916146772,-2.558061247556131,2.575795555389537,0.5838686139893402,0.4161313860150147
24.853282734510135,-2.5578056727156646,2.6623224858636196,0.5838609076033606,0.4161390924009961
24.8582165528735,-2.558214198111822,2.746655161585476,0.5838588390857457,0.41614116091861403
24.863150371236866,-2.558426446354658,2.828507389878488,0.5838620368721771,0.4161379631321845
24.868084189600236,-2.5582833194970944,2.907805599371007,0.5838651551402818,0.41613484486408103
24.8730180079636,-2.5576056005590555,2.984334716576622,0.5838666348374588,0.41613336516690497
24.877951826326967,-2.5565075675106597,3.0572685289504915,0.5838664136141987,0.4161335863901668
24.88288564469033,-2.556081892140299,3.1267780313253635,0.5838642916003354,0.41613570840402964
24.887819463053695,-2.5569104275946715,3.192617997296068,0.5838636256383302,0.4161363743660324
24.892753281417065,-2.5577653386039616,3.254430494433817,0.5838672582265884,0.416132741777774
24.89768709978043,-2.5572943727405066,3.3122552801756266,0.5838695603231819,0.41613043968118
24.902620918143796,-2.556202823304238,3.365750297223409,0.5838642222695944,0.4161357777347656
24.907554736507162,-2.5563236809921026,3.414653162509968,0.5838588145959891,0.41614118540836953
24.912488554870524,-2.557823820235634,3.4594260251475824,0.5838652329602649,0.41613476704409036
24.917422373233894,-2.558912665694262,3.4996142578976555,0.5838759214046647,0.4161240785996925
24.92235619159726,-2.558571825869054,3.5352666577043617,0.5838719780373606,0.4161280219669992
24.927290009960625,-2.557977296312112,3.5666844275132297,0.5838568692667944,0.4161431307375672
24.93222382832399,-2.558480363558901,3.59354307415538,0.5838551441990906,0.41614485580527194
24.937157646687357,-2.559780010344382,3.615152998085496,0.583871393193905,0.4161286068104584
24.942091465050726,-2.560678907833568,3.6314919125231597,0.5838802259524659,0.4161197740519006
24.94702528341409,-2.560535201476297,3.6426816807045297,0.5838676693929382,0.41613233061143134
24.951959101777454,-2.5598094231640993,3.649286254832678,0.5838534962727707,0.41614650373160084
24.95689292014082,-2.5597817024625487,3.651186750253854,0.5838581552400309,0.4161418447643432
24.961826738504186,-2.560892232669255,3.648900860492453,0.5838727880772994,0.41612721192707575
24.966760556867555,-2.561596279195563,3.642297604681231,0.5838770325146965,0.4161229674896806
24.97169437523092,-2.5605874872789984,3.6312018715965904,0.5838675899283381,0.41613241007604
24.976628193594284,-2.559278357569919,3.6159334099125777,0.5838569427936791,0.41614305721069955
24.98156201195765,-2.559498431607503,3.5966500262833976,0.5838564373432176,0.4161435626611605
24.986495830321015,-2.5602237610448775,3.572917899366664,0.5838667880241194,0.41613321198025915
24.991429648684385,-2.559550791591935,3.5453293439522726,0.5838769387496402,0.41612306125473997
24.99636346704775,-2.5581101475845966,3.5140194803207994,0.5838733194426244,0.416126680561757
25.001297285411116,-2.557531828753784,3.479304758139428,0.5838578148695391,0.41614218513484375
25.006231103774482,-2.5574555060528783,3.441569127425496,0.5838498952321867,0.4161501047721976
25.011164922137844,-2.5567509141588864,3.4007667889879833,0.5838614001212258,0.4161385998831601
25.016098740501214,-2.555817299012789,3.356749922315732,0.583877846405478,0.4161221535989089
25.02103255886458,-2.5553849475244994,3.3095087662954072,0.5838768255029954,0.41612317450139114
25.025966377227945,-2.5547905275913045,3.259118941010934,0.5838587075708184,0.41614129243356857
25.03090019559131,-2.55345540516863,3.2058606106698675,0.583846064560801,0.41615393544358686
25.035834013954677,-2.5524875531942066,3.1494403464915366,0.5838541284249511,0.4161458715794386
25.040767832318043,-2.5527719430545743,3.0899397495007497,0.58387238592392,0.41612761408047055
25.04570165068141,-2.5528523983785116,3.028062992924232,0.5838783219241533,0.4161216780802389
25.050635469044774,-2.5511150786077916,2.9632944185023598,0.583863989393496,0.4161360106108982
25.05556928740814,-2.54898939736003,2.8958073785961345,0.58384452320688,0.41615547679751663
25.060503105771506,-2.54891811080368,2.82615423735699,0.5838409779299043,0.41615902207449573
25.065436924134875,-2.5500514406214028,2.7545952931888036,0.5838577772019867,0.41614222280241525
25.070370742498238,-2.5494945619431046,2.68122765459745,0.5838777900495442,0.4161222099548588
25.075304560861603,-2.5471105587933156,2.606078795591198,0.5838781547068809,0.41612184529752383
25.08023837922497,-2.545460616904243,2.529428893835599,0.5838521414133104,0.41614785859109577
25.085172197588335,-2.5455814951463243,2.450724541168627,0.5838200451440626,0.41617995486034615
25.090106015951704,-2.5457680153141977,2.3705382968192175,0.5838160913622765,0.4161839086421316
25.09503983431507,-2.544527146370868,2.288958682589882,0.5838522307198473,0.4161477692845588
25.099973652678436,-2.5428192133395857,2.20601908691988,0.5838934649112383,0.4161065350931661
25.1049074710418,-2.5425415674111496,2.121984695403752,0.5838872707764095,0.4161127292279948
25.109841289405164,-2.5437433178323947,2.036652080276178,0.5838283848619096,0.41617161514249434
25.114775107768534,-2.544332055690669,1.9504821249933064,0.5837765586034486,0.4162234414009534
25.1197089261319,-2.54279119634593,1.86353079063179,0.5837888388480417,0.41621116115635987
25.124642744495265,-2.540624139258171,1.7758271489363935,0.5838457948542942,0.41615420515010826
25.12957656285863,-2.540522839392654,1.6876225527865696,0.5838722504042227,0.4161277496001813
25.134510381221993,-2.542600116511851,1.5995198653002793,0.583830201489646,0.41616979851475916
25.139444199585363,-2.5445204696349193,1.5117512744971418,0.583763726303117,0.41623627370128946
25.14437801794873,-2.544303919838215,1.4245789158803768,0.5837404670401203,0.4162595329642893
25.149311836312094,-2.5415903805635667,1.3382163369271294,0.5837690564770095,0.4162309435274014
25.15424565467546,-2.538149680568374,1.2531116822648116,0.5837938107045596,0.41620618929985476
25.159179473038826,-2.536195515306096,1.1699400063237568,0.5837637034635187,0.41623629654089983
25.164113291402195,-2.53573756017145,1.0892733841387088,0.5836889489857926,0.41631105101862914
25.169047109765557,-2.5353229114716216,1.0118120364127636,0.583626587896944,0.41637341210748136
25.173980928128923,-2.5340895425124565,0.9382258013134012,0.5836201431291905,0.41637985687523593
25.17891474649229,-2.532667613069722,0.8690349269089583,0.5836578193816669,0.41634218062275835
25.183848564855655,-2.532495893023609,0.8048035663700499,0.5836843747995165,0.41631562520490756
25.188782383219024,-2.534191180892714,0.7459605513646104,0.5836485645272237,0.4163514354771998
25.19371620158239,-2.5362430012948933,0.6935316973886139,0.5835393495882714,0.41646065041615093
25.198650019945752,-2.5363091646924256,0.6485440322176673,0.5833798888259668,0.4166201111784562
25.203583838309118,-2.5345586874627757,0.612477551678562,0.5831917562280993,0.4168082437763242
25.208517656672484,-2.5335765313660974,0.5863548289949376,0.5829721254619317,0.4170278745424922
25.213451475035853,-2.5349862326061374,0.5716111281623608,0.5827240205708129,0.4172759794336123
25.21838529339922,-2.5374735346298767,0.5692355050138833,0.5824888406686004,0.41751115933582517
25.223319111762585,-2.5377292452156666,0.5794451604878961,0.582298040514146,0.41770195949028
25.228252930125947,-2.5334631160010463,0.6013308954728451,0.58217679883446,0.417823201169967
25.233186748489313,-2.5272262865034216,0.6337359104057662,0.5821297557203089,0.41787024428411956
25.238120566852682,-2.5244119485212595,0.6758804232546973,0.5821381413914147,0.41786185861301467
25.24305438521605,-2.5265540749615933,0.726976808265627,0.5821847288888715,0.41781527111555916
25.247988203579414,-2.5308484242375413,0.7859407385283432,0.5822621585668851,0.41773784143754145
25.25292202194278,-2.5333543716903226,0.852291094747792,0.5823270819266411,0.4176729180777808
25.257855840306146,-2.531659343772901,0.925671294397882,0.5823896666644955,0.4176103333399233
25.262789658669508,-2.5274944498684953,1.0046037782902275,0.5824759870520635,0.41752401295235664
25.267723477032877,-2.524229743363638,1.087968081620633,0.5825679251131938,0.417432074891227
25.272657295396243,-2.523271340850316,1.1748968419526038,0.5826539463522122,0.41734605365220945
25.27759111375961,-2.524484980613215,1.2646843391810925,0.5827073731339916,0.41729262687043106
25.282524932122975,-2.526177555120578,1.3567422097761932,0.5827026892652867,0.4172973107391366
25.28745875048634,-2.525572130743581,1.450599907253023,0.5826495319031009,0.4173504681013231
25.292392568849706,-2.521787367630049,1.5457976122489125,0.5825992888453995,0.4174007111590257
25.297326387213072,-2.516582046230667,1.64169143881269,0.5826016691699855,0.41739833083443934
25.302260205576438,-2.5129616677510658,1.7379461413747448,0.5826517750062826,0.41734822499814356
25.307194023939804,-2.5125757710206376,1.8343178304211671,0.5826945437030298,0.4173054563013967
25.31212784230317,-2.512903217744872,1.9303934829667262,0.5826892696393245,0.417310730365101
25.31706166066654,-2.5104771125737018,2.0259021350801736,0.5826545176341287,0.417345482370296
25.3219954790299,-2.5067056666575667,2.1206832458619123,0.5826364196204825,0.4173635803839413
25.326929297393267,-2.506245484143445,2.214229220088148,0.5826493636502964,0.41735063635412695
25.331863115756633,-2.5093896095587307,2.3064014236896266,0.582670109010886,0.41732989099353895
25.33679693412,-2.5111571313012284,2.3970717351967483,0.582678715268829,0.4173212847355993
25.341730752483368,-2.5090831373602436,2.4861990380199344,0.582677577570493,0.41732242243393813
25.346664570846734,-2.5069430364876215,2.573501987388488,0.5826731344246471,0.4173268655797887
25.3515983892101,-2.5089593584269725,2.6588276956935006,0.5826654010469917,0.41733459895744646
25.356532207573462,-2.5135488189988067,2.7419942667602486,0.5826589362869676,0.4173410637174731
25.361466025936828,-2.515588419641751,2.8226228885510936,0.5826627218026831,0.4173372782017603
25.366399844300197,-2.5137576317113672,2.9002846187138256,0.5826744024173043,0.41732559758713983
25.371333662663563,-2.5123916777712427,2.9748247662180756,0.5826806387221467,0.4173193612822984
25.37626748102693,-2.5145743565608485,3.0460735180229164,0.5826758084284465,0.41732419157600037
25.381201299390295,-2.517606003170053,3.113708653326442,0.5826677367488672,0.41733226325558015
25.386135117753657,-2.5178225485155816,3.1776374286701725,0.5826645683435466,0.4173354316608998
25.391068936117026,-2.5160555712945465,3.2378058297392953,0.582667262394597,0.417332737609848
25.396002754480392,-2.515576089367255,3.293856696445856,0.5826735028204462,0.4173264971839991
25.400936572843758,-2.51715081201566,3.3458859070024345,0.5826789539190368,0.417321046085408
25.405870391207124,-2.518198391399589,3.3938074797355693,0.5826773413714879,0.41732265863295487
25.41080420957049,-2.5167047031075773,3.437078408346173,0.5826685042237498,0.4173314957806904
25.41573802793386,-2.5147710280604545,3.476312134896803,0.5826628427522444,0.4173371572521962
25.42067184629722,-2.5155666296595856,3.5111942219724654,0.5826687675773974,0.4173312324270465
25.425605664660587,-2.5171584817520465,3.541682183430556,0.5826793513619077,0.4173206486425379
25.430539483023953,-2.5151733779935945,3.567709861679211,0.5826807511375731,0.41731924886687355
25.43547330138732,-2.5117996979729886,3.5889401879089142,0.5826713911592611,0.4173286088451864
25.440407119750688,-2.513026073040002,3.604822040429956,0.5826635134354108,0.41733648656903916
25.445340938114054,-2.516311778859386,3.6166775338326285,0.5826661500659484,0.41733384993850464
25.450274756477416,-2.513460883273506,3.624065716008419,0.5826749931219207,0.4173250068825347
25.455208574840782,-2.506879908965561,3.626824151698557,0.5826802720853842,0.41731972791907374
25.460142393204148,-2.5075079353304166,3.624736207474773,0.5826773011736769,0.41732269883078277
25.465076211567517,-2.5142842188310506,3.618296153778465,0.582668344867707,0.4173316551367542
25.470010029930883,-2.5136411755005748,3.607427783678882,0.5826610667995553,0.41733893320490784
25.47494384829425,-2.503891070936887,3.5920098520654036,0.58266494972187,0.4173350502825941
25.47987766665761,-2.500254033990604,3.572508790556498,0.5826795645148978,0.41732043548956654
25.484811485020977,-2.50803160112292,3.549343790581913,0.582687718359033,0.417312281645432
25.489745303384346,-2.5121193580075687,3.522864524348271,0.5826745544352708,0.41732544556919515
25.494679121747712,-2.5041223254002647,3.4931307264584013,0.5826532205474642,0.4173467794570034
25.499612940111078,-2.497411829968675,3.460143822023546,0.5826528081467967,0.41734719185767266
25.504546758474444,-2.501740350778675,3.423307030260054,0.5826770113941522,0.4173229886103174
25.50948057683781,-2.506002527533563,3.382942283525944,0.5826951074864362,0.41730489251803576
25.514414395201175,-2.500861233456032,3.3392870245526565,0.5826827082185995,0.4173172917858738
25.51934821356454,-2.49611002215547,3.292562792324931,0.5826540061944917,0.41734599380998205
25.524282031927907,-2.500568513746803,3.2431052656177015,0.5826424484793652,0.4173575515251086
25.529215850291273,-2.504360646521862,3.19051605448996,0.5826606799604278,0.41733932004404733
25.53414966865464,-2.4968951324187265,3.1352257659391363,0.582688392580903,0.4173116074235743
25.539083487018008,-2.4878286294538063,3.07715133681433,0.5826955512639094,0.417304448740569
25.54401730538137,-2.4920655211498617,3.016536189283313,0.5826732844538121,0.41732671555066747
25.548951123744736,-2.5032601224786175,2.953284204485838,0.5826432252265412,0.41735677477794125
25.553884942108102,-2.5030619266188627,2.8878928010347398,0.5826354887189852,0.4173645112854989
25.558818760471468,-2.4905458170200587,2.820173137978839,0.5826564743304048,0.4173435256740833
25.563752578834837,-2.4814506600988806,2.750438872038397,0.5826836340322196,0.41731636597227045
25.568686397198203,-2.4843085673486827,2.6790078927536998,0.5826920400808554,0.4173079599236357
25.57362021556157,-2.4929623857503342,2.605717557910715,0.5826773638679845,0.41732263613650716
25.57855403392493,-2.4968240470288565,2.5306387696724326,0.5826519290189528,0.4173480709855405
25.583487852288297,-2.4922328220009637,2.4539089958478026,0.5826302553540555,0.4173697446504407
25.588421670651666,-2.4850485834423512,2.375779378213542,0.5826242352676115,0.4173757647368857
25.593355489015032,-2.4810235247265187,2.2957459847832395,0.5826398112584813,0.41736018874601366
25.598289307378398,-2.479824492602508,2.213907784282026,0.582667232825765,0.4173327671787287
25.603223125741764,-2.480325432660113,2.130800982713507,0.5826830590707947,0.417316940933698
25.608156944105126,-2.482668698271114,2.046969547690624,0.5826735833672381,0.4173264166372546
25.613090762468495,-2.4859673162011684,1.9623571072848707,0.5826507367950303,0.41734926320946125
25.61802458083186,-2.4876652546262075,1.8771431793421458,0.5826332031591656,0.4173667968453255
25.622958399195227,-2.484972827756085,1.7916010351897151,0.5826183247013027,0.4173816753031881
25.627892217558593,-2.478927471320581,1.7062836778994048,0.5825902172173578,0.41740978278713464
25.63282603592196,-2.4735988015315318,1.6210907726820292,0.582555145257097,0.41744485474739684
25.637759854285324,-2.471721216923067,1.536291056576247,0.5825481205052554,0.417451879499239
25.64269367264869,-2.4738207976357796,1.452307893937573,0.582591787068224,0.4174082129362735
25.647627491012056,-2.4772721587650666,1.3696424901576345,0.5826594003938529,0.4173405996106469
25.65256130937542,-2.477789994343916,1.2884610228052296,0.5826937811660174,0.41730621883848484
25.657495127738787,-2.4740061324868576,1.2092722744017157,0.5826615645587394,0.41733843544576743
25.662428946102157,-2.4676054924479054,1.1323782430444487,0.5825780897705151,0.41742191023399455
25.667362764465523,-2.4619303395786463,1.0583972096539533,0.5824793076332119,0.41752069237130174
25.672296582828885,-2.459921047059511,0.9881046439488805,0.582382603588552,0.41761739641596357
25.67723040119225,-2.460432743984669,0.9219665411706264,0.5822836092770113,0.4177163907275021
25.682164219555617,-2.4597165516211232,0.8607630784819356,0.5821837887740238,0.41781621123048956
25.687098037918986,-2.4557288719212114,0.8052615131682066,0.5821061822044296,0.41789381780008233
25.69203185628235,-2.4487240355716895,0.756355939215877,0.5820770907078471,0.41792290929666337
25.696965674645718,-2.4408266048726257,0.7145946006022805,0.5820970503474935,0.41790294965701735
25.70189949300908,-2.4343029794368922,0.6807523214073256,0.5821355668803637,0.41786443312414717
25.706833311372446,-2.429617362736541,0.655607523181472,0.5821514688724866,0.4178485311320238
25.711767129735815,-2.4271690462874727,0.6401544933602993,0.5821282602316321,0.4178717397728793
25.71670094809918,-2.4272498003240024,0.6362332123851395,0.5820847080749721,0.41791529192953997
25.721634766462547,-2.428902851036377,0.6430073779355397,0.5819497980203896,0.41805020198412346
25.726568584825912,-2.4296046836342877,0.6603976048331007,0.5817759968356979,0.41822400316881625
25.731502403189275,-2.4265192275680287,0.6878529145924278,0.5815932410256992,0.4184067589788163
25.736436221552644,-2.4209857057036506,0.7247029429054659,0.5814354895887173,0.4185645104157995
25.74137003991601,-2.4176932547828134,0.7705609751311175,0.5813123252958072,0.41868767470871154
25.746303858279376,-2.418324177859742,0.8248304043237755,0.5812274996182938,0.41877250038622277
25.75123767664274,-2.419861855300649,0.8867156662847898,0.5811856485243796,0.4188143514801323
25.756171495006107,-2.418603156297452,0.9559348462376537,0.5812000573096454,0.4187999426948617
25.761105313369477,-2.4142928252008677,1.0312563806257133,0.581318818595155,0.41868118140935245
25.76603913173284,-2.410401637644707,1.1112032678269301,0.5814740073864653,0.41852599261804285
25.770972950096205,-2.409375854135918,1.1951023692789493,0.5815936899884198,0.41840631001608886
25.77590676845957,-2.4097346823501944,1.2821932146843977,0.5816356950888885,0.4183643049156213
25.780840586822936,-2.4102752735381627,1.3718152563664254,0.5816120147901298,0.41838798521438053
25.785774405186306,-2.4121452805822146,1.4634436910224409,0.5815670171313159,0.4184329828731951
25.79070822354967,-2.415076835048072,1.5564910456700392,0.5815407109184705,0.41845928908604135
25.795642041913034,-2.415804306676331,1.650274427183229,0.5815472769852081,0.4184527230193042
25.8005758602764,-2.411887384800265,1.7444459193825959,0.581573046723101,0.4184269532814124
25.805509678639766,-2.406856145182471,1.8387701015130222,0.5815927138639431,0.41840728614057143
25.810443497003135,-2.4066104623290507,1.9329924728344619,0.5815966699672918,0.4184033300372215
25.8153773153665,-2.4106645295404254,2.0268304821520156,0.5815999362871325,0.4184000637173806
25.820311133729867,-2.4137455900158673,2.119889708640447,0.5816158949338477,0.41838410507066487
25.825244952093232,-2.4133403007652094,2.211818537230912,0.5816311169076753,0.4183688830968365
25.830178770456595,-2.4108224648819796,2.302606559701418,0.5816232930790995,0.4183767069254129
25.835112588819964,-2.408793878619701,2.392167220445088,0.5815972476915712,0.41840275231294427
25.84004640718333,-2.408753487512142,2.4799978221100303,0.581581725169078,0.4184182748354409
25.844980225546696,-2.4099441136741846,2.565966560847004,0.581591112378391,0.41840888762613176
25.84991404391006,-2.4104647442841274,2.6499041808516126,0.5816103653986852,0.41838963460584133
25.854847862273427,-2.4092436034877656,2.7315897980407744,0.5816201876360917,0.4183798123684357
25.85978168063679,-2.4070801948261606,2.810658503493391,0.5816183641921913,0.41838163581233995
25.86471549900016,-2.405944887058412,2.8870214581829505,0.5816118893149119,0.41838811068962
25.869649317363525,-2.4062691569740293,2.960528448156847,0.5816047798603534,0.4183952201441794
25.87458313572689,-2.406001869029782,3.0308213200195446,0.5816006641350626,0.41839933586947176
25.879516954090256,-2.4040087518726803,3.097629815789292,0.5816044881797986,0.4183955118247366
25.884450772453622,-2.4021777375680453,3.1608001530463175,0.5816141200227595,0.4183858799817753
25.889384590816988,-2.402060133589078,3.2202565479824803,0.5816188824425127,0.4183811175620202
25.894318409180354,-2.4021124440140897,3.2756728646719697,0.5816129182003166,0.41838708180421513
25.89925222754372,-2.4007409623940266,3.327002091640689,0.5816039964575911,0.4183960035469412
25.904186045907085,-2.3992786176711998,3.3742513071327993,0.5816035570956956,0.41839644290883493
25.90911986427045,-2.399411885828345,3.4172267472574513,0.5816116415381062,0.41838835846642136
25.91405368263382,-2.400098534485746,3.455648602212496,0.5816172798925877,0.4183827201119385
25.918987500997186,-2.3996519389637254,3.4895181526899783,0.5816133908504498,0.41838660915407916
25.92392131936055,-2.398813118418742,3.519230474213701,0.5816060638792013,0.4183939361253296
25.928855137723914,-2.3992374823010714,3.5449384727880546,0.5816057503113474,0.4183942496931853
25.93378895608728,-2.400550471554134,3.5663138993404613,0.5816122745201617,0.41838772548437175
25.93872277445065,-2.401161480924705,3.5825569486500632,0.5816153936523412,0.4183846063521945
25.943656592814015,-2.400942944116604,3.5935061079144397,0.5816105669186178,0.4183894330859211
25.94859041117738,-2.401130383052222,3.5999078261658055,0.5816059997878682,0.4183940002166729
25.953524229540744,-2.4022873658573833,3.6024888891719717,0.581609287131026,0.418390712873517
25.95845804790411,-2.40360656250361,3.6005673517812955,0.5816145564027493,0.418385443601796
25.96339186626748,-2.404064875731167,3.594357529455913,0.5816120732757988,0.4183879267287473
25.968325684630845,-2.403672018627028,3.584113358774449,0.5816053197953274,0.41839468020922077
25.97325950299421,-2.4036099548872456,3.5698571493755598,0.5816063382634921,0.4183936617410572
25.978193321357576,-2.404649691669544,3.5517599099753943,0.5816147629919312,0.4183852370126185
25.983127139720942,-2.405724764293738,3.5296170557282256,0.5816161438331727,0.41838385617137663
25.988060958084308,-2.4053330578776966,3.5031263314378362,0.5816056666130944,0.41839433339145565
25.992994776447674,-2.4040649753090495,3.4724321247597247,0.5815990643547853,0.41840093564976605
25.99792859481104,-2.4037544082458435,3.438435798850766,0.5816088847549817,0.41839111524957107
26.002862413174405,-2.404493220017637,3.4012700503180024,0.5816212281057428,0.4183787718988112
26.00779623153777,-2.404652655580488,3.361235506683372,0.5816144821427396,0.4183855178618158
26.01273004990114,-2.403611897676127,3.3184370930086224,0.5815956844210317,0.4184043155835251
26.017663868264503,-2.4025560521222618,3.2726539050157606,0.5815943655824051,0.418405634422153
26.02259768662787,-2.402454730924729,3.2235713669240282,0.5816156902234283,0.4183843097811292
26.027531504991234,-2.402690733823608,3.1715530871544133,0.5816265825360906,0.41837341746846773
26.0324653233546,-2.4022402244427004,3.1165756297842266,0.581605570896517,0.41839442910804264
26.03739914171797,-2.401400370538288,3.0590765094906285,0.5815809470388201,0.4184190529657414
26.042332960081335,-2.4013504903231597,2.999158335214702,0.5815913142665278,0.4184086857380344
26.047266778444698,-2.4023266699721515,2.9363150118635697,0.5816250231397005,0.41837497686486375
26.052200596808063,-2.4030937669347714,2.8711852923102685,0.5816336983713313,0.41836630163323496
26.05713441517143,-2.40259009224804,2.804008146960793,0.581601428397612,0.4183985716069567
26.0620682335348,-2.4016517206807064,2.7349236411846967,0.5815664696231844,0.4184335303813871
26.067002051898164,-2.401991799887681,2.663978889126136,0.5815694170232732,0.4184305829813002
26.07193587026153,-2.4037861473373656,2.591121667216048,0.581605548038029,0.4183944519665455
26.076869688624896,-2.405610179545427,2.5167899208072377,0.5816365215307118,0.4183634784738648
26.08180350698826,-2.4061865299009138,2.4410105097322927,0.5816318741139295,0.418368125890649
26.086737325351628,-2.4053529239570532,2.363438053243212,0.5815930442226257,0.4184069557819554
26.091671143714994,-2.4043411034943207,2.2844682201037854,0.5815500637219428,0.4184499362826354
26.09660496207836,-2.4045262916131263,2.2043223039265936,0.581538674801308,0.41846132520326873
26.101538780441725,-2.4056991011722815,2.1230460249080525,0.5815690429944326,0.41843095701014266
26.10647259880509,-2.4066773293088106,2.0407638158365184,0.5816132896134998,0.4183867103910755
26.111406417168457,-2.4068067517749627,1.9573297381332067,0.5816317473207516,0.4183682526838233
26.116340235531823,-2.4061721231266238,1.8728687315120454,0.5816112717557056,0.41838872824886786
26.12127405389519,-2.4053774438864886,1.7882309224108235,0.5815702345892514,0.4184297654153216
26.126207872258554,-2.4050308716124986,1.7032418278904757,0.5815304240042475,0.41846957600032725
26.13114169062192,-2.405237422736988,1.618282382232179,0.5814990151732189,0.4185009848313567
26.13607550898529,-2.405878546246018,1.533950621330019,0.5814799719939872,0.4185200280105895
26.141009327348655,-2.4066470967988844,1.4505439289900173,0.5814857604251662,0.4185142395794121
26.145943145712017,-2.4071146741788105,1.3682771105795188,0.5815245365774232,0.4184754634271583
26.150876964075383,-2.407401125605436,1.2875445702726185,0.5815810948680157,0.41841890513656776
26.15581078243875,-2.4083510096399015,1.2087104797620156,0.5816201959952129,0.41837980400937497
26.16074460080212,-2.4105255375112926,1.1325980929597925,0.5816091135321172,0.4183908864724736
26.165678419165484,-2.4133010287343013,1.0598405989214164,0.5815353312412284,0.41846466876336635
26.17061223752885,-2.4150141886671843,0.9910737185166337,0.5814092502040351,0.41859074980056266
26.175546055892212,-2.4140101226107054,0.9266594111071437,0.5812595006033875,0.4187404994012094
26.180479874255578,-2.411011417946406,0.8668806800846255,0.5811248356900431,0.41887516431455296
26.185413692618948,-2.408489094061144,0.8125930914739758,0.5810386732714019,0.41896132673319314
26.190347510982313,-2.407757064514279,0.7648092626751897,0.5810110004412261,0.418988999563368
26.19528132934568,-2.408583370314336,0.7240368103350514,0.5810232679731397,0.4189767320314537
26.200215147709045,-2.4099047835600937,0.6915722967784926,0.581042792306021,0.4189572076985732
26.205148966072407,-2.4114020951775155,0.668508857739466,0.5810446157412805,0.41895538426331363
26.210082784435777,-2.413666153397735,0.6557063021846128,0.5810262152907277,0.41897378471386715
26.215016602799142,-2.4162258891409607,0.6540496820880888,0.5810084799755764,0.4189915200290193
26.21995042116251,-2.4170474480892032,0.6639869826530415,0.5810078155212808,0.41899218448331554
26.224884239525874,-2.413952601071391,0.6847808953479627,0.5810024889352492,0.4189975110693481
26.22981805788924,-2.408189841223045,0.7149683891479255,0.580952462781014,0.4190475372235845
26.23475187625261,-2.40362297637045,0.7538287836742381,0.5808402316968303,0.41915976830776963
26.23968569461597,-2.401505787509582,0.8010072540593414,0.5807031393626253,0.41929686064197613
26.244619512979337,-2.3993341757094226,0.8557888997774533,0.5806149166531708,0.4193850833514297
26.249553331342703,-2.3945504356760354,0.9174700476425169,0.5806156637199755,0.41938433628462013
26.25448714970607,-2.3886420402446222,0.9857251221869073,0.5806316902499568,0.41936830975463424
26.25942096806944,-2.386046210795117,1.0600218488743822,0.580704040653765,0.4192959593508245
26.264354786432804,-2.3886704566313712,1.138886497797735,0.580738847295102,0.4192611527094881
26.269288604796166,-2.3919659465816285,1.2214474249338705,0.5807414526426523,0.4192585473619392
26.274222423159532,-2.390496561351912,1.3069098331383622,0.580754159087922,0.4192458409166707
26.279156241522898,-2.3866563659328786,1.3946947068306557,0.5807957663455073,0.4192042336590863
26.284090059886267,-2.3868850206752463,1.4843591543809609,0.5808468581619048,0.4191531418426897
26.289023878249633,-2.3909807426506116,1.5754227941316576,0.5808771355502838,0.41912286445431113
26.293957696613,-2.392083535286301,1.6673651101993685,0.5808765051933235,0.41912349481127215
26.29889151497636,-2.3874280777902785,1.759634294130076,0.5808588039046427,0.4191411960999529
26.303825333339727,-2.382286063565965,1.8521044018635118,0.5808423466053871,0.4191576533992095
26.308759151703097,-2.382400175824957,1.9442392241644852,0.5808348901228401,0.41916510988175637
26.313692970066462,-2.386893679973001,2.035841200187985,0.5808368746535028,0.4191631253510933
26.318626788429828,-2.389441695729328,2.1267465834106485,0.580847949520155,0.4191520504844397
26.323560606793194,-2.3864857894936673,2.2168096756296083,0.5808629300317041,0.4191370699728904
26.32849442515656,-2.3822263303660645,2.3057176644081143,0.580870114826629,0.4191298851779648
26.333428243519926,-2.3821238309650385,2.3932394523159775,0.5808638907482521,0.41913610925634437
26.33836206188329,-2.385261872452666,2.4790865348305355,0.5808532817282094,0.4191467182763908
26.343295880246657,-2.3872050289691704,2.563088397747675,0.5808496086940805,0.41915039131052195
26.348229698610023,-2.3861308735972866,2.6451391781444618,0.5808531923340795,0.41914680767052814
26.35316351697339,-2.3835104408072816,2.724726412295802,0.580859239762329,0.4191407602422805
26.35809733533676,-2.382355383812558,2.8020445019167624,0.58086601619157,0.4191339838130423
26.36303115370012,-2.3844697683563614,2.8769697524202407,0.5808694764582818,0.4191305235463323
26.367964972063486,-2.38699078362564,2.948786571515919,0.5808633165337299,0.41913668347088584
26.372898790426852,-2.384996779659605,3.017486270836962,0.5808529273132897,0.41914707269132667
26.377832608790218,-2.3800867076825387,3.0829391646311377,0.5808531755440979,0.41914682446052
26.382766427153587,-2.3800155478832696,3.1448901443147497,0.5808643466688942,0.4191356533357237
26.387700245516953,-2.3857537756538103,3.2031226041955803,0.580869389378093,0.4191306106265234
26.39263406388032,-2.3877473096446105,3.2569499608564043,0.5808626262557905,0.4191373737488253
26.39756788224368,-2.3814724549332733,3.306467478145171,0.5808581716701688,0.41914182833444696
26.402501700607047,-2.3767390676424744,3.351923139207255,0.5808620913470606,0.4191379086575542
26.407435518970416,-2.381995138130307,3.393020273700239,0.5808630139907375,0.41913698601387617
26.412369337333782,-2.388692761647208,3.4302286709664305,0.5808587003130954,0.4191412996915156
26.417303155697148,-2.3847096969715973,3.463658704329585,0.5808615064898263,0.41913849351478644
26.422236974060514,-2.3761640000129507,3.4929769145426626,0.5808693686878145,0.4191306313168008
26.427170792423876,-2.3781966488607647,3.5181952974193837,0.5808652064369157,0.41913479356770145
26.432104610787242,-2.3876788470482144,3.539090288508616,0.580852863267677,0.41914713673694065
26.43703842915061,-2.387050841191898,3.555178302165156,0.5808556910569354,0.41914430894768345
26.441972247513977,-2.375962209438384,3.5664880770337914,0.5808716906857618,0.4191283093188601
26.446906065877343,-2.3738656061272136,3.5736586454491874,0.580872330425581,0.4191276695790437
26.45183988424071,-2.385288514449006,3.576041777169886,0.5808545610180416,0.4191454389865856
26.45677370260407,-2.3896375875487315,3.5737284286821254,0.5808488945158942,0.4191511054887356
26.46170752096744,-2.377338256514813,3.566878930636483,0.5808650836276484,0.4191349163769826
26.466641339330806,-2.3688598727335606,3.5558126321356127,0.5808751968187156,0.4191248031859169
26.471575157694172,-2.3794483281806786,3.541324165510355,0.5808634240203517,0.4191365759842826
26.476508976057538,-2.390771628093319,3.522824765425763,0.5808505837535406,0.41914941625109475
26.481442794420904,-2.382316256820554,3.5004273974784956,0.5808551836286692,0.419144816375966
26.486376612784273,-2.367908967885888,3.474856795794249,0.5808664133640342,0.41913358664060196
26.491310431147635,-2.3714260760868924,3.446008198917722,0.580867991266381,0.41913200873825646
26.496244249511,-2.385592807962708,3.4137176624884034,0.5808609319987249,0.4191390680059142
26.501178067874367,-2.386490490549237,3.3778889445195386,0.5808544068141717,0.4191455931904687
26.506111886237733,-2.3739739955731536,3.338614760414599,0.5808542478049952,0.41914575219964645
26.511045704601102,-2.3678941175588593,3.2965742255367796,0.5808618590169973,0.41913814098764596
26.515979522964468,-2.3747672608672494,3.251459004161286,0.5808691636009722,0.4191308364036727
26.52091334132783,-2.382239455779793,3.2035579361117965,0.5808624197271901,0.4191375802774545
26.525847159691196,-2.380448333140567,3.152680752242207,0.580844840963896,0.41915515904074946
26.530780978054562,-2.3729108917720496,3.0990812751169052,0.5808414461093602,0.4191585538952861
26.53571479641793,-2.368446323948217,3.042781650869186,0.5808638044901532,0.41913619551449594
26.540648614781297,-2.370073429511823,2.9844127742439865,0.5808847357402651,0.4191152642643845
26.545582433144663,-2.3737574959114034,2.924002976084282,0.5808711937979474,0.41912880620670434
26.55051625150803,-2.3754911312276694,2.861753068450915,0.5808322532247874,0.4191677467798669
26.55545006987139,-2.3739648693356217,2.797563197096377,0.5808120699998875,0.419187930004769
26.56038388823476,-2.3683282632035283,2.730551035346833,0.5808365616374314,0.41916343836722847
26.565317706598126,-2.36135167450753,2.661783310209594,0.5808823237170286,0.4191176762876331
26.570251524961492,-2.3597197821166707,2.5915843748108376,0.5809014926825761,0.41909850732208653
26.575185343324858,-2.364711390374582,2.519886041102756,0.580871120426886,0.41912887957777784
26.580119161688224,-2.369661290913506,2.4466131608355433,0.5808170188365724,0.41918298116809355
26.58505298005159,-2.367915319193205,2.371304196162179,0.5807886164894075,0.41921138351526105
26.589986798414955,-2.3590613029589416,2.2939898747373904,0.5808085614920393,0.4191914385126283
26.59492061677832,-2.3500507757684015,2.21540600586715,0.5808511542473527,0.41914884575731226
26.599854435141687,-2.3478768803431125,2.1361049304952244,0.5808745014858442,0.41912549851882014
26.604788253505053,-2.350812862437144,2.0562487163045104,0.5808663572259932,0.41913364277867116
26.609722071868422,-2.3527881846560557,1.9755875614702996,0.5808472353112355,0.41915276469342855
26.614655890231784,-2.3512407937449358,1.8946507098382193,0.5808342365027965,0.4191657635018658
26.61958970859515,-2.3470958982302714,1.813553492250794,0.5808198494437637,0.41918015056089863
26.624523526958516,-2.342464543314756,1.7325937083855885,0.5807912594162451,0.4192087405884176
26.62945734532188,-2.3382159956346604,1.6518752194674429,0.5807573597353951,0.41924264026926894
26.63439116368525,-2.333761568196388,1.571803974151384,0.5807431792380332,0.41925682076663257
26.639324982048617,-2.3293369488696625,1.4923664700433354,0.5807585204518746,0.41924147955279195
26.644258800411983,-2.3259904097862245,1.4140805597511426,0.5807836252903358,0.4192163747143347
26.649192618775345,-2.324079363941267,1.3374966134846817,0.5807929876846056,0.4192070123200663
26.65412643713871,-2.322465788514469,1.263258343177644,0.5807866482067832,0.4192133517978918
26.65906025550208,-2.3201352969344637,1.191683118824062,0.5807840365098305,0.4192159634948485
26.663994073865446,-2.3179437642666216,1.1228027031483492,0.5807854999744084,0.4192145000302737
26.66892789222881,-2.316949381352407,1.0572979263519957,0.580758246413675,0.41924175359101085
26.673861710592178,-2.315808946686344,0.995827457443828,0.5806762314263988,0.419323768578288
26.67879552895554,-2.3114847389368633,0.9388432332599835,0.5805645647383703,0.4194354352663147
26.68372934731891,-2.3040390361678638,0.8870561314213572,0.5804816058136179,0.4195183941910662
26.688663165682275,-2.2974269002579057,0.841117027050891,0.5804533262556836,0.41954667374899957
26.69359698404564,-2.294433647913453,0.8018669058746402,0.580446196398798,0.4195538036058835
26.698530802409007,-2.293645665092238,0.7702809933521932,0.5804174250265883,0.41958257497809354
26.703464620772372,-2.2908776841603804,0.7466880051942172,0.5803725622043926,0.4196274378002897
26.708398439135742,-2.284055689911877,0.7327088806825605,0.5802198511485236,0.41978014885615844
26.713332257499104,-2.27678454100303,0.7292527810610835,0.5802447439188261,0.4197552560858575
26.71826607586247,-2.273875023566974,0.7355437664225368,0.5802552968929817,0.4197447031117023
26.723199894225836,-2.2739223976103533,0.7516255669518719,0.5801885148020782,0.41981148520260647
26.7281337125892,-2.270917054696882,0.7773533234293808,0.5800460058318172,0.4199539941728691
26.73306753095257,-2.2625975224176367,0.8122454700537726,0.5798997065055066,0.42010029349918093
26.738001349315937,-2.252675088173927,0.8554860382706413,0.5798238021726392,0.4201761978320496
26.7429351676793,-2.246520703704576,0.9061615595448604,0.5798362532749131,0.42016374672977735
26.747868986042665,-2.2463821365680556,0.9636762307685223,0.579900074229122,0.42009992577556415
26.75280280440603,-2.248253993641731,1.0274862687672301,0.579971415125163,0.42002858487951855
26.7577366227694,-2.246890047860121,1.0973639698474391,0.5801382954264948,0.41986170457818406
26.762670441132766,-2.2431322257376536,1.1726448812725858,0.5802417117075962,0.4197582882970835
26.76760425949613,-2.241731604324053,1.251848312517864,0.5803493933533947,0.4196506066512849
26.772538077859494,-2.2440497352070277,1.3343495558751919,0.580433999259412,0.41956600074526845
26.77747189622286,-2.2462010932389056,1.4194565633647083,0.5804476081781003,0.41955239182658133
26.78240571458623,-2.2444292005510538,1.5065276313720364,0.5804015611953917,0.4195984388092902
26.787339532949595,-2.2397409028005035,1.5950727443582293,0.5803650215865939,0.41963497841808883
26.79227335131296,-2.237090916517404,1.6845944431985798,0.5803836620247483,0.4196163379799352
26.797207169676327,-2.2395165110547355,1.7746634691728476,0.5804280780592357,0.4195719219454479
26.802140988039692,-2.2434714327798972,1.86474299652279,0.5804436208921722,0.41955637911251276
26.807074806403058,-2.243531285809396,1.9543241657622046,0.5804252307520177,0.4195747692526676
26.812008624766424,-2.239917078923889,2.043561860292287,0.5804106166911207,0.41958938331356355
26.81694244312979,-2.2367423933448776,2.132123109169049,0.5804169028791919,0.41958309712549224
26.821876261493156,-2.236335619706966,2.2199706438764615,0.580424116665622,0.4195758833390623
26.82681007985652,-2.237953762724714,2.306828035176598,0.5804182559612734,0.4195817440434099
26.83174389821989,-2.2390489002359426,2.392469519109366,0.5804138243018635,0.4195861757028217
26.836677716583253,-2.237956642624225,2.476411937743372,0.5804252955364503,0.4195747044682387
26.84161153494662,-2.2362651494068535,2.5584799937017904,0.5804421128628722,0.4195578871418191
26.846545353309985,-2.2367362368521446,2.638406063411109,0.5804440918015386,0.41955590820315697
26.85147917167335,-2.238951151060577,2.7162369353893867,0.5804283304333709,0.4195716695713271
26.85641299003672,-2.239688571685898,2.791809687795694,0.5804122971688666,0.4195877028358341
26.861346808400086,-2.238074791767371,2.8647291121553065,0.5804144394837484,0.4195855605209552
26.866280626763448,-2.237098408476219,2.9348029376864293,0.5804330821152882,0.41956691788941564
26.871214445126814,-2.2388242328146117,3.0019304363830805,0.5804461362716429,0.4195538637330624
26.87614826349018,-2.241010042090697,3.0658293535815857,0.5804378066695456,0.4195621933351613
26.88108208185355,-2.24059568034523,3.1264633370829857,0.5804207654250708,0.41957923457963586
26.886015900216915,-2.2384044364375226,3.1838428518496817,0.5804185690916879,0.4195814309130179
26.89094971858028,-2.2377322324871884,3.237040162272227,0.5804315896038961,0.41956841040080833
26.895883536943646,-2.2389321211699977,3.285980342018882,0.5804392471343884,0.4195607528703156
26.90081735530701,-2.2390156212821815,3.3307782989542187,0.580432887900638,0.41956711210406483
26.905751173670378,-2.2369584274289913,3.3715928847760233,0.5804255077888151,0.41957449221588644
26.910684992033744,-2.2352339052036894,3.4080635591758845,0.5804278697277728,0.4195721302769253
26.91561881039711,-2.2350477861203712,3.4404434241719017,0.5804337701731191,0.41956622983158
26.920552628760475,-2.234430931875062,3.4688181886565697,0.5804332871278579,0.41956671287684366
26.92548644712384,-2.232442117777503,3.493105378582525,0.5804277421344629,0.41957225787024016
26.930420265487207,-2.2309710091340933,3.513397073857994,0.580426064708233,0.4195739352964718
26.935354083850573,-2.230924728000922,3.5288624971473452,0.5804318527471046,0.41956814725760105
26.94028790221394,-2.2303502104106596,3.538955712899005,0.5804375995879965,0.4195624004167112
26.945221720577305,-2.2281548074684094,3.5452995427647984,0.5804335522262547,0.4195664477784565
26.95015553894067,-2.2264801258071842,3.548213228703852,0.580422837681284,0.4195771623234292
26.95508935730404,-2.227127043605839,3.547145961334644,0.5804210351942428,0.4195789648104731
26.960023175667406,-2.228135932470052,3.541025478483868,0.5804335423703303,0.4195664576343869
26.964956994030768,-2.226939310278299,3.5310039819390306,0.580443173802233,0.41955682620248497
26.969890812394134,-2.2248929242535986,3.5170648811422325,0.5804337236118239,0.41956627639289656
26.9748246307575,-2.2250706956592556,3.499743473264567,0.5804173904660284,0.4195826095386925
26.97975844912087,-2.2271086356827667,3.478328693453134,0.5804185507081407,0.41958144929658
26.984692267484235,-2.227995753250289,3.453131361874688,0.5804355690016119,0.41956443100310836
26.9896260858476,-2.2269923924382393,3.4246197268075065,0.5804425137251459,0.41955748627957656
26.994559904210963,-2.2263570533309194,3.392452346254909,0.5804295334271162,0.41957046657760755
26.99949372257433,-2.2276185422876393,3.3569752926290675,0.5804170759252876,0.41958292407943715
27.004427540937694,-2.229497044942171,3.3183730361831074,0.5804222699043787,0.41957773010034716
27.009361359301064,-2.230018472106543,3.276899034970923,0.5804336971097883,0.41956630289493885
27.01429517766443,-2.2293720223649505,3.2326414778742225,0.5804330013410091,0.4195669986637206
27.019228996027795,-2.2295393973840856,3.184925327552538,0.5804242531381131,0.41957574686661614
27.024162814391158,-2.231111529041805,3.1343939738379625,0.5804234957580446,0.419576504246685
27.029096632754523,-2.232240941052395,3.0809595103493517,0.5804290636578409,0.4195709363468887
27.034030451117893,-2.231634940637519,3.025249346376037,0.580425136393818,0.4195748636109134
27.03896426948126,-2.2308731268323134,2.9675887511554704,0.5804135128749662,0.4195864871297664
27.043898087844624,-2.2319376336469587,2.9074191665845013,0.5804163518580527,0.4195836481466809
27.04883190620799,-2.233818210884163,2.8446036912232104,0.5804378739289884,0.4195621260757481
27.053765724571356,-2.234034820682514,2.7798254460037928,0.5804468233085196,0.41955317669621855
27.058699542934722,-2.2326260421952204,2.7134595937082793,0.5804189275421241,0.41958107246261717
27.063633361298088,-2.2318769026341285,2.6453295351121437,0.5803810538973186,0.4196189461074252
27.068567179661454,-2.2328589396453484,2.5755000645110693,0.5803829548411003,0.4196170451636449
27.07350099802482,-2.2345041382927846,2.5038154202719927,0.5804287806882646,0.41957121931648134
27.078434816388185,-2.235347341803399,2.4309526849414933,0.5804663373508326,0.4195336626539158
27.083368634751555,-2.235072258972611,2.3568223417155796,0.5804511884233339,0.4195488115814171
27.088302453114917,-2.2345400877481008,2.280997145403897,0.5803986934823397,0.41960130652241184
27.093236271478283,-2.234317595886139,2.2041399937907222,0.5803602575639846,0.4196397424407644
27.09817008984165,-2.2341798728382742,2.1262154290212303,0.5803641110417201,0.4196358889630276
27.103103908205014,-2.234067945883326,2.047392863678602,0.5803946428025449,0.4196053572022016
27.108037726568384,-2.2342533781894414,1.9679717840300555,0.5804202874023683,0.41957971260237803
27.11297154493175,-2.234768146573157,1.8878871750245156,0.5804247045824596,0.41957529542228583
27.11790536329511,-2.2352502622102226,1.8075921952713951,0.5804111475885789,0.41958885241616584
27.122839181658478,-2.2354892290268125,1.7274808713585517,0.5803898800562896,0.4196101199484554
27.127773000021843,-2.235853774725646,1.6476817222769495,0.580368189111685,0.41963181089306145
27.132706818385213,-2.236811973941515,1.5684374566564727,0.5803486412926152,0.41965135871213183
27.13764063674858,-2.2381837658630066,1.4902677438699437,0.5803318315739121,0.41966816843083604
27.142574455111944,-2.239336227388531,1.4136592227589622,0.580319574838848,0.41968042516590315
27.14750827347531,-2.240007358300299,1.3388453834132035,0.5803155257554525,0.4196844742493009
27.152442091838672,-2.240401594219192,1.2658455683908207,0.5803212276392583,0.4196787723654978
27.157375910202042,-2.240974265781389,1.19528733367702,0.5803311920612775,0.4196688079434835
27.162309728565408,-2.2422241110244023,1.1277413201618418,0.5803348820888015,0.4196651179159619
27.167243546928773,-2.2442061114506933,1.06353024415168,0.5803252171998579,0.4196747828049094
27.17217736529214,-2.246507888891335,1.0033106727472294,0.580302058676773,0.41969794132799615
27.177111183655505,-2.248475286295816,0.9475606050008634,0.5802653515208495,0.41973464848391884
27.18204500201887,-2.2494590278683684,0.8973913322455112,0.5802098049387038,0.41979019506606413
27.186978820382237,-2.24965992467381,0.853555152777983,0.5801323139332295,0.41986768607153707
27.191912638745602,-2.2496780843047772,0.816538950317415,0.5800418224603103,0.41995817754445514
27.19684645710897,-2.2494030741322795,0.7870120760075455,0.5799538994450423,0.4200461005597234
27.201780275472334,-2.2477943470007156,0.7658331506252926,0.5798762254751904,0.4201237745295755
27.206714093835703,-2.2444224417838528,0.753714507451586,0.5798093418023491,0.4201906582024168
27.21164791219907,-2.2405261258132554,0.7516294118874386,0.5797640852827634,0.4202359147220036
27.21658173056243,-2.237938590047076,0.7601798886619915,0.5797648528108702,0.42023514719389643
27.221515548925797,-2.237458273252104,0.7790082043029362,0.5798089073013902,0.4201910927033778
27.226449367289163,-2.237373121898366,0.807267203829413,0.5798456206027487,0.42015437940202055
27.231383185652533,-2.235181696973079,0.8437444983011576,0.579829523311313,0.4201704766934573
27.2363170040159,-2.2310468109240382,0.8878830092415112,0.5797756796739177,0.4202243203308538
27.241250822379264,-2.227084416948811,0.9393062126452015,0.5797575657784745,0.42024243422629864
27.246184640742626,-2.2243003913428403,0.9973587713498184,0.5798262726146716,0.42017372739009934
27.251118459105992,-2.221839621102003,1.0613227786679638,0.579931744447936,0.42006825555683025
27.25605227746936,-2.2186824794172635,1.1309813230167407,0.5799936593838438,0.4200063406209178
27.260986095832727,-2.2156094168730256,1.2054160913080838,0.5799797683346622,0.42002023167009966
27.265919914196093,-2.2142690909362046,1.2835964946316514,0.5799105915194717,0.4200894084852907
27.27085373255946,-2.214753054291102,1.3648225043865423,0.5798782662525085,0.4201217337522549
27.27578755092282,-2.214940878660708,1.4485174756092802,0.5799162981553665,0.4200837018493986
27.28072136928619,-2.213197933488944,1.5341127049120893,0.5799795524396361,0.4200204475651283
27.285655187649557,-2.2112685785881854,1.621078232539966,0.5800093472426546,0.4199906527621113
27.290589006012922,-2.211869219236878,1.7088589641839016,0.5799962821541716,0.4200037178505949
27.295522824376288,-2.2140135900007287,1.7969330210972763,0.5799742884342713,0.42002571157049606
27.300456642739654,-2.2140362974332994,1.8849293743599327,0.579971916657768,0.4200280833469994
27.305390461103023,-2.21142845441747,1.9726561038163775,0.5799862766480479,0.4200137233567209
27.310324279466386,-2.209619206329438,2.0601301936181105,0.5799994980579644,0.42000050194680333
27.31525809782975,-2.210451138241428,2.147042529993166,0.5800034607712807,0.4199965392334865
27.320191916193117,-2.2110744238002584,2.2330128487413066,0.5800021790593398,0.4199978209454268
27.325125734556483,-2.208396654902547,2.317881442667929,0.5799994400286966,0.4200005599760688
27.330059552919852,-2.204611078410331,2.4014860781236407,0.5799950643150684,0.42000493568969743
27.33499337128322,-2.2046128475734226,2.483748383081822,0.5799920424494647,0.4200079575553049
27.33992718964658,-2.208063896294144,2.5643776083653096,0.5799965709438633,0.4200034290609095
27.344861008009946,-2.2081667865726624,2.6428148086215804,0.5800069511027078,0.41999304890206757
27.349794826373312,-2.201533264966428,2.719026448060373,0.5800110680820288,0.4199889319227511
27.35472864473668,-2.1956806385005576,2.792512570196862,0.5800024979753967,0.41999750202938424
27.359662463100047,-2.1987382438068823,2.8632836362501326,0.5799921180423381,0.42000788196244676
27.364596281463413,-2.204737226525384,2.931135823814318,0.5799942631565316,0.42000573684825404
27.36953009982678,-2.2019366230449156,2.9958826524357405,0.5800063750037237,0.419993625001063
27.37446391819014,-2.193030979500593,3.0576683225401773,0.5800131228420812,0.41998687716270733
27.37939773655351,-2.1911928977920123,3.1163436446559145,0.5800073155000193,0.41999268450477006
27.384331554916876,-2.197758815968687,3.171605772576579,0.579996862857114,0.42000313714767457
27.389265373280242,-2.2006610752707223,3.222829630892209,0.5799936362202253,0.4200063637845623
27.394199191643608,-2.1951357191876633,3.2704262156938104,0.5800015530718639,0.41999844693292326
27.399133010006974,-2.1903776515967204,3.3137239723302594,0.5800124284907703,0.4199875715140165
27.40406682837034,-2.192952329823994,3.3526942246551443,0.5800123442408273,0.41998765576395847
27.409000646733706,-2.196575646385101,3.3878762408672314,0.5799995428250633,0.42000045717972023
27.41393446509707,-2.194322684802958,3.419335640806434,0.5799916817480731,0.42000831825670865
27.418868283460437,-2.1904517415961977,3.4469674187886903,0.5800015175819364,0.4199984824228487
27.423802101823803,-2.1914679939678527,3.470339521548478,0.580013948011826,0.41998605199296013
27.428735920187172,-2.193914319927787,3.4891935217953147,0.580008741020899,0.4199912589838888
27.433669738550535,-2.191542873950304,3.5038515529729137,0.579995550535095,0.4200044494696938
27.4386035569139,-2.1875116974408986,3.513855368780327,0.5799975474867568,0.4200024525180337
27.443537375277266,-2.188453228589042,3.5199931447006882,0.5800099474270742,0.41999005257771926
27.448471193640632,-2.191988017786294,3.5221241745172334,0.5800091288387275,0.4199908711660693
27.453405012004,-2.190656145544499,3.5200730376743588,0.5799962624741805,0.4200037375306179
27.458338830367367,-2.184871168049657,3.5135478223094294,0.5799949492739035,0.420005050730897
27.463272648730733,-2.1827006955883093,3.5035782896221077,0.5800081213833812,0.41999187862142046
27.468206467094095,-2.1869887084301007,3.489767953453843,0.5800131127389809,0.41998688726582273
27.47314028545746,-2.1902977967452064,3.472302262490343,0.5800017752916928,0.41999822471311277
27.47807410382083,-2.1861175162863846,3.4510860608325125,0.5799923542894034,0.4200076457154027
27.483007922184196,-2.179340526334322,3.4263028168076475,0.57999692482836,0.42000307517644586
27.487941740547562,-2.178929086157402,3.3984869442136247,0.5800052154323627,0.41999478457244444
27.492875558910928,-2.1843142575155183,3.367438028015757,0.580007080511884,0.419992919492925
27.49780937727429,-2.1869422488235055,3.3334824271292702,0.5800057776905568,0.4199942223142534
27.50274319563766,-2.182598755700965,3.2962758255430744,0.580002797723909,0.41999720228090226
27.507677014001025,-2.175973083778174,3.256355880239761,0.5799936225582478,0.4200063774465644
27.51261083236439,-2.1744419048121184,3.213164235445648,0.5799854798505085,0.42001452015430574
27.517544650727757,-2.1791686775147783,3.1670896046250645,0.5799949134042002,0.42000508660061486
27.522478469091123,-2.1827575865063125,3.118517738123746,0.5800169188938697,0.41998308111094546
27.527412287454492,-2.1790197345157325,3.067370903409754,0.5800209352231938,0.419979064781623
27.532346105817854,-2.172436286554278,3.0135463685068657,0.5799936972560054,0.4200063027488125
27.53727992418122,-2.1709461109316397,2.957659111374019,0.5799656418102872,0.42003435819453266
27.542213742544586,-2.173962400351776,2.899436954030015,0.5799732022565633,0.4200267977482578
27.547147560907952,-2.175177070610268,2.83928140782331,0.5800082647210174,0.4199917352838057
27.55208137927132,-2.1724109010476003,2.777515950561074,0.5800283559983895,0.4199716440064365
27.557015197634687,-2.1687805772668427,2.7137901571350564,0.5800113199767051,0.419988680028124
27.56194901599805,-2.1673722585241713,2.648382779497654,0.5799780680829192,0.42002193192191256
27.566882834361415,-2.1680008262892856,2.5814184433306107,0.5799607449499385,0.4200392550548949
27.57181665272478,-2.168101828644783,2.5126110379992377,0.5799681691283312,0.420031830876503
27.57675047108815,-2.165754175850739,2.4422207764483015,0.5799877277086314,0.4200122722962043
27.581684289451516,-2.1619001365101647,2.3693128860742747,0.580004502536217,0.419995497468621
27.586618107814882,-2.159198522040018,2.2947529092200183,0.58000842546247,0.4199915745423705
27.591551926178244,-2.1591594174356503,2.21933113419122,0.5799934545074517,0.42000654549738686
27.59648574454161,-2.1608761830924395,2.1435056616991717,0.5799645711497162,0.42003542885512
27.601419562904976,-2.1611426867147343,2.0669887098573554,0.5799427411789102,0.42005725882592526
27.606353381268345,-2.1571143586060093,1.9898863838154017,0.5799479045075007,0.4200520954973348
27.61128719963171,-2.150943712749481,1.9125555491280581,0.5799741655123839,0.4200258344924518
27.616221017995077,-2.1478556452660045,1.8352651314926545,0.5799925152614656,0.4200074847433678
27.621154836358443,-2.1490577709442213,1.758471281751375,0.579982656701275,0.4200173433035588
27.626088654721805,-2.1511315183719435,1.6821669546875342,0.5799530521123613,0.42004694789247354
27.631022473085174,-2.150618536369084,1.6065307502978543,0.579923161008557,0.42007683899628
27.63595629144854,-2.1470635879376054,1.531814376150231,0.5798979142431804,0.42010208576165725
27.640890109811906,-2.1431605553841075,1.4582914910520088,0.5798748307835274,0.4201251692213118
27.645823928175272,-2.1410647029376846,1.385902437869179,0.5798678499279127,0.42013215007693006
27.650757746538638,-2.1398945890441787,1.315550516250731,0.5798989181932946,0.4201010818115497
27.655691564902003,-2.1382742818324614,1.247811945278238,0.5799591149435015,0.4200408850613473
27.66062538326537,-2.1364390215172655,1.183110958322965,0.5799988779338698,0.420001122070982
27.665559201628735,-2.135047929584788,1.1218441794596214,0.5799734811278789,0.420026518876977
27.6704930199921,-2.1338239603132356,1.064685305992249,0.5798892270659465,0.42011077293891286
27.675426838355467,-2.1323965712377584,1.0123045727064188,0.5797916125681687,0.4202083874366901
27.680360656718836,-2.1316030194395665,0.9652559523645283,0.5797168731465302,0.42028312685832675
27.6852944750822,-2.132579656921728,0.9238373169076408,0.5796711287307657,0.42032887127408963
27.690228293445564,-2.134057660880345,0.8886097099398692,0.5796480386767638,0.4203519613280912
27.69516211180893,-2.1324735377301804,0.8601102839292366,0.5796394039349059,0.42036059606994797
27.700095930172296,-2.127118301900053,0.8388974404331241,0.5796212538661194,0.42037874613873477
27.705029748535665,-2.1219997821176615,0.8256350813838413,0.5795541841477012,0.42044581585715285
27.70996356689903,-2.1214587542998213,0.8213770330280532,0.5794529758478171,0.4205470241570378
27.714897385262397,-2.1257018797922154,0.8266755675569663,0.5792721020824498,0.4207278979224055
27.71983120362576,-2.1289967486537846,0.8409370305841977,0.5791252809667996,0.4208747190380568
27.724765021989125,-2.124807817624564,0.8641031329204503,0.5790515143476075,0.42094848565725024
27.729698840352494,-2.1150978313498827,0.8957503320071944,0.5790444518539064,0.42095554815095276
27.73463265871586,-2.107929403939471,0.9352295745829309,0.579082067960707,0.4209179320441537
27.739566477079226,-2.1071773572234447,0.9821872340362962,0.5791529040429534,0.4208470959619088
27.74450029544259,-2.1102221699843904,1.035830980327802,0.5792428293959466,0.42075717060891527
27.749434113805954,-2.1113139834640786,1.095438968251773,0.5792952402973599,0.42070475970749754
27.754367932169323,-2.1069904980392438,1.1610886557593474,0.5793139380916206,0.4206860619132317
27.75930175053269,-2.100394582660705,1.231910192049039,0.5793326887658808,0.4206673112389693
27.764235568896055,-2.096865423460157,1.306825961154665,0.5793350743884204,0.42066492561643115
27.76916938725942,-2.097088626121008,1.385005423622843,0.5793456025683978,0.42065439743645483
27.774103205622787,-2.0979322960460043,1.4657261706484999,0.5793560119391625,0.4206439880656906
27.779037023986156,-2.096650218619179,1.5483206578715114,0.5793514642693138,0.42064853573554006
27.783970842349518,-2.0930414938079824,1.632318638010801,0.5793471459186484,0.4206528540862064
27.788904660712884,-2.0895280097176077,1.7173520281476493,0.5793716876135859,0.42062831239126974
27.79383847907625,-2.088122338828048,1.802818202288542,0.5794193277613812,0.42058067224347573
27.798772297439616,-2.087802210875961,1.8884326594707819,0.5794485487980457,0.42055145120681076
27.803706115802985,-2.08679421974701,1.9739055291878322,0.5794344521050548,0.42056554789980266
27.80863993416635,-2.0855018050494287,2.0589645517409183,0.5793993720392384,0.42060062796561953
27.813573752529713,-2.0854406871581412,2.143573522529648,0.5793828335417213,0.4206171664631363
27.81850757089308,-2.0863248940620465,2.2275405136080297,0.5793982899974075,0.42060171000744956
27.823441389256445,-2.0860955164943102,2.310668591196601,0.5794269631142593,0.42057303689059744
27.828375207619814,-2.084231684715412,2.3926024948595086,0.579441338378704,0.42055866162615246
27.83330902598318,-2.082601085064997,2.47311264077685,0.5794302182595468,0.42056978174531223
27.838242844346546,-2.0826538232070106,2.5515805971861756,0.5794084960161539,0.42059150398870876
27.843176662709908,-2.0833094677202975,2.6278550307649287,0.5794009578352185,0.42059904216964666
27.848110481073274,-2.0823220887874623,2.7017843098131635,0.5794120180635072,0.4205879819413626
27.853044299436643,-2.079398508910966,2.7733131369371073,0.5794228027066142,0.4205771972982573
27.85797811780001,-2.0771411723405055,2.842609893084941,0.5794231183488425,0.42057688165603174
27.862911936163375,-2.077537159065117,2.909355770594134,0.5794236645496825,0.42057633545519385
27.86784575452674,-2.078410284113847,2.9732655835849657,0.579427802505739,0.42057219749913805
27.872779572890106,-2.0764508279382143,3.034345865325371,0.5794216161683796,0.42057838383649865
27.877713391253472,-2.0728248799788234,3.0922173586726287,0.5794067467795648,0.42059325322531493
27.882647209616838,-2.0715111638204653,3.1464632667012,0.579408110519344,0.4205918894855354
27.887581027980204,-2.0728030316315285,3.1967745512762553,0.5794295806705969,0.42057041933428124
27.89251484634357,-2.0731911810363735,3.2435985714024373,0.5794394662164761,0.420560533788401
27.897448664706936,-2.071203828941416,3.2865218607799975,0.5794219479343714,0.4205780520705058
27.902382483070305,-2.069168836446942,3.3253333121912636,0.5794044304686129,0.4205955695362625
27.907316301433667,-2.069047949866493,3.3601613675495745,0.5794112402729019,0.420588759731972
27.912250119797033,-2.0696776289009606,3.390702359928479,0.579427491577074,0.4205725084277966
27.9171839381604,-2.069258920686186,3.4172969509548214,0.5794308969226585,0.42056910308221407
27.922117756523765,-2.068301192437255,3.439959651154912,0.5794243089871045,0.4205756910177708
27.927051574887134,-2.0681618207576133,3.45869602318222,0.5794183492763008,0.4205816507285761
27.9319853932505,-2.0683532049730124,3.4733722960143,0.5794135830752757,0.42058641692960164
27.936919211613866,-2.0677901685300095,3.4834734443474598,0.5794129236707147,0.4205870763341642
27.941853029977228,-2.067195048266992,3.4894231178539075,0.579422503875009,0.4205774961298725
27.946786848340594,-2.0677847097086244,3.491894077067343,0.5794329712152101,0.4205670287896753
27.951720666703963,-2.068852255155295,3.490534848349118,0.5794275066695471,0.4205724933353396
27.95665448506733,-2.0688202951280363,3.485506061218445,0.5794113552829729,0.4205886447219164
27.961588303430695,-2.067881486171928,3.476398937931464,0.5794071359885843,0.42059286401630636
27.96652212179406,-2.067893416044258,3.463652653349525,0.5794198486036932,0.4205801514011982
27.971455940157423,-2.069594381475191,3.4469635476444442,0.5794305313754802,0.42056946862941247
27.976389758520792,-2.0712800399410143,3.4264438868440177,0.5794259855631857,0.42057401444170794
27.981323576884158,-2.071261309075265,3.4025464461511303,0.5794149676815554,0.42058503232333827
27.986257395247524,-2.0705543124775296,3.375437730121884,0.579411697227722,0.4205883027771721
27.99119121361089,-2.071283774888551,3.3450156456885263,0.5794172297237535,0.42058277028114177
27.996125031974255,-2.0733969297868406,3.3113958910623245,0.5794217849927078,0.42057821501218867
28.00105885033762,-2.0749612063029734,3.2747123167987273,0.5794192470805486,0.42058075292435
28.005992668700987,-2.075094328609134,3.2355090063346967,0.5794148287333168,0.42058517127158285
28.010926487064353,-2.074874250169617,3.1938361569485396,0.5794167407974671,0.4205832592074346
28.01586030542772,-2.0756358526045227,3.1490632420738085,0.5794222498017488,0.42057775020315397
28.020794123791084,-2.0771991505823526,3.1012193964596317,0.579419662657739,0.4205803373471636
28.025727942154454,-2.0782262928976825,3.0506214384322887,0.5794071839119308,0.42059281609297167
28.03066176051782,-2.078194015158949,2.9972948664000745,0.5794003798423133,0.4205996201625907
28.035595578881182,-2.0780792651062594,2.9418175508180666,0.5794118239522046,0.4205881760527002
28.040529397244548,-2.0785567848601025,2.884172961990483,0.5794301208776937,0.42056987912721167
28.045463215607914,-2.078930716580869,2.8244158751021997,0.5794313935802046,0.4205686064247028
28.050397033971283,-2.078521560108298,2.7625819260277704,0.5794097343068045,0.42059026569810487
28.05533085233465,-2.0778753455120045,2.6991149652924364,0.579385685801616,0.42061431420329654
28.060264670698015,-2.0777127246497455,2.633718432062647,0.5793832737508332,0.4206167262540819
28.065198489061377,-2.0776173502064137,2.566785325168973,0.5794048287338343,0.42059517127108287
28.070132307424743,-2.076727282009112,2.498619769963143,0.5794296438707847,0.4205703561341332
28.075066125788112,-2.075147735693841,2.429427575009212,0.5794337877536403,0.4205662122512792
28.079999944151478,-2.0735666347984703,2.3585486911932443,0.5794116598255452,0.4205883401793762
28.084933762514844,-2.0721402337160204,2.286713145887084,0.5793814601009057,0.4206185399040182
28.08986758087821,-2.070635240018065,2.2140107699117015,0.5793683824251724,0.42063161757975126
28.09480139924157,-2.0690750317915443,2.1400033110471135,0.5793792632869608,0.42062073671796035
28.09973521760494,-2.0677123320210065,2.064822381816455,0.5793952757074083,0.42060472429751156
28.104669035968307,-2.066423841350534,1.9887476729910605,0.5793937448446552,0.4206062551602645
28.109602854331673,-2.064806997792364,1.912264539479323,0.5793768330777165,0.4206231669272031
28.11453667269504,-2.0629834529361464,1.8356994652240604,0.5793720989171937,0.42062790108772447
28.119470491058404,-2.0616190187276633,1.7595756212796188,0.5793979393238443,0.42060206068107364
28.124404309421774,-2.0610300264872623,1.6841567941157385,0.5794309418316906,0.4205690581732275
28.129338127785136,-2.061196365241066,1.609497841722928,0.5794205320532484,0.42057946795167156
28.134271946148502,-2.0621922958311965,1.5359063111751439,0.5793455974362932,0.42065440256862735
28.139205764511868,-2.064356309734568,1.46362082903843,0.5792500500027281,0.4207499500021936
28.144139582875233,-2.0674042312904914,1.3930365778786458,0.5792077502358485,0.42079224976907686
28.149073401238603,-2.069918602075055,1.3243711961420461,0.5792482428994112,0.4207517571055157
28.15400721960197,-2.0709032627601225,1.258200705339706,0.5793260971608608,0.4206739028440692
28.15894103796533,-2.0705496403237844,1.19459121365565,0.5793682423256338,0.42063175767930083
28.163874856328697,-2.0701994965212513,1.1341746695781383,0.5793449261614425,0.42065507384349515
28.168808674692063,-2.071151658371977,1.0779124857958846,0.5792903239490249,0.42070967605591636
28.17374249305543,-2.0730415122530643,1.0263614365073,0.5792610478624685,0.4207389521424736
28.178676311418798,-2.07449951475378,0.9800400617288425,0.579282094421235,0.42071790558370575
28.183610129782164,-2.074620852795162,0.9395879853504313,0.579329344888371,0.4206706551165685
28.18854394814553,-2.0729337753341257,0.9056570020319346,0.5793548599260374,0.4206451400789018
28.19347776650889,-2.0697725454648266,0.8787190359579384,0.5793250780299748,0.4206749219749626
28.198411584872257,-2.065937551284347,0.8593898799871548,0.5792381695999006,0.42076183040503756
28.203345403235627,-2.0619469570645874,0.8482698786442094,0.5791112438917323,0.4208887561132063
28.208279221598993,-2.0578679217096902,0.8459438009828694,0.5789585848504691,0.42104141515446913
28.21321303996236,-2.05327705439392,0.8528697231981109,0.5787885368319786,0.4212114631729606
28.218146858325724,-2.048004636020179,0.8693667468910524,0.5786165257561704,0.42138347424876943
28.223080676689086,-2.0425976720313126,0.8948956857932973,0.5784774423382621,0.42152255766667873
28.228014495052456,-2.037803784615808,0.9281552499209912,0.5784153617520995,0.42158463825284254
28.23294831341582,-2.033823239063507,0.9687552823075721,0.5784439804530086,0.42155601955193417
28.237882131779187,-2.0314689557167736,1.0161841829362257,0.578534276053043,0.42146572395190146
28.242815950142553,-2.0322498156157023,1.0695034940849477,0.578636203397675,0.42136379660727075
28.24774976850592,-2.037229035429613,1.1282602430441089,0.5787082998294489,0.42129170017549245
28.252683586869285,-2.044135785681314,1.1919638216805746,0.5787295564851156,0.42127044351982124
28.25761740523265,-2.0476192882638626,1.2609320229728003,0.5786641289411371,0.4213358710637969
28.262551223596017,-2.045505513138703,1.3339162992977938,0.5786237435889713,0.4213762564159633
28.267485041959382,-2.0398132235494058,1.4100497653506867,0.5786137706584312,0.4213862293465043
28.272418860322748,-2.0349615462696535,1.488682572273162,0.5786397409474283,0.4213602590575083
28.277352678686118,-2.035674600863772,1.5692345635536316,0.5786789851489526,0.42132101485598455
28.282286497049483,-2.042117290024531,1.651276384432395,0.5787037744351631,0.4212962255697756
28.287220315412846,-2.049974374734287,1.7341017670928058,0.5787107697887738,0.42128923021616443
28.29215413377621,-2.0532700669687753,1.817411608664553,0.5787155346216387,0.42128446538330044
28.297087952139577,-2.047616646214912,1.9007449781027015,0.5787232074098694,0.42127679259507045
28.302021770502947,-2.037761604475531,1.9840658528546142,0.5787231746324157,0.42127682537252453
28.306955588866312,-2.033861571988495,2.067023749716205,0.5787139253410908,0.4212860746638498
28.31188940722968,-2.0375567298663517,2.149316140393963,0.5787110913325412,0.4212889086723986
28.31682322559304,-2.0418646733751986,2.2309481617594513,0.5787219785420954,0.4212780214628438
28.321757043956406,-2.0417264673344193,2.311625102835344,0.5787318538690757,0.4212681461358629
28.326690862319776,-2.0387743030690095,2.3912986573641284,0.5787280671121764,0.42127193289276166
28.33162468068314,-2.037018129151598,2.4695952803635786,0.5787208456022198,0.4212791544027196
28.336558499046507,-2.036658654658385,2.546076519211254,0.5787244878559503,0.4212755121489924
28.341492317409873,-2.035924102793077,2.6204095992513605,0.5787325109664014,0.4212674890385445
28.346426135773235,-2.03626957196699,2.692555274948985,0.5787299537378618,0.4212700462670884
28.351359954136605,-2.0392125523177738,2.762487462050606,0.5787200200238449,0.42127997998110805
28.35629377249997,-2.041839767541813,2.8301941714375283,0.5787191208087652,0.4212808791961898
28.361227590863336,-2.0410927050584955,2.895365629030995,0.5787299205760834,0.4212700794288748
28.366161409226702,-2.0389953391404636,2.95782946415665,0.5787373014930897,0.4212626985118698
28.371095227590068,-2.039962193827899,3.0170696923048883,0.5787317537505754,0.42126824625438475
28.376029045953437,-2.044138570058641,3.0732325442405664,0.5787221679840046,0.4212778320209576
28.3809628643168,-2.046664864879246,3.125901629831097,0.5787217410129637,0.42127825899199833
28.385896682680166,-2.044860751189705,3.1751124809468907,0.5787304906621907,0.4212695093427709
28.39083050104353,-2.0429196075216667,3.2207272156645637,0.5787365608025364,0.42126343920242365
28.395764319406897,-2.0453473081852214,3.262920339531159,0.5787313677959925,0.4212686322089676
28.400698137770267,-2.048996973205175,3.301799808764232,0.5787208132410588,0.4212791867639008
28.405631956133632,-2.0477305406598783,3.3370886986014927,0.5787203134390377,0.4212796865659206
28.410565774496995,-2.0431855356554793,3.3682973722754044,0.5787341770392946,0.421265822965661
28.41549959286036,-2.042963521371524,3.3953251060551217,0.5787439362689483,0.4212560637360076
28.420433411223726,-2.0478264226471286,3.4182502086920543,0.5787311817994807,0.4212688182054775
28.425367229587096,-2.0495448210564557,3.4366944874959726,0.5787103671855226,0.4212896328194377
28.43030104795046,-2.043893264059046,3.4506462559334063,0.5787144933530278,0.4212855066519334
28.435234866313827,-2.0376268246558147,3.460370174053028,0.5787425229180472,0.4212574770869152
28.440168684677193,-2.0388294050175837,3.466479634149906,0.5787530583432614,0.421246941661703
28.445102503040555,-2.0452884318151536,3.468871654110676,0.578726935741653,0.42127306426331457
28.450036321403925,-2.04652891982413,3.467486634285791,0.5787014849650073,0.4212985150399628
28.45497013976729,-2.0380186918046985,3.4622803857949083,0.5787147880931224,0.4212852119118507
28.459903958130656,-2.029312139922246,3.4533586415650475,0.5787464857449872,0.4212535142599874
28.464837776494022,-2.0311171486057225,3.4406487053853443,0.5787501166912684,0.42124988331370694
28.469771594857388,-2.03867481031362,3.4240197366447735,0.578723063089963,0.4212769369150145
28.474705413220754,-2.039280806583628,3.403920465892376,0.5787056004191151,0.42129439958586373
28.47963923158412,-2.031021300379179,3.3807559019993483,0.5787192022475555,0.4212807977574243
28.484573049947485,-2.0227287224144077,3.3544031540897117,0.5787405097148665,0.4212594902901131
28.48950686831085,-2.0212153363487926,3.3245363761783016,0.5787397389310391,0.421260261073942
28.494440686674217,-2.0254142469629586,3.2919745863757197,0.5787207369966229,0.42127926300835983
28.499374505037586,-2.0285107721461113,3.2568795411398646,0.57871128433129,0.4212887156736943
28.504308323400952,-2.025135145238334,3.218927200847892,0.57872356430844,0.4212764356965452
28.509242141764314,-2.017568669888382,3.178337172776238,0.5787383492380546,0.4212616507669321
28.51417596012768,-2.0118937598170663,3.135099418156742,0.5787323770215892,0.4212676229833994
28.519109778491046,-2.011194743150732,3.0891263876282893,0.5787120194974348,0.42128798050755406
28.524043596854415,-2.0144726667368222,3.0404173344484944,0.5787058050497752,0.4212941949552141
28.52897741521778,-2.0168874757759045,2.9895128951704977,0.5787243035719274,0.421275696433063
28.533911233581147,-2.0134394269864164,2.936145478133386,0.5787431288451035,0.4212568711598887
28.53884505194451,-2.006202081634636,2.8808781330328235,0.5787342875580023,0.4212657124469914
28.543778870307875,-2.002173823816663,2.823482357641938,0.5787045439741906,0.4212954560308044
28.548712688671245,-2.0037213659242,2.7645009051398635,0.5786897514105932,0.42131024859440475
28.55364650703461,-2.0065467924684595,2.7041697201380237,0.578710712654446,0.4212892873505533
28.558580325397976,-2.005635292458894,2.6417744572494812,0.5787442540416133,0.42125574596338977
28.563514143761342,-2.0010043373457087,2.5775989708707256,0.5787471457979971,0.4212528542070085
28.568447962124704,-1.9977246547699434,2.511907378265454,0.5787085920581052,0.42129140794690145
28.573381780488074,-1.9990025350833716,2.444450201159947,0.5786685904040424,0.4213314096009652
28.57831559885144,-2.001254378971765,2.374598531601003,0.5786740437456571,0.4213259562593521
28.583249417214805,-1.999421709742932,2.303568681346625,0.5787213765118345,0.4212786234931775
28.58818323557817,-1.9945247595113227,2.2317989824910467,0.5787577813997459,0.4212422186052665
28.593117053941537,-1.991277931997484,2.1595930783935087,0.5787426017156345,0.4212573982893759
28.598050872304906,-1.9912037769546982,2.0866807688847744,0.5786922370248466,0.4213077629801619
28.60298469066827,-1.9921875012402912,2.0135915797900963,0.5786537650887684,0.4213462349162394
28.607918509031634,-1.992046323634143,1.9407809918186338,0.5786480884354749,0.4213519115695324
28.612852327395,-1.9905135714988296,1.868145475711576,0.5786589793701379,0.42134102063486933
28.617786145758366,-1.9884740801185685,1.7949766210511249,0.5786723857745943,0.4213276142304116
28.622719964121735,-1.9855342822098299,1.721995800867337,0.5786990030326656,0.4213009969723406
28.6276537824851,-1.9808058899158143,1.650078575359423,0.5787440805170112,0.42125591948799723
28.632587600848463,-1.9752018933004094,1.5794551389784452,0.5787727813221604,0.4212272186828489
28.63752141921183,-1.9712162721194249,1.5098362858905852,0.5787333010934956,0.4212666989115146
28.642455237575195,-1.97086942030486,1.4416084744908089,0.5786204456354797,0.4213795543695335
28.647389055938564,-1.9725611797254285,1.3754306112123464,0.5784992688792293,0.4215007311257862
28.65232287430193,-1.9724332707117702,1.3117898213318029,0.5784510462508621,0.4215489537541559
28.657256692665296,-1.9689706094629873,1.2511189314315785,0.5784976825303555,0.42150231747466693
28.66219051102866,-1.9631829926902262,1.1940483247155447,0.5785862210016339,0.4214137790033916
28.667124329392024,-1.9573023289990426,1.1410859097990795,0.5786454368775517,0.4213545631274777
28.672058147755394,-1.953503020943139,1.092668058564291,0.5786488851843334,0.421351114820698
28.67699196611876,-1.952273947198712,1.048938594758238,0.5786209025902981,0.4213790974147322
28.681925784482125,-1.9534347716162412,1.010343667061299,0.578593205838548,0.4214067941664814
28.68685960284549,-1.9555382712329654,0.9776487833878492,0.5785709376322332,0.4214290623727946
28.691793421208857,-1.955299467610728,0.9515333034202833,0.5785417269990216,0.42145827300600525
28.696727239572223,-1.9511636986138554,0.9321730520301797,0.5785018597672811,0.42149814023774546
28.70166105793559,-1.9445765891681632,0.9199015622985154,0.5784583054547121,0.42154169455031476
28.706594876298954,-1.9386906573129143,0.9151483198051621,0.5784023160924923,0.4215976839125345
28.71152869466232,-1.9354594227564967,0.9191253080532281,0.5783595137991746,0.4216404862058532
28.716462513025686,-1.9333181210328427,0.9314654548509996,0.5782648199751346,0.42173518002989346
28.721396331389055,-1.930660152350349,0.9517937830637453,0.5781638630889667,0.42183613691606275
28.726330149752417,-1.9286047905150343,0.9800655037399966,0.5781040186335057,0.42189598137152406
28.731263968115783,-1.9284978766371452,1.0159173373416002,0.5781052207693087,0.4218947792357228
28.73619778647915,-1.928856909911702,1.0587418782913167,0.5781430430174523,0.4218569569875804
28.741131604842515,-1.9272061215323564,1.1078958185616081,0.5781773661925143,0.4218226338125206
28.74606542320588,-1.924478780294986,1.1627570258687854,0.5781925473129278,0.42180745269210534
28.75099924156925,-1.923650419628434,1.2227335358220568,0.5782117761851765,0.4217882238198517
28.755933059932616,-1.9245087030421772,1.2881242162699917,0.578249887543597,0.4217501124614266
28.760866878295978,-1.9234909547226149,1.3577188996760827,0.5782809353272493,0.421719064677774
28.765800696659344,-1.919133327687374,1.4306310852476267,0.5783138252916793,0.4216861747133445
28.77073451502271,-1.9139403725944257,1.5060977857091336,0.5783558823805883,0.42164411762443577
28.77566833338608,-1.9111160794645468,1.5837346740694658,0.5784118543633864,0.42158814564163927
28.780602151749445,-1.911638634149451,1.6626974471504539,0.5784614401464618,0.42153855985856425
28.78553597011281,-1.9132004289949571,1.742774343469867,0.5784732900226858,0.42152670998234126
28.790469788476173,-1.912878603770138,1.8236895435585245,0.578446255587928,0.4215537444170998
28.79540360683954,-1.9105565945119625,1.9048689624448576,0.5784166411314948,0.42158335887353376
28.80033742520291,-1.9081780828746624,1.9857285202417583,0.5784147345213401,0.42158526548368874
28.805271243566274,-1.9074926039459132,2.0663573072668115,0.5784308713142956,0.4215691286907342
28.81020506192964,-1.908739969641712,2.1465998923830543,0.5784370962600086,0.4215629037450201
28.815138880293006,-1.9102727474052492,2.2259353743146613,0.5784283320550266,0.421571667950002
28.820072698656368,-1.9107282823098073,2.304434414106757,0.578424455672833,0.42157554433219574
28.825006517019737,-1.910942350781529,2.3816839538422734,0.5784374655662968,0.4215625344387306
28.829940335383103,-1.9118810083506828,2.4576044789787432,0.5784539308752734,0.4215460691297546
28.83487415374647,-1.912645425515812,2.5318247685177497,0.5784542255349255,0.42154577447010594
28.839807972109835,-1.9120026267289374,2.6042588693709647,0.578439183334174,0.42156081667086054
28.8447417904732,-1.9109666604547606,2.6748003030545444,0.5784284162671031,0.4215715837379349
28.84967560883657,-1.9116006845833986,2.743254489874161,0.578433021542707,0.42156697846233504
28.854609427199932,-1.913434425144668,2.8095870586415743,0.5784416648542954,0.42155833515074775
28.859543245563298,-1.913957282682877,2.8736410531271868,0.5784415456353917,0.42155845436965494
28.864477063926664,-1.9126411450120877,2.9352751085730997,0.5784398332503525,0.42156016675469504
28.86941088229003,-1.9116107502152446,2.9937078136019055,0.5784475028973871,0.42155249710766135
28.8743447006534,-1.9123358296548765,3.0486915980483733,0.5784538140391584,0.42154618596589216
28.879278519016765,-1.9137978047898008,3.1003302498976186,0.5784425644179659,0.4215574355870849
28.884212337380127,-1.914279449904895,3.148562986617037,0.5784253761141112,0.4215746238909395
28.889146155743493,-1.9139145956577852,3.1932272741885517,0.57842856616409,0.42157143384095874
28.89407997410686,-1.9142073615434907,3.2343964525018394,0.5784504407794213,0.421549559225627
28.899013792470228,-1.9153422759098668,3.271843184464846,0.5784618133844233,0.4215381866206245
28.903947610833594,-1.9160702444620765,3.3057981830300913,0.5784490726548344,0.4215509273502117
28.90888142919696,-1.9161925323310587,3.3360062213150736,0.5784302198841824,0.421569780120861
28.913815247560322,-1.9167951387030484,3.362013805079533,0.5784268072446723,0.4215731927603696
28.918749065923688,-1.9178909433001694,3.383834163383105,0.5784395970708984,0.42156040293414604
28.923682884287057,-1.9183424917866452,3.4019617293486903,0.5784531383534489,0.4215468616515974
28.928616702650423,-1.918131180839064,3.4163876769739834,0.5784536446943478,0.4215463553107009
28.93355052101379,-1.918387530929628,3.427227458849742,0.5784426068390323,0.4215573931660172
28.938484339377155,-1.9190416768454892,3.434002244035072,0.5784340973028962,0.42156590270215455
28.94341815774052,-1.9189527724998425,3.4371661513900897,0.5784353369904287,0.4215646630146256
28.948351976103886,-1.918318233179233,3.436762984417488,0.5784390630771843,0.42156093692787217
28.953285794467252,-1.918361469110506,3.43252535890554,0.5784411397507941,0.42155886025426453
28.958219612830618,-1.9187256632277623,3.4245459764013533,0.5784474226124964,0.42155257739256435
28.963153431193984,-1.9179300342059848,3.412651747288816,0.5784535065104176,0.4215464934946439
28.96808724955735,-1.9162500121714194,3.3973362048036453,0.5784436482623445,0.42155635174271905
28.97302106792072,-1.9155217635806894,3.378735531676318,0.5784235498701614,0.42157645013490297
28.97795488628408,-1.9159422688498247,3.3564739538019435,0.5784229487939975,0.4215770512110673
28.982888704647447,-1.915517805191924,3.330943409941042,0.5784478364788017,0.42155216352626246
28.987822523010813,-1.9133940945099743,3.3023082568742534,0.5784633239721022,0.42153667603296396
28.99275634137418,-1.9114208015557181,3.2704743431302132,0.5784459135478731,0.4215540864571939
28.997690159737548,-1.9110159010143983,3.2358831902728507,0.5784209033565596,0.42157909664850884
29.002623978100914,-1.9107356738538386,3.1983443454959404,0.5784224152216583,0.4215775847834117
29.00755779646428,-1.908847531347331,3.1581679313119126,0.5784431806961328,0.42155681930893835
29.012491614827642,-1.9063426911941426,3.1152525784799194,0.5784516254112395,0.4215483745938331
29.017425433191008,-1.9052104315377414,3.0702134524128355,0.5784399293368995,0.42156007066817397
29.022359251554377,-1.9050933713387252,3.023089257607715,0.5784280169371159,0.421571983067957
29.027293069917743,-1.9039376583029093,2.973425363589982,0.5784294699637937,0.42157053004127937
29.03222688828111,-1.9012253258509677,2.9211553805042665,0.5784366170173891,0.4215633829876855
29.037160706644475,-1.898492325602146,2.8661814600163478,0.5784377407637397,0.42156225924133667
29.042094525007837,-1.897173505356986,2.809392499302128,0.5784324832855067,0.42156751671957005
29.047028343371206,-1.8972282754117458,2.750905130695344,0.5784276508737831,0.42157234913129604
29.051962161734572,-1.8972624098709516,2.6898805699775346,0.5784275388639706,0.4215724611411104
29.056895980097938,-1.8960831151528725,2.6272294099522897,0.578431337434356,0.42156866257072795
29.061829798461304,-1.8941267724397575,2.563427420855847,0.578434426997293,0.42156557300779346
29.06676361682467,-1.8924910658559895,2.498301880952675,0.5784305466192048,0.42156945338588314
29.071697435188035,-1.8916675849912234,2.431636838214556,0.5784188091343124,0.42158119087077706
29.0766312535514,-1.8918753682436984,2.3642453912120436,0.5784094248025716,0.42159057520251947
29.081565071914767,-1.893082797609334,2.29626217226135,0.5784146754675664,0.42158532453752634
29.086498890278133,-1.8948447355563576,2.2274932193693813,0.5784311674592355,0.4215688325458601
29.0914327086415,-1.8962524035560195,2.1576141477484803,0.578437778486575,0.4215622215185185
29.096366527004868,-1.8961840951549025,2.0866555339346,0.5784183442811358,0.421581655723956
29.101300345368234,-1.8949733742632437,2.0146093893893062,0.5783844054338463,0.4216155945712442
29.106234163731596,-1.8943795302567212,1.9418621291621423,0.5783679480676982,0.4216320519373919
29.111167982094962,-1.8955391591258421,1.8692748370343926,0.5783882355476546,0.4216117644574355
29.116101800458328,-1.8980937900070252,1.7972286146704801,0.5784290174814687,0.42157098252361974
29.121035618821697,-1.9004030416151736,1.7258188381776398,0.5784528229672862,0.42154717703780237
29.125969437185063,-1.9009017788916842,1.6551866516997646,0.5784367456182573,0.42156325438683223
29.13090325554843,-1.899976335575289,1.5859021424515072,0.5783903222982958,0.42160967770679525
29.13583707391179,-1.8988587611856989,1.518042975693573,0.5783403363417176,0.42165966366337443
29.140770892275157,-1.897885915244619,1.4517860803568536,0.5783055789649496,0.42169442104014393
29.145704710638526,-1.8966263469164237,1.3876420678082342,0.578289262157958,0.4217107378471389
29.150638529001892,-1.8949934962684687,1.325603377637097,0.5782893655091225,0.42171063449597634
29.155572347365258,-1.8940401543003844,1.2661011027673517,0.5783073675756565,0.4216926324294462
29.160506165728624,-1.8947481097933774,1.2099434034372303,0.5783437686917993,0.4216562313133071
29.16543998409199,-1.8969166473950245,1.157607077194887,0.5783870164818388,0.42161298352327137
29.170373802455355,-1.8990654089969567,1.109648596951833,0.5784101932769188,0.4215898067281946
29.17530762081872,-1.899861665519537,1.0664808833740806,0.5783847019629246,0.421615298042188
29.180241439182087,-1.9000539448837273,1.0288998938236336,0.5783047320587872,0.42169526794632417
29.185175257545453,-1.9012019392225732,0.9972240155005906,0.5781995466116093,0.4218004533935013
29.19010907590882,-1.9031202539891794,0.9717629785838224,0.5781156767006652,0.42188432330444436
29.195042894272188,-1.9040590844152048,0.9532856232279285,0.5780815567318244,0.42191844327328454
29.19997671263555,-1.903395797674207,0.9422303003865209,0.5780881062900761,0.4219118937150333
29.204910530998916,-1.9022779289805374,0.9389605738393091,0.5781018996737136,0.42189810033139574
29.20984434936228,-1.9015619536386583,0.9439882755264268,0.5780925865612904,0.4219074134438195
29.214778167725648,-1.9002749251182651,0.9577898609659897,0.5780408803874563,0.4219591196176542
29.219711986089017,-1.897534699964859,0.9801136285926059,0.5779563124036946,0.42204368760141703
29.224645804452383,-1.8953509018696366,1.0098621062377082,0.5778839663389888,0.4221160336661235
29.229579622815745,-1.8965509239307314,1.0464967654482278,0.5778395495241572,0.4221604504809565
29.23451344117911,-1.9005623425994236,1.0896019735728033,0.5778256828860474,0.4221743171190674
29.239447259542477,-1.9023719056585617,1.138539861926211,0.5778444854426583,0.42215551456245815
29.244381077905846,-1.8975984981876595,1.1925116396439237,0.5779022449866571,0.42209775501845925
29.24931489626921,-1.8901143716197746,1.2513450479711983,0.5780174357400327,0.42198256426507863
29.254248714632578,-1.8885067852751574,1.3152288508645193,0.5780754517676585,0.42192454823744796
29.259182532995943,-1.8939292997495267,1.3829005744193432,0.5781254604631009,0.42187453954200393
29.264116351359306,-1.8993195001647396,1.4537370489417258,0.5781439713008478,0.42185602870425826
29.269050169722675,-1.8990060078976276,1.5270306159349192,0.5781264185817345,0.4218735814233731
29.27398398808604,-1.8946301738410782,1.602212913107382,0.5780864776876667,0.4219135223174415
29.278917806449407,-1.8930277867555925,1.6787963896717273,0.5780537553814707,0.4219462446236379
29.283851624812772,-1.8974437252738248,1.7564408607965216,0.5780589251889677,0.42194107481614246
29.28878544317614,-1.9022597315111918,1.8346505208605581,0.5781021732643641,0.4218978267407462
29.293719261539504,-1.9008245276378537,1.9129586972638706,0.5781419578840524,0.4218580421210589
29.29865307990287,-1.8957881370472722,1.9912301854451606,0.5781364716022462,0.42186352840286534
29.303586898266236,-1.8947334190625602,2.069448388424012,0.5780969681377744,0.4219030318673376
29.3085207166296,-1.898814357714067,2.147047691451989,0.5780769702814709,0.4219230297236415
29.313454534992967,-1.9028823885566875,2.2239139110410586,0.5781027170348605,0.42189728297025136
29.318388353356337,-1.9031781363719984,2.29997124619862,0.5781391699460139,0.421860830059097
29.323322171719703,-1.9000190179750822,2.375103779140677,0.5781398373309187,0.42186016267419185
29.328255990083065,-1.8964780682132425,2.449053414889346,0.578109245833762,0.42189075417134797
29.33318980844643,-1.8957793443618955,2.521539237517196,0.5780918286404624,0.4219081713646499
29.338123626809796,-1.89819264092592,2.592423440944168,0.5781090601314522,0.42189093987366405
29.343057445173162,-1.9004107045287086,2.6616793016017586,0.5781348465243716,0.42186515348074727
29.34799126353653,-1.8983547987740803,2.72890900811656,0.5781359845594263,0.4218640154456971
29.352925081899897,-1.8922712182353418,2.7934944342158974,0.578115060032663,0.4218849399724624
29.35785890026326,-1.888737224919554,2.855575410870841,0.5781009610374231,0.4218990389677048
29.362792718626626,-1.8923866067648032,2.9149439944270426,0.5781092384692991,0.4218907615358312
29.36772653698999,-1.8968360602968826,2.97168413169992,0.5781270163184703,0.42187298368666076
29.37266035535336,-1.8932838599625428,3.025587370428608,0.5781338516364416,0.42186614836869085
29.377594173716727,-1.885436794325182,3.076591331381752,0.5781247300557455,0.4218752699493883
29.382527992080092,-1.8836578317324262,3.124195774811724,0.5781109944499863,0.42188900555514763
29.387461810443455,-1.8881963193541302,3.16853715569266,0.578107058881602,0.4218929411235306
29.39239562880682,-1.8905921373336494,3.2095043764934315,0.5781170769824236,0.4218829230227079
29.39732944717019,-1.8874188100565505,3.246819042048045,0.5781301758102302,0.42186982419490154
29.402263265533556,-1.8830101805241082,3.280354212127205,0.5781307456135333,0.4218692543915969
29.40719708389692,-1.8819234460483245,3.3098985204082076,0.5781178408059943,0.42188215919913474
29.412130902260287,-1.8840173286779076,3.335707833719786,0.5781082139183582,0.4218917860867688
29.417064720623653,-1.8855503592310643,3.3579101568940843,0.5781139234373084,0.42188607656782023
29.42199853898702,-1.8838902359395262,3.376407531648001,0.5781259021387498,0.42187409786638114
29.426932357350385,-1.8810546903907581,3.390823768703634,0.5781282049177441,0.4218717950873883
29.43186617571375,-1.8807521940989842,3.4017157776922193,0.5781198459447981,0.421880154060335
29.436799994077116,-1.882427254240008,3.409177087986565,0.5781126361859343,0.4218873638191998
29.441733812440482,-1.8819341181206293,3.4129123351610247,0.5781142333284268,0.42188576667671035
29.44666763080385,-1.8788592837824678,3.412742998492015,0.5781217089193657,0.42187829108577524
29.451601449167214,-1.877944290887122,3.4088127274101025,0.5781263814599954,0.42187361854514693
29.45653526753058,-1.8805358601245092,3.400806195466268,0.5781213751259602,0.4218786248791851
29.461469085893945,-1.880980104273891,3.3893450683178306,0.578110699735564,0.42188930026958255
29.46640290425731,-1.87626981160009,3.374151131420473,0.5781092065526606,0.4218907934524878
29.47133672262068,-1.8722338632517161,3.3559498784242434,0.5781227061160522,0.4218772938890978
29.476270540984046,-1.8743104082594746,3.3350403014734784,0.5781328509454867,0.4218671490596643
29.48120435934741,-1.8783594573232978,3.3114729683533226,0.5781203171133713,0.42187968289178
29.486138177710774,-1.876716833240566,3.2847317870834987,0.5780990408058563,0.4219009591992955
29.49107199607414,-1.8698186723571248,3.255106500391741,0.5781017067287021,0.421898293276451
29.49600581443751,-1.8659414115146973,3.2225305178245116,0.5781289545925127,0.4218710454126423
29.500939632800876,-1.8689630793832277,3.1873033274241056,0.578141749965278,0.42185825003987776
29.50587345116424,-1.8724270149093676,3.1496797140332458,0.5781170707594159,0.42188292924574133
29.510807269527607,-1.869858077424893,3.1092515123925524,0.578085351724759,0.42191464828040026
29.51574108789097,-1.8643192296357989,3.0661975651662097,0.5780908283586166,0.42190917164654423
29.52067490625434,-1.8618832087218777,3.020588489005038,0.5781293108659061,0.42187068913925446
29.525608724617705,-1.8625440572445169,2.9725943757843614,0.5781508197377739,0.42184918026738727
29.53054254298107,-1.8627483593871184,2.922631281049791,0.5781243301743024,0.42187566983086033
29.535476361344436,-1.8612774026216612,2.8702196315425135,0.5780790284190392,0.42192097158612524
29.540410179707802,-1.859371209833643,2.815150471399738,0.5780693349972247,0.4219306650079409
29.545343998071168,-1.8579431170921816,2.7581418920070684,0.5781078887083652,0.4218921112968023
29.550277816434534,-1.8563142323214006,2.6996047541080532,0.5781493201828769,0.4218506798222929
29.5552116347979,-1.8537116112939929,2.6398833206519123,0.5781444986513543,0.42185550135381755
29.560145453161265,-1.8509041072100851,2.578589355367056,0.5780985608875542,0.4219014391176217
29.56507927152463,-1.8494908948764113,2.515967839235456,0.5780623094732507,0.421937690531927
29.570013089888,-1.8499254713637852,2.451422471656973,0.5780704591957855,0.42192954080939293
29.574946908251366,-1.8500075448983941,2.3850186862988485,0.5781051126809723,0.4218948873242077
29.57988072661473,-1.8466405202835994,2.3174449489906657,0.5781255711053287,0.421874428899853
29.584814544978094,-1.8405642744154176,2.249312916783047,0.578118725950535,0.4218812740546492
29.58974836334146,-1.8361073915293193,2.180779745653316,0.5781037678091927,0.4218962321959912
29.59468218170483,-1.8356933390522372,2.111896601017811,0.5780946297997893,0.42190537020539226
29.599616000068195,-1.8376993553658958,2.042609066034737,0.5780809456384354,0.4219190543667451
29.60454981843156,-1.8381185337725672,1.973349320237795,0.5780541519225486,0.4219458480826318
29.609483636794923,-1.8341286372549732,1.9044715337727665,0.5780352048611926,0.42196479514398744
29.61441745515829,-1.8276970138558106,1.8360628962493108,0.5780560088019634,0.4219439912032156
29.61935127352166,-1.8229317003990915,1.7674449108715304,0.5781131945326492,0.4218868054725292
29.624285091885024,-1.8213747924521653,1.699054336503367,0.5781565644039824,0.4218434356011965
29.62921891024839,-1.8224312179063578,1.6319295995888938,0.5781346359571792,0.42186536404800173
29.634152728611756,-1.824095069395342,1.5663900404379962,0.5780483500222506,0.4219516499829312
29.63908654697512,-1.8235992001635182,1.5021561378942103,0.5779530838788043,0.4220469161263787
29.644020365338488,-1.8198726368896245,1.439515324758558,0.5779098241360403,0.4220901758691458
29.648954183701854,-1.8136295767380937,1.3792837183462978,0.5779392680544941,0.4220607319506941
29.65388800206522,-1.8073900256914626,1.3219970638912864,0.5780177649943073,0.42198223501088405
29.658821820428585,-1.8042693875592533,1.2680969438714491,0.578103232161652,0.421896767843544
29.66375563879195,-1.803998634216272,1.2180474740408611,0.5781584034058728,0.421841596599326
29.66868945715532,-1.8033648996736815,1.1724128361103117,0.578159400539657,0.42184059946554564
29.673623275518683,-1.7999925315569292,1.1315806484274704,0.5780979639746094,0.4219020360305939
29.67855709388205,-1.7939601328806176,1.0957338370138263,0.5779833104404245,0.42201668956477717
29.683490912245414,-1.7877449590034191,1.0650520598185804,0.5778428628808391,0.4221571371243614
29.68842473060878,-1.783442432471914,1.0400737927758728,0.5777199226696296,0.42228007733557
29.69335854897215,-1.7800080380818528,1.020969198423273,0.5776613347485127,0.42233866525668584
29.698292367335515,-1.7753439008590548,1.0081029251537448,0.5776902201471336,0.42230977985806445
29.703226185698878,-1.7695899013454284,1.0023601567113802,0.5777818800718727,0.42221811993332586
29.708160004062243,-1.7648156889111402,1.0040666132146272,0.577875034529821,0.4221249654753772
29.71309382242561,-1.7622404860977625,1.0133232306878617,0.577922030931935,0.4220779690732648
29.71802764078898,-1.7616942845802195,1.0308160573831366,0.5779404638258243,0.42205953617937597
29.722961459152344,-1.7622789358988808,1.0562875760978068,0.5779052869290582,0.4220947130761427
29.72789527751571,-1.7631560415665062,1.0888152269425995,0.577879303657775,0.42212069634742777
29.732829095879076,-1.7636201919434853,1.1280109205555227,0.5778536508336712,0.4221463491715326
29.73776291424244,-1.7622940491803143,1.1733335932118396,0.5778216770152348,0.42217832298997043
29.742696732605808,-1.758966897033862,1.2241498874745174,0.5777912491728202,0.42220875083238646
29.747630550969173,-1.7552661965756768,1.2802647432265202,0.5776993330526277,0.4223006669525753
29.75256436933254,-1.7530168102164696,1.341323978450972,0.5776842329546124,0.4223157670505864
29.757498187695905,-1.7528488115994816,1.4060796726570959,0.5776898010839956,0.4223101989211992
29.76243200605927,-1.7531543240744467,1.4740367744954332,0.5776999698473414,0.4223000301578542
29.767365824422637,-1.7516326345696767,1.544613451614324,0.577731615552038,0.42226838445315834
29.772299642786002,-1.7485483212189323,1.617073535626723,0.5777868051038805,0.4222131949013164
29.77723346114937,-1.7470573848946958,1.6910249080845103,0.5778331063988522,0.4221668936063455
29.782167279512734,-1.749686661541123,1.7659876162454078,0.577833586823866,0.4221664131813326
29.7871010978761,-1.755478391139753,1.8414358667934239,0.5777923880539652,0.4222076119512338
29.79203491623947,-1.7597565385278318,1.9173128322315838,0.5777561154535511,0.4222438845516486
29.79696873460283,-1.7585884208863947,1.9933223138981748,0.5777645826361761,0.4222354173690237
29.801902552966197,-1.7554466733373124,2.0693287910176803,0.5778091141662649,0.4221908858389357
29.806836371329563,-1.7574481692675201,2.1449114941588268,0.5778473450655048,0.42215265493969695
29.81177018969293,-1.7646102616868953,2.2197737084512217,0.57785075150282,0.4221492485023812
29.8167040080563,-1.7700391027379196,2.293852155992568,0.5778257742570705,0.4221742257481298
29.821637826419664,-1.7700856807009446,2.3670008467547654,0.5777969371668514,0.42220306283834835
29.82657164478303,-1.7685400029212799,2.439038177235871,0.5777859765172769,0.42221402348792286
29.831505463146392,-1.771069694962302,2.509745733327868,0.5778011628940825,0.4221988371111185
29.836439281509758,-1.7777442034094504,2.578778395013222,0.5778286327707441,0.42217136723446047
29.841373099873127,-1.782492656820446,2.6460410214113512,0.5778395039865895,0.4221604960186178
29.846306918236493,-1.7812677240979733,2.711367244949475,0.577822702477986,0.4221772975272255
29.85124073659986,-1.7785706557011125,2.774570068375256,0.5778022202910573,0.422197779714157
29.856174554963225,-1.7809130271309428,2.8356440182639835,0.5778044686961128,0.42219553130910314
29.861108373326587,-1.7866270976954248,2.894114673746388,0.5778216947278884,0.42217830527733063
29.866042191689957,-1.7889909094257044,2.949596344930494,0.5778285409204248,0.4221714590847948
29.870976010053322,-1.7868092414856749,3.002368559542266,0.577820506257456,0.42217949374776537
29.875909828416688,-1.7851021040261659,3.0521892921490497,0.5778127002597316,0.4221872997454911
29.880843646780054,-1.7869484955483312,3.0991347461954732,0.577813168780513,0.42218683122470924
29.88577746514342,-1.7899066262599919,3.1426852419031683,0.5778182656238648,0.4221817343813571
29.89071128350679,-1.79054915831586,3.1824894912603257,0.5778232073599546,0.4221767926452655
29.89564510187015,-1.7893286116478169,3.2185536890452853,0.5778229981945473,0.4221770018106724
29.900578920233517,-1.7890247869598943,3.2511386432326668,0.5778154627834035,0.42218453722181537
29.905512738596883,-1.7901041039077867,3.2801208858917605,0.577810280633607,0.42218971937161043
29.91044655696025,-1.7907952476027031,3.3052427022501547,0.5778177500606934,0.422182249944521
29.915380375323615,-1.7907414461988476,3.326965717446644,0.5778277723688117,0.42217222763640294
29.920314193686984,-1.790986263671926,3.3451650415531655,0.5778227820238364,0.4221772179813804
29.925248012050346,-1.791277283989817,3.359622290862138,0.5778094810221713,0.42219051898304727
29.930181830413712,-1.7907724315628486,3.370420829988888,0.5778096947471505,0.4221903052580697
29.935115648777078,-1.7902246698620699,3.377746861808079,0.577822752683853,0.42217724732136824
29.940049467140444,-1.7906814229933017,3.381510453116312,0.5778274199576147,0.4221725800476092
29.944983285503813,-1.7912546263467104,3.3822206492181,0.5778182604721698,0.4221817395330574
29.94991710386718,-1.790544710561151,3.380067880054414,0.5778106305463492,0.42218936945887964
29.95485092223054,-1.78918055622566,3.3744561825108423,0.5778120992962678,0.42218790070896317
29.959784740593907,-1.788852088553075,3.3646806193152887,0.5778162688725409,0.42218373113269175
29.964718558957273,-1.7894202471037746,3.3505851301673597,0.577820343354372,0.42217965665086105
29.969652377320642,-1.7890745411755018,3.332909925657952,0.5778243528294111,0.4221756471758244
29.974586195684008,-1.7873385514028508,3.312071101356759,0.577820398803537,0.4221796012016996
29.979520014047374,-1.7859279577901537,3.288419359053458,0.5778062482789887,0.4221937517262477
29.98445383241074,-1.7859222935787502,3.2620924240666533,0.5778000583822553,0.42219994162298036
29.989387650774102,-1.785976229082411,3.232973778946311,0.5778160388072782,0.42218396119795926
29.99432146913747,-1.7846122493106293,3.2008618368448,0.5778350692820386,0.4221649307232005
29.999255287500837,-1.7826072839803455,3.1658961789624738,0.5778274688492003,0.42217253115604025
30.004189105864203,-1.7814320836885704,3.128406105268805,0.5777995227228273,0.4222004772824143
30.00912292422757,-1.7808444432818669,3.0884026607071893,0.577788119404738,0.4222118806005053
30.014056742590935,-1.7796457153034615,3.0463517965971363,0.5778081935741793,0.42219180643106546
30.0189905609543,-1.777747016236758,3.0026310196224983,0.577832489394317,0.42216751061092755
30.023924379317666,-1.7760677997562526,2.9561021280993907,0.5778308462975984,0.4221691537076462
30.028858197681032,-1.7749303723188024,2.9068862545778376,0.5778079228541015,0.4221920771511439
30.033792016044398,-1.7736659775514698,2.8556180502613473,0.5777904557266025,0.42220954427864416
30.038725834407764,-1.771738481193398,2.8023234144613696,0.5777925135770808,0.422207486428167
30.043659652771133,-1.7694634766246593,2.7474598928768126,0.5778064789490722,0.42219352105617686
30.048593471134495,-1.7675609957435519,2.690564796079312,0.5778188712723037,0.4221811287329483
30.05352728949786,-1.7663047693963594,2.6316380714820617,0.5778220310568429,0.4221779689484104
30.058461107861227,-1.7651381749929138,2.5714163982204132,0.5778133759800599,0.42218662402519663
30.063394926224593,-1.7634084604342064,2.5100141845703603,0.5777948942546633,0.42220510575059544
30.068328744587962,-1.7613566066927988,2.4472405678896494,0.5777771868910494,0.4222228131142108
30.073262562951328,-1.7598521272688226,2.383355837856337,0.5777765785746293,0.42222342143063185
30.078196381314694,-1.7591818877227032,2.318536903403075,0.577799268491848,0.4222007315134148
30.083130199678056,-1.7586423996093632,2.252872583379132,0.5778278225804011,0.42217217742486457
30.088064018041422,-1.7573641312276889,2.1864594322571707,0.5778313403540082,0.422168659651259
30.09299783640479,-1.7553657653635864,2.118911616775343,0.5777969954105187,0.4222030045947461
30.097931654768157,-1.7539437996806375,2.0503832804000273,0.5777500346425423,0.42224996536272075
30.102865473131523,-1.7545062041683108,1.9811289507730012,0.5777331496291431,0.42226685037611844
30.10779929149489,-1.756442246804673,1.9121432213851486,0.5777619301245839,0.42223806988067836
30.11273310985825,-1.7576463274328713,1.843679948744122,0.5778066965038473,0.42219330350141393
30.11766692822162,-1.7571850210469315,1.77583882279959,0.5778238336691678,0.42217616633609206
30.122600746584986,-1.7558481946420275,1.7086213235999048,0.5778007621982149,0.4221992378070453
30.127534564948352,-1.7552396877851086,1.6423397326977829,0.5777628960868757,0.42223710391838615
30.132468383311718,-1.756511700443697,1.5777368991064304,0.5777387548129441,0.4222612451923187
30.137402201675084,-1.7590891371458774,1.514912738124776,0.5777294737972669,0.42227052620799704
30.142336020038453,-1.7615965066585253,1.4542728337208803,0.5777188348682732,0.42228116513699326
30.147269838401815,-1.7632519915650824,1.396123460571001,0.5777051703088957,0.4222948296963737
30.15220365676518,-1.763676868332847,1.3404813770459594,0.577707874549972,0.42229212545529926
30.157137475128547,-1.7632970181645917,1.2879210168340984,0.577736053536628,0.42226394646864784
30.162071293491913,-1.7631280703410908,1.2390107739613765,0.5777622117854739,0.422237788219805
30.167005111855282,-1.7636446343902097,1.194114852907752,0.5777440337655189,0.42225596623976386
30.171938930218648,-1.764233800103913,1.1534941170355102,0.5776749104566242,0.42232508954866055
30.17687274858201,-1.7635962235451654,1.1178423833544644,0.5775984194879347,0.42240158051734916
30.181806566945376,-1.7608941741317785,1.0875911027790812,0.57756095245222,0.42243904755306294
30.18674038530874,-1.7572702367030928,1.0631870533635785,0.5775600576097067,0.4224399423955749
30.19167420367211,-1.7548614065530364,1.0452159970250174,0.5775586445776828,0.4224413554275981
30.196608022035477,-1.7538249728287791,1.034075592959969,0.577546507267055,0.42245349273822524
30.201541840398843,-1.752247254156703,1.0297579493385145,0.5775598025165704,0.42244019748871087
30.206475658762205,-1.7487243890456872,1.0325555599847658,0.5776253673529775,0.42237463265230324
30.21140947712557,-1.7440326589995658,1.0430478776607162,0.577711653441116,0.42228834656416614
30.21634329548894,-1.7405305371984854,1.061363466290341,0.5777677532190784,0.4222322467862035
30.221277113852306,-1.7397859901561699,1.0870923463771947,0.5777700085832721,0.42222999142201145
30.226210932215672,-1.7401591774107164,1.1196502886427977,0.5777550109995784,0.42224498900570595
30.231144750579038,-1.7388423629278662,1.1580763777444465,0.5777925457853951,0.4222074542198908
30.236078568942403,-1.7359883411625068,1.2022717212329674,0.5778645428269726,0.42213545717831447
30.24101238730577,-1.7343677743462516,1.2517301264294902,0.577893894925927,0.42210610507936186
30.245946205669135,-1.7355536737297335,1.3061127808535067,0.5777801718281588,0.4222198281771281
30.2508800240325,-1.7382202949036147,1.3651354830713378,0.577645561600286,0.42235443840499626
30.255813842395867,-1.7393012780608896,1.4279520276529158,0.5775938292249434,0.42240617078033443
30.260747660759233,-1.736327603570687,1.4937535495022507,0.5775879800323603,0.42241201997291694
30.265681479122602,-1.7309935411412918,1.5618495935864813,0.5776103185531825,0.4223896814520957
30.270615297485964,-1.7281757027865927,1.6316260539502534,0.5776384532326309,0.42236154677264864
30.27554911584933,-1.730053806672223,1.702947156734721,0.5776509647111053,0.4223490352941753
30.280482934212696,-1.7334314495293421,1.7755202920681021,0.5776352955457766,0.4223647044595042
30.28541675257606,-1.732543505516019,1.8487872285935645,0.5776046245769713,0.42239537542831057
30.29035057093943,-1.725866354569733,1.9223900431382819,0.5775920533738732,0.4224079466314096
30.295284389302797,-1.7206176087849678,1.9961095728871188,0.5776145038881252,0.42238549611715803
30.30021820766616,-1.72366758305127,2.069725951078883,0.5776532035648626,0.4223467964404211
30.305152026029525,-1.728414335607197,2.1431216738259113,0.577678240874636,0.4223217591306483
30.31008584439289,-1.722709098985075,2.2160825900681247,0.5776793890597711,0.42232061094551215
30.31501966275626,-1.7100933660493007,2.2883423372729985,0.5776652443117158,0.4223347556935672
30.319953481119626,-1.7064521881650734,2.359679509044927,0.5776471586559174,0.4223528413493652
30.32488729948299,-1.7139536084620386,2.4298018734223645,0.5776349216801988,0.42236507832508274
30.329821117846357,-1.717535911046525,2.498726943965207,0.5776365259988807,0.42236347400640056
30.33475493620972,-1.7095005684365727,2.566122213088704,0.5776503583028351,0.4223496417024502
30.33968875457309,-1.7004956289869728,2.631655351234352,0.5776628395324127,0.42233716047287584
30.344622572936455,-1.7016973498857835,2.694995305634019,0.5776618193149106,0.4223381806903815
30.34955639129982,-1.7085165152255168,2.756231728969982,0.5776502065597996,0.42234979344549606
30.354490209663187,-1.7091667616736563,2.8153256644772893,0.5776424303095449,0.4223575696957523
30.359424028026552,-1.7025922571695682,2.872115354776465,0.5776488118381122,0.42235118816718836
30.364357846389918,-1.6986344595466576,2.926165010108396,0.5776638777419635,0.42233612226333844
30.369291664753284,-1.70213787424048,2.9773159534832376,0.5776700749917252,0.4223299250135777
30.37422548311665,-1.7066612503416037,3.025397394509732,0.5776566321397347,0.4223433678655699
30.379159301480016,-1.70537102131554,3.0704547739582875,0.5776359553510592,0.42236404465424615
30.38409311984338,-1.7003431135529692,3.1123615291455864,0.5776339333819316,0.42236606662337367
30.38902693820675,-1.6981117855821,3.1511315305334513,0.5776577858361333,0.4223422141691704
30.393960756570117,-1.701009648881354,3.1865875222901106,0.5776813814183787,0.4223186185869245
30.39889457493348,-1.7049520914070753,3.2186324076285064,0.5776744236545109,0.42232557635079226
30.403828393296845,-1.7042009082641738,3.247196114028294,0.5776428348524686,0.42235716515283317
30.40876221166021,-1.698889100996701,3.272288518122822,0.5776244841217438,0.42237551588355593
30.41369603002358,-1.696088118233271,3.293575250326589,0.5776414173900006,0.42235858261529735
30.418629848386946,-1.6993372749417863,3.311918763910071,0.5776718356283366,0.4223281643769642
30.42356366675031,-1.7024502095984997,3.326911999337732,0.5776796125885771,0.42232038741672556
30.428497485113674,-1.7003504623699432,3.338486965216869,0.5776594259977087,0.4223405740075962
30.43343130347704,-1.6973246888787366,3.3468017313877003,0.5776378085967464,0.4223621914085586
30.43836512184041,-1.6972222528134924,3.351896759403693,0.5776363852248303,0.42236361478047646
30.443298940203775,-1.6967150238893034,3.352921568759184,0.5776506300932963,0.4223493699120134
30.44823275856714,-1.6943123847016335,3.3499969427388505,0.5776638922008518,0.4223361078044611
30.453166576930506,-1.69438355418734,3.343629962512267,0.5776667488034556,0.4223332512018596
30.45810039529387,-1.6974992083061846,3.3333662259843346,0.5776590258535568,0.4223409741517608
30.463034213657238,-1.6970529733321198,3.3199044522663934,0.5776459409915392,0.4223540590137799
30.467968032020604,-1.6903784428618605,3.303259112217745,0.577638052124296,0.42236194788102455
30.47290185038397,-1.6852464212805653,3.2840642556070776,0.5776443259542199,0.42235567405110225
30.477835668747336,-1.6881968538754666,3.262103521035385,0.5776590521299011,0.422340947875422
30.4827694871107,-1.6931003682692256,3.2373875754126153,0.5776653894621085,0.42233461054321436
30.48770330547407,-1.6908306921146516,3.2097518097027016,0.5776571402718136,0.4223428597335104
30.492637123837433,-1.6835163253299847,3.1797535786240103,0.5776458525040878,0.4223541475012378
30.4975709422008,-1.679153932004341,3.1475971778784153,0.5776414921233712,0.42235850788195584
30.502504760564165,-1.6795310148390323,3.1131357674428073,0.5776413086549623,0.42235869135036613
30.50743857892753,-1.6810189124920567,3.0760585651265933,0.5776434559038826,0.4223565441014469
30.512372397290896,-1.6805266766658433,3.036258591541802,0.5776534893852725,0.42234651062005873
30.517306215654266,-1.6771978750691716,2.9937811084666155,0.5776666382795388,0.4223333617257935
30.522240034017628,-1.6724866715874598,2.9486332829141326,0.577663067236933,0.42233693276839973
30.527173852380994,-1.6689174371539515,2.9015523945766932,0.5776369662150453,0.42236303379028767
30.53210767074436,-1.6678578316587056,2.852869571234154,0.5776142519572786,0.4223857480480565
30.537041489107725,-1.6686684841495798,2.802356030040093,0.577623198320311,0.4223768016850262
30.541975307471095,-1.6685963304312412,2.7501908845582013,0.577656209916114,0.422343790089224
30.54690912583446,-1.6650467014962533,2.695781330700903,0.5776776655642597,0.42232233444108064
30.551842944197826,-1.6597224135169701,2.639799871498887,0.5776656758872079,0.42233432411813415
30.55677676256119,-1.6572621713722357,2.5823083370559026,0.5776326480023457,0.4223673520029992
30.561710580924554,-1.6589934863088904,2.523041542709179,0.5776064584397544,0.42239354156559317
30.566644399287924,-1.6613953874580216,2.4619446098257227,0.5776036761090871,0.42239632389626264
30.57157821765129,-1.6601184045115693,2.399593497458506,0.5776229244976945,0.42237707550765585
30.576512036014655,-1.6544410188682088,2.3364151855532027,0.5776526820481486,0.4223473179572035
30.58144585437802,-1.6494108163936059,2.2722953196783284,0.5776768792224448,0.42232312078290896
30.586379672741383,-1.6507923974150414,2.207606231884906,0.5776771430580837,0.4223228569472725
30.591313491104753,-1.6564424704116347,2.142396115810492,0.5776413899286303,0.42235861007672426
30.59624730946812,-1.6584472030030626,2.0768590454801577,0.5775793004293654,0.4224206995759869
30.601181127831484,-1.6535578287366508,2.0111520072188407,0.5775293880600675,0.4224706119452837
30.60611494619485,-1.6457764353478523,1.9453892993485535,0.5775389084138767,0.4224610915914748
30.611048764558216,-1.6416414906542618,1.8801896552753428,0.5776194086998518,0.4223805913054994
30.615982582921582,-1.6440642914402412,1.8156944795044823,0.5777181423422182,0.4222818576631316
30.620916401284948,-1.6480915041266535,1.7516753277477104,0.5777510931166282,0.42224890688872135
30.625850219648314,-1.646701931394319,1.6886757808770556,0.5776817054876112,0.4223182945177399
30.63078403801168,-1.6402152046439846,1.626701308850658,0.5775621079553787,0.42243789204997384
30.635717856375045,-1.6343748569825116,1.566230072574047,0.57748219550847,0.4225178044968841
30.640651674738415,-1.6325961067813595,1.5075591644157182,0.5774804754253204,0.4225195245800349
30.64558549310178,-1.6333667368548104,1.4510800007833253,0.5775206718812056,0.42247932812415373
30.650519311465143,-1.6322567732684434,1.3972605385422439,0.5775528180117576,0.42244718199360287
30.65545312982851,-1.626474561637601,1.346607753630062,0.5775689923687309,0.42243100763663377
30.660386948191874,-1.618709648717968,1.29956056461995,0.5775850909475467,0.42241490905782186
30.665320766555244,-1.6140296207808469,1.2566203735385295,0.5775944152382021,0.42240558476716983
30.67025458491861,-1.6137667514773963,1.217823130223029,0.5775733181268348,0.42242668187854093
30.675188403281975,-1.6159448706219828,1.1833618933334642,0.5775268224945878,0.42247317751078706
30.680122221645338,-1.6177817703060737,1.1539472778816258,0.5774932926313899,0.42250670737398266
30.685056040008703,-1.6172454619968655,1.1299052608631255,0.5774925355911337,0.42250746441423814
30.689989858372073,-1.614576128801951,1.1114513345960904,0.5774956247432241,0.4225043752621469
30.69492367673544,-1.610255913925614,1.0984499862380326,0.5774660829616378,0.4225339170437318
30.699857495098804,-1.6046019418605104,1.091750741338375,0.5774131902930982,0.4225868097122721
30.70479131346217,-1.5992443431898515,1.0917036525007928,0.5773790980518838,0.42262090195348617
30.709725131825532,-1.5965208267378492,1.0986639291896112,0.5773427402213572,0.4226572597840132
30.714658950188902,-1.5980044829743827,1.1136728258446016,0.5773624782258147,0.42263752177955655
30.719592768552268,-1.601324768550621,1.135425898644119,0.5774009736388466,0.4225990263665256
30.724526586915633,-1.6017618360613743,1.1636898346531759,0.5774493292010432,0.42255067080433023
30.729460405279,-1.5987350971687257,1.1981609428482178,0.5775147481363357,0.42248525186903907
30.734394223642365,-1.5959169736037406,1.238495542058934,0.5775741657126279,0.4224258342927481
30.739328042005734,-1.5959210406125075,1.2840656911843786,0.5775907309740096,0.4224092690313682
30.744261860369097,-1.59735893468619,1.3342186099474187,0.5775550080315134,0.4224449919738645
30.749195678732463,-1.5970609195098548,1.3885681433846468,0.5774934516185705,0.42250654838680246
30.75412949709583,-1.5945009943037942,1.447364974743815,0.5774690862362252,0.42253091376914276
30.759063315459194,-1.5925345797724746,1.5093499887151347,0.5774408169402983,0.42255918306506784
30.763997133822564,-1.5929748044274354,1.573776956235664,0.5774263936155821,0.4225736063897847
30.76893095218593,-1.5938375704368852,1.640161877388116,0.5774357052537236,0.4225642947516446
30.77386477054929,-1.5929424268166363,1.7080493385061895,0.5774737563411755,0.42252624366419334
30.778798588912657,-1.5914964529561895,1.777168876879069,0.5775218248331928,0.42247817517217656
30.783732407276023,-1.5915932548205722,1.8471701645657481,0.5775499008433231,0.42245009916204734
30.788666225639393,-1.59250995114823,1.9175845666982412,0.5775519522244515,0.42244804778091954
30.79360004400276,-1.5921931099758995,1.9883466173963544,0.5775514289742365,0.42244857103113537
30.798533862366124,-1.5909963259622644,2.059146967638413,0.5775639646640502,0.42243603534132185
30.80346768072949,-1.5909717648544848,2.129768212695785,0.5775716783200671,0.4224283216853058
30.808401499092852,-1.5920636195462532,2.199838735002328,0.5775517248828623,0.42244827512251076
30.81333531745622,-1.5918569959848359,2.2694128807595098,0.5775187961069482,0.4224812038984244
30.818269135819587,-1.5895960348840734,2.338291892622234,0.5775135210725808,0.4224864789327912
30.823202954182953,-1.5876188113843535,2.4061879903089762,0.5775464987261736,0.4224535012791984
30.82813677254632,-1.5881318368381734,2.4729140395899085,0.5775786746093687,0.4224213253960029
30.833070590909685,-1.5907039199872017,2.538174177201859,0.5775715370499972,0.42242846295537634
30.83800440927305,-1.5926924773304407,2.6016724545079444,0.5775379229816521,0.42246207702372507
30.842938227636417,-1.591884511682163,2.663615472696477,0.5775217356632667,0.42247826434211333
30.847872045999782,-1.5890626532782974,2.723787343980392,0.5775387104709653,0.4224612895344193
30.852805864363148,-1.586387834889845,2.781485062030563,0.5775626562748791,0.42243734373050773
30.857739682726514,-1.5850454510567613,2.836769088272057,0.5775676961413548,0.42243230386403474
30.862673501089883,-1.5850559863209535,2.8894476097899338,0.5775577946175103,0.42244220538788096
30.867607319453246,-1.5849207854529488,2.9396940215795997,0.5775479419481863,0.42245205805720604
30.87254113781661,-1.5826579940362917,2.987059141446454,0.577540905502366,0.4224590945030274
30.877474956179977,-1.5786797210069912,3.0315493089563654,0.5775364651098603,0.42246353489553434
30.882408774543343,-1.575515782231273,3.0729273955443785,0.5775434706347837,0.4224565293706112
30.887342592906712,-1.5743963087628834,3.1111801123847487,0.577562806437284,0.422437193568109
30.89227641127008,-1.5741242475592245,3.146238163827036,0.5775732345598628,0.4224267654455295
30.897210229633444,-1.5728819448145541,3.177662503876712,0.5775578777563705,0.42244212224902156
30.902144047996806,-1.5704578500585569,3.2053542672226776,0.5775339948542935,0.4224660051510968
30.907077866360172,-1.568314132341205,3.229943000807162,0.5775315557018047,0.42246844430358366
30.91201168472354,-1.5673001555000523,3.25158084421536,0.5775498937784893,0.4224501062268964
30.916945503086907,-1.566723272427262,3.2698308791752373,0.5775628525189395,0.4224371474864473
30.921879321450273,-1.5660948371801704,3.284873083467644,0.5775605680680439,0.42243943193734573
30.92681313981364,-1.5657107842609488,3.2970307707904043,0.5775551215769239,0.42244487842846795
30.931746958177,-1.5653318433319108,3.3059124854911306,0.5775497895816093,0.4224502104237829
30.93668077654037,-1.5643965521862557,3.311671787792633,0.5775384182743286,0.42246158173106524
30.941614594903736,-1.5633725439766761,3.313977294819474,0.5775329828627919,0.42246701714260454
30.946548413267102,-1.563338300420969,3.312788089289874,0.5775515982475019,0.42244840175789766
30.951482231630468,-1.5641146694130834,3.308569778956195,0.5775765590869071,0.4224234409184937
30.956416049993834,-1.564173707514865,3.300651990481731,0.5775678590760972,0.422432140929307
30.961349868357203,-1.5629636398256173,3.289445243493897,0.5775285922707449,0.4224714077346603
30.966283686720566,-1.5620913665229954,3.2752929176512895,0.5775125754183498,0.4224874245870564
30.97121750508393,-1.5628178156778418,3.257754011716429,0.577547224664228,0.4224527753411798
30.976151323447297,-1.5637726411256374,3.237134230952595,0.5775877530603968,0.4224122469450117
30.981085141810663,-1.5630983698173901,3.213529658972551,0.5775769299180323,0.4224230700873763
30.986018960174032,-1.561621431623877,3.1873597999625884,0.5775253002044771,0.4224746998009313
30.990952778537398,-1.5614503294697013,3.1582259027283666,0.5774986614601731,0.4225013385452368
30.99588659690076,-1.562523286420722,3.126328611028278,0.5775323926692014,0.4224676073362095
31.000820415264126,-1.5630330727316342,3.092190249014863,0.5775860984675352,0.4224139015378771
31.005754233627492,-1.5624062329371262,3.0555468815236675,0.5775930007985643,0.42240699920684915
31.01068805199086,-1.5617504824008024,3.0168848593425794,0.5775420555173999,0.42245794448801505
31.015621870354227,-1.5619032465325517,2.9759346323967906,0.5774926289314334,0.42250737107398356
31.020555688717593,-1.5624681335375812,2.9328923026772262,0.5775022828206653,0.42249771718475077
31.025489507080955,-1.5628002150661937,2.887097885269012,0.5775571031103711,0.4224428968950453
31.03042332544432,-1.5630970352740476,2.839161895059462,0.5775919328275868,0.42240806717783064
31.03535714380769,-1.5638587703109812,2.790063809635369,0.5775712335122688,0.42242876649315003
31.040290962171056,-1.5648848139431653,2.7388476191074376,0.5775245476764015,0.4224754523290183
31.045224780534422,-1.5656294231127654,2.6855533331043047,0.577500611430865,0.42249938857455627
31.050158598897788,-1.5660808255322407,2.6303096596286895,0.5775126104145336,0.4224873895908901
31.055092417261154,-1.5667610345389074,2.5733425830536634,0.5775390270247687,0.4224609729806573
31.06002623562452,-1.567935238311507,2.51537179077057,0.5775570956304474,0.42244290437498166
31.064960053987885,-1.5693243448698397,2.456057292440784,0.5775584519137935,0.42244154809163736
31.06989387235125,-1.570719582438714,2.39583127540451,0.577544322410724,0.42245567759470803
31.074827690714617,-1.5721865988141515,2.3347892425243564,0.577523240354838,0.4224767596505955
31.079761509077983,-1.5734653048565101,2.2726388594028437,0.577509219184065,0.42249078082137
31.08469532744135,-1.5740578665362779,2.2093386317414425,0.5775094478373078,0.42249055216812986
31.089629145804714,-1.5737691338347393,2.1451603569816244,0.5775158481106843,0.4224841518947533
31.09456296416808,-1.5732265350645105,2.0807641412792055,0.577518026449034,0.422481973556401
31.099496782531446,-1.573300962887713,2.0161639659533512,0.5775206300833141,0.4224793699221197
31.104430600894812,-1.5738216599202284,1.952091591948518,0.5775351532993814,0.42246484670605206
31.109364419258178,-1.5737351716220855,1.8883644470091812,0.5775543870821019,0.42244561292333094
31.114298237621547,-1.5724872930717195,1.825421605234804,0.5775502221760456,0.4224497778293862
31.119232055984913,-1.5705518728820622,1.7628082208619202,0.577506573234949,0.4224934267704826
31.124165874348275,-1.5690016839738654,1.7003718262626706,0.5774468709699363,0.4225531290354956
31.12909969271164,-1.5685934154893797,1.6391732240145043,0.5774168591887073,0.42258314081672593
31.134033511075007,-1.5687410821405905,1.5796470981476682,0.5774389964147333,0.42256100359070137
31.138967329438376,-1.5683319981513184,1.522311656038142,0.5774911426927993,0.42250885731263665
31.143901147801742,-1.5673128409144952,1.4675636591927523,0.577531997793133,0.42246800221230657
31.148834966165108,-1.5665863778702933,1.4152571805418868,0.5775395243297035,0.4224604756757378
31.15376878452847,-1.5667051998547408,1.3658908450354699,0.5775189985000196,0.42248100150542456
31.158702602891836,-1.5672584991056493,1.3196363716229689,0.577482291243782,0.4225177087616667
31.163636421255205,-1.5675154016395363,1.277004607906642,0.5774347957466349,0.42256520425881705
31.16857023961857,-1.5676535149582151,1.2385282029339904,0.5773851541946986,0.42261484581075687
31.173504057981937,-1.5689138962585665,1.2046951618820037,0.5773531796493755,0.4226468203560803
31.178437876345303,-1.57214038304912,1.17576249278935,0.5773542951162713,0.4226457048891837
31.183371694708665,-1.5757926353847167,1.1520009064337133,0.5773789444636185,0.42262105554183554
31.188305513072034,-1.5765064564480005,1.1340330315853557,0.5774008478402983,0.42259915216515503
31.1932393314354,-1.5733398908844,1.1219402287685651,0.5774101268947045,0.42258987311074764
31.198173149798766,-1.5685391226549672,1.116060692979767,0.5774278295854746,0.42257217041997774
31.203106968162132,-1.5651612057175197,1.1167423729644552,0.5774772038720859,0.4225227961333672
31.208040786525498,-1.5648084393040584,1.1243833451983698,0.5775443901876245,0.4224556098178286
31.212974604888867,-1.5657415314126282,1.1392326266157102,0.577582526833419,0.42241747317203504
31.21790842325223,-1.5652718026846473,1.16111959267112,0.5775734698252764,0.4224265301801784
31.222842241615595,-1.562808694679054,1.1895001283778666,0.5775411311667067,0.42245886883874895
31.22777605997896,-1.558807227708787,1.2239245155334628,0.5775216299340239,0.42247837007143246
31.232709878342327,-1.5541557886641142,1.2634450697688393,0.5775423122475116,0.4224576877579464
31.237643696705696,-1.550428673863019,1.3078329595868843,0.5775806461174551,0.4224193538880038
31.242577515069062,-1.5485421118174616,1.3566381483604177,0.5775943570264684,0.422405642978992
31.247511333432424,-1.548233025047655,1.409229190079255,0.5775697405268398,0.4224302594786165
31.25244515179579,-1.5484767625930504,1.4655247981413808,0.5775837227567537,0.42241627724869857
31.257378970159156,-1.5491422877697298,1.5251723471275906,0.5775721619868561,0.422427838018592
31.262312788522525,-1.5506848145235392,1.587272081364518,0.5775711568233525,0.4224288431820971
31.26724660688589,-1.551465208574078,1.6514908836064297,0.5775815580787319,0.4224184419267181
31.272180425249257,-1.5494491236343917,1.717323116638535,0.5775990310945379,0.4224009689109134
31.27711424361262,-1.5463669762907153,1.784362357781929,0.5776175560665124,0.4223824439389399
31.282048061975985,-1.5471820776276985,1.8522481542089044,0.5776257242040803,0.42237427580137266
31.286981880339354,-1.5538193738892496,1.920695517300157,0.5776157259505338,0.42238427405491946
31.29191569870272,-1.5601124730307339,1.9893089261212122,0.5775983100069779,0.42240168999847616
31.296849517066086,-1.5585390668143508,2.0580713952936462,0.5775994527394982,0.4224005472659557
31.30178333542945,-1.5520692751162573,2.1267951281748028,0.577631862317765,0.42236813768768966
31.306717153792817,-1.5495244250970963,2.195009422580267,0.5776714974240281,0.4223285025814277
31.311650972156183,-1.5522973540864802,2.2626790737961557,0.5776766790654562,0.42232332093999836
31.31658479051955,-1.5550905737446237,2.3295955066190537,0.5776382244738575,0.42236177553159665
31.321518608882915,-1.5550525466036966,2.395654475054101,0.577597189780889,0.422402810224565
31.32645242724628,-1.5535500942727634,2.460521661888135,0.577597696381945,0.42240230362350767
31.331386245609647,-1.5515393948824385,2.523985526878134,0.5776329437052179,0.4223670563002363
31.336320063973016,-1.5484987823817105,2.5857530481871307,0.5776586871130788,0.42234131289237886
31.341253882336378,-1.5469820424585174,2.6459277807785417,0.5776524921284762,0.4223475078769844
31.346187700699744,-1.5514529187410577,2.7040663253987884,0.5776333988857794,0.42236660111968555
31.35112151906311,-1.557806226098604,2.7602504744659133,0.5776247412125135,0.42237525879295446
31.356055337426476,-1.5552294855755597,2.8144226348915886,0.5776265848368376,0.4223734151686321
31.360989155789845,-1.5451762478687,2.866308220489184,0.5776311607394135,0.4223688392660599
31.36592297415321,-1.5428016172405796,2.915395312808658,0.5776390198108835,0.4223609801945905
31.370856792516577,-1.5529660336326176,2.961085706794403,0.5776478918662185,0.4223521081392568
31.37579061087994,-1.561703977498616,3.0043362128307787,0.5776460568465225,0.4223539431589542
31.380724429243305,-1.5573393678464837,3.04523808120648,0.5776312107774421,0.42236878922803484
31.385658247606674,-1.5467904567842317,3.083185318901173,0.5776211463946676,0.42237885361080907
31.39059206597004,-1.5451065557293497,3.1182353326842946,0.5776302055556791,0.42236979444979544
31.395525884333406,-1.554468734081443,3.1504122190720687,0.5776459099010871,0.42235409010438757
31.40045970269677,-1.5613908492948532,3.179156639597222,0.5776462873207433,0.42235371268473104
31.405393521060134,-1.5567070581108435,3.20421847639086,0.5776331511932203,0.4223668488122532
31.410327339423503,-1.5483680119885588,3.225697785654828,0.577628246091837,0.4223717539136338
31.41526115778687,-1.5475085972315514,3.2437568618916135,0.5776376026779537,0.4223623973275173
31.420194976150235,-1.5528050387494665,3.2582693875972284,0.5776429277629027,0.42235707224257046
31.4251287945136,-1.5559463072074777,3.2699239915505576,0.5776340261636439,0.422365973841831
31.430062612876966,-1.5532298067183063,3.27865443917423,0.5776267275065371,0.4223732724989391
31.434996431240332,-1.547475221918477,3.284316283977489,0.577635311201705,0.42236468880377226
31.439930249603698,-1.5443946991141102,3.2867176178058033,0.5776463705782598,0.4223536294272193
31.444864067967064,-1.5465852932582282,3.2859082975687826,0.5776399269399318,0.4223600730655508
31.44979788633043,-1.549287019199176,3.28176836751153,0.5776237877453316,0.42237621226015315
31.454731704693796,-1.5467277151057448,3.274407277217076,0.57762358079947,0.4223764192060175
31.459665523057165,-1.5411249788162567,3.2634721651910326,0.5776419314810817,0.4223580685244074
31.46459934142053,-1.5385857412803312,3.2490908065254316,0.5776515587029911,0.4223484413024994
31.469533159783893,-1.5394474516086027,3.2320163233458135,0.5776355735519125,0.42236442645357997
31.47446697814726,-1.5394588477748732,3.212209523169749,0.5776144796910154,0.4223855203144788
31.479400796510625,-1.5370572464384278,3.189940688526032,0.5776182399519153,0.42238176005357914
31.484334614873994,-1.534178392285803,3.1653193359678995,0.5776429792010481,0.4223570208044462
31.48926843323736,-1.5321196030135582,3.1381346029611454,0.5776551485557708,0.42234485144972483
31.494202251600726,-1.5302955428381841,3.1085577811483853,0.5776373924561932,0.422362607549304
31.499136069964088,-1.5285408292541078,3.076657132611743,0.5776119507593956,0.4223880492461033
31.504069888327454,-1.5277075573930068,3.042537308173956,0.5776107041148086,0.42238929589069174
31.509003706690823,-1.5271422960895038,3.0061958229384276,0.5776335588079707,0.42236644119753086
31.51393752505419,-1.5247473638271452,2.9673876248402427,0.5776507999965445,0.42234920000895854
31.518871343417555,-1.521006987495599,2.9260599894890205,0.5776421678165413,0.4223578321889626
31.52380516178092,-1.519155668873662,2.882893768179066,0.5776192671366646,0.42238073286884
31.528738980144286,-1.5199354998650352,2.8377450804176707,0.5776069430609097,0.42239305694459545
31.533672798507652,-1.5200817097719024,2.790676079795549,0.5776147240677603,0.4223852759377468
31.538606616871018,-1.5171892454713367,2.741864926673091,0.5776322671184081,0.42236773288710056
31.543540435234384,-1.51303791765622,2.691263933166687,0.5776431687743242,0.4223568312311856
31.54847425359775,-1.5111731532816444,2.638876956817699,0.577637728534548,0.422362271470965
31.553408071961115,-1.512262925484176,2.5852078319882175,0.5776187669196357,0.42238123308587866
31.558341890324485,-1.512908895297583,2.5301421445175416,0.5776004664982078,0.4223995335073097
31.563275708687847,-1.5101431109486907,2.4727945972667995,0.5775982502291567,0.4224017497763633
31.568209527051213,-1.5056781447058605,2.4141250677015136,0.5776147896187929,0.42238521038672827
31.57314334541458,-1.5029429510472028,2.3547416999232054,0.5776353115992657,0.4223646884062559
31.578077163777944,-1.502301944579972,2.294721853515573,0.5776388350807794,0.42236116492474385
31.583010982141314,-1.5018283432334993,2.234304795837878,0.577619001606777,0.42238099839874865
31.58794480050468,-1.5001598944598944,2.173584240756059,0.577595156536815,0.42240484346871215
31.592878618868042,-1.4972339896325402,2.112566628935096,0.5775939641522219,0.42240603585330255
31.597812437231408,-1.4938619964410984,2.0512628640964716,0.5776141722241253,0.4223858277813982
31.602746255594774,-1.4905666653196428,1.9896938812136622,0.5776208186768413,0.4223791813286814
31.607680073958143,-1.487265089123314,1.9279414257282201,0.5775888333435875,0.4224111666619353
31.61261389232151,-1.4842146204399769,1.866573855019146,0.5775455889296761,0.4224544110758457
31.617547710684875,-1.4819777330002282,1.8061067126747625,0.5775485614337046,0.4224514385718169
31.62248152904824,-1.4806857652437437,1.746576907655698,0.5776148892854205,0.4223851107201007
31.627415347411603,-1.4793962846577122,1.6881884666220341,0.5776890100053756,0.4223109900001474
31.632349165774972,-1.4768315404638617,1.631241189687867,0.577693333339703,0.4223066666658213
31.637282984138338,-1.473171290967171,1.5759680583812012,0.5776078584823007,0.42239214152322496
31.642216802501704,-1.469264698915997,1.5228658225488787,0.577492521462592,0.4225074785429361
31.64715062086507,-1.4650228491046886,1.4724115221908618,0.5774307760523428,0.4225692239531879
31.652084439228435,-1.460027274820963,1.4247911059492853,0.5774536087796285,0.4225463912259047
31.657018257591798,-1.4555581116845895,1.3804229191129582,0.5775180742699212,0.4224819257356169
31.661952075955167,-1.454682548327548,1.339633862941389,0.5775566061778384,0.4224433938277023
31.666885894318533,-1.4573911606496877,1.3025664965268888,0.577543129854377,0.42245687015116756
31.6718197126819,-1.459055193565934,1.269487037713827,0.5775089445170571,0.4224910554884896
31.676753531045264,-1.4558692601793737,1.2409210214080708,0.5774982991706313,0.4225017008349143
31.68168734940863,-1.4485514843685519,1.2171721124011927,0.5775189067111586,0.42248109329438593
31.686621167772,-1.442073382825599,1.198473145402803,0.577543011667774,0.422456988337769
31.691554986135362,-1.4404811854832078,1.1850054217675379,0.5775495683212787,0.42245043168426305
31.696488804498728,-1.441434480379842,1.1771207662832976,0.5775487329134024,0.42245126709213876
31.701422622862093,-1.4400344516283803,1.1752910066685123,0.5775597641768048,0.42244023582873697
31.70635644122546,-1.4355120919173243,1.1795236413471433,0.5775790449886743,0.4224209550168666
31.71129025958883,-1.4309520108008025,1.1900558452476113,0.5775798982380187,0.42242010176752315
31.716224077952194,-1.4295610803695127,1.207560887796497,0.5775767383721795,0.422423261633363
31.721157896315557,-1.4325019719912362,1.2317265877825994,0.5775748760715891,0.42242512393395465
31.726091714678923,-1.436676874011741,1.2617103688460027,0.5775615560577398,0.4224384439478051
31.73102553304229,-1.43617160723245,1.2972085513570568,0.5775491135808823,0.4224508864246633
31.735959351405658,-1.4293796405632275,1.3376278799071983,0.5775537899127138,0.42244621009283423
31.740893169769024,-1.4207749980377995,1.382572112101068,0.5775953020770391,0.4224046979285102
31.74582698813239,-1.416708363689667,1.431570900763302,0.5776452330873817,0.422354766918166
31.75076080649575,-1.4200757849452308,1.484692501893687,0.5777187447455472,0.422281255259996
31.755694624859117,-1.4254568536384429,1.541119168570693,0.5777062995207785,0.42229370048475995
31.760628443222487,-1.4250150780908888,1.599687628031389,0.5776346938942499,0.4223653061112877
31.765562261585853,-1.4194696290190467,1.660420506577917,0.5775963122596788,0.4224036877458591
31.77049607994922,-1.4159682139417276,1.7229207740024421,0.5776285388061266,0.4223714611994125
31.775429898312584,-1.4180680720588918,1.786886585677556,0.5776818478631391,0.42231815214240115
31.78036371667595,-1.4227752318196303,1.8517532027732753,0.5776948969624144,0.4223051030431262
31.785297535039316,-1.4247662552338998,1.9174065581118176,0.5776740837236131,0.4223259162819287
31.79023135340268,-1.4219954568978839,1.9834624400503216,0.5776686336144428,0.4223313663910996
31.795165171766048,-1.4180570420452008,2.0494468729992206,0.5776913102730818,0.42230868973246144
31.800098990129413,-1.4169372289034963,2.1152123128132874,0.5777074283458887,0.42229257165965484
31.80503280849278,-1.418011090912443,2.1807535853815763,0.577696432970337,0.4223035670352079
31.80996662685615,-1.4190558399987592,2.2459126403734055,0.5776816995566589,0.422318300448885
31.81490044521951,-1.4195659070210587,2.31052537933438,0.5776898466452327,0.4223101533603107
31.819834263582877,-1.4195307071734014,2.37443200256495,0.5777116880365356,0.4222883119690081
31.824768081946242,-1.418431395869838,2.4373507212786705,0.5777186173689476,0.42228138263659476
31.829701900309608,-1.4162488524186032,2.499151611663292,0.5777002186726996,0.42229978133284296
31.834635718672978,-1.4146031980567577,2.5595928718292433,0.577674983347783,0.42232501665776323
31.839569537036343,-1.4151106358750534,2.618475196693979,0.5776712259387685,0.422328774066781
31.844503355399706,-1.4164744409387624,2.675650477355697,0.5776970022592077,0.42230299774634494
31.84943717376307,-1.4161735816488739,2.7307513151734715,0.5777258674988742,0.4222741325066825
31.854370992126437,-1.4143508759989245,2.783338397740313,0.5777235069031046,0.42227649310245363
31.859304810489807,-1.4129741214114915,2.8333254126284406,0.5776926600556641,0.4223073399498973
31.864238628853172,-1.4127020566592077,2.8802815568995506,0.577672328124609,0.42232767188095366
31.86917244721654,-1.4126328122958527,2.924555083572269,0.5776851582202184,0.42231484178534545
31.874106265579904,-1.4119560869390242,2.9666340455525226,0.577709836411024,0.42229016359454086
31.879040083943266,-1.4107844957783413,3.006170086584315,0.577716250870417,0.4222837491351485
31.883973902306636,-1.4098026266951158,3.0430115938704176,0.5777035955492926,0.4222964044562733
31.88890772067,-1.4093319404968607,3.0765597900627806,0.5776910531967215,0.4223089468088423
31.893841539033367,-1.4088335806652952,3.10704656178704,0.5776908836198494,0.42230911638571383
31.898775357396733,-1.407749569188766,3.1345421233270163,0.5777003891128399,0.4222996108927226
31.9037091757601,-1.4066090560965046,3.158729569695678,0.5777073416146569,0.4222926583909042
31.908642994123465,-1.4063001018607866,3.179976608283287,0.5777015819493196,0.42229841805623936
31.91357681248683,-1.406425741395097,3.1985395423119214,0.5776905217068453,0.42230947829871146
31.918510630850196,-1.4059474092528563,3.2141549403839647,0.5776928621780214,0.4223071378275381
31.923444449213562,-1.405135208874132,3.2270009220554488,0.5777075624595299,0.42229243754603163
31.928378267576928,-1.4050192346781185,3.236915664290812,0.5777101552961683,0.42228984470939535
31.933312085940297,-1.4053981755787563,3.2439720612685154,0.5776931579199025,0.4223068420856613
31.938245904303663,-1.4053196453956494,3.2476366347115184,0.5776831763302127,0.4223168236753531
31.943179722667026,-1.405027408876455,3.2479409260039325,0.5776976880952734,0.42230231191029544
31.94811354103039,-1.4054494305251708,3.2454263505774854,0.5777135500208467,0.4222864499847249
31.953047359393757,-1.4062629596000153,3.2403798258284366,0.5777044936760258,0.4222955063295478
31.957981177757127,-1.4064231570639314,3.2327654465675364,0.5776848367964116,0.42231516320916457
31.962914996120492,-1.406230058315793,3.221765827554275,0.5776854611144356,0.42231453889114057
31.967848814483858,-1.406801552592372,3.2077109860341046,0.5777040903829205,0.42229590962265784
31.97278263284722,-1.407935498386695,3.1905201415145608,0.5777108423451022,0.42228915766047725
31.977716451210586,-1.4084471650391983,3.170336164556079,0.5776953839157212,0.4223046160898582
31.982650269573956,-1.4083177755792198,3.1474618125351963,0.5776805286574812,0.4223194713480983
31.98758408793732,-1.4086052343145397,3.121916620901698,0.5776870523106418,0.42231294769493827
31.992517906300687,-1.4095594974613501,3.0932569557276004,0.5777055611283647,0.42229443887721724
31.997451724664053,-1.410365400421804,3.0622930965394515,0.5777108518183144,0.422289148187269
32.002385543027415,-1.4105636535136756,3.0290677406134487,0.5776943306181782,0.4223056693874061
32.007319361390785,-1.410505320760317,2.993589953788227,0.5776739889052047,0.42232601110038087
32.012253179754154,-1.4106367679446665,2.9561342267371185,0.5776738095226487,0.4223261904829387
32.017186998117516,-1.4110015868997379,2.9167381056095056,0.577696748837386,0.42230325116820283
32.02212081648088,-1.4114104220658754,2.875222138042542,0.577718720662804,0.42228127934278326
32.02705463484425,-1.4117315385351492,2.8314746917493157,0.5777119329292959,0.42228806707629213
32.03198845320762,-1.4118537004491662,2.7853536713357716,0.577677516667369,0.42232248333822014
32.03692227157098,-1.4115999255812457,2.737416637535007,0.5776499290743731,0.42235007093121785
32.04185608993435,-1.4110819791338411,2.6881079625494833,0.5776610136027888,0.42233898640280265
32.04678990829771,-1.4107348372208215,2.6373383812311153,0.5777023039422398,0.42229769606335393
32.05172372666107,-1.4108332853857548,2.585061220478823,0.577731575977943,0.422268424027652
32.05665754502444,-1.4113382378145292,2.530954620376924,0.5777170503856524,0.4222829496199458
32.06159136338781,-1.411838468624767,2.4759382984679346,0.5776694987213459,0.4223305012842547
32.066525181751175,-1.411711363561748,2.4197774756953088,0.577631347884182,0.4223686521214203
32.071459000114544,-1.410906492620162,2.3624775913626483,0.5776375797746924,0.4223624202309109
32.076392818477906,-1.410112847307805,2.304110666180887,0.5776827643707741,0.4223172356348307
32.081326636841276,-1.4101145669401975,2.2450243091112525,0.577723332559809,0.4222766674457982
32.08626045520464,-1.411189631950032,2.1854069092181887,0.5777194313303233,0.4222805686752861
32.09119427356801,-1.412580279653188,2.125496546841037,0.5776777790007573,0.42232222100485073
32.09612809193137,-1.4131601102240663,2.065545371759875,0.5776435456927256,0.42235645431288044
32.10106191029474,-1.412889309015784,2.0055807782449535,0.5776447525149685,0.4223552474906363
32.10599572865811,-1.4126463834408876,1.945214086414878,0.5776594389775939,0.4223405610280112
32.11092954702147,-1.4131764199953034,1.8850353007092533,0.577652738510256,0.42234726149534857
32.11586336538483,-1.4145227323207297,1.8254166742988196,0.5776330184481974,0.4223669815574057
32.1207971837482,-1.41574026711767,1.7667512865721304,0.5776428297780063,0.4223571702275963
32.125731002111564,-1.415405422820551,1.709099835376639,0.5776918298937583,0.42230817011184585
32.130664820474934,-1.4133435321372714,1.6529197550432233,0.577728366018355,0.4222716339872506
32.1355986388383,-1.410808213125491,1.5984020667281014,0.577698448614369,0.42230155139123765
32.140532457201665,-1.4093378247257675,1.5460869596653881,0.5776169841097335,0.4223830158958745
32.14546627556503,-1.4097256968137208,1.496468316116808,0.5775550510523548,0.4224449489532568
32.1504000939284,-1.4106614399398083,1.449773844539503,0.5775605735781647,0.4224394264274485
32.155333912291766,-1.4096499654046926,1.405937215585982,0.5776131072705668,0.4223868927350505
32.16026773065513,-1.4060470727461998,1.365474466478667,0.5776565035055461,0.42234349650007447
32.1652015490185,-1.4012828864259397,1.3285895888780237,0.5776545040891625,0.4223454959164617
32.17013536738186,-1.3974005355333758,1.2955341993793186,0.5776087135613343,0.4223912864442938
32.17506918574522,-1.395842956474788,1.2669484156501285,0.5775435456495768,0.4224564543560499
32.18000300410859,-1.3959989272635638,1.2432221055544932,0.5774891152046909,0.4225108848009348
32.18493682247196,-1.3967707162632577,1.2244755175690047,0.5774664005026263,0.42253359950299846
32.18987064083532,-1.3981025859428455,1.2112266996375745,0.5774725266226194,0.4225274733830047
32.19480445919869,-1.4002208698517224,1.2038442641273932,0.5774838310704652,0.42251616893515725
32.199738277562055,-1.4025393127724592,1.2023044930273619,0.5774812865116583,0.42251871349396475
32.204672095925424,-1.4037168548138295,1.206771956371159,0.5774664486810097,0.4225335513246135
32.20960591428879,-1.4037959762350432,1.2176178970466507,0.5774467814827433,0.4225532185228804
32.214539732652156,-1.4042761974203535,1.235059432884164,0.5774190362349657,0.42258096377065857
32.21947355101552,-1.4056526803138059,1.2588542577071762,0.5773844374738112,0.42261556253181437
32.22440736937889,-1.406214722547714,1.2883916061401035,0.5773669573943099,0.4226330426113165
32.22934118774226,-1.4043488418307584,1.322896254525012,0.5773842629940733,0.42261573701155414
32.23427500610562,-1.4007118601972783,1.3620372379864485,0.5774279902653333,0.4225720097402955
32.23920882446898,-1.397617107621328,1.4053671053354513,0.5774686338915933,0.42253136611403663
32.24414264283235,-1.39629635342535,1.4523112460830143,0.5774996677021652,0.4225003323034653
32.24907646119571,-1.3953628927443722,1.5030904339424729,0.5775371274884855,0.4224628725171398
32.25401027955908,-1.3938003298455823,1.5568892018771334,0.5775470771615037,0.42245292284411684
32.25894409792245,-1.3929998840833895,1.6131037153621253,0.577546456786284,0.4224535432193347
32.263877916285814,-1.3943416087853353,1.6715290841336483,0.5775404765391592,0.42245952346646065
32.268811734649184,-1.3961011046063907,1.7318201188079234,0.577540270482945,0.42245972952267635
32.273745553012546,-1.395167300087597,1.7936038535440226,0.5775557656242144,0.4224442343814074
32.27867937137591,-1.39210534686681,1.8563979897666272,0.5775800518235704,0.4224199481820524
32.28361318973928,-1.3901854985727726,1.919978350308875,0.5775913196212022,0.4224086803844216
32.28854700810265,-1.3898798089031237,1.9840952611661273,0.5775774415753692,0.42242255843025533
32.29348082646601,-1.3884463659419168,2.048408336655315,0.5775563570942425,0.4224436429113821
32.29841464482938,-1.3851751214760513,2.1124997292956107,0.5775600243951597,0.422439975610465
32.30334846319274,-1.3828423765053475,2.1763338463509427,0.5775925985776642,0.4224074014279613
32.30828228155611,-1.3820666360737774,2.2396551511952594,0.5776192419900488,0.4223807580155772
32.31321609991947,-1.379225474627423,2.3023716557750045,0.5776104132951808,0.4223895867104444
32.31814991828284,-1.3737878132971069,2.3642195157358494,0.5775817592139456,0.4224182407916786
32.323083736646204,-1.37167721767786,2.4251277347689824,0.5775689451893362,0.42243105481628745
32.32801755500957,-1.3751594097583664,2.484996786780772,0.5775786302164094,0.42242136978921324
32.332951373372936,-1.3772223483274297,2.5437014899485426,0.5775918904285884,0.42240810957703717
32.337885191736305,-1.372674243209682,2.600934077403198,0.5776010486247393,0.42239895138088984
32.34281901009967,-1.367089292088621,2.656261967843313,0.577608809288516,0.4223911907171161
32.34775282846304,-1.3680214324851525,2.7094427767548463,0.5776038685097507,0.4223961314958858
32.3526866468264,-1.3728525601622386,2.760647118830249,0.5775779279428124,0.4224220720628263
32.35762046518977,-1.3731161194703239,2.809538146253579,0.5775579825503885,0.4224420174552529
32.36255428355314,-1.3681954728980503,2.856117092095443,0.5775775000538907,0.422422499951753
32.3674881019165,-1.3659394875614637,2.9000893289935696,0.5776185987462613,0.4223814012593834
32.37242192027986,-1.3695068535228085,2.9411193539115796,0.577628648300392,0.4223713517052537
32.37735573864323,-1.372682792247615,2.9799060080482622,0.5775970123730321,0.42240298763261547
32.3822895570066,-1.3701711813507915,3.0164112331779362,0.5775691901311685,0.42243080987447895
32.38722337536996,-1.3649404925114574,3.0502661389737544,0.5775758377245297,0.4224241622811165
32.39215719373333,-1.3622792853235859,3.081021638476737,0.5775932211709214,0.42240677883472444
32.397091012096695,-1.363235793958672,3.108616373237869,0.5775926778455581,0.42240732216008764
32.40202483046006,-1.365656507961713,3.1332858158778034,0.5775876058536573,0.4224123941519872
32.40695864882343,-1.3658774395126232,3.155104852139664,0.5776013323745779,0.4223986676310652
32.411892467186796,-1.3612782705183413,3.1740183602731578,0.5776183934953043,0.4223816065103357
32.41682628555016,-1.3551515135680163,3.190178948741657,0.5776053120931273,0.42239468791251483
32.42176010391353,-1.353165540823123,3.2032058393645584,0.5775680534254196,0.4224319465802245
32.42669392227689,-1.3547498025990574,3.2130267804518824,0.5775526226049866,0.4224473774006596
32.43162774064026,-1.3557593988398042,3.2197846596142754,0.5775834102800781,0.4224165897255686
32.43656155900362,-1.3552779392756205,3.223242884019174,0.577626596729559,0.4223734032760887
32.44149537736699,-1.3531953418584894,3.2237869599241535,0.5776303113169902,0.4223696886886607
32.44642919573035,-1.3479674742864336,3.221704770562219,0.5775894078161387,0.42241059218951554
32.45136301409372,-1.3418016463972149,3.2166117739845395,0.5775521949159209,0.4224478050897353
32.45629683245709,-1.341926034109218,3.208476539314101,0.5775612160105275,0.42243878399513085
32.461230650820454,-1.3500279016142138,3.197376431111097,0.5776024469091507,0.42239755309650945
32.466164469183816,-1.3541981546928366,3.183541714167979,0.5776249104789742,0.42237508952668745
32.471098287547186,-1.3441967803731927,3.1667407810241768,0.5776047357675756,0.4223952642380877
32.47603210591055,-1.3317708062607663,3.1475055008410764,0.5775712203366901,0.4224287796689744
32.48096592427392,-1.3348629305438653,3.1257720690424535,0.5775646572919801,0.42243534271368477
32.48589974263729,-1.3466242359951826,3.1016441491229214,0.577586238097237,0.422413761908428
32.49083356100065,-1.346540435739048,3.075156945957768,0.577603736190666,0.4223962638150013
32.49576737936401,-1.335325222239132,3.046540015053013,0.5775972761090206,0.4224027238966479
32.50070119772738,-1.3314516477389795,3.0158027066870194,0.5775806420838681,0.4224193579218021
32.50563501609075,-1.3386359078756789,2.983042114314506,0.5775770635890255,0.4224229364166458
32.51056883445411,-1.3414948196209082,2.947774756063193,0.5775887978913481,0.4224112021143246
32.51550265281748,-1.333302454689236,2.910023013477871,0.5775968174831796,0.4224031825224949
32.520436471180844,-1.3269237892718164,2.869949502697233,0.5775862488913316,0.4224137511143428
32.525370289544206,-1.3326396443421566,2.8283411727725842,0.5775667202523609,0.4224332797533135
32.530304107907575,-1.3416133125629943,2.784908199791069,0.5775632887012021,0.422436711304474
32.535237926270945,-1.3394481382307384,2.739937161374362,0.5775853055402945,0.42241469446538377
32.54017174463431,-1.3267570590299775,2.692658811035962,0.5776104757618286,0.42238952424384985
32.545105562997676,-1.3193779848787337,2.643827469215005,0.5776081564159248,0.4223918435897558
32.550039381361046,-1.3275108232145325,2.5936544328979783,0.5775758716865027,0.4224241283191801
32.5549731997244,-1.3399624707379845,2.542440726951715,0.5775432162779905,0.42245678372769463
32.55990701808777,-1.339131894257331,2.4895616432160015,0.5775393018258127,0.42246069817987547
32.56484083645113,-1.325761433771383,2.4345838704944,0.5775650092501055,0.42243499075558444
32.5697746548145,-1.3148660828999517,2.3788982869406547,0.5775981707703793,0.4224018292353111
32.57470847317787,-1.3159474965592175,2.3221058328758697,0.577615570462875,0.42238442954281696
32.579642291541234,-1.3263435749752979,2.264597623690277,0.5776060764612356,0.42239392354445804
32.5845761099046,-1.334211461055168,2.2069991381875638,0.577573402818703,0.42242659718699327
32.589509928267965,-1.3291988885018953,2.1494048090946123,0.5775359882392059,0.42246401176649023
32.594443746631335,-1.3155547704428963,2.091723296911235,0.5775183391652707,0.4224816608404233
32.5993775649947,-1.3059029445713124,2.0340590404891934,0.5775300977238298,0.42246990228186315
32.60431138335806,-1.3058945587403372,1.9765473439801937,0.5775549443406723,0.4224450556650201
32.60924520172143,-1.3120142164170934,1.9190023639821272,0.5775707300149814,0.4224292699907113
32.61417902008479,-1.315815273882302,1.862094604224603,0.5775780973891175,0.4224219026165734
32.61911283844816,-1.3114229012542202,1.806003071821276,0.5775941467005585,0.4224058533051324
32.62404665681153,-1.302937685038482,1.751184305476742,0.5776154381839648,0.4223845618217266
32.62898047517489,-1.298092126173134,1.697866058701848,0.5776065634883163,0.42239343651737654
32.63391429353826,-1.2976204515650034,1.6459480300406657,0.5775415785320354,0.422458421473659
32.63884811190162,-1.2963857620524584,1.595806992097459,0.5774482392523731,0.42255176075332246
32.64378193026499,-1.2913348023020754,1.5478271335823381,0.5773917536952102,0.4226082463104887
32.648715748628355,-1.285276823147607,1.5025372004338216,0.5774114125264707,0.42258858747923045
32.65364956699172,-1.283159791776236,1.4600807796283601,0.5774851709841649,0.42251482902153953
32.65858338535509,-1.286270008264529,1.4210928904653877,0.5775600306320346,0.4224399693736738
32.66351720371845,-1.2898875132513512,1.3854797191508752,0.5776043869971712,0.42239561300854045
32.66845102208182,-1.2884818426917213,1.353601753877864,0.5776202563677056,0.42237974363801
32.67338484044519,-1.282967021810085,1.325765479549561,0.5776132122607163,0.4223867877450001
32.67831865880855,-1.2781838900220537,1.302331576937601,0.5775724849141423,0.4224275150915723
32.68325247717192,-1.2768521588423563,1.2834916438368202,0.5774929119980818,0.42250708800763176
32.68818629553528,-1.278753256963484,1.2691408955332195,0.5774034426773667,0.42259655732834595
32.69312011389865,-1.2811369401127783,1.2600157712458164,0.5773502771466503,0.4226497228590603
32.69805393226202,-1.2805358638934339,1.2562692818374996,0.5773466229262377,0.4226533770794731
32.70298775062538,-1.2764081245058412,1.258182739345781,0.5773555790139165,0.422644420991795
32.70792156898875,-1.2708350202663292,1.265944701350037,0.5773345632957779,0.4226654367099335
32.71285538735211,-1.2665920819383738,1.2795260260155816,0.5772886466801498,0.42271135332556226
32.717789205715476,-1.2653474318889584,1.2993192422648447,0.5772204806878913,0.42277951931782115
32.722723024078846,-1.2653619676168701,1.3249717966143157,0.5772332655422783,0.4227667344634354
32.72765684244221,-1.263757964659654,1.3558453870117773,0.5772840498187108,0.42271595018700436
32.73259066080558,-1.2607098907928949,1.3915310119108601,0.5773312406954204,0.4226687593102962
32.73752447916894,-1.2588980623271784,1.431585044153994,0.5773489222423001,0.42265107776341765
32.74245829753231,-1.2595601899918007,1.4753939344308893,0.5773449391808322,0.4226550608248877
32.74739211589568,-1.2611913036242166,1.5227075042699583,0.577368517029305,0.422631482976411
32.75232593425904,-1.261720914330374,1.5731209546797218,0.577339707881796,0.42266029212391554
32.75725975262241,-1.260540997945656,1.6260126166897495,0.5773182755568742,0.42268172444883345
32.76219357098577,-1.25853611013728,1.6813553912204933,0.5773087180865347,0.42269128191917393
32.76712738934914,-1.2559112055769415,1.738794284166413,0.5773112601287809,0.422688739876928
32.77206120771251,-1.252553725267177,1.7979242471355057,0.5773315814691751,0.4226684185365345
32.776995026075866,-1.2498223971284554,1.8579745250591426,0.577372910950285,0.4226270890554257
32.781928844439236,-1.2488225270564524,1.918458350820158,0.5774193196759141,0.42258068032979734
32.7868626628026,-1.2483857571470012,1.9794917937190986,0.5774372306455752,0.42256276936013654
32.79179648116597,-1.246227807363944,2.040607766509294,0.57740911869979,0.4225908813059226
32.79673029952934,-1.2416847177009052,2.101765666782274,0.5773631939899391,0.42263680601577386
32.8016641178927,-1.237030733175745,2.162766431096559,0.5773501125003405,0.4226498875053729
32.80659793625607,-1.234914363661777,2.223591542640223,0.5773840830489142,0.42261591695680034
32.81153175461943,-1.2347258967177321,2.2840268408063866,0.577424749814721,0.42257525019099307
32.8164655729828,-1.2337209038182133,2.3438874850933247,0.5774281904280876,0.4225718095776257
32.82139939134617,-1.2307012423606358,2.402887376751692,0.5773992754199039,0.42260072458580994
32.82633320970953,-1.2271125463627843,2.460785340298255,0.5773766319223333,0.4226233680833794
32.8312670280729,-1.225347539376351,2.5172465646681035,0.5773795943890515,0.4226204056166628
32.836200846436256,-1.226117440860043,2.5721715390763804,0.5773934171022008,0.42260658290351655
32.841134664799625,-1.22728437641193,2.6251942747379657,0.5774008736251889,0.42259912638053143
32.846068483162995,-1.2268235549611288,2.6766954481738043,0.5774029069579478,0.4225970930477773
32.85100230152636,-1.225782580069648,2.7260763130740635,0.5774047043799857,0.422595295625742
32.855936119889726,-1.226026839257334,2.773114437652897,0.5774029140080884,0.4225970859976411
32.86086993825309,-1.2272872488543727,2.8179623829146676,0.5773951845189329,0.42260481548679946
32.86580375661646,-1.2283570712502332,2.860437032038596,0.5773880628274903,0.4226119371782429
32.87073757497983,-1.229228767919164,2.9004286505777612,0.5773878898330558,0.42261211017267863
32.87567139334319,-1.2303203487115941,2.937908671031818,0.5773938344646653,0.4226061655410707
32.88060521170656,-1.2311379437243941,2.972931659944302,0.5774027910431413,0.4225972089625948
32.88553903006992,-1.2310092800408674,3.0051905989264958,0.5774109939697705,0.4225890060359653
32.89047284843329,-1.2307917353159903,3.034791821516968,0.5774103932044479,0.4225896068012856
32.89540666679666,-1.2318999210172379,3.061729733022318,0.5773967856828547,0.4226032143228789
32.900340485160015,-1.2335589422943578,3.0858788710441925,0.5773822320601711,0.422617767945562
32.905274303523385,-1.2334477712297711,3.107545159128254,0.5773839031859,0.4226160968198313
32.91020812188675,-1.231489173140341,3.1265332747052526,0.5773988259230614,0.4226011740826673
32.915141940250116,-1.2300688156698534,3.142942163972902,0.5774067398459151,0.4225932601598133
32.920075758613486,-1.230404271623598,3.1567989850387552,0.5774013001362779,0.42259869986945353
32.92500957697685,-1.2311816661475061,3.167820487032036,0.5773983707233684,0.4226016292823649
32.92994339534022,-1.2306425109306596,3.1760819850055664,0.5774051364750062,0.42259486353072867
32.93487721370358,-1.2286750380171692,3.1817028498413578,0.5774040161730697,0.4225959838326655
32.93981103206695,-1.2267505960160705,3.1846655261351993,0.5773842912782036,0.422615708727534
32.94474485043032,-1.226040290916297,3.185113457827384,0.5773696723074881,0.4226303276982529
32.94967866879368,-1.2261572326992343,3.182888743905471,0.5773878720247079,0.422612127981035
32.95461248715705,-1.2261530742764877,3.1779036293977554,0.577423233790679,0.42257676621506596
32.95954630552041,-1.225559609203377,3.169531170811173,0.5774302756051236,0.4225697244006231
32.964480123883774,-1.224433748337997,3.158507556861892,0.5773959365513766,0.4226040634543709
32.969413942247144,-1.2234849325103396,3.1445743009535123,0.5773602784819488,0.42263972152380025
32.974347760610506,-1.2235702733772995,3.128073434812016,0.5773644787153063,0.42263552129044385
32.979281578973875,-1.2244411400453652,3.1085063242034328,0.5773996874713153,0.4226003125344344
32.98421539733724,-1.2249888190830673,3.0863924817405355,0.5774237150994282,0.4225762849063216
32.98914921570061,-1.2248006192051266,3.061390156195109,0.57741460164304,0.4225853983627113
32.994083034063976,-1.2245703855534251,3.0335279682510117,0.5773889165543867,0.42261108345136633
32.99901685242734,-1.2251252680401983,3.003659608824948,0.5773732338298294,0.4226267661759246
33.00395067079071,-1.22634288035949,2.97218148505924,0.5773758415334006,0.42262415847235457
33.00888448915407,-1.2272112410464395,2.9391648356158613,0.5773881439836087,0.4226118560221479
33.01381830751744,-1.2271677012273705,2.904410552916323,0.5773997208391856,0.4226002791665727
33.01875212588081,-1.22708359282952,2.867395922742312,0.5774045116359529,0.42259548836980576
33.02368594424417,-1.2279897377297442,2.8279468216174255,0.5773987992529187,0.4226012007528396
33.02861976260753,-1.2293200194804725,2.7861787878859277,0.5773833236963917,0.4226166763093671
33.033553580970896,-1.2296902044627631,2.7423815676450762,0.5773691337612384,0.42263086624452184
33.038487399334265,-1.229145682293255,2.69668180429875,0.5773728271265266,0.42262717287923507
33.043421217697635,-1.2290730704504562,2.649573246354288,0.577396278188971,0.4226037218167919
33.048355036061,-1.2300431612916836,2.60087695506757,0.5774143983730433,0.42258560163272213
33.053288854424366,-1.2310499104763613,2.550599910664617,0.5773983177298345,0.42260168227593214
33.05822267278773,-1.2309454642863433,2.498902019185097,0.5773558903877002,0.4226441096180696
33.0631564911511,-1.2298443400050045,2.44618777361431,0.5773340613043277,0.4226659387014445
33.06809030951447,-1.2291304027301468,2.3926097150155727,0.5773659130545483,0.4226340869512255
33.07302412787783,-1.2299675096355793,2.3380700362214206,0.5774234234601404,0.4225765765456336
33.0779579462412,-1.2316869952708271,2.282982628148679,0.5774426460084847,0.4225573539972914
33.08289176460456,-1.2326494064791897,2.227421941471079,0.5773974405701212,0.42260255943565783
33.08782558296793,-1.2322591082809666,2.1711150752424184,0.577330885699486,0.42266911430629434
33.09275940133129,-1.2310276790699257,2.1149149628255746,0.5773055438651233,0.42269445614065476
33.097693219694655,-1.2299576972998192,2.058833127774136,0.5773359500827274,0.4226640499230491
33.102627038058024,-1.229869120171532,2.0029585481828986,0.5773825308730823,0.42261746913269305
33.10756085642139,-1.2305403651590348,1.9471037904488133,0.5774033951092612,0.42259660489651407
33.112494674784756,-1.2311428548725711,1.8916329783327703,0.5773956340432181,0.42260436596255624
33.117428493148125,-1.2310072483809256,1.836578712726804,0.5773835097333323,0.42261649027244125
33.12236231151149,-1.229621863956985,1.782255491184422,0.5773786393729131,0.42262136063286065
33.12729612987486,-1.2272353617013463,1.7292861282322078,0.5773648788289385,0.4226351211768368
33.13222994823822,-1.224760159169196,1.6777832836155442,0.5773258554927541,0.4226741445130223
33.13716376660159,-1.2228124537391707,1.6281998079807838,0.5772790905171911,0.4227209094885862
33.14209758496496,-1.2211273589049316,1.5808913233881874,0.5772685492038293,0.4227314508019508
33.14703140332832,-1.2186029637162232,1.5361532961570632,0.5773159834969901,0.4226840165087928
33.15196522169168,-1.2145536578456164,1.4940743512114512,0.5773881533958871,0.4226118466098978
33.156899040055045,-1.2103500602643895,1.4550450007718592,0.5774263413612324,0.42257365864455737
33.161832858418414,-1.2085744563308203,1.4193960939103312,0.5774074178433917,0.4225925821624004
33.16676667678178,-1.2092848650388628,1.38722098886356,0.5773605357361826,0.4226394642696139
33.171700495145146,-1.2096141480710796,1.3590392989895088,0.5773196825301983,0.4226803174756003
33.176634313508515,-1.2074302655044458,1.3350394425217822,0.5772808039266518,0.42271919607914543
33.18156813187188,-1.2036048387040243,1.315465909303784,0.5772255452405761,0.42277445476521996
33.18650195023525,-1.2012385547121454,1.3007633118303203,0.5771718904342489,0.42282810957154626
33.191435768598616,-1.202291507460739,1.2913776029125452,0.577165815156894,0.4228341848488999
33.19636958696198,-1.2047572627330467,1.287351644921988,0.5772172126037121,0.42278278740208164
33.20130340532535,-1.2055389132262169,1.2889360809677217,0.5772761306707814,0.4227238693350132
33.20623722368871,-1.2047546489980283,1.2963942558221515,0.5772924867435578,0.422707513262236
33.21117104205208,-1.204532718435093,1.3098626297472287,0.5772800008973318,0.42271999910846303
33.21610486041544,-1.2059442465934331,1.329335988687776,0.5772980281723755,0.42270197183341907
33.221038678778804,-1.2088496168433478,1.3541284449637416,0.5773721507724388,0.42262784923335756
33.22597249714217,-1.2125407648771511,1.3837875734896388,0.5774593856472452,0.4225406143585522
33.230906315505536,-1.2156630679962868,1.4181055765368802,0.5775071749281264,0.42249282507767233
33.235840133868905,-1.2167065155228618,1.4564657422196416,0.5774954249087841,0.42250457509701606
33.240773952232274,-1.2151389818027336,1.4982843559779988,0.5774377591649197,0.422562240840882
33.24570777059564,-1.2136596899404426,1.5435865400712732,0.5773837802725271,0.42261621973327285
33.250641588959006,-1.2161186991212904,1.591797071167652,0.577401061180457,0.42259893882533833
33.25557540732237,-1.2208059342345279,1.6427088432206554,0.5774386185663433,0.4225613814394471
33.26050922568574,-1.2212739918882145,1.6959002024523073,0.5774436072478649,0.42255639275792517
33.26544304404911,-1.2162145529465167,1.7510224444293019,0.5774127242123993,0.42258727579339156
33.27037686241247,-1.212140802193095,1.8077010211431306,0.5773906055146031,0.42260939449118845
33.27531068077584,-1.2142427593270493,1.8654158329384982,0.5774093536768341,0.42259064632895826
33.280244499139194,-1.2194374567325474,1.923796391361489,0.577450867845695,0.4225491321600987
33.28517831750256,-1.2200743582010276,1.9826659038660883,0.5774771899829372,0.4225228100228571
33.29011213586593,-1.213586540322937,2.0418381062744,0.5774745770436642,0.4225254229621315
33.295045954229295,-1.2068168891967064,2.1011924155282147,0.577455131914232,0.4225448680915638
33.299979772592664,-1.2073263168721786,2.160521700682384,0.577435279442203,0.42256472056359334
33.304913590956026,-1.2131605114622526,2.219416634420501,0.577427917138208,0.4225720828675891
33.309847409319396,-1.2174010286588623,2.2777893756782737,0.5774407098684782,0.4225592901373183
33.314781227682765,-1.2170070452878783,2.3355214265088358,0.577465443822961,0.42253455618283486
33.31971504604613,-1.2133769847391742,2.3924339290855454,0.5774776599296783,0.42252234007611755
33.3246488644095,-1.2108604333595747,2.448524985311798,0.5774629488371401,0.4225370511686547
33.32958268277286,-1.2133503655166356,2.503554963076079,0.5774399908928767,0.4225600091129175
33.33451650113623,-1.218469191349469,2.5569184086122214,0.577441319669731,0.4225586803360663
33.3394503194996,-1.2198933786838992,2.6083518213961225,0.5774688941495784,0.422531105856223
33.34438413786295,-1.2166841645585593,2.6579146118575085,0.5774863455311672,0.4225136544746373
33.34931795622632,-1.2143052575079174,2.705719493580426,0.577466290593161,0.4225337094126474
33.354251774589684,-1.2162114117226996,2.751388006152364,0.5774301203552956,0.42256987965051424
33.359185592953054,-1.2192286999213504,2.7950384225786693,0.5774217255772932,0.4225782744285203
33.36411941131642,-1.2186107459398203,2.8367114395410318,0.5774504513193296,0.42254954868648525
33.369053229679785,-1.2147147186189415,2.8764806090257684,0.5774828505121445,0.42251714949367114
33.373987048043155,-1.212255993752493,2.9138240944969724,0.5774883698379497,0.42251163016786725
33.37892086640652,-1.2135882767343826,2.9490496180418204,0.5774699289878858,0.4225300710179325
33.38385468476989,-1.2156565142083229,2.9821058421200597,0.5774473393568527,0.42255266064896546
33.388788503133256,-1.2149064007268398,3.0128235993127026,0.5774337280324987,0.42256627197331753
33.39372232149662,-1.2117037499095655,3.0404941313454765,0.5774356520851192,0.42256434792069714
33.39865613985999,-1.208078783444183,3.065185717049057,0.5774554224910992,0.42254457751471663
33.40358995822334,-1.2054796201319833,3.087120766916783,0.5774802740023042,0.4225197260035104
33.40852377658671,-1.205071637789791,3.105998972235692,0.5774849925210941,0.4225150074847183
33.41345759495008,-1.2061531885817458,3.122538967119787,0.5774610419635855,0.42253895804222535
33.418391413313444,-1.2058930244146444,3.1363686859181104,0.5774332504905688,0.4225667495152443
33.42332523167681,-1.2026456917673758,3.1473763688762593,0.5774325215645856,0.42256747844122955
33.428259050040175,-1.1978213467143362,3.155584370144352,0.5774575071208158,0.4225424928850014
33.433192868403545,-1.1945795743663998,3.1612225089611847,0.5774778446550601,0.42252215535075754
33.438126686766914,-1.194313173343049,3.163700697078856,0.5774730181323194,0.42252698187349985
33.443060505130276,-1.1945552924752598,3.1634020020276017,0.5774535407251951,0.42254645928062695
33.447994323493646,-1.1931108829385542,3.1603402964422163,0.5774418637045747,0.42255813630125016
33.45292814185701,-1.1914824983410426,3.1542802258012244,0.5774454976352217,0.4225545023706052
33.45786196022038,-1.1906989108610124,3.145636975125635,0.5774553069111343,0.422544693094695
33.46279577858375,-1.1882779375476742,3.1341893873569235,0.5774618890434631,0.4225381109623674
33.4677295969471,-1.1830851768426758,3.120383945171044,0.5774633417276825,0.4225366582781496
33.47266341531047,-1.1800671737968993,3.103814483718779,0.5774597457811749,0.42254025422465946
33.47759723367383,-1.1842479188326525,3.0849009018346734,0.5774510501315957,0.4225489498742395
33.4825310520372,-1.1900297851759112,3.0639212929382875,0.5774429695488759,0.42255703045695947
33.48746487040057,-1.1867081810656932,3.0411541937253177,0.5774451340315128,0.4225548659743234
33.492398688763934,-1.1762812866512509,3.016335210584641,0.5774569628100417,0.42254303719579595
33.497332507127304,-1.1717056322405202,2.9895591138395963,0.5774640228904337,0.4225359771154056
33.502266325490666,-1.1771242782945095,2.960774133357374,0.5774567172050425,0.42254328280079817
33.507200143854035,-1.1833413580825853,2.9298210728091685,0.5774447706569157,0.4225552293489263
33.512133962217405,-1.1817953250001245,2.8967437099866475,0.577443035849304,0.4225569641565396
33.51706778058077,-1.1744899278667866,2.861682577669668,0.5774502883276704,0.4225497116781745
33.522001598944136,-1.1699856422116066,2.8244859004745204,0.57745406579935,0.422545934206495
33.5269354173075,-1.1716447064941482,2.7852733606157796,0.5774500987509608,0.42254990125488406
33.53186923567086,-1.1739421983984781,2.7434821420880153,0.5774453769115117,0.4225546230943354
33.53680305403423,-1.1723433710831426,2.6996129888048825,0.577445295763621,0.4225547042422278
33.54173687239759,-1.1696653647580733,2.654227484032039,0.5774479528466862,0.4225520471591643
33.54667069076096,-1.1695619789874228,2.607802955914555,0.5774496831451114,0.42255031686074074
33.551604509124324,-1.170297141090711,2.560321503969657,0.5774477548799711,0.4225522451258825
33.556538327487694,-1.168313556773497,2.511150173432701,0.5774403920587319,0.42255960794712505
33.56147214585106,-1.1645613983977783,2.460657524066429,0.577432126678334,0.4225678733275252
33.566405964214425,-1.163170056135286,2.409148370387923,0.577434157130146,0.42256584287571564
33.571339782577795,-1.1649363252685565,2.356659622264337,0.5774491675712026,0.42255083243465935
33.57627360094116,-1.1664084378229858,2.303248378788245,0.5774603324880074,0.4225396675178563
33.581207419304526,-1.1647780014031908,2.24958019589484,0.577448372848375,0.42255162715749023
33.586141237667896,-1.1609147898455412,2.1956154117512727,0.5774194794815153,0.42258052052435224
33.59107505603126,-1.1584354013868512,2.1414691354209707,0.5774033855985059,0.4225966144073605
33.59600887439462,-1.1596560014539934,2.0870466796923437,0.577418404941998,0.42258159506386683
33.60094269275798,-1.1619125337441782,2.032991923404536,0.5774484918664435,0.4225515081394196
33.60587651112135,-1.160285645982705,1.9794848770435103,0.5774622830559124,0.422537716949951
33.61081032948472,-1.154394738253986,1.9268473249540958,0.5774474392403703,0.4225525607654933
33.61574414784808,-1.148984499133148,1.875183816762896,0.5774186252577577,0.42258137474810425
33.62067796621145,-1.1485072967203944,1.8243833308172825,0.5773971670028568,0.4226028330030057
33.625611784574815,-1.1531406188494433,1.7744138308888011,0.577392388504799,0.42260761150106463
33.630545602938184,-1.157252923266,1.725763167503753,0.5774014795135625,0.42259852049230306
33.635479421301554,-1.1542562014741753,1.6788059078473418,0.5774173270938497,0.4225826729120169
33.640413239664916,-1.145576334257555,1.6335165421685613,0.5774316701945259,0.42256832981134224
33.645347058028285,-1.1381996972265351,1.5901608035097679,0.5774357598830843,0.42256424012278737
33.65028087639165,-1.1355350852800468,1.5493178663785399,0.5774245749105889,0.4225754250952845
33.65521469475502,-1.1357731603804324,1.5115642121421007,0.5774020361275773,0.4225979638783003
33.66014851311838,-1.1353436184845147,1.4770043996730067,0.5773800997746387,0.4226199002312422
33.66508233148174,-1.1333867876413612,1.445828381998254,0.5773696807786834,0.422630319227201
33.67001614984511,-1.1318399185843304,1.4181540933595127,0.5773691859301952,0.42263081407569286
33.67494996820847,-1.130649878001648,1.3943885427896334,0.5773612367489188,0.422638763256969
33.67988378657184,-1.127175530197872,1.3746968215375959,0.5773271347788604,0.4226728652270259
33.68481760493521,-1.1197789404091598,1.3591105581640566,0.577273400965914,0.4227265990399706
33.689751423298574,-1.1107141425097673,1.3480736666888924,0.5772405243180302,0.42275947568785355
33.694685241661944,-1.1036025479207,1.3421279604562715,0.5772691899041503,0.4227308101017316
33.699619060025306,-1.099222299618871,1.3414387082993926,0.5773508518792448,0.42264914812663773
33.704552878388675,-1.0971671895893438,1.3461155223926395,0.577425673305111,0.4225743267007718
33.70948669675204,-1.0969248356889538,1.3561772629236055,0.5774423458760389,0.4225576541298441
33.71442051511541,-1.097464717952235,1.371418651196417,0.5774099048005316,0.42259009520535235
33.71935433347877,-1.097546166052428,1.3920183752479607,0.5773787866244362,0.42262121338144865
33.72428815184213,-1.0962833541859087,1.4177204766799587,0.5773842014691214,0.4226157985367644
33.7292219702055,-1.094525218930815,1.4479247946309,0.5773626361222667,0.4226373638836206
33.73415578856886,-1.0938023133958412,1.4823223419438214,0.5773016686635313,0.42269833134235735
33.73908960693223,-1.0942108854417871,1.5206499790361712,0.5772027522618388,0.42279724774405153
33.7440234252956,-1.0944125465351209,1.5626378114065067,0.5771333981564148,0.42286660184947594
33.748957243658964,-1.0932547928017176,1.607381722566866,0.5770997449055729,0.4229002551003124
33.75389106202233,-1.0911112202072137,1.6548009375487058,0.577089357386828,0.4229106426190529
33.758824880385696,-1.0900969551988182,1.7047506464605136,0.5771054724751643,0.42289452753071466
33.763758698749065,-1.0918219949183225,1.7568311223976811,0.5771545446981511,0.4228454553077286
33.768692517112434,-1.0940229769534902,1.810489147351825,0.5772167002197583,0.4227832997861221
33.7736263354758,-1.0922833740441233,1.8650815059465262,0.5772504295760189,0.4227495704298627
33.778560153839166,-1.086662328682224,1.9205764811916923,0.5772386030705949,0.42276139693528747
33.78349397220252,-1.0817566634072293,1.9767063404830463,0.5772114833939154,0.42278851661196826
33.78842779056589,-1.0802683463625504,2.0329714547490334,0.5772062546078067,0.42279374539807735
33.79336160892926,-1.0804460864239136,2.08933622344466,0.577219025118804,0.42278097488708083
33.79829542729262,-1.0789815016444253,2.145853410270957,0.5772203154797511,0.42277968452613285
33.80322924565599,-1.0753453457799085,2.202318078281377,0.577205962420788,0.4227940375850973
33.808163064019354,-1.0721746764285307,2.2585976525645615,0.5772014502030904,0.42279854980279524
33.81309688238272,-1.0709423883944817,2.314348344721225,0.5772179517719408,0.4227820482339446
33.81803070074609,-1.069935636168635,2.369308112195769,0.5772348560362258,0.42276514396965903
33.822964519109455,-1.0679049162344518,2.4233299599442883,0.5772318513954616,0.42276814861042294
33.827898337472824,-1.066442723737143,2.4761312991611217,0.5772145948935116,0.42278540511237267
33.832832155836186,-1.0668447661489546,2.5275574843530775,0.5772015767816732,0.42279842322421396
33.837765974199556,-1.0670972402353467,2.577258794056434,0.5772029515067123,0.42279704849917843
33.842699792562925,-1.064816311177557,2.624885479768601,0.5772162792559925,0.4227837207499004
33.84763361092628,-1.061962489388612,2.6708590640449956,0.577230889295334,0.4227691107105634
33.85256742928965,-1.0622349197982488,2.71513875756237,0.5772357016587962,0.42276429834710305
33.85750124765301,-1.0645991571460498,2.757735961002382,0.5772291495376483,0.42277085046825386
33.86243506601638,-1.064846345616428,2.798106283362566,0.5772179875877387,0.42278201241816604
33.86736888437975,-1.0626344191649588,2.836151682252096,0.5772066816577598,0.42279331834814554
33.87230270274311,-1.0612989017531684,2.8723751769196237,0.577199017317592,0.42280098268831395
33.87723652110648,-1.0618919181672264,2.9064955030587067,0.5772052304375683,0.42279476956833933
33.882170339469845,-1.0621591324720372,2.938058772072293,0.5772279268613194,0.4227720731445879
33.887104157833214,-1.0611347998187122,2.9671643354194623,0.5772458401562883,0.42275415984961734
33.89203797619658,-1.060725012789612,2.994160609332087,0.5772364817306385,0.42276351827526676
33.896971794559946,-1.0617215709156747,3.01876779827897,0.5772109886054484,0.4227890114004562
33.901905612923315,-1.0618695216068008,3.040910823387767,0.577200453882433,0.42279954612347104
33.90683943128667,-1.059876083186149,3.0607994221501507,0.5772116247315959,0.4227883752743061
33.91177324965004,-1.0579094544405545,3.0783703366954653,0.5772229396838077,0.4227770603220914
33.91670706801341,-1.058247307792278,3.09326363491321,0.5772222291201374,0.42277777088576296
33.92164088637677,-1.0598694436815834,3.1054977206811913,0.5772204222210116,0.4227795777848915
33.92657470474014,-1.0598707570576062,3.1153712016973767,0.5772253152768815,0.42277468472902313
33.9315085231035,-1.0574864496649379,3.1225406673437583,0.5772266904136304,0.4227733095922752
33.93644234146687,-1.0553174963389966,3.127273425453891,0.5772160350016491,0.4227839650042574
33.94137615983024,-1.0555275178985144,3.1296974908988218,0.5772039223174026,0.4227960776885065
33.946309978193604,-1.0566739857294394,3.129515052533807,0.5772067574254633,0.42279324258044937
33.95124379655697,-1.0564120838215327,3.1266766270168564,0.5772237279298271,0.4227762720760871
33.956177614920335,-1.0550037189303374,3.121252882169385,0.5772364958825953,0.4227635041233216
33.961111433283705,-1.05395533450395,3.1133678233362185,0.5772300726099157,0.4227699273960026
33.966045251647074,-1.0535019796705842,3.10283513072025,0.5772088783238165,0.4227911216821029
33.97097907001043,-1.0530580811858792,3.0893396413056458,0.577192765833074,0.4228072341728471
33.9759128883738,-1.052675116944335,3.07323175342542,0.5771995138368309,0.42280048616909055
33.98084670673716,-1.052818307459412,3.0540255078999605,0.5772273980903375,0.4227726019155842
33.98578052510053,-1.0530512960167553,3.0318965225961008,0.5772501142617167,0.42274988574420463
33.9907143434639,-1.0522744648496445,3.0074283913634337,0.5772371752768686,0.4227628247290545
33.99564816182726,-1.0507166992809076,2.9811383472024273,0.5771922525281968,0.4228077474777275
34.00058198019063,-1.049904437211154,2.953400880207189,0.5771633975416002,0.4228366024643255
34.00551579855399,-1.050314803202595,2.9237693538203775,0.5771921995210222,0.4228078004849046
34.01044961691736,-1.050756512687335,2.8923737625512205,0.5772532581423423,0.4227467418635858
34.01538343528073,-1.0501797803630242,2.859051657762163,0.5772738621263002,0.4227261378796301
34.020317253644095,-1.048961537484249,2.8235761161521085,0.5772242995035842,0.4227757005023454
34.025251072007464,-1.0481714831626787,2.7855933999026457,0.577159515885225,0.42284048412070513
34.030184890370826,-1.0478505661163622,2.7459639165495067,0.5771514656743922,0.4228485343315381
34.03511870873419,-1.0470410140154223,2.704711758734532,0.5772032370777945,0.4227967629281376
34.04005252709756,-1.0456100234402568,2.6619462950484087,0.5772547766195165,0.42274522338641707
34.04498634546092,-1.0446990885493284,2.6175661123964438,0.5772581966136157,0.42274180339231954
34.04992016382429,-1.0448636386686623,2.5716076246279425,0.5772209128231587,0.42277908718277835
34.05485398218765,-1.0447258467209588,2.5246419287608,0.5771813363265728,0.4228186636793661
34.05978780055102,-1.0425998315063651,2.476441613423896,0.5771674062832236,0.422832593722718
34.06472161891439,-1.0393256427194721,2.426570313469666,0.5771815150265452,0.42281848497939906
34.06965543727775,-1.0373886182900167,2.3758207846652737,0.5772077127535427,0.42279228725240237
34.07458925564112,-1.0373607800854416,2.324534252752882,0.5772247823150398,0.4227752176909067
34.079523074004484,-1.0374720177529038,2.272745624897021,0.5772213125519878,0.4227786874539606
34.084456892367854,-1.0360081870415427,2.2207388637879983,0.577205889940462,0.42279411006548934
34.08939071073122,-1.0329850127898157,2.1682238929548756,0.577197729274228,0.4228022707317231
34.094324529094585,-1.0302462205277558,2.1152430412106433,0.5772023610793094,0.4227976389266395
34.09925834745795,-1.0296061445767068,2.0625455293593564,0.5772030765478773,0.42279692345807013
34.10419216582131,-1.030556169073541,2.0098825862561083,0.5771846277881029,0.42281537221784454
34.10912598418468,-1.0312089934394684,1.9573691752461944,0.5771586352382166,0.42284136476773043
34.11405980254805,-1.0306009819914985,1.9050477685663936,0.5771516687191954,0.42284833128675003
34.11899362091141,-1.029183646315347,1.853800166269858,0.5771714154165566,0.4228285845893888
34.12392743927478,-1.028548582072084,1.8039679630453036,0.5772001922711647,0.4227998077347809
34.12886125763814,-1.0304178594186824,1.7555822555845584,0.5772209035586923,0.4227790964472551
34.13379507600151,-1.0345031470950352,1.708650700300559,0.5772307605572551,0.4227692394486938
34.13872889436488,-1.0389196027268288,1.6635406499448158,0.5772257082502725,0.42277429175567754
34.14366271272824,-1.0423122019381708,1.6206591298269206,0.5771938523892777,0.42280614761667545
34.14859653109161,-1.0444289938435956,1.5799890391071585,0.5771385917004335,0.42286140830552144
34.153530349454975,-1.0460992249786973,1.542169592329217,0.5770923167716053,0.4229076832343525
34.158464167818344,-1.0478753550037578,1.5074186716925346,0.5770895261695589,0.42291047383640373
34.16339798618171,-1.0497041424438227,1.4759366166338859,0.5771318968245402,0.42286810318142487
34.16833180454507,-1.0523541007553934,1.448031616202983,0.5771895996157982,0.42281040039017076
34.17326562290844,-1.0568457610848483,1.4237150808353616,0.5772295002477373,0.42277049975823294
34.1781994412718,-1.0626235167481106,1.4034292273508375,0.5772329148641192,0.4227670851418495
34.18313325963517,-1.0669355493568948,1.3874932084119522,0.5771956419478986,0.42280435805806926
34.18806707799854,-1.0665713208474186,1.3762126615641619,0.5771263437081451,0.4228736562978217
34.1930008963619,-1.0621914943396558,1.3698716836889673,0.5770443113660233,0.4229556886399423
34.19793471472527,-1.0570682750012577,1.368431954155862,0.5769696683005668,0.4230303317053989
34.20286853308863,-1.053148818228823,1.3721293692586594,0.5769171619508713,0.4230828380550949
34.207802351452,-1.0507903919039234,1.381367693908019,0.576903472201995,0.42309652780397095
34.21273616981537,-1.0488536876340306,1.3961479522517377,0.576948510613154,0.4230514893928129
34.217669988178734,-1.045947912321433,1.4159547450649896,0.5770510303534909,0.42294896965247625
34.222603806542104,-1.042385707778241,1.4403598674393692,0.5771608481368946,0.4228391518690737
34.22753762490546,-1.0409070490185848,1.4692743142541724,0.5772032618078256,0.4227967381981438
34.23247144326883,-1.0436300281842263,1.5019917632542357,0.577155814584799,0.4228441854211711
34.2374052616322,-1.0488465959300652,1.5381431729815835,0.5770666411244114,0.42293335888156014
34.24233907999556,-1.0517228039329682,1.5777106731214205,0.5770067384027735,0.4229932616032
34.24727289835893,-1.0496041242755123,1.6204045030023233,0.5770301980931138,0.42296980191285577
34.25220671672229,-1.0471339661289578,1.6656345577642082,0.5771084490359634,0.42289155097000203
34.25714053508566,-1.0503499471347946,1.7131475244784482,0.5771772353605781,0.4228227646453833
34.26207435344903,-1.0568542290403127,1.7623998108344952,0.5771926018666401,0.42280739813932244
34.26700817181239,-1.05943075920967,1.8131923105409056,0.5771555695898714,0.42284443041609215
34.27194199017576,-1.0572453973599918,1.865384830629311,0.5771034234371539,0.4228965765688095
34.276875808539124,-1.0554084080550046,1.9187049688050153,0.5770784065890471,0.42292159341691826
34.28180962690249,-1.0564056514396547,1.9727507433331664,0.5770946785609697,0.4229053214449961
34.286743445265856,-1.0578532006636698,2.027289027810416,0.5771285961153869,0.4228714038905792
34.29167726362922,-1.0574413458056338,2.0820759719714377,0.5771436293241874,0.4228563706817796
34.29661108199259,-1.0558964562627073,2.136932214998489,0.5771283549593975,0.42287164504656993
34.30154490035595,-1.0544652671297245,2.191722697666769,0.577107389329005,0.4228926106769632
34.30647871871932,-1.0531240353208837,2.2461233384928065,0.577110732104805,0.42288926790116327
34.31141253708269,-1.052748263948253,2.3000010065774883,0.5771360174948597,0.42286398251110746
34.31634635544605,-1.055266109513532,2.353231635203039,0.5771516735184771,0.42284832648749027
34.32128017380942,-1.0583750647817358,2.4054587097333706,0.577138344839367,0.4228616551665998
34.32621399217278,-1.0563629581913525,2.4565706967592145,0.5771132586462508,0.4228867413597153
34.33114781053615,-1.0508337952119333,2.5060393612842926,0.5771059323173579,0.42289406768860865
34.33608162889952,-1.0509352139038357,2.55403308304412,0.5771216838980189,0.4228783161079515
34.34101544726288,-1.0576601773787508,2.6002911037841607,0.5771405308955608,0.42285946911041244
34.34594926562625,-1.0598161194849671,2.644938875059803,0.5771441660870488,0.4228558339189288
34.35088308398961,-1.0524233304370738,2.688173566311265,0.5771327056667847,0.4228672943391965
34.35581690235298,-1.0464654109977958,2.729835742091406,0.5771195908953808,0.4228804091106013
34.36075072071635,-1.0513342338146907,2.7694573933177695,0.5771176194054886,0.4228823806004971
34.36568453907971,-1.0584453131103355,2.806921387829184,0.577127575920983,0.42287242408500375
34.37061835744308,-1.0542199825776648,2.8424250209701536,0.5771380665141537,0.4228619334918339
34.37555217580644,-1.0423609636142772,2.8758484727077644,0.5771390598993056,0.42286094010668407
34.38048599416981,-1.0392987317494162,2.9071138739800677,0.577132729077781,0.4228672709282088
34.38541981253318,-1.0484423915123413,2.936045253047999,0.5771264410115792,0.42287355899441076
34.39035363089654,-1.0537362367732326,2.962996634953256,0.5771221901485645,0.42287780985742346
34.39528744925991,-1.0450117257428952,2.988148614790199,0.5771200209139016,0.4228799790920864
34.40022126762327,-1.0342955900256325,3.010995878640515,0.5771238291240108,0.4228761708819765
34.40515508598664,-1.035180720887595,3.0313400012917766,0.5771339974995534,0.422866002506433
34.41008890435001,-1.0418538450418107,3.049683648796423,0.5771414960040311,0.4228585040019528
34.41502272271337,-1.0421591268479735,3.065878095129069,0.5771386025188062,0.4228613974871775
34.419956541076736,-1.036488596686819,3.079319969863058,0.5771295959132496,0.42287040409273646
34.4248903594401,-1.0325437608993062,3.089889319702879,0.5771232045223581,0.4228767954836299
34.42982417780347,-1.03303544390702,3.09770644729458,0.5771207172080287,0.42287928279796083
34.43475799616684,-1.0351732461397851,3.103053158989535,0.5771197667263279,0.42288023327966195
34.4396918145302,-1.0352019843470517,3.106082561573715,0.5771238493137358,0.42287615069225654
34.44462563289357,-1.0315347285923986,3.106506707625314,0.5771363246571402,0.42286367534885544
34.44955945125693,-1.0272914676475684,3.1041553674995956,0.5771473859478115,0.42285261405818636
34.4544932696203,-1.0272686820034413,3.099203806478099,0.577140374387648,0.42285962561835233
34.45942708798367,-1.0303751572732711,3.091554017011166,0.5771161909826001,0.4228838090234022
34.46436090634703,-1.0304296436413047,3.081246796708149,0.5771003252110506,0.4228996747949524
34.4692947247104,-1.025585110467134,3.068623714766167,0.577113861100632,0.4228861389053733
34.47422854307376,-1.0206737930254686,3.0528807627832135,0.5771436621547754,0.42285633785123133
34.479162361437126,-1.0199074480753578,3.035032692561182,0.5771550164610373,0.4228449835449699
34.484096179800495,-1.0216955928599518,3.01488911906827,0.5771342281581737,0.42286577184783325
34.48902999816386,-1.0211101016395887,2.9925471723984374,0.5771058992160011,0.4228941007900077
34.49396381652723,-1.016185248156695,2.9686561530932916,0.5771014716089645,0.4228985283970457
34.49889763489059,-1.0108945364880928,2.9431063081021147,0.5771215040570671,0.42287849594894467
34.50383145325396,-1.010040177046539,2.915708179770854,0.5771399779187795,0.42286002208723383
34.50876527161733,-1.012017395113994,2.8861494826229968,0.5771394909999819,0.42286050900603295
34.51369908998069,-1.0105859665731223,2.854717152128574,0.5771278075632794,0.4228721924427374
34.51863290834406,-1.0038944005255397,2.8214523589973,0.5771184223827348,0.42288157762328227
34.52356672670742,-0.9973869702524738,2.7863368737889225,0.5771117709166841,0.4228882290893331
34.52850054507079,-0.9968900894925791,2.7490385853245436,0.5771059281838232,0.42289407182219463
34.53343436343416,-1.0012577144526422,2.709353893216094,0.5771106999883151,0.4228893000177042
34.538368181797516,-1.0024604948647466,2.667740963694145,0.5771326075509606,0.42286739245506055
34.543302000160885,-0.9950759084658637,2.624909712119493,0.5771528983026173,0.42284710170340545
34.54823581852425,-0.9853582584298524,2.5805487571940944,0.577142332833485,0.42285766717253975
34.55316963688762,-0.9837008655656986,2.534941065050825,0.5771010183524709,0.4228989816535558
34.558103455250986,-0.9896069338628258,2.488124082285646,0.5770673009739924,0.4229326990320378
34.56303727361435,-0.9935720862249348,2.440426546534656,0.5770783599514921,0.42292164005454025
34.56797109197772,-0.9899937697314851,2.3921888936880262,0.5771289830204953,0.4228710169855388
34.57290491034108,-0.9815507747016706,2.34344225495655,0.5771743773348347,0.42282562267120005
34.57783872870445,-0.975795735101955,2.2939585368721676,0.577170627763488,0.4228293722425481
34.58277254706782,-0.977862410146571,2.243433016507286,0.5771147213136991,0.42288527869233905
34.58770636543118,-0.983830314621019,2.1927257139852876,0.5770509218872845,0.4229490781187557
34.59264018379455,-0.9858382754906456,2.1417522960533817,0.5770344299254434,0.4229655700805941
34.59757400215791,-0.9818775204533021,2.0909082309602343,0.5770796696665543,0.42292033033948223
34.602507820521275,-0.975564569759738,2.0407472913866203,0.5771438874480253,0.4228561125580106
34.607441638884644,-0.9715735051868536,1.9907637572043375,0.5771689893196147,0.4228310106864207
34.61237545724801,-0.9722967808855603,1.9413077701263877,0.5771402633107009,0.4228597366953346
34.617309275611376,-0.9755063979821003,1.8924926027390776,0.5770959840543861,0.422904015951648
34.62224309397474,-0.9777695794810345,1.8446724664115846,0.5770786513807123,0.42292134862532216
34.62717691233811,-0.9780645566434759,1.7979403391557545,0.5770890417731654,0.42291095823287095
34.63211073070148,-0.9760206620947804,1.7527053550149345,0.5770963433691751,0.4229036566368627
34.63704454906484,-0.9716647200328958,1.7094338564125857,0.5770830954197866,0.4229169045862524
34.64197836742821,-0.9662032752851024,1.668245403924616,0.5770629099512589,0.42293709005478236
34.64691218579157,-0.962208609732699,1.6293949724351484,0.5770543274257884,0.4229456725802558
34.65184600415494,-0.9626788040304107,1.5927846917213153,0.5770558012459864,0.42294419876006
34.65677982251831,-0.9666313475275856,1.558603646883257,0.5770567894543014,0.4229432105517501
34.66171364088167,-0.9696374880748188,1.5272629779045894,0.5770603033838013,0.422939696622253
34.666647459245034,-0.9690845099719593,1.4993232801211411,0.5770775937941356,0.42292240621192256
34.6715812776084,-0.9654063132191575,1.4749974116010762,0.5771056171327702,0.42289438287329034
34.676515095971766,-0.9612675727299191,1.4545610078156872,0.5771277499565779,0.4228722500494814
34.681448914335135,-0.9592002059832525,1.4378372806117248,0.577138739917345,0.4228612600887133
34.6863827326985,-0.9594326566813466,1.4251975767629341,0.5771515845310766,0.4228484154749802
34.69131655106187,-0.9611521543494789,1.4171159627282335,0.5771699897717267,0.422830010234329
34.69625036942523,-0.9626113430349398,1.4137360077886805,0.5771681637070829,0.42283183629897153
34.7011841877886,-0.9615024051240834,1.4152106690245088,0.5771158693270393,0.42288413067901615
34.70611800615197,-0.9587684809786697,1.4215299122335003,0.5770208937534593,0.4229791062525959
34.71105182451533,-0.9584471986916487,1.4328166653940686,0.5769302878716538,0.42306971213440187
34.7159856428787,-0.9613710952495207,1.4488490898089246,0.576884226868837,0.4231157731372192
34.72091946124206,-0.9627194273608397,1.4695059858767772,0.576865890917396,0.42313410908866134
34.72585327960543,-0.9584818712483815,1.4948884727953538,0.5768602103360909,0.4231397896699675
34.73078709796879,-0.9506003062708305,1.5239654273023826,0.5768658061787477,0.423134193827312
34.735720916332156,-0.944597670902565,1.556359992229564,0.576882203103848,0.4231177969022138
34.740654734695525,-0.9427444346046218,1.5920068577825384,0.5769191668270676,0.42308083317899603
34.74558855305889,-0.9415033839560251,1.6310784260801625,0.5769288929856019,0.42307110702045997
34.75052237142226,-0.9383413179449676,1.673124775299518,0.5769400708951163,0.4230599291109409
34.755456189785626,-0.9353128199916889,1.7175097205386203,0.5769600399663785,0.42303996003967376
34.76039000814899,-0.9339551375764795,1.7639156513528138,0.5769820327246908,0.4230179672813607
34.76532382651236,-0.9324342255480437,1.8120427690727932,0.5769993788557436,0.42300062115030856
34.77025764487572,-0.9295536714521682,1.8615149206240504,0.5770138649709913,0.42298613503506177
34.77519146323909,-0.9274087205834661,1.9120718319033636,0.5770261234624904,0.4229738765435637
34.78012528160246,-0.9276552525819904,1.9629020952380494,0.5770271517228049,0.4229728482832492
34.78505909996582,-0.9280804294976389,2.0143117737165728,0.5770131759247806,0.42298682408127475
34.78999291832918,-0.9258319597326511,2.0661334760233556,0.5769999019930555,0.42300009801300065
34.794926736692545,-0.9221588082830248,2.1182797585312176,0.5770045400547414,0.4229954599513151
34.799860555055915,-0.9200283748560644,2.170498468585657,0.5770199461086066,0.42298005389745036
34.804794373419284,-0.9192731173692856,2.2225939384811713,0.5770249914062363,0.42297500859982196
34.809728191782646,-0.9174322370581924,2.274443672047442,0.5770159496413616,0.42298405036469616
34.814662010146016,-0.913708359113902,2.3255934809513836,0.5770075801560973,0.4229924198499598
34.81959582850938,-0.9095025274038352,2.37572358338029,0.5770065048694234,0.4229934951366336
34.82452964687275,-0.9062888280601085,2.424930867140373,0.5770055774250822,0.4229944225809744
34.82946346523612,-0.9043326290226337,2.4729934062671277,0.5770045064235264,0.42299549358252975
34.83439728359948,-0.9025482915379738,2.519573412809217,0.5770130052120589,0.4229869947940007
34.83933110196285,-0.8999588350228916,2.5642846613915835,0.5770287607465007,0.42297123925956265
34.84426492032621,-0.8971563729212556,2.6074849469118377,0.5770339236639324,0.4229660763421335
34.84919873868958,-0.8952878659317841,2.6492737555122767,0.5770220481382254,0.4229779518678448
34.854132557052935,-0.8940131712055848,2.689608037901759,0.5770094399420825,0.42299056006398855
34.859066375416305,-0.8920606627913154,2.728381996214527,0.5770093758540417,0.42299062415203337
34.864000193779674,-0.8897677618485941,2.76525651491884,0.5770126932782397,0.4229873067278369
34.868934012143036,-0.8888781381553721,2.7999893681766417,0.5770078466304465,0.4229921533756308
34.873867830506406,-0.8893319424173766,2.8327394015411693,0.5770043948607289,0.42299560514534973
34.87880164886977,-0.8891567424679906,2.863293302686314,0.5770170757238361,0.42298292428224393
34.88373546723314,-0.8880662954738593,2.8915831146050412,0.577036485008016,0.4229635149980636
34.88866928559651,-0.8879901517230381,2.917906778533155,0.577037418419883,0.4229625815861944
34.89360310395987,-0.8894678238244985,2.942428434481716,0.5770152893579986,0.4229847106480786
34.89853692232324,-0.890614709344761,2.964725787221641,0.5769944914410918,0.4230055085649852
34.9034707406866,-0.8905850612710614,2.985037225183545,0.576996639210101,0.42300336079597417
34.90840455904997,-0.891010220318831,3.003573173179699,0.5770158345133148,0.42298416549275836
34.91333837741334,-0.8930345174396132,3.0202952774681875,0.5770314226214388,0.42296857738463217
34.918272195776694,-0.8954704615054002,3.034237263837349,0.5770328747792702,0.42296712522680335
34.923206014140064,-0.8969166544331837,3.045979404575499,0.577023737112953,0.4229762628931226
34.928139832503426,-0.8976736869328131,3.0558875497856417,0.5770107023704104,0.4229892976356674
34.933073650866795,-0.8988273403480836,3.062893666723078,0.5769999782433988,0.42300002176267976
34.938007469230165,-0.9004756118313759,3.067086181901409,0.5769999702833313,0.4230000297227488
34.94294128759353,-0.9020152217531325,3.068890909624341,0.5770148974720205,0.4229851025340624
34.947875105956896,-0.9033427472391231,3.0679636610124197,0.5770337900780671,0.42296620992801864
34.95280892432026,-0.9045908561544423,3.0645619308399756,0.5770363930068834,0.42296360699920377
34.95774274268363,-0.9053626278733337,3.059226164423478,0.5770169247062588,0.42298307529983087
34.962676561047,-0.9055522372086537,3.0515980898101214,0.5769949577885254,0.42300504221756485
34.96761037941036,-0.9059224986120309,3.042010772685846,0.576994172299372,0.42300582770671985
34.97254419777373,-0.9069143021413676,3.0300734746683413,0.5770139751433563,0.4229860248627368
34.97747801613709,-0.9078158497268498,3.0155240277463684,0.5770315125116352,0.4229684874944586
34.98241183450045,-0.9077857852339917,2.9983662465352334,0.5770297291937398,0.4229702708123535
34.98734565286382,-0.907059180867565,2.9788463169975636,0.5770137531771958,0.42298624682889835
34.992279471227185,-0.9066905705755534,2.9570476196337734,0.5770000228921677,0.4229999771139279
34.997213289590555,-0.9071588366992441,2.9332919631710928,0.5769986292137823,0.4230013707923146
35.00214710795392,-0.9076637497301465,2.907374832713107,0.5770086473155593,0.42299135269053845
35.007080926317286,-0.9073289363848623,2.87980433777583,0.5770219505315624,0.42297804947453704
35.012014744680656,-0.9064906410254742,2.850339153998104,0.5770269327082704,0.4229730672978306
35.01694856304402,-0.9060348950017023,2.8192138546140364,0.5770163281039364,0.4229836719021655
35.02188238140739,-0.906131676485583,2.7865330801309534,0.5769975261736459,0.423002473832456
35.02681619977075,-0.9062732588702925,2.7518908957729504,0.5769897400139093,0.4230102599921927
35.03175001813412,-0.9060141072770139,2.7154251004061774,0.5770037072808748,0.4229962927252284
35.03668383649749,-0.9053679329775585,2.676472465493811,0.5770257182294651,0.42297428177663987
35.04161765486084,-0.9048253714329193,2.635810009654362,0.5770303917280686,0.42296960827803703
35.04655147322421,-0.9048718443846308,2.593682740625797,0.5770109125012207,0.4229890875048868
35.051485291587575,-0.9053095083299203,2.5503851648581763,0.5769872978072599,0.4230127021988493
35.056419109950944,-0.905449445260752,2.506021945672719,0.5769819276915189,0.42301807231459276
35.061352928314314,-0.9049825937501498,2.460572240576849,0.5769961269765365,0.42300387302957787
35.066286746677676,-0.9042099875304871,2.4138429408856252,0.5770155702503952,0.42298442975572115
35.071220565041045,-0.9037642382730272,2.366150506562818,0.5770282999913328,0.4229717000147844
35.07615438340441,-0.9041231815479002,2.3177231100716424,0.5770278497502777,0.422972150255841
35.08108820176778,-0.904962988975297,2.2687413478950926,0.5770083338030474,0.42299166620307327
35.086022020131146,-0.9054261163527301,2.218472975740868,0.5769726148045664,0.4230273852015569
35.09095583849451,-0.9051255812116402,2.1679272370087137,0.5769441533954098,0.4230558466107122
35.09588965685788,-0.9044518221996916,2.117386981567988,0.5769545548882832,0.423045445117837
35.10082347522124,-0.9043303389009323,2.067341229479132,0.5770094918218027,0.4229905081843161
35.1057572935846,-0.9054493549551479,2.0174113107993805,0.5770713076198414,0.4229286923862773
35.11069111194797,-0.9070738176803707,1.967918457069559,0.5770847293821667,0.4229152706239521
35.115624930311334,-0.9075729100302796,1.9191629331334412,0.5770264470359374,0.42297355297017963
35.1205587486747,-0.9066419588096898,1.8715111519533796,0.5769312890059567,0.4230687110001602
35.125492567038066,-0.9056712911918763,1.8252311882245074,0.5768671290428918,0.4231328709632264
35.130426385401435,-0.9061122670082526,1.7806702894701203,0.5768797636456121,0.42312023636050766
35.135360203764805,-0.9080202357317448,1.737936037936305,0.5769571106658453,0.4230428893402759
35.14029402212817,-0.9095666569074866,1.6973817693209796,0.5770427129981194,0.4229572870080034
35.145227840491536,-0.9087134737348324,1.659072880778619,0.5770840690158276,0.4229159309902984
35.1501616588549,-0.9061619554559585,1.6228656050809787,0.577071081652928,0.42292891835319907
35.15509547721827,-0.9045684513212179,1.5890638275050932,0.5770313263063152,0.42296867369981617
35.16002929558164,-0.9050167157067546,1.558001912643942,0.5769936157190966,0.4230063842870384
35.164963113945,-0.9061960265499746,1.5302217542216778,0.576963381349066,0.42303661865707204
35.16989693230836,-0.9062966724163473,1.5059462001107224,0.576933695490214,0.423066304515928
35.174830750671724,-0.9053535967324108,1.4852343259581273,0.5769079235449603,0.42309207646118124
35.17976456903509,-0.9054826773250021,1.4682360430277874,0.5768999622076122,0.4231000377985281
35.18469838739846,-0.9083607113588704,1.4554001527665938,0.5769156014296152,0.4230843985765243
35.189632205761825,-0.9126314977285566,1.4468231986841449,0.5769430604551564,0.42305693955098206
35.194566024125194,-0.915230971967187,1.4427790928077264,0.5769605881756052,0.4230394118305317
35.19949984248856,-0.9149894373396278,1.4436434227526922,0.5769470525437143,0.4230529474624234
35.204433660851926,-0.9131037730103331,1.4494724818689744,0.5768909154465094,0.42310908455962803
35.209367479215295,-0.9125531122386363,1.4602826177859318,0.5768002983175812,0.42319970168855675
35.21430129757866,-0.9161163061033318,1.4756829139460146,0.5767037442396475,0.4232962557664912
35.21923511594203,-0.9213101624183957,1.495162480468772,0.5766326381543717,0.42336736185176826
35.22416893430539,-0.9210370419145417,1.5186999415649194,0.5766021944914064,0.4233978055147341
35.22910275266876,-0.9136316735006902,1.5459353769560766,0.5766119788026702,0.42338802120347163
35.23403657103212,-0.906521897407981,1.576548365504567,0.5766578664535512,0.4233421335525918
35.23897038939548,-0.907051123805146,1.6101348471887584,0.5767315929677554,0.42326840703838914
35.24390420775885,-0.9131982208336642,1.6466147901140373,0.5768072002525855,0.42319279975355967
35.248838026122215,-0.9148958969156353,1.6858873450822278,0.576849580102884,0.42315041990325597
35.253771844485584,-0.90729911343676,1.7276175719331213,0.5768459800156912,0.4231540199904443
35.25870566284895,-0.8993357802792983,1.7714361476143023,0.5768188308135084,0.4231811691926252
35.263639481212316,-0.9005724160128945,1.8169064907421852,0.5768026867937531,0.42319731321238135
35.268573299575685,-0.9057283179182802,1.86371979385046,0.5768104157265509,0.42318958427958464
35.27350711793905,-0.9042098849852661,1.9117273846479967,0.576824981251147,0.42317501875498925
35.27844093630242,-0.8975476823442784,1.9605972536379896,0.5768273363742209,0.4231726636319159
35.283374754665786,-0.8947896997577307,2.010079202552674,0.5768249554402418,0.4231750445658964
35.28830857302915,-0.8970652924973597,2.059998347269537,0.5768388778403893,0.42316112216574936
35.29324239139252,-0.8981268041757852,2.1101914778375948,0.5768648647921985,0.4231351352139409
35.29817620975587,-0.895782698926028,2.1604077307798826,0.5768697059297816,0.42313029407635744
35.30311002811924,-0.8932787991981357,2.2105373829184485,0.5768363639367804,0.4231636360693593
35.30804384648261,-0.8917468823675496,2.2602037992045956,0.5767944055280823,0.4232055944780584
35.312977664845974,-0.8885775881480518,2.3094473820050085,0.5767879629575043,0.42321203704863547
35.31791148320934,-0.8839718613562841,2.3579175266894263,0.5768230271558913,0.4231769728502474
35.322845301572706,-0.8820147934959572,2.4054881226780576,0.5768634780419226,0.42313652196421603
35.327779119936075,-0.8829386690243731,2.451891880786832,0.5768747309219039,0.4231252690842341
35.332712938299444,-0.882126955274962,2.496709975207334,0.576856458970789,0.4231435410353508
35.33764675666281,-0.8780807051981959,2.539951474266934,0.57683215657677,0.4231678434293738
35.342580575026176,-0.8741359870005734,2.5821886680383117,0.5768191640615945,0.42318083594455197
35.34751439338954,-0.8721168343404954,2.6231709240034506,0.576816751662657,0.4231832483434939
35.35244821175291,-0.8700307111234103,2.6626850666859756,0.5768188887442964,0.42318111126185687
35.35738203011627,-0.8670399679805008,2.7006318186931857,0.5768276791171952,0.4231723208889605
35.36231584847963,-0.8658090243375283,2.736940469924774,0.5768466935863557,0.42315330641980253
35.367249666843,-0.8668588325635924,2.771325383824682,0.5768652981169057,0.4231347018892537
35.372183485206364,-0.8662152687175194,2.8034706318954288,0.5768627584671857,0.4231372415389744
35.37711730356973,-0.86226268065364,2.833778113559812,0.5768344808707783,0.4231655191353838
35.3820511219331,-0.8588608955970911,2.8621958108370325,0.5768060617175043,0.42319393828865803
35.386984940296465,-0.8590061863272984,2.88883754766426,0.5768090869070371,0.4231909130991241
35.391918758659834,-0.8604384847865686,2.9134944678914336,0.5768426520878812,0.4231573479182789
35.396852577023196,-0.8597886881765295,2.9365734813179687,0.5768703595211865,0.42312964048497337
35.401786395386566,-0.8576181619176091,2.958115080475977,0.5768619095584261,0.4231380904477331
35.406720213749935,-0.8564771027311633,2.977794997512922,0.5768289129203861,0.4231710870857715
35.4116540321133,-0.8562426807923417,2.9952554660642856,0.5768088081598803,0.4231911918462753
35.41658785047667,-0.8553673271851335,3.0103751518340585,0.5768196734331772,0.4231803265729793
35.42152166884002,-0.8542264495282994,3.0230142533645505,0.5768447020036092,0.42315529800254964
35.42645548720339,-0.8533259232857954,3.0330588973628947,0.5768585661595591,0.42314143384660136
35.43138930556676,-0.8513412081260104,3.040897027481538,0.576853046125183,0.42314695388097867
35.43632312393012,-0.8487824064102658,3.046316714836186,0.5768360422852381,0.42316395772092413
35.44125694229349,-0.8489253679746508,3.049458468404158,0.5768208814933932,0.42317911851277207
35.446190760656854,-0.8508479065105292,3.050291365439671,0.5768200520757758,0.4231799479303923
35.451124579020224,-0.8485550868004634,3.0487133216377345,0.5768359788682933,0.42316402113787716
35.45605839738359,-0.842121116035325,3.044712902104792,0.5768531403125736,0.4231468596935995
35.460992215746955,-0.8399962667910243,3.0386728731154897,0.5768511297785611,0.4231488702276134
35.465926034110325,-0.8443025616581449,3.0299313565026953,0.5768311827369886,0.42316881726918765
35.47085985247369,-0.8453338898192593,3.0188325151012587,0.5768184948818403,0.4231815051243377
35.47579367083706,-0.8380202696416358,3.005943825982502,0.576830067815239,0.4231699321909398
35.480727489200426,-0.8322616641399179,2.9909976727047094,0.5768497172161349,0.42315028279004424
35.48566130756378,-0.8370186425397417,2.9738646586709194,0.5768480736970202,0.42315192630915943
35.49059512592715,-0.8439598454734226,2.9549999460944223,0.5768244977193615,0.4231755022868196
35.49552894429051,-0.839095439509781,2.933672749768096,0.5768119834648888,0.42318801654129373
35.50046276265388,-0.825110256669823,2.910709056822045,0.5768322513037039,0.4231677487024801
35.50539658101725,-0.8202237174135276,2.8859722456625856,0.5768611488995536,0.42313885110663174
35.510330399380614,-0.8323768956946096,2.859321160584085,0.5768574267541571,0.4231425732520301
35.51526421774398,-0.8441583824932958,2.830285963067066,0.57681974276806,0.4231802572381285
35.520198036107345,-0.836215820902635,2.7990226055528673,0.5767927903517482,0.42320720965444036
35.525131854470715,-0.8174173986586152,2.7658344314139476,0.576811306520491,0.4231886934856981
35.530065672834084,-0.8109552813401106,2.730569574108062,0.5768553540857804,0.4231446459204096
35.534999491197446,-0.820758518387783,2.6936110645075564,0.5768743783927897,0.4231256216134022
35.539933309560816,-0.8320575963443408,2.6550515356869995,0.5768472928059244,0.42315270720026854
35.54486712792418,-0.8324662532084176,2.6142114815378066,0.5768044579166374,0.42319554208955745
35.54980094628754,-0.8213511004972521,2.571899696227853,0.5767896989138491,0.42321030109234775
35.55473476465091,-0.8089007743976373,2.5286611925520175,0.5768125781216691,0.42318742188452985
35.55966858301427,-0.8056944798477041,2.4841692283857864,0.5768447695128135,0.4231552304933889
35.56460240137764,-0.8116069837071194,2.438767911267413,0.5768561955053404,0.4231438045008637
35.569536219741,-0.819714416385677,2.3925474025558646,0.5768437749143757,0.42315622509182915
35.57447003810437,-0.8226528124766794,2.345659952113952,0.5768244073770028,0.4231755926292032
35.57940385646774,-0.8153070974660325,2.298309328549289,0.5768109902413594,0.4231890097648485
35.584337674831104,-0.8022591610651574,2.2504043644011333,0.5768042506245634,0.4231957493816471
35.589271493194474,-0.7949857234697673,2.2026367163072735,0.5768048176698612,0.4231951823363493
35.594205311557836,-0.7982473291541773,2.1551132512308864,0.5768198522407785,0.4231801477654303
35.599139129921205,-0.8070283716605695,2.1076300975165574,0.5768474817476209,0.4231525182585865
35.604072948284575,-0.8115228842067544,2.0602844811234897,0.5768620719432359,0.4231379280629713
35.60900676664793,-0.8052886983061234,2.013290824298871,0.5768351571115736,0.42316484289463396
35.6139405850113,-0.7939733516048071,1.9669940024698804,0.5767782551793329,0.4232217448268731
35.61887440337466,-0.7882529078760401,1.9215382479189507,0.5767461711398773,0.42325382886632873
35.62380822173803,-0.7901541191276641,1.8771239711487062,0.5767777879701754,0.42322221203603094
35.6287420401014,-0.793932898011344,1.834025134876383,0.5768421553731999,0.4231578446330083
35.63367585846476,-0.7937198731890878,1.7926350048566237,0.5768688349089443,0.4231311650972656
35.63860967682813,-0.787953900681544,1.7529970579741416,0.5768337944178947,0.4231662055883161
35.643543495191494,-0.7811063795879067,1.7152355423386654,0.576787928579397,0.42321207142681694
35.648477313554864,-0.7791765478914574,1.6797886284412784,0.5767883209375971,0.4232116790686193
35.65341113191823,-0.7828106490352461,1.646548160944266,0.5768275034582088,0.42317249654801103
35.658344950281595,-0.7880493155554666,1.6159015406545756,0.576854530813574,0.42314546919265017
35.663278768644965,-0.7899074578840128,1.588021255697704,0.5768465897455196,0.42315341026070746
35.66821258700833,-0.7845873244951094,1.5632377195645046,0.576824869283348,0.4231751307228829
35.67314640537169,-0.7746496253368831,1.5419666200925441,0.5768046806542995,0.42319531935193255
35.67808022373506,-0.7674749482432979,1.5240493357952645,0.5767675441673148,0.4232324558389153
35.68301404209842,-0.7672917251213929,1.5099971030769739,0.576696612059336,0.42330338794689304
35.68794786046179,-0.7729502397848806,1.5000034660415502,0.576615943271198,0.4233840567350297
35.69288167882515,-0.7779778037219047,1.4941667286941123,0.5765749031155326,0.42342509689069324
35.69781549718852,-0.7753028229991894,1.4926274887702347,0.5766005161864494,0.42339948381977704
35.70274931555189,-0.7666980012384157,1.4954820431977478,0.576674724197052,0.423325275809175
35.70768313391525,-0.7603721007050155,1.50275907315897,0.57675326624228,0.42324673376394645
35.71261695227862,-0.7604939647953869,1.5142581356736304,0.5768009812678134,0.42319901873841365
35.717550770641985,-0.7645040552775803,1.5299433031441914,0.5768111683759749,0.4231888316302526
35.722484589005354,-0.7668915815469839,1.5496635288544534,0.5767946609945477,0.423205339011681
35.727418407368724,-0.76511295421204,1.5732949777651328,0.5767569403712004,0.4232430596350295
35.732352225732086,-0.7620497180199207,1.6002398044353263,0.5767009192406753,0.42329908076555567
35.73728604409545,-0.7606049989848942,1.6303573146517187,0.5766580841952007,0.42334191581103214
35.74221986245881,-0.7604075540619106,1.6635636969173788,0.576674922529746,0.42332507747648845
35.74715368082218,-0.7611380536223892,1.6993573597717224,0.5767473776023817,0.42325262240384975
35.75208749918555,-0.7634350269394425,1.7375496936553887,0.576803754146588,0.4231962458596388
35.75702131754891,-0.7666484553485978,1.7777671196980631,0.5767818844097199,0.423218115596503
35.76195513591228,-0.7685844836418209,1.8197622190550407,0.5767084364685683,0.4232915635376552
35.76688895427564,-0.7676109446858821,1.8632520947766247,0.5766689268879397,0.42333107311828383
35.77182277263901,-0.7651576693758315,1.9078704621274474,0.5767059444319456,0.4232940555742787
35.77675659100238,-0.7638903595290227,1.9535602274445245,0.576778853484728,0.4232211465214972
35.781690409365744,-0.7646574097319632,1.9998079583341348,0.5768217633328997,0.4231782366733263
35.786624227729114,-0.7671696979324117,2.046564312824405,0.5768104207261358,0.4231895792800907
35.791558046092476,-0.7701250598419971,2.093648434965891,0.5767679381400029,0.42323206186622436
35.796491864455845,-0.7710441195970342,2.1409807024924445,0.576730603064619,0.42326939694160937
35.80142568281921,-0.7689782431399632,2.188112803736411,0.576720708488222,0.4232792915180066
35.80635950118257,-0.7656554174531846,2.2349300724238983,0.5767395035671187,0.4232604964391108
35.81129331954594,-0.7640569782792274,2.2811513698172408,0.5767713175873755,0.42322868241885303
35.8162271379093,-0.7659173525860831,2.326988977650658,0.5767928180246605,0.4232071819815674
35.82116095627267,-0.7692232451404826,2.3722768955660443,0.5767868093863103,0.4232131906199178
35.82609477463604,-0.7706419953557324,2.4168083553290334,0.576756956131178,0.4232430438750493
35.8310285929994,-0.769733862224162,2.4597909479247435,0.5767290239112401,0.4232709760949879
35.83596241136277,-0.7682937975352602,2.501466651412565,0.5767277121170542,0.42327228788917765
35.840896229726134,-0.7680888195526856,2.5420204749432322,0.576750632113038,0.42324936789319695
35.8458300480895,-0.7697615905602515,2.5813490461345974,0.5767743096124469,0.4232256903937918
35.85076386645287,-0.7720099300543529,2.6193902367521007,0.5767833930621473,0.42321660694409485
35.855697684816235,-0.7729169062192167,2.6560816798535485,0.5767798273433917,0.42322017266285156
35.860631503179604,-0.7725053532318796,2.6912974644664382,0.5767678228461085,0.4232321771601383
35.86556532154296,-0.772414010676387,2.7245513366132093,0.5767505473910202,0.42324945261522756
35.87049913990633,-0.773611738073908,2.7560938841421496,0.5767404239455264,0.42325957606072206
35.8754329582697,-0.7754705236785813,2.7863677709482526,0.5767492019922542,0.4232507980139961
35.88036677663306,-0.7767459325241801,2.8149515955854634,0.5767662018102218,0.42323379819602863
35.88530059499643,-0.7771510278506766,2.841636665171548,0.5767695659317349,0.4232304340745152
35.89023441335979,-0.7776520340673815,2.866720339324465,0.5767602007361292,0.42323979927011907
35.89516823172316,-0.778826130155701,2.8900754690099104,0.5767604265687254,0.4232395734375222
35.90010205008653,-0.7799890257249757,2.911607159858489,0.576775274902229,0.42322472510401793
35.90503586844989,-0.7805646653904585,2.9313169336394096,0.5767808035170803,0.4232191964891656
35.90996968681326,-0.7811866719147278,2.9491294466691333,0.5767609292150749,0.4232390707911678
35.914903505176625,-0.7825348158881846,2.9650666049994885,0.576735252764458,0.4232647472417846
35.919837323539994,-0.7839706913278424,2.979244699475292,0.5767356147724659,0.4232643852337793
35.924771141903356,-0.7845472934543009,2.991383225937945,0.5767649460093545,0.42323505399689254
35.92970496026672,-0.7847683335046456,3.0011264115081193,0.5767920420507885,0.4232079579554604
35.93463877863009,-0.7857068520360875,3.0079023853882165,0.5767871903613976,0.42321280964485253
35.93957259699345,-0.7870294695829355,3.0123578398081894,0.5767565413708222,0.4232434586354296
35.94450641535682,-0.7876355510607767,3.0148813996067942,0.5767353017543633,0.42326469825189134
35.94944023372019,-0.7877411315983069,3.0150965832708234,0.5767452838465651,0.42325471615969185
35.95437405208355,-0.7884535994276285,3.0128226867325854,0.5767688959537043,0.42323110405255443
35.95930787044692,-0.7896126763858335,3.0084277997187683,0.5767759130632732,0.42322408694298774
35.96424168881028,-0.7899318949484828,3.002177270576035,0.5767650007616694,0.4232349992445921
35.96917550717365,-0.7893926669102004,2.9935811070226994,0.5767584864165896,0.42324151358967343
35.97410932553702,-0.7894641999369598,2.9824991387682265,0.5767623071755975,0.4232376928306666
35.979043143900384,-0.790583509508965,2.9691463316537003,0.5767595565699518,0.4232404434363123
35.98397696226375,-0.7913558132232361,2.9534855658345567,0.5767471678311964,0.4232528321750672
35.98891078062711,-0.7908144277017602,2.935583228429077,0.5767478232424509,0.423252176763814
35.99384459899048,-0.7898820537229595,2.9151945707649674,0.5767704081689358,0.42322959183733055
35.99877841735385,-0.7899637766870522,2.8931756073725463,0.5767859741606941,0.4232140258455736
36.00371223571721,-0.790927740588156,2.8694098159287034,0.5767668333520755,0.42323316665419375
36.00864605408058,-0.7912666536988653,2.843858384659041,0.5767322785670314,0.42326772143923946
36.01357987244394,-0.7902822721622867,2.816421020003826,0.5767274451076819,0.4232725548985909
36.01851369080731,-0.7892087837622654,2.786880903244007,0.5767614186380563,0.42323858136821635
36.02344750917067,-0.7893090698881124,2.755729031193305,0.5767927195670397,0.4232072804392326
36.02838132753404,-0.7898906896819036,2.7232448759041894,0.5767824903767594,0.4232175096295138
36.03331514589741,-0.789498864634347,2.6886674781353217,0.576743078053806,0.42325692195246867
36.038248964260774,-0.7881889196490856,2.651950611946309,0.5767206372329727,0.4232793627733028
36.04318278262414,-0.7872022393722875,2.613738517541431,0.5767379150448546,0.42326208496142237
36.048116600987505,-0.7870764658374091,2.5743540575953143,0.576769970359999,0.42323002964628004
36.05305041935087,-0.7871347642776096,2.5340778556667773,0.5767798353654954,0.4232201646407856
36.05798423771424,-0.7864629421641814,2.4925804756904024,0.5767640644295532,0.4232359355767303
36.0629180560776,-0.78490478887611,2.449633323325712,0.5767487639323772,0.42325123607390885
36.06785187444097,-0.7833486545337839,2.405819506117786,0.5767473797806177,0.4232526202256692
36.07278569280433,-0.7827263620762049,2.3610413322389134,0.5767452549676286,0.42325474503865945
36.0777195111677,-0.7826960153248329,2.3150560246431082,0.576732472757036,0.423267527249254
36.08265332953107,-0.7821733552252939,2.2684854623264497,0.576728782361514,0.4232712176447784
36.08758714789443,-0.7808818188915914,2.221394583105382,0.576754572018841,0.4232454279874533
36.0925209662578,-0.7794557956389688,2.1740393503552244,0.5767894212690636,0.42321057873722806
36.09745478462116,-0.7783975038169569,2.12707165183423,0.5767884552231992,0.42321154478309153
36.10238860298453,-0.7774926217571995,2.080490212047148,0.576743199995016,0.4232568000112737
36.1073224213479,-0.7764371626557343,2.0346958764215115,0.5767003360082679,0.42329966399802144
36.112256239711265,-0.7756902346646126,1.9892498117696678,0.5767046821620357,0.4232953178442532
36.11719005807463,-0.7757136497644354,1.9447415174764768,0.5767413034324284,0.4232586965738595
36.12212387643799,-0.7758778636229721,1.9010562233971116,0.5767582435041662,0.4232417565021212
36.12705769480136,-0.7751895522599473,1.8585955872958095,0.5767390912899185,0.4232609087163708
36.13199151316473,-0.773772011213707,1.8176338208606786,0.5767221966296072,0.42327780337668314
36.13692533152809,-0.7729996455845057,1.7782353322591613,0.5767395383028362,0.4232604617034555
36.14185914989146,-0.7737179556590046,1.7409112809898881,0.5767659384906504,0.42323406151564363
36.14679296825482,-0.774780387601057,1.7057728723567072,0.5767546376399786,0.42324536236631843
36.15172678661819,-0.7745183881198627,1.6728874720446516,0.5767067320547057,0.42329326795159306
36.15666060498156,-0.7731217112613923,1.642646740536378,0.5766726026349263,0.4233273973713777
36.16159442334492,-0.7719275164362823,1.6152200641294496,0.5766859744689021,0.42331402553740444
36.16652824170829,-0.7715636499617139,1.5906155873512662,0.5767262793600129,0.42327372064629787
36.171462060071654,-0.7718329642793811,1.5690380107162882,0.5767540276774102,0.4232459723289027
36.17639587843502,-0.7722673951925606,1.5507348717367182,0.5767580950403701,0.42324190496594155
36.181329696798386,-0.772726782288192,1.5360700375640786,0.5767546573417968,0.423245342664514
36.18626351516175,-0.7734235455165258,1.5253361951442648,0.5767582432585724,0.42324175674773706
36.19119733352512,-0.7740926705845879,1.5188169232558488,0.5767688687726392,0.42323113123366907
36.19613115188848,-0.7737852627983668,1.5166300153500651,0.5767740021318525,0.4232259978744555
36.20106497025185,-0.7716872091352761,1.5188548283200112,0.576749372526109,0.42325062748019954
36.20599878861522,-0.7690155258585135,1.5255365152973068,0.576672931674897,0.42332706833141076
36.21093260697858,-0.7684750787871027,1.5364104477319414,0.5765572164974501,0.4234427835088587
36.21586642534195,-0.7702959229983811,1.551163028863763,0.576458871387347,0.42354112861896154
36.22080024370531,-0.7717021021122189,1.5695470808657155,0.5764365213847433,0.4235634786215669
36.22573406206868,-0.7708471412234273,1.5912517670589557,0.5764975854780122,0.423502414528299
36.23066788043205,-0.7692675392092099,1.6161320546628366,0.5765936980746083,0.42340630193170364
36.23560169879541,-0.7698179236432441,1.6439541271353777,0.5766660365022707,0.42333396350404306
36.240535517158776,-0.7723800719074637,1.6747049903535365,0.5766861873886316,0.4233138126176844
36.24546933552214,-0.7730330768831165,1.7082702045246219,0.57665526234394,0.42334473766237446
36.25040315388551,-0.7687445164390999,1.7441343221744066,0.5765962099648703,0.4234037900414396
36.25533697224888,-0.7627223764615,1.7818716960579004,0.5765526498740329,0.4234473501322721
36.26027079061224,-0.7608975202638923,1.8213467772350966,0.5765569541582513,0.423443045848053
36.26520460897561,-0.7633274551901007,1.8623163196445396,0.5765987774822143,0.42340122252409046
36.27013842733897,-0.7652109563291541,1.9045539211252858,0.5766335435305894,0.42336645647571686
36.27507224570234,-0.7642967382382148,1.9476340747172107,0.5766267392987899,0.4233732607075173
36.28000606406571,-0.7630529510890447,1.9916743323706343,0.5765864725729648,0.423413527433343
36.28493988242907,-0.7641574781641495,2.036257275548792,0.576551976244751,0.4234480237615578
36.28987370079244,-0.7660447994742269,2.081226584704856,0.5765537824186288,0.4234462175876804
36.2948075191558,-0.7651253234110661,2.1263449574049367,0.5765859225802056,0.42341407742610393
36.29974133751917,-0.7607414431742135,2.171374005827291,0.5766157271364521,0.42338427286985836
36.304675155882535,-0.7564011633394362,2.2161548911704863,0.5766190901039896,0.4233809099023212
36.3096089742459,-0.755590869153327,2.2605452915787643,0.5766012675725428,0.4233987324337678
36.31454279260927,-0.7577146386798256,2.3047572423350475,0.5765827900738298,0.4234172099324804
36.31947661097263,-0.7603099365729113,2.3486042791936996,0.5765760082032604,0.4234239918030498
36.324410429336,-0.760861168288466,2.391641660028648,0.5765821965379557,0.42341780346835295
36.32934424769937,-0.7563879864970854,2.433486932252215,0.5765990893632088,0.4234009106430993
36.33427806606273,-0.7487230245083777,2.4744997054876188,0.5766185295984646,0.4233814704078471
36.3392118844261,-0.7460292221362124,2.5146247245254565,0.576626274050489,0.42337372595582606
36.34414570278946,-0.7517675965310561,2.553693415973401,0.5766168752560079,0.42338312475031065
36.34907952115283,-0.7580253642098324,2.5917353686926203,0.5766013779295677,0.4233986220767552
36.3540133395162,-0.7547046815341161,2.628276960546142,0.5765913326978591,0.423408667308465
36.35894715787956,-0.7427088901928528,2.663352326287107,0.5765866975706929,0.42341330243563463
36.36388097624293,-0.7351413206983792,2.6968488587350463,0.5765872557308453,0.42341274427548375
36.36881479460629,-0.7406258132331073,2.72854613171943,0.5765986936651186,0.42340130634121137
36.373748612969656,-0.7491886262844041,2.759030009831172,0.576615404671431,0.4233845953349007
36.378682431333026,-0.7464693353795658,2.7880603839387463,0.5766165110346818,0.42338348897165085
36.38361624969639,-0.7353051378050529,2.8157363229177164,0.5765963529301452,0.4234036470761875
36.38855006805976,-0.7291861081458445,2.841801699120586,0.5765817356257289,0.42341826438060187
36.39348388642312,-0.7324691274937656,2.8662744615249114,0.5765973391922248,0.423402660814106
36.39841770478649,-0.7378781809547783,2.8887741442581873,0.5766263729363821,0.4233736270699487
36.40335152314986,-0.7370865315495663,2.909651870822237,0.5766297114371829,0.4233702885691467
36.40828534151322,-0.7298950807216178,2.928815193798217,0.5765995884089862,0.42340041159734115
36.41321915987659,-0.7251025368538251,2.9459592670157337,0.5765711757714587,0.4234288242348668
36.41815297823995,-0.7285865729151315,2.960338408283302,0.5765768403630948,0.42342315964323296
36.42308679660332,-0.7326819159340926,2.9727361989616066,0.5766076576204675,0.4233923423858626
36.42802061496669,-0.7272731853485825,2.9829165118878542,0.5766295099082838,0.423370490098048
36.432954433330046,-0.7182722613346846,2.990709644678041,0.5766247709507396,0.4233752290555924
36.437888251693415,-0.7198077493753959,2.9964958137579445,0.576604830636688,0.42339516936964583
36.44282207005678,-0.7292041743533393,3.0001519025947454,0.5765882103940072,0.4234117896123303
36.44775588842015,-0.7292759515711178,3.0017815416174956,0.5765828173306115,0.4234171826757288
36.45268970678352,-0.71705699253602,3.0013780456078387,0.5765896968619119,0.4234103031444301
36.45762352514688,-0.7087959151336923,2.9987441697053105,0.5766073414442338,0.42339265856211084
36.46255734351025,-0.7137679277011366,2.993279190699347,0.5766249739197724,0.42337502608657346
36.46749116187361,-0.7217394616895387,2.9851299405616563,0.5766244379517227,0.4233755620546242
36.47242498023698,-0.7199051040078056,2.975129248108024,0.5766005279904676,0.4233994720158816
36.47735879860035,-0.7104398957703136,2.963434461888702,0.576574111101825,0.42342588890452454
36.48229261696371,-0.7052884862595643,2.949725549091785,0.5765742351903479,0.4234257648160014
36.48722643532708,-0.7078830685219689,2.9342492054275366,0.5766049676766967,0.42339503232965414
36.492160253690436,-0.7098011878044257,2.916847408504687,0.5766352323163536,0.4233647676899988
36.497094072053805,-0.7060740894027603,2.8978744202711595,0.5766291753883966,0.42337082461795705
36.502027890417175,-0.7019870244433044,2.877538507048413,0.5765894260775112,0.4234105739288437
36.50696170878054,-0.7021516209625692,2.855100584502083,0.5765604343117086,0.42343956569464775
36.511895527143906,-0.703115952342855,2.830137713287578,0.5765777809259426,0.4234222190804151
36.51682934550727,-0.700251501759132,2.8030779756836632,0.5766214905283531,0.4233785094780063
36.52176316387064,-0.6952637187116244,2.773922942793643,0.5766382812692052,0.4233617187371543
36.52669698223401,-0.692585570123559,2.743173388413792,0.5766087948080397,0.42339120519832013
36.53163080059737,-0.6927875662177639,2.7107739817245675,0.5765709330073203,0.42342906699904115
36.53656461896074,-0.6935241222251585,2.6769118967047962,0.5765694731144483,0.4234305268919154
36.5414984373241,-0.692904811192107,2.6409748582586126,0.576601136371712,0.4233988636346522
36.54643225568747,-0.6898619387864602,2.6022574914010876,0.5766237406160125,0.4233762593903535
36.55136607405084,-0.6848630851350709,2.562329000308338,0.5766106559005211,0.4233893441058473
36.556299892414195,-0.6800817775535204,2.521369252528778,0.5765808183405019,0.42341918166586845
36.561233710777564,-0.6779530047770299,2.4798205620218385,0.5765721272486196,0.4234278727577536
36.56616752914093,-0.6793462880616515,2.4372826803858776,0.5765947764116897,0.4234052235946858
36.571101347504296,-0.6809353628743641,2.3941406240967438,0.5766201684790254,0.4233798315273502
36.576035165867665,-0.6773871079985234,2.350567008563144,0.5766165112799735,0.42338348872640386
36.58096898423103,-0.6690512732691165,2.3062068941750997,0.5765871643687004,0.42341283563767845
36.5859028025944,-0.6621383618278481,2.2617144448622533,0.5765645179708359,0.4234354820355458
36.59083662095776,-0.6608395902769009,2.2170677298774497,0.5765690185564448,0.42343098144993535
36.59577043932113,-0.6631716267017944,2.1724498226532187,0.5765878152859001,0.4234121847204786
36.6007042576845,-0.6630124802018851,2.127747069372869,0.5765984586343679,0.4234015413720094
36.60563807604786,-0.6569405900663691,2.0834927812734385,0.5765995374486412,0.42340046255773633
36.61057189441123,-0.6494383677757262,2.0396901016998763,0.5766034381671306,0.4233965618392474
36.61550571277459,-0.6467166319646934,1.996753898533025,0.5766074124506686,0.4233925875557077
36.620439531137954,-0.64764477031463,1.9547474487262975,0.5765936191055023,0.4234063809008741
36.625373349501324,-0.6465591485719122,1.913559311692429,0.5765616293602316,0.4234383706461461
36.630307167864686,-0.6417278370408058,1.8735697554190178,0.5765411948897163,0.42345880511666323
36.635240986228055,-0.6364799226918119,1.834931923895911,0.5765587412990054,0.42344125870737565
36.64017480459142,-0.6343605539234403,1.7979452093686703,0.57660082899413,0.423399171012252
36.64510862295479,-0.6353899713056597,1.7629372989251126,0.5766253427213551,0.42337465728503093
36.650042441318156,-0.6356948355617547,1.729846159133803,0.5766064348627395,0.42339356514364723
36.65497625968152,-0.6316186711771763,1.6988122136250459,0.5765573564172884,0.423442643589103
36.65991007804489,-0.6252502304932358,1.6703134413467353,0.5765098280271392,0.42349017197925565
36.66484389640825,-0.6219449509876112,1.64472052310886,0.5764818455312927,0.42351815447510616
36.66977771477162,-0.6221507472050497,1.6219047694233277,0.5764696603974686,0.42353033960893394
36.67471153313499,-0.6204145564791852,1.6023059605108856,0.5764644303655181,0.4235355696408841
36.67964535149835,-0.6135230204208351,1.5862611955860055,0.5764704461657716,0.42352955384062857
36.68457916986171,-0.6053260002424223,1.5739667260751333,0.5765061343159839,0.4234938656904151
36.689512988225076,-0.6016322522203286,1.565486337791972,0.576585095554266,0.42341490445213203
36.694446806588445,-0.6028976727926397,1.5606403794652774,0.5766929901518887,0.4233070098545072
36.699380624951814,-0.6037808631140394,1.5594490613111975,0.5767860096045226,0.42321399040187413
36.70431444331518,-0.601465969808943,1.5622183839679302,0.5768196665310047,0.42318033347539186
36.709248261678546,-0.5997013968828612,1.5691339297804807,0.5767832199921096,0.4232167800142871
36.71418208004191,-0.6013886021006553,1.580073801762138,0.5767087393188558,0.4232912606875422
36.71911589840528,-0.6030831746868217,1.5946059525430283,0.5766818468184202,0.42331815318797866
36.72404971676865,-0.6000507444118665,1.6128280485984976,0.5766712218112184,0.4233287781951814
36.72898353513201,-0.5938505953012637,1.6344358013911042,0.5766782949238451,0.4233217050825562
36.73391735349538,-0.5895855461778273,1.658860033482898,0.5767218310145877,0.4232781689918147
36.73885117185874,-0.5887137161588061,1.6859676034312756,0.5767320498024798,0.42326795020392394
36.7437849902221,-0.5896104937512213,1.7158955458497291,0.5767318992867903,0.42326810071961474
36.74871880858547,-0.5906724920260984,1.748041802654138,0.576709300372919,0.4232906996334806
36.753652626948835,-0.5909176622899927,1.782081220576282,0.5766868774655416,0.4233131225408541
36.758586445312204,-0.5895246265557347,1.8179644570252944,0.5767011724353942,0.4232988275709989
36.76352026367557,-0.5855485537911689,1.8554349939872004,0.5767570897943451,0.42324291021204835
36.768454082038936,-0.5803481623246884,1.894364983114586,0.5768188534560759,0.42318114655031863
36.773387900402305,-0.5773143192152782,1.9344920365165357,0.5768397820132541,0.42316021799314074
36.77832171876567,-0.5771625863817286,1.9756427211838559,0.5768006371349922,0.4231993628714039
36.78325553712904,-0.5773139511143512,2.017567905898369,0.576725144941108,0.4232748550652894
36.7881893554924,-0.5756035314545439,2.0601980100752497,0.5766603061809938,0.4233396938254034
36.79312317385577,-0.5727679856102551,2.102821530300181,0.5766367535909952,0.42336324641540296
36.79805699221914,-0.5711495695712121,2.145193703383264,0.5766480050759079,0.42335199493049047
36.8029908105825,-0.5711314643028248,2.187684037622206,0.5766718987484595,0.42332810125793985
36.80792462894586,-0.5706181390031747,2.2299812512162562,0.5767015376711574,0.4232984623352426
36.812858447309225,-0.5687601075624762,2.271915688860518,0.5767376682239879,0.4232623317824114
36.817792265672594,-0.5677544180060987,2.313114604380604,0.5767611400479463,0.4232388599584519
36.82272608403596,-0.5695464259625613,2.353856167259071,0.5767454151118546,0.4232545848945437
36.827659902399326,-0.5723847542738763,2.394056051331902,0.576700913637125,0.423299086369273
36.832593720762695,-0.573197711955638,2.433260790661491,0.576674801039142,0.4233251989672574
36.83752753912606,-0.5722799407462063,2.471594738608004,0.5766932200259195,0.4233067799804831
36.84246135748943,-0.5724307805122006,2.509033494763264,0.5767286027482333,0.4232713972581728
36.847395175852796,-0.5748313990688535,2.545649124439548,0.5767383315085471,0.42326166849786295
36.85232899421616,-0.577881569833904,2.5811262436433036,0.5767159489762089,0.42328405103020367
36.85726281257953,-0.579301176535904,2.6152164996590432,0.576689668631158,0.4233103313752571
36.86219663094289,-0.5787205335865082,2.6479802441159683,0.5766849852037054,0.42331501480271233
36.86713044930626,-0.5784908988113286,2.679152025426282,0.576702450217003,0.4232975497894154
36.87206426766962,-0.5804333993997856,2.709271891119942,0.5767246781605311,0.4232753218458882
36.876998086032984,-0.5826465902626414,2.737840291751965,0.5767346089430847,0.4232653910633366
36.88193190439635,-0.5823220040481815,2.764719025308231,0.5767281387651756,0.4232718612412454
36.886865722759715,-0.5805524531935736,2.7900533355534662,0.5767140841412294,0.42328591586519076
36.891799541123085,-0.5805550883952446,2.813497700153672,0.5767036676700862,0.423296332336333
36.896733359486454,-0.5823182719071112,2.8357491704192723,0.5767013795383162,0.4232986204681018
36.901667177849816,-0.5830415597611691,2.856533445929735,0.5767053111218022,0.42329468888461513
36.906600996213186,-0.5817973638025306,2.8753586109478055,0.5767122914309961,0.42328770857541903
36.91153481457655,-0.5802884254402172,2.892745936903505,0.5767200860159563,0.42327991399045667
36.91646863293992,-0.5799128396475889,2.9086582987172744,0.5767256305414203,0.4232743694649933
36.92140245130329,-0.5804344721043763,2.9231264160343584,0.5767243571390452,0.42327564286737124
36.92633626966665,-0.580906471014406,2.935789041988157,0.5767143952139948,0.4232856047924237
36.93127008803002,-0.5807650340507203,2.946103654729222,0.5767018435011615,0.4232981565052574
36.936203906393374,-0.5800105740929529,2.9543593936857753,0.5766984400229955,0.4233015599834246
36.94113772475674,-0.5789686645143464,2.9600260625935744,0.576709578766322,0.4232904212401006
36.94607154312011,-0.5784829400579441,2.963475079107174,0.5767261581777315,0.42327384182869415
36.951005361483475,-0.5793974040788633,2.9649123671149002,0.5767323929998749,0.4232676070065523
36.955939179846844,-0.5809414851854436,2.9643777423110915,0.5767218008042299,0.42327819920219995
36.960872998210206,-0.581308345160495,2.961651460487072,0.5767035407696391,0.4232964592367922
36.965806816573576,-0.5803734696143643,2.956593289522813,0.5766935549866046,0.4233064450198277
36.970740634936945,-0.579827472958655,2.9496890588150877,0.5767005071291733,0.4232994928772607
36.97567445330031,-0.5807425279517626,2.940525488405916,0.5767190342616355,0.42328096574479895
36.98060827166368,-0.5824553607271948,2.9288368922016086,0.5767345990949089,0.4232654009115256
36.98554209002704,-0.5836607298005311,2.914992700173956,0.5767341748659623,0.4232658251404717
36.99047590839041,-0.5840841894454845,2.898509723915227,0.5767153374756275,0.42328466253080843
36.99540972675378,-0.5846354582588422,2.880098257363616,0.5766898983766904,0.4233101016297467
37.00034354511713,-0.5857192788306562,2.860029198534497,0.5766794419945651,0.42332055801187346
37.0052773634805,-0.5867174637529069,2.838235814856641,0.5766992148995369,0.42330078510690344
37.010211181843864,-0.5873833437857671,2.8141560278388282,0.5767377547020138,0.423262245304428
37.015145000207234,-0.5884282670166765,2.7882877594796507,0.5767581302563697,0.4232418697500739
37.0200788185706,-0.5903158859455638,2.7611322547588317,0.5767335089486927,0.4232664910577503
37.025012636933965,-0.5922495956204165,2.73204681199287,0.576682506114998,0.4233174938914451
37.029946455297335,-0.5931062451188163,2.70138493443283,0.5766563690648583,0.42334363094158545
37.0348802736607,-0.5931731786116788,2.6692792669499363,0.5766840525008813,0.4233159475055641
37.039814092024066,-0.5936825740880356,2.635733808125991,0.5767377032630653,0.4232622967433805
37.044747910387436,-0.5951266496089086,2.600926154989504,0.5767620830587201,0.4232379169477278
37.0496817287508,-0.5970212716879039,2.5647708434546206,0.5767353459650654,0.42326465404138425
37.05461554711417,-0.5985352760234122,2.527015402152201,0.576690164755643,0.4233098352508089
37.05954936547752,-0.5990819388359355,2.4878994511020083,0.5766715320533335,0.42332846795312107
37.06448318384089,-0.5990176992929143,2.4478202044590414,0.576686135630476,0.42331386437598056
37.06941700220426,-0.5992493775753128,2.4068563190824084,0.5767064492944295,0.4232935507120284
37.07435082056762,-0.6001340128447126,2.3648047933463463,0.5767156108435103,0.42328438916294886
37.07928463893099,-0.6011873268148844,2.322134933492832,0.5767238417424226,0.4232761582640383
37.084218457294355,-0.6017103938425319,2.27859306038082,0.5767356089957214,0.4232643910107421
37.089152275657725,-0.601754924694698,2.234413992257514,0.5767281166792151,0.4232718833272483
37.094086094021094,-0.6022080252793587,2.1903159539309893,0.5766854483999715,0.42331455160648956
37.099019912384456,-0.6034513793608478,2.146673818862003,0.5766392020979411,0.4233607979085189
37.103953730747826,-0.6044513247811306,2.1031199648714125,0.5766451830859325,0.42335481692052723
37.10888754911119,-0.6040481912826877,2.060168929111578,0.5767142377832193,0.4232857622232404
37.11382136747456,-0.6029854615498196,2.017975111083144,0.5767853724059492,0.4232146276005095
37.11875518583793,-0.6031766603484399,1.97626810080887,0.5767825056672012,0.42321749433925715
37.12368900420128,-0.6050422584995812,1.935516108330377,0.5766962722364254,0.4233037277700331
37.12862282256465,-0.6072439430707264,1.8961727298548723,0.5766014535033092,0.42339854650315084
37.13355664092801,-0.6081547982560158,1.858363669345278,0.5765866673107337,0.4234133326957277
37.13849045929138,-0.606764935238656,1.822293479597279,0.5766646977223272,0.42333530228413496
37.14342427765475,-0.6040731785343708,1.7879298362699239,0.5767572786261739,0.4232427213802918
37.148358096018114,-0.6024670741554081,1.755252022706208,0.5767754642680778,0.4232245357383896
37.153291914381484,-0.6028787674479991,1.724702318765918,0.5767111142858918,0.42328888572057893
37.158225732744846,-0.6039195978864815,1.696236321186759,0.5766369771419507,0.4233630228645244
37.163159551108215,-0.6033441319558733,1.67025873553665,0.5766206758596545,0.4233793241468233
37.168093369471585,-0.6004036629633889,1.6471616210624975,0.5766604551645511,0.4233395448419306
37.17302718783495,-0.5971581884742645,1.6270594497819828,0.5767090194110144,0.42329098059546866
37.177961006198316,-0.5956003057910144,1.6101511972049622,0.5767325648722058,0.42326743513427595
37.18289482456168,-0.5943714541363206,1.5967788181417277,0.5767286486158597,0.4232713513906212
37.18782864292504,-0.5910391423950007,1.5871462142975747,0.5767079602541771,0.4232920397523023
37.1927624612884,-0.5866313665531822,1.581217574556428,0.5766846766732096,0.4233153233332685
37.19769627965177,-0.5846066827397272,1.579310495576703,0.5766753749696981,0.42332462503678053
37.20263009801514,-0.5847952428381405,1.5811885639278074,0.5766859182241297,0.4233140817823493
37.207563916378504,-0.5827991648474665,1.5868815630315478,0.5767035232113426,0.42329647679513577
37.21249773474187,-0.5771361588861261,1.5965974201925752,0.5767148369791081,0.42328516302737185
37.217431553105236,-0.5720505742781258,1.6096377488441425,0.5767237622659382,0.4232762377405423
37.222365371468605,-0.5709585691601433,1.6257573808809709,0.5767397835897706,0.4232602164167101
37.227299189831975,-0.5713796810130911,1.645054523302095,0.5767594430413678,0.4232405569651146
37.23223300819534,-0.5691579284929194,1.6672849841302622,0.5767756458116847,0.42322435419479876
37.237166826558706,-0.5653561255840234,1.6923354619415047,0.5767953741515096,0.42320462585497526
37.24210064492207,-0.5643455756478037,1.7198962875238906,0.5768270714322491,0.4231729285742376
37.24703446328544,-0.5661768687034657,1.7497630525398709,0.5768594507042254,0.42314054930225803
37.2519682816488,-0.5664373916301713,1.781681966903814,0.5768643810072667,0.423135618999212
37.25690210001216,-0.5635648094375564,1.8153866002890218,0.5768283895169636,0.42317161048951063
37.26183591837553,-0.5608214532774171,1.85077495165664,0.576776686649415,0.4232233133570601
37.266769736738894,-0.5593920575636645,1.8876693363300883,0.5767462175504731,0.42325378245600315
37.27170355510226,-0.5564969964086349,1.9258301812061012,0.5767393500839869,0.4232606499224902
37.27663737346563,-0.551798959827274,1.9650530837852598,0.5767234094982764,0.4232765905082018
37.281571191828995,-0.5491134220929272,2.005023111960735,0.5766803628050867,0.42331963720139165
37.286505010192364,-0.5501276198965431,2.0452424580184445,0.5766402793352744,0.42335972067120475
37.29143882855573,-0.5508334988869799,2.0857342992159547,0.5766509821228252,0.4233490178836547
37.296372646919096,-0.5485003947639262,2.1264128685550974,0.576718856620658,0.42328114338582234
37.301306465282465,-0.5477035620822227,2.1670204281328407,0.576793233151509,0.4232067668549719
37.30624028364583,-0.5534581092260316,2.2074498592332303,0.5768149749678613,0.42318502503862077
37.31117410200919,-0.560804792642625,2.247448237655075,0.576775495587731,0.4232245044187497
37.31610792037255,-0.5596986297206917,2.287376411679216,0.5767212841760894,0.4232787158303911
37.32104173873592,-0.5515280928044141,2.3272388452181643,0.5767013707605808,0.42329862924589934
37.32597555709929,-0.548304067990056,2.3666372154227044,0.5767201534832753,0.42327984652320333
37.33090937546265,-0.5548291161351893,2.4051596523374097,0.5767472990917709,0.4232527009147091
37.33584319382602,-0.5634424818691778,2.442796701100745,0.5767611355398468,0.42323886446663617
37.340777012189385,-0.5649828914892082,2.479566734684204,0.5767641282035177,0.42323587180296857
37.345710830552754,-0.558351280152981,2.5153621168353366,0.5767611340130467,0.4232388659934439
37.35064464891612,-0.5512608828831038,2.550248244003632,0.5767482439889541,0.4232517560175396
37.355578467279486,-0.5512815168322797,2.584209717601256,0.576729546439633,0.42327045356686194
37.360512285642855,-0.5568563178869459,2.6171792274260834,0.5767219503655184,0.42327804964098037
37.36544610400622,-0.5603418382343965,2.648776818404553,0.5767319377869876,0.42326806221951174
37.37037992236959,-0.5566890223363063,2.6791165927962663,0.5767453177062467,0.4232546823002537
37.37531374073295,-0.5480889724501832,2.7083032403946965,0.5767499929350914,0.423250007071411
37.38024755909631,-0.5430175879806189,2.736501680456568,0.5767509400337482,0.4232490599727545
37.38518137745968,-0.5466498247583232,2.7635120645306643,0.5767534029452628,0.4232465970612393
37.39011519582304,-0.5522689528710728,2.7890570227313027,0.576751262059764,0.4232487379467371
37.39504901418641,-0.5513974543806051,2.8130637586690797,0.5767429370522108,0.4232570629542902
37.39998283254978,-0.5467290263293271,2.835427163391176,0.5767395905603836,0.4232604094461172
37.404916650913144,-0.5445987417393379,2.8563354560810716,0.5767457633373971,0.42325423666910256
37.40985046927651,-0.5443852718655458,2.8752810662299813,0.5767498917128914,0.42325010829360576
37.414784287639876,-0.5436155093687662,2.892482545300772,0.5767453219829932,0.42325467802350386
37.419718106003245,-0.5442360927044326,2.9079292612078045,0.5767421749705928,0.42325782503590675
37.424651924366614,-0.5477429267007451,2.9214112090401287,0.5767475781609326,0.4232524218455685
37.42958574272998,-0.550014702386267,2.9327472536307253,0.576752407142935,0.4232475928635678
37.434519561093346,-0.5471486279324673,2.9420967642872915,0.5767488144220954,0.4232511855844078
37.4394533794567,-0.5429422966568542,2.9492696883561265,0.576744094774927,0.4232559052315783
37.44438719782007,-0.5427347966689592,2.954066984983701,0.5767457242255849,0.4232542757809233
37.44932101618344,-0.5448960044468866,2.956666923013677,0.5767484733237412,0.42325152668276966
37.4542548345468,-0.5460098778314295,2.9573302492630074,0.5767471629824912,0.4232528370240217
37.45918865291017,-0.5469245058080103,2.9558757837329313,0.5767467456016154,0.42325325440490036
37.464122471273534,-0.5480829128128408,2.9521349940840014,0.5767491336428883,0.42325086636362824
37.4690562896369,-0.5462960920077908,2.945979767308336,0.5767461356283762,0.4232538643781419
37.47399010800027,-0.5404478495899923,2.93813573284956,0.5767378257867318,0.4232621742197884
37.478923926363635,-0.5366990300029812,2.928144073073897,0.576740460688928,0.42325953931759214
37.483857744727004,-0.5413846307162321,2.9163121274343307,0.5767594037348373,0.4232405962716831
37.488791563090366,-0.5487901695515958,2.9027017642892194,0.5767699183751178,0.423230081631404
37.493725381453736,-0.5470839211067077,2.8872619467850074,0.5767486147592268,0.42325138524729616
37.498659199817105,-0.5370229248359643,2.8698406948739192,0.5767154196499503,0.42328458035657446
37.50359301818046,-0.5310156839579816,2.850539098727793,0.5767152933846927,0.42328470662183354
37.50852683654383,-0.5346613260601193,2.8288671501680547,0.5767550874381786,0.42324491256834923
37.51346065490719,-0.5406735429174675,2.8049078094603903,0.5767873955914107,0.4232126044151183
37.51839447327056,-0.5397279657252202,2.7795339851634076,0.5767714120584246,0.4232285879481055
37.52332829163393,-0.5319021989660913,2.7530122912253323,0.5767273166008633,0.42327268340566676
37.52826210999729,-0.5263508368723702,2.724197822522003,0.5767077615298867,0.4232922384766441
37.53319592836066,-0.5285354327808336,2.693843837833737,0.5767291608533577,0.4232708391531746
37.538129746724024,-0.5319242499795633,2.6613882740019776,0.5767586661223096,0.4232413338842237
37.543063565087394,-0.52786078728964,2.6265559631256252,0.5767650394919803,0.4232349605145545
37.54799738345076,-0.5189141259021367,2.589863010603975,0.5767536810356798,0.42324631897085774
37.552931201814125,-0.5146021384451656,2.5524451073087544,0.5767441637231228,0.4232558362834162
37.557865020177495,-0.517424833451546,2.514314624459945,0.5767381291631163,0.4232618708434252
37.56279883854085,-0.5207619416502822,2.475447911498864,0.5767274261773627,0.4232725738291821
37.56773265690422,-0.5176385287863021,2.4360728416596675,0.5767203486812125,0.42327965132533313
37.57266647526759,-0.5074860115683254,2.395736803624828,0.5767353288935481,0.4232646711129984
37.57760029363095,-0.49761585472397835,2.3547596772310517,0.5767667752824859,0.42323322472406216
37.58253411199432,-0.49598641525377407,2.313281894573671,0.5767791742348193,0.42322082577173104
37.58746793035768,-0.500738207434259,2.2716975582559344,0.5767501487960035,0.42324985121054887
37.59240174872105,-0.5032150706878507,2.230395988569956,0.5767063600020557,0.42329364000449415
37.59733556708442,-0.49838387526993144,2.189284274985545,0.5766952693982135,0.42330473060833573
37.602269385447784,-0.48775756955585875,2.148251706851225,0.5767250091628842,0.4232749908436642
37.60720320381115,-0.4784021148123903,2.1074691873489555,0.5767553659956587,0.4232446340108901
37.612137022174515,-0.4772931011633239,2.0669669410293596,0.576753225917438,0.4232467740891099
37.617070840537885,-0.48226616694135793,2.0268334691575465,0.5767331314474214,0.423266868559126
37.622004658901254,-0.4851222587714009,1.9877004250454973,0.5767283137040253,0.42327168630252215
37.62693847726461,-0.48181316958668324,1.9496028175656133,0.5767407568552145,0.4232592431513346
37.63187229562798,-0.4745820727613538,1.912787317300063,0.5767440456809738,0.4232559543255768
37.63680611399134,-0.46900546214329325,1.8773465185117775,0.5767290745142248,0.42327092549232664
37.64173993235471,-0.46864572324243986,1.8432745202874556,0.5767200776173179,0.423279922389236
37.64667375071808,-0.4708778091535639,1.8105091132140432,0.576736118432426,0.42326388157413086
37.65160756908144,-0.47103466986809195,1.779478862406748,0.5767552504405327,0.4232447495660266
37.65654138744481,-0.46796172150275067,1.7507186722410526,0.5767366474930564,0.4232633525135076
37.66147520580817,-0.46309746221620807,1.7244826249677951,0.5766745079003475,0.4233254921062192
37.66640902417154,-0.4588109305506,1.7006676573691155,0.5766123435350261,0.4233876564715448
37.67134284253491,-0.4571568479048054,1.6797330012460168,0.5765993691050718,0.42340063090150176
37.676276660898274,-0.45719270183768684,1.6618645322248924,0.576644867168724,0.4233551328378479
37.681210479261644,-0.45595270819726197,1.6469287094609755,0.5767200911236324,0.4232799088829387
37.686144297625006,-0.45279669135729655,1.6350709667310304,0.5767898414168566,0.42321015858971245
37.69107811598837,-0.4506657875864179,1.626326329898056,0.5768293465453407,0.423170653461227
37.69601193435174,-0.4520403924074497,1.6210578296028473,0.5768227584794375,0.42317724152712954
37.7009457527151,-0.45534421383649815,1.619436304121937,0.5767677852429246,0.42323221476364326
37.70587957107847,-0.45627296868178596,1.62143730627404,0.5766857718305768,0.4233142281759901
37.71081338944183,-0.4523382678479717,1.6271324164306844,0.5766131381305191,0.42338686187604924
37.7157472078052,-0.4467466744457446,1.6364288731694707,0.5765738605559467,0.4234261394506216
37.72068102616857,-0.44495160846725307,1.6491626262107273,0.5765681654998693,0.42343183450670013
37.72561484453193,-0.44790730479015145,1.6651126676161212,0.5765922096872841,0.4234077903192862
37.7305486628953,-0.45254536244839016,1.684055852341424,0.5765876639362901,0.4234123360702815
37.735482481258664,-0.45523593494625203,1.7053826306254256,0.576575325780503,0.4234246742260707
37.740416299622034,-0.4541731023619862,1.729185086052425,0.5765904683519836,0.4234095316545924
37.7453501179854,-0.4515576915705129,1.7553459560445808,0.5766238802214707,0.4233761197851036
37.750283936348765,-0.4500024224670403,1.7833722536093055,0.5766639793887329,0.4233360206178363
37.75521775471213,-0.4483910054037701,1.8131943077529094,0.5767095345823399,0.4232904654242243
37.76015157307549,-0.4444404960072448,1.8448992721412694,0.5767612745803447,0.42323872542621843
37.76508539143886,-0.43954468505351224,1.8782741218087915,0.5768041749371444,0.4231958250694196
37.77001920980223,-0.4376424086126093,1.9128714914746583,0.5768136839548172,0.42318631605174717
37.77495302816559,-0.4387129727150767,1.9483944372889435,0.5767872451636511,0.42321275484291454
37.77988684652896,-0.43867085886308466,1.9848753563901012,0.5767537531205843,0.42324624688598184
37.78482066489232,-0.43545891187349395,2.022168484322217,0.5767407483931273,0.4232592516134399
37.78975448325569,-0.43088089203123436,2.059901838621735,0.576745666707235,0.42325433329933326
37.79468830161906,-0.42799995913431216,2.097872263435043,0.5767484264470625,0.4232515735595062
37.79962211998242,-0.42864610120194513,2.1361210928465892,0.5767383664585467,0.4232616335480225
37.80455593834579,-0.4314291440595599,2.174725076227652,0.5767205395796289,0.4232794604269409
37.809489756709155,-0.43300062307013215,2.2133903573445313,0.5767095886111604,0.42329041139540885
37.81442357507252,-0.4319563196713905,2.2516383394584327,0.5767228542831626,0.42327714572340697
37.81935739343589,-0.43038543207087604,2.2894894944973214,0.5767616394632386,0.4232383605433306
37.82429121179925,-0.4315057262390797,2.3266489838106823,0.5767947081318133,0.42320529187475514
37.82922503016262,-0.43508705044741414,2.363327276186011,0.5767837632958094,0.4232162367107585
37.83415884852598,-0.4367446660980675,2.3993028655791315,0.5767344760299877,0.4232655239765834
37.83909266688935,-0.43383368874694617,2.4346002634112485,0.5766991199826967,0.4233008800238776
37.84402648525272,-0.4301995219685684,2.469279747539363,0.5767153227831708,0.4232846772234067
37.84896030361608,-0.4304239902209578,2.503356046069892,0.57676223205984,0.42323776794674184
37.85389412197945,-0.4322941470535161,2.5366453062449357,0.5767910301562474,0.423208969850336
37.85882794034281,-0.4307680816628308,2.5691988524484675,0.5767799210813935,0.4232200789251931
37.86376175870618,-0.42615374920625954,2.600631893666632,0.5767447415307332,0.42325525847585493
37.86869557706955,-0.4225021042038066,2.630865096292572,0.5767136053287178,0.4232863946778715
37.873629395432914,-0.42092741633646336,2.6602622433265792,0.5767079450420075,0.423292054964583
37.878563213796276,-0.41942156937872954,2.6885653419875517,0.5767336583922252,0.42326634161436644
37.88349703215964,-0.4169930974810636,2.715542604079326,0.5767722835835124,0.4232277164230791
37.88843085052301,-0.41475951480843726,2.741236986839912,0.576790341532665,0.4232096584739245
37.89336466888638,-0.41321973390940797,2.765587851989036,0.5767731623631052,0.4232268376434836
37.89829848724974,-0.41116235788146255,2.788664602977279,0.5767426091817877,0.4232573908248012
37.90323230561311,-0.4081269941168001,2.8103109943394418,0.5767298799181906,0.42327012008839676
37.90816612397647,-0.405460782805377,2.8309166853523333,0.5767398232039757,0.4232601768026093
37.91309994233984,-0.40419716656961735,2.8499425356522208,0.5767542801554939,0.42324571985108866
37.91803376070321,-0.40387146560993487,2.8672637372503953,0.5767602643906874,0.4232397356158974
37.92296757906657,-0.4033015074399108,2.8828103552461157,0.5767591675190897,0.423240832487498
37.92790139742994,-0.4016776493361164,2.896242274884929,0.5767549431274117,0.4232450568791777
37.932835215793304,-0.3993446557231472,2.9075335075134454,0.5767496008838292,0.4232503991227607
37.93776903415667,-0.39744145860353153,2.9162828460655867,0.5767477166743002,0.42325228333229126
37.942702852520036,-0.3969344326998978,2.9233336593685846,0.5767522382902429,0.4232477617163518
37.9476366708834,-0.39787807846384454,2.928446113246949,0.5767572268957035,0.4232427731108937
37.95257048924677,-0.39877468915129294,2.9313994574379723,0.5767556725296028,0.423244327476996
37.95750430761013,-0.3978652731379787,2.9317591030017294,0.5767515493696315,0.42324845063696953
37.9624381259735,-0.39580508734576847,2.92973154901846,0.576753112541948,0.4232468874646538
37.96737194433687,-0.39482055430726104,2.9250108814844946,0.576757447758834,0.42324255224776974
37.97230576270023,-0.39559831067299034,2.9177618082124064,0.5767542922842334,0.42324570772237147
37.9772395810636,-0.3969622180808588,2.9080139900999895,0.5767445504883157,0.42325544951828975
37.98217339942696,-0.3975840341753259,2.896338976575028,0.5767426227990022,0.4232573772076031
37.98710721779033,-0.3970729941527816,2.882969740181955,0.5767562378596911,0.42324376214691484
37.9920410361537,-0.39615465372966135,2.8676817816466915,0.5767718228577572,0.4232281771488502
37.99697485451706,-0.39562772344490454,2.85059344532407,0.5767682468787693,0.4232317531278392
38.00190867288043,-0.39568907045355134,2.8320017622362723,0.5767441477779439,0.4232558522286661
38.00684249124379,-0.3963421273268939,2.811824035795764,0.5767248807363131,0.42327511927029815
38.01177630960716,-0.39720301748817977,2.790080643458043,0.5767360168866513,0.4232639831199617
38.016710127970526,-0.39739944575043473,2.7667740006012065,0.5767694818176813,0.4232305181889331
38.02164394633389,-0.39665788113513484,2.741813566868666,0.5767859689970406,0.42321403100957283
38.02657776469726,-0.3957013700982975,2.7149164962849137,0.5767611772969188,0.42323882270969493
38.03151158306062,-0.3955067097806986,2.686628319626339,0.5767225984370542,0.42327740156956095
38.03644540142399,-0.39639469927945986,2.6566951106201473,0.5767210155198965,0.4232789844867202
38.04137921978736,-0.3975277667476204,2.6249012465301007,0.576762263084416,0.4232377369222013
38.04631303815072,-0.397943292592887,2.5916085538828755,0.5767916205940005,0.4232083794126186
38.05124685651409,-0.3978572569348367,2.5565851101562664,0.5767639212830988,0.42323607872352165
38.05618067487745,-0.39801616018670394,2.52019872367644,0.5767097214561288,0.42329027855049434
38.06111449324082,-0.3985860207342416,2.4831218938394124,0.5767010024869464,0.4232989975196794
38.06604831160419,-0.39930741721119,2.445721787972111,0.5767566257803027,0.42324337422632474
38.07098212996755,-0.40015831424731646,2.407313674263097,0.5768147110026214,0.4231852890040072
38.075915948330916,-0.40146103647274295,2.3682243745392646,0.5768069984369188,0.4231930015697113
38.08084976669428,-0.4031527751924882,2.3278107633801293,0.5767370417613821,0.42326295824524984
38.08578358505765,-0.4044516720262742,2.2867581097645284,0.5766715024295249,0.42332849757710944
38.09071740342102,-0.40490955021171443,2.2456951386253716,0.5766688107001415,0.42333118930649205
38.09565122178438,-0.40504921746222616,2.2048325523108603,0.5767286396381524,0.42327136036847884
38.10058504014775,-0.4057991604049944,2.1643988670780234,0.5768002508551281,0.4231997491515022
38.10551885851111,-0.4074276754942897,2.1244741085564116,0.5768276363345768,0.423172363672054
38.11045267687448,-0.4091439601695188,2.0849581818401366,0.5767930021094108,0.4232069978972195
38.11538649523785,-0.4103463046663205,2.045659155078958,0.5767289418300928,0.42327105817653615
38.12032031360121,-0.4115212602574618,2.0068176588124085,0.5766877631082089,0.42331223689841985
38.12525413196458,-0.413025820151173,1.9688224033384671,0.5766921678667534,0.4233078321398765
38.13018795032794,-0.4142514998140563,1.932200466284658,0.5767184412465599,0.4232815587600714
38.135121768691306,-0.4149044655184422,1.8970456354244263,0.5767321391635598,0.423267860843073
38.140055587054675,-0.41619029658441564,1.863486635693131,0.5767308626417436,0.4232691373648902
38.14498940541804,-0.4193458889064269,1.831656714447994,0.5767372403420662,0.42326275966457166
38.14992322378141,-0.42298284365011535,1.8017267744591894,0.5767562144509558,0.42324378555568287
38.15485704214477,-0.42429324221467996,1.7733770844648482,0.5767643147961369,0.42323568521050553
38.15979086050814,-0.42358090515574615,1.7472042427323786,0.576747413707137,0.42325258629950946
38.16472467887151,-0.4241476158363981,1.7236105050396302,0.5767251239750617,0.42327487603158814
38.16965849723487,-0.4275499111902387,1.7023438650727918,0.5767213813388944,0.42327861866775884
38.17459231559824,-0.43207068929268183,1.6836017753980486,0.5767285023211961,0.42327149768545724
38.1795261339616,-0.43514769779451146,1.6674771733834957,0.5767212340964423,0.4232787659102095
38.18445995232497,-0.43578860671328795,1.6545874207203781,0.5766957872082087,0.4233042127984418
38.18939377068834,-0.43524568376771994,1.6450068078579565,0.5766737152868066,0.4233262847198434
38.194327589051696,-0.43471470511655647,1.6389553369450363,0.57667136990633,0.423328630100318
38.199261407415065,-0.4342285313463437,1.6365063458070668,0.5766822028899816,0.4233177971166674
38.20419522577843,-0.43391013258360017,1.6375930152418092,0.5766859525325971,0.4233140474740516
38.2091290441418,-0.43389850501735144,1.642333927744287,0.5766631843792733,0.4233368156273756
38.214062862505166,-0.4337259613756293,1.650467006292805,0.5766098662066522,0.4233901337999977
38.21899668086853,-0.4327767546395215,1.6613705412002477,0.5765518075782209,0.42344819242843046
38.2239304992319,-0.4309662887428334,1.675009048398467,0.5765320989755724,0.423467901031079
38.22886431759526,-0.42870663798099323,1.6911077555275131,0.5765653649248482,0.4234346350818046
38.23379813595863,-0.426147324006979,1.7099433922619176,0.5766126584222785,0.4233873415843755
38.238731954322,-0.4235812825721852,1.731463871227621,0.5766203363934309,0.42337966361322443
38.24366577268536,-0.42246939628951774,1.7553579793925467,0.5765787566230851,0.42342124338357096
38.24859959104873,-0.42331454009770225,1.7813891085449987,0.5765314681887115,0.4234685318179398
38.25353340941209,-0.4238980154399188,1.80934545445147,0.5765288254552725,0.42347117455137423
38.258467227775455,-0.4219450135707053,1.839210873129702,0.5765807931869528,0.4234192068196918
38.263401046138824,-0.4185447440132986,1.8705866730924108,0.576651925339842,0.4233480746668037
38.26833486450219,-0.41750413503370853,1.9033444944141684,0.576689521312846,0.42331047869380073
38.273268682865556,-0.42050834982430546,1.93734026728076,0.5766660238421565,0.42333397616449053
38.27820250122892,-0.4236841813366674,1.9721518625806254,0.5766057589352579,0.42339424107138995
38.28313631959229,-0.4220884169153089,2.007574963982429,0.5765627325897461,0.423437267416903
38.28807013795566,-0.41739726905040575,2.0436368135021787,0.5765661934987732,0.42343380650787615
38.29300395631902,-0.4161928125952559,2.0800528867694705,0.5765979269965837,0.42340207301006655
38.29793777468239,-0.42088345584875664,2.116804708153258,0.5766236218817415,0.4233763781249087
38.30287159304575,-0.4268492553197714,2.1540009267904314,0.5766286421112565,0.42337135789539493
38.30780541140912,-0.42786499919735826,2.1910358633627847,0.5766185221349318,0.42338147787172015
38.31273922977249,-0.42332053143732684,2.2276525073834894,0.5766033809323148,0.4233966190743365
38.31767304813585,-0.42064464014878766,2.2641163635768335,0.576591800517642,0.42340819948900765
38.322606866499214,-0.4259103567385317,2.3003880783155792,0.5765890902048848,0.42341090980176493
38.327540684862576,-0.43288179087302653,2.336201889957185,0.5765952707096074,0.4234047292970415
38.332474503225946,-0.43024903208653,2.3715429484912325,0.5766084144385397,0.4233915855681106
38.337408321589315,-0.41936969083945463,2.4063831270756606,0.5766263693850465,0.42337363062160777
38.34234213995268,-0.41277476078969016,2.4407624010518565,0.576640577813259,0.42335942219339806
38.34727595831605,-0.4165423367571476,2.4748257419777997,0.5766387629931511,0.4233612370135104
38.35220977667941,-0.42479822315442034,2.508240552836813,0.5766233570457208,0.4233766429609433
38.35714359504278,-0.4271648828014801,2.5405867961328226,0.5766146856295603,0.42338531437710614
38.36207741340614,-0.4182049119616256,2.571791586780017,0.5766224171139432,0.42337758289272576
38.36701123176951,-0.40455770650889256,2.602407701046838,0.5766277280111093,0.423372271995561
38.37194505013288,-0.3977812361462685,2.6324321830685453,0.5766124725196966,0.42338752748697467
38.37687886849624,-0.4002075045272542,2.661564214451748,0.5765934171744881,0.42340658283218496
38.381812686859604,-0.4049453897905366,2.6893923798975186,0.5766018403724187,0.42339815963425453
38.386746505222966,-0.40418334522319765,2.7159980270601882,0.5766343520084304,0.4233656479982419
38.391680323586336,-0.39607758678051924,2.7412686007807014,0.5766531520417053,0.42334684796496574
38.396614141949705,-0.38747723901425785,2.7654543012938135,0.5766395496681647,0.4233604503385065
38.40154796031307,-0.38538595075803206,2.7884747743503526,0.5766186552369672,0.4233813447697036
38.40648177867644,-0.3873641339077598,2.810023352919675,0.5766175202441803,0.4233824797624891
38.4114155970398,-0.3870238836836471,2.8300585422801503,0.5766251431475619,0.42337485685910486
38.41634941540317,-0.38368216865873017,2.848471145867874,0.5766179854464561,0.4233820145602118
38.42128323376654,-0.3809837664352689,2.8649565222634448,0.5766048432433428,0.4233951567633275
38.4262170521299,-0.37997356825377937,2.8795010805839407,0.5766137510783982,0.4233862489282741
38.43115087049327,-0.377828947387456,2.8922920993028685,0.5766426148092383,0.4233573851974348
38.43608468885663,-0.37383298496504436,2.903034662096714,0.5766563792608643,0.42334362074580967
38.44101850722,-0.3717755494578401,2.91168169794356,0.5766365196018406,0.42336348040483573
38.44595232558336,-0.37311085373245484,2.9185068257208746,0.5766062075555485,0.4233937924511315
38.450886143946725,-0.37338694515203147,2.9229414684039425,0.5765981617516538,0.423401838255028
38.455819962310095,-0.36958047069352623,2.9251197991096882,0.5766170084478851,0.42338299155879944
38.46075378067346,-0.3652765933480609,2.9250355956531955,0.5766413642548531,0.4233586357518331
38.465687599036826,-0.36442638457669174,2.9227811176627485,0.576648857824413,0.4233511421822738
38.470621417400196,-0.3645070072231454,2.9182796504869577,0.5766339453131865,0.4233660546935029
38.47555523576356,-0.36155342648685823,2.9118011241408674,0.5766116849967161,0.4233883150099739
38.48048905412693,-0.35840543944258507,2.9034315546658735,0.5766050203618774,0.423394979644813
38.48542287249029,-0.3598516258897266,2.8933679893811033,0.5766209643452824,0.4233790356614084
38.49035669085366,-0.3627236724796415,2.881455493916079,0.5766412044655603,0.42335879554113204
38.49529050921703,-0.35973353294480453,2.8674996558352133,0.5766433101752519,0.4233566898314423
38.50022432758039,-0.35155944026841185,2.8514557471537363,0.5766272922392999,0.42337270776739516
38.50515814594376,-0.3480322634643615,2.8334115355723606,0.5766124551935867,0.4233875448131098
38.510091964307115,-0.3545779865870608,2.81326945386791,0.5766120799523806,0.42338792005431786
38.515025782670484,-0.3618880982572794,2.7912265215446466,0.576621693533408,0.42337830647329155
38.519959601033854,-0.3578144632386115,2.767507839450833,0.5766311399225024,0.42336886008419733
38.524893419397216,-0.3465754825569897,2.742271056717479,0.5766369430171402,0.4233630569895597
38.529827237760585,-0.3428208696024817,2.714928451688226,0.5766382189456892,0.42336178106101163
38.53476105612395,-0.349944217026258,2.6848928548260584,0.5766291954085268,0.4233708045981762
38.53969487448732,-0.3571753365766327,2.6525792083429347,0.5766084600802124,0.42339153992649176
38.54462869285069,-0.35489758195114346,2.619059590514082,0.5765939850703028,0.42340601493640306
38.54956251121405,-0.345341734875751,2.5847998181331895,0.5766102557993423,0.4233897442073659
38.55449632957742,-0.33974636832856503,2.5502068666755,0.5766508785729634,0.42334912143374637
38.55943014794078,-0.3443651922833053,2.5146892080248686,0.5766714661204967,0.42332853388621616
38.56436396630415,-0.3511196546166813,2.4779614551112004,0.5766398839777708,0.4233601160289445
38.56929778466752,-0.349176062497621,2.4406740209941056,0.5765841618168279,0.4234158381898876
38.574231603030874,-0.3409005194956764,2.4026229629562628,0.5765656819282136,0.42343431807850335
38.579165421394244,-0.3364083546793881,2.363654949637005,0.5766045777685603,0.42339542223815807
38.584099239757606,-0.33840442281210303,2.324874415962951,0.5766561002514708,0.4233438997552497
38.589033058120975,-0.3410450301323966,2.2865114036183973,0.5766685293439636,0.4233314706627577
38.593966876484345,-0.3393333919155934,2.248481669910854,0.5766416207282782,0.4233583792784411
38.59890069484771,-0.3345727976828926,2.2103366280290455,0.5766119397975307,0.4233880602091874
38.603834513211076,-0.33151636166411413,2.172270858417652,0.5765981691804057,0.4234018308263121
38.60876833157444,-0.3315699877735528,2.13417347104084,0.5765877260230647,0.42341227398365405
38.61370214993781,-0.3309917494055446,2.0962707380541716,0.576575138831015,0.42342486117570194
38.61863596830118,-0.3266338361077459,2.058992645225958,0.5765841857084606,0.4234158142982566
38.62356978666454,-0.3210065679768521,2.0226151285661396,0.5766328008582566,0.42336719914846027
38.62850360502791,-0.3191323064014928,1.9872681062708133,0.5766900059252659,0.423309994081454
38.633437423391264,-0.3213822412964491,1.9528644234389116,0.5766955276719142,0.4233044723348065
38.63837124175463,-0.3233511228488119,1.9195373872833847,0.5766283567754459,0.42337164323127574
38.643305060118,-0.3214533747727203,1.887411166513225,0.5765381135601844,0.42346188644654076
38.648238878481365,-0.31586399960451755,1.8565469775715755,0.5764975228351296,0.42350247717159745
38.653172696844734,-0.3100505711635569,1.8276429930629456,0.5765328748990496,0.4234671251076811
38.6581065152081,-0.3065080158255079,1.8007416213065475,0.5766084457639922,0.42339155424274266
38.663040333571466,-0.3045001934642275,1.775833870010935,0.576667143267715,0.42333285673902243
38.667974151934835,-0.30450300861325286,1.7533708866629132,0.5766751274033536,0.4233248726033881
38.6729079702982,-0.30797305509197925,1.7336237615764651,0.5766385188182281,0.42336148118851463
38.67784178866157,-0.3121375321144557,1.716711114654411,0.5765939453303044,0.42340605467643705
38.68277560702493,-0.3106955722532482,1.7020764917082654,0.5765794826593565,0.4234205173473838
38.6877094253883,-0.3010541300083076,1.6900977529416121,0.576601837914085,0.4233981620926538
38.69264324375167,-0.29154508817111374,1.6812318742821706,0.5766319253152932,0.4233680746914444
38.69757706211502,-0.29372445299868466,1.675517576172403,0.5766373816737164,0.4233626183330203
38.70251088047839,-0.3047568236370908,1.6731021963774333,0.5766145059830986,0.4233854940236389
38.707444698841755,-0.31075882332723004,1.674006245738976,0.5765853160200696,0.4234146839866677
38.712378517205124,-0.3058655037683932,1.6782043670732483,0.5765727885163521,0.4234272114903858
38.717312335568494,-0.2962658786782859,1.6862279242387388,0.5765432879767833,0.42345671202995483
38.722246153931856,-0.2911264197049008,1.6967443357430756,0.5765568279527266,0.4234431720540131
38.727179972295225,-0.29314884758613874,1.70960921785326,0.5765559167777973,0.42344408322894345
38.73211379065859,-0.2965889338734923,1.7247198677296296,0.5765307982702566,0.4234692017364856
38.73704760902196,-0.29705081327821675,1.7419702948434042,0.576517147044399,0.4234828529623442
38.741981427385326,-0.2967482070503402,1.7615914752858925,0.576543858337268,0.4234561416694774
38.74691524574869,-0.29738006005691514,1.783495039549257,0.5765860547638921,0.42341394524285036
38.75184906411206,-0.296523153422419,1.8076279645174111,0.5766575140749751,0.4233424859317625
38.75678288247542,-0.29286374649748426,1.8335939100963576,0.5767157930278956,0.42328420697883773
38.76171670083878,-0.2902064139124124,1.8612916174752707,0.5767247522316249,0.42327524777510867
38.76665051920215,-0.29257869787427593,1.8902820183410558,0.5766833104264678,0.4233166895802664
38.771584337565514,-0.29693070055880694,1.920491772238884,0.576624788224732,0.4233752117820032
38.77651815592888,-0.2971337117588424,1.9517091824857795,0.5765894839033973,0.42341051610333885
38.781451974292246,-0.2935494480018066,1.9837978531833296,0.5765963526415426,0.4234036473651938
38.786385792655615,-0.29139495901457446,2.016513771353651,0.5766348650191749,0.4233651349875619
38.791319611018984,-0.2924245945727591,2.0497841603743625,0.57667378917764,0.4233262108290978
38.79625342938235,-0.2936153129093265,2.0836513944322785,0.5766799082934932,0.42332009171324514
38.801187247745716,-0.29237007556323624,2.117959928138885,0.5766444926266419,0.4233555073800976
38.80612106610908,-0.2895973215534179,2.152403275567171,0.5765959061965397,0.4234040938102005
38.81105488447245,-0.28776264358803005,2.187193766929186,0.5765725838059539,0.4234274162007851
38.81598870283582,-0.2875442641007729,2.222200521721615,0.5765818842563352,0.42341811575040394
38.82092252119918,-0.28744955039659686,2.2571916037847872,0.5766005399055648,0.42339946010117413
38.82585633956254,-0.28654124421863003,2.29152642900639,0.5766123309307796,0.4233876690759582
38.830790157925904,-0.28559991823674385,2.3254513569254835,0.5766219639173694,0.42337803608936936
38.83572397628927,-0.2853937040240611,2.3592124882939998,0.5766317019055669,0.42336829810117554
38.84065779465264,-0.28539486240771195,2.392714721692054,0.5766335095449271,0.4233664904618182
38.845591613016005,-0.2845751770080658,2.425934602463644,0.5766322514988582,0.42336774850789105
38.850525431379374,-0.2829926685086131,2.4587009329257805,0.5766485485395005,0.42335145146725195
38.85545924974274,-0.281706333707469,2.4906692544858284,0.5766820810610147,0.4233179189457388
38.860393068106106,-0.2812438936580444,2.5218343196383994,0.576694821502267,0.4233051785044902
38.865326886469475,-0.28083355288377015,2.552198078842716,0.5766566920060722,0.42334330800068626
38.87026070483284,-0.2794416452457785,2.582098892323346,0.5765971643304705,0.42340283567628867
38.87519452319621,-0.2773563450840541,2.6113041400926225,0.5765805016893186,0.4234194983174426
38.88012834155957,-0.27607856352714066,2.639423596994466,0.5766242252322926,0.4233757747744691
38.88506215992294,-0.27614764191934393,2.6665246640071647,0.5766720724485589,0.4233279275582023
38.8899959782863,-0.2758978534060486,2.6923553535011795,0.5766685649052761,0.42333143510148324
38.89492979664966,-0.2738261220824396,2.7173579687050413,0.5766344132821317,0.4233655867246272
38.89986361501303,-0.2713677907750207,2.7413836353099983,0.5766307935835344,0.4233692064232242
38.904797433376395,-0.2708715404453607,2.7641219033937388,0.5766637546725423,0.42333624533421454
38.909731251739764,-0.27158746872547196,2.7854374865756055,0.5766756654806703,0.42332433452608387
38.91466507010313,-0.27077926204629416,2.805480485319732,0.5766379784427811,0.4233620215639725
38.919598888466496,-0.2682606773047384,2.8240257352894753,0.5765998612472066,0.42340013875955024
38.924532706829865,-0.2664957221590295,2.840950575565848,0.5766168195802431,0.42338318042651485
38.92946652519323,-0.26651260354326056,2.8558791162826527,0.5766690158830091,0.4233309841237503
38.9344003435566,-0.2665760944435014,2.8686655473702216,0.5766895126879396,0.42331048731882137
38.939334161919966,-0.2651666667118129,2.878564993675953,0.5766560109008924,0.4233439891058704
38.94426798028333,-0.26316961022343277,2.886812175246933,0.5766157670625541,0.42338423294421135
38.94920179864669,-0.2622754236502775,2.893447195900521,0.5766186869537742,0.423381313052994
38.95413561701005,-0.26241367183730446,2.898463284424502,0.5766555936586751,0.4233444063480946
38.95906943537342,-0.2620690710806809,2.9009642694500775,0.5766764036227581,0.4233235963840135
38.96400325373679,-0.2607597080390614,2.9008756564880773,0.5766558850785504,0.42334411492822244
38.968937072100154,-0.25968642166721273,2.898137865160486,0.576623173690345,0.4233768263164295
38.97387089046352,-0.2596824818393601,2.8932852744979534,0.5766218142182806,0.423378185788495
38.978804708826885,-0.2599840026117417,2.886654534259966,0.5766536275714514,0.42334637243532436
38.983738527190255,-0.25963319898642007,2.877979904182207,0.5766778162529094,0.42332218375386577
38.988672345553624,-0.2589147751365812,2.8666463722870543,0.5766643523822197,0.4233356476245569
38.993606163916986,-0.2586609353493129,2.85350687356743,0.5766311251723897,0.42336887483438873
38.998539982280356,-0.25906630415506066,2.8385742455703364,0.5766183965647038,0.4233816034420756
39.00347380064372,-0.2596845963379523,2.821937267326888,0.5766379299633635,0.42336207004341736
39.00840761900709,-0.25993667476815024,2.8036180982080454,0.5766631962697545,0.42333680373702814
39.01334143737045,-0.2595294339914729,2.7832520516041974,0.5766662652200176,0.42333373478676706
39.01827525573381,-0.2590643407804824,2.7616509646018854,0.5766496117835012,0.4233503882232829
39.02320907409718,-0.2596010647881114,2.7387378187297777,0.5766371282604729,0.4233628717463113
39.028142892460544,-0.2610061564671113,2.7139133447996837,0.5766412604140402,0.4233587395927447
39.03307671082391,-0.2617658278868333,2.68718524628359,0.5766490916146987,0.4233509083920874
39.03801052918728,-0.2610429593340122,2.6586195035341422,0.5766441110236074,0.42335588898317994
39.042944347550645,-0.25981484329591487,2.6287546383179357,0.5766333558238564,0.42336664418293224
39.047878165914014,-0.25978087728525173,2.5972949965110983,0.576639421794122,0.42336057821266915
39.052811984277376,-0.2613346679698017,2.5643174082093974,0.5766637528981827,0.4233362471086098
39.057745802640746,-0.2626527281006991,2.5303970876534665,0.5766753042916427,0.4233246957151529
39.062679621004115,-0.261787345702551,2.495572863143154,0.5766499799751066,0.42335002003169125
39.06761343936748,-0.25959043319027897,2.4598504547095708,0.5766100609376552,0.42338993906914446
39.07254725773085,-0.2584736350569695,2.4231289547344788,0.576603224113147,0.4233967758936531
39.0774810760942,-0.2590140512512913,2.385456433649884,0.5766421210426881,0.4233578789641136
39.08241489445757,-0.2597917669938577,2.3474569115312187,0.5766847462230226,0.42331525378378165
39.08734871282094,-0.25947382946410974,2.3093894193392415,0.5766835229974432,0.4233164770093631
39.0922825311843,-0.2580405816853935,2.271033550545758,0.5766405935941422,0.4233594064126619
39.09721634954767,-0.2566161906790214,2.2328377660196845,0.5766025042742234,0.42339749573257934
39.102150167911034,-0.2560793626964974,2.1949989927584124,0.5766065594127077,0.4233934405940936
39.107083986274404,-0.2560976351369302,2.157509941851631,0.5766435151196415,0.4233564848871595
39.11201780463777,-0.2560056421651327,2.1200231897566173,0.5766710682006972,0.4233289318061037
39.116951623001135,-0.25582766740917806,2.082823614814367,0.5766575384550804,0.42334246155171923
39.121885441364505,-0.2562844461703399,2.046627801027861,0.5766144052918681,0.42338559471493104
39.12681925972787,-0.2577609012601965,2.0113802144902837,0.5765875964047233,0.42341240360207794
39.131753078091236,-0.2594537988744763,1.977176306005351,0.5766086599300057,0.4233913400767967
39.136686896454606,-0.2601324509525341,1.9442372004755208,0.5766546874294802,0.42334531257732366
39.14162071481796,-0.25977435844407354,1.9124400787079587,0.5766737427879184,0.4233262572188879
39.14655453318133,-0.2601884120675027,1.882344874838055,0.5766532482663199,0.42334675174048914
39.15148835154469,-0.2627988845816344,1.85384985598228,0.5766364875773543,0.42336351242945675
39.15642216990806,-0.26610801759994474,1.8269258581674013,0.5766549229053414,0.4233450771014747
39.16135598827143,-0.26774117125826796,1.8017227155299633,0.5766738706410174,0.42332612936580083
39.16628980663479,-0.2680347692922118,1.7785849450716866,0.5766390781112942,0.4233609218955284
39.17122362499816,-0.2683557291790516,1.7578864004606134,0.5765598944593703,0.4234401055474549
39.176157443361525,-0.2684077428456873,1.7396738444035387,0.5765062019487093,0.42349379805811455
39.181091261724895,-0.2678157487583953,1.7239122415330828,0.576525065505049,0.42347493450177376
39.186025080088264,-0.26836066867456376,1.710977825130022,0.576594157579417,0.42340584242740426
39.190958898451626,-0.27178740684947456,1.7010551112028978,0.5766595291736938,0.4233404708331267
39.195892716814996,-0.27538577920736296,1.6940869445442681,0.576687732754593,0.4233122672522267
39.20082653517835,-0.2745875223221456,1.6900802610204557,0.5766734818477804,0.4233265181590397
39.20576035354172,-0.270933742762613,1.6891079247498757,0.5766279396859438,0.42337206032087593
39.21069417190509,-0.27047459414517905,1.6912747990882462,0.5765794281840283,0.42342057182279214
39.21562799026845,-0.27418778382886927,1.6962430558639283,0.5765652916163714,0.4234347083904495
39.22056180863182,-0.2771129558423801,1.703809438064023,0.5765988189114631,0.42340118109535874
39.22549562699518,-0.27619305551055096,1.7141861096257915,0.5766508620232887,0.42334913798353435
39.23042944535855,-0.27344508686426783,1.7273494917310175,0.5766810629834342,0.42331893702338974
39.23536326372192,-0.2720392988015527,1.7429374484206883,0.57668112780444,0.42331887220238584
39.240297082085284,-0.27226666319123694,1.7608592217852825,0.5766674464496943,0.423332553557133
39.245230900448654,-0.27260274119325945,1.7812070899838952,0.5766501878163941,0.4233498121904327
39.250164718812016,-0.2731762792054207,1.803578320151162,0.5766409496907212,0.4233590503161004
39.255098537175385,-0.27431381994344667,1.8277200342322093,0.5766504868536859,0.4233495131531308
39.260032355538755,-0.27333924343390764,1.8533979434367973,0.5766756091475671,0.4233243908592489
39.26496617390211,-0.2681494303546866,1.880630053854016,0.5766922752154217,0.423307724791395
39.26989999226548,-0.26161740519016136,1.9091780534277014,0.5766749963268719,0.4233250036799456
39.27483381062884,-0.25939190515941535,1.938778727633048,0.5766263569544604,0.42337364305235775
39.27976762899221,-0.2633313367715301,1.9693434693525882,0.5765771915648045,0.42342280844201446
39.28470144735558,-0.2666231955305778,2.0005976098432603,0.5765598976831846,0.42344010232363594
39.28963526571894,-0.2608349609486465,2.032522403272449,0.576586048873362,0.4234139511334589
39.29456908408231,-0.24948466567284666,2.0648959542817797,0.576637529997935,0.42336247000888677
39.299502902445674,-0.2443503498658443,2.0978570508131256,0.5766718966623291,0.4233281033444926
39.30443672080904,-0.24789530553102834,2.1308880512935047,0.5766551561733843,0.423344843833438
39.30937053917241,-0.2505749155838681,2.164031272772178,0.5766039520263927,0.4233960479804294
39.314304357535775,-0.24539958959859756,2.197449985064806,0.5765784124411614,0.4234215875656602
39.319238175899144,-0.2374106909313233,2.23095527262008,0.5766142755754378,0.42338572443138317
39.32417199426251,-0.23574456579022052,2.264660309321441,0.576674775832243,0.4233252241745771
39.32910581262587,-0.23948163112598664,2.298481348526515,0.5766915552477488,0.42330844475907076
39.33403963098924,-0.23842686540142846,2.332004052006251,0.5766479164052385,0.4233520836015843
39.3389734493526,-0.2290489428041848,2.365364627284486,0.5765991677172468,0.42340083228957953
39.34390726771597,-0.22145637690910414,2.3983351950164993,0.5766047148203709,0.42339528518645847
39.34884108607933,-0.22482411533170907,2.431091391281512,0.5766567888432675,0.4233432111635662
39.3537749044427,-0.23302843873874513,2.4635286958953464,0.5766928226873199,0.42330717731951567
39.35870872280607,-0.23515371899124532,2.495254501613619,0.5766741315978745,0.4233258684089644
39.36364254116943,-0.23112422440537966,2.5260226694393317,0.5766303043460992,0.42336969566074134
39.3685763595328,-0.22623822373361244,2.556117853100482,0.5766157882695983,0.42338421173724344
39.373510177896165,-0.22258367241380225,2.585711792944874,0.5766424608737767,0.4233575391330661
39.378443996259534,-0.2213162054152877,2.6145968308292185,0.5766753740088074,0.4233246259980366
39.383377814622904,-0.2236396021936,2.642748292403636,0.5766821602809863,0.4233178397258579
39.388311632986266,-0.22754758913971002,2.6701937094759494,0.5766624600818526,0.42333753992498996
39.39324545134963,-0.2279460132132446,2.6967784937555206,0.576635528952248,0.4233644710545945
39.39817926971299,-0.22312855876987922,2.722327648754763,0.5766218645736118,0.42337813543323094
39.40311308807636,-0.21881177386760423,2.7466074935304805,0.5766335505789777,0.4233664494278633
39.40804690643973,-0.2192625506102363,2.7693361599470694,0.5766631529390865,0.4233368470677529
39.41298072480309,-0.21960700181828358,2.7904424277710826,0.5766848307312697,0.423315169275567
39.41791454316646,-0.21465217296968664,2.8097326681824883,0.5766807384761123,0.4233192615307271
39.42284836152982,-0.20892993538943663,2.82750609960564,0.5766601018001554,0.42333989820668655
39.42778217989319,-0.20959818402209154,2.8430557223003485,0.5766425603700707,0.4233574396367725
39.43271599825656,-0.21355022626200718,2.8569717939150285,0.5766351150118203,0.42336488499502367
39.437649816619924,-0.21162753796413514,2.869188202897837,0.576637072556698,0.4233629274501475
39.44258363498329,-0.20325143770769338,2.8796250248702084,0.5766516614877819,0.42334833851906695
39.447517453346656,-0.1962160165267386,2.8874207540120818,0.5766757564919556,0.42332424351489584
39.452451271710025,-0.19496797812832165,2.8930918588139978,0.5766896961998635,0.4233103038069895
39.45738509007339,-0.19701605933519847,2.8967913889147012,0.5766757208353311,0.42332427917152465
39.46231890843675,-0.19752227833503536,2.898318209296198,0.5766429618457327,0.4233570381611242
39.46725272680012,-0.19444108476247074,2.8980465609921384,0.5766215945078181,0.42337840549904066
39.47218654516348,-0.18973543311625413,2.895906856282678,0.5766326701620856,0.42336732984477493
39.47712036352685,-0.1856529408619552,2.891537894531072,0.5766680478982081,0.4233319521086532
39.48205418189022,-0.1830708285659059,2.8851482172555816,0.5766963878264236,0.4233036121804377
39.48698800025358,-0.1827724206283355,2.876617988948746,0.5766891832100288,0.42331081679683275
39.49192181861695,-0.1837458164589586,2.8656002648405647,0.5766500929021476,0.4233499071047156
39.496855636980314,-0.1828645627617971,2.852576328465014,0.5766183683887215,0.42338163161814335
39.50178945534368,-0.17919364408653674,2.837987041027135,0.576629879765684,0.42337012024118215
39.506723273707046,-0.17547665873604032,2.8213068967329575,0.5766725670431999,0.4233274329636674
39.511657092070415,-0.1745596122844112,2.8030476951664007,0.5766967830399143,0.4233032169669546
39.51659091043378,-0.17598010452606372,2.782683664460947,0.5766760092415518,0.42332399076531857
39.52152472879714,-0.17635251640427727,2.7610508047548596,0.5766391327963087,0.42336086721056143
39.52645854716051,-0.17355984362729976,2.7372898255420206,0.5766301920626514,0.42336980794421963
39.53139236552387,-0.16995068265893415,2.7108934776918123,0.5766534497640132,0.42334655024285905
39.53632618388724,-0.16923444225713255,2.6827304441672455,0.5766764370371883,0.4233235629696857
39.54126000225061,-0.17133467652102316,2.6531885961113755,0.5766757204280091,0.42332427957886654
39.54619382061397,-0.17292051607447934,2.6228858169787865,0.5766588082340838,0.42334119177279406
39.55112763897734,-0.17151601824738705,2.591973210036819,0.5766447669302306,0.42335523307664913
39.556061457340704,-0.16762048523755144,2.5603665299716827,0.576642890059384,0.4233571099474983
39.56099527570407,-0.16485791762989713,2.5279538076886836,0.5766525540302774,0.42334744597660756
39.56592909406744,-0.16663418831780383,2.4940697409451036,0.5766672214870279,0.42333277851985895
39.570862912430805,-0.17065387048611985,2.4589561262055333,0.5766736088021405,0.4233263912047469
39.575796730794174,-0.17073512727959506,2.4233418160139495,0.5766617114141439,0.4233382885927454
39.58073054915753,-0.16550660451124993,2.3873417731817126,0.5766419055261827,0.4233580944807078
39.5856643675209,-0.1605715464772207,2.3512133789480747,0.5766382191437056,0.4233617808631874
39.59059818588427,-0.16167151407536842,2.3149377840461067,0.5766564626235181,0.4233435373833743
39.59553200424763,-0.16786820565884708,2.278611491472339,0.5766726716234273,0.42332732838346293
39.600465822611,-0.17090416358582464,2.242674120614117,0.5766645346626303,0.4233354653442594
39.60539964097436,-0.1643577656520606,2.2070416375249184,0.5766421393663662,0.4233578606405232
39.61033345933773,-0.15461412800803276,2.1716331810574507,0.5766327160309167,0.423367283975973
39.6152672777011,-0.15371522108650837,2.1363111808536095,0.5766431116465749,0.4233568883603136
39.62020109606446,-0.16142930200676125,2.1012050287981974,0.5766533129311384,0.4233466870757503
39.62513491442783,-0.16628575947578125,2.066634171698134,0.5766462640994782,0.42335373590741154
39.630068732791194,-0.16186455096678046,2.032970211133181,0.5766326971981001,0.4233673028087914
39.635002551154564,-0.15276376723368623,2.0005393650871053,0.5766397974186109,0.4233602025882817
39.63993636951793,-0.1480340306508305,1.9693401422967167,0.5766746369717852,0.42332536303510865
39.64487018788129,-0.1515137592118011,1.939363633587801,0.5767044279512761,0.4232955720556221
39.64980400624466,-0.1571829555440417,1.9109031741134987,0.5766857522937421,0.4233142477131573
39.65473782460802,-0.15714050999494897,1.8838520049665632,0.5766176850303627,0.4233823149765408
39.65967164297139,-0.15146346676132175,1.8580116025490978,0.5765518692132021,0.4234481307937055
39.66460546133476,-0.14520734912240532,1.833423652254206,0.5765394869168443,0.4234605130900666
39.66953927969812,-0.1416314564547255,1.810890733566766,0.5765803616543335,0.4234196383525808
39.67447309806149,-0.14061930074677073,1.7905007567840283,0.5766347928593458,0.42336520714756903
39.67940691642485,-0.14001093167785364,1.7724710510614843,0.5766704808750103,0.4233295191319017
39.68434073478822,-0.13898236254304439,1.7570774682912447,0.5766827573463267,0.42331724266058496
39.68927455315159,-0.1381803741763327,1.7444243924248852,0.5766804334731493,0.4233195665337611
39.694208371514954,-0.13663804393720105,1.734601041131156,0.576668097409166,0.423331902597743
39.69914218987832,-0.13304388339258552,1.7276753274246102,0.576639929751963,0.4233600702549461
39.704076008241685,-0.1289201626093056,1.7235116650752729,0.5765870698636774,0.42341293014323184
39.70900982660505,-0.12739610566789608,1.7221494134873283,0.5765175617847472,0.42348243822216247
39.71394364496842,-0.1291258393529231,1.7236087854320572,0.576466423827646,0.4235335761792646
39.71887746333178,-0.13077504246580623,1.7277691538528401,0.5764712667473115,0.4235287332595998
39.72381128169515,-0.12954145276626838,1.7347186496895495,0.5765349248031711,0.4234650752037403
39.72874510005851,-0.12710913759854006,1.744238812614438,0.5766380363630511,0.4233619636438619
39.73367891842188,-0.1258812234648478,1.7563448686775722,0.5767407151373972,0.423259284869517
39.73861273678525,-0.12525155262093488,1.7706164683396368,0.5767916025303517,0.42320839747656436
39.74354655514861,-0.12366860904834281,1.786979792780177,0.5767875434659916,0.42321245654092576
39.74848037351198,-0.12132484503764328,1.8052497538526096,0.5767619369119861,0.423238063094926
39.75341419187534,-0.1194825033066489,1.8253949811165624,0.5767446378200285,0.42325536218687937
39.75834801023871,-0.11853722945492041,1.8474668989584102,0.5767340156008128,0.42326598440609225
39.76328182860208,-0.11717885653203958,1.871075349103217,0.5767178241997132,0.4232821758071929
39.76821564696544,-0.11339294852633287,1.8960209428267774,0.5767054665278183,0.4232945334790886
39.77314946532881,-0.10718487537133274,1.9222331760416622,0.576710038537877,0.42328996146903064
39.77808328369217,-0.10277279960218198,1.9494881811036564,0.5767149756818774,0.423285024325031
39.78301710205554,-0.10446665095069843,1.9775771064367094,0.576698870843812,0.4233011291630978
39.78795092041891,-0.10826374493792183,2.0064789736810926,0.5766808750878387,0.4233191249190712
39.79288473878227,-0.1057920074595793,2.036132133374477,0.5766959671212825,0.4233040328856286
39.79781855714564,-0.09813791060803335,2.066405449656389,0.5767321825155708,0.42326781749133957
39.802752375509,-0.09453180926555259,2.097463062088584,0.5767403770108589,0.4232596229960526
39.80768619387237,-0.09731601025097593,2.1288116616492525,0.5767071124784459,0.4232928875284668
39.81262001223574,-0.09925618597973879,2.1602885253775805,0.576672850217343,0.4233271497895688
39.8175538305991,-0.09592486167629403,2.1922195183500395,0.5766710818627483,0.4233289181441624
39.82248764896247,-0.09164646377278267,2.2246041655593896,0.576689331803443,0.4233106682034679
39.827421467325834,-0.09126647739313555,2.257130726491178,0.5767023175797301,0.42329768242718013
39.8323552856892,-0.09273630876919718,2.289729153391986,0.5767093232782602,0.423290676728652
39.837289104052566,-0.09187702201396565,2.3222959735401814,0.5767204506093795,0.42327954939753665
39.84222292241593,-0.0897843043686452,2.354747135249467,0.576731467941539,0.4232685320653796
39.8471567407793,-0.09017053518504864,2.3869558385142953,0.5767337306128415,0.4232662693940814
39.85209055914266,-0.09281008717923087,2.418413789397683,0.5767328428579448,0.4232671571489805
39.85702437750603,-0.09439440326502056,2.44965790867635,0.576737012220579,0.42326298778634885
39.8619581958694,-0.09382808818072025,2.4803789289849854,0.5767374726987193,0.42326252730821134
39.86689201423276,-0.0932507195230713,2.5105036532489375,0.5767214301219079,0.42327856988502377
39.87182583259613,-0.09436043173085443,2.5405193984232355,0.576700277803896,0.42329972220303685
39.87675965095949,-0.09668860295236349,2.569810594818656,0.576702777456844,0.4232972225500904
39.88169346932286,-0.09921469544751656,2.598301005843672,0.5767348735220393,0.42326512648489484
39.88662728768623,-0.1010762701104393,2.625798932938801,0.5767640430262952,0.42323595698063804
39.89156110604959,-0.10164215409947573,2.652502161086176,0.5767562480899934,0.42324375191693897
39.896494924412956,-0.10190766969532376,2.6783276336821884,0.5767195852408767,0.4232804147660548
39.90142874277632,-0.10346950956599618,2.7032759709606804,0.5766958177760948,0.4233041822308361
39.90636256113969,-0.10562662878058739,2.7268296087212875,0.5767091920205225,0.4232908079864067
39.91129637950306,-0.10620903274717582,2.7487732501270203,0.5767397164233024,0.42326028358362444
39.91623019786642,-0.10536610421841924,2.7693738430214454,0.5767540109694018,0.42324598903752547
39.92116401622979,-0.10544519273770903,2.7884680391792,0.5767465289309563,0.4232534710759736
39.92609783459315,-0.10707003372307689,2.805665558076886,0.5767348320994786,0.4232651679074533
39.93103165295652,-0.10829903329973796,2.8206551267675133,0.5767277083296791,0.42327229167725394
39.93596547131989,-0.10782726969351804,2.833422654841811,0.5767216422583396,0.42327835774859424
39.94089928968325,-0.10669697440052821,2.8445393346492067,0.576721299913832,0.42327870009310403
39.94583310804662,-0.1065453330671734,2.8538375563088767,0.5767353396795647,0.4232646603273748
39.95076692640998,-0.10747815269352012,2.860904686367062,0.5767517215732507,0.42324827843369034
39.95570074477335,-0.10823987195348468,2.866550188263722,0.5767464762122558,0.42325352379468756
39.960634563136715,-0.10818263688259801,2.870389091896452,0.5767232291830807,0.42327677082386417
39.96556838150008,-0.10789276154325489,2.8722919330525367,0.5767156647972522,0.4232843352096936
39.970502199863446,-0.1077073895787868,2.8726346806335994,0.5767383847560116,0.42326161525093603
39.97543601822681,-0.10732106299048035,2.870168797258639,0.5767607740164651,0.42323922599048314
39.98036983659018,-0.1068878693921426,2.865392631455614,0.5767485217472259,0.4232514782597219
39.98530365495355,-0.1070449278049081,2.858099408942282,0.5767137804028398,0.4232862196041081
39.99023747331691,-0.1077684294651585,2.8484512118487726,0.5767019534906378,0.4232980465163122
39.99517129168028,-0.1080066903190335,2.8372285375031554,0.5767329723591972,0.4232670276477539
40.00010511004364,-0.1069810267631568,2.824357540004134,0.5767738897776786,0.42322611022927403
40.00503892840701,-0.1056044026285484,2.80997711301889,0.5767756725717119,0.42322432743524163
40.00997274677038,-0.10524661112175221,2.794042104353912,0.576730741796275,0.42326925821067973
40.01490656513374,-0.10557968539152655,2.776745340491189,0.5766857733040789,0.42331422670287816
40.01984038349711,-0.10530503917905609,2.7574774388539423,0.5766921889900948,0.423307811016862
40.02477420186047,-0.10427747007392227,2.736650547127929,0.5767468963527607,0.42325310365419583
40.029708020223836,-0.10335391803314865,2.7141950124441494,0.576792726639994,0.42320727336696295
40.034641838587206,-0.10274866147362871,2.6898286594411887,0.5767813207304848,0.42321867927647383
40.03957565695057,-0.10176300109491095,2.663431612696054,0.5767257678936292,0.4232742321133305
40.04450947531394,-0.10023992990556357,2.6355261333414894,0.5766833079706064,0.42331669203635447
40.0494432936773,-0.09905707634192862,2.6060490305266666,0.5766923450598926,0.4233076549470705
40.05437711204067,-0.09861089881131006,2.5755600695641068,0.5767364476988353,0.42326355230812923
40.05931093040404,-0.09804259786691481,2.543779998924984,0.5767697700366727,0.42323022997029475
40.0642447487674,-0.09655295136407602,2.510645370253729,0.5767679983858419,0.4232320016211277
40.06917856713077,-0.09451664053310806,2.4765804434014758,0.5767459508418882,0.4232540491650822
40.07411238549413,-0.09296094246946561,2.442157066030005,0.5767290717540569,0.42327092825291496
40.0790462038575,-0.09232550850112813,2.4070065679393067,0.5767219515586244,0.4232780484483489
40.083980022220864,-0.09203801276668382,2.3717081835175975,0.5767135219729511,0.4232864780340252
40.088913840584226,-0.09157279507565236,2.3361693073920025,0.5767044057694526,0.4232955942375243
40.093847658947595,-0.09105372354524316,2.3002236003107135,0.5767120677406348,0.42328793226633976
40.09878147731096,-0.09066764789674242,2.264370893938508,0.5767447116216655,0.42325528838530785
40.10371529567433,-0.09045914553703546,2.228783233039236,0.576780893729424,0.42321910627754905
40.108649114037696,-0.09054745373765098,2.193520617015264,0.5767848571238556,0.42321514288311696
40.11358293240106,-0.09096002423987896,2.158313645371603,0.5767427098306408,0.423257290176331
40.11851675076443,-0.09162684948581928,2.123429992070649,0.5766812792086276,0.4233187207983437
40.12345056912779,-0.09274083166566861,2.089099483818901,0.5766494557067169,0.4233505443002549
40.12838438749116,-0.09465146310403304,2.0555355121910694,0.5766755641681287,0.4233244358388442
40.13331820585453,-0.09682222175877539,2.0227451945854793,0.5767388186460505,0.42326118136092405
40.13825202421789,-0.09757077527871136,1.9910665237830378,0.5767860743569885,0.42321392564998683
40.14318584258126,-0.096415418181984,1.9604926894530648,0.5767827504934068,0.42321724951357154
40.148119660944616,-0.09506819349404289,1.9313074766985534,0.576745735036848,0.42325426497013224
40.153053479307985,-0.09555625081280839,1.9034335303509664,0.5767204518161502,0.42327954819083347
40.157987297671355,-0.09808102618352599,1.8767676734100127,0.5767286143001027,0.4232713857068856
40.16292111603472,-0.10023458137397778,1.85166214611812,0.5767472336160252,0.4232527663909652
40.167854934398086,-0.09957189225519547,1.8284748025875013,0.5767386322785503,0.42326136772844436
40.17278875276145,-0.09726383171215536,1.8073836507350425,0.5766926436549359,0.4233073563520604
40.17772257112482,-0.09633564550251261,1.7883986997885284,0.5766378149074486,0.42336218509954576
40.18265638948819,-0.09720709571207448,1.7716640554696994,0.576614928118759,0.42338507188823465
40.18759020785155,-0.09797810026357202,1.7575798180931286,0.5766369961829972,0.42336300382399533
40.19252402621492,-0.09800016424468472,1.7462803388489068,0.5766731099204246,0.4233268900865663
40.19745784457828,-0.09904309957526262,1.7376801833361888,0.5766797610895672,0.42332023891742365
40.20239166294165,-0.1018908335378145,1.7317752226032512,0.5766516894219628,0.423348310585029
40.20732548130502,-0.10419886511568599,1.728790838078129,0.5766289307169206,0.4233710692900706
40.212259299668375,-0.10432708604507733,1.7283321741819933,0.5766467634420152,0.4233532365649772
40.217193118031744,-0.10474568531626578,1.7307649073671387,0.5766947574841237,0.42330524252286894
40.22212693639511,-0.10858885529886202,1.7355106381128729,0.5767366468445971,0.42326335316239677
40.227060754758476,-0.11464902660768965,1.7428746964631134,0.5767522573304512,0.4232477426765434
40.231994573121845,-0.11870875484735309,1.7529308410276356,0.5767418986287676,0.4232581013782285
40.23692839148521,-0.11941657193274147,1.7653108932315815,0.5767059616239326,0.4232940383830649
40.24186220984858,-0.11982003330325659,1.779824343083975,0.5766477069742268,0.4233522930327719
40.24679602821194,-0.12136790434323164,1.7962730509777907,0.5765922620558246,0.4234077379511711
40.25172984657531,-0.12238157798987238,1.8147431221479433,0.5765746668929311,0.42342533311406
40.25666366493868,-0.1233762507487197,1.8350579019591167,0.5765996719969544,0.4234003280100323
40.26159748330204,-0.12601882465717107,1.8569636704740646,0.5766303088781577,0.42336969112883027
40.26653130166541,-0.12711282562553494,1.8801915320941134,0.5766288126893986,0.4233711873175896
40.27146512002877,-0.12256549226654453,1.9047355160166086,0.576599555240207,0.4234004447667822
40.276398938392134,-0.11616119089250976,1.9305938398969706,0.5765774540967865,0.4234225459102038
40.2813327567555,-0.11605119031790621,1.9575111254542792,0.5765798439328182,0.4234201560741722
40.286266575118866,-0.12203855773802941,1.9855089645386865,0.5765880786517558,0.42341192135523514
40.291200393482235,-0.12327195592801628,2.0142675814867532,0.5765787127088364,0.42342128729815603
40.2961342118456,-0.1138881484097326,2.043552232778825,0.5765549091998067,0.4234450908071862
40.30106803020897,-0.10436057841613515,2.0733408603168413,0.5765371187095591,0.423462881297434
40.306001848572336,-0.10669439639697914,2.1038545701592413,0.5765359098696505,0.42346409013734354
40.3109356669357,-0.11505528481117241,2.1349815246675403,0.5765478805711644,0.42345211943582867
40.31586948529907,-0.11577622292611162,2.1667039186818875,0.5765712388168971,0.42342876119009526
40.32080330366243,-0.10820986551295597,2.198825782955443,0.5766087720723111,0.423391227934681
40.3257371220258,-0.10130374922223324,2.230918080968069,0.5766531345702169,0.4233468654367741
40.33067094038917,-0.09921446035269393,2.263050414752448,0.5766815481868975,0.4233184518200943
40.335604758752524,-0.09989053039251812,2.2953370088637994,0.5766740196523265,0.4233259803546689
40.34053857711589,-0.10087488537789589,2.3278837076895504,0.5766346873810552,0.4233653126259431
40.345472395479256,-0.10182772852162676,2.3602668410353465,0.5765908053757954,0.4234091946312067
40.350406213842625,-0.10193008612291844,2.392610138127619,0.5765702909874045,0.4234297090196016
40.355340032205994,-0.0981855737431475,2.424852018563096,0.5765806144307112,0.423419385576296
40.36027385056936,-0.09043166166176678,2.457011853957852,0.5766082224208894,0.42339177758612123
40.365207668932726,-0.08294846573817155,2.488688236376967,0.5766346817727946,0.42336531823421736
40.37014148729609,-0.07978210608866934,2.519784178213164,0.5766491975063205,0.4233508025006929
40.37507530565946,-0.08173780880753073,2.550034965748281,0.5766471331318583,0.4233528668751571
40.38000912402283,-0.08455412206277446,2.5797248902624226,0.5766275689116296,0.42337243109538647
40.38494294238619,-0.08248166337083764,2.6086249459247473,0.576601015324168,0.4233989846828479
40.38987676074956,-0.07565078747554246,2.6364868221337723,0.5765907654681149,0.42340923453889884
40.39481057911292,-0.06871777968503938,2.6633667158795107,0.576610787090495,0.42338921291651843
40.39974439747628,-0.06521175224753298,2.6896037648001396,0.5766437369947933,0.4233562630122206
40.40467821583965,-0.06616910550812863,2.7145781616442797,0.5766563141714262,0.42334368583558607
40.409612034203015,-0.0691279208593605,2.7383480908350277,0.5766381323820566,0.42336186762495326
40.414545852566384,-0.069239280994254,2.7607057311777496,0.576612055946806,0.4233879440602034
40.419479670929746,-0.06434273091216973,2.7809631092726117,0.5766041469135533,0.4233958530934588
40.424413489293116,-0.057640756377918656,2.799577935470079,0.5766166208689799,0.42338337913803387
40.429347307656485,-0.05532515056441731,2.816415722638386,0.5766336174708853,0.42336638253612974
40.43428112601985,-0.05932322146030778,2.831522893174066,0.5766414480137418,0.4233585519932738
40.43921494438322,-0.06257073990833978,2.844397933352235,0.576638253309434,0.4233617466975838
40.44414876274658,-0.05833807928686549,2.8549166638179706,0.5766307172715986,0.42336928273542235
40.44908258110995,-0.051656827843405966,2.8634213865033864,0.5766252955843684,0.42337470442265485
40.45401639947332,-0.05115716111582734,2.8702512320445743,0.5766220991170371,0.4233779008899885
40.45895021783668,-0.054644286450985596,2.8755510303883898,0.5766195151685202,0.42338048483850754
40.46388403620004,-0.05403207823167604,2.8789277746417254,0.5766224615776764,0.42337753842935166
40.468817854563405,-0.04936139117544444,2.8805421666587865,0.5766358654814226,0.42336413452560817
40.473751672926774,-0.047188876201194045,2.8802133860444865,0.576649775791028,0.4233502242160037
40.47868549129014,-0.048591219014306936,2.8775117640177608,0.5766454865242142,0.4233545134828184
40.483619309653506,-0.04805414360135291,2.8721169366424397,0.5766229481806433,0.4233770518263892
40.488553128016875,-0.043524412380384465,2.8647397213102055,0.5766076243608402,0.4233923756461935
40.49348694638024,-0.039739375927408505,2.8553120795612212,0.5766185187202734,0.4233814812867617
40.49842076474361,-0.04043051933807353,2.843872896742817,0.5766411942853545,0.42335880572168194
40.503354583106976,-0.04287774034833735,2.8305464419324573,0.5766472942120426,0.4233527057949948
40.50828840147034,-0.041509831617168105,2.8150114449854073,0.5766339716129495,0.42336602839408977
40.51322221983371,-0.03464159280145511,2.798090445437448,0.576625126502789,0.4233748735042521
40.51815603819707,-0.027707723926613866,2.7797864839648723,0.5766328407222805,0.42336715928476126
40.52308985656044,-0.027457283935069157,2.759985512066484,0.5766390115678697,0.4233609884391717
40.5280236749238,-0.03218484341287362,2.7381565302954867,0.5766265529941532,0.42337344701288904
40.532957493287164,-0.03338072875452181,2.714134392674093,0.5766110097382632,0.4233889902687808
40.53789131165053,-0.026694678012898407,2.6886755153565223,0.5766199814895878,0.423380018517458
40.542825130013895,-0.016257259762197006,2.662006734390729,0.5766490778463715,0.42335092216067516
40.547758948377265,-0.01079797018897657,2.633900133063338,0.5766629045941861,0.42333709541286363
40.552692766740634,-0.015084132304455393,2.6047253526349845,0.5766420477384658,0.4233579522685851
40.557626585103996,-0.02159273617355408,2.5739880075544503,0.5766084199454818,0.42339158006157246
40.562560403467366,-0.018017794679250833,2.5424405292755763,0.5765967083644709,0.4234032916425856
40.56749422183073,-0.004929401492654821,2.5102587425374834,0.5766154726254109,0.4233845273816471
40.5724280401941,0.004955280603143106,2.477631063536622,0.5766447656501644,0.423355234356894
40.57736185855747,0.003493782263097178,2.444322609541237,0.5766610372692678,0.4233389627377926
40.58229567692083,-0.005003706653188146,2.410557835929018,0.5766546941349886,0.42334530587207353
40.5872294952842,-0.00845676823504749,2.3763081441217855,0.5766313950352154,0.42336860497184886
40.59216331364755,0.0002396124558863977,2.3419815640311,0.5766070739833822,0.4233929260236804
40.59709713201092,0.01286086909039498,2.3076858745987976,0.5765981861687832,0.42340181383827813
40.60203095037429,0.016505097071859442,2.273372680864092,0.576608551390653,0.4233914486164072
40.606964768737654,0.011160271229876723,2.2391209240606207,0.5766260160031638,0.4233739840038966
40.611898587101024,0.006110580772220708,2.2047310892081606,0.5766364760385579,0.42336352396850246
40.616832405464386,0.006667975535688355,2.1706187798226675,0.5766394672020887,0.4233605328049706
40.621766223827755,0.010834753886424624,2.136928274941495,0.5766434175326993,0.4233565824743604
40.626700042191125,0.013668619178966184,2.103718081238715,0.5766465820600253,0.42335341794703624
40.63163386055449,0.013816619788786753,2.0712620298754363,0.5766339801387196,0.42336601986834327
40.63656767891786,0.014422967206495305,2.0397653155740234,0.5766007925216606,0.4233992074854034
40.64150149728122,0.01727551620626752,2.0092991589308404,0.5765708168730009,0.4234291831340653
40.64643531564459,0.019920203424331,1.9798155615992044,0.5765771833477176,0.42342281665935205
40.65136913400795,0.019572151041596472,1.95146696763315,0.5766228096369952,0.4233771903700764
40.65630295237131,0.01749435391762496,1.9243741635174048,0.576671210941193,0.4233287890658831
40.66123677073468,0.01708667857860925,1.899070146892334,0.5766828512705957,0.42331714873648346
40.666170589098044,0.01968482934227322,1.8753340316577396,0.576654185804014,0.42334581420306905
40.671104407461414,0.025063694057701508,1.8528879168579706,0.5766151148811136,0.4233848851259728
40.676038225824776,0.031349965302324125,1.8323270208070854,0.5765936204877973,0.42340637951928684
40.680972044188145,0.03451455312972637,1.8139429818880717,0.5765902060008927,0.4234097940061902
40.685905862551515,0.03300847577862314,1.7978250914300267,0.5765861678785581,0.42341383212852385
40.69083968091488,0.030638590602046614,1.7840769145758748,0.5765696048659723,0.42343039514110825
40.695773499278246,0.032705091404789936,1.7728292707226418,0.5765462949178588,0.4234537050892208
40.70070731764161,0.0394232478330941,1.7640096566593573,0.5765275242315165,0.4234724757755637
40.70564113600498,0.04453385066785199,1.7577177779339026,0.5765189725787765,0.4234810274283033
40.71057495436835,0.04423453545195859,1.7539902312965057,0.5765258300829991,0.42347416992408127
40.7155087727317,0.04352514788003908,1.752809976274207,0.5765551434945553,0.4234448565125254
40.72044259109507,0.04739991914904063,1.7540890435801597,0.5766008679188385,0.4233991320882434
40.725376409458434,0.05202692495188781,1.7576812955341163,0.5766400860177064,0.42335991398937645
40.7303102278218,0.051672325871698795,1.7634330708037178,0.5766554918324478,0.4233445081746369
40.73524404618517,0.048647238749334604,1.7715754841271232,0.5766391952819352,0.4233608047251509
40.740177864548535,0.04832639655496298,1.781905810239342,0.5765942114564645,0.42340578855062333
40.745111682911904,0.049667662725772166,1.794203140694838,0.576532209505686,0.42346779050140093
40.75004550127527,0.048736926936233126,1.8085443044848573,0.5764748829244472,0.423525117082635
40.754979319638636,0.04680048420048662,1.8248224215550202,0.5764476303772854,0.42355236962979176
40.759913138002005,0.04782942529360709,1.8429220714245593,0.5764544498742983,0.42354555013277784
40.76484695636537,0.05042707520600464,1.8627231267566402,0.5764713018427537,0.42352869816432287
40.76978077472874,0.05031892274997914,1.8839544575400993,0.5764753568033425,0.42352464320373523
40.7747145930921,0.04914904206726176,1.906368635632576,0.576465398107886,0.4235346018991927
40.77964841145546,0.052258881719101195,1.930073931948919,0.5764463253020735,0.42355367470500555
40.78458222981883,0.05797159110964081,1.9549188589655495,0.5764166694635117,0.42358333054356856
40.78951604818219,0.058575127677422005,1.9805431999471546,0.5763833186083277,0.42361668139875325
40.79444986654556,0.053721613953378086,2.007012729529504,0.5763651456333337,0.42363485437374765
40.799383684908925,0.05197591886362801,2.0341676115513416,0.5763668840664123,0.42363311594066927
40.804317503272294,0.05718402192220189,2.06229589686778,0.5763705254181792,0.42362947458890315
40.809251321635664,0.0632093399239776,2.0909321248149357,0.5763664596688574,0.4236335403382252
40.814185139999026,0.06320574572631202,2.1202905579282207,0.5763709749410207,0.4236290250660609
40.819118958362395,0.05761970081720197,2.1501802548420783,0.5763962911777749,0.42360370882930665
40.82405277672576,0.05265269530353006,2.1806290743057044,0.5764244265442907,0.42357557346279046
40.82898659508913,0.05226101806519028,2.2114441427097877,0.5764330321277553,0.423566967879325
40.833920413452496,0.054102042469338425,2.2424485390362316,0.5764315311675748,0.42356846883950877
40.83885423181586,0.05467808466674128,2.2738528827282125,0.5764446371506083,0.42355536285647893
40.84378805017922,0.05302160040670415,2.305350467611122,0.5764658674297796,0.42353413257731054
40.84872186854258,0.049238252704987724,2.336938491787221,0.5764577797714324,0.42354222023566185
40.85365568690595,0.044863158213699565,2.368610729777444,0.5764082785871719,0.4235917214199242
40.85858950526932,0.04269837572700548,2.3997731942000105,0.5763623948832111,0.42363760512388793
40.863523323632684,0.04318944379570217,2.4306920982975737,0.5763741645120742,0.4236258354950265
40.86845714199605,0.0440341221260547,2.4612975876630183,0.5764374668389078,0.4235625331681943
40.873390960359416,0.04313052113837168,2.491485700680514,0.5764918834757663,0.42350811653133646
40.878324778722785,0.04041880892258625,2.5213485857211393,0.5764960197573297,0.4235039802497751
40.883258597086154,0.03788487203505372,2.550748616759302,0.5764658083870385,0.42353419162006595
40.88819241544952,0.03740480524587909,2.5797397981040677,0.5764344361740495,0.42356556383305305
40.893126233812886,0.03833567183341484,2.608002696694981,0.5764091504785988,0.42359084952850345
40.89806005217625,0.03854269305628503,2.635142871042353,0.5763888522555923,0.4236111477515098
40.90299387053961,0.03727083037329227,2.6611983469483356,0.5763936649652169,0.42360633504188416
40.90792768890298,0.0359402771705576,2.686296772871007,0.5764398800568388,0.4235601199502604
40.91286150726634,0.036200275507512,2.71038820301746,0.5764973218068686,0.4235026782002276
40.91779532562971,0.03755200816314428,2.7330931983754287,0.5765091825959334,0.42349081741116523
40.922729143993074,0.037721711026651346,2.7542217215254925,0.5764609330353925,0.42353906697170857
40.92766296235644,0.03595430945498726,2.7732091642586743,0.5764030034647468,0.423596996542356
40.93259678071981,0.03468210096419991,2.789689016309645,0.5763913650287215,0.4236086349783817
40.937530599083175,0.03616622307378396,2.804640182275283,0.5764247857367873,0.42357521427031813
40.942464417446544,0.03869405197291464,2.8179123066685876,0.5764590967696102,0.42354090323749766
40.94739823580991,0.03916171982816929,2.8290134532766236,0.5764688602890125,0.423531139718098
40.952332054173276,0.03789282314448188,2.838504518149486,0.5764668975665532,0.42353310244055903
40.957265872536645,0.037464235726342665,2.8461035244313244,0.5764652932370935,0.4235347067700208
40.96219969090001,0.038587010831567986,2.8516989991579975,0.576451705147853,0.42354829485926243
40.96713350926337,0.03990472407337922,2.855102833051634,0.5764209411836881,0.42357905882342906
40.97206732762673,0.04047135714752244,2.856087542415592,0.5764030717382616,0.42359692826885675
40.9770011459901,0.04072263123433482,2.853882977653729,0.5764299615134065,0.42357003849371255
40.98193496435347,0.04133038040876645,2.849794542342679,0.5764832047378247,0.42351679526929403
40.98686878271683,0.042140067701265896,2.844441403024584,0.5765052045318678,0.42349479547525154
40.9918026010802,0.04263656551078858,2.83770748086798,0.5764674162066048,0.4235325838005158
40.996736419443565,0.04280315742288469,2.8294161007506333,0.5764081916457341,0.4235918083613881
41.001670237806934,0.04312707251468481,2.8192359168657197,0.5763912263621185,0.42360877364500504
41.0066040561703,0.04403359933866431,2.8068741147626795,0.5764344733536637,0.4235655266534609
41.011537874533666,0.04525334775182879,2.7927441572772023,0.5764910955527315,0.4235089044543948
41.016471692897035,0.046035610989445155,2.7774853094437715,0.5765011911161735,0.4234988088909541
41.0214055112604,0.04619051061038762,2.7605362643948745,0.5764565933677825,0.42354340663934464
41.02633932962377,0.04650529612049789,2.7420761196532943,0.5764077707918586,0.4235922292152686
41.03127314798713,0.047785124934095966,2.72164583932752,0.5764060037885076,0.4235939962186206
41.03620696635049,0.04979130119871282,2.6984330691511578,0.5764485517570237,0.42355144825010654
41.04114078471386,0.051333874383046554,2.6734640603243776,0.5764877088239646,0.4235122911831661
41.04607460307722,0.0518147779119644,2.6472133136700786,0.5764852414379116,0.4235147585692213
41.05100842144059,0.05238562465403094,2.619934382538538,0.5764470492094732,0.42355295079766064
41.05594223980396,0.054540809198085134,2.591514668584094,0.5764102940212185,0.4235897059859187
41.060876058167324,0.05776810248822256,2.5619760975981314,0.5764088502654166,0.42359114974172274
41.06580987653069,0.060242441959977,2.5315418221135007,0.5764467394343733,0.423553260572768
41.070743694894055,0.061439395670388613,2.50002954094347,0.5764916339052307,0.4235083661019111
41.075677513257425,0.06245903654500477,2.4678330940769753,0.5764985569780934,0.42350144302905035
41.080611331620794,0.06436899004216057,2.434712064853872,0.5764552989874889,0.42354470101965647
41.085545149984156,0.06704930512748856,2.4012101578059863,0.5764019080547554,0.42359809195239256
41.090478968347526,0.06952485620288104,2.3674360388600983,0.5763904609283493,0.4236095390787986
41.09541278671088,0.07129396510871086,2.333532896520434,0.5764271800552373,0.42357281995190826
41.10034660507425,0.07265742011717989,2.2993705352766907,0.5764705534390919,0.4235294465680523
41.10528042343762,0.07348985126602449,2.264881121048695,0.5764852399666414,0.42351476004050304
41.11021424180098,0.07342368806189692,2.2302706897644358,0.5764755211485048,0.42352447885863903
41.11514806016435,0.07293686893085784,2.195798913702684,0.5764604629256678,0.4235395370814748
41.120081878527714,0.07284358446210634,2.1618503461507843,0.576441006593612,0.42355899341353087
41.12501569689108,0.0729437549282373,2.128424313139661,0.5764100526857924,0.42358994732135113
41.12994951525445,0.07224096298829083,2.0958859235804272,0.5763806756287255,0.42361932437841965
41.134883333617815,0.07089400296034017,2.063868564942702,0.5763813906110723,0.4236186093960745
41.139817151981184,0.07026536615336934,2.0327785607338753,0.5764231595210749,0.4235768404860728
41.144750970344546,0.07039551158302651,2.002921593602515,0.5764830401441611,0.42351695986299076
41.149684788707916,0.06917525174193777,1.9742631772620032,0.5765218169133884,0.4234781830937645
41.154618607071285,0.06549547657887322,1.9466896237019673,0.5765135560248729,0.4234864439822835
41.15955242543464,0.062147292343198615,1.9201182258691951,0.576463873225491,0.42353612678166974
41.16448624379801,0.06291387644102697,1.8951466516405409,0.5764080874075286,0.4235919125996351
41.16942006216137,0.0664660964900811,1.871624833260002,0.5763848295822313,0.42361517042493607
41.17435388052474,0.06819576280965961,1.8498946597065722,0.5763992744530075,0.42360072555415973
41.17928769888811,0.06726732753601947,1.830253842410817,0.5764174777779929,0.42358252222917303
41.18422151725147,0.06709772036230868,1.8127884540504184,0.576409006808534,0.42359099319863075
41.18915533561484,0.0698396488242909,1.7976472475453005,0.5763874575648966,0.4236125424422669
41.194089153978204,0.07346610199770115,1.784986226611158,0.576391323908071,0.4236086760990912
41.199022972341574,0.07461578682780096,1.7747984284112135,0.5764296940321166,0.4235703059750462
41.20395679070494,0.07260488647335615,1.766966025650529,0.5764672258959361,0.4235327741112268
41.208890609068305,0.07054637596319441,1.7615766771437071,0.5764650770276541,0.4235349229795087
41.213824427431675,0.07171697332661188,1.758842211559567,0.576422690067485,0.42357730993967907
41.21875824579503,0.07535998474045796,1.7583351602020298,0.5763792494896663,0.4236207505174984
41.2236920641584,0.0786474613397292,1.7602266354094822,0.5763837424533161,0.4236162575538488
41.22862588252177,0.07985473008418398,1.7644069702426568,0.5764557282074867,0.4235442717996799
41.23355970088513,0.07768211521391871,1.7704610390001023,0.576559571501675,0.4234404285054933
41.2384935192485,0.07249817697963387,1.7786365495570118,0.5766235537348067,0.42337644627236215
41.24342733761186,0.0677601343458843,1.7889068809531685,0.5766031306132475,0.4233968693939225
41.24836115597523,0.06749543495492008,1.801077080048249,0.5765254452044407,0.4234745548027245
41.2532949743386,0.07241825310802406,1.8152293403321544,0.5764590585711412,0.4235409414360195
41.25822879270196,0.07675313951199256,1.8312711232827141,0.5764413089871677,0.4235586910199905
41.26316261106533,0.07372894435922482,1.8490279327942793,0.5764517363223608,0.4235482636847987
41.268096429428695,0.06578141693509111,1.8682879227466154,0.5764566532617316,0.4235433467454285
41.273030247792065,0.06070161171652248,1.8889666305416761,0.5764514614701962,0.4235485385369646
41.277964066155434,0.060527222985486274,1.9112231939512592,0.5764416873692177,0.423558312637944
41.28289788451879,0.06175826159922641,1.9348812095538892,0.5764101523729976,0.4235898476341643
41.28783170288216,0.0613248197183444,1.9595335104957146,0.5763417116204862,0.4236582883866769
41.29276552124552,0.05914704848782506,1.9847662445302428,0.5762702520105892,0.4237297479965744
41.29769933960889,0.057353691748636575,2.0109324166619365,0.5762554182764332,0.4237445817307309
41.30263315797226,0.05822382075059233,2.03806925036779,0.5763047866919844,0.42369521331518073
41.30756697633562,0.061540216711051816,2.0660332780840913,0.5763571868376619,0.42364281316950353
41.31250079469899,0.06428577375440461,2.0948783452828894,0.5763579818773469,0.42364201812981733
41.31743461306235,0.06439668267084002,2.1245401724032797,0.5763209352372077,0.4236790647699559
41.32236843142572,0.06410803859786497,2.154960798852002,0.5762995272592233,0.42370047274794004
41.32730224978909,0.06722364607606161,2.1856921058059684,0.576321353773736,0.4236786462334264
41.332236068152454,0.07259521263886383,2.216754039156618,0.5763671858135805,0.423632814193584
41.337169886515824,0.07451406109067472,2.2482577412140783,0.5763988388709503,0.42360116113621793
41.342103704879186,0.07181563066151625,2.2800726606298496,0.5763960144852739,0.42360398552189693
41.34703752324255,0.07202898589735116,2.312269291111318,0.5763733897809029,0.4236266102262726
41.35197134160592,0.08107532177130118,2.3448675189888393,0.5763618737352401,0.4236381262719378
41.35690515996928,0.09169552312083647,2.3777117369716416,0.576367951460824,0.4236320485463561
41.36183897833265,0.09217413405184631,2.410330912769898,0.57636597485831,0.42363402514887283
41.36677279669601,0.08523084086684006,2.442578042378288,0.576343478757712,0.42365652124947184
41.37170661505938,0.08408626928417298,2.4744671056374905,0.5763303804560773,0.42366961955110766
41.37664043342275,0.092211560688751,2.5062727553616817,0.5763564330245714,0.42364356698261546
41.38157425178611,0.10071084457607178,2.537525455635068,0.5763996089199058,0.423600391087281
41.38650807014948,0.10292506540235415,2.5679417478227515,0.5764119851052558,0.42358801490193015
41.391441888512844,0.10228917911136015,2.5973134419024815,0.5763852978685045,0.4236147021386801
41.39637570687621,0.10454843754479015,2.625990160804127,0.5763557140484182,0.4236442859587663
41.40130952523958,0.10772710060998397,2.653686386167649,0.5763508290861163,0.42364917092106774
41.40624334360294,0.10745524009755168,2.680044492579987,0.576364080586968,0.4236359194202147
41.41117716196631,0.10750713784384387,2.70481509653012,0.5763789049586826,0.42362109504849793
41.41611098032967,0.11361836714151391,2.7280572148680124,0.5763889639527755,0.42361103605440525
41.42104479869304,0.12173351447773455,2.7499321669787666,0.5763914380350917,0.42360856197209223
41.42597861705641,0.12299644746910353,2.7700909445282296,0.5763839090748032,0.42361609093238206
41.43091243541977,0.11783003686176606,2.788313654349796,0.5763726243829931,0.4236273756241935
41.43584625378314,0.1164315409079342,2.8044376302081018,0.5763686301496278,0.42363136985755995
41.4407800721465,0.12316035578115402,2.818406297747466,0.5763735023690277,0.42362649763816196
41.44571389050987,0.12952476732797197,2.830537300313881,0.5763795325976901,0.4236204674095032
41.45064770887324,0.12893835773020676,2.8410829851028385,0.5763833556434057,0.4236166443637898
41.4555815272366,0.12699479742805417,2.8498571560040755,0.5763882237342599,0.4236117762729377
41.46051534559997,0.12947451295215257,2.8569615635659362,0.5763924023411318,0.423607597666068
41.465449163963335,0.1326646958623054,2.862219147116928,0.5763873204361649,0.42361267957103543
41.4703829823267,0.13275016114895885,2.8656093461108956,0.5763726332986541,0.42362736670854884
41.47531680069007,0.13317037562927367,2.867155959814602,0.5763641809203051,0.4236358190868988
41.48025061905343,0.13630258331059028,2.866445706053245,0.5763760421200805,0.4236239578871233
41.4851844374168,0.13789675905265603,2.8637367182933047,0.5763976466853156,0.4236023533218878
41.49011825578016,0.13610718276618383,2.8587250066967926,0.5764025954850134,0.4235974045221923
41.49505207414353,0.136780748162788,2.851435352923769,0.5763836975890496,0.42361630241815784
41.4999858925069,0.14274579112980823,2.8422922086961444,0.5763656677047119,0.42363433230249653
41.50491971087026,0.1462364582970847,2.830992186644919,0.57637277167914,0.42362722832806937
41.50985352923363,0.14110738140336734,2.8179872266356574,0.5763947818249462,0.42360521818226493
41.51478734759699,0.13579848591257263,2.8029358197428436,0.576400675701869,0.42359932430534436
41.51972116596036,0.14148255557965336,2.7858760897355155,0.5763816550571998,0.42361834495001305
41.52465498432373,0.15221695030935237,2.7676418524555944,0.576363769189165,0.42363623081804846
41.529588802687094,0.15334490475993426,2.7473365276162567,0.5763730976400838,0.4236269023671309
41.534522621050456,0.14519291173483428,2.724728811093633,0.5764001041306354,0.4235998958765812
41.53945643941382,0.14093032761828383,2.700632580507644,0.5764100182249153,0.4235899817823023
41.54439025777719,0.1459050765060726,2.6752823621086823,0.5763871139604302,0.4236128860467888
41.54932407614056,0.1532823810931016,2.6486369305691886,0.5763572604186057,0.42364273958861626
41.55425789450392,0.15565932493742557,2.621073252987162,0.5763578417049122,0.42364215830231117
41.55919171286729,0.15327043531010612,2.5929065267725924,0.576390232078487,0.4236097679287393
41.56412553123065,0.1516747548270431,2.564293075691013,0.5764160248870209,0.4235839751202077
41.56905934959402,0.15362108155094273,2.534576828141782,0.576403855206271,0.423596144800959
41.57399316795739,0.15621763899818272,2.503373649092109,0.5763674462902911,0.4236325537169398
41.57892698632075,0.1564173024674626,2.471770485093087,0.5763485242060831,0.4236514758011493
41.58386080468412,0.15572135629835682,2.4399352994493566,0.5763687514321502,0.42363124857508466
41.588794623047484,0.15827287641309795,2.407652344526997,0.5764068861004109,0.4235931139068245
41.59372844141085,0.1643447034087855,2.3750371447345784,0.5764219259471822,0.42357807406005116
41.598662259774215,0.168240325620816,2.341963470363586,0.5763952758682743,0.42360472413895794
41.60359607813758,0.1653996107509154,2.3089436357145914,0.576351429581324,0.4236485704259076
41.60852989650095,0.1588788360045604,2.2753532773844287,0.5763345856220199,0.4236654143852124
41.61346371486431,0.15725269968950253,2.2418144219163203,0.5763595601964213,0.4236404398108097
41.61839753322768,0.16493168416758933,2.208751403662074,0.5763933341638371,0.4236066658433942
41.62333135159105,0.17455547013503023,2.176020333966507,0.5763976613760821,0.42360233863114927
41.62826516995441,0.17648368759202118,2.143599693509514,0.5763805986309357,0.4236194013762973
41.63319898831778,0.17227535492374407,2.1115737010519102,0.5763818107938388,0.4236181892133958
41.63813280668114,0.16871995890857305,2.0801788896393973,0.5764098612094521,0.42359013879778373
41.64306662504451,0.1677306902899974,2.049490268450324,0.5764264014933798,0.42357359851385934
41.64800044340788,0.16894244300892136,2.01972680756384,0.5764011973472385,0.4235988026600028
41.65293426177124,0.1732033552430286,1.991138422340686,0.5763523247484919,0.4236476752587523
41.65786808013461,0.18045672200115542,1.963859455669233,0.5763161744242058,0.4236838255830431
41.66280189849797,0.1861211596872582,1.937421038911108,0.5763046565158594,0.4236953434913925
41.66773571686134,0.1845134520120166,1.9125197880261708,0.5763134712614955,0.42368652874576
41.672669535224706,0.17861718075432037,1.889065851297282,0.5763470158082329,0.42365298419902414
41.67760335358807,0.17745009190494218,1.867175928810453,0.576403237084191,0.4235967629230645
41.68253717195144,0.18347156799678488,1.8471978938671547,0.5764475182435302,0.42355248176372384
41.6874709903148,0.1911329098077858,1.8293560589612932,0.5764374716349848,0.42356252837226804
41.69240480867817,0.19406374600633058,1.8137753800245795,0.576376478071674,0.42362352193557706
41.69733862704154,0.19033679313369106,1.8004394045195595,0.5763159209684731,0.4236840790387778
41.7022724454049,0.1851137735984417,1.789527968170634,0.5762983873130929,0.4237016126941586
41.70720626376827,0.18571770212549812,1.781001027915976,0.5763194147684664,0.42368058523878455
41.71214008213163,0.1926397943674003,1.7747315523009746,0.5763490006802123,0.4236509993270395
41.717073900495,0.20055517657271377,1.7706856318431685,0.5763650304197663,0.42363496958748564
41.722007718858364,0.2048712762954964,1.7686127102538902,0.5763555608436457,0.423644439163608
41.72694153722173,0.20517722821358292,1.768735500728296,0.576315765188353,0.4236842348189019
41.731875355585096,0.205375041040427,1.7710527996641545,0.5762600315002366,0.42373996850701945
41.73680917394846,0.20839844835119725,1.775312154306565,0.5762205927794967,0.4237794072277607
41.74174299231183,0.21209737402428344,1.7817609922429767,0.576216651934549,0.42378334807271045
41.7466768106752,0.2125833864931559,1.7904021895090083,0.5762328159824884,0.42376718402476826
41.75161062903856,0.20982927630674858,1.8009524744320333,0.576242473826688,0.4237575261805641
41.75654444740193,0.20765630396421028,1.8132694060351917,0.5762377955902614,0.4237622044169859
41.76147826576529,0.20902715281939493,1.8275342068939278,0.5762243651336739,0.42377563487357395
41.76641208412866,0.21278662809170082,1.8433921845203975,0.5762002096371835,0.42379979037006416
41.77134590249203,0.21396081946184126,1.8609786072036858,0.5761565809466481,0.423843419060601
41.77627972085539,0.20929685238097953,1.8800026993045922,0.576096728549937,0.4239032714573132
41.78121353921876,0.20337035478233972,1.9001839416375284,0.57604412788504,0.42395587212221086
41.78614735758212,0.20329817599192088,1.921774784568048,0.5760259339336212,0.42397406607363003
41.791081175945486,0.20744383528172938,1.9448764680021224,0.576043916316431,0.4239560836908215
41.796014994308855,0.2079491010194738,1.9692041353452736,0.5760659625059918,0.42393403750126074
41.80094881267222,0.20303841399652378,1.9946637348142744,0.5760575218539841,0.42394247815326935
41.80588263103559,0.1988219022756484,2.0213550356277517,0.5760204969017493,0.423979503105505
41.81081644939895,0.1998956602572006,2.0489976562090693,0.5759873324769531,0.42401266753029987
41.81575026776232,0.2042020058787389,2.077006346482462,0.575978823210015,0.4240211767972376
41.82068408612569,0.20672581205046306,2.1055836942310413,0.5759874799894984,0.4240125200177544
41.82561790448905,0.20593417432577676,2.134887039556528,0.5760034671091089,0.4239965328981431
41.83055172285242,0.2049200939649814,2.1649250783025384,0.5760314268392122,0.42396857316804054
41.83548554121578,0.20581277718718674,2.1955758689812543,0.5760699302784009,0.4239300697288554
41.84041935957915,0.2071143452742876,2.2268447141138488,0.5760961961402037,0.4239038038670553
41.84535317794251,0.2070847659424902,2.2588955023659096,0.5760900513573872,0.42390994864987575
41.850286996305876,0.20617679646088352,2.2912399226807025,0.5760604189503395,0.423939581056927
41.855220814669245,0.20562230633343545,2.32383401119403,0.5760319550975734,0.4239680449096944
41.86015463303261,0.20593613659910695,2.356370028293638,0.5760167307035922,0.423983269303679
41.86508845139598,0.20698488648398303,2.3890512600286273,0.5760154720685834,0.42398452793868896
41.87002226975934,0.2075518630540931,2.4217069773019024,0.576033770625149,0.4239662293821245
41.87495608812271,0.20590589646318314,2.4542886947518596,0.5760720673568842,0.423927932650391
41.87988990648608,0.2029315118635551,2.486513720416433,0.5761052099114892,0.4238947900957868
41.88482372484944,0.20206319345645057,2.5181172341523492,0.5761009482690688,0.42389905173820663
41.88975754321281,0.20404913986253637,2.548726336925292,0.5760637118241975,0.42393628818307655
41.89469136157617,0.20547854895850645,2.578525642295808,0.5760352712473783,0.4239647287598949
41.89962517993954,0.20380590450477284,2.607706522923907,0.5760421456058991,0.4239578544013735
41.90455899830291,0.20084108364323253,2.635866494690792,0.5760640156970711,0.4239359843102007
41.90949281666627,0.19998283646101392,2.6624317887276288,0.5760689387903157,0.4239310612169529
41.914426635029635,0.20147308528719488,2.6875606018599494,0.5760601315286903,0.4239398684785774
41.919360453393,0.2023574059994357,2.7110359761702973,0.5760642907551589,0.42393570925211166
41.92429427175637,0.20127922451751443,2.732692187796039,0.576084974972794,0.42391502503447803
41.929228090119736,0.20011589582338563,2.7524770379906354,0.5760950510774709,0.423904948929803
41.9341619084831,0.2000767434352885,2.7699801645804483,0.5760768349077218,0.4239231650995531
41.93909572684647,0.2000092226740488,2.7861771282378105,0.576048246502384,0.42395175350489256
41.94402954520983,0.19933517512975446,2.800588976493097,0.5760403520059135,0.423959648001366
41.9489633635732,0.1991490170632509,2.812837434868592,0.5760610971460727,0.4239389028612092
41.95389718193657,0.19984898726365163,2.8231025910680243,0.5760895517901118,0.42391044821717216
41.95883100029993,0.20014240557671056,2.831751142612957,0.5761001041742965,0.42389989583298915
41.9637648186633,0.19920549362367893,2.838856499159791,0.5760867773589969,0.4239132226482891
41.96869863702666,0.19817106365729906,2.8439771879006646,0.5760652941736606,0.4239347058336272
41.973632455390025,0.19828128952210747,2.8469629857224477,0.5760541958748489,0.42394580413244043
41.978566273753394,0.19895487139611107,2.8472891072919695,0.5760573789125647,0.4239426210947242
41.983500092116756,0.19908558905926088,2.8450827718739533,0.5760681467566683,0.42393185325062044
41.988433910480126,0.198757119602346,2.841304560108149,0.5760827104123261,0.42391728959496366
41.99336772884349,0.1986438420070445,2.836421549235068,0.5760971586857634,0.42390284132152767
41.99830154720686,0.19886913829105132,2.8302304973668346,0.5760971300095609,0.4239028699977316
42.00323536557023,0.19909868256453345,2.8215229633157266,0.5760719045248927,0.4239280954824017
42.00816918393359,0.19913621329602565,2.811251160053344,0.5760410454356826,0.4239589545716133
42.01310300229696,0.19919790337540483,2.799375127186094,0.5760428953482857,0.42395710465901176
42.01803682066032,0.19970811039544145,2.785734055712376,0.576083364055155,0.4239166359521427
42.02297063902369,0.20080592546563256,2.7699740403186257,0.5761174857106158,0.42388251429668117
42.02790445738706,0.20182125671336784,2.7523774605843183,0.5761032098545686,0.4238967901527289
42.03283827575042,0.2018616187488149,2.7331128686329715,0.5760582331994087,0.42394176680789064
42.037772094113784,0.2013967217028208,2.712017812967914,0.576037987070687,0.42396201293661323
42.042705912477146,0.2019853673070607,2.689120783671356,0.5760633348830705,0.42393666512423084
42.047639730840515,0.2039093111048069,2.664921828478064,0.5760972090843003,0.42390279092300354
42.052573549203885,0.2057206463394274,2.6396094522408133,0.5760974715492746,0.42390252845803056
42.05750736756725,0.2062506953105381,2.613082479522108,0.5760695517836435,0.4239304482236643
42.062441185930616,0.20582084299626718,2.58522220379212,0.5760530486906353,0.4239469513166749
42.06737500429398,0.20566390248306757,2.5561593216735994,0.5760692888144382,0.4239307111928738
42.07230882265735,0.2064359784101871,2.5261982700892744,0.5760972849524671,0.42390271505484506
42.07724264102072,0.20760866070247444,2.495232511145847,0.5761002626197934,0.4238997373875207
42.08217645938408,0.20860503206188788,2.4632879657937723,0.576068740630499,0.42393125937681764
42.08711027774745,0.20931470243985792,2.4307052275632035,0.5760344042447949,0.4239655957625243
42.09204409611081,0.20953433140688155,2.3977582367151307,0.5760385146508946,0.42396148535642153
42.09697791447418,0.20926204070726123,2.3646481225889224,0.5760843101084558,0.42391568989885925
42.10191173283754,0.20894937112173662,2.3311288463155657,0.5761269976264274,0.4238730023808868
42.106845551200905,0.20885816103281538,2.2975438759191866,0.5761198129850603,0.42388018702225366
42.111779369564275,0.20884455925357728,2.2640730499940354,0.5760669543918113,0.4239330456155024
42.11671318792764,0.20893279692337227,2.230868779464287,0.5760192534947021,0.42398074651261014
42.121647006291006,0.20978988778315708,2.1977378201948787,0.5760171113789491,0.42398288862836336
42.126580824654376,0.21167126420351995,2.1648837808463,0.576051522475326,0.4239484775319882
42.13151464301774,0.21377819954919972,2.1326568596044155,0.5760857897114754,0.4239142102958403
42.13644846138111,0.21502276958926853,2.101010533870597,0.5761004904506615,0.42389950955665495
42.14138227974447,0.21484639203313305,2.070139068696434,0.5761037917516849,0.42389620825563396
42.14631609810784,0.21432092982099882,2.0401057042726523,0.5761054868927434,0.4238945131145785
42.15124991647121,0.21577388091661243,2.0109033699521284,0.576098355094151,0.42390164491317284
42.15618373483457,0.21967068550099828,1.9825681494188963,0.5760697898847604,0.4239302101225678
42.16111755319794,0.22349161182871968,1.9553750506182348,0.5760242602863999,0.4239757397209315
42.166051371561295,0.22466092213691627,1.9294562125245571,0.575987686981211,0.42401231302612424
42.170985189924664,0.22353023410362088,1.9051761482536782,0.5759871249799839,0.4240128750273546
42.175919008288034,0.22307662051863075,1.8825632624118136,0.5760241680007658,0.42397583200657096
42.180852826651396,0.22454585771069202,1.8615935433229236,0.5760706327136041,0.42392936729373176
42.185786645014765,0.22544046277274635,1.8425485958054162,0.576096390000204,0.42390361000713045
42.19072046337813,0.22384230385453058,1.825772332505602,0.5760998548869236,0.4239001451204102
42.1956542817415,0.2217878545892306,1.8113734337529932,0.5761042062914937,0.4238957937158388
42.200588100104866,0.2221966343010125,1.7991076708195042,0.5761243905509936,0.4238756094563395
42.20552191846823,0.22449637440299314,1.7887797302293102,0.5761479292457853,0.4238520707615481
42.2104557368316,0.22603181022839205,1.7804717220413016,0.5761532515176014,0.42384674848973203
42.21538955519496,0.22539250226347743,1.7743409593437462,0.5761387796568473,0.423861220350487
42.22032337355833,0.2227732397693914,1.7704729541606006,0.5761231437978559,0.4238768562094797
42.2252571919217,0.22039948930800712,1.7690624584333525,0.576114550964882,0.42388544904245473
42.230191010285054,0.2218324765828716,1.769898830944485,0.5760930321593785,0.42390696784795906
42.23512482864842,0.22718648803705638,1.7729013546505497,0.5760384183357924,0.4239615816715467
42.240058647011786,0.232605111514399,1.7780186013909753,0.5759692455831572,0.4240307544241837
42.244992465375155,0.23518416652185245,1.7849293273694593,0.5759301357812445,0.4240698642260953
42.249926283738525,0.23547552437152064,1.793381000849365,0.5759339582733484,0.42406604173398676
42.25486010210189,0.2358981491963387,1.8038504551135517,0.575940185926396,0.4240598140809344
42.259793920465256,0.23716179726986478,1.8162338749418867,0.5759059590943749,0.4240940409129547
42.26472773882862,0.23873906950504484,1.8302668874197736,0.5758407129426119,0.4241592870647186
42.26966155719199,0.24212118311421763,1.845679542622115,0.5757929037681266,0.42420709623920494
42.27459537555536,0.24789182708094376,1.8627026530901813,0.5757935303472889,0.42420646966004333
42.27952919391872,0.2522906677756011,1.8814114227878498,0.5758268592510926,0.42417314075624046
42.28446301228209,0.2522029448616353,1.9017983265267828,0.5758499933908894,0.4241500066164447
42.289396830645444,0.25025047576876003,1.9236227762968985,0.5758296269066958,0.4241703731006389
42.29433064900881,0.2513554640425246,1.9468354575909246,0.5757674894489704,0.42423251055836514
42.29926446737218,0.25524332775328334,1.9714076412370705,0.5757031436112258,0.4242968563961098
42.304198285735545,0.25695714255064067,1.9973254476827689,0.5756840741371376,0.424315925870199
42.309132104098914,0.2564188768558228,2.024239145603866,0.575718039502671,0.4242819605046651
42.31406592246228,0.2594885088682191,2.0521332221693176,0.5757610326602581,0.42423896734707756
42.318999740825646,0.2669876676945819,2.081056108423259,0.5757673330274042,0.42423266697993073
42.323933559189015,0.2708676590669065,2.1108662040413577,0.5757446483658315,0.42425535164150285
42.32886737755238,0.2660577276746508,2.1414618020551224,0.5757409416112668,0.42425905839606703
42.33380119591575,0.26044913227972855,2.1724307630541886,0.5757785375363168,0.42422146247101994
42.33873501427911,0.2638848665876646,2.203803431364578,0.5758231689562359,0.42417683105110465
42.34366883264248,0.27275776702797916,2.235809619398128,0.5758277187098385,0.42417228129750434
42.34860265100585,0.277770856191657,2.2682849630126167,0.5757908897852686,0.4242091102220789
42.3535364693692,0.27787811294641485,2.3011246105963234,0.5757562727801431,0.4242437272272063
42.35847028773257,0.27641689949506776,2.3340384428785286,0.5757571399192544,0.42424286008809803
42.363404106095935,0.27462711957816793,2.3666063197269183,0.5757798722531081,0.4242201277542465
42.368337924459304,0.2744401484649918,2.3992511519966797,0.5757908963952134,0.424209103612142
42.37327174282267,0.2789785503849051,2.4320064593495805,0.5757852632847316,0.424214736722625
42.378205561186036,0.28695135419333495,2.4647903290671005,0.5757874723384506,0.4242125276689079
42.383139379549405,0.29038437043118887,2.4973852682386153,0.575807451441483,0.42419254856587474
42.38807319791277,0.28379110906040617,2.5295058928744125,0.5758210290514161,0.4241789709559406
42.39300701627614,0.275203601555597,2.560913538839592,0.5758049490017045,0.4241950510056519
42.397940834639506,0.2768862417442954,2.591461285590003,0.5757741274057234,0.4242258726016327
42.40287465300287,0.2865183954121099,2.6210620571501333,0.5757657218638199,0.4242342781435349
42.40780847136624,0.2919453899976374,2.6494218480304195,0.5757913159208915,0.424208684086462
42.4127422897296,0.2891955573560888,2.67630917264123,0.5758220347789442,0.42417796522840673
42.41767610809296,0.2846077247461804,2.7019662449083337,0.5758254462939806,0.4241745537133731
42.42260992645633,0.2847866705436183,2.7261261147194893,0.5758046005491965,0.42419539945815904
42.427543744819694,0.2895331033400823,2.7485038084151006,0.5757888474259644,0.42421115258139297
42.43247756318306,0.29282598334186777,2.7682283564623074,0.5757931894977123,0.4242068105096452
42.437411381546426,0.29101306251284426,2.785492877183456,0.5758038495407479,0.42419615046661163
42.442345199909795,0.2885844174543095,2.801032167772463,0.5758053943993606,0.4241946056080017
42.447279018273164,0.2922434758330398,2.814896859367674,0.575802887513683,0.42419711249368264
42.45221283663653,0.3001389622271582,2.8270314958538143,0.5758074884761981,0.42419251153116916
42.457146654999896,0.30347245545595747,2.837297191359595,0.5758152725717341,0.4241847274356361
42.46208047336326,0.2994906139993919,2.8457451624947954,0.5758139183801709,0.4241860816271997
42.46701429172663,0.2953775633393561,2.852077440646653,0.5758028376389731,0.42419716236839955
42.47194811009,0.29850406640107185,2.8569177833533637,0.57579457542622,0.4242054245811546
42.47688192845336,0.30745592110313696,2.8598856504162193,0.5757986797671562,0.42420132024021867
42.48181574681672,0.31337745883488954,2.8607312231309976,0.575811568092079,0.42418843191529576
42.486749565180084,0.31130438727923687,2.859279478812232,0.575820942139672,0.4241790578677036
42.49168338354345,0.30754225550318015,2.855635648557428,0.5758174110883167,0.42418258891906047
42.49661720190682,0.30983658644365,2.8502737991769482,0.5758047010947624,0.4241952989126162
42.501551020270185,0.31591994391609984,2.8431524745823986,0.5757977676853974,0.4242022323219827
42.506484838633554,0.3192801851181408,2.8335920271456843,0.5758050085088703,0.4241949914985112
42.511418656996916,0.3193731882861489,2.821779017428954,0.5758155633004604,0.42418443670692324
42.516352475360286,0.3198636803485442,2.8084286023647134,0.5758137019341096,0.42418629807327507
42.521286293723655,0.3221559528567734,2.793605196634806,0.5758028462576633,0.42419715374972145
42.52622011208702,0.3251215435847079,2.777085668709778,0.5758021919818436,0.42419780802554174
42.53115393045039,0.32781258048140416,2.7582462428997103,0.5758167682056698,0.424183231801716
42.53608774881375,0.3295239301919441,2.737480355037312,0.5758261139457673,0.4241738860616213
42.54102156717711,0.32976658794098634,2.714879485699111,0.5758131805461071,0.42418681946128245
42.54595538554048,0.33027340138553235,2.6908234854016566,0.5757918483037378,0.42420815170365356
42.55088920390384,0.3341314321823945,2.6657280062692563,0.5757903084549989,0.4242096915523947
42.55582302226721,0.34075550316210146,2.639866226402851,0.575811708980148,0.4241882910272476
42.560756840630575,0.3442508014858474,2.6127611732299765,0.5758285935103759,0.42417140649702245
42.565690658993944,0.34122263851199464,2.5847542344776984,0.5758206902886983,0.42417930971870177
42.57062447735731,0.3383801503519573,2.5561821250554178,0.5758014365708313,0.4241985634365695
42.575558295720676,0.3438624708085986,2.526513070460446,0.5757964213305339,0.4242035786768683
42.580492114084045,0.35323999559779806,2.4962755555664846,0.5758082814674726,0.4241917185399315
42.58542593244741,0.35643006803160304,2.4654368130169204,0.5758173962614836,0.4241826037459229
42.59035975081078,0.35428420564550756,2.4342355739673383,0.575810705512686,0.42418929449472
42.595293569174146,0.35505923360055547,2.403045389010559,0.5757960395882246,0.42420396041917924
42.60022738753751,0.35971235853735917,2.3715521969921105,0.5757906480219986,0.42420935198540405
42.60516120590087,0.36249221862036995,2.339107082276897,0.5758042666559566,0.42419573335144617
42.61009502426423,0.3627355449348414,2.3061740012418417,0.5758292990687759,0.42417070093862724
42.6150288426276,0.36542086634317017,2.2733027812821245,0.5758412491926866,0.4241587508147155
42.61996266099097,0.3704398595637639,2.2404368323525463,0.575818751789583,0.42418124821781933
42.624896479354334,0.37227543647937705,2.207803424452518,0.5757733710833312,0.42422662892407176
42.6298302977177,0.3713211305211944,2.175586955994782,0.5757473855490766,0.4242526144583287
42.634764116081065,0.37403085170610756,2.1433944730097414,0.575767268772026,0.4242327312353807
42.639697934444435,0.3802203779729447,2.111840005189072,0.5758084664678813,0.42419153353952604
42.644631752807804,0.3818725931679757,2.080713060885306,0.5758238747065313,0.42417612530088006
42.649565571171166,0.3772093636932581,2.050543446072272,0.5758042341453239,0.42419576586208885
42.654499389534536,0.37418013190959853,2.021327977017268,0.5757903506790361,0.42420964932838073
42.6594332078979,0.3777751671126819,1.992908410224816,0.5758175409539565,0.424182459053464
42.66436702626127,0.3838112269495781,1.965836438306959,0.5758623263649415,0.42413767364248256
42.66930084462463,0.3858524241083596,1.940058673401564,0.5758641081126821,0.42413589189474593
42.67423466298799,0.38317915931949065,1.9157061539433389,0.5758005376351919,0.4241994623722362
42.67916848135136,0.3808092185496356,1.8928559070019846,0.5757198535597081,0.42428014644771805
42.68410229971472,0.38245086948063156,1.8717965356688326,0.5756869100026674,0.42431309000475737
42.68903611807809,0.3862053124792403,1.8525701587403114,0.5757161392026326,0.42428386080479064
42.69396993644146,0.3885877227911333,1.8350468960597783,0.5757737012750904,0.42422629873233164
42.698903754804824,0.38866323656242463,1.8194415270867608,0.5758226850004634,0.4241773150069586
42.703837573168194,0.38705457930121445,1.8059472762857716,0.5758414351779614,0.42415856482946096
42.708771391531556,0.38515641022623304,1.7945165837657435,0.5758197306045795,0.42418026940284276
42.713705209894925,0.3849558031206805,1.7852786602123418,0.5757723774869711,0.42422762252045215
42.718639028258295,0.3870575327840929,1.778061879648492,0.5757436909379656,0.42425630906945877
42.72357284662166,0.39006764987780024,1.7727117506804453,0.5757632215798797,0.4242367784275447
42.72850666498503,0.391600345782281,1.7694490722483511,0.5758042067261367,0.42419579328128953
42.73344048334838,0.3904667097204175,1.768489035194346,0.5758154638122897,0.4241845361951381
42.73837430171175,0.38886194213511593,1.769560705369791,0.5757866747889006,0.42421332521852867
42.74330812007512,0.38966656640714803,1.7725861222210222,0.5757536669685296,0.4242463330389008
42.74824193843848,0.3919930976841058,1.777333479271578,0.5757426863977836,0.4242573136096421
42.75317575680185,0.3928032616312235,1.784239846140219,0.5757377929628743,0.4242622070445465
42.758109575165214,0.39142255480951677,1.7931754194397458,0.5757090765108497,0.42429092349656794
42.763043393528584,0.3894933686620677,1.8039743769024346,0.575653985029414,0.4243460149780055
42.76797721189195,0.388548377906867,1.8167768465287912,0.5756007382134015,0.4243992617940181
42.772911030255315,0.389270637578962,1.8311045083222195,0.5755779657726933,0.4244220342347272
42.777844848618685,0.39083449414474714,1.8469206299540095,0.5755864600101794,0.4244135399972423
42.78277866698205,0.39108492709678094,1.8642153752129555,0.5755990276442645,0.4244009723631579
42.787712485345416,0.3888393204149129,1.8832123338270212,0.5755889469987671,0.42441105300865556
42.792646303708786,0.3852362584634067,1.904004906818866,0.5755574498429281,0.4244425501644956
42.79758012207214,0.3826886000019606,1.9264074614493125,0.5755272288903933,0.4244727711170303
42.80251394043551,0.3821173805958966,1.950416929412526,0.5755124920514147,0.4244875079560104
42.80744775879887,0.38152670049122794,1.9755860460159693,0.5755096344042221,0.42449036560320297
42.81238157716224,0.37910153775297833,2.001811023935367,0.5755166188945151,0.4244833811129089
42.81731539552561,0.3758920710987774,2.029150307526911,0.5755394002597253,0.4244605997476984
42.82224921388897,0.3735483788627429,2.0575448654550113,0.5755696710513499,0.42443032895607374
42.82718303225234,0.3717539966991387,2.0870706408632937,0.5755797352683113,0.4244202647391113
42.832116850615705,0.3698008600161943,2.117612496120393,0.5755599543552482,0.42444004565217597
42.837050668979074,0.36836349749249486,2.1490477562430192,0.5755430632035688,0.42445693680385915
42.841984487342444,0.368290600066376,2.181278832988161,0.5755647059978756,0.42443529400955554
42.846918305705806,0.36846565147194227,2.214183517037784,0.575610783224372,0.4243892167830633
42.851852124069175,0.3671620462101615,2.2479036573868463,0.5756333473292847,0.42436665267815316
42.85678594243253,0.3654616579188611,2.2820882514448146,0.5756144204730981,0.42438557953434236
42.8617197607959,0.36617373158090644,2.316535184902331,0.5755838804560779,0.4244161195513654
42.86665357915927,0.3689512118023098,2.3512118517877,0.5755723270938276,0.4244276729136163
42.87158739752263,0.3703518791915004,2.3857136853463095,0.5755756356751808,0.4244243643322637
42.876521215886,0.36921889476685216,2.420039889173765,0.5755760617407585,0.424423938266688
42.88145503424936,0.3680124003938583,2.454049288155149,0.5755744688777686,0.42442553112967757
42.88638885261273,0.3688441988968606,2.487638500678122,0.5755849023589783,0.42441509764846735
42.8913226709761,0.3709400619930282,2.52044387730694,0.575609162173594,0.4243908378338503
42.896256489339464,0.37225296497869126,2.5519848462468313,0.5756307452891801,0.424369254718264
42.901190307702834,0.37222866604922195,2.5826943366108988,0.5756314667727925,0.4243685332346507
42.906124126066196,0.3720048081169909,2.6123535922339145,0.5756091042153472,0.42439089579209416
42.911057944429565,0.37240661589035734,2.641331826025409,0.5755810146656921,0.4244189853417471
42.915991762792935,0.3732967683669559,2.669488159145098,0.5755706043519302,0.42442939565550913
42.92092558115629,0.37446957110408496,2.69567842685294,0.575585997549316,0.4244140024581258
42.92585939951966,0.3755525646261425,2.719763319020993,0.5756131653928327,0.42438683461461124
42.93079321788302,0.3759545391816892,2.741255963644365,0.5756318399124362,0.424368160095009
42.93572703624639,0.37597205010557183,2.760627698701511,0.5756330584971892,0.4243669415102575
42.94066085460976,0.37665030459114257,2.777957491084934,0.5756189038626853,0.4243810961447626
42.94559467297312,0.378068086132985,2.793462246954686,0.5755966202836471,0.42440337972380426
42.95052849133649,0.3792386420455933,2.807030700886539,0.5755809064910409,0.42441909351641216
42.955462309699854,0.37977624492581313,2.8188778356615103,0.5755886351147163,0.424411364892739
42.96039612806322,0.38044041353767005,2.8284677044961666,0.5756179183814227,0.4243820816260335
42.96532994642659,0.38179169554281456,2.8360292067267965,0.5756414078360799,0.42435859217137795
42.970263764789955,0.3832908417346262,2.8422237689058822,0.5756345019873834,0.42436549802007556
42.975197583153324,0.3841685760444532,2.846052861926264,0.5756054214048594,0.42439457860260077
42.98013140151669,0.38454852584454646,2.8476508131566804,0.5755858580450413,0.4244141419624184
42.98506521988005,0.38525074698883427,2.847025728753006,0.5755948260195372,0.4244051739879219
42.98999903824342,0.38665776614013353,2.844929298867243,0.5756207133330933,0.4243792866743679
42.99493285660678,0.38818365574540864,2.8416864131717103,0.5756364984665432,0.4243635015409194
42.99986667497015,0.3891883392260647,2.8362755123859045,0.575626956115964,0.4243730438914999
43.00480049333351,0.3897934156480723,2.829109409248555,0.575602929322316,0.4243970706851494
43.00973431169688,0.39032166158499826,2.8202133950675154,0.5755913686097286,0.4244086313977383
43.014668130060244,0.39081632691638796,2.8080463188589366,0.5756069517716792,0.42439304823579005
43.01960194842361,0.39138811994588596,2.793964988630513,0.57563267559364,0.42436732441382835
43.02453576678698,0.39224644675358206,2.778807038444862,0.5756368899121437,0.4243631100953246
43.029469585150345,0.39329351754120156,2.7621868524069284,0.575612545232032,0.4243874547754374
43.034403403513714,0.3939735870871569,2.7435608476013074,0.5755890672383591,0.4244109327691112
43.039337221877076,0.3939060087950443,2.7226814634721968,0.5755965241532853,0.4244034758541861
43.044271040240446,0.3936393837686779,2.7006757700983557,0.5756265894468788,0.42437341056059397
43.04920485860381,0.39396985113978067,2.6774770246649235,0.5756426057651728,0.42435739424230207
43.05413867696717,0.3946517635552978,2.6532488544981,0.5756261711408764,0.4243738288666003
43.05907249533054,0.39493414847772956,2.628106287391787,0.5755983172346355,0.42440168277284424
43.0640063136939,0.394896921388535,2.6013293400521893,0.5755900243904166,0.424409975617065
43.06894013205727,0.39515209776093385,2.573221029816791,0.5756055697944419,0.42439443021304085
43.07387395042064,0.3954756526492567,2.5440587159254333,0.5756247269860344,0.42437527302144945
43.078807768784,0.39500988848172364,2.5138674840588813,0.575631333478742,0.424368666528743
43.08374158714737,0.3941200034698927,2.482909264289087,0.5756260693040369,0.4243739307034513
43.088675405510735,0.3943820770468344,2.4516564634242712,0.5756155242093084,0.42438447579818006
43.093609223874104,0.39575811121203963,2.4199474559877188,0.5756035426998257,0.4243964573076608
43.09854304223747,0.39611482776467355,2.3879824398905303,0.5755953026079802,0.42440469739950515
43.103476860600836,0.3947097807992421,2.3555725778816234,0.5755975985872612,0.42440240142022334
43.1084106789642,0.3937573849932171,2.3225504700582764,0.5756087672794913,0.42439123272799323
43.11334449732756,0.3951329174515083,2.289355528511209,0.5756167391811631,0.4243832608263206
43.11827831569093,0.39758970697196694,2.256143443838505,0.5756153626111729,0.4243846373963108
43.1232121340543,0.3984760083108565,2.2229665689307883,0.5756147977972105,0.42438520221027337
43.12814595241766,0.39753127100379515,2.1901943567754247,0.5756238437137253,0.42437615629375997
43.13307977078103,0.3975128724269004,2.157775949332285,0.5756298710058118,0.42437012900167487
43.13801358914439,0.40030221916014236,2.1257038934247596,0.5756142727116368,0.4243857272958509
43.14294740750776,0.40390777676095524,2.0943134689700087,0.5755840579366533,0.42441594207083744
43.14788122587113,0.405446479566384,2.063250522244942,0.5755678668533808,0.42443213315411166
43.152815044234494,0.4052885244882929,2.033051091700838,0.5755804725889466,0.4244195274185493
43.15774886259786,0.40540014470323704,2.0038612080033804,0.5756101178838453,0.42438988212365514
43.162682680961225,0.40613260554338915,1.9759396722048448,0.5756403993309774,0.42435960067652573
43.167616499324595,0.4066314866929629,1.9493014495290382,0.5756616872855236,0.42433831272198297
43.17255031768796,0.40667597885412016,1.923740042836837,0.5756601721448116,0.4243398278626968
43.17748413605132,0.40654677398963246,1.899607193849442,0.5756232785662164,0.4243767214412907
43.18241795441469,0.4058163905262198,1.8771447358976414,0.5755624554475337,0.4244375445599722
43.18735177277805,0.4038775182850701,1.8563133516517922,0.5755061251455877,0.4244938748619172
43.19228559114142,0.4016928288318985,1.8371448081520216,0.5754641233395277,0.42453587666797565
43.19721940950479,0.40094437631265906,1.8198525982945477,0.5754251577693745,0.42457484223812897
43.20215322786815,0.40095884727881637,1.8045432507056203,0.5753966333053195,0.4246033667021848
43.20708704623152,0.3995558752553601,1.7909873650625097,0.5754141409243259,0.4245858590831779
43.212020864594884,0.3969431667793383,1.7792729466689332,0.5754893188699418,0.4245106811375629
43.21695468295825,0.39566181227731084,1.7700947070374682,0.5755728758348586,0.4244271241726465
43.22188850132162,0.39631150288935885,1.7631936499418128,0.5756001343629806,0.4243998656445258
43.226822319684985,0.39680359350149336,1.7586631347793462,0.5755655486081203,0.424434451399387
43.231756138048354,0.3963406481525433,1.7564793662532703,0.575525621376136,0.4244743786313729
43.23668995641171,0.3976280404823268,1.7562980637647538,0.5755263009738981,0.4244736990336119
43.24162377477508,0.4026940191429718,1.7580893775288216,0.5755508599601967,0.4244491400473145
43.24655759313845,0.40894667804118096,1.7617719401657335,0.5755491729563799,0.42445082705112896
43.25149141150181,0.411856559311795,1.7672981378427546,0.5755013647159118,0.42449863529159243
43.25642522986518,0.41068798741347473,1.7747527508908152,0.5754355781444016,0.42456442186309834
43.26135904822854,0.4108051024535957,1.7842796497106153,0.5753888354146701,0.42461116459282977
43.26629286659191,0.4168317042296284,1.7957299756389924,0.5753694895361788,0.42463051047132233
43.27122668495528,0.4245484324858932,1.8090454430548053,0.5753687401096809,0.4246312598978211
43.27616050331864,0.4263360803741118,1.8242275146391054,0.5753710416794761,0.42462895832802666
43.28109432168201,0.4230852572383346,1.8413857029682825,0.5753648458137532,0.4246351541937501
43.286028140045374,0.42156383640060374,1.8601557431106621,0.5753506564454058,0.42464934356209844
43.290961958408744,0.42333440353026014,1.880822941872389,0.5753308004451905,0.4246691995623151
43.29589577677211,0.4246828674866244,1.9029561174166019,0.5753028525888326,0.42469714741867315
43.30082959513547,0.42454811921506674,1.9264335390976834,0.5752709102261173,0.42472908978138874
43.30576341349884,0.42580312119133623,1.9514721595758717,0.5752550602554718,0.42474493975203537
43.3106972318622,0.4281856128437434,1.9778466973152318,0.5752709517119825,0.4247290482955228
43.31563105022557,0.4273278562104702,2.00545305838829,0.5753015352816901,0.4246984647258151
43.32056486858894,0.42333238219566005,2.034200218373578,0.5753120393902471,0.424687960617258
43.3254986869523,0.421745874411816,2.063957574909588,0.5752971845315714,0.4247028154759323
43.33043250531567,0.42415151053919936,2.0943227553491024,0.5752902609747207,0.424709739032783
43.33536632367903,0.4265901479896511,2.1255402870876514,0.5753178047201688,0.4246821952873387
43.3403001420424,0.4271152561810132,2.1577207434055334,0.575367491639539,0.42463250836797173
43.34523396040577,0.42854142720930793,2.190813365470498,0.5754082120209099,0.4245917879866046
43.35016777876913,0.4326566019374388,2.224604215342775,0.5754193436326083,0.42458065637490977
43.3551015971325,0.4366214615872452,2.258806043601415,0.5753937144172384,0.42460628559028146
43.36003541549586,0.43689044111319647,2.2933357203311657,0.5753378451325515,0.4246621548749717
43.36496923385923,0.4326772951008894,2.327985316853998,0.5752828995426051,0.42471710046491934
43.3699030522226,0.4277764301621114,2.362794554405542,0.5752731326985567,0.4247268673089687
43.37483687058596,0.4290615157357163,2.3976382713541606,0.5753235048087191,0.424676495198808
43.37977068894933,0.43796284565208105,2.4321384950496254,0.5753965109041796,0.42460348910334816
43.38470450731269,0.44710052330968403,2.466474602916334,0.575433947233228,0.4245660527742997
43.38963832567606,0.44760942415707033,2.5003785885465244,0.5754114554020316,0.42458854460549483
43.39457214403943,0.43869565974591623,2.5336127649668367,0.5753584276634557,0.4246415723440705
43.39950596240279,0.43135056190741444,2.5656319998671933,0.5753255894161051,0.4246744105914209
43.40443978076616,0.4357981282260661,2.5964414840665784,0.5753346851512658,0.42466531485625936
43.40937359912952,0.4462162609271704,2.626274862488704,0.5753634049088283,0.4246365950986944
43.41430741749289,0.45067800432205884,2.6548545976975726,0.5753805002900036,0.4246194997175177
43.41924123585626,0.44848707916194397,2.6821554631013442,0.5753833398925214,0.424616660115003
43.42417505421962,0.4457758965348648,2.7080018980125287,0.5753868701324806,0.4246131298750451
43.42910887258299,0.4447343336914372,2.7318332048757963,0.5753884016216549,0.42461159838587287
43.43404269094635,0.44471306274498346,2.7535012300450075,0.5753726586763613,0.4246273413311668
43.43897650930972,0.44703436275264463,2.773424384762601,0.5753492046121106,0.42465079539541944
43.44391032767309,0.4533324095014348,2.7914754898726413,0.575350377954492,0.424649622053041
43.44884414603645,0.45928636154500957,2.8071055989470914,0.575382257724615,0.4246177422829202
43.45377796439982,0.4576702391969861,2.8209838946365347,0.5754077563528229,0.4245922436547149
43.45871178276318,0.4505372918124435,2.833095715404111,0.5753960534619712,0.4246039465455685
43.46364560112655,0.44776910011625126,2.8429220681200476,0.5753653777587171,0.42463462224882326
43.46857941948992,0.4535287836049017,2.8507884741865195,0.5753552270674466,0.42464477294009617
43.47351323785328,0.4633937868524661,2.8569847800712442,0.5753730154808865,0.42462698452665754
43.47844705621665,0.4693888674985886,2.86097617719102,0.5753913491690332,0.42460865083851096
43.483380874580014,0.46559698829055146,2.8633186122572023,0.5753896083024123,0.4246103917051319
43.488314692943376,0.4564367709739081,2.863661440486981,0.5753768395482749,0.4246231604592707
43.493248511306746,0.4541659070842156,2.8618438766753047,0.5753728443098642,0.42462715569768295
43.49818232967011,0.46357283999899496,2.858496039123089,0.575381521144596,0.42461847886295323
43.50311614803348,0.47608348248654747,2.8530829927839694,0.5753892215835872,0.4246107784239632
43.50804996639684,0.4790694660345947,2.845420665007252,0.5753842043247959,0.42461579568275565
43.51298378476021,0.4702186347766738,2.835110871710285,0.5753715247510597,0.42462847525649394
43.51791760312358,0.46301723905637737,2.823104512638343,0.5753673878535153,0.4246326121540393
43.52285142148694,0.46940407982780064,2.8092244279581324,0.5753800979869512,0.4246199020206028
43.52778523985031,0.48122108386455387,2.7931418844955975,0.575398314688939,0.42460168531861575
43.53271905821367,0.48384966058397466,2.775174629205338,0.5754009057563194,0.42459909425123743
43.53765287657704,0.4791361663482825,2.755370155702335,0.5753805930644542,0.4246194069431042
43.54258669494041,0.4789035410976672,2.7337839011695486,0.5753561541701857,0.4246438458373732
43.54752051330377,0.4846829866525662,2.711236407650949,0.5753553146736802,0.42464468533388144
43.552454331667136,0.48777433896344524,2.687375618056839,0.5753829739253598,0.42461702608220375
43.5573881500305,0.48559832934598757,2.662651619732691,0.575411848473644,0.42458815153392193
43.56232196839387,0.48591809431266175,2.6372346505713335,0.5754108428887404,0.4245891571188281
43.56725578675724,0.49276495980239887,2.6105343385106,0.5753802692134578,0.42461973079411264
43.5721896051206,0.49918269582755365,2.582769059947739,0.5753518139410666,0.42464818606650384
43.57712342348397,0.4985736118481339,2.5544821493459464,0.5753533396494553,0.4246466603581173
43.58205724184733,0.49470012791999024,2.5256871116726627,0.5753795004635844,0.42462049954398984
43.5869910602107,0.49574581657298056,2.4959987590922896,0.5753999071159762,0.4246000928916004
43.59192487857407,0.5025204483049135,2.4655401317381265,0.5753936256396669,0.4246063743679077
43.59685869693743,0.5077841248762966,2.4345109515950916,0.5753717334035078,0.42462826660406594
43.6017925153008,0.5079837226866346,2.4025903362027328,0.5753637206634907,0.4246362793440812
43.60672633366416,0.508259297136006,2.3703363724670403,0.5753821136371924,0.42461788637037984
43.61166015202753,0.5123705852250232,2.3376568494553105,0.5754058686067454,0.4245941314008271
43.616593970390895,0.515815042913405,2.304632242041509,0.5754038732213835,0.4245961267861874
43.62152778875426,0.5134151573983592,2.2716601488273263,0.5753720153784398,0.42462798462913176
43.626461607117626,0.5091976243138069,2.2387298334657526,0.5753387013220721,0.42466129868550156
43.63139542548099,0.5124297469198656,2.206161960884281,0.575332573907455,0.42466742610011954
43.63632924384436,0.523550469398882,2.1738537133414497,0.5753534917105203,0.42464650829705536
43.64126306220773,0.532816287911944,2.141692349799436,0.5753798777302346,0.42462012227734297
43.64619688057109,0.5325689676982672,2.1103325193806186,0.5753960168555169,0.4246039831520645
43.65113069893446,0.5242889511430505,2.079804487965163,0.5754019203946139,0.4245980796129693
43.65606451729782,0.5175488598621033,2.050083838554987,0.5754016135815457,0.424598386426042
43.66099833566119,0.5203313605063263,2.020859388163089,0.5753953800012472,0.42460462000634314
43.66593215402456,0.5289438916606385,1.9928312008774192,0.5753852816070522,0.424614718400543
43.67086597238792,0.535191134606729,1.9659485095672713,0.5753763720330899,0.4246236279745082
43.675799790751284,0.536711477029447,1.9402392426964645,0.5753677917889458,0.4246322082186508
43.68073360911465,0.5348090978035376,1.916008490893819,0.5753523901551665,0.4246476098524285
43.685667427478016,0.531678261970538,1.8932132779972102,0.5753291325669041,0.42467086744068927
43.690601245841385,0.5302383440814414,1.8719175183442411,0.5753067524371608,0.4246932475704317
43.69553506420475,0.5320968030612893,1.8521748614228408,0.575292101285201,0.4247078987223905
43.70046888256812,0.535689107720462,1.8338142528773975,0.575286196971048,0.42471380303654394
43.70540270093148,0.5362807810141169,1.8172504304445634,0.5752939171677146,0.4247060828398766
43.71033651929485,0.5305594394092227,1.802565280842785,0.5753213944115102,0.42467860559608184
43.71527033765822,0.5230080821215042,1.789785276252525,0.5753578648700782,0.4246421351375143
43.72020415602158,0.5216628594571552,1.7787520668364316,0.5753763901844592,0.4246236098231343
43.72513797438495,0.5266235600738718,1.769833116297647,0.5753618662962314,0.42463813371136283
43.73007179274831,0.5312067866077136,1.7631071541522478,0.5753262483167272,0.424673751690869
43.73500561111168,0.5313633177394704,1.7584550171138273,0.5752975670020068,0.4247024330055912
43.739939429475044,0.5282802268436698,1.7557965158833913,0.5752960531407182,0.4247039468668816
43.744873247838406,0.5252113368249733,1.755364969155298,0.5753188465500896,0.42468115345750973
43.749807066201775,0.523213022712739,1.756777342063591,0.5753424126019574,0.42465758740563686
43.75474088456514,0.5216384027710691,1.7603726480165665,0.5753399969816188,0.4246600030259704
43.75967470292851,0.522008156027333,1.765863657468379,0.575306465324367,0.42469353468322085
43.764608521291876,0.5255010367178989,1.7732493091679538,0.5752570562431623,0.424742943764426
43.76954233965524,0.5293729877795248,1.7824382233235427,0.5752093384052578,0.4247906616023323
43.77447615801861,0.5298290008081445,1.7934921735767702,0.5751691165239791,0.4248308834836111
43.77940997638197,0.526698405605162,1.806733343720551,0.5751395871700364,0.4248604128375544
43.78434379474534,0.5243683041626704,1.8219983501362504,0.5751278491801429,0.42487215082744934
43.78927761310871,0.5262555316969995,1.8392292209036893,0.5751259302347966,0.42487406977279585
43.79421143147207,0.5296958225565511,1.8581994940279487,0.5751063487594956,0.42489365124809786
43.79914524983544,0.5300928778698517,1.8788350784036312,0.5750620270889946,0.4249379729185989
43.804079068198796,0.5273129341751217,1.9010293496655364,0.5750290711624096,0.424970928845185
43.809012886562165,0.5240902585707853,1.9249074125213863,0.5750410324888862,0.42495896751870843
43.813946704925534,0.5219911351995804,1.950347645447171,0.5750787197238435,0.4249212802837504
43.8188805232889,0.5211071631002064,1.9774042684258395,0.5750964615020692,0.4249035385055244
43.823814341652266,0.5208896583011462,2.005834538280569,0.5750846653895999,0.4249153346179933
43.82874816001563,0.5211181285357859,2.0357339869388698,0.5750743365063571,0.42492566350123506
43.833681978379,0.5216048365391971,2.067144098194315,0.5750876822540583,0.4249123177535364
43.83861579674237,0.5217101412469014,2.0998901702233828,0.5751154693956245,0.42488453061197434
43.84354961510573,0.521256296026596,2.133467669455492,0.5751398335863547,0.4248601664212465
43.8484834334691,0.5211286355587788,2.1680051387183648,0.575150313399502,0.42484968660810424
43.85341725183246,0.5225478937500471,2.2034314704282134,0.5751365350257412,0.4248634649818662
43.85835107019583,0.5260133824099441,2.2392580031392324,0.5750948064230123,0.4249051935845983
43.8632848885592,0.5301101440548259,2.2753190916254225,0.5750512961427006,0.424948703864912
43.868218706922555,0.5326707443897256,2.3116086971486363,0.5750530291719476,0.4249469708356656
43.873152525285924,0.5338747721495224,2.3481060061173586,0.5751168706174146,0.4248831293901997
43.87808634364929,0.5357696333311037,2.3845411114940704,0.5751987798213947,0.4248012201862217
43.883020162012656,0.53909157935338,2.4207959058484656,0.5752302518427633,0.42476974816485324
43.887953980376025,0.5422421102785705,2.4565231025677234,0.5751847297766308,0.42481527023098337
43.89288779873939,0.5435097858739206,2.491539983021645,0.575101625314495,0.42489837469311914
43.89782161710276,0.5430107556103639,2.5259381110305226,0.5750479353328939,0.4249520646747202
43.90275543546612,0.5426026693658761,2.559471733873724,0.5750620417919595,0.42493795821565294
43.90768925382949,0.5439103899696073,2.5919374631875467,0.5751285406848923,0.42487145932271825
43.91262307219286,0.5462891048467315,2.6225985464547876,0.5751954922398417,0.4248045077677663
43.91755689055622,0.5478125943499353,2.6511057406868717,0.5752149670968087,0.4247850329108017
43.92249070891959,0.5474538656014168,2.677984216805096,0.5751778235721922,0.42482217643542114
43.927424527282945,0.5456372332420183,2.7032397636473515,0.5751192449724253,0.4248807550351893
43.932358345646314,0.5440692159907798,2.7267938686369275,0.575088403567182,0.4249115964404333
43.93729216400968,0.5442748812096773,2.7485567455275737,0.5751057597153619,0.42489424029225475
43.942225982373046,0.5453383295270334,2.767736833712901,0.5751489550555565,0.42485104495206244
43.947159800736415,0.5451825397223589,2.785090279241958,0.5751800197072727,0.4248199803003493
43.95209361909978,0.5436366915323595,2.8008583622163497,0.5751807495908959,0.42481925041672747
43.95702743746315,0.5422571423414166,2.814999604286772,0.5751594140799426,0.4248405859276832
43.961961255826516,0.5418361644923868,2.8272453519610306,0.5751339161052491,0.42486608390237784
43.96689507418988,0.5415666365013618,2.836981162478656,0.5751198358360121,0.4248801641716159
43.97182889255325,0.5404814472150586,2.844770679801073,0.5751274030416825,0.42487259696594704
43.97676271091661,0.5389126325727627,2.850272329194522,0.5751538324215407,0.4248461675860897
43.98169652927998,0.5379600424827484,2.853794157226328,0.5751775645849083,0.42482243542272147
43.98663034764335,0.5378757090030793,2.8552540091998693,0.5751745287827522,0.42482547122487785
43.991564166006704,0.5375749534203549,2.8551667287810822,0.5751469766752519,0.42485302333237945
43.99649798437007,0.5362035899121196,2.853499477567175,0.575125293806164,0.42487470620146944
44.001431802733435,0.5345773224986728,2.850081527946175,0.5751328872082546,0.4248671127993798
44.006365621096805,0.534012084153331,2.8437992693687026,0.5751577847566814,0.42484221525095484
44.011299439460174,0.5342250860080578,2.835642970699425,0.5751694800901943,0.42483051991744325
44.01623325782354,0.5339215986858099,2.8251432020278537,0.57515871236539,0.42484128764224915
44.021167076186906,0.5329053231625899,2.81297390914562,0.5751454487097404,0.4248545512978983
44.02610089455027,0.532245857105784,2.798330972712554,0.5751465234559309,0.42485347655170796
44.03103471291364,0.5325459753601842,2.7823178286683206,0.5751533992952416,0.42484660071239816
44.03596853127701,0.5331897565716275,2.7644597098711974,0.575151851350022,0.4248481486576196
44.04090234964037,0.5333112494263923,2.74524901826978,0.5751474177052435,0.42485258230239836
44.04583616800374,0.5329837292373163,2.7245005893520253,0.575152746566631,0.42484725344101243
44.0507699863671,0.5332194827055946,2.70270367987029,0.5751602645200156,0.42483973548763015
44.05570380473046,0.5347361728429929,2.679476012938588,0.5751526295777577,0.42484737042988985
44.06063762309383,0.5367288892962724,2.655172542164761,0.5751373014522724,0.4248626985553782
44.065571441457195,0.5377192634352036,2.6295877309645426,0.5751417007413255,0.4248582992663271
44.070505259820564,0.5377299115265814,2.6027031588832097,0.5751682762737796,0.4248317237338742
44.075439078183926,0.5383224902744036,2.574650058976197,0.5751823999349387,0.4248176000727163
44.080372896547296,0.5404728402178862,2.5453696691733345,0.5751598955931653,0.42484010441449127
44.085306714910665,0.5434677904840484,2.5154323039607593,0.5751241762626595,0.4248758237449995
44.09024053327403,0.5456593658356457,2.4846717217069023,0.5751145987158329,0.42488540129182584
44.0951743516374,0.5461134073323752,2.453136196637735,0.5751345770886676,0.42486542291898866
44.10010817000076,0.5458019682232389,2.4209753840428005,0.5751570898496855,0.4248429101579698
44.10504198836413,0.5461165287975905,2.3880679692587403,0.5751695804251277,0.4248304195825277
44.1099758067275,0.5471109486235483,2.354625504837168,0.5751803375641488,0.4248196624435062
44.11490962509086,0.5482062259415453,2.3210909105906303,0.5751836737211162,0.4248163262865372
44.11984344345422,0.5489285496065321,2.287335482521128,0.5751579477404615,0.4248420522671924
44.124777261817584,0.5486925654986432,2.253796961502527,0.5751106710070142,0.4248893290006405
44.129711080180954,0.5474207343252746,2.2205960251028403,0.5750897515398358,0.42491024846782044
44.13464489854432,0.5460510078405658,2.187870907782702,0.5751244280302054,0.42487557197745224
44.139578716907685,0.5454796746837256,2.1555513438595924,0.5751793194097845,0.42482068059787453
44.144512535271055,0.5451875420406946,2.1233793840258928,0.5751952139131945,0.4248047860944679
44.14944635363442,0.5436439107261717,2.091672095647571,0.5751599816619308,0.42484001834573354
44.154380171997786,0.5404766596716315,2.060722285800526,0.5751140497031326,0.4248859503045348
44.15931399036115,0.5373963003653845,2.0304655412652988,0.5750974877643322,0.42490251224333975
44.16424780872452,0.5360870834711136,2.0009077608319092,0.5751159911368812,0.4248840088707938
44.16918162708789,0.5360824220751215,1.9724060071844534,0.5751514142570927,0.4248485857505859
44.17411544545125,0.5366467764923424,1.945111067035093,0.5751807177788808,0.4248192822287977
44.17904926381462,0.5377332434608467,1.919086121467547,0.5751825976091429,0.4248174023985341
44.183983082177974,0.5381105987116668,1.894387348202428,0.5751450036395245,0.42485499636815177
44.188916900541344,0.5359890546929758,1.8711758382861559,0.5750787330427906,0.42492126696488486
44.19385071890471,0.5317722504780289,1.8496317130265687,0.5750193679729407,0.4249806320347333
44.198784537268075,0.5291288547466868,1.8300266413105961,0.5750041919599088,0.4249958080477658
44.203718355631445,0.5311042129014744,1.8123284310412595,0.5750382507556605,0.42496174925201435
44.20865217399481,0.5346842314218775,1.7960415026155738,0.5750838935773033,0.4249161064303714
44.213585992358176,0.5344804773879331,1.7817618278868326,0.5750936813638815,0.4249063186437942
44.218519810721546,0.5308110077761273,1.7696811169064235,0.5750596026049068,0.4249403974027695
44.22345362908491,0.5277408665462983,1.759938628678367,0.5750224423305569,0.4249775576771201
44.22838744744828,0.5263481937076482,1.752310187530288,0.5750252426578762,0.42497475734980206
44.23332126581164,0.5247037906566661,1.7465430706686318,0.5750654563750541,0.42493454363262556
44.23825508417501,0.5221154008473692,1.74291360315083,0.5751024848351652,0.42489751517251567
44.24318890253837,0.5198380463142243,1.7414483603971107,0.5751042068163946,0.4248957931912875
44.24812272090173,0.5179666058019401,1.7419916927940526,0.5750734254949028,0.4249265745127748
44.2530565392651,0.5155048999210385,1.7447379790974116,0.5750322931725755,0.4249677068350974
44.257990357628465,0.5135015057007464,1.7494616457133705,0.5750044826364394,0.42499551737123076
44.262924175991834,0.5147084546531887,1.756346995114913,0.5749189445894225,0.4250810554182483
44.267857994355204,0.5186622147555339,1.7653881684469805,0.5749338460831165,0.42506615392455543
44.272791812718566,0.5219744666492917,1.7761590160541547,0.5749358976173066,0.4250641023903661
44.277725631081935,0.5236677578069032,1.789190104861247,0.574892962826211,0.42510703718146275
44.2826594494453,0.5257711498538391,1.8044015760435448,0.574821536835655,0.4251784631720195
44.28759326780867,0.529593688577883,1.821684491686561,0.574774992219463,0.425225007788212
44.292527086172036,0.534176385692793,1.8407006008537525,0.5747792322879218,0.42522076771975365
44.2974609045354,0.5383997627526145,1.8616852413838898,0.5748013006789104,0.4251986993287653
44.30239472289877,0.5425678062423109,1.8843561005155316,0.5747996391446617,0.4252003608630148
44.30732854126212,0.5471107861027289,1.9088013368183483,0.574781182485643,0.42521881752203383
44.31226235962549,0.5508446295360867,1.9347532336701831,0.5747858756132359,0.4252141243944398
44.31719617798886,0.5527857510482446,1.962132458810239,0.5748305234350649,0.4251694765726101
44.322129996352224,0.554628184574995,1.990781628966508,0.5748914370525225,0.42510856295515187
44.32706381471559,0.5590483579580797,2.0206785868899244,0.5749373111949884,0.42506268881268544
44.331997633078956,0.564927164145576,2.0517255177089577,0.5749588803005948,0.42504111970708025
44.336931451442325,0.566547654786122,2.083949754010019,0.5749610464408484,0.4250389535668303
44.341865269805695,0.5615002991277592,2.1173774258272204,0.5749413845983619,0.42505861540931944
44.34679908816906,0.5589180663880481,2.1515977476379384,0.5748961434700717,0.4251038565376147
44.351732906532426,0.5704432351849291,2.186700158888762,0.5748475763093854,0.4251524236983033
44.35666672489579,0.5885803734227634,2.222545261565539,0.5748400359603756,0.42515996404731543
44.36160054325916,0.5921466686402408,2.2589196318214513,0.5748890669983315,0.425110933009362
44.36653436162253,0.5792740519164564,2.2955193333755366,0.5749499437049038,0.42505005630279113
44.37146817998588,0.5711982277090509,2.3321944371496843,0.5749643386304594,0.42503566137723703
44.37640199834925,0.5805153882745493,2.3690924367383808,0.5749319828065459,0.42506801720115206
44.381335816712614,0.5956658486435725,2.4059692199105664,0.574907610947768,0.42509238905993013
44.38626963507598,0.599091506966034,2.4423161581471393,0.5749255952736841,0.42507440473401326
44.39120345343935,0.5905503565519525,2.478090098718818,0.574957187665031,0.4250428123426655
44.396137271802715,0.5852696662998649,2.5128389162504776,0.5749550419680723,0.425044958039624
44.401071090166084,0.5904321451676579,2.546920955733053,0.5749175565985276,0.4250824434091687
44.40600490852945,0.5970434739872968,2.5798622188765545,0.5748885749918519,0.42511142501584287
44.410938726892816,0.5979220251038597,2.61169030856444,0.5749020287116694,0.4250979712960229
44.415872545256185,0.5965851893927784,2.6419712828529094,0.5749457238241861,0.4250542761835067
44.42080636361955,0.5960574354377818,2.671066405923459,0.5749797628999772,0.4250202371077183
44.42574018198292,0.5950016857093317,2.6986881238903146,0.5749773910590785,0.42502260894861865
44.43067400034627,0.5946947978349589,2.724632616074777,0.5749446412119914,0.42505535879570666
44.43560781870964,0.5975117838339632,2.748884403445663,0.5749103828645034,0.4250896171431956
44.44054163707301,0.6009888267916579,2.7705776539953666,0.5749027743587873,0.4250972256489143
44.44547545543637,0.6011050367076509,2.789923949821445,0.5749280384323037,0.4250719615754004
44.45040927379974,0.5990795806830451,2.8073502864715225,0.5749641417613496,0.4250358582463566
44.455343092163105,0.5992735844199822,2.8227061091084575,0.5749788508615375,0.4250211491461714
44.460276910526474,0.6016354856190257,2.8354280642410554,0.5749606175477523,0.4250393824599581
44.46521072888984,0.6023516165428813,2.845974464997417,0.5749297857778082,0.4250702142299032
44.470144547253206,0.6015417165469609,2.854736379747044,0.5749165913302428,0.4250834086774708
44.475078365616575,0.6032152404624073,2.86184725398269,0.5749307869938358,0.42506921301387884
44.48001218397994,0.6077932351471904,2.8668683804472126,0.5749555019888946,0.42504449801882027
44.48494600234331,0.6105202940350991,2.8702312513598525,0.5749673757937874,0.42503262421392696
44.489879820706676,0.6084906644270692,2.87197607821765,0.5749583966134609,0.4250416033942555
44.49481363907003,0.6057041531671311,2.8718236546755884,0.5749403714934924,0.4250596285142254
44.4997474574334,0.6076229176933858,2.8695252641633373,0.5749316967234105,0.42506830328430895
44.50468127579676,0.6134165040217294,2.865048248269844,0.5749390566939941,0.4250609433137268
44.50961509416013,0.6183747307902592,2.858952132881393,0.5749524291689274,0.42504757083879496
44.5145489125235,0.6197616970987271,2.8508424988127685,0.5749583462421122,0.42504165376561226
44.519482730886864,0.6174153622188812,2.8398549009926852,0.5749536535681441,0.42504634643958056
44.52441654925023,0.6144717275970099,2.8260012431733954,0.5749445925186519,0.4250554074890728
44.529350367613596,0.6163250426844461,2.810351015379417,0.5749384795664401,0.4250615204412854
44.534284185976965,0.6236139175145412,2.792704135515129,0.5749402014305743,0.4250597985771535
44.539218004340334,0.6299619846829181,2.7736546903119184,0.574950663425492,0.42504933658223687
44.5441518227037,0.6292927083580216,2.7536290754020722,0.5749622111251038,0.42503778888262617
44.549085641067066,0.6232750981532907,2.7327070888593967,0.5749608485147624,0.4250391514929707
44.55401945943043,0.6208250684804194,2.710275393275249,0.574942146397967,0.4250578536097672
44.55895327779379,0.6272019036956558,2.686228013282745,0.5749235015447838,0.4250764984629542
44.56388709615716,0.6352950267716319,2.661185391551151,0.5749296180682256,0.4250703819395143
44.56882091452052,0.6359711170018865,2.6351962689967023,0.5749604326264007,0.42503956738133974
44.57375473288389,0.6317664640256024,2.6081940376410753,0.5749831563303327,0.4250168436774089
44.578688551247254,0.6302333529276768,2.5798088812918767,0.5749677043907766,0.4250322956169662
44.58362236961062,0.631893485152039,2.550456003944073,0.5749265860838318,0.42507341392391396
44.58855618797399,0.633035279509055,2.520026255602004,0.5749050077580362,0.4250949922497099
44.593490006337355,0.6334745328688337,2.489089816149998,0.5749275244653754,0.4250724755423687
44.598423824700724,0.6359582402474028,2.457685582945741,0.5749687736302631,0.42503122637748
44.603357643064086,0.6399093791730793,2.425809554201309,0.5749850174200715,0.42501498258767084
44.608291461427456,0.6409212455204281,2.39331830820706,0.5749630637530051,0.42503693625473815
44.613225279790825,0.6372787225562001,2.3607403867557277,0.5749276466640371,0.4250723533437052
44.61815909815419,0.6316769397684528,2.3280814003565182,0.5749096064237884,0.4250903935839531
44.62309291651755,0.6284274663738872,2.2953615000358423,0.5749194140920012,0.425080585915741
44.62802673488091,0.6311161656716986,2.2623712620220306,0.5749459033123511,0.42505409669539285
44.63296055324428,0.6380020973452559,2.229256696772269,0.5749679358481327,0.4250320641596129
44.63789437160765,0.6428698804188935,2.1963388841298466,0.5749701660636775,0.4250298339440692
44.64282818997101,0.6420764435533232,2.163781978040779,0.5749564118670523,0.4250435881406967
44.64776200833438,0.6377811431820821,2.1317201709381832,0.5749437755219808,0.4250562244857712
44.652695826697745,0.6360012625844833,2.1001383394244186,0.5749386106764183,0.4250613893313367
44.657629645061114,0.6397048428382571,2.068675795045813,0.5749284460304418,0.4250715539773183
44.66256346342448,0.6440898442928028,2.03776891744895,0.574906107025988,0.42509389298177425
44.667497281787846,0.644281428616916,2.0078225801477374,0.5748896615480961,0.4251103384596703
44.672431100151215,0.6436257712292393,1.9787522388878176,0.5749024550717515,0.42509754493601676
44.67736491851458,0.6478604033140328,1.9507359726093518,0.5749390157900884,0.4250609842176779
44.68229873687795,0.6549226401349748,1.9238006527318208,0.5749664574788117,0.4250335425289539
44.68723255524131,0.6579666198944342,1.8982127591773934,0.5749599850681029,0.4250400149396611
44.69216637360467,0.6561843694790226,1.8742237869046199,0.5749260526100665,0.425073947397696
44.69710019196804,0.6543825547627701,1.8515832023686014,0.574889935214301,0.42511006479346136
44.7020340103314,0.6554792620862486,1.8304400274137829,0.574870727568358,0.42512927243940474
44.70696782869477,0.6593663722981786,1.8109648648299466,0.5748713297943182,0.42512867021344347
44.71190164705814,0.6647478703075796,1.7933428323626794,0.57488296475617,0.4251170352515927
44.716835465421504,0.6695368143405688,1.7777648599271518,0.5748915843627737,0.4251084156449893
44.72176928378487,0.6709614675097577,1.76435100806247,0.5748804258761356,0.42511957413162904
44.726703102148235,0.6675734361580187,1.7528386138227745,0.5748434065562258,0.4251565934515401
44.731636920511605,0.6635088337316591,1.7430678554045504,0.5748199024404856,0.4251800975672809
44.736570738874974,0.6648689609842515,1.7353154642882942,0.5747995867987521,0.42520041320901636
44.741504557238336,0.6699614492847955,1.7294903868349982,0.5747880147966854,0.425211985211085
44.746438375601706,0.6714387036424586,1.7259403655146164,0.574779759480339,0.42522024052742924
44.75137219396506,0.6674309802091757,1.7248281186040069,0.5747318010551319,0.42526819895263124
44.75630601232843,0.6633053246626597,1.7257557176323743,0.5746798421262543,0.4253201578815039
44.7612398306918,0.6636187559362121,1.728324849234236,0.574582167430159,0.4254178325776
44.76617364905516,0.667091776573927,1.7328556452615604,0.5744565289604334,0.42554347104732587
44.77110746741853,0.6691198184949805,1.739481403036873,0.5743628823355643,0.4256371176721954
44.77604128578189,0.6683368706941316,1.7484917650977618,0.5743296919548534,0.42567030805290784
44.78097510414526,0.6682236748979254,1.760018367876125,0.5743153640418418,0.42568463596591927
44.78590892250863,0.6713028275518329,1.773843909190925,0.5742791265466878,0.4257208734610747
44.790842740871994,0.6754654776929072,1.7899372358820562,0.5742213041120264,0.4257786958957366
44.795776559235364,0.6780791182958515,1.8082861263777386,0.5741685013667049,0.42583149864105907
44.800710377598726,0.6797934851101455,1.8286383468891823,0.5741493929867477,0.42585060702101674
44.805644195962095,0.6817325190146142,1.8509295909333818,0.5741759997597058,0.4258240002480595
44.81057801432546,0.683122535732023,1.8751432542464561,0.5742291062368335,0.42577089377093047
44.81551183268882,0.6832541740655873,1.9012605097136623,0.5742656268402085,0.42573437316755525
44.82044565105219,0.6833719773088976,1.9293477221478827,0.5742564164319898,0.42574358357577446
44.82537946941555,0.6847321420989837,1.9593318733246898,0.5742171412241988,0.42578285878356426
44.83031328777892,0.6860966721506201,1.9911284860900296,0.5741937831246156,0.4258062168831479
44.83524710614229,0.6854769917156761,2.0244824039132654,0.5742186545290227,0.42578134547874424
44.84018092450565,0.6832199551689846,2.059076402736208,0.5742827279600139,0.4257172720477563
44.84511474286902,0.6809862417731408,2.095038243322067,0.574344709192149,0.425655290815625
44.850048561232384,0.679523729389381,2.1320308494205027,0.5743639768770382,0.42563602313073934
44.854982379595754,0.679155529593543,2.1699365542663505,0.574332186617528,0.4256678133902507
44.85991619795912,0.6796689223683472,2.2082282238213793,0.5742801974183427,0.42571980258943987
44.864850016322485,0.679906293420822,2.246620551037052,0.5742517828054952,0.4257482172022881
44.869783834685855,0.6789757804323837,2.2852620038445544,0.5742654782322237,0.4257345217755609
44.87471765304921,0.6776958391463173,2.3242387984873907,0.5743012410794209,0.42569875892836495
44.87965147141258,0.6778906137862734,2.3633485202231617,0.5743242948345026,0.42567570517328407
44.88458528977595,0.680015711519646,2.4021671285318407,0.5743201512300217,0.4256798487777648
44.88951910813931,0.6821344137164949,2.4403307602418134,0.5743055131249646,0.42569448688282047
44.89445292650268,0.6823622809347694,2.4777783426602635,0.5743057000614158,0.4256942999463689
44.89938674486604,0.6814505415928989,2.514489609078674,0.5743223172383758,0.42567768276940865
44.90432056322941,0.6811587021029257,2.5501195744511578,0.574329445094349,0.4256705549134343
44.90925438159278,0.6819488101686493,2.5842020578612663,0.5743093031524442,0.42569069685533634
44.91418819995614,0.6833493812247446,2.616434450822594,0.5742844191911973,0.42571558081658173
44.91912201831951,0.684493528358697,2.646464027364331,0.5742949866597842,0.4257050133479981
44.924055836682875,0.6844750307930617,2.674704370330502,0.5743410597783738,0.42565894022941003
44.928989655046244,0.683626706503007,2.701524977740762,0.5743708457337425,0.4256291542740434
44.933923473409614,0.6833936200065797,2.726768985928751,0.5743441097027926,0.42565589030499396
44.93885729177297,0.6843163568805085,2.7503866654915425,0.5742893568276264,0.4257106431801624
44.94379111013634,0.6853671137855305,2.7720534270142503,0.5742716578971476,0.4257283421106437
44.9487249284997,0.6853705917907656,2.7921357067987924,0.5743110025989566,0.42568899740883687
44.95365874686307,0.6843754571346377,2.8096665502729667,0.574359730391556,0.42564026961623946
44.95859256522644,0.6835548388567689,2.8250553912163787,0.5743645426329336,0.42563545737486375
44.9635263835898,0.6837741427573666,2.838805266867605,0.5743276665355644,0.4256723334722331
44.96846020195317,0.6845117103975821,2.8499628963313,0.5742954720701917,0.42570452793760793
44.97339402031653,0.6847573100353145,2.8591935076127646,0.574301215242015,0.42569878476578604
44.9783278386799,0.6842725492360231,2.8666027410261057,0.5743329942413614,0.4256670057664398
44.98326165704327,0.6835758828782391,2.8722496451405264,0.5743534362900535,0.4256465637177474
44.988195475406634,0.6833442897313238,2.875691996259946,0.5743412553935372,0.4256587446142646
44.993129293770004,0.6838491879859775,2.8770897755607194,0.5743128633832637,0.42568713662453933
44.99806311213336,0.6845929450680973,2.876704603827288,0.5743033961944171,0.42569660381338736
45.00299693049673,0.6850690136154935,2.8740149399275468,0.5743254561685756,0.42567454383923015
45.0079307488601,0.685422190255941,2.869163662509949,0.5743522516942753,0.425647748313532
45.01286456722346,0.6858432357569229,2.8622835823143378,0.5743497892746801,0.42565021073312925
45.01779838558683,0.6862532293403486,2.8532969384067726,0.5743207822263262,0.4256792177814833
45.02273220395019,0.6869313034408377,2.842307029962785,0.5743011390796146,0.42569886092819403
45.02766602231356,0.6883479542109214,2.829182656465987,0.5743136823473636,0.42568631766044596
45.03259984067693,0.6901999939209137,2.814570175918982,0.5743420307792888,0.4256579692285222
45.03753365904029,0.6913889180941757,2.7981630684572254,0.5743548376168254,0.4256451623909867
45.04246747740366,0.6914302010252924,2.779836249386419,0.5743416239924809,0.42565837601533185
45.047401295767024,0.6915089083697292,2.7597295499446033,0.5743174336207764,0.42568256638703866
45.05233511413039,0.692944313422409,2.7382738449450903,0.5743041999581262,0.42569580004969076
45.05726893249376,0.6950989808049202,2.7154487459203676,0.5743138253023599,0.4256861747054596
45.06220275085712,0.6964295984341631,2.6913667195954862,0.574338822471464,0.42566117753635774
45.06713656922049,0.6966461664298472,2.6655877499592733,0.5743550417236463,0.42564495828417676
45.07207038758385,0.6963914551321132,2.638683199600214,0.5743444366790665,0.42565556332875715
45.07700420594722,0.696274754927166,2.6102368058402963,0.5743182344991932,0.42568176550863257
45.08193802431059,0.6967739271206633,2.580613381324075,0.574305481458749,0.4256945185490789
45.08687184267395,0.6978139884524147,2.5500277019005186,0.5743167625758546,0.42568323743197545
45.09180566103732,0.6986673337812852,2.518764288849566,0.5743341808469382,0.4256658191608899
45.09673947940068,0.6987111100313099,2.4866252936778404,0.5743400633493979,0.42565993665842816
45.10167329776405,0.6981874859131386,2.453889870387829,0.5743365774954556,0.42566342251236955
45.10660711612742,0.698034713270965,2.4205336466424505,0.574330797202194,0.4256692028056313
45.11154093449078,0.6987312037338208,2.3867770150046366,0.5743207551031877,0.4256792449046371
45.11647475285415,0.6996311925736216,2.352395268880041,0.5743083817737941,0.42569161823402984
45.121408571217515,0.7001719409510667,2.3179476561624965,0.5743092129360982,0.42569078707172564
45.12634238958088,0.700735499996883,2.283443633252146,0.5743318094074262,0.4256681906003994
45.131276207944246,0.701870491439675,2.248850589610848,0.5743563575752428,0.4256436424325841
45.13621002630761,0.7036065654998276,2.2142925228517485,0.5743517667388892,0.4256482332689388
45.14114384467098,0.70603517838473,2.180077318235101,0.5743151411941763,0.4256848588136538
45.14607766303434,0.7090752443884462,2.145999719739406,0.574281830688243,0.42571816931959033
45.15101148139771,0.7116724220249453,2.1122554671950913,0.5742880786503315,0.42571192135750363
45.15594529976108,0.7129855760812142,2.0790568031993573,0.5743263692833639,0.4256736307244757
45.16087911812444,0.7139092497548848,2.0464688868858323,0.5743502318662711,0.4256497681415716
45.16581293648781,0.7161593000988029,2.014745687740795,0.5743311499825322,0.42566885002531407
45.17074675485117,0.7194740556883242,1.9839995850256544,0.5742968129723368,0.42570318703551285
45.17568057321454,0.721281791361035,1.954283216750194,0.5742945344608215,0.4257054655470271
45.18061439157791,0.7204446357059076,1.9257526015760058,0.5743283650865074,0.4256716349213401
45.185548209941274,0.7197734917587225,1.8986746225873745,0.5743591902802403,0.4256408097276059
45.190482028304636,0.7220070640120109,1.8726717212918453,0.5743602379516549,0.42563976205619
45.195415846668,0.7248183435947457,1.8478265861060128,0.5743393365719025,0.4256606634359413
45.20034966503137,0.7238349311357289,1.8246753950837962,0.574306393008836,0.42569360699900893
45.20528348339474,0.7193969339987061,1.8032435416063266,0.5742562902476519,0.4257437097601928
45.2102173017581,0.715325302769114,1.7840479030686223,0.5741930183234148,0.42580698168443
45.21515112012147,0.7131861849693502,1.7670354111971573,0.5741399828879168,0.42586001711992877
45.22008493848483,0.7119052030604999,1.7522773829780456,0.5741161043405805,0.4258838956672663
45.2250187568482,0.7106330877865484,1.7397012427925385,0.5741205910777282,0.42587940893011994
45.22995257521157,0.7103531583966103,1.729126020614093,0.5741424791977181,0.4258575208101307
45.23488639357493,0.7114617841311514,1.7200395428654551,0.5741673404870365,0.42583265952081417
45.2398202119383,0.7120384518335515,1.713211062000546,0.5741797537200168,0.4258202462878352
45.244754030301664,0.7107619056477837,1.7084503996815628,0.5741776711216268,0.4258223288862244
45.24968784866503,0.7091165078921097,1.7060269937840196,0.5741726199695736,0.4258273800382728
45.254621667028395,0.7093404667843841,1.7057264546908004,0.5741554015361396,0.42584459847170186
45.25955548539176,0.7113799350121469,1.7075562317325192,0.5741022442544353,0.42589775575340494
45.26448930375513,0.7128331894459885,1.7118703036509166,0.5740027132064192,0.4259972868014223
45.26942312211849,0.7119232882207358,1.7189377014870226,0.5738892808020409,0.42611071920580146
45.27435694048186,0.7096979114235852,1.7284897683078462,0.5738333830476041,0.4261666169602391
45.27929075884523,0.7085259444765257,1.7400627140347285,0.5738415388617171,0.4261584611461275
45.28422457720859,0.7098923513522929,1.7540444932263028,0.5738604113563465,0.4261395886514989
45.28915839557196,0.7137535940298556,1.7703908953500858,0.5738423867246067,0.4261576132832387
45.29409221393532,0.7169493148936936,1.7891542530677313,0.5737930096182724,0.4262069903895741
45.29902603229869,0.7150530778525471,1.8101549062299918,0.573753554150167,0.42624644585767996
45.30395985066206,0.7099441630946124,1.8332658696370432,0.5737492838042683,0.4262507162035786
45.30889366902542,0.7097000986033831,1.8581881777119873,0.5737683160776581,0.4262316839301885
45.313827487388785,0.7172728390954604,1.8846870096415134,0.5737888210436605,0.42621117896418603
45.31876130575215,0.7260946000961833,1.9125661814014308,0.5738093545813295,0.4261906454265163
45.32369512411552,0.7278000063151837,1.942242720482899,0.5738383846347146,0.42616161537313035
45.32862894247888,0.7210401957635849,1.973668856765336,0.5738646419455475,0.4261353580622966
45.33356276084225,0.7144767743141683,2.0067955674232945,0.5738648732295275,0.42613512677831944
45.33849657920562,0.7170443404489975,2.0415255974919537,0.5738461616428132,0.42615383836503795
45.34343039756898,0.7255388509396693,2.0776246471739146,0.5738505839191136,0.4261494160887399
45.34836421593235,0.7305846418185163,2.1147037902784573,0.5738973162428518,0.42610268376500604
45.35329803429571,0.7298114361902769,2.152643070641777,0.5739442046171136,0.42605579539074584
45.35823185265908,0.7281615920923776,2.191220138770625,0.57393760252941,0.4260623974784529
45.36316567102245,0.7304750658910949,2.2299209049225666,0.5738864617715126,0.42611353823635256
45.36809948938581,0.7368995782722493,2.268999638990421,0.5738522489077081,0.4261477511001573
45.37303330774918,0.7430009821765499,2.3083480364416697,0.5738689899450115,0.4261310100628557
45.37796712611254,0.7445827575605644,2.347581685131056,0.5739074985875555,0.4260925014203137
45.38290094447591,0.7428210513068028,2.386552475356863,0.5739237543898044,0.4260762456180646
45.387834762839276,0.7418456369089784,2.4251236911573333,0.5739123868034666,0.42608761320440053
45.39276858120264,0.7436822959014759,2.4629413188904707,0.5738990972406455,0.4261009027672221
45.39770239956601,0.7479026152976327,2.4996186497073323,0.5739013277967188,0.42609867221114867
45.40263621792937,0.7526322711413578,2.5351859046561476,0.573914094770101,0.4260859052377656
45.40757003629274,0.7559239401848262,2.569570382494792,0.5739247662622291,0.42607523374563594
45.41250385465611,0.756928436974581,2.602704444837587,0.5739268389624796,0.4260731610453829
45.41743767301947,0.755511025344357,2.634317952377091,0.573920503969168,0.42607949603869644
45.42237149138284,0.7537463377564643,2.6639925603815353,0.5739095054842329,0.4260904945236337
45.4273053097462,0.7554397121690528,2.6918756332029914,0.5739012131348041,0.42609878687306435
45.43223912810957,0.760664852629016,2.7183720081982323,0.573904960502684,0.42609503950518457
45.43717294647294,0.7652171743472487,2.7427589959875656,0.5739231699172738,0.4260768300905967
45.442106764836296,0.7659292924374498,2.7652247666250465,0.5739428014894549,0.426057198518418
45.447040583199666,0.7633180858144538,2.7858766087936506,0.573943210299788,0.4260567897080879
45.45197440156303,0.7608952896853546,2.804600545019752,0.5739201884798145,0.4260798115280626
45.4569082199264,0.7618474652202057,2.82136399717169,0.5738969580550937,0.42610304195278687
45.46184203828977,0.7655465528834295,2.8362631461528607,0.5739003228328708,0.42609967717501024
45.46677585665313,0.7692670828065471,2.849403747504047,0.5739278239794864,0.4260721760283965
45.4717096750165,0.770904757940537,2.860285002498397,0.5739494144402844,0.4260505855676
45.47664349337986,0.7695167579341918,2.8692498016722667,0.5739431667861331,0.4260568332217526
45.48157731174323,0.7666905748352885,2.876383379522461,0.5739195952769226,0.426080404730963
45.4865111301066,0.7654527835585941,2.8819842276779752,0.5739058699419785,0.4260941300659077
45.49144494846996,0.7670403136146381,2.885657722967429,0.5739137818909249,0.42608621811696296
45.49637876683333,0.7710212280328815,2.886659349208443,0.5739302341036069,0.4260697659042827
45.50131258519669,0.7753297146399284,2.8852620754762017,0.5739366434831568,0.4260633565247336
45.506246403560056,0.7764395501314602,2.88176582246161,0.5739308218245738,0.4260691781833183
45.511180221923425,0.7731331059024262,2.8760160412244624,0.5739251182803313,0.42607488172756275
45.51611404028679,0.7684693215837417,2.867814473685687,0.5739262116430353,0.42607378836486026
45.52104785865016,0.7680943081934974,2.8572045494239102,0.5739274943674836,0.42607250564041194
45.52598167701352,0.7754457861608595,2.844879730250376,0.5739241983583329,0.4260758016495626
45.53091549537689,0.7845741694677083,2.83050837947957,0.5739229588711279,0.4260770411367686
45.53584931374026,0.7848918582325058,2.8143008709588537,0.5739278298522531,0.4260721701556465
45.54078313210362,0.7768894660636398,2.7969668094653746,0.5739299823367311,0.42607001767116864
45.54571695046699,0.7721304178104714,2.77831307532665,0.5739240955836888,0.42607590442421256
45.55065076883035,0.7772594710661874,2.7583465798983955,0.5739217702795698,0.42607822972833376
45.55558458719372,0.787102051052543,2.736572413052977,0.5739326489579439,0.42606735104996185
45.56051840555709,0.7918244020244998,2.7137305070673587,0.5739436059197878,0.4260563940881209
45.565452223920445,0.7881517102262846,2.689268310503031,0.573935491990076,0.4260645080178345
45.570386042283815,0.783019075565115,2.66354658916017,0.5739139207611141,0.4260860792467973
45.57531986064718,0.7833327250489864,2.636931901028723,0.5739039007947503,0.42609609921316255
45.580253679010546,0.7879552839513813,2.60934472457039,0.5739160091183667,0.4260839908895472
45.585187497373916,0.7935794681522313,2.580668433086262,0.5739357538144124,0.4260642461935042
45.59012131573728,0.7981598482669852,2.5509925053238502,0.5739463038201221,0.42605369618779415
45.59505513410065,0.7982516711964311,2.520698700177737,0.5739442368392628,0.4260557631686516
45.59998895246401,0.7934198864630271,2.4898207280636457,0.5739310122020238,0.4260689878058896
45.60492277082738,0.7899741767755429,2.4577964628739677,0.5739082402142573,0.42609175979365604
45.60985658919075,0.7939990010556796,2.4251842392638494,0.5738897415844985,0.4261102584234153
45.61479040755411,0.8035050344435297,2.3918673940119537,0.5738991720657899,0.4261008279421227
45.61972422591748,0.8094175398945943,2.357904137897161,0.573939080110245,0.4260609198976676
45.62465804428084,0.8067723024093767,2.3234662104237174,0.5739750033060745,0.4260249967018386
45.629591862644205,0.8027068415285412,2.289168663010731,0.5739698300613351,0.4260301699465803
45.634525681007574,0.805957142424915,2.2548523682594084,0.5739280825335273,0.42607191747438916
45.639459499370936,0.81350921701689,2.2204520356926367,0.5738885714484064,0.42611142855951156
45.644393317734306,0.8162378506042118,2.186250538919545,0.5738779673663646,0.42612203264155724
45.64932713609767,0.8125166128404744,2.1523613111452313,0.5738902136520583,0.426109786355865
45.65426095446104,0.8089150083798619,2.118704440734034,0.5739088959016114,0.42609110410631573
45.65919477282441,0.8112760222487965,2.085407791067881,0.5739273319832753,0.42607266802465604
45.66412859118777,0.8191888363501384,2.0524505286227765,0.5739412229492085,0.426058777058726
45.66906240955114,0.8260092416413595,2.0201531377484945,0.5739421479247553,0.42605785208318325
45.6739962279145,0.8262217301509542,1.9887810290806656,0.573930936678379,0.42606906332955946
45.67893004627787,0.823133773829504,1.958402934369642,0.573923717134869,0.4260762828730675
45.68386386464124,0.822494079252753,1.9288133702745878,0.5739299412755652,0.4260700587323702
45.6887976830046,0.8230229052570687,1.9002279415711691,0.5739337219493761,0.4260662780585582
45.693731501367964,0.8200698656651177,1.8730052878327077,0.5739135638659494,0.426086436141983
45.698665319731326,0.8152096767727547,1.8470379258097163,0.573875568758768,0.4261244312491652
45.703599138094695,0.8151405002670318,1.8224696507146583,0.5738491907294465,0.42615080927848703
45.708532956458065,0.8198469222193286,1.7995654868941582,0.573852095921293,0.42614790408664005
45.71346677482143,0.8216556504008825,1.7784508958648955,0.5738763669730971,0.426123633034837
45.718400593184796,0.8177544859337348,1.7590201786781594,0.57390563941531,0.4260943605926249
45.72333441154816,0.814475278519172,1.741545024300393,0.5739254185437028,0.4260745814642329
45.72826822991153,0.817187046530741,1.7260917352693204,0.5739214799233348,0.42607852008460256
45.7332020482749,0.8225155944054637,1.7128832088348198,0.5738969900163597,0.4261030099915785
45.73813586663826,0.8233735418177406,1.7019176098824689,0.5738860744358492,0.42611392557209093
45.74306968500163,0.8183973212236327,1.6931481976337925,0.57386943504578,0.4261305649621614
45.74800350336499,0.8134095663813237,1.68723148102615,0.5738611310551065,0.42613886895283104
45.75293732172836,0.8125214164779072,1.6831122998595374,0.5738446646114276,0.42615533539650485
45.75787114009172,0.8130879525599888,1.680799466303737,0.5737755560508246,0.426224443957105
45.762804958455085,0.8125531300358471,1.6807042820981295,0.5736924677628717,0.42630753224505896
45.767738776818454,0.8124718076223552,1.6828779088217454,0.573642003391567,0.42635799661636425
45.77267259518182,0.8139975820663183,1.6875279464246207,0.573635940599629,0.426364059408303
45.777606413545186,0.8149704216557139,1.6949198460271857,0.573638797225956,0.4263612027819768
45.782540231908555,0.8132694934551808,1.7054653245770945,0.5736433415486502,0.42635665845928356
45.78747405027192,0.8105608213630905,1.7188523255732868,0.5736454665798906,0.426354533428044
45.79240786863529,0.8095098105676217,1.735062686916725,0.5736148089813236,0.42638519102661177
45.79734168699865,0.8096883372142029,1.7540243760652077,0.5735338230164858,0.4264661769914493
45.80227550536202,0.8095664577228425,1.775533192486683,0.5734414033365469,0.4265585966713888
45.80720932372539,0.8094842824996361,1.7994739720285724,0.5734069908198309,0.42659300918810605
45.81214314208875,0.8104406342704726,1.825965817402698,0.5734649350755572,0.42653506493237886
45.81707696045212,0.8113816487906328,1.854874735933861,0.5735825742812288,0.4264174257267065
45.822010778815475,0.8099434045637542,1.885817925919505,0.5736876496530463,0.426312350354889
45.826944597178844,0.8066181888784734,1.9184034231261817,0.5737277845264369,0.42627221548149735
45.831878415542214,0.8049026382205315,1.9525269574011477,0.573711965937756,0.4262880340701796
45.836812233905576,0.8064120894937554,1.9882913441808676,0.5736906482533347,0.4263093517546047
45.841746052268945,0.8090858864878695,2.02560420616684,0.5736909314819308,0.42630906852601136
45.84667987063231,0.8096441018995183,2.0642336788512448,0.573689167421327,0.4263108325866195
45.85161368899568,0.8068602850366925,2.103979976378349,0.573661728884598,0.4263382711233513
45.856547507359046,0.8035421360829538,2.144435392583919,0.5736359569781352,0.426364043029816
45.86148132572241,0.8035491591477922,2.185429565663502,0.573654504808123,0.42634549519983184
45.86641514408578,0.8065231827850863,2.226612762467384,0.5737047077470594,0.4262952922608962
45.87134896244914,0.8086999707147362,2.2679516025078112,0.5737299081257872,0.42627009188216974
45.87628278081251,0.807826172362401,2.3092722360568327,0.5737110182964248,0.4262889817115336
45.88121659917587,0.8051034125354484,2.350000841275033,0.5736908376634368,0.4263091623445213
45.886150417539234,0.8037076760069826,2.3905136889066108,0.5737041889831063,0.42629581102485126
45.8910842359026,0.8053295040523235,2.4305639752200356,0.5737254170844033,0.4262745829235532
45.896018054265966,0.8078278523529013,2.469704568465719,0.5737130640126152,0.4262869359953412
45.900951872629335,0.8082735127972142,2.5076781335964062,0.5736782938177729,0.4263217061901824
45.905885690992704,0.8069828070460874,2.5442952021356677,0.5736728518280902,0.42632714817986356
45.91081950935607,0.8062128475584162,2.5789594384243935,0.573715710514149,0.4262842894938025
45.915753327719436,0.8068687461517929,2.6116675432631684,0.5737625159566297,0.42623748405132217
45.9206871460828,0.8080960419868508,2.6430663435281234,0.5737587434911732,0.42624125651678146
45.92562096444617,0.8087561587767447,2.6733489888012603,0.5737075752605428,0.42629242474741347
45.93055478280954,0.8087529772365747,2.70218734846391,0.5736672002144786,0.4263327997934791
45.9354886011729,0.8089567837889718,2.7292187294699324,0.573681639763474,0.42631836024448505
45.94042241953627,0.8098224739297817,2.7544982033341445,0.5737310653491806,0.42626893465877996
45.945356237899624,0.8107382644665597,2.778020476104226,0.5737600836668671,0.42623991634109737
45.95029005626299,0.8110582184711226,2.7992421794136813,0.5737439053685919,0.42625609463937364
45.95522387462636,0.8110537290137506,2.818217525273405,0.5737097761610979,0.4262902238468705
45.960157692989725,0.81134511568324,2.8353962281409717,0.5736963590850886,0.4263036409228805
45.965091511353094,0.8120572297832223,2.8505147965171274,0.5737104009688452,0.42628959903912494
45.97002532971646,0.8129885909371333,2.863613207828063,0.5737295139384764,0.42627048606949536
45.974959148079826,0.8137884508227877,2.874669644060253,0.573734639855464,0.42626536015250865
45.979892966443195,0.814019675128039,2.8839741027766452,0.573727632518578,0.42627236748939445
45.98482678480656,0.8138643983774675,2.890632769039744,0.5737207880933695,0.42627921191460233
45.98976060316993,0.8142243939075453,2.8950191624464874,0.5737204232382958,0.42627957676967804
45.99469442153329,0.8153834962932106,2.897093747297805,0.5737239155496439,0.42627608445833154
45.99962823989666,0.8164200871318172,2.8963647773001435,0.573726345887113,0.42627365412086377
46.00456205826003,0.8165018887593171,2.8936516944662882,0.5737254773825735,0.4262745226254047
46.00949587662338,0.8160882896611509,2.889284213520101,0.5737224201414868,0.42627757986649295
46.01442969498675,0.8163170043230411,2.883309100271895,0.5737209311708618,0.4262790688371195
46.019363513350115,0.8174017032656551,2.8753426779496944,0.5737244410543191,0.42627555895366226
46.024297331713484,0.818176653163846,2.8660571877926997,0.573730986186732,0.4262690138212492
46.02923115007685,0.8176608768807168,2.854592783173155,0.5737329647604156,0.4262670352475661
46.034164968440216,0.8166029520871669,2.8407827614420365,0.5737259721191817,0.4262740278888017
46.039098786803585,0.816393327056445,2.8248833392890433,0.5737167687916425,0.4262832312163415
46.04403260516695,0.816793401684475,2.807028281023964,0.5737169380045587,0.4262830620034268
46.04896642353032,0.8161472699435807,2.7877588992471782,0.5737274117227682,0.4262725882852192
46.053900241893686,0.8140357054546982,2.7671203478575874,0.5737351692198438,0.42626483078814553
46.05883406025705,0.8121538101440511,2.7448288774055296,0.5737303751356808,0.4262696248723115
46.06376787862042,0.8116583379237015,2.720690914936889,0.5737203828509333,0.42627961715706064
46.06870169698378,0.8110786625177172,2.695372328086581,0.5737182311200391,0.42628176888795627
46.07363551534714,0.8083767604716166,2.6688813299596608,0.5737239312545425,0.4262760687534539
46.07856933371051,0.8042418066519471,2.641102130324254,0.5737281060178411,0.42627189399015686
46.083503152073874,0.8015256707686603,2.612255791106947,0.5737285318114171,0.4262714681965835
46.08843697043724,0.8012494461027927,2.5824368346109674,0.573730150861118,0.4262698491468832
46.093370788800605,0.800637592530346,2.551410682030175,0.573731860938619,0.4262681390693805
46.098304607163975,0.7969910935386276,2.518977251678383,0.5737266280778889,0.4262733719301093
46.103238425527344,0.7919962074952096,2.4853515226426977,0.5737138294676402,0.42628617054035733
46.10817224389071,0.7893415194134711,2.4512346924598263,0.5737017231625859,0.42629827684541155
46.113106062254076,0.7894224452798102,2.416895036885702,0.5736999461792341,0.4263000538287623
46.11803988061744,0.7895911427766069,2.3821976619149905,0.5737152129877372,0.4262847870202588
46.12297369898081,0.7878668332439949,2.347002128841637,0.5737457568773014,0.4262542431306948
46.12790751734418,0.7847813973894692,2.3116912987091895,0.5737726194970978,0.42622738051090003
46.13284133570753,0.7825806870709063,2.2759289111353174,0.5737687150635473,0.42623128494445206
46.1377751540709,0.7825025798818254,2.239945232806622,0.5737288266446686,0.4262711733633317
46.142708972434264,0.7834022264139497,2.2038739474030713,0.5736820342982015,0.4263179657098016
46.14764279079763,0.7846177121182866,2.167811800957006,0.573663113496699,0.426336886511307
46.152576609161,0.7869140399987988,2.1318150427440283,0.5736794650307335,0.4263205349772747
46.157510427524365,0.7892077915741115,2.096104362354305,0.5737138289084404,0.42628617109957256
46.162444245887734,0.7886577214350737,2.0610156470670153,0.5737451018338576,0.4262548981741577
46.167378064251096,0.7853013467024934,2.0267850816998645,0.5737560219184978,0.4262439780895216
46.172311882614466,0.7842263046667043,1.9934025972209368,0.5737376859759824,0.426262314032039
46.177245700977835,0.7891069201445887,1.9606776727681996,0.573703611623295,0.4262963883847249
46.1821795193412,0.7947005702311277,1.9291444986640167,0.5736863993765747,0.4263136006314446
46.18711333770457,0.7936065374322527,1.8989601299875634,0.5737024503338987,0.42629754967411876
46.19204715606793,0.788777295033828,1.8696575003365203,0.573729144560096,0.42627085544791976
46.19698097443129,0.7889184103591321,1.841760460315824,0.5737334938517322,0.42626650615628414
46.20191479279466,0.7942536006518577,1.8153223980000484,0.5737162838966883,0.42628371611132915
46.20684861115802,0.7973678902479837,1.7908740167177377,0.5737113009042547,0.4262886991037616
46.21178242952139,0.7952557084536999,1.7686303925190223,0.5737435879296041,0.4262564120784132
46.216716247884754,0.791818624995299,1.7485182221525044,0.573801470521423,0.4261985294865945
46.221650066248124,0.7910558260392778,1.7305672730014692,0.5738494172543969,0.4261505827536222
46.22658388461149,0.793592422296641,1.7145649641675373,0.5738591954695906,0.4261408045384293
46.231517702974855,0.7977620329817732,1.700468629267981,0.5738293818630494,0.42617061814497154
46.236451521338225,0.8013462435780226,1.688367007564209,0.573781297035153,0.42621870297286923
46.24138533970159,0.8018075208715999,1.6784190405259667,0.5737375844164169,0.4262624155916069
46.246319158064956,0.7975413782293621,1.6707836380637298,0.5737007669131851,0.4262992330948371
46.251252976428326,0.7925153234952939,1.6655487964630966,0.5736552862335609,0.4263447137744565
46.25618679479169,0.7935976915157031,1.6627603803996516,0.5735952993445275,0.4264047006634853
46.26112061315505,0.8000723766673841,1.6622337659789594,0.5735400286421172,0.42645997136589564
46.26605443151841,0.8042712007609297,1.6644178699380503,0.5735064490410037,0.42649355096701
46.27098824988178,0.8020026498023195,1.669502325869919,0.5734911206808883,0.426508879327126
46.27592206824515,0.7962251908849401,1.677575997566997,0.5734924260765127,0.42650757393150335
46.280855886608514,0.7938677653028684,1.6885694200470283,0.5734817895391173,0.426518210468899
46.28578970497188,0.8000339247525841,1.7023089225604138,0.5734700754648425,0.42652992454317484
46.290723523335245,0.8108756848048249,1.718982762422241,0.5734839893325012,0.4265160106755168
46.295657341698615,0.8173159948050075,1.73843415662082,0.5735196745538516,0.42648032545416703
46.300591160061984,0.816630686569783,1.7606828787312503,0.5735504083693188,0.4264495916386999
46.305524978425346,0.8138378586663677,1.7851706922154,0.5735645753684985,0.4264354246395213
46.310458796788716,0.8147315393888467,1.8114780989708101,0.5735700862095522,0.4264299137984662
46.31539261515208,0.8197439005578555,1.8398119267991981,0.5735709785368577,0.42642902147116013
46.32032643351545,0.8243665239534914,1.8700958502580456,0.5735643433912055,0.4264356566168122
46.32526025187881,0.8266438320030889,1.902386964059793,0.5735552216886932,0.42644477831932304
46.33019407024217,0.8291969113679695,1.936611152361755,0.5735540124667976,0.4264459875412187
46.33512788860554,0.8326087804024455,1.9725719120325371,0.5735615253186439,0.4264384746893763
46.3400617069689,0.8340312939415009,2.01008990131365,0.5735701495862088,0.4264298504218145
46.34499552533227,0.833473157007909,2.048849377987479,0.5735761350890255,0.4264238649190018
46.34992934369564,0.8357463287139667,2.0886969959287645,0.5735813190967253,0.4264186809113053
46.354863162059004,0.8434485178284212,2.1292576717854783,0.5735870209795696,0.4264129790284625
46.359796980422374,0.8503625196212741,2.1704359380271168,0.573593950769351,0.42640604923868497
46.364730798785736,0.8482169299532909,2.211948812775566,0.5736051288478994,0.4263948711601377
46.369664617149105,0.8409641154636968,2.2535120546476772,0.5736234611153322,0.4263765388927057
46.374598435512475,0.8416679436023398,2.2949155634247127,0.5736461629881048,0.42635383701993507
46.37953225387584,0.8529945231843727,2.3361459388060863,0.5736608749365026,0.4263391250715387
46.384466072239206,0.862936387332625,2.3769034713986055,0.573649940123633,0.42635005988440816
46.38939989060256,0.8611189988123213,2.4172517963168447,0.5736091396700622,0.42639086033797696
46.39433370896593,0.8516082681216378,2.4568618704071774,0.5735662276116522,0.426433772396387
46.3992675273293,0.8488767695188193,2.4952738017117198,0.5735658517282616,0.4264341482797775
46.40420134569266,0.8599719107896402,2.532090830337717,0.5736211963164575,0.4263788036915806
46.40913516405603,0.8726292757743885,2.5679009363781846,0.5736877236454588,0.42631227636257707
46.414068982419394,0.8714377447149068,2.6027016551477185,0.5737026176694617,0.4262973823385731
46.41900280078276,0.8610937369791821,2.635861313188783,0.5736524700868602,0.4263475299211775
46.42393661914613,0.858254935034531,2.6674720413076596,0.573589371347937,0.4264106286601024
46.428870437509495,0.8671415768500843,2.697512211142649,0.5735752562196823,0.4264247437883587
46.433804255872865,0.8771751812936182,2.726012193484138,0.5736182125744598,0.4263817874335815
46.43873807423623,0.8782444225148717,2.7522773505150924,0.5736695978004498,0.4263304022075937
46.443671892599596,0.8712660448411016,2.7767015679809233,0.573679698466166,0.4263203015418803
46.44860571096296,0.8671765958211434,2.7991876354815735,0.5736483114218284,0.42635168858622036
46.45353952932632,0.8739545933696022,2.819474387951739,0.573616993108483,0.42638300689956793
46.45847334768969,0.8844372414291404,2.837778202387739,0.5736176183985271,0.426382381609526
46.46340716605305,0.8855248821535291,2.8541403018519373,0.5736402022292724,0.4263597977787807
46.46834098441642,0.8777650902268783,2.8679782097948032,0.5736540941457146,0.42634590586234095
46.47327480277979,0.8739872866810202,2.88005635139743,0.5736479769032486,0.426352023104809
46.47820862114315,0.8802288971195732,2.8901258926480176,0.5736369212342648,0.42636307877379326
46.48314243950652,0.8887030792570809,2.898483933978929,0.5736361128425785,0.42636388716547957
46.488076257869885,0.8897812869766848,2.9046731484318933,0.5736428577247762,0.426357142283283
46.493010076233254,0.8848867294598916,2.908314431063131,0.5736465987046809,0.42635340130338
46.49794389459662,0.8832249437491353,2.9095911940285686,0.5736443297952255,0.42635567021283677
46.502877712959986,0.8868598242696986,2.9083021208642084,0.5736408648506441,0.4263591351574194
46.507811531323355,0.8887765733049213,2.904943222180417,0.5736408818929495,0.42635911811511557
46.51274534968671,0.8874615500820962,2.899360627123842,0.5736446716826046,0.4263553283254627
46.51767916805008,0.8896408675934596,2.8910228703969265,0.5736475830277716,0.4263524169802961
46.52261298641344,0.8960602139140675,2.881006756916924,0.5736436224789071,0.4263563775291604
46.52754680477681,0.8975495967578333,2.8691450454525533,0.573635436586056,0.4263645634220124
46.53248062314018,0.8896757019764349,2.85576691477374,0.5736363076067584,0.4263636924013115
46.53741444150354,0.8829771081157018,2.839987042872526,0.5736510660687105,0.4263489339393616
46.54234825986691,0.8892638693904824,2.82291124848247,0.5736610237103588,0.4263389762977139
46.547282078230275,0.9020339465274128,2.804784523002039,0.5736473348970909,0.42635266511098435
46.552215896593644,0.905179219007,2.7850468064059117,0.5736251303351331,0.4263748696729438
46.55714971495701,0.8964783997345883,2.7632755003598346,0.5736272927174552,0.42637270729062476
46.562083533320376,0.8875633497777641,2.7400208691882346,0.5736533429899903,0.426346657018092
46.567017351683745,0.8877901180140182,2.715573863183522,0.573666182946402,0.4263338170616821
46.57195117004711,0.896191757908913,2.690306066060718,0.5736482393757139,0.42635176063237057
46.57688498841047,0.9029320861260335,2.664113839584382,0.5736270524417713,0.4263729475663149
46.58181880677384,0.900269467387246,2.6364040813867975,0.5736294554232522,0.4263705445848362
46.5867526251372,0.8930945972742629,2.607531362908003,0.573643200906266,0.42635679910182417
46.59168644350057,0.8912328361245551,2.5775142234794917,0.5736458749688813,0.42635412503920667
46.59662026186393,0.8954122215127492,2.5465836281447496,0.5736430833182478,0.42635691668983916
46.6015540802273,0.8989566010961664,2.5144949145305735,0.573651238371895,0.42634876163619095
46.60648789859067,0.898180351634305,2.4815688314596995,0.5736633559614437,0.4263366440466422
46.611421716954034,0.8953121180181265,2.4483192711937916,0.573658728774436,0.4263412712336504
46.6163555353174,0.8939915193036022,2.4145306799545474,0.5736351419011947,0.42636485810689073
46.621289353680766,0.8953899171979164,2.3798946395659724,0.5736112064833625,0.4263887935247228
46.626223172044135,0.8984318785165496,2.3449860927896684,0.5736039995404308,0.4263960004676563
46.631156990407504,0.9019314697495162,2.3094998716962873,0.5736172081598344,0.4263827918482541
46.63609080877087,0.9040710180285481,2.2738866597605925,0.5736432810531324,0.4263567189549575
46.64102462713423,0.9025993037453737,2.238132287051231,0.5736655863722759,0.4263344136358158
46.64595844549759,0.8997099754704526,2.2024382653109065,0.5736668785677483,0.4263331214403469
46.65089226386096,0.9013086732006371,2.166569218210638,0.5736484764927298,0.4263515235153672
46.65582608222433,0.9077505452721666,2.130830799800711,0.5736338000842303,0.4263661999238708
46.66075990058769,0.9121159069425565,2.0955364342253398,0.5736395189503933,0.4263604810577117
46.66569371895106,0.9100650138127261,2.0606972210639545,0.5736507600006077,0.42634924000750113
46.670627537314424,0.9059628534603924,2.02647598814559,0.5736424711298695,0.42635752887824246
46.67556135567779,0.9074023835755181,1.993046475529829,0.5736194831378324,0.4263805168702784
46.68049517404116,0.9153150504424146,1.9604127686960506,0.5736116032820097,0.4263883967260995
46.685428992404525,0.9216334691089348,1.9284156597330486,0.5736275898705521,0.4263724101375557
46.690362810767894,0.9202940214652767,1.8974063735738784,0.573639368083523,0.4263606319245837
46.695296629131256,0.9166554147984922,1.867180140019847,0.573621339471674,0.4263786605364314
46.70023044749462,0.9184552062727291,1.8379170478178937,0.5735855163272704,0.42641448368083557
46.70516426585799,0.9238313937263206,1.8101651078163392,0.5735655278419762,0.4264344721661296
46.71009808422135,0.9267232081009071,1.7839234343377932,0.5735779493064136,0.42642205070169253
46.71503190258472,0.9269161307584497,1.7593376864661576,0.5736087589050315,0.4263912411030751
46.71996572094808,0.9275019186284468,1.7366314036320207,0.5736299227769536,0.42637007723115466
46.72489953931145,0.9282725828679587,1.7159761858503786,0.5736227340280682,0.4263772659800409
46.72983335767482,0.9273151103152195,1.6972039850448621,0.5735900424648933,0.42640995754321687
46.73476717603818,0.9263125438935614,1.6799709661842936,0.5735511499934698,0.4264488500146421
46.73970099440155,0.9286830320727415,1.6654185189498545,0.5734935240604107,0.42650647594770325
46.744634812764914,0.9325840753602255,1.6537315035191997,0.5734820126617381,0.426517987346375
46.749568631128284,0.9326522882564038,1.644422358160931,0.5734628658764952,0.426537134131613
46.75450244949165,0.9289254639298099,1.637336087083145,0.5734314041542311,0.4265685958538726
46.759436267855016,0.9266589826585548,1.6320433840339512,0.5734231226311856,0.4265768773769163
46.76437008621838,0.9281214999338707,1.6290030498298729,0.5734851112287318,0.42651488877937055
46.76930390458174,0.9308020573662003,1.6290310412838982,0.573547380643054,0.42645261936504963
46.77423772294511,0.9321216173615322,1.6324085477101193,0.5735656631992909,0.4264343368088136
46.77917154130848,0.9324819652664483,1.63918140843272,0.5735068837867847,0.4264931162213204
46.78410535967184,0.9332218721938622,1.649499720578837,0.5734046168255584,0.4265953831825476
46.78903917803521,0.9336894722280892,1.6632777810623869,0.5733375319963729,0.42666246801173335
46.79397299639857,0.9332286451536683,1.6805134823065964,0.5733307272703864,0.4266692727377209
46.79890681476194,0.9338423604788488,1.7010126662442788,0.5733308901268187,0.4266691098812888
46.80384063312531,0.9371965009083284,1.7245187114647098,0.5732949214852143,0.4267050785228942
46.808774451488674,0.9413133526603251,1.7504976185997625,0.5732626881020965,0.4267373119060117
46.81370826985204,0.9427352537778205,1.7791746543682114,0.5733005371100044,0.42669946289810345
46.818642088215405,0.9410176592938921,1.810228035168522,0.5733969982394898,0.42660300176861715
46.823575906578775,0.9398775086109542,1.8434383686590399,0.5734687921490634,0.4265312078590431
46.82850972494214,0.9419883483542835,1.8786917233597338,0.5734702927848931,0.4265297072232132
46.8334435433055,0.9445845971916111,1.9159791622525442,0.5734494462172992,0.4265505537908099
46.83837736166887,0.9438009862072962,1.9550518732505815,0.5734782158012507,0.4265217842068622
46.84331118003223,0.9407850517554884,1.9955762261265277,0.5735585483380993,0.4264414516700157
46.8482449983956,0.9391286917309074,2.0373295591999896,0.5736205292966986,0.4263794707114211
46.85317881675897,0.9389454658700689,2.0801436517493137,0.5736017294876015,0.42639827052052015
46.85811263512233,0.937585207055394,2.123325391323438,0.5735129734579861,0.4264870265501384
46.8630464534857,0.9343312480522276,2.1668017604412704,0.5734282861047574,0.42657171390336907
46.86798027184906,0.9311032529180685,2.2106297789243534,0.5734158495514255,0.42658415045670167
46.87291409021243,0.9290865967613814,2.254730792766688,0.5734780134127633,0.42652198659536494
46.8778479085758,0.927507204783676,2.298727321527899,0.5735558092928504,0.42644419071527984
46.882781726939164,0.9254484175559338,2.3422756319547124,0.5735896132084942,0.42641038679963583
46.887715545302534,0.9231974524153344,2.3851446140342656,0.5735718594361627,0.42642814057196643
46.89264936366589,0.9211407446171171,2.4273227321476627,0.5735407816710678,0.4264592183370604
46.89758318202926,0.9188516023189574,2.4686031131315462,0.5735306189447327,0.4264693810633954
46.90251700039263,0.9164503151305542,2.508641445625871,0.5735377978714304,0.4264622021366963
46.90745081875599,0.9153826721558795,2.5470783864978497,0.5735373198549835,0.4264626801531419
46.91238463711936,0.9159729763023785,2.5837896660527546,0.5735228136556837,0.426477186352439
46.91731845548272,0.9163004494847464,2.6186706615496753,0.573517465175781,0.4264825348323436
46.92225227384609,0.914861666879956,2.6519913289108747,0.5735412610708865,0.4264587389372408
46.92718609220946,0.9125015707154134,2.683691357083617,0.5735778591432502,0.4264221408648789
46.93211991057282,0.9112033335239267,2.7137573633790004,0.5735884600098899,0.42641153999823944
46.93705372893619,0.9114957784867741,2.74223671455731,0.5735592445907859,0.42644075541734516
46.941987547299554,0.911843929401406,2.7687787332050924,0.5735203174409133,0.4264796825672202
46.946921365662924,0.9111604306528562,2.793493689196251,0.5735107311204554,0.4264892688876812
46.95185518402629,0.9102840905613127,2.8162303313956425,0.5735357382844875,0.4264642617236502
46.95678900238965,0.9101337611508556,2.836599687650073,0.5735681983213591,0.42643180168678113
46.96172282075302,0.9101802910679327,2.854766010800189,0.573582973631418,0.4264170263767231
46.96665663911638,0.9095795860207833,2.871019383370796,0.573575288851572,0.4264247111565704
46.97159045747975,0.9086850660170197,2.8851150692098035,0.5735521875131159,0.4264478124950278
46.97652427584312,0.9085072431446706,2.8965883410105264,0.5735262118481458,0.42647378815999804
46.98145809420648,0.9090816500340594,2.905430242192604,0.5735178160110077,0.42648218399713633
46.98639191256985,0.9094664375252424,2.9119158845593365,0.573542186830601,0.42645781317754305
46.99132573093321,0.9091134661783269,2.9163119564909676,0.5735833605983991,0.42641663940974717
46.99625954929658,0.9084528400229597,2.9186050324480868,0.5735991336948222,0.4264008663133254
47.00119336765995,0.9082554096235422,2.9181982378736064,0.5735680886282849,0.42643191137986386
47.00612718602331,0.9086396197932975,2.915957172691718,0.5735212676270136,0.42647873238113654
47.01106100438668,0.9088938897318718,2.911819919401317,0.5735095746857571,0.42649042532239456
47.01599482275004,0.9086040250200171,2.9059365305726317,0.5735442023951922,0.4264557976129606
47.02092864111341,0.908324406082404,2.898204170051658,0.5735860340729515,0.426413965935201
47.02586245947678,0.908494236725043,2.888234486155262,0.5735934704031346,0.4264065296050179
47.03079627784014,0.9084672281500431,2.876351448128243,0.5735650023376655,0.4264349976704883
47.03573009620351,0.9074917830141338,2.8626511605134244,0.573532277592707,0.4264677224154483
47.04066391456687,0.9062260372860365,2.8469201460475277,0.5735247317303581,0.4264752682777979
47.04559773293024,0.9059518442284943,2.829400156324187,0.5735452111287554,0.4264547888794019
47.05053155129361,0.9063643399234093,2.810793867797408,0.5735715826681077,0.4264284173400517
47.05546536965697,0.9059763008815431,2.790766067576086,0.5735786166512064,0.4264213833569549
47.06039918802034,0.9045001704708489,2.76938594272183,0.573562011252326,0.42643798875583827
47.0653330063837,0.9029955871646436,2.7462073974282224,0.5735418708655274,0.42645812914263864
47.07026682474707,0.902104243633259,2.721374699615259,0.5735397662347781,0.42646023377338843
47.07520064311044,0.9017095441316827,2.6950828297212035,0.5735552891796316,0.42644471082853724
47.0801344614738,0.9017298421114478,2.6673084978786648,0.5735691974846854,0.42643080252348453
47.08506827983717,0.9023141159051018,2.6382026358023607,0.5735656378735634,0.42643436213460917
47.09000209820053,0.9029688855913994,2.6078588768493955,0.5735476609492618,0.4264523390589106
47.0949359165639,0.9030031664446951,2.5759878666864933,0.5735344439080966,0.42646555610007353
47.09986973492727,0.9031724936961293,2.542621597405935,0.5735435849188039,0.42645641508936527
47.10480355329063,0.9049022172416004,2.5085244611234403,0.5735694478927741,0.42643055211539505
47.109737371654,0.9077394721974802,2.4737402591299835,0.5735813041984064,0.4264186958097629
47.11467119001736,0.910270434540023,2.4382442979398844,0.5735574005361093,0.426442599472058
47.11960500838073,0.9128086497346648,2.4018246646890518,0.573520484452354,0.42647951555581387
47.1245388267441,0.9163367607459392,2.3651193271688875,0.5735165908242879,0.4264834091838803
47.12947264510746,0.9196709579769851,2.328269828324185,0.5735536929966615,0.42644630701150826
47.13440646347083,0.9206032287933672,2.2906280891555197,0.5735887162460002,0.4264112837621708
47.139340281834194,0.9204767823082016,2.252541751185119,0.5735861637324626,0.42641383627570945
47.144274100197556,0.9229780047987265,2.2141001385895778,0.5735596447639284,0.42644035524424745
47.149207918560926,0.9273549852983655,2.1756396146828503,0.573538269241222,0.4264617307669549
47.15414173692429,0.9284473570768231,2.1375252827139897,0.5735246698881918,0.4264753301199893
47.15907555528766,0.9251178432020218,2.0998118156889434,0.5735129596429204,0.4264870403652647
47.16400937365102,0.9224779877762321,2.0624782829434447,0.5735174141538256,0.4264825858543624
47.16894319201439,0.9240997407620054,2.0257820786588847,0.5735475178437269,0.4264524821644642
47.17387701037776,0.9270152535857804,1.9897937819940668,0.5735769999120746,0.4264230000961174
47.17881082874112,0.9258784510096456,1.9546849967877489,0.5735747409908597,0.42642525901733097
47.18374464710449,0.9199589165056978,1.9204565675191123,0.5735498516022599,0.42645014840592965
47.18867846546785,0.9145831282556582,1.8873867041885806,0.5735306927551713,0.4264693072530171
47.19361228383122,0.9144311973859298,1.8555687958541143,0.5735146247343217,0.4264853752738652
47.19854610219459,0.9170102342323452,1.8252455300581483,0.5734776237692544,0.42652237623893297
47.20347992055795,0.9171889429862229,1.7964297907337865,0.573424987922938,0.4265750120852495
47.208413738921315,0.9146852578782952,1.7693626777924203,0.5733943172411539,0.4266056827670336
47.21334755728468,0.9132309127369729,1.7442744408865065,0.5734058043612849,0.4265941956469041
47.21828137564805,0.9150164239646557,1.721044480372158,0.5734385941946631,0.42656140581352575
47.223215194011416,0.9186567062559854,1.6995944782393064,0.573460774615577,0.42653922539261335
47.22814901237478,0.9212469540586156,1.679999994083902,0.5734602909214344,0.42653970908675704
47.23308283073815,0.9216664522662732,1.662108379446777,0.5734445993067776,0.4265554007014151
47.23801664910151,0.922015364823426,1.6464634590754321,0.5734279214519025,0.4265720785562912
47.24295046746488,0.9244869592676423,1.6335716151192727,0.5734213314276443,0.426578668580551
47.24788428582825,0.9279587138736606,1.6233620061577492,0.5734193803801603,0.4265806196280306
47.25281810419161,0.9295541596953649,1.6160208382942594,0.5734033666578555,0.42659663335033066
47.25775192255498,0.928887882880087,1.6112864330097794,0.573357566343265,0.42664243366491816
47.26268574091834,0.9284912848831326,1.6093568949830421,0.5732879120870458,0.42671208792113835
47.267619559281705,0.9305286929076476,1.6102639148133084,0.5732113298540713,0.4267886701541139
47.272553377645075,0.93469704969583,1.6148474710908602,0.5731386104575885,0.4268613895505969
47.27748719600844,0.9384915920197235,1.6232112526506453,0.573078763282294,0.4269212367258931
47.282421014371806,0.9406493518291538,1.6351434920670067,0.5730115108793185,0.42698848912886966
47.28735483273517,0.9439329356213595,1.6503353811574089,0.5729451668191033,0.4270548331890852
47.29228865109854,0.951990641524207,1.6683979089673042,0.5729182527865533,0.4270817472216363
47.29722246946191,0.9623214718163764,1.6892712176127918,0.57294090224583,0.4270590977623591
47.30215628782527,0.9665472042817741,1.7127348243791602,0.5729674838146392,0.4270325161935513
47.30709010618864,0.9619534383675941,1.7386241782959926,0.5729533531119795,0.427046646896211
47.312023924552,0.9558389529254896,1.766919255478071,0.5729199577829165,0.42708004222527324
47.31695774291537,0.9573164823121353,1.7976016858842079,0.5729293054424461,0.4270706945657425
47.32189156127874,0.9681854629354575,1.8304620195318604,0.5730015549473157,0.42699844506087287
47.3268253796421,0.9794381727731348,1.865324849033978,0.5730919262213685,0.42690807378681905
47.331759198005464,0.9815564932587749,1.9020621171634369,0.5731484999329115,0.42685150007527733
47.33669301636883,0.9768422453104622,1.9403799141085227,0.5731619235053206,0.4268380765028718
47.341626834732196,0.9730182685735975,1.97988653994933,0.5731537992108774,0.426846200797318
47.346560653095565,0.9733447068415289,2.0206283696918983,0.5731449743590548,0.42685502564914485
47.35149447145893,0.977961102077385,2.0624298949405655,0.5731469630386621,0.4268530369695405
47.3564282898223,0.9844349733000247,2.1051734816437526,0.5731622248844443,0.4268377751237606
47.36136210818566,0.98770662353556,2.148435004082684,0.5731769525146799,0.4268230474935283
47.36629592654903,0.9856368278611802,2.1920498393364594,0.573167273114987,0.4268327268932222
47.3712297449124,0.9830247379795413,2.235706914841416,0.5731284570911259,0.4268715429170842
47.37616356327576,0.9869023475860723,2.279362063507312,0.5730918333103596,0.42690816669785236
47.38109738163913,0.9968745784205868,2.322769140738829,0.5730982058114961,0.4269017941967158
47.38603120000249,1.0027823927063026,2.3657152243822437,0.5731520128191865,0.4268479871890257
47.39096501836586,0.9978815068676177,2.4080647376421904,0.5732110165188802,0.42678898348933053
47.39589883672922,0.9916765623822178,2.4492070265653827,0.5732279988886744,0.426772001119536
47.400832655092586,0.9975325732559736,2.489368628526752,0.5731985371109815,0.4268014628972285
47.405766473455955,1.0106735927238772,2.5282340727905446,0.5731594539129604,0.42684054609524863
47.41070029181932,1.0150470200183537,2.5659925998815605,0.5731425080368203,0.4268574919713863
47.41563411018269,1.0082941268066186,2.6024519747136994,0.5731450561923034,0.42685494381590344
47.420567928546056,1.0031614507266533,2.6375016970228593,0.5731521941160524,0.42684780589215726
47.42550174690942,1.0080554779752342,2.6711784227476807,0.5731667520840215,0.42683324792418953
47.43043556527279,1.0184696177362742,2.7030648391801373,0.5731952132795682,0.4268047867286441
47.43536938363615,1.0246793667136627,2.7332959793347578,0.5732177797689902,0.4267822202392231
47.44030320199952,1.0227127366500537,2.7615138058940647,0.5732045400715527,0.42679545993666274
47.44523702036289,1.0174354784907853,2.7873149108482,0.5731617228425367,0.4268382771656819
47.45017083872625,1.014612767908102,2.811128829953079,0.5731341479523294,0.4268658520558909
47.45510465708962,1.0162972879088281,2.8327103289085187,0.5731523452347278,0.42684765477349534
47.460038475452976,1.0237595951241443,2.8518917482620934,0.5731955015934462,0.4268044984147782
47.464972293816345,1.033107432031958,2.8688057423288047,0.5732178727479724,0.42678212726025305
47.469906112179714,1.0338437466619321,2.8835658013241483,0.5732008866254182,0.42679911338281
47.47483993054308,1.0234924528091434,2.8969930974673317,0.5731686758342888,0.42683132417394026
47.479773748906446,1.0141359302096753,2.9083752818909323,0.5731563055344477,0.426843694473781
47.48470756726981,1.0182295698682085,2.917989523211392,0.5731716991187522,0.4268283008894763
47.48964138563318,1.033596916199523,2.9249693703168895,0.5731926398397028,0.4268073601685278
47.49457520399655,1.0430030566315214,2.9296123618023895,0.5731971795161094,0.42680282049212304
47.49950902235991,1.0340205573751162,2.9316878862407116,0.5731869822900385,0.4268130177181948
47.50444284072328,1.01875919402279,2.9311259903408042,0.5731774670655606,0.4268225329426747
47.50937665908664,1.0179094313907948,2.9271520586824784,0.5731762445355173,0.42682375547271934
47.51431047745001,1.031020858076454,2.921579542856143,0.5731805806118645,0.42681941939637386
47.51924429581338,1.0416579184421435,2.914011823240113,0.5731870048615564,0.42681299514668203
47.524178114176735,1.0408075593093387,2.904032427361372,0.5731918457385476,0.4268081542696909
47.529111932540104,1.0322770139900879,2.8924243608309457,0.5731882321829893,0.4268117678252502
47.534045750903466,1.025769978258295,2.8790712159662606,0.5731760396865545,0.4268239603216867
47.538979569266836,1.0279903460380238,2.864083163230479,0.5731707585817397,0.4268292414265029
47.543913387630205,1.03628460963516,2.8476133450786643,0.5731851632533612,0.42681483675488224
47.54884720599357,1.043132715908122,2.8292386537639156,0.5732032395297606,0.42679676047848614
47.55378102435694,1.0434581015834778,2.809636140146979,0.5731950733512249,0.426804926657023
47.5587148427203,1.0375172853626642,2.788710705426351,0.5731642919217602,0.42683570808649096
47.56364866108367,1.0324962523798267,2.7664758787756774,0.5731542985402105,0.42684570146804257
47.56858247944704,1.0351892478638223,2.7429933016619943,0.5731882591184726,0.4268117408897818
47.5735162978104,1.0414158080711629,2.7184593654839615,0.5732265306504939,0.4267734693577613
47.57845011617377,1.0427274485904017,2.6922405961789564,0.5732145454229093,0.42678545458534806
47.583383934537125,1.0398603237634487,2.6641438714404684,0.5731597935252942,0.4268402064829654
47.588317752900494,1.0395837682357412,2.6346599976273875,0.5731263412310053,0.42687365877725475
47.59325157126386,1.0426401175651612,2.603743031181956,0.5731526718669661,0.426847328141292
47.598185389627226,1.0434851878005829,2.571999412676516,0.5732058053144544,0.426794194693803
47.603119207990595,1.0403859621476028,2.539360998086525,0.5732278149909179,0.4267721850173389
47.60805302635396,1.0377417276418597,2.5057004885371366,0.5732060746036161,0.42679392540464084
47.61298684471733,1.0384802469836332,2.471333835992396,0.5731780097023145,0.4268219903059419
47.617920663080696,1.0410907232628017,2.4360358026755375,0.573175200214065,0.4268247997941909
47.62285448144406,1.0434612454343106,2.400039905097493,0.5731857133622844,0.42681428664597154
47.62778829980743,1.045487524719885,2.363440388079349,0.5731780943694037,0.4268219056388542
47.63272211817079,1.0469254730557473,2.32630869195332,0.5731465803733774,0.42685341963488205
47.63765593653416,1.046018237129718,2.2887283638803604,0.5731194600804898,0.42688053992777086
47.64258975489753,1.0437563412778308,2.2508213619412687,0.5731289201854891,0.42687107982277384
47.647523573260884,1.044740544241983,2.212546883581078,0.5731803250787622,0.4268196749295033
47.65245739162425,1.0502635290437057,2.1740976512403525,0.5732441570288486,0.42675584297941965
47.657391209987615,1.0560840975543657,2.1359214755606013,0.5732739171977584,0.42672608281051455
47.662325028350985,1.057805109726973,2.0982040890474933,0.5732444079728212,0.4267555920354548
47.66725884671435,1.0552093145004275,2.0609318913307866,0.5731806089058779,0.4268193911024019
47.672192665077716,1.0528071234464376,2.024257395062429,0.5731367859439025,0.42686321406437927
47.677126483441086,1.0546694641037302,1.988031731220251,0.5731367484355445,0.4268632515727355
47.68206030180445,1.0585048726241235,1.9522795306164593,0.5731473440841366,0.4268526559241426
47.68699412016782,1.0587793479003145,1.9170626520304155,0.5731268460724912,0.4268731539357863
47.69192793853118,1.0547226141442838,1.8823723846803515,0.5730876886286052,0.42691231137967073
47.69686175689455,1.0509734964273063,1.8488590408459344,0.5730842705377757,0.42691572947049977
47.70179557525792,1.0512477986864497,1.816646810600993,0.5731372707601057,0.4268627292481706
47.70672939362128,1.0543989921277888,1.785768581662106,0.5732002511741124,0.42679974883416294
47.71166321198464,1.0555812379432608,1.756563513134223,0.5732166677142562,0.4267833322940204
47.716597030348005,1.051525143032637,1.7290380036826918,0.5731840925124854,0.426815907495791
47.721530848711375,1.0453945411250032,1.7031072144902502,0.5731397565629821,0.42686024344529594
47.726464667074744,1.0431747008015138,1.6790411750286622,0.573105887088744,0.4268941129195353
47.731398485438106,1.045603842983428,1.656764535974897,0.5730775169328217,0.42692248307545855
47.736332303801476,1.0482208062640843,1.6369325573588358,0.5730279345635841,0.4269720654446975
47.74126612216484,1.0475047735254435,1.6202838420890746,0.5730146448838547,0.42698535512442887
47.74619994052821,1.044839872365066,1.605919851398879,0.5729639992544973,0.42703600075378445
47.75113375889158,1.0447467779174664,1.5933580010065844,0.57288005010145,0.42711994990682683
47.75606757725494,1.0488316821150976,1.582535775965941,0.5727863499533274,0.4272136500549449
47.76100139561831,1.0530519721276295,1.5744226954818692,0.5726993614662272,0.4273006385420448
47.76593521398167,1.0536915788158971,1.56975568378107,0.5726737359642926,0.42732626404397966
47.77086903234504,1.0531445491685232,1.569030409528862,0.5727078678772064,0.4272921321310668
47.7758028507084,1.0553537928802137,1.5725307326053308,0.5727497603738534,0.42725023963442127
47.780736669071764,1.05929895862202,1.580317933696538,0.5727694350674712,0.4272305649408033
47.785670487435134,1.061555830069751,1.5921298634422953,0.5727383088530739,0.42726169115520185
47.790604305798496,1.0622289514423642,1.6076606740931267,0.5726687583517145,0.42733124165656206
47.795538124161865,1.0640736613996098,1.626890526923184,0.572608053990752,0.42739194601752506
47.800471942525235,1.0676450168777474,1.649677294251939,0.5725794925589984,0.42742050744927895
47.8054057608886,1.0711060810225648,1.6758674961736821,0.5725563866736708,0.4274436133346073
47.810339579251966,1.0735128347165648,1.7050695460120469,0.5725156722871482,0.42748432772112904
47.81527339761533,1.075301535392454,1.7370532645392236,0.5724861370948023,0.42751386291347443
47.8202072159787,1.0766720999295516,1.7716255711197935,0.5725107529200103,0.4274892470882661
47.82514103434207,1.0773048587631864,1.8084277361092103,0.5725830882236127,0.42741691178466273
47.83007485270543,1.0776403847976335,1.847209422377694,0.5726539907393271,0.42734600926894845
47.83500867106879,1.0783132656756362,1.8878503143847818,0.5726890922268641,0.4273109077814148
47.839942489432154,1.0784287447424834,1.9298445189303113,0.5726948909897032,0.4273051090185793
47.84487630779552,1.0769718488351427,1.9728299340221225,0.5726975588318701,0.42730244117641597
47.84981012615889,1.0754291965832532,2.0168493180418587,0.5727148059271677,0.427285194081122
47.854743944522255,1.0759523424096196,2.061721703907868,0.5727421974385435,0.4272578025697475
47.859677762885624,1.0768732848346874,2.107098695376329,0.5727576331989744,0.4272423668093209
47.86461158124899,1.0744248857611902,2.1528887559203578,0.5727468159440592,0.42725318406423685
47.869545399612356,1.0695702446767437,2.1991779361685606,0.5727252704908972,0.4272747295173999
47.874479217975725,1.067822265232143,2.2457783101806674,0.5727210151014358,0.4272789849068627
47.87941303633909,1.0708478806817674,2.292415997940279,0.5727356430122491,0.4272643569960507
47.88434685470246,1.0742401623470368,2.3384102230516306,0.5727425511090177,0.42725744889928174
47.88928067306582,1.073726798436566,2.3838308709051237,0.5727287458961237,0.427271254112174
47.89421449142919,1.0698396145354914,2.428090362804134,0.5727172227954133,0.4272827772128842
47.89914830979255,1.0669921295005609,2.4712386981464793,0.5727352357334901,0.4272647642748073
47.90408212815591,1.0681167439097006,2.513392349192729,0.5727735912723869,0.4272264087359091
47.90901594651928,1.0709957410619222,2.5543284073278167,0.5727926969426184,0.4272073030656754
47.913949764882645,1.0719831238138497,2.593531027834128,0.5727680905353467,0.4272319094729452
47.918883583246014,1.0707079394227095,2.6307256338412186,0.5727218567131526,0.4272781432951423
47.923817401609384,1.0690972129237355,2.6663044211089066,0.5727031320340089,0.42729686797428756
47.928751219972746,1.0686850964527843,2.699919531812767,0.5727344371304285,0.4272655628778698
47.933685038336115,1.069462343987103,2.731528202218702,0.5727835388104081,0.42721646119789125
47.93861885669948,1.0699960395210764,2.7611915621317795,0.5727994990058759,0.42720050100242557
47.94355267506285,1.0693184333414993,2.7890044824454274,0.5727723921893947,0.42722760781890945
47.948486493426216,1.0684088960134037,2.814435557445538,0.5727394551226918,0.42726054488561416
47.95342031178958,1.0686725809412345,2.8377664187931195,0.5727325784842808,0.4272674215240269
47.95835413015295,1.0696475058472863,2.858630567302886,0.5727447297823058,0.427255270226004
47.9632879485163,1.069800865902554,2.8773404755410907,0.5727561200228378,0.4272438799854724
47.96822176687967,1.0689892469780475,2.893760057152113,0.572766017809467,0.4272339821988443
47.97315558524304,1.0684938338976868,2.9082928336402465,0.5727790844376328,0.42722091557068026
47.978089403606404,1.0689966360986372,2.920238108539218,0.5727818896327402,0.4272181103755732
47.98302322196977,1.0698781578519303,2.9294732244968587,0.57276093088108,0.42723906912723264
47.987957040333136,1.0702765074016078,2.9363965275790407,0.572733499915169,0.4272665000931449
47.992890858696505,1.0701864590636279,2.940910759330274,0.572732298506291,0.42726770150202475
47.997824677059874,1.0702544535100984,2.943674054199493,0.5727605373855255,0.4272394626227915
48.00275849542324,1.0706329494762985,2.944544555360291,0.5727867304765926,0.4272132695317255
48.007692313786606,1.0708438551904895,2.9433274783047993,0.5727863442050015,0.42721365580331855
48.01262613214997,1.0708331323656979,2.9401033535942007,0.5727667310604205,0.427233268947901
48.01755995051334,1.0711040237087612,2.934204396835659,0.5727475130643256,0.42725248694399665
48.02249376887671,1.0716689333446132,2.92614641441805,0.5727388881305611,0.427261111877761
48.02742758724006,1.0718463637501399,2.9166205109485333,0.5727453891308808,0.42725461087744143
48.03236140560343,1.071480278587122,2.9052588678143807,0.5727672448881457,0.42723275512017794
48.037295223966794,1.071391866843195,2.891974678623447,0.5727881773572545,0.4272118226510704
48.04222904233016,1.0719225224920192,2.8769070665004866,0.572784191331504,0.4272158086768218
48.04716286069353,1.0720478815034462,2.8595041160412005,0.5727565038122556,0.42724349619607194
48.052096679056895,1.0710453516231186,2.840233524051425,0.5727366356067146,0.4272633644016149
48.057030497420264,1.0701389984016871,2.8195900662236077,0.5727467030433091,0.42725329696502284
48.06196431578363,1.0708809699712314,2.7968417695127115,0.5727712198043031,0.4272287802040313
48.066898134146996,1.0722363974719005,2.7723001077987597,0.5727799436041143,0.4272200564042217
48.071831952510365,1.0717363895689693,2.745994066853996,0.57276514508644,0.4272348549218966
48.07676577087373,1.069604193696113,2.718373846197855,0.5727456642299211,0.4272543357784178
48.0816995892371,1.068777449104042,2.6896740025780588,0.5727433379549428,0.4272566620533972
48.08663340760045,1.07039063185618,2.659565333611269,0.5727628131121154,0.4272371868962277
48.09156722596382,1.0722377710823399,2.627948602619062,0.5727873558550518,0.4272126441532893
48.09650104432719,1.072162274309624,2.59492135245321,0.5727913438694084,0.4272086561389308
48.10143486269055,1.0711178100958256,2.560503999792469,0.5727655553445982,0.42723444466374005
48.10636868105392,1.0716760495409092,2.5253499368069403,0.5727313683311395,0.42726863167719853
48.111302499417285,1.0741650237726186,2.489662330616042,0.5727199101250411,0.4272800898832971
48.116236317780654,1.0761830542882975,2.4528091881834873,0.5727372232603352,0.4272627767480014
48.12117013614402,1.0765023724480642,2.414988837468834,0.572762440105115,0.4272375599032218
48.126103954507386,1.0769514486940357,2.376484472940124,0.5727778982497446,0.4272221017585936
48.131037772870755,1.0790437866249643,2.3371159396444514,0.5727831809313102,0.42721681907702946
48.13597159123412,1.0814380169747666,2.297327282035779,0.5727797825997076,0.427220217408633
48.14090540959749,1.0824744867775535,2.2570589779346886,0.5727659048988272,0.4272340951095151
48.145839227960856,1.0829511821784765,2.216415049111441,0.5727512599948207,0.4272487400135252
48.15077304632421,1.0844260716224026,2.175663596673743,0.572750300333963,0.42724969967438453
48.15570686468758,1.0866095058567444,2.134822814788377,0.5727523910712055,0.42724760893714653
48.16064068305094,1.088380380216694,2.094300374280694,0.5727296432379382,0.42727035677041725
48.16557450141431,1.0897665571136497,2.054451798688427,0.5726910144381154,0.42730898557024316
48.17050831977768,1.0911559858686994,2.0151283032453016,0.5726951512390455,0.42730484876931724
48.175442138141044,1.0917811861337037,1.9765999008300899,0.5727764230082015,0.42722357700015967
48.18037595650441,1.090478687257166,1.9387883419148264,0.5728797984470791,0.4271202015612806
48.185309774867775,1.0885301395249567,1.9020034416931306,0.5729098647319961,0.4270901352763628
48.190243593231145,1.0893727740103665,1.865903668280141,0.5728393970805722,0.42716060292778574
48.195177411594514,1.0932299070714477,1.830897877112917,0.5727345799060938,0.4272654201022631
48.200111229957876,1.0957200618126612,1.797483887087106,0.572671959389587,0.42732804061877067
48.205045048321246,1.0934964635396336,1.7654941793998435,0.572664007327226,0.42733599268113165
48.20997886668461,1.0883112156908823,1.735193924609974,0.572674520528537,0.42732547947982097
48.21491268504797,1.0853949173301425,1.706960245298659,0.5726749883027249,0.4273250117056337
48.21984650341134,1.0873597787509965,1.6805807228774996,0.572664758106402,0.4273352419019578
48.2247803217747,1.0898996928525764,1.6561342676788238,0.5726541649141311,0.42734583509422985
48.22971414013807,1.0878776079215924,1.6340256257606447,0.5726526062073034,0.42734739380105874
48.234647958501434,1.083537973971299,1.6143736018962676,0.5726679433238835,0.4273320566844798
48.2395817768648,1.0827194606629271,1.5969118845346364,0.5726978149798949,0.42730218502846967
48.24451559522817,1.0851905142094576,1.5817345702830554,0.5727154069153626,0.427284593093002
48.249449413591535,1.0855211967580738,1.5693415263462485,0.5726742006730023,0.42732579933535697
48.254383231954904,1.0827300337650554,1.5598379191605027,0.5725586528325435,0.4274413471758119
48.259317050318266,1.0827741743911297,1.5536446567633655,0.5724059579958894,0.42759404201246354
48.264250868681636,1.0890300229393985,1.550903564481686,0.5722640076588548,0.4277359923494999
48.269184687045005,1.0967676047050632,1.551781447862374,0.5721538720360521,0.4278461279723038
48.27411850540837,1.0999647769803704,1.5568960192366545,0.5720580029473963,0.42794199706096026
48.27905232377173,1.0995523693994675,1.5662428315144146,0.5719816348977987,0.4280183651105588
48.28398614213509,1.1021579808587283,1.5795966975200297,0.5719409976537683,0.4280590023545905
48.28891996049846,1.1106214193787627,1.5961652864406373,0.5719482315048084,0.4280517685035505
48.29385377886183,1.119594707707468,1.6158703480916408,0.5719885845380751,0.42801141547028476
48.29878759722519,1.1232028376348138,1.638721821011008,0.5720232934526424,0.42797670655571707
48.30372141558856,1.1227293765147182,1.6647293501650762,0.5720347800355455,0.42796521997281495
48.308655233951924,1.1221467240411562,1.6935431695530425,0.5720543490891479,0.4279456509192123
48.313589052315294,1.1231030068973242,1.724847955444272,0.5721217898354454,0.4278782101729142
48.31852287067866,1.1265739328218132,1.7585559512114792,0.5722269907451859,0.4277730092631728
48.323456689042025,1.13235172146247,1.7942936126354103,0.5723171396691864,0.42768286033917163
48.328390507405395,1.13821265181942,1.8320053898721829,0.5723572913950565,0.4276427086133003
48.33332432576876,1.1416887389219545,1.8713831846410607,0.5723599550870184,0.42764004492134133
48.33825814413212,1.1415896687064049,1.912345214404694,0.5723550239896569,0.42764497601870666
48.34319196249549,1.1395685269830012,1.9547847153998363,0.5723510280879647,0.4276489719204018
48.34812578085885,1.1390071411633775,1.9986093257031634,0.5723330568714772,0.4276669431368938
48.35305959922222,1.1418829762408653,2.0435666640584698,0.5722914307967046,0.4277085692116684
48.35799341758558,1.1474909983198962,2.0894537154666377,0.5722469694634892,0.4277530305448867
48.36292723594895,1.1518525811828357,2.1357341476328604,0.5722412970845109,0.4277587029238675
48.36786105431232,1.1516227988142476,2.182196020883339,0.572293474881854,0.4277065251265258
48.372794872675684,1.1497741700025255,2.2286186552686154,0.5723704569922369,0.4276295430161436
48.37772869103905,1.1508688424214844,2.274720607241085,0.5724147782410519,0.42758522176733044
48.382662509402415,1.153304067274706,2.320342480446082,0.5724013981493745,0.42759860185900805
48.387596327765785,1.1535544427335531,2.365458186975107,0.5723547966045517,0.42764520340382944
48.392530146129154,1.1534031247648535,2.4098341949775817,0.5723139967935024,0.4276860032148783
48.397463964492516,1.1555055137840382,2.453360481608434,0.5722986861250717,0.4277013138833088
48.40239778285588,1.1563562489202286,2.4960424049018655,0.5723097218940634,0.42769027811431587
48.40733160121924,1.1526548429509114,2.537334753986732,0.5723408400792638,0.4276591599291142
48.41226541958261,1.1508488687929785,2.5770217451293003,0.5723777121533832,0.42762228785499284
48.41719923794598,1.1586313954211702,2.6155541988566195,0.5723976316601034,0.4276023683482738
48.42213305630934,1.1680621541637344,2.6527134151075247,0.5723856602150189,0.4276143397933608
48.42706687467271,1.164216563825767,2.6882985823928847,0.5723518834161975,0.4276481165921839
48.43200069303607,1.1519851195875122,2.7224751493724515,0.5723257983761213,0.42767420163226094
48.43693451139944,1.1515385467239567,2.7545295171452806,0.572329501657147,0.4276704983512364
48.44186832976281,1.1654385012692317,2.7839907603554264,0.5723560277096442,0.4276439722987418
48.446802148126174,1.1750679123270458,2.810875048402279,0.5723769950719346,0.42762300493645455
48.451735966489544,1.1703675925235881,2.8355431940311373,0.572373708577281,0.4276262914311094
48.456669784852906,1.1624409077622084,2.8576843520951805,0.5723574180444274,0.42764258196396576
48.461603603216275,1.164469523730844,2.8777986002156557,0.5723533182944154,0.42764668171397896
48.46653742157964,1.1729060907522233,2.8958285444486678,0.5723673344248119,0.427632665583584
48.471471239943,1.1753729106307051,2.9114621547585244,0.5723781424075551,0.4276218576008426
48.47640505830637,1.1714980611658334,2.9253435459103803,0.5723657461591647,0.4276342538492339
48.48133887666973,1.172409777744748,2.93768958536013,0.572340654571359,0.42765934543703976
48.4862726950331,1.1805317248087295,2.948048445657018,0.5723350356669967,0.42766496434140266
48.49120651339647,1.1847213012825968,2.9552616140992756,0.5723630620192154,0.42763693798918595
48.49614033175983,1.1791512753112887,2.9592173371772543,0.5723979286697501,0.4276020713386521
48.5010741501232,1.1746832147527797,2.9608415847160257,0.5723993986455763,0.4276006013628276
48.506007968486564,1.1819901554244776,2.960177819471679,0.572362311045437,0.42763768896296844
48.51094178684993,1.192670139910114,2.957775856414222,0.572324929620578,0.42767507038782887
48.5158756052133,1.1924292168792403,2.953121433440939,0.5723262251929598,0.4276737748154486
48.520809423576665,1.1854093822954426,2.9461385895584495,0.5723648337268805,0.42763516628152765
48.525743241940035,1.1868323291576628,2.936596527589467,0.572403372315666,0.4275966276927427
48.53067706030339,1.1970555501250661,2.9245603344590565,0.5724053463830482,0.42759465362536175
48.53561087866676,1.202043011321288,2.910720376083954,0.5723679312938056,0.42763206871460663
48.54054469703013,1.1973966868015813,2.8952006502523115,0.5723265357581286,0.4276734642502841
48.54547851539349,1.1943947340155563,2.878382500996033,0.572323153214177,0.4276768467942377
48.55041233375686,1.2006994896347003,2.8601012538681756,0.5723609823324978,0.42763901767591894
48.55534615212022,1.209363368283022,2.840014492539689,0.5723985192400987,0.4276014807683201
48.56027997048359,1.2110060603937023,2.818423683543877,0.5723981687820345,0.42760183122638706
48.56521378884696,1.207351076855158,2.7955877895867554,0.5723683762338001,0.42763162377462394
48.57014760721032,1.2067773481609374,2.771312270061979,0.5723441991885642,0.4276558008198604
48.57508142557369,1.210865307711569,2.7449983455651035,0.5723417579793537,0.4276582420290721
48.580015243937055,1.2138118263219146,2.7167725279584003,0.5723522139677738,0.4276477860406537
48.584949062300424,1.2139297755007963,2.6870133703313615,0.5723665380567547,0.427633461951675
48.589882880663794,1.2152174678064416,2.6556145780312694,0.5723816348922799,0.42761836511614976
48.59481669902715,1.2177641484127695,2.623283838153425,0.5723882397216856,0.4276117602867418
48.59975051739052,1.217033607546361,2.5900340235672235,0.5723758021160351,0.42762419789239176
48.60468433575388,1.2130751690395596,2.5558388850057705,0.5723503576944807,0.4276496423139465
48.60961815411725,1.212258143133366,2.520401068535357,0.572332160501184,0.427667839507243
48.61455197248062,1.2171814198208275,2.483642159843914,0.572334744860952,0.42766525514747356
48.61948579084398,1.2204171124522538,2.445987354247098,0.5723549223658024,0.4276450776426232
48.62441960920735,1.2147874228225206,2.4078215811358312,0.572380131260265,0.4276198687481616
48.62935342757071,1.206078085213855,2.3688352727842705,0.5723959873765609,0.4276040126318672
48.63428724593408,1.2052889418442037,2.329322144031134,0.5723909727813355,0.4276090272270945
48.63922106429745,1.2116048433856688,2.2893456419260847,0.5723669607564092,0.42763303925202123
48.644154882660814,1.2151922193502722,2.248766586189669,0.5723433007609732,0.42765669924746064
48.64908870102418,1.211762631033929,2.207926247545879,0.5723367625469173,0.42766323746151913
48.65402251938754,1.205018311008283,2.1669265531876403,0.572338474460269,0.4276615255481706
48.65895633775091,1.2003550249519903,2.12599627232762,0.5723282709481655,0.4276717290602784
48.66389015611428,1.2000012439348628,2.085277517407893,0.5723129068032285,0.4276870932052184
48.66882397447764,1.2018498117126608,2.0451423756412597,0.572325664263465,0.4276743357449858
48.67375779284101,1.203367611192313,2.0056862673881155,0.5723779550983958,0.4276220449100554
48.67869161120437,1.2038114626420535,1.9664729241157408,0.5724340971838622,0.42756590282458673
48.68362542956774,1.2028477536784283,1.927626341122116,0.5724496328496494,0.4275503671587988
48.68855924793111,1.2010242953079504,1.8893174881673411,0.5724166729594878,0.4275833270489591
48.69349306629447,1.2001198990939936,1.8519994070491228,0.5723586105654883,0.4276413894429568
48.69842688465784,1.201297805690336,1.8157494248595716,0.5723013096446383,0.4276986903638075
48.703360703021204,1.2040728883162775,1.780873271358739,0.5722665494747297,0.4277334505337161
48.70829452138457,1.207069550194226,1.747512967825337,0.572272086474416,0.4277279135340295
48.71322833974794,1.2107137362456861,1.7157888446486058,0.572310920800685,0.4276890792077618
48.7181621581113,1.2166127756928713,1.6851102527870274,0.5723400610516111,0.42765993895683624
48.72309597647467,1.2229561805724223,1.6564655893383216,0.5723180289278507,0.4276819710805971
48.72802979483803,1.22495766056904,1.6298029668685228,0.5722564073374145,0.4277435926710349
48.7329636132014,1.220869721995448,1.6051068389627334,0.57220184377772,0.42779815623073064
48.73789743156477,1.2166539176489153,1.5831000826873989,0.572151505430422,0.4278484945780304
48.74283124992813,1.219238638366301,1.5638679957202826,0.5721916671193774,0.42780833288907594
48.7477650682915,1.2258163910839541,1.5470267995762743,0.5721909909214319,0.4278090090870175
48.75269888665486,1.2287896996012972,1.532367884128184,0.572146038548771,0.42785396145967375
48.75763270501823,1.2271048653580385,1.520159085654153,0.5720905822986954,0.42790941770974633
48.7625665233816,1.2251584023788147,1.511277654778815,0.5720102552845497,0.42798974472389234
48.76750034174496,1.2257981599651273,1.5068779661823053,0.5719017360930527,0.42809826391539024
48.77243416010833,1.2289862599505614,1.5072214362723388,0.5715784133394063,0.42842158666903757
48.777367978471695,1.2333390996162819,1.5127062872733417,0.5713289215951335,0.4286710784133117
48.78230179683506,1.2374553958381311,1.5226198886366549,0.5711430337547594,0.42885696625368636
48.787235615198426,1.240164138838788,1.5367250398435675,0.5710458428150794,0.4289541571933664
48.79216943356179,1.2405060907365746,1.5552248236630144,0.5711377356801588,0.4288622643282885
48.79710325192516,1.2395815470402785,1.5777993575586646,0.5711185978822143,0.428881402126233
48.80203707028852,1.2396350345846878,1.6041536547789805,0.5711210874078206,0.4288789126006279
48.80697088865189,1.2410598462794464,1.6339011432769854,0.5711503443796838,0.42884965562876476
48.81190470701525,1.2428206746837676,1.6667672375818217,0.5711976997824718,0.4288023002259758
48.81683852537862,1.2440418510917506,1.7026102297341152,0.5712519916517075,0.42874800835674004
48.82177234374199,1.2442598113804744,1.7408797318322846,0.5713197457296012,0.4286802542788459
48.82670616210535,1.2434569739758021,1.7810098768405966,0.571409090548883,0.42859090945956313
48.83163998046872,1.242041341834662,1.8229430293934157,0.571499254463966,0.4285007455444815
48.836573798832084,1.2408217072582957,1.866299076920518,0.571555143251897,0.4284448567565541
48.841507617195454,1.2402284217727173,1.9110184292803314,0.571573131367027,0.42842686864142676
48.846441435558816,1.2393794617027714,1.9567701186414612,0.5715822300729383,0.4284177699355197
48.85137525392218,1.2376052744454373,2.003450564875095,0.5715936100818025,0.42840638992665864
48.85630907228555,1.2361598968150307,2.050894913992726,0.5715818929430694,0.4284181070653936
48.86124289064891,1.2367391443934845,2.098718325611394,0.5715327904304148,0.42846720957805123
48.86617670901228,1.2383966305912666,2.146857891071497,0.5714805951081507,0.4285194049003166
48.87111052737565,1.2387365495254192,2.1952275265878782,0.5714720111739076,0.4285279888345609
48.87604434573901,1.2377431612290366,2.2437681369886096,0.5715080107702355,0.4284919892382343
48.88097816410238,1.2372704860774306,2.2922247215638505,0.5715468967444368,0.4284531032640329
48.88591198246574,1.2377536318951652,2.340209803546823,0.5715590692348698,0.42844093077359974
48.89084580082911,1.2379380524381158,2.3874194306053944,0.5715565370304312,0.42844346297803704
48.89577961919248,1.2374508083888545,2.433838193266413,0.5715646257250878,0.42843537428338047
48.900713437555844,1.2376307072817203,2.4790424334315,0.5715817101425134,0.42841828986595426
48.905647255919206,1.2392015309224922,2.5230705482575617,0.5715816911933395,0.4284183088151267
48.91058107428257,1.2410870762949735,2.565594427138991,0.5715529729407574,0.42844702706770654
48.91551489264594,1.2418866308310015,2.606259323432269,0.5715197346161556,0.4284802653923081
48.92044871100931,1.2412565179209671,2.645359229892804,0.5715164230977476,0.4284835769107185
48.92538252937267,1.240270397840431,2.682558990707652,0.5715488680578293,0.4284511319506384
48.93031634773604,1.2402478346918497,2.717740004609558,0.571589839651473,0.42841016035699625
48.9352501660994,1.2411904601524837,2.751141749627501,0.571607270131652,0.4283927298768183
48.94018398446277,1.2420824979337746,2.7821782096700582,0.5715891391620793,0.4284108608463925
48.94511780282614,1.2420620017057287,2.810834659500499,0.5715498903507314,0.42845010965774377
48.9500516211895,1.241098111913822,2.8374698180375675,0.5715221773169362,0.42847782269154083
48.95498543955287,1.2401103048867115,2.8615642083173145,0.5715321567316444,0.42846784327683524
48.95991925791623,1.239962268290241,2.88278752396427,0.5715714003417359,0.4284285996667448
48.9648530762796,1.2403030922860931,2.9016731829241826,0.5716008934617232,0.42839910654675806
48.969786894642965,1.2402236739418477,2.918759103776302,0.5715934800715603,0.42840651993692286
48.97472071300633,1.2394550518661172,2.933936744641498,0.5715638433717304,0.42843615663675344
48.9796545313697,1.2384394544580464,2.9471816130084614,0.5715458803938255,0.42845411961465873
48.98458834973306,1.2378384539551168,2.9580027636405224,0.5715512533769564,0.4284487466315268
48.98952216809643,1.2379855617403583,2.966288931151528,0.5715644655079973,0.42843553450048794
48.9944559864598,1.238265478531655,2.9720642183062695,0.571571598370149,0.42842840163833756
48.99938980482316,1.237774088029644,2.9757251913480207,0.5715751479917432,0.428424852016745
49.00432362318653,1.2367985397531016,2.977515619758665,0.5715792230550535,0.4284207769534355
49.00925744154989,1.2364870215898245,2.9767446831613564,0.5715771477112552,0.4284228522972357
49.01419125991326,1.2368946370215241,2.973509135117559,0.5715639127853721,0.4284360872231206
49.01912507827663,1.2367770879474673,2.9676720135881336,0.5715510901409611,0.42844890986753165
49.02405889663999,1.2357468765458284,2.959487130700955,0.5715549147507041,0.42844508525778835
49.02899271500336,1.2352031961406424,2.9492473892015183,0.571572501238873,0.42842749876961994
49.03392653336672,1.2361020789302655,2.9370363131201547,0.5715840947810837,0.42841590522741074
49.03886035173009,1.2372243715241473,2.9228382422124333,0.5715797347020435,0.42842026530645183
49.043794170093456,1.2368221060366564,2.9067547285438593,0.5715693490214702,0.42843065098702604
49.04872798845682,1.2351150839542988,2.8889040886120103,0.5715638903835008,0.42843610962499795
49.05366180682019,1.2342147929642935,2.869070895386692,0.5715612603380095,0.42843873967049073
49.05859562518355,1.2354219782464173,2.847263761362444,0.5715576016661182,0.42844239834238496
49.06352944354692,1.2373962111614987,2.8240661696992824,0.5715594840758329,0.4284405159326728
49.06846326191029,1.2383257536879841,2.799087980291059,0.5715734472160438,0.428426552792463
49.07339708027365,1.2382219783556416,2.7721943405633374,0.5715896994622145,0.4284103005462933
49.07833089863702,1.2378093670214168,2.743406930100752,0.571588887867854,0.4284111121406552
49.08326471700038,1.2376738613099436,2.7128337133284544,0.5715668733632784,0.4284331266452336
49.08819853536375,1.238788559561983,2.6808297144991546,0.5715439078428082,0.4284560921657048
49.09313235372712,1.2413663225768994,2.647533407723361,0.5715427404525887,0.42845725955592207
49.098066172090476,1.243958818230634,2.6132862162981376,0.57156181205467,0.42843818795384
49.102999990453846,1.2450238220803624,2.5779389885018826,0.5715791709436392,0.42842082906486967
49.10793380881721,1.2448650044733633,2.541466017831186,0.5715816323253093,0.428418367683199
49.11286762718058,1.2455406353499847,2.5036570196309698,0.5715771255637658,0.4284228744447425
49.11780144554395,1.2483137257913206,2.4645007593978265,0.5715755707342792,0.4284244292742285
49.12273526390731,1.2516790339675448,2.4242731303641842,0.57157319593086,0.42842680407764777
49.12766908227068,1.2531091933422578,2.382656796232047,0.5715643156539365,0.4284356843545728
49.13260290063404,1.252137616876656,2.3403109756484075,0.57155410652565,0.42844589348286033
49.13753671899741,1.2505131792724182,2.297503483216045,0.5715488756044788,0.42845112440403293
49.14247053736078,1.2508625429143732,2.254361719782583,0.571546948611632,0.4284530513968825
49.14740435572414,1.254731188627461,2.2109942588691522,0.5715481918269194,0.42845180818159767
49.15233817408751,1.2594427838466469,2.167602216303804,0.571556303533495,0.42844369647502434
49.157271992450866,1.2605265074307088,2.124437184567556,0.5715628201674305,0.4284371798410936
49.162205810814235,1.258455223329775,2.081616234614189,0.571550765884341,0.4284492341241857
49.167139629177605,1.25763886236821,2.0390497207910814,0.571527886497734,0.4284721135107965
49.17207344754097,1.2597825747866354,1.9969920149546447,0.5715316470798778,0.42846835292865465
49.17700726590434,1.262730309379631,1.9556671910344618,0.5715801734088188,0.4284198265997123
49.1819410842677,1.2641104766452256,1.915234927103287,0.5716384664003019,0.42836153360822865
49.18687490263107,1.2636136634916832,1.8751190836723106,0.5716561289747177,0.4283438710338118
49.19180872099444,1.2627145977360663,1.8360265559759483,0.5716231155731019,0.4283768844354263
49.1967425393578,1.2631223542040337,1.7982147402893298,0.571568652609384,0.42843134739914385
49.20167635772117,1.2650823378124334,1.7614142613804578,0.5715216186948993,0.42847838131362953
49.20661017608453,1.2666179952048804,1.7260967690099451,0.5714932418842092,0.42850675812431915
49.2115439944479,1.2648717508220892,1.692493440035319,0.5714839969563011,0.42851600305222814
49.21647781281127,1.259316071300268,1.660829801274742,0.5714838786269483,0.4285161213815812
49.221411631174625,1.254278205260751,1.6316895700872898,0.5714750412223901,0.428524958786141
49.226345449537995,1.2543690542749544,1.6048504516097484,0.5714502943257141,0.42854970568281786
49.23127926790136,1.2565381830043756,1.5798183125617726,0.5714204767326349,0.428579523275898
49.236213086264726,1.2540910940778576,1.55699370900963,0.5713997546741315,0.42860024533440266
49.241146904628096,1.2480343580245603,1.5370852758341291,0.5713937296190581,0.4286062703894777
49.24608072299146,1.2465992168062436,1.5203716307794557,0.5713995284563222,0.42860047155221187
49.25101454135483,1.2526865210453557,1.506968030903164,0.5714001446639806,0.4285998553445487
49.25594835971819,1.2598132063363534,1.4965367508992184,0.5713573050866019,0.42864269492192264
49.26088217808156,1.2606838774281404,1.489672446766007,0.5712368108207793,0.42876318918774536
49.26581599644493,1.2551884929084007,1.4867288171862683,0.5710447352876311,0.42895526472089407
49.27074981480829,1.2514842250616491,1.4888451125316564,0.570860892080825,0.42913910792770166
49.27568363317166,1.2570641926598554,1.4960260250926367,0.5707386855127855,0.4292613144957421
49.28061745153502,1.2678280891733993,1.5073256720531574,0.570659435653523,0.42934056435500545
49.285551269898384,1.2737412875510916,1.5224525384325787,0.5705996662959624,0.4294003337125671
49.290485088261754,1.2732727971747866,1.5413061457181139,0.5705592676106257,0.42944073239790453
49.295418906625116,1.2734075352814078,1.5636022990562637,0.5705427635155023,0.4294572364930279
49.300352724988485,1.278037829127441,1.589172805027824,0.570539567785779,0.4294604322227515
49.30528654335185,1.2821366574543547,1.6179001066480385,0.5705440151277787,0.4294559848807528
49.31022036171522,1.280083980644986,1.6496232112884675,0.5705667164361945,0.42943328357233584
49.315154180078586,1.2753675522293937,1.6839508540035482,0.5706078853690145,0.42939211463951515
49.32008799844195,1.2767892691661786,1.7204601915901319,0.5706454340099183,0.4293545659986106
49.32502181680532,1.2874788865941764,1.7588138304315644,0.5706663548763309,0.42933364513219674
49.32995563516868,1.2995995137324405,1.7989081543556527,0.5706872195708782,0.4293127804376495
49.33488945353205,1.304239729870851,1.8408971910823784,0.570728322411811,0.4292716775967203
49.33982327189542,1.3035635608300817,1.8846763078920568,0.5707850942216929,0.42921490578684174
49.34475709025878,1.305302599351659,1.9300550430078252,0.5708363352121286,0.42916366479640966
49.349690908622144,1.311330481202717,1.976525630246921,0.5708654716575409,0.42913452835100124
49.354624726985506,1.3163659961357936,2.0240516449245827,0.5708649122365302,0.4291350877720132
49.359558545348875,1.31554939290079,2.072398053880834,0.5708348362044537,0.42916516380409375
49.364492363712245,1.311627703358854,2.1212452431862143,0.5707904490355353,0.42920955097301333
49.36942618207561,1.313669385738755,2.1705770417797154,0.5707624404643079,0.42923755954424214
49.374360000438976,1.326629405401687,2.21989542608506,0.5707753019836813,0.42922469802487034
49.37929381880234,1.3404227360975123,2.268876713632915,0.5708204082771469,0.42917959173140546
49.38422763716571,1.3397093442644061,2.3169288720413506,0.5708576019511931,0.4291423980573594
49.38916145552908,1.3281178364940864,2.3641118886976615,0.5708528663781298,0.4291471336304211
49.39409527389244,1.3245182739912318,2.410287643743704,0.5708159386648954,0.42918406134365567
49.39902909225581,1.334693103378828,2.455721282820317,0.5707921212016969,0.42920787880685424
49.40396291061917,1.3448106677842273,2.5000891133946803,0.5708116693700461,0.42918833063850365
49.40889672898254,1.342856133349093,2.543255456287392,0.570854773096881,0.4291452269116668
49.4138305473459,1.3347478724409472,2.585553412524011,0.5708747793641508,0.4291252206443963
49.418764365709265,1.3344173807293007,2.626473951303241,0.5708508373690829,0.42914916263946656
49.423698184072634,1.3427080527783986,2.6653982335112993,0.5708086012707703,0.42919139873778056
49.428632002436,1.346604895210441,2.7024155231540616,0.5707914682610346,0.4292085317475184
49.433565820799366,1.3409620819588626,2.7370016545139215,0.5708180191192288,0.42918198088932497
49.438499639162735,1.3370483681537373,2.769216107499028,0.5708648015139387,0.42913519849461634
49.4434334575261,1.343107398989458,2.799077948765965,0.5708867665885591,0.4291132334199994
49.44836727588947,1.350023337148404,2.826902407937301,0.5708602034308771,0.42913979657768336
49.45330109425283,1.3469141565568536,2.852517402315602,0.5708107016206545,0.42918929838790787
49.4582349126162,1.3398378145340555,2.8752770559085987,0.5707917795379043,0.42920822047066054
49.46316873097957,1.3414727522648042,2.896493678935023,0.5708270131318774,0.4291729868766882
49.46810254934293,1.3501815246466506,2.9157977006959204,0.5708788298801828,0.4291211701283849
49.47303636770629,1.35401573504304,2.933123568754322,0.5708875834500554,0.4291124165585138
49.477970186069655,1.349867462334171,2.94862446435568,0.5708423495430903,0.42915765046547916
49.482904004433024,1.3458099130151748,2.961434390801473,0.5707973275060825,0.4292026725024871
49.48783782279639,1.347787826651498,2.971549295221875,0.5708077858671305,0.42919221414144
49.492771641159756,1.3524489717209727,2.979332774455955,0.5708614885043464,0.42913851150422616
49.497705459523125,1.353533258973153,2.984178799256573,0.5708927136870754,0.4291072863214984
49.50263927788649,1.3515815181247084,2.9860751028953625,0.5708636734748204,0.4291363265337548
49.50757309624986,1.3523120253457273,2.9855329550675482,0.5708105259458089,0.4291894740627674
49.512506914613226,1.3559217567499409,2.9829870669279615,0.5707975650614976,0.42920243494708077
49.51744073297659,1.3559404143602212,2.9784951499795858,0.5708398762992336,0.42916012370934575
49.52237455133996,1.3506680740771528,2.9718717035423405,0.5708874088544722,0.4291125911541071
49.52730836970332,1.3482186648515617,2.9624205707227005,0.5708841841529203,0.42911581585565917
49.53224218806669,1.3545786053476696,2.9505789088107224,0.5708334330019543,0.4291665670066276
49.53717600643005,1.3616424908015698,2.9366558322727907,0.5707957778313132,0.4292042221772698
49.542109824793414,1.3578545833818478,2.9209302750406665,0.5708182405742258,0.42918175943435843
49.54704364315678,1.3476687114397152,2.9035185965902444,0.5708736098458264,0.42912639016276044
49.551977461520146,1.3457188641791902,2.8842069942927515,0.5708904631317782,0.42910953687681025
49.556911279883515,1.3542117379524796,2.8632474537415784,0.5708460927557713,0.4291539072528196
49.561845098246884,1.3608861301657305,2.8405290468902664,0.5707993261073534,0.42920067390123995
49.56677891661025,1.3566541592238417,2.815882724639563,0.5708116997441787,0.42918830026441623
49.571712734973616,1.3456214833727105,2.7897672464611247,0.5708644616226204,0.42913553838597507
49.57664655333698,1.3402982694528776,2.7619012636228013,0.5708888210526198,0.4291111789559774
49.58158037170035,1.3477719271421964,2.7324580914282217,0.5708608060167354,0.42913919399186357
49.58651419006372,1.3586476655579298,2.7018223445983187,0.570822922979187,0.42917707702941466
49.59144800842708,1.3579694085758636,2.6695789361987243,0.5708157751251078,0.429184224883492
49.59638182679045,1.3462035256152247,2.636311848937027,0.570830996829345,0.42916900317925355
49.601315645153804,1.3369748009350273,2.602152199692374,0.5708418150644593,0.4291581849441382
49.60624946351717,1.3389887385310977,2.5667757197927927,0.570844303883671,0.4291556961249269
49.61118328188054,1.3491681123648198,2.5294868815492837,0.5708496045287552,0.42915039547984274
49.616117100243905,1.3566543007122838,2.4909628654154186,0.5708578192379296,0.429142180770667
49.621050918607274,1.3536770649602274,2.451434023477111,0.5708593496453286,0.42914065036326854
49.625984736970636,1.3452067895178916,2.411203310719826,0.5708521142586175,0.4291478857499806
49.630918555334006,1.3412581572389697,2.3700608565020396,0.5708432025332822,0.42915679747531743
49.635852373697375,1.3443541332975122,2.328413262818346,0.5708373516232961,0.42916264838530493
49.64078619206074,1.3509054650258496,2.2861568691993397,0.570830748339619,0.4291692516689839
49.64572001042411,1.356763767532509,2.2435901046754227,0.570815345306965,0.4291846547016415
49.65065382878747,1.3600397275447624,2.2007737783387045,0.5707915025790229,0.4292084974295851
49.65558764715084,1.3613755112557824,2.1572815638698803,0.5707790697360448,0.4292209302725679
49.66052146551421,1.360758228536432,2.1137937758327223,0.5708052108108097,0.42919478919780646
49.66545528387756,1.3587702500437768,2.0707057543188703,0.5708680996753265,0.4291319003332933
49.67038910224093,1.3590737968487636,2.0279052666315405,0.5709218239886481,0.4290781760199749
49.675322920604295,1.3646427358979554,1.9851773108096529,0.5709192124519972,0.4290807875566249
49.680256738967664,1.3747683950240646,1.942754299100979,0.5708690862684691,0.42913091374015144
49.68519055733103,1.3844434751214316,1.9009424616624255,0.5708284325847967,0.42917156742382234
49.690124375694396,1.387573577093313,1.8601361189992012,0.5708324820326741,0.42916751797594366
49.695058194057765,1.3845454031931805,1.8200894566800212,0.5708551228272138,0.4291448771814029
49.69999201242113,1.3816264228396797,1.7810382445811999,0.5708508684500386,0.42914913155857837
49.7049258307845,1.3844201142467254,1.743203458703929,0.5708152311010505,0.42918476890756624
49.709859649147866,1.3936760692103147,1.7067115560402002,0.570781152515195,0.42921884749342254
49.71479346751123,1.4025051293183888,1.671599764107936,0.5707675798412594,0.4292324201673587
49.7197272858746,1.4026476102161327,1.6379607207192013,0.5707610841933236,0.42923891581529583
49.72466110423795,1.3966521025403753,1.6063085540650313,0.5707527068371945,0.4292472931714256
49.72959492260132,1.394487040450083,1.576552638500194,0.5707720497841935,0.4292279502244277
49.73452874096469,1.399043542783323,1.5493251266614456,0.5708625505192011,0.4291374494894218
49.739462559328054,1.4034985525814603,1.525030302597276,0.5708995289743648,0.4291004710342595
49.74439637769142,1.4014279133417862,1.5031271276463534,0.5708970896029983,0.4291029104056263
49.749330196054785,1.3944903499477403,1.4838724243473271,0.570845822612366,0.42915417739625317
49.754264014418155,1.3897255241416717,1.4675734064498716,0.5707651178844928,0.42923488212412153
49.759197832781524,1.3903143237986644,1.4542294421418742,0.5706351960998163,0.429364803908797
49.764131651144886,1.3918560336171197,1.44635086509904,0.570425617107797,0.42957438290081656
49.769065469508256,1.390580854822273,1.4436224469748486,0.5702525161753248,0.42974748383329014
49.77399928787162,1.3888155795159458,1.4459234131172298,0.5700996598640247,0.42990034014459083
49.77893310623499,1.3895720959704143,1.4533352695328652,0.569971743961288,0.4300282560473282
49.78386692459836,1.391423864828745,1.4654384018930668,0.5698536598585031,0.4301463401501141
49.78880074296171,1.3917023457126212,1.4822234068670306,0.569727777658074,0.4302722223505439
49.79373456132508,1.3912007540253704,1.5042891230880826,0.5696107038700723,0.43038929613854626
49.79866837968844,1.392408761993008,1.5305659535699536,0.5695988461822996,0.4304011538263191
49.80360219805181,1.3949690236198384,1.5607228538579292,0.5696557401210101,0.43034425988760994
49.80853601641518,1.3957859165355078,1.5942666678598778,0.5697331958984658,0.4302668041101536
49.813469834778545,1.3934941896694282,1.6308742254434003,0.5697890364969843,0.43021096351163535
49.818403653141914,1.3898667968048997,1.669727125970746,0.5698184723321369,0.43018152767648155
49.823337471505276,1.3876198805452598,1.7109184841112453,0.5698403014476611,0.4301596985609571
49.828271289868646,1.3879411300914077,1.754255863670887,0.5698634935628697,0.4301365064457475
49.833205108232015,1.3892177821484861,1.7992955744342782,0.5698767661948491,0.4301232338137705
49.83813892659538,1.389894864241777,1.8457336893813012,0.5698699164517165,0.4301300835569071
49.84307274495875,1.390702428328942,1.8936295314756828,0.5698544717972779,0.43014552821134827
49.84800656332211,1.392615444367074,1.9427142771183243,0.5698530473897256,0.43014695261890507
49.85294038168547,1.3946258075928872,1.9925020032884289,0.569871405879622,0.4301285941290105
49.85787420004884,1.3948561042027208,2.042706948486404,0.5698937601817444,0.4301062398268913
49.8628080184122,1.3936689257675252,2.0932932953470074,0.5699070731126461,0.43009292689599166
49.86774183677557,1.393157837827957,2.144051230122348,0.5699160054080978,0.4300839946005411
49.872675655138934,1.3940254215659997,2.194686682309315,0.5699279545193052,0.4300720454893348
49.877609473502304,1.3952538733319602,2.2453152628982567,0.5699358997329592,0.4300641002756825
49.88254329186567,1.395892526740508,2.295935791351447,0.5699279922974142,0.4300720077112271
49.887477110229035,1.3961081184244604,2.346036722118819,0.569907885027105,0.43009211498153505
49.892410928592405,1.3965409363156918,2.395524064628371,0.5698938525931018,0.4301061474155381
49.89734474695577,1.3972044460430777,2.4441819593380716,0.5698992148338593,0.43010078517477995
49.902278565319136,1.3977086779263428,2.491581206528268,0.5699206112948555,0.4300793887137826
49.907212383682506,1.3981550868704826,2.5374073956255643,0.5699433874247325,0.4300566125839037
49.91214620204587,1.3988610176187128,2.5815252581969537,0.5699527371829791,0.4300472628256553
49.91708002040923,1.3995449772813702,2.6240963687895764,0.5699427724635747,0.4300572275450611
49.92201383877259,1.3997351287351976,2.664622562939212,0.569921806182115,0.4300781938265235
49.92694765713596,1.3997887892999403,2.703139002046829,0.5699082916603405,0.43009170834829924
49.93188147549933,1.400495669445314,2.7399254010937044,0.5699157674745261,0.4300842325341144
49.93681529386269,1.4016924961448718,2.775049162562555,0.5699384322555613,0.4300615677530809
49.94174911222606,1.402207679240297,2.808424816120837,0.5699544751835098,0.4300455248251346
49.946682930589425,1.4015994238864635,2.838619909253444,0.569947855484325,0.4300521445243225
49.951616748952794,1.4010736717515593,2.8660893157870584,0.5699266694285192,0.4300733305801297
49.956550567316164,1.401627157091989,2.890463731509168,0.5699156233682635,0.4300843766403878
49.961484385679526,1.4023009842879894,2.9127716492055287,0.5699272412668467,0.4300727587418056
49.966418204042895,1.4017896335598763,2.9329771100821675,0.5699466507905928,0.4300533492180609
49.97135202240626,1.4006184600257836,2.951043718664398,0.569951728104881,0.43004827190377365
49.97628584076963,1.400130518295101,2.9669320343189787,0.5699409555098619,0.4300590444987932
49.98121965913298,1.400367868877393,2.980800863270174,0.5699300213540723,0.43006997865458274
49.98615347749635,1.400445908086025,2.99252272126199,0.5699277402340094,0.4300722597746455
49.99108729585972,1.399880624794318,3.0013342272626087,0.5699309050240386,0.4300690949846182
49.99602111422308,1.398724871941807,3.0077278563081546,0.569937982268683,0.43006201773997516


==> anc/Fig_4_def.csv <==
-0.05756618212461847,0.0,3.0000000000000004,0.9999997455299676,2.5447003273420094e-07
-0.0526323637612525,-3.0657834930405844e-06,3.0000000000000004,0.9999966480981703,3.351901832401512e-06
-0.04769854539788654,-3.367317928047975e-06,3.0,0.9999877745796083,1.2225420396917357e-05
-0.042764727034520576,2.9399516194218386e-05,3.0,0.9999756662891144,2.4333710895123403e-05
-0.03783090867115461,0.00011689153181439855,3.0000000000000004,0.999966780327759,3.3219672249834184e-05
-0.03289709030778864,0.0002457509227226557,3.0,0.9999631730109946,3.682698901745399e-05
-0.02796327194442268,0.0003653543189744708,3.0000000000000004,0.9999583545806792,4.164541933305678e-05
-0.02302945358105671,0.0004260343204611028,3.0000000000000004,0.9999436537321031,5.6346267910896436e-05
-0.018095635217690753,0.0004514625572079299,3.0,0.9999179355266272,8.206447338871322e-05
-0.013161816854324784,0.0005216816432197255,3.0000000000000004,0.9998890005785483,0.00011099942146653292
-0.008227998490958824,0.0006735060450891816,3.0000000000000004,0.9998652728179173,0.00013472718209989496
-0.0032941801275928567,0.0008764371357748344,3.0000000000000004,0.9998478061418177,0.00015219385819866544
0.0016396382357731039,0.0010597723918473667,1.4709365669826278,0.9782361685493474,0.021763831450670113
0.006573456599139072,0.0011002552403614676,1.4679374162383587,0.9782451727795215,0.021754827220497742
0.011507274962505039,0.0008900495346500116,1.4649008295130768,0.9781508850806481,0.021849114919373042
0.016441093325871008,0.0007067247515343085,1.4612125256085908,0.9777395744433223,0.02226042555670007
0.02137491168923696,0.0009909837297451907,1.457620994259312,0.9775050808963646,0.02249491910365735
0.026308730052602928,0.0017168886183118641,1.454311731385579,0.977942830316332,0.022057169683690106
0.031242548415968897,0.002381959912051677,1.4511909888147791,0.9786680696386628,0.021331930361360114
0.03617636677933486,0.0025755749888201123,1.4480984701169288,0.9788613977160279,0.021138602283997162
0.04111018514270082,0.002464636307206523,1.4444102349882098,0.9781731206485231,0.02182687935150216
0.046044003506066786,0.0024398318807191148,1.4406269296874858,0.9773105311486486,0.02268946885137824
0.050977821869432755,0.0028078796292034663,1.4371928347377738,0.9772945518034972,0.022705448196532117
0.05591164023279872,0.003729706316303204,1.433960414575774,0.9781490598788812,0.02185094012114868
0.06084545859616467,0.004816186050640005,1.4300915815276682,0.978901975880841,0.021098024119191608
0.06577927695953066,0.005249574190858309,1.4255400909342,0.9782590385423385,0.02174096145769549
0.0707130953228966,0.005029655566767365,1.4190229717443679,0.9774230097473375,0.0225769902526976
0.07564691368626256,0.005133051101251487,1.40973598879836,0.9768408526827428,0.02315914731729387
0.08058073204962854,0.006157152777878314,1.397592125318255,0.9771085072780914,0.022891492721946526
0.0855145504129945,0.007507106077509045,1.3832255455217097,0.9778435099277645,0.022156490072275433
0.09044836877636045,0.00821528246923245,1.3667278576358115,0.9782315577145049,0.021768442285534713
0.09538218713972643,0.00812539222667646,1.3485745001379295,0.9779319173769739,0.02206808262306411
0.10031600550309239,0.008040232191757108,1.3273877613409062,0.9773373365140269,0.022662663486010634
0.10524982386645837,0.008409710490733219,1.3044889390144832,0.9771000331322298,0.02289996686780829
0.11018364222982432,0.00882735785073407,1.279681666596141,0.9774264789717765,0.022573521028261552
0.11511746059319028,0.009161090713130694,1.2524199141017687,0.9778939790381864,0.022106020961851477
0.12005127895655626,0.00999376866659239,1.2218360087245939,0.9779916917304221,0.022008308269616764
0.12498509731992222,0.011674064254818246,1.1882263457838935,0.9776695739431446,0.022330426056894868
0.1299189156832882,0.013511391452207599,1.151555013301048,0.9773041945448245,0.022695805455217134
0.13485273404665413,0.014460050439542443,1.1118411403547142,0.9772608617592746,0.02273913824076911
0.1397865524100201,0.014674775481055285,1.069204743155859,0.9780136530897662,0.02198634691027831
0.1447203707733861,0.015172789649797265,1.022679419636339,0.9782481949679253,0.02175180503212383
0.14965418913675202,0.016423949990039554,0.9736111086430751,0.9782069892221211,0.02179301077792932
0.154588007500118,0.017992410312530068,0.921713434925676,0.9779411748954386,0.022058825104615418
0.15952182586348398,0.019225285934620435,0.8666242983896992,0.9776801468727041,0.02231985312735495
0.1644556442268499,0.020116580410186793,0.8081834285910493,0.977472918745958,0.022527081254103586
0.1693894625902159,0.021536401686420622,0.7476622985061736,0.9766665234290925,0.02333347657097284
0.17432328095358188,0.024322328290414835,0.6872882872437225,0.976654740769176,0.023345259230888996
0.1792570993169478,0.027919968421614184,0.6261833823537483,0.9764362938173053,0.023563706182757632
0.1841909176803138,0.030792205817735358,0.5648306521424121,0.9759139527131195,0.024086047286940783
0.18912473604367977,0.03260002403634275,0.5057555981164132,0.9744302575172928,0.025569742482765986
0.19405855440704575,0.034717931258749286,0.449739119699653,0.9726658134595013,0.027334186540555264
0.19899237277041168,0.03852466157630362,0.39856415005556867,0.9712123261957367,0.028787673804320527
0.20392619113377766,0.04368063620249628,0.3505603803891015,0.9693674846173341,0.030632515382723265
0.20886000949714364,0.04821670091057751,0.306664711674342,0.9671367805597098,0.03286321944034758
0.21379382786050963,0.050779037645528845,0.26834190394202834,0.9634478983355909,0.03655210166446729
0.21872764622387553,0.05278364458845564,0.23586219140892772,0.9595443667729592,0.04045563322709983
0.2236614645872415,0.05628511881109844,0.20750168997144067,0.9548806131349514,0.04511938686510837
0.2285952829506075,0.06074461874786711,0.18509346477214073,0.9491697331927085,0.05083026680735228
0.23352910131397342,0.06394974376700062,0.17089570061179146,0.9434101960481237,0.05658980395193888
0.2384629196773394,0.06517240349049876,0.16207321923419776,0.9380779051226724,0.061922094877391226
0.24339673804070538,0.0650865369778289,0.1591627113522179,0.932490510665646,0.0675094893344184
0.2483305564040713,0.06452021387938765,0.16391073372651213,0.9269576544195766,0.07304234558048284
0.2532643747674373,0.06423309917015317,0.17895734289795404,0.9215140188912261,0.07848598110882923
0.2581981931308033,0.06469133827916124,0.20494375532392284,0.9162459757761505,0.08375402422390232
0.2631320114941692,0.06531096237643505,0.239905829151135,0.9125702467303697,0.08742975326968505
0.2680658298575352,0.06390367191049051,0.28425419423022547,0.9091745546346042,0.09082544536545227
0.27299964822090117,0.05842667956982164,0.33770798140831587,0.9066873566655534,0.09331264333450444
0.27793346658426715,0.0513069838008515,0.3993816886125699,0.9050239721374166,0.09497602786264277
0.2828672849476331,0.04853686166662736,0.4667230976540364,0.9041374811350619,0.09586251886499964
0.28780110331099906,0.05189778070424919,0.5396379970455564,0.9036450890679228,0.09635491093213816
0.29273492167436505,0.05765786021176177,0.6178115929243835,0.9037339595357861,0.09626604046427654
0.29766874003773097,0.060963082015782676,0.7001854759358789,0.9040595648613882,0.09594043513867342
0.30260255840109695,0.059737418119925334,0.7862722783811873,0.9044704893495503,0.0955295106505117
0.30753637676446294,0.05759974254706484,0.8715616357773226,0.9049321642009913,0.09506783579907133
0.31247019512782886,0.060370530292796216,0.954242144564992,0.9053119649007134,0.09468803509934602
0.31740401349119485,0.0688358604982261,1.035292137231617,0.9055890951607924,0.09441090483926487
0.32233783185456083,0.07805483566092265,1.114309341455529,0.90577507727044,0.09422492272961495
0.32727165021792676,0.0818609465631057,1.1901594675938998,0.9058869256001674,0.09411307439988455
0.33220546858129274,0.0765277610590229,1.262070012131276,0.9059337168545324,0.09406628314552032
0.3371392869446587,0.06632305971809199,1.3291156036232683,0.9059313723488529,0.09406862765120358
0.3420731053080247,0.05954110856552794,1.3904072875513567,0.9059138223315703,0.09408617766849091
0.34700692367139063,0.058158466301052994,1.445106316551688,0.9059130667194168,0.0940869332806498
0.3519407420347566,0.058484742742010785,1.493270482220951,0.9059345348690349,0.09406546513103424
0.3568745603981226,0.057406869512386355,1.533195975679829,0.9059589249532667,0.09404107504680599
0.3618083787614885,0.05578041771564977,1.5649263342707371,0.9059650088359461,0.0940349911641294
0.3667421971248545,0.05496655818292191,1.5868106359497878,0.9059492879392834,0.09405071206079484
0.3716760154882205,0.051492689032312224,1.6002532077839138,0.9059229808495647,0.09407701915051458
0.3766098338515864,0.04217542204050802,1.6060698311845671,0.905898109161765,0.09410189083831721
0.3815436522149524,0.030494581672477573,1.6062652046933708,0.905885982359966,0.09411401764011636
0.3864774705783184,0.0232357169229644,1.5998265347759701,0.9058967590048982,0.09410324099518481
0.39141128894168425,0.022811288380886318,1.5851340742948252,0.9059246983587841,0.09407530164129926
0.39634510730505024,0.02332093900614078,1.5646462681402575,0.9059462441995919,0.09405375580049181
0.4012789256684162,0.017276691375188453,1.5370882935955898,0.9059434191983888,0.09405658080169454
0.40621274403178215,0.004851766003987943,1.502895614845398,0.9059195341083017,0.09408046589178165
0.41114656239514813,-0.008507820199692017,1.4622490882066537,0.9054935450131367,0.09450645498694588
0.4160803807585141,-0.01800619351950404,1.4153011448681494,0.9054967778485156,0.09450322215156713
0.4210141991218801,-0.02221967510432775,1.3631565857765273,0.9055014488241169,0.09449855117596777
0.425948017485246,-0.02589836551788474,1.3094976435841486,0.9055182200894123,0.09448177991067515
0.430881835848612,-0.03561862925469959,1.2544661387361173,0.9055309202132804,0.09446907978680714
0.435815654211978,-0.05065768529045939,1.19852775882733,0.9055297042713798,0.09447029572870899
0.4407494725753439,-0.06496496365205424,1.138632027898757,0.9055238495754401,0.0944761504246512
0.4456832909387099,-0.07501395510468646,1.074042857214012,0.9055245394775514,0.09447546052254278
0.4506171093020758,-0.08078822034887992,1.007434077916547,0.9051529619922936,0.09484703800780218
0.45555092766544186,-0.08532720440482679,0.9428872890876098,0.903942281236722,0.096057718763376
0.4604847460288078,-0.09369679013430603,0.8804229409128712,0.9032076680766583,0.09679233192344112
0.4654185643921737,-0.10766800612660855,0.8156445769745786,0.9019882524062055,0.09801174759389511
0.47035238275553976,-0.12336505152290143,0.756432701183353,0.9006673902812683,0.09933260971883395
0.4752862011189057,-0.13490505814537088,0.7049029383718761,0.8986837676168606,0.10131623238324222
0.4802200194822716,-0.140985461965652,0.6569057879401023,0.8963302667204682,0.10366973327963457
0.48515383784563765,-0.14761786464780768,0.616572975576298,0.8947089429335283,0.10529105706657567
0.4900876562090036,-0.16007232926002332,0.5786513827623735,0.8926070426714793,0.10739295732862608
0.4950214745723695,-0.1747665722786715,0.5380707410786064,0.891235255102238,0.10876474489786847
0.49995529293573554,-0.18570605875731006,0.4961477140036038,0.8905937192569504,0.10940628074315731
0.5048891112991014,-0.19374344894610704,0.4520491582093451,0.8879809672980256,0.11201903270208367
0.5098229296624675,-0.20284314259293823,0.4241381826028048,0.8843051215811546,0.11569487841895595
0.5147567480258334,-0.21323070621291268,0.4095940901945424,0.8821477358503114,0.11785226414980005
0.5196905663891993,-0.2229243497563756,0.396206921461043,0.8800376023688139,0.11996239763129887
0.5246243847525653,-0.2322252962593535,0.3807286682977645,0.8788135271324529,0.12118647286765988
0.5295582031159313,-0.2432236554321581,0.35725427336027465,0.8767298304465734,0.12327016955354068
0.5344920214792972,-0.25449579767892583,0.33659094104427467,0.8728399986444461,0.12716000135566968
0.5394258398426632,-0.26206406642029917,0.32869118039156064,0.8697070328740543,0.1302929671260632
0.5443596582060292,-0.2669026615541744,0.3221539765373176,0.8689014583159872,0.1310985416841318
0.5492934765693951,-0.2746042120344997,0.31409056345480496,0.8653222290845268,0.13467777091559535
0.5542272949327611,-0.2871860600646146,0.30929477855596227,0.8635934569701891,0.13640654302993488
0.559161113296127,-0.29956370196370313,0.3013523113411929,0.8630759288773504,0.13692407112277713
0.564094931659493,-0.30600873785983745,0.2934890336766094,0.8611118432578994,0.1388881567422314
0.569028750022859,-0.30702843168963206,0.2894539128996185,0.8580271064859921,0.14197289351413972
0.573962568386225,-0.30955274265476396,0.2879365079286699,0.8548579997673746,0.14514200023275778
0.5788963867495909,-0.31890188654885776,0.28583822072221826,0.8540590711709544,0.14594092882918028
0.5838302051129569,-0.33011806612514344,0.28492551203779043,0.8516812365225153,0.14831876347762207
0.5887640234763228,-0.3343512819072903,0.28297243552057677,0.850542373812915,0.1494576261872228
0.5936978418396888,-0.3317456576434942,0.2806972920582163,0.8484595101592398,0.151540489840895
0.5986316602030548,-0.3319428821328064,0.27782056719178994,0.8477376932549257,0.152262306745207
0.6035654785664207,-0.3392326565110351,0.2708461704666664,0.8452848694822874,0.15471513051784405
0.6084992969297867,-0.3479164610866548,0.26452597176749504,0.8444219366645619,0.15557806333556953
0.6134331152931527,-0.3507917176954108,0.2543155600565166,0.8418274410176477,0.1581725589824822
0.6183669336565186,-0.34837513048207924,0.2379539405864713,0.8409014680098486,0.15909853199027982
0.6233007520198846,-0.34699038117193814,0.2170362618278788,0.8379436717337849,0.16205632826634325
0.6282345703832506,-0.349859888589112,0.20665037578517473,0.8342847281109911,0.16571527188913862
0.6331683887466165,-0.35433686367566225,0.2001049958071775,0.8315957304224098,0.1684042695777204
0.6381022071099824,-0.35764584415214545,0.19745541170798753,0.8281491994042917,0.17185080059583985
0.6430360254733485,-0.3585752036319614,0.19731238939995627,0.8253819535147425,0.1746180464853909
0.6479698438367144,-0.3565934165960777,0.1941088259573724,0.8239059171522436,0.17609408284789282
0.6529036622000804,-0.35462335053009697,0.1918849238079931,0.8212100913011878,0.17878990869894992
0.6578374805634464,-0.3570440367074649,0.1880716692963802,0.818830984955342,0.18116901504480037
0.6627712989268123,-0.36205027028458275,0.18062092014497047,0.8153620644832791,0.184637935516866
0.6677051172901783,-0.3659669364994069,0.17539347731891894,0.8117727531536633,0.18822724684648592
0.6726389356535443,-0.36734462855948186,0.1701208475944888,0.81007777030598,0.18992222969417077
0.6775727540169102,-0.36419944372948343,0.16580121717247207,0.806701237201901,0.19329876279824915
0.6825065723802762,-0.35794095000805015,0.1583099880425825,0.8046381552573032,0.19536184474284726
0.6874403907436422,-0.3539543138930402,0.1505967648313954,0.7995304704214468,0.20046952957870348
0.6923742091070081,-0.3528756936324104,0.14636528001424545,0.7962863337639451,0.2037136662362041
0.6973080274703741,-0.3516679160810754,0.14545446584864674,0.7934861448323918,0.20651385516775908
0.70224184583374,-0.34761532947138796,0.1471923034191908,0.7904825436276874,0.20951745637246424
0.707175664197106,-0.3399468713450582,0.1504380534405561,0.7877517229175065,0.21224827708264501
0.712109482560472,-0.33053946948030855,0.15358851671688897,0.7855850257876266,0.2144149742125261
0.717043300923838,-0.32377059988618173,0.15982850239792135,0.7835534633426678,0.21644653665748567
0.7219771192872038,-0.31790325470099956,0.1657882665573417,0.7822875169517636,0.21771248304839044
0.7269109376505699,-0.3099445256724276,0.16851197777063132,0.7812563594564412,0.21874364054371437
0.7318447560139357,-0.30297341692373453,0.17138293348038197,0.7795411796177327,0.22045882038242395
0.7367785743773017,-0.2994540946095978,0.17316523421008287,0.7790164045889035,0.22098359541125448
0.7417123927406677,-0.2968327949111667,0.17804840117321125,0.7781291331256432,0.22187086687451618
0.7466462111040336,-0.2933878981746419,0.1817449264739241,0.777104267820866,0.22289573217929085
0.7515800294673995,-0.2887583801795944,0.1844854781106819,0.7760250903815316,0.22397490961862082
0.7565138478307656,-0.28200526524636854,0.18714219770559773,0.7752026091566522,0.22479739084349545
0.7614476661941315,-0.2738273174619994,0.19073509928724824,0.7744806459458773,0.22551935405427073
0.7663814845574974,-0.26628076848492205,0.19077814898437606,0.7736558052240542,0.22634419477609474
0.7713153029208635,-0.2589890476237794,0.18751373658199463,0.7734142756905126,0.2265857243096372
0.7762491212842294,-0.25091728070439384,0.18825930119586295,0.7734005709399603,0.22659942906019026
0.7811829396475954,-0.24174584135900967,0.1930506219919998,0.7729262846095868,0.2270737153905643
0.7861167580109614,-0.23293729149968956,0.20692989439113904,0.7729727440446362,0.22702725595551596
0.7910505763743273,-0.22570830918759704,0.21564862697032702,0.7725395579686024,0.2274604420315503
0.7959843947376933,-0.22022152731337435,0.22036786377431603,0.7720127579843583,0.22798724201579554
0.8009182131010593,-0.21494411135666258,0.22465631473839487,0.7715086200477188,0.22849137995243546
0.8058520314644252,-0.21010116009675467,0.2345164937814498,0.7718630314443387,0.2281369685558169
0.8107858498277912,-0.20554818551426418,0.2527484427418926,0.7707890615991011,0.22921093840105378
0.8157196681911572,-0.2009496418296901,0.2650773778262547,0.770812763100315,0.22918723689983977
0.8206534865545231,-0.19608968492782552,0.2706087764474551,0.7697016843389085,0.23029831566124678
0.8255873049178891,-0.192164409131384,0.2708691748403055,0.7691573927077213,0.2308426072924331
0.830521123281255,-0.1888849823773507,0.2821069474462008,0.768637780473398,0.23136221952675762
0.835454941644621,-0.18573995865605714,0.29853456381748883,0.7668458986478666,0.23315410135229278
0.840388760007987,-0.18273390814090262,0.31690718674616997,0.7652696984117145,0.23473030158844743
0.8453225783713529,-0.182389303924457,0.3479665736108268,0.764121220352636,0.2358787796475303
0.8502563967347189,-0.18316947828798905,0.37930415665012845,0.7633942427019,0.23660575729826885
0.8551902150980849,-0.18182122730425404,0.4121723268209283,0.7618634072198758,0.23813659278029423
0.8601240334614508,-0.17867137076500456,0.4428457002106975,0.7617871127920043,0.2382128872081694
0.8650578518248168,-0.177051476362429,0.4719005587668266,0.7613892938779894,0.238610706122185
0.8699916701881828,-0.17656327779693273,0.49307122229629985,0.76051469790048,0.23948530209969499
0.8749254885515487,-0.17616797398980164,0.5102357410967335,0.7603898577786609,0.23961014222151547
0.8798593069149147,-0.17543353318903168,0.5207758767166919,0.7602034654043777,0.23979653459579925
0.8847931252782807,-0.17562477165575607,0.5244539577598286,0.7595192592643163,0.24048074073585973
0.8897269436416466,-0.17692755271235344,0.5214926324228547,0.7586127897108191,0.24138721028935486
0.8946607620050125,-0.17931774014444685,0.5102855276858188,0.7580005627623438,0.2419994372378293
0.8995945803683786,-0.18144441007333537,0.49449751807538134,0.757133605344471,0.24286639465570198
0.9045283987317445,-0.1830371271920747,0.4873821261439709,0.755877594497812,0.2441224055023586
0.9094622170951105,-0.18379709054188834,0.47491981698998587,0.7555532025726567,0.24444679742751127
0.9143960354584765,-0.1836245583901434,0.45791657370520794,0.7534785064032806,0.24652149359688585
0.9193298538218424,-0.182034885745677,0.4449558605131739,0.7516950870749938,0.24830491292517595
0.9242636721852084,-0.1810122697511628,0.4256776102248725,0.7492206816600127,0.25077931834015865
0.9291974905485744,-0.18083213783731672,0.41189285738020914,0.746920383744916,0.25307961625525727
0.9341313089119403,-0.17984672371467209,0.40055222055104883,0.7447510122660518,0.2552489877341228
0.9390651272753063,-0.17801533705006212,0.3868657504712231,0.7437151109477433,0.25628488905243313
0.9439989456386723,-0.17794806446171293,0.3668387206459387,0.7411138041612587,0.2588861958389209
0.9489327640020382,-0.1784084202481127,0.3451042525393985,0.7375744754550649,0.26242552454511703
0.9538665823654042,-0.17911739498715223,0.31881486455665997,0.7338673603666308,0.2661326396335532
0.95880040072877,-0.17962269223210522,0.29661692107198573,0.7291950320408871,0.27080496795929937
0.9637342190921362,-0.179236133131332,0.2838846141549599,0.7246526421554609,0.27534735784472597
0.9686680374555021,-0.17758885042138955,0.2742073827268705,0.7217506429385558,0.278249357061633
0.973601855818868,-0.17701686105715744,0.2632299916739321,0.7163768176452888,0.283623182354901
0.978535674182234,-0.17768200253075456,0.2477689874964487,0.7118516364871087,0.28814836351308165
0.9834694925455999,-0.17859934231368335,0.2325471717886694,0.7060020635413004,0.29399793645889
0.988403310908966,-0.17928952871133053,0.23168223052210976,0.7008928524107134,0.2991071475894778
0.993337129272332,-0.17971677624505714,0.23349963274967728,0.6960836689374517,0.30391633106274146
0.9982709476356979,-0.18074769319039308,0.23320586097821866,0.6924834593163304,0.3075165406838636
1.0032047659990637,-0.18136044193202278,0.2346094752117061,0.6883511972725219,0.3116488027276734
1.0081385843624298,-0.18089938154745588,0.22828777733223654,0.6841295206631826,0.31587047933701445
1.0130724027257956,-0.18070815460219866,0.22150767528572313,0.6810778806087409,0.31892211939145776
1.0180062210891618,-0.18057291177895898,0.21403570567443925,0.6773613515477084,0.3226386484524909
1.0229400394525279,-0.18076784292561482,0.22062292884473209,0.6733072860215628,0.3266927139786361
1.0278738578158937,-0.18106035089993566,0.22854327897897891,0.6712133020210959,0.3287866979791034
1.0328076761792597,-0.18219960288160192,0.2240391525166639,0.668129107884357,0.33187089211584386
1.0377414945426255,-0.1826954178961193,0.2177251725808508,0.6637566955234122,0.3362433044767899
1.0426753129059916,-0.18333013516692254,0.21622733790653517,0.6615457981710946,0.33845420182910857
1.0476091312693576,-0.18387899925014559,0.21511486699661087,0.658892616731433,0.34110738326877277
1.0525429496327237,-0.18346229202296555,0.20583380993973108,0.6557036067611967,0.3442963932390101
1.0574767679960895,-0.18146681856501992,0.20412133269039517,0.652433145863761,0.3475668541364482
1.0624105863594555,-0.18070056872200857,0.20919839248970093,0.6494781274373791,0.3505218725628326
1.0673444047228213,-0.1797060399154643,0.22021998637207993,0.6464521626247007,0.3535478373755127
1.0722782230861874,-0.17944698601226217,0.21653576995412982,0.6441502391583802,0.3558497608418336
1.0772120414495534,-0.17703292533217632,0.22329520448713752,0.6421845941530725,0.35781540584714305
1.0821458598129194,-0.17718549295625605,0.2176438924681779,0.6401881959260239,0.3598118040741942
1.0870796781762853,-0.17669403773355566,0.21661552703821196,0.6387209091057648,0.3612790908944548
1.0920134965396513,-0.17548455653662157,0.21152650448966137,0.6373696319906933,0.3626303680095249
1.0969473149030171,-0.17293284469738399,0.21036303792604588,0.6353388377768666,0.36466116222335004
1.1018811332663832,-0.17251581639892,0.20934335873871832,0.6314493992202848,0.36855060077993135
1.1068149516297492,-0.1700015916047529,0.2103341127434547,0.6292261942035747,0.3707738057966408
1.1117487699931152,-0.16861486189154853,0.21564879014100088,0.6271848644017644,0.37281513559845153
1.116682588356481,-0.16637007853040242,0.21764179984968862,0.6257710582502208,0.374228941749994
1.121616406719847,-0.1643583127484643,0.2158147901887709,0.6247957877388736,0.3752042122613412
1.126550225083213,-0.1651615293145188,0.20630918751064065,0.6231001749954121,0.37689982500480423
1.1314840434465792,-0.16958172823450887,0.196706268712024,0.6207181573856829,0.3792818426145343
1.136417861809945,-0.1726458815424225,0.1942593377802632,0.6185374001015072,0.38146259989871184
1.141351680173311,-0.1753953152242441,0.19413067343393023,0.6168951511579276,0.38310484884229323
1.1462854985366768,-0.17672350920259405,0.19549604769481532,0.6153582941614825,0.38464170583874163
1.1512193169000429,-0.18050483596210282,0.19584352012326492,0.6134288334875188,0.38657116651270707
1.1561531352634087,-0.1822986169086064,0.1981616949722348,0.6122170561395424,0.38778294386068823
1.161086953626775,-0.18287361340821173,0.1992771150564686,0.6105446216147478,0.38945537838548605
1.1660207719901408,-0.18062387080898606,0.20166176888846907,0.6094916658918247,0.39050833410841274
1.1709545903535068,-0.1783322742151897,0.19813829749362177,0.6094827145186972,0.39051728548154335
1.1758884087168726,-0.17548057593126815,0.19885451426925468,0.6078965289045981,0.3921034710956412
1.1808222270802387,-0.17073857592692004,0.19628653448212244,0.6068846034242258,0.39311539657601186
1.1857560454436045,-0.16577379842551865,0.1972427692038132,0.6052700457393799,0.39472995426085633
1.1906898638069707,-0.1612159202623455,0.20112900512371001,0.6032412007145789,0.39675879928565555
1.1956236821703365,-0.1521466447232043,0.2063705935269483,0.6012657296405299,0.3987342703597046
1.2005575005337026,-0.14662199431073694,0.2159719660214834,0.6003489052878568,0.39965109471237825
1.2054913188970684,-0.14244885181067765,0.22348392892362948,0.5997668657183308,0.40023313428190377
1.2104251372604344,-0.14586248971178767,0.22725670078202534,0.5995467952950635,0.4004532047051717
1.2153589556238003,-0.14457991897016817,0.22631569116876107,0.5989791222805531,0.4010208777196827
1.2202927739871665,-0.14513070501093261,0.21911541939349388,0.5990759135855837,0.400924086414654
1.2252265923505323,-0.14107059452187193,0.2094341729397556,0.5988070564831695,0.40119294351706886
1.2301604107138984,-0.1412607404427831,0.20852697757618965,0.5992078675570057,0.40079213244323325
1.2350942290772642,-0.1351044908286912,0.2097480020783322,0.5986767636029194,0.4013232363973214
1.2400280474406302,-0.13198623158964742,0.21392330918275235,0.5985001907786188,0.4014998092216235
1.2449618658039963,-0.12137650375062957,0.2194268563077081,0.5978535685748263,0.4021464314254153
1.2498956841673623,-0.12242655889649313,0.22812991541858796,0.5974070474149257,0.40259295258531125
1.2548295025307281,-0.12559899135749172,0.23239387055547678,0.5971747490163876,0.4028252509838446
1.2597633208940942,-0.13544711007545696,0.23286077409477365,0.5975270873955829,0.4024729126046482
1.26469713925746,-0.13576228035134016,0.2283979468563072,0.5974806831303234,0.402519316869909
1.269630957620826,-0.1394531488332232,0.22897863711979952,0.59693524718115,0.4030647528190831
1.274564775984192,-0.13372739229168235,0.22892070666483913,0.5966725685876156,0.40332743141261873
1.279498594347558,-0.13440163657650153,0.23144034254945361,0.5967771804385597,0.4032228195616759
1.284432412710924,-0.12380745718716504,0.22821509551131114,0.5960886698796103,0.40391133012062674
1.28936623107429,-0.11663955317927725,0.2226856176238653,0.5965304980068451,0.40346950199339277
1.2943000494376558,-0.10402962515011106,0.22945901618885622,0.596354788305459,0.4036452116947793
1.2992338678010218,-0.10889659259740175,0.23594833204204277,0.5958519875374471,0.4041480124627913
1.3041676861643878,-0.11168764368810796,0.23294536525568255,0.5959212195186536,0.4040787804815851
1.3091015045277539,-0.12006090807096895,0.22788429051491307,0.5953056504143426,0.4046943495858967
1.3140353228911197,-0.11342169081046444,0.22101875148214803,0.5959862016202302,0.40401379838000806
1.3189691412544857,-0.11308787364697646,0.21489259910817216,0.5950166684706711,0.40498333152956567
1.3239029596178515,-0.10544377421289251,0.20361506433692483,0.5939074089280552,0.4060925910721806
1.3288367779812176,-0.10919524336396616,0.20096904025573084,0.5930097710759769,0.4069902289242575
1.3337705963445836,-0.10768945892769366,0.20811172335846073,0.5932828669194885,0.40671713308074864
1.3387044147079497,-0.11261258892352512,0.21946320183685755,0.5926884060207871,0.4073115939794537
1.3436382330713155,-0.11082123708546333,0.22068314075777898,0.5926157907765712,0.40738420922367397
1.3485720514346815,-0.10729461179748231,0.21893350268637793,0.5934634258870036,0.4065365741132454
1.3535058697980473,-0.09745810878934406,0.22113070655979286,0.5928447258328329,0.4071552741674181
1.3584396881614134,-0.10104563480923393,0.22283915351306469,0.5923468715075476,0.4076531284927072
1.3633735065247794,-0.10720457100925486,0.2191519850844523,0.5924020075023315,0.40759799249792494
1.3683073248881454,-0.1167135442440182,0.22405245131684595,0.5911616331384476,0.4088383668618104
1.3732411432515113,-0.11064174201711637,0.2269843031449512,0.5908834199599293,0.4091165800403309
1.3781749616148773,-0.09927687581851552,0.23278248434503288,0.5905855099786724,0.40941449002158914
1.383108779978243,-0.08973169512883578,0.21780296327085225,0.5912221788737205,0.40877782112654176
1.3880425983416094,-0.09604876448309091,0.20828195335109606,0.5906015899258464,0.40939841007441413
1.3929764167049752,-0.10472041731530188,0.20811380111838923,0.5908250895254683,0.4091749104747924
1.3979102350683412,-0.11038677548095534,0.20321269304652353,0.5909301030187557,0.4090698969815058
1.402844053431707,-0.09873109808067891,0.22079699867071625,0.5910597261176919,0.4089402738825684
1.407777871795073,-0.09670063068471987,0.21671606571792737,0.5902372151153941,0.4097627848848651
1.412711690158439,-0.09484067968242177,0.2222462156888787,0.5904848461231158,0.4095151538771414
1.4176455085218052,-0.08901176854943177,0.23728669360049046,0.5899285699500976,0.4100714300501621
1.422579326885171,-0.08607800501715072,0.22226018202134434,0.5897911901655647,0.4102088098346964
1.4275131452485368,-0.09861900692228665,0.23197772697940708,0.5897453580089933,0.4102546419912697
1.4324469636119028,-0.10525595077036819,0.23601577607243582,0.5888135517365627,0.41118644826370165
1.4373807819752686,-0.09447504170298415,0.22376697395181647,0.5886972162528356,0.41130278374742985
1.4423146003386347,-0.07845175772786088,0.22891898442453107,0.58768521788436,0.41231478211590805
1.4472484187020007,-0.08472981095144086,0.2304175894441059,0.5866298022779398,0.4133701977223311
1.4521822370653668,-0.09388852902968269,0.2473870358644897,0.585361638444175,0.41463836155609796
1.4571160554287326,-0.10359168305837384,0.25430899883991437,0.5836544425118178,0.4163455574884572
1.4620498737920986,-0.09571257660946308,0.2393502971281373,0.582414319588637,0.41758568041163874
1.4669836921554644,-0.09243771541971448,0.23204076737811052,0.5828741703743489,0.4171258296259289
1.4719175105188305,-0.09102205174875666,0.22959881433794763,0.5819710113901905,0.41802898861008914
1.4768513288821965,-0.09677958961972344,0.22368037985459452,0.5807907942119194,0.41920920578836
1.4817851472455625,-0.10576996088071923,0.2153347261708856,0.5794048379550212,0.420595162045258
1.4867189656089284,-0.10924419413323264,0.2091540887424771,0.5791136125705829,0.42088638742969825
1.4916527839722944,-0.10419374813421385,0.2130873892802011,0.578415692151885,0.42158430784839784
1.4965866023356602,-0.1064833120733773,0.21835730088591865,0.5778413113508882,0.42215868864939593
1.5015204206990262,-0.10252431794670028,0.2178831284975722,0.5765405279369675,0.42345947206331785
1.5064542390623923,-0.10275219983674225,0.20555409665398672,0.5744057455558395,0.42559425444444676
1.5113880574257583,-0.11375178055561032,0.2202810600322125,0.5730184096648164,0.426981590335471
1.5163218757891241,-0.11785296295110653,0.24008275389820188,0.5724451117690172,0.4275548882312718
1.5212556941524902,-0.10489181193851872,0.23849245797207438,0.5711711357190742,0.42882886428121564
1.526189512515856,-0.09985335953801901,0.24318476162003594,0.5696261334216176,0.4303738665786723
1.5311233308792223,-0.10653260618113153,0.23584973742712786,0.5687480051864549,0.431251994813836
1.536057149242588,-0.11411968129491962,0.23674184427698272,0.5687349874483176,0.4312650125519754
1.540990967605954,-0.1221306936912236,0.23916690472380941,0.5673636514974099,0.43263634850288396
1.54592478596932,-0.12468444714930774,0.24251786334902725,0.5653399717120837,0.4346600282882119
1.550858604332686,-0.10193013271198949,0.23340772536373855,0.5641153600997536,0.43588463990054427
1.5557924226960518,-0.09952985116348603,0.253628092095841,0.5624022065175257,0.43759779348277467
1.560726241059418,-0.10932460882453782,0.2879715596364162,0.5619188862317505,0.4380811137685528
1.5656600594227839,-0.1204197245573198,0.28916274307744294,0.5614651915011335,0.4385348084991716
1.57059387778615,-0.12408040532052109,0.2772747636439242,0.560477531312584,0.439522468687722
1.5755276961495157,-0.1242010533500209,0.26837256153420797,0.5590924291546109,0.44090757084569676
1.5804615145128817,-0.10317851560992412,0.25433637992857727,0.558522250900122,0.4414777491001869
1.5853953328762476,-0.10150255390143025,0.2554252035809309,0.5564934541795922,0.44350654582072013
1.5903291512396138,-0.11233668202154659,0.25290046678130434,0.5547698079004921,0.44523019209981884
1.5952629696029796,-0.1256274958878436,0.2583887076059738,0.5542178375941575,0.4457821624061519
1.6001967879663457,-0.1283428724470762,0.26021080287303794,0.553403620184009,0.44659637981629957
1.6051306063297115,-0.11756830976551891,0.2643258265820701,0.5527481855437371,0.4472518144565714
1.6100644246930775,-0.10518317297005936,0.2562208200953529,0.5513201680944744,0.4486798319058342
1.6149982430564433,-0.10760080595850408,0.24694455274010008,0.5503579301329979,0.44964206986730987
1.6199320614198096,-0.10803373436743831,0.24071601286615293,0.5494868698450925,0.45051313015521527
1.6248658797831754,-0.12150173934646104,0.24445686376239595,0.5477238558231101,0.4522761441771986
1.6297996981465415,-0.11988417500378747,0.2509837956670465,0.5465072713832135,0.45349272861709705
1.6347335165099073,-0.11505889652942054,0.25541628708361036,0.5460444646541288,0.4539555353461832
1.6396673348732733,-0.10540609725775331,0.26370685852930653,0.545691585225203,0.4543084147751103
1.6446011532366394,-0.10743652584930687,0.2620956528296427,0.5450574238572929,0.4549425761430239
1.6495349716000054,-0.11560645684042146,0.25975116806454823,0.5450664299360823,0.45493357006423607
1.6544687899633712,-0.12770581337495698,0.24033155229046504,0.5445805491009973,0.4554194508993248
1.6594026083267372,-0.12990623605793822,0.22255639867323546,0.5413496950968086,0.458650304903518
1.664336426690103,-0.12486268325144444,0.22758463588472894,0.5400503973784553,0.45994960262187495
1.669270245053469,-0.10360989079461552,0.24008834156335157,0.5397692268407864,0.4602307731595468
1.6742040634168351,-0.10244919996917154,0.2540063374813449,0.5394087351995609,0.4605912648007732
1.6791378817802012,-0.10438896923288064,0.2641399761493106,0.5389869511216889,0.4610130488786436
1.684071700143567,-0.11245818055475948,0.26747188314993553,0.5386340332465609,0.46136596675377056
1.689005518506933,-0.10389584540597242,0.2670658249799868,0.5377850439722633,0.4622149560280674
1.6939393368702989,-0.10810814152377085,0.2694639826130178,0.5375367251923522,0.46246327480797783
1.6988731552336649,-0.1021905503265209,0.27542402476647354,0.5367820077708366,0.4632179922294942
1.703806973597031,-0.11281450623724704,0.2791914259507917,0.5361826091954773,0.46381739080485374
1.708740791960397,-0.11152330856085386,0.2721558925814938,0.5356304504784262,0.4643695495219059
1.7136746103237628,-0.1170906242820814,0.25717166884610254,0.5361009433103844,0.46389905668994813
1.7186084286871288,-0.109345842115736,0.24350217442023656,0.535325046280074,0.46467495372025963
1.7235422470504946,-0.11508908404798739,0.23811627456846618,0.5346576891272046,0.46534231087312955
1.7284760654138607,-0.1056784465044191,0.2443526533121689,0.5333563860132096,0.46664361398712584
1.7334098837772267,-0.11297871775616004,0.25332083352197726,0.5329646197048773,0.4670353802954593
1.7383437021405928,-0.11067816294403052,0.2580233199223286,0.532239622210609,0.4677603777897288
1.7432775205039586,-0.11834366318915487,0.2613909752354347,0.5317903352682547,0.4682096647320842
1.7482113388673246,-0.10678852155679566,0.25733565211974935,0.5317913305104479,0.4682086694898864
1.7531451572306904,-0.11957597002827079,0.2585743772918856,0.5313956239793434,0.4686043760209864
1.7580789755940565,-0.11111020384759943,0.2584437234352372,0.5308864314074261,0.4691135685929013
1.7630127939574225,-0.11357635340439753,0.2554478877734846,0.5310601844047897,0.46893981559553893
1.7679466123207885,-0.09930091720712417,0.2487266637161943,0.5301332320299786,0.4698667679703509
1.7728804306841544,-0.10151388712621716,0.2490136010075943,0.5308713573262486,0.46912864267408233
1.7778142490475204,-0.09469680754510978,0.23161076694873484,0.5311769416460478,0.4688230583542843
1.7827480674108862,-0.10281974141808423,0.2077318074835817,0.5308137416648208,0.4691862583355125
1.7876818857742525,-0.09762461080819032,0.1975947169721889,0.5306386010766561,0.46936139892367734
1.7926157041376183,-0.10451252211030443,0.19627477816891567,0.5304450304356894,0.46955496956464576
1.7975495225009843,-0.09588462210678825,0.2065395016495444,0.5307077591041292,0.46929224089620525
1.8024833408643501,-0.10486632019733591,0.2176637473343402,0.530168789038395,0.46983121096194014
1.8074171592277162,-0.099724057789628,0.2210133746414121,0.5296697967026723,0.47033020329766323
1.812350977591082,-0.11054686257520975,0.21741190117832168,0.5298657177763225,0.47013428222401166
1.8172847959544483,-0.10388159803011171,0.20553639558213996,0.5291812637274584,0.47081873627287524
1.822218614317814,-0.10868727883237331,0.20068367781248367,0.5285809015644706,0.4714190984358623
1.82715243268118,-0.09739667777728835,0.20017333172640023,0.5285822127714571,0.4714177872288743
1.832086251044546,-0.09984506795189634,0.21120605812230964,0.5284951187779554,0.4715048812223779
1.837020069407912,-0.09285028073744545,0.23255283256274897,0.5286492613384773,0.4713507386618594
1.8419538877712778,-0.09982430738215191,0.23268549940731265,0.528313267601407,0.4716867323989327
1.846887706134644,-0.09680582511240272,0.22880303390565296,0.5279606741677534,0.47203932583259073
1.8518215244980099,-0.10222109015064061,0.23625632140792566,0.527598268447539,0.47240173155280774
1.856755342861376,-0.09431084961654936,0.24347269893600973,0.5276613833943513,0.47233861660599774
1.8616891612247417,-0.10002406260303116,0.24693626516457162,0.5273560341593465,0.47264396584100526
1.8666229795881077,-0.09446969347578685,0.2538572898877201,0.5272571869187989,0.47274281308155386
1.8715567979514736,-0.10338777959389164,0.25526056707571254,0.5270298008828102,0.4729701991175437
1.8764906163148398,-0.09714808125866002,0.24467741996462142,0.5267195152964694,0.47328048470388595
1.8814244346782056,-0.10141776034057891,0.2532116641206815,0.5261900124779144,0.4738099875224414
1.8863582530415715,-0.09086760253666139,0.2515995591679351,0.5257124059319096,0.4742875940684457
1.8912920714049375,-0.09699288129981717,0.24172624509675486,0.5253392255040883,0.4746607744962658
1.8962258897683033,-0.08787144743014984,0.2505782590170649,0.5247773597911,0.47522264020925364
1.9011597081316693,-0.09571765249235,0.25187566543146067,0.5240296502618608,0.4759703497384923
1.9060935264950354,-0.08861666612277073,0.2541657399501292,0.5230217215052735,0.4769782784950781
1.9110273448584014,-0.09493519509149097,0.26089030960127957,0.5225205966540917,0.4774794033462574
1.9159611632217672,-0.08864995923532495,0.2671093628537245,0.5221889176467106,0.4778110823536388
1.9208949815851333,-0.09629064720798632,0.2603908754495397,0.5209841511299794,0.47901584887037296
1.925828799948499,-0.09194012864683661,0.2573378690890043,0.5202753255524635,0.47972467444789046
1.9307626183118654,-0.09862947168002316,0.25710253950257855,0.5199016938612289,0.48009830613912646
1.9356964366752312,-0.09128206694889762,0.24219209722779247,0.5194282689147487,0.48057173108560747
1.9406302550385972,-0.09648869020742878,0.23844195897660633,0.5189596144664127,0.48104038553394546
1.945564073401963,-0.08837611591544217,0.24273672421561435,0.5178805142996397,0.48211948570072166
1.950497891765329,-0.09416244849011589,0.22414971778678983,0.5174491160916724,0.4825508839086906
1.9554317101286949,-0.08708762137920908,0.2171958300564562,0.5166837368659308,0.4833162631344346
1.9603655284920611,-0.09357751881714832,0.1974483068825038,0.5158010057493307,0.484198994251036
1.965299346855427,-0.08662553781283186,0.2246019457595489,0.5154063094476963,0.4845936905526715
1.970233165218793,-0.09280754959617545,0.2262942331540216,0.5150501401796899,0.48494985982067995
1.9751669835821588,-0.08473520784341496,0.22903916486483172,0.5141645950974683,0.4858354049029019
1.980100801945525,-0.0904950260665811,0.24285592003326661,0.5135969451062549,0.48640305489411517
1.9850346203088907,-0.08324016435259313,0.257059342013885,0.513197943397513,0.4868020566028569
1.989968438672257,-0.08986477369568985,0.2529145758612124,0.5126881064607581,0.4873118935396134
1.9949022570356225,-0.08450787706077505,0.2545655879238506,0.5125420974274753,0.4874579025728976
1.9998360753989888,-0.0891233083945102,0.24858817829996943,0.5119001503983841,0.4880998496019904
2.004769893762355,-0.08184356172081093,0.24065530164312932,0.5110687243063571,0.48893127569401884
2.0097037121257206,-0.08800809785092119,0.2393297778166995,0.5108871735260003,0.48911282647437687
2.014637530489087,-0.08371552498652278,0.23171915395840037,0.5096377474823462,0.490362252518033
2.0195713488524523,-0.08924528072424696,0.22310613530960752,0.5097769923286251,0.490223007671754
2.0245051672158185,-0.08258374068710872,0.2163747287103034,0.5092570162254727,0.4907429837749062
2.0294389855791843,-0.08741138203458654,0.21922686885808226,0.5086162257707253,0.49138377422965435
2.0343728039425506,-0.08091118204692908,0.21165352863260736,0.507641349716716,0.4923586502836652
2.0393066223059164,-0.08716662361766402,0.21638467047262344,0.5069288201866768,0.4930711798137055
2.0442404406692822,-0.08140002489056423,0.2249274618141237,0.5062862364857008,0.4937137635146827
2.0491742590326485,-0.0881938257555569,0.22715260237147333,0.5055311837550259,0.4944688162453601
2.0541080773960143,-0.08181020480438646,0.21807056259995428,0.5055854137669157,0.494414586233472
2.05904189575938,-0.08787043685482188,0.20835849814948887,0.5055566522132637,0.49444334778712673
2.0639757141227464,-0.08103027643651219,0.21425252733366215,0.5052339759090129,0.4947660240913801
2.068909532486112,-0.08586335652585551,0.22727243771118766,0.5041962493701289,0.4958037506302651
2.0738433508494785,-0.07886661061492878,0.23553828338522254,0.503884182328854,0.4961158176715412
2.078777169212844,-0.08530588451472275,0.23086534064820874,0.5036000792126627,0.4963999207877343
2.08371098757621,-0.07720547719148191,0.23440952650800326,0.5037026071782388,0.49629739282216073
2.0886448059395764,-0.0833542344880604,0.2290983726153899,0.5036283287793326,0.4963716712210674
2.093578624302942,-0.0762606339214182,0.21756715099042231,0.5032541249563753,0.4967458750440222
2.098512442666308,-0.08400440674486365,0.21919218163825258,0.5033345977018207,0.49666540229857575
2.103446261029674,-0.0811777274652484,0.2216984149635842,0.503369713142484,0.4966302868579111
2.10838007939304,-0.08838905616235941,0.22707282337749113,0.5025468718660112,0.4974531281343836
2.113313897756406,-0.08380704964648707,0.23314976023080156,0.5021968302283742,0.4978031697720195
2.1182477161197717,-0.08806686578515119,0.24621150240150683,0.5017814080856471,0.49821859191474616
2.123181534483138,-0.08320781878935671,0.24666786805398147,0.501522654058319,0.49847734594207405
2.1281153528465038,-0.08794363506105707,0.24705485626651785,0.5012332556593424,0.49876674434105195
2.13304917120987,-0.08570812555881861,0.24881314431457838,0.5010530458158138,0.4989469541845819
2.1379829895732354,-0.08662531013433623,0.25262405503229635,0.5000431718562222,0.4999568281441746
2.1429168079366017,-0.08366414350490288,0.25346470561753404,0.4995337176270832,0.500466282373316
2.147850626299968,-0.08487825796046683,0.24934142187915573,0.49917923497795336,0.5008207650224487
2.1527844446633337,-0.08536589365976781,0.25001436383424536,0.4988684538111183,0.5011315461892863
2.1577182630266996,-0.0887430881584856,0.2651996640216311,0.49823640678241804,0.5017635932179912
2.1626520813900654,-0.08527988182835866,0.26968203618578557,0.4986914974107176,0.5013085025896942
2.1675858997534316,-0.08262915490529364,0.2800912262641587,0.498573362321299,0.5014266376791164
2.172519718116798,-0.08116754192835787,0.2799589620594852,0.4983563986247019,0.5016436013757154
2.1774535364801633,-0.08281472913402915,0.27550004157336333,0.49824098658114657,0.5017590134192692
2.1823873548435295,-0.08499695174055591,0.2873443824383887,0.4980509733654405,0.5019490266349753
2.1873211732068953,-0.08634196201662236,0.29666904552538925,0.49795871385273854,0.502041286147676
2.1922549915702616,-0.08858394584191995,0.3114473630485491,0.49725271986495934,0.5027472801354543
2.197188809933627,-0.0884891490176799,0.3149621921114043,0.4972311300584623,0.5027688699419518
2.2021226282969932,-0.08696244611870937,0.31920314733663135,0.4968256762668181,0.5031743237335967
2.2070564466603595,-0.08678047715412227,0.32586218387813387,0.4972631437719484,0.5027368562284658
2.2119902650237253,-0.0845546036737777,0.321093496966227,0.4972339735642957,0.5027660264361196
2.216924083387091,-0.08861019742757938,0.3068624272309693,0.497277227377185,0.5027227726232312
2.221857901750457,-0.08861968950406517,0.2959869846521327,0.49637038348503787,0.5036296165153792
2.226791720113823,-0.09364482002048746,0.29552318647421955,0.4958411728011506,0.504158827199268
2.2317255384771895,-0.09010327187394822,0.3012988972375716,0.49597576135670624,0.5040242386437134
2.236659356840555,-0.09000138390676828,0.3031393984109238,0.49628319019154987,0.5037168098088705
2.241593175203921,-0.08333942019737911,0.29779911763276906,0.49639776487499077,0.5036022351254307
2.246526993567287,-0.08306084544649345,0.29921977912078734,0.4961742012143378,0.503825798786081
2.251460811930653,-0.07263109948921811,0.296486720691955,0.49622845382836045,0.5037715461720544
2.2563946302940185,-0.07209447915980297,0.2909153782956792,0.49614674511437395,0.5038532548860359
2.261328448657385,-0.07194003850988573,0.27652905332121175,0.49560334472813367,0.5043966552722767
2.266262267020751,-0.0874017637000585,0.2631322086998389,0.49533928167639824,0.5046607183240139
2.271196085384117,-0.08949421298617183,0.25753663089335616,0.49518414566241353,0.504815854338
2.2761299037474827,-0.09822731576636977,0.2599868996295643,0.4949492375133756,0.5050507624870396
2.2810637221108485,-0.08981936202627906,0.2639950453434126,0.49481477943942864,0.5051852205609871
2.2859975404742148,-0.08793218669303894,0.2710571817410586,0.49455294968227415,0.5054470503181425
2.290931358837581,-0.07736381410223889,0.26642826977310774,0.49446567383433754,0.5055343261660799
2.2958651772009464,-0.07772138910769255,0.2595720785462847,0.4946029304086933,0.5053970695917248
2.3007989955643127,-0.07036866556760231,0.25364212266497993,0.49437139078876075,0.5056286092116578
2.3057328139276785,-0.0808381527640289,0.24950451715160077,0.49448898586603585,0.5055110141343834
2.3106666322910447,-0.08447162622266331,0.24161480754183362,0.4944224253937433,0.5055775746066751
2.3156004506544106,-0.09354473785337511,0.24722583469405762,0.49419410029663263,0.5058058997037851
2.3205342690177764,-0.09625533375197802,0.23127906028629566,0.4940518212974152,0.5059481787030012
2.3254680873811426,-0.10270957186014983,0.22787428495793272,0.4936117674725917,0.5063882325278227
2.330401905744508,-0.0889003601957698,0.23011374974409027,0.4942240548168595,0.5057759451835554
2.3353357241078743,-0.0927209095758505,0.2190207306944009,0.49413393859244314,0.505866061407975
2.34026954247124,-0.087752451903912,0.22764579238499466,0.49344068330557644,0.5065593166948453
2.3452033608346063,-0.09280970709586517,0.24593765867234083,0.4936274088944431,0.5063725911059834
2.350137179197972,-0.09114394679487808,0.2462296901489797,0.4934595208095376,0.5065404791908924
2.355070997561338,-0.10609179684300481,0.2358921257978062,0.4930490405133415,0.5069509594870905
2.3600048159247042,-0.09934113607186555,0.22071697996145823,0.49372000265239663,0.5062799973480387
2.36493863428807,-0.09518709349489111,0.2160565824974919,0.4935980069057252,0.5064019930947117
2.369872452651436,-0.08228737997458037,0.2175670170470459,0.4935222054217441,0.5064777945786944
2.374806271014802,-0.08877837732720845,0.22616745903220006,0.4931861473284415,0.506813852671999
2.379740089378168,-0.0844626167117851,0.2225420110388755,0.49264162009738316,0.5073583799030579
2.384673907741534,-0.09673623591115708,0.20728546668522788,0.49202365037075396,0.5079763496296872
2.3896077261048996,-0.1032781361203395,0.19478917649155036,0.4913910391408324,0.5086089608596074
2.394541544468266,-0.11105008785010684,0.19319609075876393,0.4907891300805182,0.5092108699199219
2.3994753628316317,-0.09637587965288004,0.2033733833674012,0.49099812086972094,0.5090018791307193
2.404409181194998,-0.08602623657874699,0.22460417863262974,0.4911585423885908,0.5088414576118484
2.4093429995583637,-0.07411950998317758,0.22517597878294235,0.4909364448373683,0.509063555163069
2.4142768179217295,-0.10208708358535475,0.23305304447528394,0.490896438783078,0.5091035612173583
2.419210636285096,-0.10911167987031725,0.2481858599988439,0.49011420727854454,0.5098857927218949
2.4241444546484616,-0.10770821922441311,0.24095383363111214,0.4898205468587352,0.5101794531417054
2.4290782730118274,-0.07600463196691218,0.24213315756220183,0.48965332169677184,0.5103466783036705
2.4340120913751937,-0.08294558831222519,0.24594042819059397,0.4897035995385855,0.5102964004618578
2.4389459097385595,-0.09050485443359843,0.24630908762317474,0.4894056861052988,0.5105943138951459
2.4438797281019258,-0.10463923584087981,0.22728287520924936,0.48957509038491037,0.5104249096155378
2.448813546465291,-0.09531460243519413,0.23598478507045628,0.4894314428345777,0.5105685571658728
2.4537473648286574,-0.10281923185131843,0.250923472327498,0.4896877312944779,0.5103122687059752
2.4586811831920237,-0.08664507169063239,0.2530549784066739,0.4899431535592694,0.5100568464411857
2.4636150015553895,-0.09048596418292773,0.24923570198327993,0.49033444321328246,0.5096655567871736
2.4685488199187553,-0.09805950792372578,0.24520111545416357,0.490295608315814,0.5097043916846435
2.473482638282121,-0.10894770440901169,0.2453350851276799,0.4901862748247241,0.5098137251757346
2.4784164566454874,-0.09960339420331367,0.24298401493357766,0.4904708204489306,0.5095291795515287
2.483350275008853,-0.09041651252775726,0.2366262833446463,0.49021052689357686,0.5097894731068827
2.488284093372219,-0.08749262212200679,0.24891784800988082,0.4902459501683451,0.5097540498321166
2.4932179117355853,-0.09602909053583279,0.263497427072733,0.48946275884363827,0.5105372411568241
2.498151730098951,-0.09806806583602508,0.26207037777631925,0.4897988264150387,0.5102011735854248
2.5030855484623173,-0.09521128362306057,0.2537132013880886,0.4891549678010152,0.5108450321994495
2.5080193668256827,-0.09953544022659426,0.24734282159705606,0.48911266806371545,0.5108873319367505
2.512953185189049,-0.09667157965079415,0.26395431233764943,0.48941429006067844,0.5105857099397889
2.5178870035524152,-0.09816732596802286,0.2514645130818441,0.4891693657838891,0.5108306342165799
2.522820821915781,-0.09121574044912316,0.23029392188663117,0.48895630097477244,0.5110436990256965
2.527754640279147,-0.09159717954824957,0.231920728095592,0.48832868645255134,0.5116713135479184
2.5326884586425127,-0.09928173437793739,0.23464024764610578,0.4885975094729325,0.5114024905275385
2.537622277005879,-0.11029155970111926,0.25187569698665885,0.48850151411100073,0.5114984858894723
2.5425560953692448,-0.09502552878582506,0.2600877788217752,0.4891307430175705,0.5108692569829038
2.5474899137326106,-0.08918302480361275,0.2508398860417438,0.48845160277997807,0.5115483972204984
2.552423732095977,-0.08581772393493871,0.25618675437213,0.48772445084797034,0.5122755491525082
2.5573575504593427,-0.10020977903750962,0.26426207525536044,0.48749865850389207,0.5125013414965891
2.562291368822709,-0.10291232802727214,0.2613131515904388,0.4876158301678416,0.5123841698326425
2.5672251871860743,-0.10788106886596056,0.2621758246738502,0.48749613106920847,0.5125038689312766
2.5721590055494405,-0.0954852271120621,0.2571478568368678,0.4877468396887737,0.5122531603117124
2.577092823912807,-0.08707312221772502,0.2562065362893082,0.48720704183043445,0.5127929581700534
2.5820266422761726,-0.09183451784826092,0.24980004785586155,0.48745743418535015,0.5125425658151395
2.5869604606395384,-0.09763722580022614,0.23543375416396745,0.4870782583474803,0.5129217416530122
2.5918942790029043,-0.09255536592413303,0.22839086957987276,0.48691682428592264,0.5130831757145679
2.5968280973662705,-0.08502335829559277,0.24548987907542666,0.48751334161313364,0.512486658387355
2.6017619157296368,-0.08915525903058034,0.25114447932214407,0.4879127091469305,0.5120872908535572
2.606695734093002,-0.09231296701801289,0.2701652569790088,0.4875356024529869,0.5124643975475016
2.6116295524563684,-0.09407815001944214,0.27265130346241556,0.4878949792303027,0.5121050207701855
2.6165633708197342,-0.08507071175659346,0.25508843802474407,0.4880159351898923,0.5119840648105946
2.6214971891831005,-0.08731489105129228,0.2611685286652623,0.4881788209016074,0.5118211790988798
2.626431007546466,-0.09364350706984453,0.2707772392969749,0.48797935835719236,0.512020641643296
2.631364825909832,-0.0936834512511236,0.2664176462873504,0.4880513104673723,0.5119486895331178
2.6362986442731984,-0.09495430448394586,0.26024069554239715,0.48772318474699633,0.5122768152534957
2.641232462636564,-0.09185154793255473,0.25452230857529334,0.4879493250906225,0.5120506749098712
2.64616628099993,-0.08148673422184965,0.25138459223827087,0.488150119454324,0.5118498805461729
2.651100099363296,-0.07907251468047312,0.24733361846450172,0.4883988043472054,0.5116011956532934
2.656033917726662,-0.08518986625313538,0.2505359992492619,0.4892635699018269,0.5107364300986761
2.6609677360900283,-0.08678297521976124,0.25639826717640934,0.4891671789250541,0.5108328210754532
2.6659015544533937,-0.08091954110077242,0.27040089128503114,0.48907651357487253,0.5109234864256381
2.67083537281676,-0.07888204691076783,0.27983147117250584,0.48889582870009396,0.51110417130042
2.675769191180126,-0.08102499080792908,0.28105030627424626,0.48861163685020204,0.5113883631503109
2.680703009543492,-0.08331974200234882,0.2671840678838458,0.4887429299765374,0.5112570700239742
2.6856368279068574,-0.08374937503636203,0.25668444303780585,0.48930950491407443,0.5106904950864358
2.6905706462702237,-0.08036785498315488,0.2665650247015153,0.48916950200393944,0.5108304979965702
2.69550446463359,-0.0837052618940773,0.278003873973881,0.4894172762642007,0.5105827237363091
2.7004382829969558,-0.08649446502746415,0.27551637483325064,0.489309871944041,0.5106901280564693
2.7053721013603216,-0.08694343224028389,0.2692623531367478,0.4890614672404033,0.5109385327601066
2.7103059197236874,-0.08828745124338575,0.25771124057613215,0.48901691619154597,0.5109830838089653
2.7152397380870537,-0.08925704065820485,0.250581005022714,0.48894739477088645,0.5110526052296254
2.72017355645042,-0.08457109636131183,0.2458454031185973,0.4888874218472138,0.5111125781532994
2.7251073748137853,-0.07899036584895974,0.23960911965813408,0.48840378066577306,0.511596219334741
2.7300411931771515,-0.08095138973170748,0.24424261620564738,0.4882387424729939,0.5117612575275213
2.7349750115405174,-0.0829347137538823,0.24746001163358305,0.4885047608222935,0.5114952391782233
2.7399088299038836,-0.08213359161260893,0.25205454702818214,0.4879936882986964,0.5120063117018218
2.7448426482672494,-0.0766991741501253,0.24000710030722014,0.48740377868318796,0.5125962213173293
2.7497764666306153,-0.07632756744967006,0.2533803335714381,0.4869388204425869,0.5130611795579262
2.7547102849939815,-0.0726699258101529,0.2655743316300105,0.4868198057344914,0.5131801942660165
2.7596441033573473,-0.07715189358270019,0.2631075778223518,0.4870711428096522,0.512928857190855
2.764577921720713,-0.07802039231450805,0.274772791713627,0.48721063357926325,0.5127893664212452
2.769511740084079,-0.0815801725603746,0.27282272440129873,0.4873143999235704,0.5126856000769393
2.7744455584474452,-0.07776238703716067,0.2701806593364717,0.48747604326070815,0.5125239567398024
2.7793793768108115,-0.0801553750911194,0.2804559657980955,0.4872999281408001,0.5127000718597112
2.784313195174177,-0.07992385626593614,0.2846833172923266,0.4876299927231138,0.5123700072773987
2.789247013537543,-0.07760299219588376,0.2856774255054502,0.4873706261785981,0.5126293738219148
2.794180831900909,-0.06772861889926035,0.2773408782548261,0.4878396794930978,0.5121603205074164
2.7991146502642748,-0.07109612273663034,0.27468727569808515,0.4883475290466224,0.5116524709538915
2.804048468627641,-0.07232233057868707,0.2735039634281026,0.4882041752046007,0.5117958247959139
2.808982286991007,-0.07692560042197288,0.26967999172554846,0.48828092211419205,0.5117190778863222
2.813916105354373,-0.07943261332230872,0.2644215072556908,0.48824261044685263,0.5117573895536612
2.8188499237177385,-0.08370426185766766,0.24675840829160478,0.487998922480455,0.5120010775200579
2.8237837420811047,-0.08026022352212525,0.22772972467996205,0.48794736205535016,0.5120526379451618
2.8287175604444705,-0.08254609290823142,0.2243523820289462,0.4877789002613328,0.5122210997391783
2.833651378807837,-0.08031168035313911,0.23806678819524726,0.4878697523244264,0.5121302476760875
2.8385851971712026,-0.08503755417951706,0.2508927129313347,0.48731744708030666,0.5126825529202111
2.8435190155345684,-0.0819081625807658,0.24469131569990865,0.48715572177513183,0.5128442782253889
2.8484528338979347,-0.08426554785953329,0.23190866170316532,0.4868940872355567,0.5131059127649682
2.8533866522613005,-0.08033753956782512,0.23072564817079982,0.48680192832497615,0.5131980716755505
2.8583204706246663,-0.08616774286207426,0.22736695795730946,0.4867195903659477,0.5132804096345823
2.8632542889880326,-0.08251399394599174,0.22735226589262147,0.4867335556658346,0.5132664443346973
2.8681881073513984,-0.08590540646405057,0.2377221558406717,0.4866505512292595,0.5133494487712734
2.8731219257147647,-0.08174042296096279,0.2445081913987536,0.48669761860328725,0.5133023813972469
2.87805574407813,-0.08393230896787857,0.24366946629825606,0.48691302232849876,0.5130869776720367
2.8829895624414963,-0.07839798697701406,0.2407478150400322,0.4871946713118787,0.5128053286886569
2.8879233808048625,-0.07890030968465067,0.24462346751167904,0.48615713265578786,0.513842867344746
2.8928571991682284,-0.07738862734309554,0.24124452490249532,0.48522843150270034,0.5147715684978332
2.897791017531594,-0.07919661913347023,0.2340137535560877,0.4852136433470302,0.5147863566535029
2.90272483589496,-0.07651422249078917,0.2427637580151309,0.48574884011811625,0.5142511598824158
2.9076586542583263,-0.07796075563553502,0.26255180132817535,0.48590021816889484,0.5140997818316354
2.912592472621692,-0.07583578574686883,0.2704160005770176,0.48545703503815574,0.5145429649623727
2.917526290985058,-0.07696914507636834,0.2575493769565068,0.48522309691776727,0.5147769030827625
2.922460109348424,-0.07615592769473105,0.24284754514067608,0.48529278607298787,0.5147072139275441
2.92739392771179,-0.07891996026173614,0.24267208071692434,0.4857094866000887,0.5142905134004453
2.9323277460751562,-0.07867674328754982,0.24669326096107258,0.48538377557685086,0.5146162244236838
2.9372615644385216,-0.08208692451541555,0.26960831676240204,0.48521504503572743,0.5147849549648087
2.942195382801888,-0.0813489567621698,0.2841877946179214,0.48486563294672463,0.5151343670538139
2.947129201165254,-0.08239793279304161,0.27207303234399816,0.48436924103725737,0.5156307589632843
2.95206301952862,-0.08192491676500435,0.22830797023314017,0.4841842456658837,0.5158157543346595
2.9569968378919858,-0.08389951224159704,0.20120692852685948,0.48451145448950783,0.5154885455110377
2.9619306562553516,-0.0817874169199735,0.20742793095115147,0.48486954096458434,0.5151304590359619
2.966864474618718,-0.08139643196955344,0.21053853608979306,0.4844622588502161,0.5155377411503317
2.971798292982084,-0.08058353248013503,0.2271427393827054,0.4842203920880745,0.5157796079124747
2.9767321113454495,-0.0834626231399614,0.2568342343944245,0.4842554853729117,0.5157445146276384
2.9816659297088157,-0.08175122896239173,0.27613421602221594,0.4837793469971238,0.5162206530034256
2.9865997480721815,-0.08169296778226291,0.2554916993886155,0.483595517142127,0.516404482858423
2.991533566435548,-0.0782435958044082,0.2571770781479592,0.48342157594461194,0.5165784240559396
2.996467384798913,-0.07795532183326111,0.2701105864506292,0.4836836421157379,0.5163163578848154
3.0014012031622794,-0.0742756855579812,0.26785070264917693,0.48320043448658867,0.5167995655139659
3.0063350215256457,-0.07521709790982337,0.26150252198441337,0.48310938507857687,0.516890614921979
3.0112688398890115,-0.07504050224755095,0.24818683196221372,0.4832337304012793,0.5167662695992782
3.0162026582523773,-0.07806835397003282,0.2576329935767622,0.48380316142490515,0.5161968385756537
3.021136476615743,-0.07764133811050035,0.2573226266936355,0.4835532465663104,0.5164467534342484
3.0260702949791094,-0.08047100528528768,0.2529263178200384,0.4838142473503897,0.5161857526501687
3.0310041133424757,-0.07721098942236815,0.23084811593926347,0.4840121091410418,0.5159878908595175
3.035937931705841,-0.07909439975760053,0.2215083717468903,0.4840864106577037,0.5159135893428582
3.0408717500692073,-0.07746068634414809,0.2249884686758736,0.4839509030312257,0.5160490969693361
3.045805568432573,-0.07927267614813406,0.22590524998852332,0.4839044986977047,0.5160955013028591
3.0507393867959394,-0.07426743345407288,0.23959583352537409,0.4838195960285062,0.5161804039720598
3.0556732051593047,-0.07313285896463174,0.2501125351258222,0.4839932401332298,0.516006759867338
3.060607023522671,-0.07071296164570919,0.24279493563550858,0.48400185436812854,0.5159981456324425
3.0655408418860373,-0.07284243917376491,0.2397942015513851,0.48407456892804157,0.5159254310725312
3.070474660249403,-0.07128388584511985,0.24025742958526689,0.484297364636382,0.5157026353641915
3.075408478612769,-0.07552439628559798,0.2433613205854746,0.4847426948730576,0.5152573051275177
3.0803422969761347,-0.0752545943277235,0.2472582937787385,0.48498806783182863,0.5150119321687483
3.085276115339501,-0.07868772404023038,0.2621180901142221,0.4847208149024756,0.515279185098104
3.0902099337028672,-0.07728421686581811,0.26484967877915516,0.48473437140047154,0.5152656286001076
3.0951437520662326,-0.08062238394501568,0.26100808607059983,0.48432709945308305,0.5156729005474928
3.100077570429599,-0.08017202143720685,0.2665260348589954,0.48455444589767693,0.5154455541028979
3.1050113887929647,-0.08370413738555291,0.2707836130542077,0.4846972533058625,0.5153027466947124
3.109945207156331,-0.08359377930895187,0.2764895489977314,0.485259952130299,0.5147400478702757
3.1148790255196968,-0.08705968277315501,0.287366157881202,0.4854269080842492,0.5145730919163236
3.1198128438830626,-0.08691655132612762,0.29209168123484086,0.4852647786752769,0.514735221325296
3.124746662246429,-0.08819737397680355,0.3030989293322505,0.4855827969268314,0.5144172030737418
3.1296804806097946,-0.08424362090754192,0.3113520451929078,0.4856286240146976,0.5143713759858773
3.1346142989731605,-0.08430050735772575,0.3117741618839723,0.48548293245639856,0.5145170675441776
3.1395481173365263,-0.0803222041259428,0.31676755926948535,0.4850288566019693,0.5149711433986075
3.1444819356998925,-0.08190088453525426,0.3082681565731914,0.4845468143375682,0.5154531856630125
3.149415754063259,-0.07995748283994975,0.31710027047152545,0.48427126679605137,0.5157287332045308
3.154349572426624,-0.08455002992461841,0.3197851989967585,0.48440609749885,0.5155939025017354
3.1592833907899904,-0.08186761742221269,0.31525684449290997,0.484473760377911,0.5155262396226784
3.1642172091533562,-0.08213392094931175,0.3066102935766872,0.48456991987725806,0.5154300801233344
3.1691510275167225,-0.08029042514865393,0.28673579673651334,0.48434054330158977,0.5156594566990066
3.1740848458800883,-0.08465362205973999,0.26852204942730823,0.48411934758641206,0.5158806524141845
3.179018664243454,-0.07977006915540928,0.26279155761018935,0.4839560611274758,0.5160439388731196
3.1839524826068204,-0.08282616965226092,0.2528725875142807,0.4836413580098843,0.5163586419907106
3.188886300970186,-0.08416214974262867,0.23847644509177382,0.4835387699727533,0.5164612300278408
3.193820119333552,-0.08935163074876722,0.2415938911672872,0.4834387047247198,0.5165612952758728
3.198753937696918,-0.08887921289217368,0.24148816034396958,0.48365742732994754,0.5163425726706462
3.203687756060284,-0.09379540717847604,0.2503956052562805,0.4841643280772617,0.5158356719233326
3.2086215744236504,-0.08997274187246594,0.26801423229772137,0.48424737141609225,0.5157526285845021
3.2135553927870157,-0.09245036554233362,0.2729232949614231,0.48391309856529974,0.5160869014352961
3.218489211150382,-0.08901928973945078,0.26552629203644407,0.48386961744385026,0.5161303825567459
3.223423029513748,-0.09102406049468847,0.25891930764017695,0.4834975179955562,0.5165024820050406
3.228356847877114,-0.08399139412711829,0.2584139507782925,0.48328714462070804,0.5167128553798901
3.23329066624048,-0.08279710715947065,0.2672602324507623,0.4832202259530813,0.5167797740475178
3.2382244846038457,-0.080954635675282,0.28063793237316026,0.48295417145401276,0.5170458285465874
3.243158302967212,-0.08536103942560212,0.28197501441133904,0.48274980818819363,0.5172501918124078
3.2480921213305773,-0.08491426916952648,0.2730292556913085,0.4829651198466793,0.5170348801539171
3.2530259396939436,-0.08808855097693619,0.27801040147731837,0.4836636827055414,0.5163363172950504
3.25795975805731,-0.085620439371017,0.27818435623794985,0.483444374319493,0.5165556256810961
3.2628935764206757,-0.09139128819641756,0.2725889989104311,0.4837967497683242,0.5162032502322669
3.2678273947840415,-0.09300270489294217,0.27082128899954466,0.4836768561843391,0.5163231438162528
3.2727612131474073,-0.09601093891304957,0.2737398920498341,0.4834746923935658,0.5165253076070272
3.2776950315107736,-0.08968417138238456,0.27510137899563164,0.4833876530727737,0.5166123469278212
3.2826288498741394,-0.0862507496695456,0.2780962507934443,0.4836213179068509,0.5163786820937446
3.287562668237505,-0.08615687840603932,0.28016595006958794,0.48320863423200927,0.516791365768587
3.2924964866008715,-0.08805569005249458,0.2732366807055173,0.4834405296556688,0.5165594703449287
3.2974303049642373,-0.08608361082592263,0.27236838364935184,0.48347742720916637,0.5165225727914304
3.3023641233276035,-0.08497210187850815,0.2714910368786249,0.48358697550154867,0.5164130244990494
3.307297941690969,-0.0909774540993647,0.2557329169803449,0.4834990298929942,0.5165009701076047
3.312231760054335,-0.08651372525396757,0.25624666203747076,0.4833709547912025,0.5166290452093951
3.3171655784177014,-0.09557569338981108,0.2594340495860233,0.4831039381785685,0.5168960618220277
3.3220993967810672,-0.10456650904983458,0.2520741553831655,0.4829958005503876,0.5170041994502079
3.327033215144433,-0.11178084240029962,0.2294051778584761,0.4825761902404413,0.5174238097601527
3.331967033507799,-0.09758076539414487,0.2071812541179162,0.4822942668399822,0.5177057331606126
3.336900851871165,-0.09976995029922346,0.2073308065769453,0.4813346253540976,0.5186653746465013
3.341834670234531,-0.09404548191102266,0.21418589832973492,0.48082742608731927,0.5191725739132838
3.3467684885978968,-0.1065547931765712,0.22233534503758892,0.4801640003168691,0.5198359996837378
3.351702306961263,-0.10481908531010183,0.24245681806338223,0.4798497199389404,0.5201502800616693
3.356636125324629,-0.11253857939182002,0.2662712260282142,0.4798797570163593,0.5201202429842532
3.361569943687995,-0.09850452707025992,0.2913221376525603,0.4800666352182843,0.519933364782331
3.3665037620513605,-0.0947611125326987,0.3052741924188674,0.480279890668525,0.519720109332092
3.3714375804147267,-0.09219793433445889,0.3002499705524522,0.48057257363819406,0.5194274263624239
3.376371398778093,-0.10907308190826376,0.2995979872545358,0.48118252824379587,0.5188174717568242
3.381305217141459,-0.1056534617273557,0.2942121714200875,0.48104443150021703,0.5189555685004034
3.3862390355048246,-0.10531165116454501,0.2837206562072747,0.4815564679293087,0.5184435320713113
3.3911728538681905,-0.09802982407112129,0.27472475039395106,0.48104624097018645,0.5189537590304327
3.3961066722315567,-0.10106684560494643,0.25826262068334954,0.48134482185695054,0.518655178143669
3.401040490594923,-0.09688849117057796,0.25611504726230316,0.48102277564363743,0.5189772243569812
3.4059743089582883,-0.11116263452442537,0.24675768398937592,0.48155204359059733,0.5184479564100206
3.4109081273216546,-0.11092082497884412,0.23921605759902895,0.4819046054584711,0.5180953945421449
3.4158419456850204,-0.11926510429705807,0.23716459316766716,0.48167662348376483,0.5183233765168512
3.4207757640483867,-0.10496625608155337,0.25431135079817235,0.4812777250997901,0.5187222749008288
3.425709582411752,-0.09814476669445624,0.2658902534450596,0.481469707169021,0.5185302928315997
3.4306434007751183,-0.099566442060089,0.26413280665067107,0.48147940755140917,0.5185205924492122
3.4355772191384846,-0.11928107633753074,0.2802614447643296,0.4812237777295623,0.5187762222710605
3.4405110375018504,-0.11443955849288902,0.28441818787760065,0.48174434540710576,0.518255654593519
3.445444855865216,-0.10342046506895348,0.27709362767029694,0.4810913121199455,0.5189086878806828
3.450378674228582,-0.0980539718972941,0.26935874872894844,0.48129674910694076,0.5187032508936891
3.4553124925919483,-0.11184107408389553,0.2658153590563211,0.48151216923885093,0.5184878307617815
3.4602463109553145,-0.10710054563093512,0.2351100886453064,0.48186159993121225,0.518138400069422
3.46518012931868,-0.11407304995410192,0.23381092524957275,0.4817869084335852,0.5182130915670501
3.470113947682046,-0.10492236935228857,0.2297193576091846,0.4815813520492999,0.5184186479513371
3.475047766045412,-0.11288688320460886,0.23395405063295677,0.48143404669088924,0.5185659533097489
3.4799815844087783,-0.1049415291175998,0.23428943170339217,0.48084164502653054,0.5191583549741076
3.4849154027721436,-0.11538804048054033,0.24062972272053237,0.480690775336388,0.5193092246642511
3.48984922113551,-0.11290309413487234,0.2417772085144712,0.4803962739309404,0.5196037260697003
3.494783039498876,-0.11801918052700046,0.2249352438645506,0.4806962228611741,0.5193037771394678
3.499716857862242,-0.10490756708033137,0.21703733884527093,0.48070147415774545,0.5192985258428974
3.5046506762256078,-0.11458166445767472,0.21149448899820936,0.4810868757819246,0.5189131242187195
3.5095844945889736,-0.1088427949857397,0.2243857168419706,0.4810890276419796,0.5189109723586658
3.51451831295234,-0.11835020285316566,0.22591231177816914,0.4808164590400391,0.5191835409606077
3.519452131315706,-0.11094194903210834,0.2308885059656428,0.4809721471406,0.5190278528600482
3.5243859496790715,-0.11714609587314254,0.25302539786095857,0.4807674934542841,0.519232506546364
3.5293197680424377,-0.10313653688974826,0.263860865503395,0.4813036270522055,0.5186963729484435
3.5342535864058036,-0.11467514530851335,0.2812316158950876,0.48149437100521825,0.5185056289954323
3.53918740476917,-0.11205670693949721,0.2883694010738281,0.48099697519520745,0.5190030248054446
3.5441212231325356,-0.12341381913961809,0.2992794052826702,0.48078313746815726,0.519216862532496
3.5490550414959015,-0.11285165849340024,0.3014443067138937,0.48080342012218447,0.5191965798784716
3.5539888598592677,-0.11562141448725079,0.2995550099793624,0.4811536542211776,0.5188463457794802
3.5589226782226335,-0.10058222488655273,0.2914608529644822,0.4811598057715814,0.5188401942290792
3.5638564965859993,-0.12392205334761285,0.27534539106327943,0.48162123800342854,0.5183787619972353
3.568790314949365,-0.11623770676050084,0.27261300124486626,0.4818710781988857,0.5181289218017789
3.5737241333127314,-0.1280013953599976,0.2752566292990046,0.4820689399423886,0.517931060058277
3.5786579516760977,-0.11093424874258266,0.27977231409816,0.4818520756525433,0.518147924348124
3.583591770039463,-0.1176133018145146,0.2793431432205161,0.4815086981443305,0.5184913018563395
3.5885255884028293,-0.1026176687014971,0.2581973818870247,0.4818524808904464,0.518147519110224
3.593459406766195,-0.12469805873267364,0.24857416792595807,0.4821190009494055,0.5178809990512632
3.5983932251295614,-0.11699558603531708,0.24652057078985215,0.48246865018080043,0.5175313498198675
3.603327043492927,-0.12884354190018843,0.25797130092488274,0.4823381123508987,0.5176618876497683
3.608260861856293,-0.111501387011487,0.26561151753429585,0.48262004497635347,0.5173799550243133
3.6131946802196593,-0.12218795587643973,0.2639449921033781,0.4822727453799034,0.517727254620763
3.618128498583025,-0.10617935773554942,0.258883906961708,0.482233099981785,0.517766900018881
3.623062316946391,-0.12294626119089534,0.25013305210014336,0.4819939411058721,0.518006058894794
3.6279961353097567,-0.11646894883762676,0.25331757785457243,0.4818245501574549,0.5181754498432135
3.632929953673123,-0.12355365271460145,0.26987901058156977,0.48135617054992685,0.5186438294507425
3.6378637720364893,-0.11290879582378252,0.28489029026932333,0.48092587784395896,0.5190741221567116
3.6427975903998546,-0.11959813219223202,0.30195334896924814,0.4810834918559146,0.518916508144759
3.647731408763221,-0.10471451978510915,0.3172905183563568,0.4811506995717592,0.5188493004289173
3.6526652271265867,-0.11771658034251807,0.3147030613079501,0.48098624896042835,0.5190137510402506
3.657599045489953,-0.11446982372896301,0.30545016953567566,0.4813313882105929,0.5186686117900907
3.6625328638533188,-0.1231459074829111,0.3017044821408251,0.48100666198090786,0.5189933380197792
3.6674666822166846,-0.11429611816472544,0.2985259095482781,0.4813115179669306,0.5186884820337607
3.672400500580051,-0.1247392577223229,0.2923111359287071,0.4807231007923689,0.5192768992083233
3.6773343189434167,-0.11467456494965328,0.2709525287377804,0.4805818310933502,0.5194181689073409
3.6822681373067825,-0.11662875661806145,0.2552548894003509,0.4805802228420819,0.5194197771586085
3.6872019556701487,-0.1062541080052876,0.2606727736704473,0.48067239539670437,0.5193276046039843
3.6921357740335146,-0.11498048289417334,0.2671010845565736,0.4808300447122329,0.5191699552884544
3.697069592396881,-0.10536493824851353,0.2876176383363475,0.4804229841464769,0.5195770158542118
3.702003410760246,-0.11668784042634772,0.2982207692698436,0.4805701220585947,0.5194298779420946
3.7069372291236125,-0.11258057101077958,0.29075231627706793,0.48076816447367887,0.5192318355270098
3.7118710474869783,-0.12390208675673177,0.2751897087457007,0.48077511268988227,0.5192248873108078
3.716804865850344,-0.11229096253711686,0.26876879368488255,0.4813667361432272,0.5186332638574633
3.7217386842137103,-0.12469917850095268,0.2798498814099968,0.48092296702125303,0.5190770329794385
3.726672502577076,-0.11263045770534992,0.2769789691543134,0.481377647732685,0.5186223522680079
3.7316063209404424,-0.12136782207018211,0.2752883802443168,0.48155069133122697,0.5184493086694669
3.736540139303808,-0.10917628757512789,0.27192371320841585,0.48141153617350363,0.5185884638271914
3.741473957667174,-0.12466849251137681,0.2648183747286799,0.48141766203010455,0.5185823379705924
3.7464077760305403,-0.10971488713882613,0.2628182754521611,0.48129259354274223,0.5187074064579523
3.751341594393906,-0.12354742175353663,0.26943887253101406,0.48133194961142445,0.5186680503892658
3.756275412757272,-0.11446367277839807,0.2830351555388443,0.48128757073643913,0.5187124292642464
3.7612092311206378,-0.13213194202666043,0.28919704903208543,0.4807818385791407,0.5192181614215453
3.766143049484004,-0.11998549074977223,0.2852275105132269,0.4809406078344237,0.5190593921662635
3.7710768678473703,-0.12449917598343657,0.27237403750525874,0.4812715703526848,0.5187284296480034
3.7760106862107357,-0.11303095892906195,0.27290047332419953,0.4814578858360232,0.5185421141646661
3.780944504574102,-0.12825472743654623,0.26173145084783883,0.48148101152431466,0.5185189884763752
3.7858783229374677,-0.11980969294644711,0.2567373886863324,0.4814161695844632,0.5185838304162279
3.790812141300834,-0.12924830011781693,0.24654673902825203,0.4810549433827911,0.5189450566179007
3.7957459596641994,-0.11672230560063629,0.23623730431929346,0.48105050736067523,0.5189494926400173
3.8006797780275656,-0.12710754783494926,0.23877412339653462,0.4806629010079721,0.5193370989927208
3.805613596390932,-0.1155069870806921,0.24567983646428396,0.48067117504111423,0.5193288249595791
3.8105474147542977,-0.12194536333872583,0.243938195149334,0.48024184044604795,0.5197581595546444
3.8154812331176635,-0.11165736191420972,0.24406484308549786,0.48050469872864654,0.5194953012720456
3.8204150514810293,-0.12530862933484938,0.24094649785493055,0.48038773541819585,0.5196122645824953
3.8253488698443956,-0.11586617180181667,0.24143039024869511,0.4808380756068702,0.5191619243938199
3.830282688207762,-0.12440843603561808,0.24952810408812326,0.4806117828857425,0.5193882171149473
3.8352165065711272,-0.11492306320941853,0.2729506307468091,0.4808967420874666,0.5191032579132271
3.8401503249344935,-0.1255284811192099,0.27722832624617183,0.48074038593556545,0.519259614065131
3.8450841432978593,-0.11604696096928499,0.2670074132043078,0.48041761031507674,0.5195823896856238
3.8500179616612256,-0.12466846516859346,0.2559144606300879,0.48003438146653005,0.5199656185341744
3.854951780024591,-0.11345184698085294,0.24861297119647674,0.4799791042641435,0.5200208957365622
3.859885598387957,-0.12365575219065256,0.24679978929781274,0.4798402837039169,0.5201597162967924
3.8648194167513235,-0.11222419728080794,0.25893535115545396,0.4796401558617678,0.5203598441389424
3.8697532351146893,-0.12160043860661762,0.25701672766529604,0.47953163255552383,0.5204683674451878
3.874687053478055,-0.11513146404260181,0.2472658079067983,0.47878822198569604,0.5212117780150168
3.879620871841421,-0.12847733877398546,0.2431511322250824,0.4793266503091614,0.5206733496915519
3.884554690204787,-0.12091958635704803,0.22726298974860837,0.47944956824629675,0.5205504317544168
3.8894885085681534,-0.13293128987567818,0.22829420538776163,0.47931664429633275,0.5206833557043794
3.894422326931519,-0.12455011058276033,0.23509323840791702,0.4792626245862063,0.5207373754145057
3.899356145294885,-0.13538166378752403,0.24965228920698807,0.47821497321960593,0.5217850267811057
3.904289963658251,-0.12627468065568442,0.26020021063283183,0.4781508003550763,0.5218491996456339
3.909223782021617,-0.1363201141107968,0.24713489910436728,0.47775733735904047,0.522242662641667
3.914157600384983,-0.12677162519570292,0.23979115740603887,0.4776890686983491,0.5223109313023576
3.9190914187483488,-0.13709551949402157,0.22026870744349808,0.477910679656614,0.5220893203440954
3.924025237111715,-0.12839090420775195,0.22975510977329427,0.4782599577045748,0.5217400422961364
3.928959055475081,-0.13931360813878668,0.23351259567876215,0.4780416762854546,0.521958323715258
3.9338928738384467,-0.1297835016799199,0.2236498936824091,0.4780714656900828,0.5219285343106311
3.9388266922018125,-0.13848601655818776,0.21621280913210214,0.47773789085367047,0.522262109147045
3.9437605105651787,-0.12784554745639234,0.2303539578478817,0.47758799492211446,0.5224120050786041
3.948694328928545,-0.1366825341417325,0.24218360499219152,0.47774747992433914,0.5222525200763816
3.9536281472919104,-0.12625770860466384,0.25163672049610514,0.4778800928614889,0.522119907139234
3.9585619656552766,-0.13696371266853244,0.24564624064369425,0.47782312313003117,0.5221768768706935
3.9634957840186424,-0.12622831795705736,0.24844586117185702,0.4778215771833241,0.5221784228174012
3.9684296023820087,-0.13596193215610453,0.24594822668513122,0.4778375333756963,0.5221624666250309
3.9733634207453745,-0.12541799267379056,0.2404466328290974,0.4782743585782063,0.5217256414225219
3.9782972391087403,-0.13545225608932307,0.2691447818227951,0.47876208100747797,0.5212379189932503
3.9832310574721066,-0.12491225733599869,0.28296172331065805,0.47898912208444394,0.521010877916284
3.9881648758354724,-0.13535530230455606,0.2811018179480339,0.47917506191307735,0.5208249380876516
3.9930986941988382,-0.1255322259760651,0.27219555234059095,0.47928136119834375,0.520718638802387
3.998032512562204,-0.13623761518748362,0.2708427051396787,0.4793260799270408,0.5206739200736918
4.00296633092557,-0.12466832148568666,0.261785087953586,0.47946622895792257,0.520533771042811
4.007900149288936,-0.13455709748188488,0.23955903550650937,0.479544704041623,0.5204552959591122
4.012833967652303,-0.12360853407164436,0.2361905154927353,0.4793306536209643,0.5206693463797721
4.017767786015668,-0.13381047409504604,0.23945671324671772,0.4796996633858494,0.5203003366148876
4.022701604379034,-0.12205214980062146,0.24962893346782608,0.47982518115309003,0.5201748188476472
4.0276354227424,-0.1324109785107443,0.25376031686424844,0.4793771616614174,0.5206228383393202
4.032569241105766,-0.12067635327809102,0.25735223621770775,0.4794520125751922,0.5205479874255466
4.037503059469133,-0.1305968451675188,0.27402254673067444,0.4795912173050529,0.5204087826956877
4.042436877832498,-0.12035703317834072,0.2749545903442302,0.48043734850789704,0.5195626514928441
4.0473706961958635,-0.1291932009878822,0.27200113014559857,0.4803087241059917,0.5196912758947517
4.05230451455923,-0.1190579513076069,0.27604446113533493,0.4804695858764753,0.5195304141242698
4.057238332922596,-0.1310027008140364,0.2795722385515417,0.4808810248702921,0.5191189751304557
4.062172151285962,-0.12071017814610824,0.2701752362485053,0.480854112169792,0.5191458878309584
4.067105969649328,-0.13198866846859914,0.25583247258962455,0.48057577959478,0.5194242204059719
4.0720397880126935,-0.12044228302490896,0.23898726448754093,0.48082054164499977,0.5191794583557524
4.076973606376059,-0.1302572739625811,0.2239608684111438,0.48101421986178095,0.5189857801389735
4.081907424739425,-0.1203414379406804,0.23074097405534652,0.4805547077405468,0.5194452922602097
4.086841243102792,-0.13055867593941772,0.2509685071641853,0.48077524846454156,0.5192247515362175
4.091775061466157,-0.1200408185131007,0.2751267168580176,0.480817040783898,0.5191829592168588
4.0967088798295235,-0.12999362234747375,0.2846832955179681,0.4806321524924424,0.5193678475083126
4.101642698192889,-0.12115104697394537,0.28363568837218517,0.4809924249321517,0.5190075750686018
4.106576516556255,-0.13234542727706516,0.27705152077389417,0.48120976242886015,0.5187902375718934
4.111510334919621,-0.12100999637504022,0.267032051717068,0.48142124814568193,0.5185787518550711
4.116444153282987,-0.13186815744096647,0.2763048792458483,0.4816173997078351,0.5183826002929163
4.121377971646353,-0.11810999680692,0.2857636450273296,0.48154672427053713,0.5184532757302143
4.126311790009719,-0.1277428341927852,0.28511013169429533,0.4814903759866971,0.5185096240140556
4.131245608373085,-0.11372601833233409,0.2763319879673156,0.4810956990687204,0.5189043009320335
4.13617942673645,-0.12582089713726866,0.2910396687108248,0.48124734066199665,0.5187526593387581
4.141113245099817,-0.11146287957324358,0.29767235575339873,0.48110367876086224,0.518896321239895
4.1460470634631825,-0.12514213517974698,0.2951569169765177,0.4812313256477799,0.51876867435298
4.150980881826549,-0.11275092257500084,0.28398623627900726,0.48171486923085866,0.5182851307699032
4.155914700189915,-0.12989390914934335,0.28119964595870256,0.48200707070995613,0.5179929292908095
4.16084851855328,-0.11636072584511964,0.28716883316930714,0.4815017316501677,0.5184982683506014
4.165782336916647,-0.13064532400943762,0.2803819777290574,0.48193048499954827,0.5180695150012244
4.1707161552800125,-0.11492210284648753,0.26677816375927155,0.4817715982435834,0.5182284017571929
4.175649973643378,-0.13145288953747225,0.25934420686375165,0.48176662553882715,0.5182333744619478
4.180583792006745,-0.11570816799681805,0.2584331355540985,0.48181831831239486,0.5181816816883794
4.18551761037011,-0.12708289868731046,0.2678661510112717,0.48178644592015774,0.5182135540806155
4.190451428733477,-0.11080163709517908,0.27869766972780396,0.48155900787677164,0.5184409921240011
4.1953852470968425,-0.12551425759850168,0.28697905619619035,0.48140667228196954,0.5185933277188023
4.200319065460208,-0.10770085869704106,0.28880390652260085,0.48138312298152003,0.5186168770192531
4.205252883823575,-0.12394836775080222,0.29452130888090644,0.48159222483394104,0.5184077751668319
4.21018670218694,-0.10526329611783854,0.2891671059243796,0.48179250141730323,0.5182074985834703
4.215120520550306,-0.11970255211404134,0.29992800739263553,0.4813813711136088,0.5186186288871657
4.220054338913672,-0.0971424043591867,0.31176729704926087,0.4813374220656895,0.5186625779350864
4.224988157277038,-0.11641997430561066,0.3164827664467251,0.48083596206598195,0.5191640379347944
4.229921975640405,-0.09973668989042193,0.3166488695053786,0.48041055054598725,0.5195894494547901
4.23485579400377,-0.12244025744614997,0.3128845077145821,0.4801235056146099,0.5198764943861685
4.239789612367136,-0.10432586498545103,0.32355591406107437,0.4797940782413043,0.5202059217594756
4.244723430730502,-0.12730953351130553,0.3316096273617042,0.4797132278797456,0.5202867721210335
4.249657249093868,-0.10678948374036235,0.33041503277219136,0.47961165517212423,0.5203883448286503
4.254591067457233,-0.12432788555587092,0.31902771871863367,0.47959054629682085,0.5204094537039488
4.2595248858206,-0.1062253347060485,0.29926496959933563,0.47941769724668915,0.5205823027540794
4.264458704183966,-0.1272866066031722,0.29004100133115707,0.47942864380250083,0.5205713561982693
4.269392522547332,-0.11447470409591948,0.2930665830703158,0.47922513952553075,0.520774860475241
4.274326340910698,-0.13957330687245093,0.29294141707122656,0.47909687543980267,0.5209031245609699
4.279260159274063,-0.12502495129482227,0.28992832030805443,0.47896995653986446,0.5210300434609096
4.28419397763743,-0.13389187879235254,0.28381813530600586,0.478852352766685,0.5211476472340901
4.289127796000796,-0.11463698711018604,0.27544057469245414,0.47883161579385136,0.5211683842069245
4.2940616143641614,-0.13282079516395076,0.26460078439956014,0.47883534475303763,0.5211646552477391
4.298995432727528,-0.11394000499725536,0.2616094512834659,0.4793540379907641,0.5206459620100123
4.303929251090893,-0.13227895132813783,0.2690155797323759,0.4792241694238319,0.520775830576945
4.30886306945426,-0.11365852022388552,0.27034517189443713,0.4795733654149877,0.5204266345857894
4.313796887817626,-0.12283861921680701,0.26944778916225004,0.47911394731545376,0.5208860526853224
4.318730706180991,-0.10966019732779157,0.2600353846791633,0.47913121153583205,0.5208687884649427
4.323664524544358,-0.12939665221755633,0.2544014450381035,0.4785743456226762,0.5214256543780977
4.328598342907723,-0.11416432721229466,0.2546997522667553,0.47831944665018666,0.5216805533505862
4.333532161271089,-0.1372674101298625,0.2520200549549631,0.4782262701380416,0.5217737298627335
4.338465979634456,-0.11953573201807047,0.2417495293083256,0.4782468283780917,0.5217531716226872
4.343399797997821,-0.12133454580869919,0.23577741936665875,0.4787227734990973,0.5212772265016854
4.348333616361188,-0.10503111346476426,0.2364110230053882,0.4783601770274166,0.5216398229733709
4.353267434724553,-0.12643123467375827,0.23688942405771324,0.4778211799840928,0.5221788200166961
4.358201253087919,-0.11787190273806405,0.22635947104523424,0.47763457178344637,0.5223654282173466
4.3631350714512855,-0.13565075804052967,0.22017289082072014,0.4777698030899505,0.5222301969108443
4.368068889814651,-0.12439789749465953,0.2358166378747123,0.4774593756450499,0.5225406243557464
4.373002708178017,-0.12862084125481865,0.25137782054929153,0.4769312364388149,0.5230687635619831
4.377936526541383,-0.11179568643918454,0.2716784382487107,0.47668559265328597,0.5233144073475133
4.382870344904749,-0.12533647090481795,0.29451378309318627,0.476842908268971,0.5231570917318286
4.3878041632681155,-0.11227952401658398,0.2990187371061683,0.4766373000171843,0.5233626999836143
4.392737981631481,-0.12963413456404546,0.30013151076784866,0.476709577844737,0.5232904221560615
4.397671799994846,-0.11678226877592177,0.29736301695837447,0.4768791264989105,0.5231208735018879
4.402605618358213,-0.12779311132338855,0.2921121463995577,0.47732850766987345,0.5226714923309241
4.407539436721579,-0.10826907435667571,0.28394153768114094,0.4771069578219375,0.5228930421788587
4.412473255084945,-0.11777674373671519,0.27658101023280884,0.4772930547194879,0.5227069452813059
4.417407073448311,-0.11226253413916928,0.28402551315540775,0.47702762306592206,0.5229723769348743
4.422340891811676,-0.12360472810196757,0.2724063343191618,0.4764572796700803,0.5235427203307178
4.427274710175043,-0.1146248051349742,0.28327530012198804,0.4767310208794614,0.5232689791213384
4.432208528538409,-0.11222758532456241,0.29480465416872226,0.4769235486528253,0.5230764513479754
4.437142346901775,-0.10499534769175418,0.30266703918653337,0.4771620501417814,0.5228379498590207
4.442076165265141,-0.12275843909675122,0.2926078329562039,0.47736065590109916,0.5226393440997059
4.447009983628506,-0.11150644312039595,0.3136162167303227,0.4776883664931927,0.5223116335076147
4.451943801991872,-0.10392927537686844,0.3142521672974602,0.4773671365327633,0.5226328634680465
4.456877620355239,-0.10441278157428828,0.2936722362355362,0.4775066501781714,0.5224933498226407
4.4618114387186045,-0.11689011338336135,0.2815910729503047,0.4775784293774701,0.522421570623343
4.466745257081971,-0.10830771689698744,0.2633764619809715,0.47757115560609054,0.5224288443947247
4.471679075445336,-0.10245087900062964,0.24702265293533973,0.47734276201705045,0.5226572379837658
4.476612893808702,-0.1032635671955596,0.2316321947525124,0.4769176919580842,0.5230823080427328
4.481546712172069,-0.10955873193406575,0.23693911547792784,0.4770559855394733,0.5229440144613441
4.4864805305354345,-0.10444574435601897,0.24503296644815165,0.4773004213680015,0.5226995786328174
4.4914143488988,-0.1045164541727855,0.2535875160865013,0.4773347494492179,0.522665250551602
4.496348167262166,-0.10624856354367936,0.25766814570493013,0.47747908018378427,0.5225209198170372
4.501281985625532,-0.10259993899171947,0.23806868033124068,0.4771806607522868,0.5228193392485355
4.506215803988899,-0.10423804941892165,0.2301712081428342,0.4770757449360582,0.5229242550647654
4.5111496223522645,-0.10545716447091877,0.2552901423475169,0.47713458983711926,0.5228654101637055
4.51608344071563,-0.10147888459407267,0.26946581127780517,0.47736140062046123,0.5226385993803645
4.521017259078996,-0.10328340126495625,0.26338438977875456,0.47744751431403853,0.5225524856867885
4.525951077442362,-0.10249492060919009,0.2481060880261377,0.47720045200693995,0.5227995479938873
4.530884895805728,-0.11153193961464218,0.24251364517853666,0.4776244860211498,0.5223755139796784
4.535818714169094,-0.10661788983859308,0.2363323423650362,0.47766843643111273,0.5223315635697173
4.540752532532459,-0.10162404046365815,0.24533154466937532,0.47765637152269347,0.5223436284781379
4.545686350895826,-0.10232012439987388,0.2640478608742681,0.47799235395448236,0.5220076460463506
4.550620169259192,-0.10628261919662427,0.28721067465149,0.4777141172357058,0.5222858827651295
4.555553987622558,-0.10327744930738973,0.29670131434919855,0.4774682819618093,0.5225317180390283
4.560487805985924,-0.100216543783604,0.29914464185587397,0.4776656951448421,0.5223343048559986
4.565421624349289,-0.09610836656827684,0.28447485049038385,0.47799428497081103,0.522005715030032
4.570355442712655,-0.10576327043458615,0.2833036661801331,0.47824705783511773,0.5217529421657262
4.575289261076022,-0.10594770905695189,0.2925530423527467,0.47898397221422523,0.5210160277866198
4.580223079439388,-0.10444045956012277,0.3064923448956724,0.47906898263677566,0.5209310173640709
4.585156897802754,-0.09594402810979365,0.31112741290270285,0.4793897532611765,0.5206102467396732
4.590090716166119,-0.1015343917048832,0.2932514477716508,0.4793300156694794,0.5206699843313691
4.595024534529485,-0.10868284747018549,0.2638299472937213,0.4791440662008657,0.5208559337999814
4.599958352892852,-0.10581748319137327,0.2463580117253582,0.47939819494205366,0.5206018050587922
4.604892171256218,-0.09471003840489439,0.2473000962119776,0.4793592731170239,0.520640726883822
4.6098259896195835,-0.089911886438321,0.25820414277745485,0.47884689075953046,0.5211531092413159
4.614759807982949,-0.09845695027876372,0.2705056034415724,0.4790993218278702,0.5209006781729745
4.619693626346315,-0.1067507487360237,0.288156876640191,0.4794207720186964,0.5205792279821484
4.624627444709681,-0.10645795412561457,0.2925410245933195,0.4798045527816068,0.5201954472192383
4.629561263073048,-0.09239601655774138,0.2977449505315274,0.4801144509091888,0.5198855490916587
4.634495081436413,-0.09194775972415661,0.28510491794584797,0.4802124286943377,0.519787571306511
4.639428899799779,-0.0932224065462354,0.2802169888971384,0.4802209583334325,0.5197790416674178
4.644362718163145,-0.09699686993606127,0.2766590399152623,0.4803381617813078,0.5196618382195459
4.649296536526511,-0.09957264508885527,0.2719418198329324,0.4803684849454276,0.519631515055428
4.654230354889878,-0.09515089717634552,0.26863668727707707,0.48011232534321335,0.5198876746576458
4.659164173253243,-0.08791108030296596,0.27200443366651095,0.4800120530494346,0.519987946951429
4.664097991616608,-0.08676424230909381,0.2705734081562508,0.4802233381644265,0.519776661836441
4.669031809979975,-0.08490414698671539,0.27025866735760473,0.48001037917992034,0.5199896208209507
4.673965628343341,-0.09482766244374856,0.2549336237610214,0.4803270040409505,0.5196729959599206
4.6788994467067075,-0.0977945899520576,0.24632005834639384,0.4801443013010394,0.5198556986998298
4.6838332650700725,-0.09367471413692117,0.2387777367875618,0.4801860484708776,0.5198139515299911
4.688767083433438,-0.08813753629982644,0.23272681356727634,0.4808127418647801,0.5191872581360873
4.693700901796805,-0.0868575925984276,0.23955572684896573,0.4807676591553167,0.5192323408455496
4.698634720160171,-0.08517563146519108,0.24515139501644093,0.4806102616575363,0.5193897383433311
4.703568538523537,-0.0882443800132313,0.25148804575497546,0.4807831639312362,0.5192168360696314
4.708502356886902,-0.08757020865946213,0.25924054546477915,0.4810789566981529,0.5189210433027153
4.713436175250268,-0.08893252815418996,0.25525754572048387,0.48116531822987746,0.5188346817709917
4.718369993613635,-0.08995317296793606,0.2556619481111865,0.48141238515850693,0.5185876148423633
4.723303811977001,-0.08996660025987355,0.25240171606949247,0.4816398638993341,0.5183601361015368
4.728237630340367,-0.09348465113733745,0.25596212207376373,0.4818440402639686,0.5181559597369038
4.733171448703732,-0.0869146654123964,0.25697243668419817,0.48216372404844376,0.5178362759524298
4.738105267067098,-0.08422707071518878,0.24297037745238317,0.4821763264185443,0.5178236735823305
4.743039085430464,-0.0801320137674983,0.2419413411396405,0.4820078094431423,0.5179921905577337
4.747972903793831,-0.08103851915146804,0.2429248074100107,0.48186579788657924,0.5181342021142923
4.752906722157197,-0.08893947215980692,0.2462798391482886,0.4817595116310305,0.5182404883698367
4.757840540520562,-0.09108329082674294,0.24542125852318775,0.48146746020236475,0.5185325397984996
4.762774358883928,-0.09168109676090688,0.24747275636533428,0.4817484813084578,0.5182515186924079
4.767708177247294,-0.08960991781668802,0.25518658441616,0.4817299355894475,0.518270064411419
4.772641995610661,-0.08917497186962736,0.2545144093506624,0.4819190037153696,0.5180809962854983
4.7775758139740265,-0.09279493325489171,0.27382869657046655,0.4817388149840691,0.5182611850167997
4.7825096323373915,-0.09181380809359245,0.28203209970064624,0.4818103203231399,0.5181896796777291
4.787443450700758,-0.09128525888803712,0.2691348988295783,0.4821758864342376,0.5178241135666326
4.792377269064124,-0.09065580981690159,0.25351665385445904,0.48202685060281497,0.517973149398056
4.797311087427491,-0.09172507090987095,0.24776397368987677,0.4818835984513729,0.5181164015494977
4.8022449057908565,-0.09037418073525222,0.2499828036934166,0.48153950806136164,0.5184604919395103
4.807178724154221,-0.08707961780207668,0.2565384755227539,0.48145090273338625,0.5185490972674861
4.812112542517588,-0.08484449019289922,0.2508177926425028,0.4815355594803013,0.5184644405205697
4.817046360880954,-0.08707961918022893,0.24533984783436247,0.48125798017398486,0.5187420198268855
4.82198017924432,-0.08756051317111017,0.24979863703333882,0.4812942600893976,0.5187057399114722
4.826913997607686,-0.0907895858470204,0.2449979125901253,0.48148823907006466,0.5185117609308041
4.831847815971051,-0.08954188058009188,0.2348743389641782,0.48148063462037227,0.5185193653804978
4.836781634334418,-0.09016889300485019,0.23656728494515977,0.4811377729395126,0.5188622270613611
4.841715452697784,-0.08752936796648683,0.22723848531625257,0.48108103630836235,0.5189189636925141
4.84664927106115,-0.09094054493849064,0.2187291760905094,0.4809643994781331,0.5190356005227481
4.8515830894245155,-0.09162749798357062,0.22084489597821227,0.48045833988571457,0.5195416601151692
4.856516907787881,-0.0928244062193815,0.2270304911546374,0.48047861320901064,0.5195213867918751
4.861450726151247,-0.0879197358132597,0.24905073751374346,0.4800339338693348,0.519966066131554
4.866384544514614,-0.08963162478868329,0.2610028408270217,0.47992493167541384,0.5200750683254758
4.87131836287798,-0.08746474677505386,0.27145428966407037,0.4797047991048531,0.5202952008960379
4.8762521812413455,-0.08994893199905589,0.28494439708670766,0.4793420921970643,0.5206579078038283
4.881185999604711,-0.08630407344984181,0.28882283418466537,0.4792869418455885,0.5207130581553041
4.886119817968077,-0.08436977727442678,0.2727786521266088,0.47933943473354984,0.5206605652673424
4.891053636331444,-0.08237687611633109,0.2551798474257754,0.47934384912568234,0.520656150875209
4.89598745469481,-0.08378503691979004,0.23477414956198633,0.47926179133204905,0.5207382086688417
4.900921273058175,-0.08411622431749816,0.22070622326499204,0.4792636002623428,0.5207363997385471
4.905855091421541,-0.09064644012395398,0.21375149998276066,0.48003418858535113,0.5199658114155373
4.910788909784907,-0.08853675427475821,0.20720454116326736,0.4801338699734021,0.5198661300274842
4.915722728148274,-0.09055964429299372,0.20575128794370706,0.4803297815061922,0.5196702184946941
4.92065654651164,-0.08878543106919057,0.2174475303771789,0.48046812996659183,0.5195318700342972
4.925590364875005,-0.09366293821536836,0.24673871882248347,0.48061869886443503,0.5193813011364555
4.930524183238371,-0.09120830684171395,0.2516352504298416,0.4804570493843981,0.519542950616494
4.935458001601737,-0.09497047928267531,0.24877640391924566,0.4798336589605554,0.520166341040338
4.940391819965103,-0.09170465138785698,0.25520464790638825,0.47968322584330364,0.5203167741575908
4.94532563832847,-0.09481746802701845,0.24141011983877447,0.4794177170925365,0.5205822829083615
4.9502594566918345,-0.09054124207341435,0.23729501830306382,0.4794025534701261,0.5205974465307736
4.955193275055201,-0.09449475072053426,0.24299997741482138,0.47933639706573106,0.5206636029351709
4.960127093418567,-0.0901988847765446,0.2365080736513123,0.4795500232118505,0.5204499767890527
4.965060911781933,-0.09375006662930593,0.24038739125745842,0.47961018789440246,0.5203898121065016
4.9699947301453,-0.09172912490271269,0.24519157938785113,0.47956195383921574,0.5204380461616906
4.9749285485086645,-0.09475874456734887,0.2529270541352703,0.4796474239827828,0.520352576018124
4.97986236687203,-0.09268276552507469,0.25487830736935313,0.47973334141398705,0.5202666585869199
4.984796185235397,-0.09703629441802959,0.25754758150732476,0.4799092777815626,0.5200907222193439
4.989730003598763,-0.09462422701851246,0.2502225239698056,0.4796006512856581,0.5203993487152504
4.994663821962129,-0.09819906590939471,0.24104424552419929,0.48016329148448683,0.5198367085164233
4.9995976403254945,-0.0941969658440985,0.2373589420482514,0.47993341178358306,0.5200665882173279
5.00453145868886,-0.09747173705600586,0.2348407691704141,0.4799177352587538,0.5200822647421588
5.009465277052227,-0.09540965692241894,0.22530476105868566,0.48042553558368484,0.519574464417229
5.014399095415593,-0.09963042252181721,0.22533483802456955,0.48077894016513073,0.5192210598357854
5.019332913778958,-0.09587382508964026,0.230470402190091,0.4806624597893155,0.5193375402116005
5.024266732142324,-0.09930083714910916,0.22639956680283937,0.48057995428509775,0.5194200457158175
5.02920055050569,-0.09516526044441889,0.2456084100206607,0.48060822847415596,0.5193917715267602
5.034134368869057,-0.09631406513136144,0.25617389926350626,0.48039029548209555,0.5196097045188223
5.039068187232423,-0.0909476100478851,0.260436316329308,0.4805775845492359,0.5194224154516828
5.044002005595788,-0.09329974469980079,0.2741249256866892,0.4810355908598724,0.5189644091410476
5.048935823959154,-0.08948130745538138,0.27972670208319195,0.4809980092419506,0.5190019907589722
5.05386964232252,-0.09267063802909234,0.27381733612537984,0.48100995020603693,0.5189900497948874
5.058803460685886,-0.090579256716697,0.25199782564927814,0.48075415458992565,0.5192458454110018
5.063737279049253,-0.09342528263594793,0.2555090647259381,0.4811196632449129,0.5188803367560169
5.068671097412618,-0.08759774285871287,0.2531510113036739,0.4813399940482887,0.5186600059526423
5.0736049157759835,-0.09202463755534605,0.2615727652788448,0.48139337054658154,0.51860662945435
5.07853873413935,-0.08863893653804451,0.2504392258777138,0.48162578034504355,0.5183742196558897
5.083472552502716,-0.0918228134220778,0.2385702087355825,0.4817990057453717,0.5182009942555643
5.088406370866083,-0.08778356355176023,0.2360145339873892,0.48182205834750774,0.5181779416534296
5.093340189229448,-0.09038540586528766,0.23973998612673475,0.48152297917431297,0.5184770208266213
5.0982740075928135,-0.08519011107975509,0.26907756245305114,0.4813847540813841,0.5186152459195489
5.10320782595618,-0.0892355535795249,0.29003221922355044,0.48132512857490534,0.5186748714260268
5.108141644319546,-0.08653880108254583,0.29052001920317055,0.48134827666934327,0.5186517233315883
5.113075462682912,-0.09205898874289183,0.29252871537208514,0.4817687990157352,0.5182312009851957
5.118009281046278,-0.08876102871982607,0.29411598016102103,0.4818291294890107,0.5181708705119193
5.122943099409643,-0.09632720241392194,0.29471306129541924,0.48190287374080243,0.5180971262601277
5.12787691777301,-0.09327483857887503,0.2920064348011852,0.48190941903758344,0.5180905809633483
5.132810736136376,-0.09247812452103384,0.2766788866914775,0.48188515059282716,0.5181148494081055
5.137744554499741,-0.0848856053629608,0.2597437480961399,0.481756155311514,0.51824384468942
5.142678372863108,-0.09027442543161537,0.25205005737711805,0.4821327783936566,0.5178672216072795
5.147612191226473,-0.08702025715677932,0.2595947458838672,0.48215484370314227,0.5178451562977968
5.152546009589839,-0.09450132244154041,0.26786997353457576,0.48216841825013756,0.5178315817508032
5.157479827953206,-0.0929811737878836,0.27331672524422596,0.4822447525968277,0.5177552474041179
5.162413646316571,-0.10220230652279484,0.26883650410106824,0.4823882608598724,0.5176117391410763
5.1673474646799376,-0.0988962589173746,0.27345841412475397,0.4824779639292008,0.5175220360717513
5.172281283043303,-0.10521705228187628,0.27945069198338074,0.4824529359377079,0.5175470640632465
5.177215101406669,-0.09789514095187479,0.27847959891519414,0.48235366838200866,0.5176463316189441
5.182148919770036,-0.09830503611977744,0.2774914084310772,0.48233066365881805,0.5176693363421343
5.187082738133401,-0.08763679875407902,0.27450574227840974,0.4825104923590759,0.5174895076418755
5.192016556496767,-0.09051589128691731,0.276751335095033,0.4828545051826113,0.5171454948183388
5.196950374860133,-0.08503851862288496,0.2687739512935623,0.4828662681453783,0.5171337318555722
5.201884193223499,-0.09380781591686178,0.2620450186171658,0.48272372551213705,0.5172762744888145
5.206818011586866,-0.09249191897815409,0.2631290209671721,0.4824184647579176,0.5175815352430337
5.211751829950231,-0.10105658371173272,0.25077252512724985,0.48230820167835264,0.5176917983225997
5.216685648313597,-0.09046514732224244,0.23590195100606956,0.4824455340800182,0.5175544659209341
5.221619466676963,-0.09107809848173783,0.2298978090170406,0.4821706684417195,0.5178293315592346
5.226553285040329,-0.08692299765474619,0.2340682430850311,0.4819922972019194,0.5180077027990354
5.231487103403695,-0.09716468528164013,0.2436276269326696,0.48226825723802685,0.5177317427629289
5.236420921767061,-0.09574800854415633,0.25226515180804265,0.48230667797073545,0.5176933220302212
5.241354740130427,-0.10254881245104945,0.2623725810434132,0.48198349698370163,0.5180165030172565
5.246288558493793,-0.09556246102579329,0.26204906758067,0.481910632666518,0.5180893673344379
5.251222376857159,-0.09928878783714529,0.2593195331770822,0.48181767765622185,0.5181823223447296
5.256156195220525,-0.09225793579116476,0.25331144465706235,0.48156388663178495,0.5184361133691616
5.261090013583891,-0.09649431720462599,0.24958678241885532,0.4816428610113997,0.5183571389895476
5.2660238319472565,-0.09513474343738001,0.2514018829931217,0.48145094474847366,0.5185490552524749
5.270957650310622,-0.10379155532370317,0.2651328670142522,0.4813663072678688,0.5186336927330812
5.275891468673989,-0.09622661292447798,0.2639846480536924,0.48136055835344665,0.5186394416475045
5.280825287037354,-0.09686274107024279,0.26893846432253954,0.48117539808830156,0.5188246019126506
5.285759105400721,-0.08971651426699982,0.2658166875056056,0.48136526991327416,0.5186347300876792
5.2906929237640865,-0.09421122317623026,0.27187349520007403,0.4816587319445928,0.5183412680563614
5.295626742127452,-0.09049667252421609,0.27641703201382467,0.48190677702741186,0.5180932229735432
5.300560560490819,-0.09523254902128521,0.27564328781813535,0.48189002523110674,0.5181099747698482
5.305494378854184,-0.09610223487504169,0.2677384143417864,0.4820155928494529,0.5179844071515024
5.31042819721755,-0.09438061523035916,0.249008046865874,0.4818288619317122,0.5181711380692424
5.3153620155809165,-0.0889933598297548,0.23168057386458457,0.481331303526026,0.5186686964749277
5.320295833944282,-0.09356393094743838,0.2262544599839804,0.4813934692990047,0.5186065307019483
5.325229652307649,-0.08955197531054455,0.21586861413681122,0.48110520706939625,0.5188947929315553
5.330163470671014,-0.09891879091503057,0.23495677204615703,0.4813386882846302,0.5186613117163208
5.33509728903438,-0.09352423564799933,0.24272293458875688,0.4812206494970826,0.5187793505038718
5.3400311073977464,-0.10215259981014276,0.24096142401575563,0.48107772945582156,0.5189222705451365
5.344964925761112,-0.08524561622162802,0.24670325372847565,0.4813895830479836,0.5186104169529788
5.349898744124478,-0.09172342132828275,0.24611625882150365,0.4814196796833656,0.5185803203176003
5.354832562487844,-0.09281495205099713,0.24493244762245286,0.4814373957991053,0.5185626042018622
5.35976638085121,-0.10335108306888176,0.23507667349922573,0.48120826551019336,0.5187917344907781
5.364700199214576,-0.09810801257897936,0.2265880755755458,0.48092389708974864,0.5190761029112245
5.369634017577942,-0.09399607745727342,0.21293414003684932,0.4807510123200272,0.5192489876809467
5.374567835941308,-0.09501969807044626,0.20262692538444693,0.4811375799207629,0.5188624200802137
5.379501654304674,-0.09599298645506846,0.19730745855807583,0.4806493660177578,0.5193506339832193
5.38443547266804,-0.09452585421220189,0.1887715332434357,0.48047865823993946,0.5195213417610378
5.3893692910314055,-0.0979458982146573,0.18320302116568665,0.4802284236943908,0.5197715763065855
5.394303109394772,-0.10144822959921836,0.18744115174101011,0.48050607579098836,0.5194939242099879
5.399236927758138,-0.09210235685126734,0.19706568515223857,0.4806234667849267,0.5193765332160494
5.404170746121504,-0.09602858003001934,0.22613703119775458,0.48043881079954176,0.5195611892014339
5.40910456448487,-0.09320507939352782,0.25333576828655985,0.4801650646984399,0.5198349353025334
5.4140383828482355,-0.096491844342182,0.27979533081576974,0.4803961013274735,0.5196038986734992
5.418972201211602,-0.0951008125082088,0.29063518589478976,0.4803996506238751,0.5196003493771
5.423906019574967,-0.098143012097149,0.2808475373369354,0.48012124338535395,0.5198787566156226
5.428839837938333,-0.09496239987779517,0.26437896300435915,0.48034285827876366,0.5196571417222148
5.4337736563017,-0.09511198040745979,0.25288166906376025,0.48041590016764146,0.5195840998333382
5.438707474665065,-0.09090322080253768,0.23973871826631593,0.4806004449049295,0.5193995550960518
5.443641293028432,-0.09399767162906074,0.22963062620052063,0.4804450064999935,0.519554993500991
5.448575111391797,-0.10188401200636474,0.22743259131680105,0.4806230210156563,0.5193769789853302
5.453508929755163,-0.10340970276019724,0.22911455018067536,0.48053437953091815,0.5194656204700707
5.45844274811853,-0.09252558252631386,0.23758009033363506,0.48013123358313675,0.5198687664178542
5.463376566481895,-0.09067682353283846,0.2535537884307506,0.47960032782917894,0.5203996721718124
5.468310384845261,-0.09778520751407202,0.25009719956291443,0.4794406359992012,0.5205593640017929
5.473244203208627,-0.09909017614310656,0.26179724605852606,0.4796711327463343,0.520328867254661
5.478178021571993,-0.10364775524770753,0.25272913135589004,0.4797339870347872,0.520266012966208
5.4831118399353596,-0.10097538034451034,0.24155106584055386,0.4799884693728454,0.5200115306281502
5.488045658298725,-0.09241795679771188,0.2341820116708727,0.4797317760577075,0.5202682239432901
5.492979476662091,-0.0881697018870715,0.24158761552417465,0.4794300728762003,0.5205699271247982
5.497913295025457,-0.09746958079314996,0.240894145220391,0.47875159903094017,0.5212484009700598
5.502847113388823,-0.10524980079954821,0.24245976635901725,0.4788388857338979,0.5211611142671032
5.507780931752189,-0.10711036295106631,0.25027901127817853,0.4791123544746975,0.5208876455263046
5.512714750115555,-0.09320557969668647,0.2568977149483436,0.47930165187353446,0.5206983481274691
5.517648568478921,-0.09140073840426027,0.251471696677547,0.479099506666127,0.5209004933348781
5.522582386842286,-0.10012466433911822,0.25000936937980905,0.4785704435790164,0.5214295564219886
5.527516205205653,-0.10600007742111844,0.2570600423297091,0.4788985308541394,0.5211014691468662
5.532450023569019,-0.09985823053790638,0.2571277403952677,0.4795591625826664,0.5204408374183401
5.537383841932385,-0.09694275117382206,0.25426714339151735,0.47981213559623226,0.5201878644047767
5.542317660295751,-0.09171375948347073,0.25353370139965714,0.47921603712281957,0.5207839628781905
5.547251478659116,-0.09953032195597475,0.27350442897667476,0.47967341699648963,0.5203265830045224
5.552185297022483,-0.10646692667106297,0.2832175602442442,0.4801084819875395,0.5198915180134747
5.557119115385849,-0.10657505669011239,0.288683090099706,0.4802014161607911,0.5197985838402259
5.562052933749214,-0.09773261193781256,0.28361464294457334,0.48043774811592654,0.5195622518850935
5.56698675211258,-0.09207505083746335,0.27186954635721816,0.48062235039754214,0.5193776496034793
5.571920570475946,-0.09523058559332577,0.26477138942447614,0.48072426570148,0.5192757342995421
5.576854388839313,-0.1005959463642392,0.26771677366586466,0.48078065817985605,0.5192193418211677
5.5817882072026785,-0.10745597097860632,0.27513954415379976,0.48080470123772323,0.5191952987633023
5.586722025566044,-0.10232729557693418,0.2929423357979236,0.48090485795668086,0.5190951420443476
5.59165584392941,-0.0990345978294479,0.2997124091828246,0.4804364284516856,0.5195635715493411
5.596589662292776,-0.09156679375247621,0.29759466854989014,0.48031285693216946,0.5196871430688556
5.601523480656142,-0.10221198832858257,0.2879741442187338,0.48033127844918555,0.5196687215518384
5.6064572990195085,-0.10567614712662939,0.2814746890713819,0.48078304995503757,0.5192169500459868
5.611391117382874,-0.10752076852827425,0.28866549354452714,0.4809272043589939,0.5190727956420302
5.61632493574624,-0.0937803076433198,0.2813483141280183,0.4809790484973267,0.5190209515036961
5.621258754109606,-0.09598491944551951,0.27188592901538583,0.48109447996266697,0.5189055200383563
5.626192572472972,-0.08999516655220174,0.25903266444566514,0.4811130400187655,0.518886959982259
5.6311263908363385,-0.09722309446990854,0.2618804653285036,0.4812239476531748,0.5187760523478516
5.636060209199704,-0.10057183891935692,0.27751779131409626,0.4812749684012437,0.5187250315997841
5.640994027563069,-0.10732854635785938,0.2863495631542267,0.4814954532185343,0.518504546782495
5.645927845926436,-0.10138143455438736,0.2964050817844275,0.4817980578987989,0.5182019421022342
5.650861664289802,-0.09654870197566363,0.3057785579318195,0.4818230589388079,0.5181769410622267
5.6557954826531684,-0.08905247540529779,0.31214462915651686,0.48188048702607816,0.5181195129749606
5.660729301016534,-0.1000065391139038,0.31203042367403755,0.4816770076866293,0.5183229923144139
5.665663119379899,-0.1015084652418857,0.32082366128914525,0.48161058956693253,0.5183894104341146
5.670596937743266,-0.10346046652272349,0.3169658461547584,0.48160804307289523,0.518391956928155
5.675530756106632,-0.09542682437843986,0.30397473315191836,0.4822527121311088,0.5177472878699401
5.6804645744699975,-0.09727967175410589,0.2924424229503782,0.4824014807373203,0.5175985192637271
5.685398392833364,-0.10090283322855964,0.28388126710517375,0.48233188587356723,0.5176681141274793
5.690332211196729,-0.10171217337423809,0.270789119130178,0.4827527419813446,0.5172472580197008
5.695266029560096,-0.09543612509665664,0.25586248093187475,0.48302690233073575,0.5169730976703096
5.700199847923462,-0.09946397199256315,0.24597978401739035,0.48311235413963716,0.5168876458614089
5.7051336662868275,-0.10035461326593165,0.24873408041461922,0.48280825208558764,0.5171917479154577
5.710067484650193,-0.10130675762878731,0.26299670687829646,0.48276403751557967,0.5172359624854671
5.715001303013559,-0.09639063843441331,0.2696668584568665,0.4830252243926377,0.5169747756084097
5.719935121376925,-0.10107415573623511,0.28367874488004724,0.4828827704860653,0.517117229514984
5.724868939740292,-0.10037138963177318,0.3087261554055898,0.4829424242100482,0.5170575757910014
5.7298027581036575,-0.10460343343427145,0.31797333641824854,0.48291188938132584,0.5170881106197251
5.734736576467023,-0.09695129823511438,0.31843277624853994,0.4826428374246495,0.5173571625764025
5.739670394830389,-0.09847245389599779,0.312231768269652,0.4830129328959593,0.5169870671050942
5.744604213193755,-0.08987437142387622,0.3064590403583367,0.4834301152270385,0.5165698847740147
5.749538031557122,-0.09176517394797813,0.299526376084686,0.48281514102889117,0.5171848589721576
5.754471849920487,-0.09028475078259345,0.2816975164356145,0.4827988081756128,0.5172011918254309
5.759405668283852,-0.0974744261770425,0.26606772829013237,0.4827866507513582,0.5172133492496842
5.764339486647219,-0.0946776753573432,0.2622899479187609,0.4827503060671342,0.5172496939339096
5.769273305010585,-0.09698904660636931,0.26038764161082184,0.48264867915194926,0.5173513208490959
5.774207123373952,-0.08719336848143298,0.2712560774416967,0.4826511909098602,0.5173488090911857
5.779140941737317,-0.09006134277078988,0.2660989720900187,0.4825649733306978,0.5174350266703491
5.784074760100682,-0.08475222124190614,0.2543188474625364,0.48221736636879486,0.517782633632253
5.789008578464049,-0.0910386620496604,0.23462886574992006,0.48201271446603683,0.5179872855350116
5.793942396827415,-0.08912593179446539,0.22940326095737132,0.48119689705811197,0.5188031029429375
5.798876215190781,-0.0946459618253273,0.23314812186597514,0.4812986770386694,0.51870132296238
5.803810033554147,-0.0904424989427892,0.23716840831968247,0.4810926197489519,0.5189073802520979
5.808743851917512,-0.09726728348890891,0.23739652459193558,0.4808096588192102,0.5191903411818396
5.813677670280879,-0.09301290849212851,0.22789396720708488,0.4806718404835304,0.5193281595175184
5.818611488644245,-0.09827794372897741,0.229194306806111,0.4809283049727795,0.5190716950282682
5.823545307007611,-0.09199466314235158,0.22422406706043263,0.48029359192754734,0.5197064080735
5.828479125370977,-0.09696605826726039,0.2207569099132635,0.48027953392063866,0.5197204660804077
5.833412943734342,-0.09085027393782269,0.23393827545022344,0.4799802411057927,0.5200197588952562
5.838346762097708,-0.09266718499186713,0.24888396576058602,0.47957380577800435,0.5204261942230484
5.843280580461075,-0.08473525848572427,0.26081017942353896,0.47955635101771193,0.5204436489833434
5.848214398824441,-0.08706516783227163,0.26294034336552824,0.4796193850400418,0.5203806149610184
5.853148217187806,-0.08646840604704961,0.25216638822073695,0.47925676168191655,0.5207432383191455
5.858082035551172,-0.09288092806283578,0.24703758416281268,0.4793214963084636,0.5206785036926014
5.863015853914538,-0.08962429974443417,0.2494134502165346,0.4793784800060788,0.5206215199949881
5.867949672277905,-0.09317470530538267,0.2617199706993158,0.4790134054095737,0.5209865945914944
5.872883490641271,-0.09199866693896616,0.27762655422592314,0.4790522713114514,0.5209477286896176
5.8778173090046355,-0.09944507261036466,0.26924626884337405,0.47866088393025413,0.5213391160708163
5.882751127368002,-0.09830323485651382,0.2528992938703596,0.47890536021934016,0.5210946397817305
5.887684945731368,-0.10099632567508465,0.24792813893309165,0.4788293131867259,0.5211706868143433
5.892618764094735,-0.09537044677606803,0.2520837656750491,0.4788073874338211,0.5211926125672478
5.8975525824581005,-0.09713914230838633,0.24872319137051865,0.4788813278982388,0.5211186721028299
5.9024864008214655,-0.09289097733445617,0.2534889158515058,0.47850889868498586,0.5214911013160816
5.907420219184832,-0.09622198368628014,0.2560857042594166,0.4782645882729865,0.5217354117280792
5.912354037548198,-0.09145546801516868,0.2791758109642345,0.478231182209505,0.5217688177915585
5.917287855911564,-0.09353813262601962,0.29204592168816085,0.4787027792023561,0.5212972207987092
5.9222216742749305,-0.0865246965116587,0.2876391319742446,0.4790495815090442,0.5209504184920233
5.927155492638295,-0.08931454523514697,0.28022346588437186,0.47892981376666127,0.521070186234408
5.932089311001662,-0.08637083421513803,0.26870244469921334,0.4787989337592344,0.5212010662418356
5.937023129365028,-0.08910522179651256,0.2677805475360663,0.47865010361998905,0.5213498963810822
5.941956947728394,-0.08620049514415654,0.27673120163528425,0.4786362550374388,0.5213637449636351
5.9468907660917605,-0.09061374437691425,0.27563356931002275,0.47883439417637097,0.5211656058247057
5.951824584455125,-0.08785403791456801,0.2687201639126065,0.4779929791587553,0.522007020842323
5.956758402818491,-0.09113785366021665,0.26904883756479014,0.4781894115422365,0.5218105884588445
5.961692221181858,-0.08612618021101628,0.259185523563525,0.47814709398374516,0.5218529060173366
5.966626039545224,-0.09044980531959222,0.24443833528474102,0.47795957544299694,0.5220404245580862
5.9715598579085905,-0.08593467313343985,0.2433595703463915,0.47754013173251814,0.5224598682685663
5.976493676271955,-0.09255881280374664,0.2547046603040844,0.47769762442424557,0.5223023755768392
5.981427494635321,-0.08885890459167327,0.26604171291887035,0.4780855156992284,0.5219144843018565
5.986361312998688,-0.093149510243751,0.272116763377108,0.47831825042908505,0.521681749572
5.991295131362054,-0.08865332891875942,0.2662594457214443,0.47842771893897196,0.5215722810621152
5.996228949725419,-0.09259453395696171,0.2633607918426088,0.4778886168719118,0.5221113831291769
6.001162768088785,-0.08686478152426437,0.27203356573668275,0.4778678141138949,0.5221321858871952
6.006096586452151,-0.0921686107213481,0.2681587655441462,0.4777001035614502,0.5222998964396411
6.011030404815517,-0.08849053388227184,0.27739308830805837,0.47736996996362585,0.5226300300374667
6.015964223178884,-0.09328553219728107,0.27732106154313124,0.4776605851433636,0.5223394148577305
6.020898041542249,-0.09009336466609344,0.2554134310983384,0.4779838333826867,0.522016166618407
6.025831859905615,-0.09434256423076859,0.24069172913602097,0.4781042509231846,0.521895749077909
6.030765678268981,-0.08852774712534643,0.2296082359815216,0.47849762953698644,0.5215023704641082
6.035699496632347,-0.09344404680638654,0.22713822907965248,0.47884992907745266,0.5211500709236441
6.040633314995714,-0.08968449583639174,0.2204275172583355,0.4789526647078054,0.5210473352932921
6.045567133359079,-0.0937331409890061,0.22025286558302415,0.4793196971564022,0.5206803028446969
6.050500951722444,-0.08994464473955174,0.2228273925883036,0.4792676510792222,0.520732348921879
6.055434770085811,-0.09547752448078685,0.21673947453430714,0.4796546542957428,0.5203453457053606
6.060368588449177,-0.0900716866847103,0.20400880142782404,0.47940301879556757,0.5205969812055382
6.065302406812544,-0.09401094159465556,0.19626492274897242,0.4795675352108927,0.5204324647902151
6.0702362251759086,-0.08872836743780295,0.19903748577041555,0.48008316212550894,0.5199168378755998
6.075170043539274,-0.09061880227409415,0.20787313347752978,0.48030862595522633,0.5196913740458844
6.080103861902641,-0.08276150275714779,0.2128066359471301,0.48070247618904793,0.519297523812064
6.085037680266007,-0.08634331084963844,0.2296328736117232,0.4812867115730273,0.5187132884280871
6.089971498629373,-0.08209062934824228,0.2448222849127665,0.48105929743014003,0.5189407025709746
6.0949053169927385,-0.08673850433412383,0.24938938973302308,0.48120006844559393,0.5187999315555184
6.099839135356104,-0.08179088068389262,0.2652800801820033,0.4815160984955849,0.5184839015055257
6.104772953719471,-0.08630588412513625,0.28332786646607866,0.48146318967582624,0.518536810325284
6.109706772082837,-0.08283085421712143,0.2935429992876022,0.4816119289662039,0.5183880710349058
6.114640590446203,-0.08795748126280971,0.2887061962681332,0.48241683447040473,0.5175831655307035
6.1195744088095685,-0.08243395857697677,0.2909497673088668,0.48264108254694504,0.5173589174541633
6.124508227172934,-0.08734663388756454,0.2958915810527533,0.4827863003720831,0.5172136996290254
6.1294420455363,-0.08403125127615103,0.29642766061164294,0.48240899155000055,0.5175910084511098
6.134375863899667,-0.08699451167079618,0.29944313989133997,0.4828658597981731,0.5171341402029386
6.139309682263032,-0.08233412025679422,0.30526617672764056,0.48301799015134916,0.5169820098497631
6.1442435006263985,-0.08949662752952463,0.3019521322948174,0.48294989669455346,0.5170501033065625
6.149177318989764,-0.0876126536300979,0.2970388286205818,0.4830185201308377,0.5169814798702802
6.15411113735313,-0.09394455209247571,0.28852102915121736,0.48297798033361056,0.5170220196675102
6.159044955716497,-0.0925218761574327,0.28392853076088687,0.4834073744863902,0.5165926255147348
6.163978774079862,-0.09655246795709883,0.2947704129970246,0.48338120124461526,0.5166187987565124
6.1689125924432275,-0.08976813265470239,0.3127743225598879,0.48319000134911716,0.516809998652014
6.173846410806594,-0.09275672004127627,0.31120312117772636,0.48299198798633347,0.517008012014799
6.17878022916996,-0.08862313201676765,0.30378424391401077,0.48314513462200404,0.516854865379127
6.183714047533327,-0.09492017206841559,0.2954488995877543,0.48364902568430096,0.5163509743168294
6.188647865896692,-0.08724315454534101,0.28810764153409724,0.48373393306787654,0.5162660669332532
6.1935816842600575,-0.09382941020835474,0.27963013159503397,0.4832834915527951,0.5167165084483331
6.198515502623424,-0.09176031712647127,0.2768624954560599,0.4829368143863473,0.5170631856147818
6.20344932098679,-0.09504274513533664,0.262234088766632,0.48301524790557415,0.5169847520955555
6.208383139350156,-0.08935784459626411,0.24366046454609674,0.4831470106337468,0.5168529893673831
6.213316957713522,-0.09837145744472213,0.2284192901142842,0.4830502714644176,0.5169497285367136
6.2182507760768875,-0.09402987881342167,0.21385899155549704,0.48297432335417056,0.5170256766469611
6.223184594440254,-0.10010527098417844,0.20728594389034494,0.4829779243780741,0.5170220756230581
6.22811841280362,-0.09065672546096933,0.217104354907504,0.48291521060954395,0.5170847893915895
6.233052231166986,-0.09370008284131977,0.22790388458637115,0.48313835502204533,0.5168616449790894
6.237986049530352,-0.0876293458327282,0.25195379270174856,0.48283307256079966,0.5171669274403363
6.2429198678937174,-0.09192332706370894,0.2636342827294356,0.48265902602718896,0.5173409739739477
6.247853686257083,-0.08501506737459677,0.27140835857132783,0.48267570144634847,0.5173242985547845
6.25278750462045,-0.0944157851326935,0.2707936348374821,0.4827113957131822,0.5172886042879458
6.257721322983816,-0.08765821000282648,0.26425696581444863,0.48264086170567344,0.517359138295452
6.262655141347182,-0.09592547960848517,0.25684937024745425,0.48224382869335747,0.517756171307769
6.267588959710547,-0.09531437567877445,0.24787257601262283,0.4823456661435888,0.5176543338575389
6.272522778073913,-0.10133090729987361,0.2390908906529885,0.48185092143981106,0.518149078561318
6.27745659643728,-0.09025356836543257,0.23493306996163021,0.4820930707864087,0.5179069292147218
6.282390414800645,-0.09108925777844742,0.24654178171956131,0.48169054382822374,0.5183094561729075
6.287324233164011,-0.08771451436905293,0.2630661493878402,0.48152383947687427,0.5184761605242577
6.292258051527377,-0.09635983489730549,0.2674289164322406,0.48109689816341694,0.5189031018377165
6.297191869890743,-0.08816735357853639,0.2712996789851017,0.48107432904360664,0.5189256709575263
6.30212568825411,-0.09649711983186655,0.27407776954198426,0.4809752007728107,0.5190247992283227
6.307059506617475,-0.08428609647767589,0.2773132271273287,0.48076950201870894,0.5192304979824255
6.311993324980841,-0.0914906561550539,0.2688668464463358,0.4805206374352498,0.5194793625658836
6.316927143344207,-0.08254908136644529,0.2640883278844518,0.4807219973654475,0.5192780026356845
6.321860961707573,-0.08897416256331082,0.25663915903646817,0.48085894369730825,0.5191410563038232
6.326794780070939,-0.07651515323384615,0.2370424086741451,0.4809745934663756,0.5190254065347539
6.331728598434305,-0.09185053745488533,0.2259669316433374,0.4807932323462728,0.5192067676548578
6.336662416797671,-0.09115293223154856,0.22892886266981663,0.4808307771339117,0.519169222867223
6.341596235161037,-0.09546293445921177,0.23818072677814336,0.4802700061783539,0.5197299938227843
6.346530053524403,-0.08614988423100044,0.230697865866589,0.48006924502989967,0.519930754971243
6.351463871887769,-0.08675614326740361,0.23280750390224447,0.48007337396485683,0.5199266260362886
6.356397690251135,-0.08573191889847812,0.2273899692319232,0.48025556522808466,0.5197444347730633
6.361331508614501,-0.09306262863548902,0.2104362573810874,0.4797725952631426,0.5202274047380082
6.366265326977866,-0.08832416167487926,0.19385576869442048,0.47947039700591904,0.5205296029952333
6.371199145341233,-0.08766567492834981,0.20175768576111824,0.4793915786777135,0.5206084213234401
6.376132963704599,-0.07802064380414973,0.2128207060993242,0.47945024099791617,0.5205497590032396
6.381066782067965,-0.08053746123631239,0.2190250153385581,0.47946504470348744,0.5205349552976688
6.3860006004313306,-0.08517582035677633,0.21511635001761462,0.47907737740004663,0.5209226226011094
6.390934418794696,-0.09208379253937164,0.20691759448968106,0.4791943842349004,0.5208056157662545
6.395868237158063,-0.09604098593991316,0.21912955554966718,0.4789099123811692,0.5210900876199858
6.400802055521429,-0.08511284017469624,0.23125591880306648,0.47900152382701544,0.5209984761741392
6.405735873884794,-0.07596846200339007,0.23377625031359833,0.47880027504924455,0.5211997249519091
6.4106696922481605,-0.08682840278695818,0.2359156311865885,0.47936731541505345,0.520632684586098
6.415603510611526,-0.09490716506540013,0.2508093042102065,0.47978885697520385,0.5202111430259477
6.420537328974893,-0.09206620486833579,0.2571427249707603,0.47970594890148327,0.5202940510996714
6.425471147338259,-0.07904715197424293,0.2742815804680663,0.47969430673011826,0.5203056932710381
6.430404965701624,-0.0778841112178857,0.2908876605272861,0.4796352837753227,0.5203647162258345
6.4353387840649905,-0.08546118680043166,0.30335087188398496,0.4794869506233722,0.5205130493777862
6.440272602428356,-0.09411656386623944,0.30189939182346764,0.47948185255765663,0.5205181474435041
6.445206420791722,-0.09141248180411644,0.31538799510106297,0.47962677799518444,0.520373222005979
6.450140239155088,-0.08200096229152001,0.31785246144841117,0.47937414629297675,0.5206258537081887
6.455074057518454,-0.07455316772075847,0.3240995452785734,0.47936177435916333,0.5206382256420049
6.46000787588182,-0.08449098689040112,0.3170073558316017,0.4792789563734889,0.5207210436276809
6.464941694245186,-0.09173474387077045,0.30703902114571874,0.4793453786475186,0.5206546213536526
6.469875512608552,-0.0865910544662575,0.2974788138936068,0.4798782428872325,0.5201217571139405
6.474809330971918,-0.07664799160301895,0.2604161047865311,0.4798083317836513,0.5201916682175224
6.479743149335284,-0.07975040146493083,0.23924263476360888,0.48025215592649856,0.5197478440746756
6.4846769676986495,-0.0916710296241907,0.24447408899365214,0.48046015387556607,0.5195398461256089
6.489610786062016,-0.08861479515132492,0.2651473748467521,0.4805042431024971,0.5194957568986793
6.494544604425382,-0.07871533464928693,0.285082234064542,0.48047010324618994,0.519529896754988
6.499478422788747,-0.07670493463691364,0.29475711702878515,0.48068090268291963,0.5193190973182594
6.504412241152114,-0.08365576022227858,0.2869733991417682,0.4806888849929401,0.51931111500824
6.5093460595154795,-0.08723858753999006,0.26168314551806604,0.4809080473699248,0.5190919526312563
6.514279877878846,-0.08369577004233053,0.2532584476918574,0.4813094639144878,0.518690536086695
6.519213696242212,-0.07805953091934806,0.2648903582193575,0.4812887103682585,0.5187112896329257
6.524147514605577,-0.07892183895385911,0.26732651300530647,0.48143083951557203,0.518569160485612
6.529081332968944,-0.08285407227546031,0.2639214700316941,0.4816590278951718,0.5183409721060127
6.5340151513323095,-0.08170639494955285,0.2540044348000052,0.4818912106243776,0.5181087893768086
6.538948969695675,-0.083383615389703,0.25314598069959204,0.48161617017993824,0.5183838298212496
6.543882788059042,-0.07915608436919266,0.26694038849844365,0.48209311588950343,0.5179068841116856
6.548816606422407,-0.07810932848389203,0.28046757882202583,0.4819448195002327,0.5180551805009587
6.553750424785774,-0.07450018801640176,0.27626181323176935,0.48206203920448554,0.5179379607967082
6.5586842431491394,-0.08193544683448545,0.281615780434203,0.48200509917889656,0.5179949008223
6.563618061512505,-0.08315323795555866,0.3035227951836415,0.48170715335332437,0.5182928466478749
6.568551879875872,-0.08010680581065362,0.31986823873666675,0.4819173383611641,0.5180826616400365
6.573485698239237,-0.08223682869912671,0.30941949064176577,0.48190818309128886,0.5180918169099126
6.578419516602603,-0.08068483189616782,0.28633775236580594,0.48188742985475874,0.5181125701464443
6.583353334965969,-0.07341499490142701,0.27216081517437474,0.4822082945189537,0.5177917054822518
6.588287153329335,-0.08021246583124225,0.2562888463054796,0.48229422676781825,0.5177057732333885
6.593220971692701,-0.08777274953038922,0.24987585571581428,0.4821840936417258,0.5178159063594787
6.598154790056067,-0.08830688029374288,0.24264656656380787,0.4824078747925142,0.517592125208689
6.603088608419433,-0.08334811336699577,0.2443748261240828,0.4822257801964712,0.517774219804731
6.608022426782799,-0.08005712208707656,0.24854669437038987,0.4823291258227666,0.5176708741784362
6.612956245146165,-0.07865924729714918,0.24062073798863956,0.4826020114369406,0.5173979885642617
6.61789006350953,-0.08402485772730552,0.224410858339134,0.483300011349606,0.5166999886515958
6.622823881872897,-0.08500852988618825,0.21493082258793014,0.48314826393566207,0.5168517360655399
6.627757700236263,-0.09166289643900365,0.22423469640931054,0.4833646785246931,0.5166353214765106
6.632691518599629,-0.08667420507146614,0.25127750610073757,0.4833756985977281,0.5166243014034773
6.637625336962995,-0.08416123001179894,0.2751104130767792,0.48372442687490924,0.5162755731262973
6.64255915532636,-0.07783150367952577,0.2860726565601707,0.4834487397756031,0.5165512602256058
6.647492973689727,-0.08216672662627898,0.2912094840814365,0.48363109280916805,0.516368907192044
6.652426792053093,-0.08492748295948273,0.28279791777927427,0.48395425926914337,0.516045740732071
6.657360610416458,-0.08791382716929609,0.2791205289819461,0.4841410052655631,0.5158589947356554
6.662294428779825,-0.08507906699029819,0.2640549225018337,0.48384985506476524,0.5161501449364575
6.66722824714319,-0.08107470055848719,0.2608816990960272,0.4843113389701959,0.5156886610310307
6.672162065506557,-0.07822971879519297,0.2566005597532703,0.4844126009504188,0.5155873990508093
6.677095883869923,-0.08112517425484957,0.2613214308628442,0.4845956672001801,0.5154043328010467
6.682029702233288,-0.08000955785636904,0.2699627201928347,0.4847464502971811,0.515253549704045
6.686963520596655,-0.08407943518239364,0.2794286717511488,0.4851123965602103,0.514887603441014
6.69189733896002,-0.0919524762002491,0.2804672388769503,0.48496888974170005,0.5150311102595233
6.696831157323386,-0.09473753268598221,0.29330671844485956,0.48484870454431417,0.5151512954569099
6.701764975686753,-0.08974591030216975,0.303912659945212,0.48444442507937585,0.5155555749218492
6.706698794050118,-0.08619574088066888,0.31357968085500126,0.48436797101839935,0.5156320289828252
6.711632612413485,-0.08598806428305229,0.3014533016874115,0.4844390199586742,0.5155609800425511
6.71656643077685,-0.08908860622854727,0.2942839563480449,0.48445150890866073,0.5155484910925653
6.721500249140216,-0.08791155524465954,0.2973776752160998,0.4843834857380475,0.5156165142631796
6.7264340675035825,-0.08433758935376451,0.29664948964213217,0.4843419323338544,0.5156580676673741
6.731367885866948,-0.07882310831013244,0.3011670392477236,0.4844010157914825,0.5155989842097471
6.736301704230313,-0.07892756855666347,0.30311516514674436,0.4844287685297685,0.5155712314714624
6.74123552259368,-0.07923210184672837,0.29827545226162827,0.4842966599564351,0.5157033400447976
6.746169340957046,-0.0822275132634249,0.3008177839649509,0.4841446497667474,0.5158553502344833
6.7511031593204125,-0.0868571034410783,0.296653523304122,0.4841115293076679,0.5158884706935583
6.756036977683778,-0.090124263957005,0.2772481070939875,0.4842079248777607,0.5157920751234608
6.760970796047143,-0.0897788438963131,0.26034690196600524,0.4840558451146349,0.5159441548865866
6.76590461441051,-0.08855213287032654,0.2605673682918801,0.48398050228132183,0.5160194977199005
6.770838432773876,-0.08578257287313033,0.25933034339736344,0.48410139287973264,0.515898607121491
6.775772251137242,-0.08448564220134512,0.2647829922487184,0.4840421644440393,0.515957835557186
6.780706069500608,-0.08713217137307515,0.2733388905588544,0.48378352620618853,0.516216473795037
6.785639887863973,-0.0842975262265803,0.27484715774522583,0.4836693060132424,0.5163306939879848
6.79057370622734,-0.08369903953788593,0.27322294512573725,0.48363508788956167,0.5163649121116661
6.795507524590706,-0.07988717148063401,0.26246796254960997,0.4838920616603927,0.5161079383408351
6.8004413429540715,-0.07836745611715279,0.26645425518600196,0.48404950833405613,0.5159504916671722
6.805375161317438,-0.07616201388380524,0.27021314083481146,0.483797060608074,0.5162029393931552
6.810308979680803,-0.07999891618299096,0.26686596507088306,0.48340520023990224,0.5165947997613257
6.815242798044169,-0.07947745254020093,0.2956731081667773,0.482981584219756,0.5170184157814716
6.820176616407536,-0.08377397961690619,0.3056957063991,0.48282553888446755,0.5171744611167592
6.8251104347709015,-0.08286543277190829,0.30283548799585913,0.48280069634275075,0.5171993036584748
6.830044253134268,-0.08916359182302334,0.28881502722966085,0.4826836826941465,0.5173163173070789
6.834978071497633,-0.08626668936534906,0.2895509463584761,0.4828210740593808,0.5171789259418482
6.839911889860999,-0.08930309363054947,0.30337110092341657,0.48256145123586724,0.5174385487653653
6.844845708224366,-0.08486880707951547,0.2993432566211533,0.482290935861051,0.5177090641401848
6.8497795265877315,-0.08448074478424146,0.27632882334306913,0.4823891526571849,0.5176108473440549
6.854713344951097,-0.08559582238517266,0.2460146171734139,0.4827616994095589,0.5172383005916815
6.859647163314463,-0.08761322330930801,0.24277601791342485,0.48238354445497045,0.517616455546274
6.864580981677829,-0.08626647310558405,0.25301091686204474,0.48223247800802893,0.517767521993217
6.869514800041196,-0.09012588135800172,0.2515153098400393,0.48214816084605144,0.5178518391551951
6.8744486184045615,-0.09038551612804428,0.2635630418701067,0.4818888748198033,0.5181111251814453
6.879382436767926,-0.09418284477837682,0.256604672573183,0.48197383740050936,0.5180261626007399
6.884316255131293,-0.09122903667921163,0.2515508024476857,0.48177479600342243,0.5182252039978268
6.889250073494659,-0.09161786102480228,0.23960943776420252,0.4817063199746168,0.5182936800266306
6.894183891858025,-0.08761668255251108,0.22933308307206798,0.4824071820431392,0.5175928179581082
6.899117710221391,-0.0916758018448075,0.23492833823127604,0.48297101581943375,0.5170289841818133
6.904051528584756,-0.08806741397816302,0.24095170759159468,0.4833915189302296,0.516608481071016
6.908985346948122,-0.08962266612071224,0.23933660261817988,0.48343885056535413,0.5165611494358889
6.913919165311489,-0.08601967386264686,0.23855028103789513,0.48339441013978046,0.5166055898614615
6.918852983674855,-0.08999767116521303,0.23846240674466018,0.48344629525943467,0.5165537047418098
6.923786802038221,-0.08774100362429323,0.24598802289387947,0.48281434880787016,0.5171856511933762
6.928720620401586,-0.09178903590466453,0.2586574279230348,0.4827061543454993,0.517293845655749
6.933654438764952,-0.08652143162495418,0.258585334949968,0.48260875807544124,0.5173912419258078
6.938588257128319,-0.08906531265521787,0.2602339383918475,0.4820560207377762,0.5179439792634746
6.943522075491685,-0.08489438606288165,0.25178390975381826,0.4821574318079059,0.5178425681933474
6.9484558938550505,-0.08828863272833093,0.24660957088816662,0.48231862850178403,0.5176813714994719
6.953389712218416,-0.0841603039546513,0.2557814050838259,0.4827031248884292,0.517296875112829
6.958323530581782,-0.08832266011270569,0.253412151144247,0.4822689441449362,0.5177310558563236
6.963257348945149,-0.08265303772633155,0.26514643110860986,0.4819774444030331,0.518022555598227
6.968191167308515,-0.08653050300098977,0.2868039041230069,0.48196018659938006,0.5180398134018823
6.97312498567188,-0.08286019392248548,0.2853512110078799,0.48170340661982086,0.5182965933814425
6.978058804035246,-0.08864548848701274,0.253491286783232,0.48114687255491717,0.5188531274463462
6.982992622398612,-0.08570125861268556,0.2499945579194391,0.4811468892134709,0.5188531107877921
6.987926440761978,-0.09087526212756257,0.26098095461666737,0.4813943720963194,0.5186056279049448
6.992860259125345,-0.08625355970031393,0.2896238155315149,0.48115600124918123,0.5188439987520843
6.99779407748871,-0.0918909283364028,0.30078817475957764,0.481028158288883,0.518971841712384
7.002727895852076,-0.08818993459000517,0.3052302847890709,0.48118939535614547,0.5188106046451229
7.007661714215442,-0.09389272956069761,0.29560127918759904,0.48133300603293994,0.5186669939683297
7.012595532578808,-0.08907282252591382,0.28704627386928955,0.4810102039877542,0.5189897960135174
7.017529350942175,-0.09358538135856369,0.26066973392409765,0.48125344779409185,0.5187465522071807
7.0224631693055395,-0.08942450789304779,0.24035656901859745,0.48068810592938754,0.5193118940718846
7.027396987668905,-0.0934137403472667,0.24719532684038015,0.48069741657907017,0.5193025834222021
7.032330806032272,-0.08826428021001637,0.2567244513889243,0.4808383776649496,0.5191616223363242
7.037264624395638,-0.09240055096964045,0.2506529490776733,0.4808980263677716,0.5191019736335035
7.0421984427590045,-0.08682070171593073,0.23510821190835066,0.48100956513250936,0.5189904348687666
7.0471322611223695,-0.0909643351818139,0.2345385233219229,0.4808203831065401,0.5191796168947382
7.052066079485735,-0.08715394761853658,0.23316896661808367,0.4807824841492287,0.5192175158520516
7.056999897849102,-0.09141743056093883,0.23826160529102178,0.48055080794510124,0.5194491920561816
7.061933716212468,-0.08842811637084205,0.2550415952091189,0.48112061762593356,0.5188793823753518
7.066867534575834,-0.09473360931990271,0.2690261109159549,0.48086371929331895,0.519136280707968
7.071801352939199,-0.0894501883860916,0.2686673695094155,0.48096266717926134,0.5190373328220268
7.076735171302565,-0.09546746182491635,0.2736394454959875,0.48081711721627746,0.5191828827850119
7.081668989665932,-0.09048555443342085,0.2804432716545039,0.4809353847386032,0.5190646152626883
7.086602808029298,-0.09498871961640155,0.279108302579212,0.4814851254956089,0.5185148745056855
7.091536626392664,-0.08995206049606413,0.2877311988157165,0.4811062791284828,0.5188937208728093
7.096470444756029,-0.09337366612356142,0.3071252294916691,0.4814885408604003,0.5185114591408899
7.101404263119395,-0.08795657653544453,0.3150123489457664,0.4814106718946848,0.5185893281066036
7.106338081482761,-0.09350464687573963,0.30313312108062296,0.48167448514291583,0.5183255148583724
7.111271899846128,-0.09082487100228288,0.29937563427452357,0.4817620965012837,0.5182379035000046
7.1162057182094935,-0.09623015353859524,0.2951014669395456,0.48193880576416626,0.5180611942371202
7.121139536572859,-0.09119535868293248,0.3065674122646728,0.48214838602146753,0.5178516139798192
7.126073354936225,-0.0947683693617715,0.3190106759336086,0.48229475202095534,0.5177052479803324
7.131007173299591,-0.09212375313172244,0.3039684631302877,0.48228953660188556,0.5177104633994037
7.135940991662958,-0.09775710131064211,0.28121827683380657,0.48211484987879333,0.517885150122497
7.1408748100263235,-0.09337067636615677,0.28089368097770434,0.4820585635258797,0.5179414364754122
7.145808628389688,-0.09951635288958205,0.2761103936327396,0.48192475339533536,0.51807524660596
7.150742446753055,-0.09680845752930717,0.27685887361429046,0.48184147479421824,0.5181585252070786
7.155676265116421,-0.10240410726833625,0.2774016563931936,0.48207499689444994,0.517925003106851
7.160610083479788,-0.0979918187069387,0.2669234578335451,0.4819937818502259,0.5180062181510787
7.165543901843153,-0.10230172550593858,0.2565073834220247,0.48180728108323273,0.5181927189180745
7.170477720206518,-0.09759948229206838,0.25473158252302525,0.4819271668429634,0.5180728331583473
7.175411538569885,-0.10173734180992687,0.2625611335576282,0.48216980721915165,0.5178301927821586
7.180345356933251,-0.0987727245941875,0.2665564173850501,0.48223926864796907,0.5177607313533399
7.185279175296617,-0.10320306220158532,0.2723818924850898,0.4820856068484181,0.5179143931528905
7.190212993659983,-0.09877055578970034,0.2762479361035928,0.4822058982819478,0.5177941017193597
7.195146812023348,-0.09627636336166553,0.2820731754411603,0.48229023753530315,0.5177097624660041
7.200080630386715,-0.0965557335882454,0.27642275104221087,0.48236476902684333,0.5176352309744645
7.205014448750081,-0.0989966746023252,0.26568701400627853,0.4825954067714687,0.5174045932298393
7.209948267113447,-0.09626556737837827,0.2546990947282973,0.48265392689743364,0.5173460731038748
7.2148820854768125,-0.09558429666718482,0.25216814431278506,0.4827805463341776,0.5172194536671314
7.219815903840178,-0.09227810409606686,0.2570899079095841,0.4827086995935279,0.5172913004077826
7.224749722203544,-0.08679968444438069,0.2584018690925485,0.4823722765655408,0.5176277234357706
7.229683540566911,-0.0881190984508223,0.2574755597277684,0.48241225947584615,0.517587740525466
7.234617358930277,-0.08666717340874733,0.2694370045865531,0.4827724797960657,0.5172275202052478
7.2395511772936425,-0.08746987155938397,0.2724636131743817,0.4825530174366341,0.5174469825646802
7.244484995657008,-0.09284683585966694,0.2638317036593334,0.4822930331122277,0.5177069668890869
7.249418814020374,-0.10072362557805467,0.2679226294976889,0.48238336157180706,0.5176166384295029
7.254352632383741,-0.10149890519213883,0.2686439690393617,0.48257028136500174,0.517429718636303
7.259286450747107,-0.09729178816750991,0.2685978216807733,0.48226826632199427,0.5177317336793092
7.264220269110472,-0.09449223994244926,0.2622758228347017,0.4821874732845776,0.5178125267167276
7.269154087473838,-0.09907788809761951,0.26484782033334353,0.4822129072453068,0.5177870927559997
7.274087905837204,-0.09803998301625214,0.2605222286792288,0.481919561749238,0.5180804382520697
7.279021724200571,-0.0963906053284405,0.2577933116603919,0.48199547784353647,0.5180045221577725
7.283955542563937,-0.08754245149041955,0.24856202468160166,0.48185726669968176,0.5181427333016289
7.2888893609273016,-0.09186006913003408,0.24288430714092743,0.4823043061643585,0.5176956938369522
7.293823179290668,-0.08837715976920783,0.24609288194617882,0.48242525768929007,0.5175747423120216
7.298756997654034,-0.08846755486302603,0.24721990723829684,0.48233269737555917,0.5176673026257526
7.3036908160174,-0.08343781509477503,0.24923057204910307,0.4826277575961958,0.517372242405116
7.308624634380766,-0.09161587202595321,0.2588199008697672,0.4827290579002375,0.5172709421010749
7.3135584527441315,-0.09204014016975832,0.26055506017569974,0.48304912819282236,0.5169508718084894
7.318492271107498,-0.09133296122316718,0.2712650398024083,0.48265372765413467,0.5173462723471757
7.323426089470864,-0.0807033634715766,0.261795395299291,0.4828051146903985,0.5171948853109103
7.32835990783423,-0.08680382337249762,0.24155873266119252,0.482855734953455,0.5171442650478524
7.333293726197596,-0.0849846189840262,0.2470139289777486,0.48263815334354876,0.5173618466577607
7.3382275445609615,-0.09179332097435502,0.27131812556908147,0.4826488365054682,0.5173511634958456
7.343161362924327,-0.09150065784457553,0.28729059501095777,0.48245927107281816,0.5175407289284991
7.348095181287694,-0.09437102532027257,0.2880279454735816,0.4820476605594053,0.5179523394419171
7.35302899965106,-0.08142038784601154,0.2877519041753622,0.48199350284617265,0.5180064971551517
7.357962818014425,-0.08790351544406966,0.282537211931729,0.48168021057307053,0.5183197894282571
7.3628966363777915,-0.08198932495516205,0.26154356235624676,0.48127209627211015,0.5187279037292192
7.367830454741157,-0.09656910380866698,0.25625014958879533,0.48091648283907923,0.5190835171622517
7.372764273104524,-0.08842752685104918,0.2570800710068737,0.4808327282458405,0.5191672717554924
7.37769809146789,-0.0913471878416754,0.2522006736486684,0.4807228996709015,0.5192771003304328
7.382631909831255,-0.08028631419446854,0.25099955005969604,0.4811714027930751,0.5188285972082596
7.387565728194621,-0.08940738048605298,0.24657240991225385,0.48149097734685986,0.5185090226544734
7.392499546557987,-0.07625248426230563,0.24062268596249362,0.4810459611540482,0.518954038847285
7.397433364921353,-0.0876140351143841,0.23529217333837052,0.4812622092480358,0.5187377907532977
7.40236718328472,-0.0783140210128998,0.22076794137886574,0.48135192118875536,0.5186480788125774
7.407301001648085,-0.08787228086888707,0.22078286559908186,0.4810911994480124,0.5189088005533191
7.412234820011451,-0.07834519548954696,0.22252628071932784,0.48135844790501475,0.5186415520963146
7.417168638374817,-0.08386931915121071,0.2297901945394088,0.48135206125622587,0.5186479387451055
7.422102456738183,-0.06579848664386721,0.23237879525922875,0.48139266531728075,0.5186073346840527
7.42703627510155,-0.08530717922027425,0.2399657105486942,0.4813963317790041,0.518603668222331
7.431970093464915,-0.08322559761166662,0.24436201536051158,0.48093031137823333,0.5190696886231023
7.4369039118282805,-0.08976399321195591,0.27254620092940113,0.48111774583105577,0.5188822541702812
7.441837730191647,-0.06884263290910245,0.2793571342860912,0.4811094446043095,0.5188905553970304
7.446771548555013,-0.0769313864441394,0.2744949381492942,0.4804959485164527,0.5195040514848899
7.451705366918379,-0.07635782248357886,0.2802190526136277,0.4803768746298342,0.5196231253715109
7.456639185281745,-0.09288700862471387,0.2672781666855057,0.480213700488234,0.5197862995131127
7.4615730036451104,-0.07324313131234937,0.2727604390259919,0.4799347641087923,0.5200652358925559
7.466506822008477,-0.0834608887278901,0.2924447374108698,0.47998066249665816,0.5200193375046922
7.471440640371843,-0.07345842908669802,0.31278098642352914,0.48022345195140487,0.5197765480499467
7.476374458735208,-0.08674344292730715,0.3231455800236195,0.48021096068362246,0.5197890393177295
7.481308277098575,-0.06983520530345684,0.31789402165077496,0.480160622207436,0.5198393777939161
7.48624209546194,-0.08548759931652933,0.3009081713068808,0.48012198945102713,0.5198780105503265
7.491175913825307,-0.07466122154677272,0.2968325452825842,0.4799991896794854,0.5200008103218697
7.496109732188673,-0.09000696771371067,0.2895697428260944,0.4799294390860861,0.5200705609152702
7.501043550552038,-0.0725931970161911,0.2964817649401536,0.4800536061663127,0.5199463938350446
7.505977368915405,-0.08380239678554074,0.2923943154682023,0.48009348096643284,0.5199065190349256
7.51091118727877,-0.07996297628041299,0.29147431245270544,0.48038403420127296,0.5196159658000868
7.515845005642136,-0.0889762038265119,0.2973794443377544,0.48042594151196966,0.519574058489392
7.520778824005503,-0.07238031522421967,0.2860724043216698,0.48052420582539507,0.5194757941759669
7.525712642368868,-0.08843455370168146,0.2750538371991652,0.4807602920449138,0.5192397079564485
7.5306464607322345,-0.0813730390904705,0.27289908089646997,0.4808538917777433,0.5191461082236195
7.5355802790956,-0.08681603388891582,0.26438175271457176,0.48069623057787153,0.5193037694234937
7.540514097458966,-0.08014764225641154,0.2699677451641898,0.4804734530354714,0.5195265469658953
7.545447915822333,-0.08886793328932602,0.272270065155608,0.48071258712334475,0.519287412878023
7.550381734185698,-0.07914571733785189,0.27400397550013733,0.4807694203301683,0.5192305796712026
7.555315552549064,-0.08620577927453665,0.2794132500218947,0.4810785419973648,0.5189214580040076
7.56024937091243,-0.07784111973431926,0.2818680998214164,0.4811801564222706,0.5188198435791049
7.565183189275796,-0.08524768300383415,0.2741385243929211,0.48117198156155483,0.5188280184398226
7.570117007639163,-0.07933670854155196,0.25949312944554076,0.48143626569823295,0.5185637343031457
7.575050826002528,-0.08496221906016199,0.23974882390199664,0.48162182426137223,0.518378175740008
7.579984644365894,-0.07729183221149025,0.223642636055094,0.48168383703127615,0.5183161629701051
7.58491846272926,-0.08907392757733495,0.2102527629163625,0.481617469756108,0.5183825302452764
7.589852281092626,-0.07784147800605075,0.20850186045478317,0.4820889955429074,0.5179110044584767
7.594786099455991,-0.0865450532700875,0.21404833165296125,0.4823603105740017,0.5176396894273797
7.599719917819358,-0.07840039116634355,0.2195031957015426,0.4826389633734102,0.5173610366279707
7.6046537361827236,-0.08311310183058772,0.22315913947142232,0.4826782517611953,0.5173217482401854
7.60958755454609,-0.07027366016553889,0.22941247755702207,0.4827114920294032,0.517288507971978
7.614521372909456,-0.0795958277542781,0.23211065826100086,0.4825208655874597,0.5174791344139199
7.619455191272821,-0.07440788696248359,0.23029658725010865,0.4823706906497885,0.5176293093515915
7.624389009636188,-0.08759554227015083,0.2317488738553199,0.4823559295922672,0.5176440704091128
7.6293228279995535,-0.07542535901107844,0.2372353539240222,0.4825937820675805,0.5174062179338015
7.634256646362919,-0.08064525212083487,0.26093140937656634,0.4825942984575595,0.5174057015438241
7.639190464726286,-0.0581671418519961,0.26429330389766126,0.48269883910969197,0.5173011608916933
7.644124283089651,-0.08264893197848304,0.25488592338663374,0.482872923995633,0.5171270760057555
7.649058101453018,-0.08540251355273056,0.24618485384540503,0.48289862226390645,0.5171013777374843
7.6539919198163835,-0.08835678438880419,0.2547410571439526,0.4829286917987197,0.5170713082026742
7.658925738179749,-0.06913851725426559,0.2679297368128022,0.48280761686876245,0.517192383132636
7.663859556543116,-0.07888377916500083,0.2825427893421122,0.4830777041378112,0.5169222958635907
7.668793374906481,-0.06964434803136728,0.28885333633616694,0.482896879474306,0.5171031205270994
7.673727193269847,-0.08218482238957303,0.28699320380073134,0.48273252949079487,0.5172674705106111
7.6786610116332135,-0.07330295370531338,0.28792866318013255,0.4823038648325573,0.5176961351688473
7.683594829996579,-0.08889380200658824,0.29655792057458485,0.4823607480246865,0.5176392519767171
7.688528648359946,-0.07309975429921908,0.29800486681731586,0.48229292061237816,0.5177070793890247
7.693462466723311,-0.08201041158387669,0.2995213800822767,0.48222719940071884,0.5177728006006828
7.698396285086677,-0.06988558500772626,0.3023335169013581,0.48211810964228846,0.5178818903591142
7.703330103450043,-0.08177630414343195,0.2863027198821689,0.4821365866355735,0.5178634133658295
7.708263921813409,-0.07371821961116061,0.26444938086790615,0.4823455211637803,0.5176544788376232
7.713197740176775,-0.0824719664847248,0.2571513023273667,0.48240552765997796,0.5175944723414265
7.718131558540141,-0.06838556856567152,0.26880794264386615,0.48222530618517523,0.5177746938162298
7.723065376903507,-0.07784700057152584,0.2710710924744873,0.48187270409382243,0.5181272959075833
7.727999195266873,-0.06393770641146274,0.26254297378396224,0.48160392681191877,0.5183960731894885
7.732933013630239,-0.07169782996820558,0.24714046739054638,0.48211528967294603,0.5178847103284623
7.737866831993604,-0.05793333489716486,0.2472597837164416,0.4818129000990905,0.5181870999023197
7.742800650356971,-0.07438843058138675,0.25658184026574715,0.48165996751267676,0.5183400324887346
7.747734468720337,-0.064551994001487,0.2616756540216676,0.4817267287731742,0.5182732712282326
7.7526682870837025,-0.08060628841045014,0.25866209459695283,0.48173849041385053,0.518261509587552
7.757602105447069,-0.06636136389009165,0.25042695067724946,0.481229107060717,0.518770892940682
7.762535923810434,-0.07649462990367378,0.26632956736361574,0.48103237392596965,0.5189676260754308
7.767469742173801,-0.06453790332652122,0.2742961785959785,0.48108898667987027,0.5189110133215311
7.772403560537167,-0.07155589501313242,0.2733321049644436,0.48090975730133195,0.5190902427000704
7.7773373789005324,-0.06119589441686931,0.27488961436594067,0.48130464118402516,0.5186953588173785
7.782271197263899,-0.07549365461024848,0.28197661587106176,0.48118600710333964,0.5188139928980648
7.787205015627264,-0.0655328365162058,0.2835444426900672,0.4812005833278177,0.5187994166735873
7.79213883399063,-0.07762542751765998,0.27593927831861076,0.48137155987501473,0.5186284401263913
7.797072652353997,-0.0659215728985008,0.263499679576994,0.4809377375177526,0.5190622624836534
7.802006470717362,-0.07594845895230683,0.24478291913210456,0.48125336961772236,0.5187466303836841
7.806940289080729,-0.06589703192720558,0.23283065280214804,0.4808789266871411,0.5191210733142663
7.811874107444094,-0.07797989593563379,0.22725913451693927,0.4806663056702291,0.5193336943311769
7.81680792580746,-0.07073134606513559,0.2319571679445506,0.480404264902126,0.5195957350992788
7.821741744170827,-0.08386404998112433,0.23625919542033405,0.48041407772279493,0.5195859222786097
7.826675562534192,-0.07442084437977822,0.2513972461385665,0.4799677231972788,0.5200322768041244
7.831609380897558,-0.08577675076646399,0.2641333402734769,0.4799961893003082,0.5200038107010966
7.836543199260924,-0.07557368731321287,0.2559959739275321,0.47991743134309195,0.520082568658316
7.84147701762429,-0.08704178673291547,0.2543127782602561,0.47969779787926087,0.5203022021221502
7.846410835987656,-0.07734942513465168,0.24051709106492733,0.4798799004432682,0.520120099558147
7.851344654351022,-0.0875836809817117,0.2307952265748191,0.4796517939220228,0.5203482060793957
7.856278472714388,-0.07530902089961806,0.22880927366748555,0.47953327813783914,0.5204667218635813
7.861212291077754,-0.08606568363532155,0.24498317790746363,0.4797999970451775,0.520200002956246
7.86614610944112,-0.07605870036311499,0.2517350792914169,0.4796660985257541,0.5203339014756704
7.871079927804486,-0.08652785667090708,0.2571080515323127,0.479686964767728,0.5203130352336977
7.876013746167852,-0.07430057966626574,0.26449124707010474,0.47989230440914943,0.5201076955922774
7.880947564531217,-0.08353234253708053,0.2738926867024269,0.47981129668161926,0.5201887033198079
7.885881382894583,-0.07093127277415641,0.2731147881883315,0.4800245100412734,0.5199754899601536
7.89081520125795,-0.07699893390301689,0.26961369334073715,0.48044102143152956,0.5195589785698959
7.895749019621316,-0.06603716703635162,0.27716455836882764,0.48016987318327253,0.519830126818153
7.900682837984682,-0.07838600279926708,0.28780413351297773,0.47989463795357834,0.5201053620478464
7.905616656348047,-0.06812648352061179,0.29672658955243214,0.47984558773165764,0.5201544122697657
7.910550474711413,-0.0784464170865175,0.2893624914011588,0.4798390495000861,0.5201609505013348
7.91548429307478,-0.06860380074501746,0.26541805646209726,0.4799259925025229,0.5200740074988979
7.920418111438146,-0.07891062840566054,0.23861187055987818,0.4798066387587439,0.5201933612426796
7.925351929801511,-0.069180972752642,0.24946853919416065,0.479821086813632,0.5201789131877931
7.930285748164877,-0.08025346942524152,0.28967193250499856,0.4796949218498803,0.5203050781515466
7.935219566528243,-0.0688533594097076,0.3205715580629884,0.4792757385205952,0.5207242614808325
7.94015338489161,-0.08028762942824434,0.3423226551779182,0.47935668131506176,0.5206433186863674
7.9450872032549755,-0.06959850152557558,0.3393513811127834,0.47891932232827167,0.5210806776731609
7.950021021618341,-0.08047529459304682,0.3314301416878587,0.47920730102422665,0.5207926989772077
7.954954839981707,-0.06929473983712636,0.32005794774423946,0.4789890533946928,0.5210109466067441
7.959888658345073,-0.08081016761922367,0.3170612376807959,0.4791733772185641,0.5208266227828743
7.964822476708439,-0.06929429234548262,0.28790108964845373,0.4793141886380917,0.5206858113633475
7.9697562950718055,-0.08087404409872877,0.251725758883009,0.4790832663186101,0.5209167336828306
7.974690113435171,-0.06868199452803583,0.23920691691068685,0.4790936689943633,0.5209063310070786
7.979623931798537,-0.07961487722908334,0.247075484094052,0.4794013452305734,0.5205986547708683
7.984557750161903,-0.06894707078758383,0.23386997795111472,0.47959143505840657,0.5204085649430349
7.989491568525269,-0.07955035799889727,0.2137423910145206,0.47949762288836395,0.5205023771130791
7.9944253868886355,-0.06783292350380532,0.22364114850902236,0.4793813483445165,0.5206186516569279
7.999359205252001,-0.07809595156198307,0.23706206253326711,0.47949137098857864,0.5205086290128675
8.004293023615366,-0.06809518334270702,0.23717152414517473,0.4793470833072637,0.5206529166941837
8.009226841978732,-0.0797793724641645,0.2449174283688196,0.47940374517355827,0.5205962548278908
8.0141606603421,-0.06978973435278155,0.2693859595099515,0.4793316099529563,0.5206683900484945
8.019094478705465,-0.08021713371977926,0.2655961529214598,0.47945854838835367,0.520541451613097
8.024028297068831,-0.0690160197930075,0.24653370094607324,0.47946097881560673,0.5205390211858438
8.028962115432197,-0.07923463268943695,0.23455225455662088,0.4796698507983306,0.5203301492031206
8.033895933795563,-0.06691261236810636,0.24168302519496845,0.47984700621066667,0.5201529937907863
8.038829752158929,-0.07612629756141912,0.2433158167384609,0.47978401363803336,0.5202159863634206
8.043763570522295,-0.06556777986133333,0.2510511266955517,0.4799834621465252,0.52001653785493
8.04869738888566,-0.07569834391261945,0.2586657368894598,0.48008036318332487,0.5199196368181331
8.053631207249026,-0.0647063982399774,0.2584147458942169,0.4803790598336063,0.519620940167853
8.058565025612392,-0.0762464135289847,0.25296028283388994,0.4800085431424448,0.5199914568590177
8.063498843975758,-0.06591842832907241,0.24190532755104122,0.4800938357610711,0.5199061642403937
8.068432662339125,-0.07810343973652978,0.24203726595171715,0.47987303268376735,0.5201269673176984
8.07336648070249,-0.06638701657345637,0.24852965198863877,0.47967787908555237,0.520322120915914
8.078300299065857,-0.07733521022993467,0.25782415794498487,0.47956787961944786,0.5204321203820205
8.083234117429223,-0.06559118578152195,0.2778041554917651,0.4793279125419997,0.5206720874594716
8.088167935792587,-0.0771998327690677,0.2960816943837203,0.47950881512346477,0.5204911848780072
8.093101754155954,-0.06617584334210079,0.3076858499516229,0.4796354221235964,0.5203645778778732
8.09803557251932,-0.08010198629128723,0.31408304119604097,0.4797606649484461,0.520239335053022
8.102969390882686,-0.06895733781106694,0.3168776907780644,0.4798574222103316,0.5201425777911354
8.107903209246052,-0.08129507601702109,0.3232175962305289,0.47986804033560754,0.5201319596658591
8.112837027609418,-0.06827536763116043,0.3195056292176609,0.47963364962252264,0.5203663503789432
8.117770845972785,-0.08033070249729732,0.3050387995963854,0.47953672417171184,0.5204632758297528
8.12270466433615,-0.06825941421983481,0.2888529503420954,0.47963073314797633,0.5203692668534886
8.127638482699517,-0.07958863090843649,0.2628659689134816,0.47938780821522736,0.5206121917862396
8.132572301062883,-0.06844528348485553,0.2515303514554453,0.4795725229252526,0.5204274770762147
8.137506119426247,-0.08167619419507101,0.2598815897346,0.47973679633580163,0.520263203665667
8.142439937789614,-0.06775842947097,0.26840356588318526,0.4801186025969132,0.5198813974045577
8.14737375615298,-0.07735574932729657,0.2588225800618446,0.48032833966770516,0.5196716603337684
8.152307574516348,-0.06629076345910428,0.2540153921032566,0.4802600321767529,0.519739967824723
8.157241392879714,-0.0826914762884365,0.24554320967242035,0.48024818418204096,0.5197518158194395
8.162175211243078,-0.07350108650860963,0.25092448329433586,0.48003958202889424,0.5199604179725887
8.167109029606445,-0.0877803611519457,0.26081660083280483,0.48021030976136786,0.5197896902401191
8.172042847969811,-0.078465879616138,0.2702140352461408,0.48029488285574035,0.5197051171457483
8.176976666333177,-0.09548279969683347,0.271918895024027,0.4799339931069304,0.5200660068945573
8.181910484696543,-0.08502443690398635,0.2682066128774345,0.47995580478974226,0.5200441952117452
8.186844303059909,-0.09821621892588688,0.26047448388092653,0.4796717602525826,0.520328239748904
8.191778121423274,-0.08542408701418192,0.2695810168545997,0.4797550785589489,0.5202449214425365
8.19671193978664,-0.09385268170395152,0.28011846753560155,0.4799913669179444,0.5200086330835412
8.201645758150008,-0.07141760233441034,0.2789571310829095,0.47985366653482237,0.5201463334666642
8.206579576513372,-0.07809021109299023,0.2833573371405757,0.48008578795770107,0.5199142120437849
8.211513394876738,-0.06085775399605581,0.2854651157636148,0.4804149716512685,0.5195850283502186
8.216447213240105,-0.07395273126850076,0.29090417549284364,0.4803830348484899,0.5196169651529975
8.22138103160347,-0.05820074336280195,0.2898219522030232,0.48028477739265396,0.5197152226088348
8.226314849966837,-0.07340546017115551,0.2850562504267108,0.4804022848181104,0.5195977151833788
8.231248668330203,-0.05917698925018411,0.2806107719197333,0.4805701936835804,0.5194298063179105
8.236182486693568,-0.07451215256770621,0.2852394268742666,0.4806203786760647,0.5193796213254266
8.241116305056934,-0.06519064173352197,0.29385012426304086,0.48081367124887026,0.519186328752623
8.2460501234203,-0.07825977515389383,0.3071132601028155,0.48086686297669046,0.5191331370248007
8.250983941783666,-0.0674274345539492,0.3074575613696027,0.4807959935802091,0.519204006421277
8.255917760147032,-0.08408334948620196,0.31068198329995833,0.4806382036486843,0.5193617963527976
8.260851578510398,-0.06736749361804727,0.29725350251873783,0.4806843960455317,0.5193156039559503
8.265785396873765,-0.08057743952381795,0.2778043291138815,0.4802754056550719,0.5197245943464115
8.27071921523713,-0.07075074635671083,0.2739832701093742,0.48036657499497665,0.5196334250065081
8.275653033600495,-0.08062321023290657,0.2711498002275417,0.48031244823867314,0.5196875517628134
8.280586851963863,-0.05694708154125411,0.2703077673061405,0.4803049915227082,0.5196950084787786
8.285520670327227,-0.07259807900848687,0.26084578405227565,0.4805390538712188,0.5194609461302688
8.290454488690594,-0.0585607522055029,0.25458687302342603,0.4804916972345476,0.5195083027669415
8.29538830705396,-0.07400448857541919,0.2639183359928747,0.48013110866572023,0.5198688913357696
8.300322125417324,-0.056726595605944945,0.28191955841410893,0.4801481431247423,0.5198518568767476
8.305255943780692,-0.07704315922048094,0.2774067215161092,0.48042515871467556,0.5195748412868152
8.310189762144057,-0.056768322885796356,0.2542732552343702,0.4805127211584791,0.5194872788430104
8.315123580507425,-0.07369253406099541,0.24966220413590656,0.48043240041776286,0.5195675995837264
8.320057398870789,-0.05491129775401933,0.2521703991990812,0.4805421611083811,0.5194578388931069
8.324991217234155,-0.07707754405760663,0.2556017245738848,0.48057961339790467,0.5194203866035817
8.329925035597523,-0.060799670054992996,0.25448739170139123,0.48053556353005106,0.5194644364714351
8.334858853960887,-0.0781235102675632,0.24118023061549537,0.4806384907094575,0.5193615092920322
8.339792672324254,-0.056919039912701405,0.22918615344149956,0.4805048538253336,0.5194951461761594
8.34472649068762,-0.07846793541719034,0.22247813084348728,0.4808396456781334,0.5191603543233642
8.349660309050984,-0.05354691222099188,0.22965895959635746,0.480509674103658,0.5194903258978433
8.354594127414352,-0.07512748402454492,0.2396963839403173,0.48027643090195205,0.5197235690995509
8.359527945777717,-0.06004676938540544,0.23178951115764662,0.48026982512069827,0.5197301748808083
8.364461764141083,-0.0890873592020537,0.2184221649609848,0.48000207595926186,0.5199979240422463
8.369395582504449,-0.058614984738898174,0.208697957677792,0.47978845639439444,0.520211543607115
8.374329400867815,-0.06922778114343191,0.21705263385489018,0.4796686720514237,0.5203313279500876
8.37926321923118,-0.043704169723456324,0.23770585800210006,0.47988911044652327,0.5201108895549891
8.384197037594546,-0.0752714499030861,0.2617539894282357,0.47940146331425026,0.5205985366872621
8.389130855957914,-0.06294491447066837,0.27002484623256284,0.47950190655868125,0.5204980934428298
8.394064674321278,-0.08182908177415348,0.25771716142321704,0.47962066545824006,0.520379334543271
8.398998492684644,-0.05957071951725185,0.23320816025588306,0.4795016142396573,0.5204983857618544
8.403932311048012,-0.08130239724249896,0.23796296944043718,0.4795007364841509,0.5204992635173596
8.408866129411377,-0.05234743112657214,0.25613257261409567,0.47949979843683543,0.520500201564673
8.413799947774743,-0.07535649077335331,0.25644542590142594,0.47914641717642653,0.5208535828250807
8.418733766138109,-0.055213161041120874,0.2616375740341706,0.47935100676217757,0.5206489932393324
8.423667584501475,-0.087714272720718,0.26312757537964493,0.47948329658107225,0.5205167034204394
8.42860140286484,-0.062341065897261065,0.27524068693733383,0.4796405895231753,0.520359410478338
8.433535221228206,-0.07618116019902138,0.28328831372710506,0.47961849138220786,0.5203815086193064
8.438469039591574,-0.04652399663629873,0.2695598417469454,0.479521557009556,0.5204784429919598
8.443402857954938,-0.07262740305144344,0.2532705188089204,0.47963932935154263,0.5203606706499767
8.448336676318304,-0.05666174266769555,0.24286968050573549,0.47987988124984277,0.5201201187516786
8.453270494681671,-0.09299280382061198,0.22932846363154166,0.479648788170973,0.520351211830551
8.458204313045036,-0.05310707454193344,0.23202517881214516,0.4796907545455784,0.5203092454559474
8.463138131408403,-0.07250249544695729,0.2629406260093552,0.4795492226723265,0.5204507773292
8.468071949771769,-0.033160490902320844,0.2818191267183445,0.47934449640462135,0.5206555035969074
8.473005768135133,-0.07949697399161056,0.2964858289591813,0.47963416921023055,0.5203658307912995
8.4779395864985,-0.06026201198227435,0.3071844274813995,0.4798502690206163,0.5201497309809142
8.482873404861866,-0.07967335061501456,0.31319821695989847,0.4798334190555165,0.5201665809460142
8.487807223225234,-0.05194787068054578,0.3146421542045562,0.4797331971461615,0.5202668028553704
8.492741041588598,-0.08047000642947207,0.3213634661830811,0.4795930824281525,0.5204069175733813
8.497674859951964,-0.055459698632578075,0.3221222791628888,0.47935920967704193,0.5206407903244928
8.502608678315331,-0.07590162593391694,0.3232353966601078,0.47960176261790033,0.5203982373836357
8.507542496678695,-0.05681486399366704,0.31293247044760397,0.4798861191640949,0.5201138808374421
8.512476315042063,-0.08309180912774551,0.2930278178327423,0.4799301132502451,0.5200698867512934
8.517410133405429,-0.055551103605878484,0.2700137403643559,0.4799422244893479,0.5200577755121922
8.522343951768793,-0.07339918099026732,0.25488139830871814,0.48048943186395204,0.5195105681375884
8.52727777013216,-0.05326363581468672,0.253750453729206,0.48074553750772864,0.5192544624938118
8.532211588495526,-0.07966962302535084,0.2497100604051301,0.48087653649705303,0.519123463504489
8.53714540685889,-0.05751842449134077,0.23793973919690806,0.48092646202732214,0.5190735379742217
8.542079225222258,-0.07840115148216711,0.22761626665072754,0.480785612759422,0.5192143872421231
8.547013043585624,-0.05425161098620353,0.22874257125481468,0.48073609918891647,0.5192639008126307
8.55194686194899,-0.07850494234429167,0.22912100283291978,0.4811569138317809,0.5188430861697687
8.556880680312355,-0.05614584284780486,0.24083683937564637,0.48100434839200273,0.5189956516095491
8.561814498675721,-0.07767082946198772,0.2385158432181657,0.4810333947762065,0.5189666052253481
8.566748317039089,-0.0640030976313747,0.23537599673108012,0.4810930916556568,0.5189069083458997
8.571682135402453,-0.07749153357805945,0.2302150107402448,0.4810806147543645,0.5189193852471925
8.57661595376582,-0.06445998663520426,0.22170074683161609,0.48089882097868397,0.519101179022875
8.581549772129186,-0.07870660440421619,0.20271219634619356,0.4816048784478486,0.5183951215537121
8.58648359049255,-0.055610916912866466,0.2121788295558116,0.48165954774941455,0.518340452252149
8.591417408855918,-0.07639631230967087,0.20050325440419564,0.48181991785083483,0.518180082150727
8.596351227219284,-0.05846051495347849,0.2059735800945379,0.48159297668460943,0.5184070233169504
8.60128504558265,-0.07836152072569184,0.22920747832999822,0.4817294145330457,0.5182705854685132
8.606218863946015,-0.06159648209962452,0.24843494844036243,0.48148849543341854,0.5185115045681407
8.611152682309381,-0.07631551738895945,0.2466101497530315,0.4817922777330901,0.518207722268469
8.616086500672747,-0.05590233783331842,0.24800214292677242,0.48190185362759974,0.5180981463739586
8.621020319036113,-0.07034669797443553,0.2425673807067978,0.48194768044385694,0.5180523195577015
8.62595413739948,-0.055608736712676674,0.2450158436649928,0.4821412148012809,0.5178587852002786
8.630887955762844,-0.07670795793423368,0.2574181366815013,0.482256685144517,0.5177433148570437
8.63582177412621,-0.05728483150895239,0.26870949825063206,0.48214956241802026,0.5178504375835424
8.640755592489578,-0.08034154441582073,0.26573077777638915,0.4822365545806151,0.5177634454209492
8.645689410852944,-0.06654324247665808,0.2517056626228028,0.48271942173677973,0.5172805782647883
8.65062322921631,-0.07792730843194032,0.24711593709454432,0.48292659370270596,0.517073406298864
8.655557047579675,-0.06107662702381021,0.24645443338286133,0.48296756395026735,0.517032436051306
8.660490865943041,-0.07965309083100798,0.2522142335550692,0.4827477232222624,0.5172522767793157
8.665424684306407,-0.06845320672560565,0.2600048877217284,0.4829555358708913,0.5170444641306906
8.670358502669773,-0.08637477650066457,0.2651630377968057,0.48301433007008393,0.5169856699315016
8.67529232103314,-0.0664300478069951,0.26845451770124173,0.4829226187483847,0.5170773812531992
8.680226139396504,-0.07557819623958116,0.28050274809738623,0.48277401392322467,0.5172259860783579
8.68515995775987,-0.06789457959279144,0.28498336398940605,0.48280030197193013,0.5171996980296514
8.690093776123238,-0.0843945179190415,0.27712824861706903,0.48261380773286655,0.5173861922687136
8.695027594486602,-0.06649734727976339,0.2697869460072288,0.48279495137671985,0.5172050486248603
8.69996141284997,-0.07922977353979296,0.2622263033355484,0.48296384149750277,0.517036158504078
8.704895231213335,-0.06548795356281474,0.26081950115719904,0.4830722191819776,0.5169277808196032
8.7098290495767,-0.07727526064100633,0.2570919877907189,0.4832457890200868,0.5167542109814953
8.714762867940067,-0.06420522995170735,0.2577273746189712,0.48329286866363314,0.5167071313379497
8.719696686303433,-0.08314926301954996,0.25355865891900536,0.48335202847583547,0.5166479715257488
8.7246305046668,-0.072552260293833,0.24384326070335163,0.48326031934174074,0.5167396806598444
8.729564323030164,-0.08191274939284464,0.25213048290999285,0.48332275949024167,0.5166772405113444
8.73449814139353,-0.06893945987564232,0.2515071613345202,0.48335394739809906,0.5166460526034886
8.739431959756898,-0.0794116685038073,0.2539167347996835,0.48330279066421716,0.516697209337372
8.744365778120262,-0.07246289366905184,0.2591685257223033,0.48307044650971387,0.5169295534918752
8.74929959648363,-0.08331974799509095,0.26757168572129514,0.4830361379990263,0.5169638620025582
8.754233414846995,-0.068909114790988,0.2661043898808277,0.48286513437591544,0.517134865625664
8.75916723321036,-0.08166557977720658,0.2621356741600321,0.48311543531525525,0.5168845646863226
8.764101051573727,-0.06637776653131533,0.2582257016117379,0.48308111491871486,0.5169188850828647
8.769034869937093,-0.08210524969234065,0.23347585216967817,0.4827163775603233,0.5172836224412571
8.773968688300458,-0.07393974743144843,0.22281183657803524,0.4827211667911564,0.5172788332104248
8.778902506663824,-0.08670545781373551,0.22504784344927067,0.4829710159713178,0.5170289840302646
8.78383632502719,-0.06940789239323608,0.2295294761934582,0.4827343333936027,0.5172656666079812
8.788770143390556,-0.08048578585115206,0.22967342895317208,0.4827573916207222,0.5172426083808621
8.793703961753922,-0.06621645255329053,0.24415217821231175,0.4822549194089878,0.5177450805925973
8.79863778011729,-0.07814546252300784,0.24808139709974317,0.4818967676804784,0.5181032323211067
8.803571598480653,-0.06380031671001482,0.24221217238796125,0.48168272960582054,0.5183172703957648
8.808505416844019,-0.08047290690295156,0.26299740430593743,0.4815865091034596,0.5184134908981258
8.813439235207387,-0.06768004830175561,0.27494351043129345,0.48147864310196975,0.5185213568996151
8.818373053570753,-0.07810317582961421,0.28351898323818064,0.48134847915181456,0.5186515208497693
8.823306871934118,-0.06388057682305472,0.2776216590155972,0.4812772896686677,0.5187227103329153
8.828240690297484,-0.07814731132401605,0.271683888298339,0.4807445135121792,0.519255486489403
8.83317450866085,-0.06291062295110561,0.25163547295801103,0.4810657337784906,0.5189342662230937
8.838108327024216,-0.07598247808638442,0.23664446965511257,0.48138876937621566,0.5186112306253722
8.843042145387582,-0.06459937502456761,0.22325864430326842,0.48166030198541476,0.5183396980161761
8.847975963750947,-0.07877000259171185,0.22672729811572417,0.4818248653793237,0.5181751346222715
8.852909782114313,-0.06561313372280134,0.23554900646993246,0.4819889179583625,0.518011082043235
8.857843600477679,-0.07798723212063847,0.2464470070759893,0.48192045695172664,0.5180795430498736
8.862777418841047,-0.0665220480525936,0.25451346771690714,0.482023937733999,0.5179760622676033
8.86771123720441,-0.08120492157401178,0.2504217973563674,0.48186468290272805,0.5181353170988753
8.872645055567776,-0.06913397751480842,0.2411398047579883,0.4818669246876473,0.518133075313957
8.877578873931144,-0.08193507701188862,0.23839781521046954,0.48217188801095845,0.5178281119906474
8.882512692294508,-0.07043739429333779,0.25701795044013026,0.4820090868630772,0.5179909131385291
8.887446510657876,-0.08202620469642477,0.2705320293503813,0.48151715664810707,0.5184828433534979
8.892380329021242,-0.0703875977400373,0.27345318419424336,0.4813682773473172,0.5186317226542871
8.897314147384607,-0.08041940598739526,0.2775248038973818,0.48138836095578263,0.5186116390458213
8.902247965747973,-0.06915758987346345,0.2814130740389947,0.4813303331367412,0.518669666864861
8.907181784111339,-0.08135739636430966,0.28096825630917777,0.4813026305282487,0.5186973694733528
8.912115602474707,-0.06921943855396623,0.2640213874592674,0.48143654396966534,0.5185634560319337
8.91704942083807,-0.08147600480406741,0.24736140707938276,0.4814274105163079,0.5185725894852923
8.921983239201436,-0.06983930258710659,0.2591168043878422,0.4813398780324621,0.5186601219691405
8.926917057564804,-0.0825044802756232,0.2907685168937874,0.48106457805527403,0.5189354219463301
8.931850875928168,-0.07106679792700621,0.32517466334440015,0.48114849706852447,0.5188515029330807
8.936784694291536,-0.08493046601712184,0.3449854223314018,0.48104473163948264,0.518955268362124
8.941718512654901,-0.07387748762241468,0.35723133583587796,0.480895354411981,0.5191046455896283
8.946652331018266,-0.0861643720811414,0.355087589016253,0.4806637402928182,0.5193362597087939
8.951586149381633,-0.07308615432891816,0.33194997949858496,0.48051242933339317,0.5194875706682205
8.956519967744999,-0.08590939628813477,0.29772013958235255,0.48041515432234677,0.5195848456792693
8.961453786108365,-0.07332574962664001,0.2756481743729902,0.48002755171093786,0.5199724482906796
8.96638760447173,-0.08572431890360421,0.28358666851146164,0.47990869359159816,0.5200913064100199
8.971321422835096,-0.07169426316839216,0.26246360608662067,0.4799064755690721,0.5200935244325476
8.976255241198464,-0.08450077384448713,0.24050616867708327,0.4794923429475662,0.5205076570540543
8.981189059561828,-0.07171163338110544,0.24734200677064608,0.4792722218294553,0.5207277781721648
8.986122877925196,-0.08480170288352033,0.2701131653532871,0.4791957758263176,0.5208042241753027
8.991056696288561,-0.07321944685715553,0.28040085697338607,0.47897049766051836,0.5210295023411038
8.995990514651925,-0.08666416824678823,0.2825368101204535,0.4789648865411007,0.521035113460523
9.000924333015293,-0.07481190724861612,0.2858167895078071,0.4789152426471931,0.521084757354432
9.005858151378659,-0.08813278156837404,0.2824401791016846,0.4789533648995276,0.5210466351020985
9.010791969742025,-0.07673777825342185,0.2950123582891976,0.47950602184235214,0.5204939781592757
9.01572578810539,-0.08915704831596737,0.3059153068391989,0.479304840204288,0.5206951597973418
9.020659606468756,-0.07717200085468652,0.30166697712757334,0.47897371216270207,0.5210262878389271
9.025593424832122,-0.08941116249988404,0.27222585447514297,0.4784702120208872,0.5215297879807419
9.030527243195488,-0.07685521322664997,0.25776788429452924,0.4785862191556836,0.5214137808459466
9.035461061558856,-0.09044719206323856,0.263223714346212,0.4783857663667422,0.5216142336348899
9.04039487992222,-0.07874356885588074,0.27930383823933147,0.4783107919752616,0.5216892080263714
9.045328698285585,-0.09119273049602822,0.2739716823378637,0.4782185039558957,0.5217814960457383
9.050262516648953,-0.07877889264103216,0.25522442604248075,0.4782179887078312,0.5217820112938053
9.055196335012319,-0.08922393526589985,0.23871142718234276,0.4782001007068742,0.5217998992947642
9.060130153375685,-0.07583910138549399,0.23358039894669097,0.47814277478626804,0.5218572252153735
9.06506397173905,-0.08721062062132362,0.2457858668293944,0.47816503392126,0.5218349660803834
9.069997790102416,-0.07417520069002852,0.2486517425366818,0.477973716491402,0.5220262835102425
9.074931608465782,-0.08671488330671523,0.247814049731319,0.4779824340346082,0.5220175659670377
9.079865426829148,-0.07313597174948518,0.2593232280828231,0.4784023457609966,0.5215976542406511
9.084799245192515,-0.0845828305080848,0.2626661102998078,0.4788086805955375,0.5211913194061126
9.08973306355588,-0.06970259772118008,0.24909761978637035,0.47896283270844364,0.5210371672932066
9.094666881919245,-0.083633014811722,0.23663552848058292,0.4787333360074769,0.5212666639941701
9.099600700282613,-0.07024750389145482,0.23889934010054867,0.47835195738091474,0.5216480426207313
9.104534518645977,-0.08625115820499635,0.2571176367024631,0.47847873980323824,0.5215212601984074
9.109468337009345,-0.07417833661592843,0.2684912538023658,0.4785996363400776,0.5214003636615682
9.11440215537271,-0.08914784866774303,0.27743228896723204,0.47843240545603394,0.5215675945456101
9.119335973736074,-0.07228006353210292,0.2817480826281622,0.47915754155403095,0.5208424584476128
9.124269792099442,-0.08657866710947118,0.27928566818988215,0.4791408779776178,0.520859122024026
9.129203610462808,-0.07103364166685106,0.27247802737820237,0.47919899372551766,0.5208010062761277
9.134137428826174,-0.08580873476651787,0.25366212195024074,0.4789045091792547,0.5210954908223918
9.13907124718954,-0.06833125097107509,0.2516070745065462,0.4789408720816013,0.5210591279200463
9.144005065552905,-0.08498782659893958,0.2553397867565533,0.4786719285411152,0.5213280714605361
9.148938883916273,-0.07134607746298158,0.24688452978809025,0.4785854496754222,0.5214145503262305
9.153872702279637,-0.09043570420737437,0.24939908397644192,0.47857951514079516,0.5214204848608607
9.158806520643003,-0.07465240695026781,0.24773581362307304,0.4782719959247318,0.5217280040769284
9.16374033900637,-0.09032883672299294,0.2530242726281239,0.47816078790200306,0.5218392120996599
9.168674157369734,-0.07319001631989176,0.2654653022776095,0.4778781947268385,0.522121805274828
9.173607975733102,-0.08952846160218506,0.2800151430758482,0.4778464631692328,0.5221535368324344
9.178541794096468,-0.07091144039132803,0.27232711420033195,0.47790492722473515,0.5220950727769308
9.183475612459832,-0.08556664742985694,0.2643167044794369,0.4781088746758579,0.5218911253258075
9.1884094308232,-0.06794624888386068,0.2527350489355238,0.4781601033377786,0.5218398966638861
9.193343249186565,-0.0843367952376272,0.2486244815348695,0.4782666139419029,0.5217333860597603
9.198277067549931,-0.06186673240415397,0.2541876929985523,0.47825661792327623,0.5217433820783881
9.203210885913297,-0.07949112905436166,0.26460885829591346,0.47798240505763934,0.5220175949440257
9.208144704276663,-0.058154844246459544,0.2742152033486216,0.47820958934891833,0.5217904106527467
9.21307852264003,-0.07949428237328691,0.28541415378368973,0.47815297164669873,0.5218470283549673
9.218012341003394,-0.05840224324896703,0.28182415542498274,0.47768110901223493,0.5223188909894317
9.222946159366762,-0.08301552578506541,0.2771078549461787,0.4778339502736768,0.5221660497279907
9.227879977730128,-0.06283078509535381,0.2637910789700164,0.47773952965437916,0.5222604703472897
9.232813796093492,-0.08677841411989987,0.26267864498519683,0.4776367131270407,0.522363286874629
9.23774761445686,-0.06289988094509157,0.26219980220220573,0.4773311576322167,0.5226688423694538
9.242681432820225,-0.08627819604174398,0.2581421875775951,0.47758528304440945,0.5224147169572622
9.247615251183591,-0.060349324745742915,0.2600968176508575,0.4772015282657247,0.522798471735943
9.252549069546957,-0.08357366662343939,0.2538390482407777,0.4775491639908791,0.5224508360107848
9.257482887910323,-0.058894575790672664,0.25452119961848846,0.4776038256198713,0.5223961743817885
9.262416706273688,-0.08461679423096408,0.26146618432419383,0.477802384293998,0.5221976157076633
9.267350524637054,-0.06825979463206525,0.2750725067774804,0.47779102379898447,0.5222089762026777
9.272284343000422,-0.10026964413917669,0.2827397737110717,0.478138876709828,0.5218611232918359
9.277218161363786,-0.07738238370214073,0.2810044632681856,0.4781807422381754,0.5218192577634898
9.282151979727152,-0.10199419907892658,0.26784533902582175,0.47828825782445805,0.521711742177208
9.28708579809052,-0.07997857115532697,0.24951403941114755,0.4783519675170377,0.5216480324846291
9.292019616453883,-0.10363097296574457,0.2353084665725279,0.4783243054764102,0.5216756945252575
9.296953434817251,-0.07353394780598375,0.2344823172425917,0.47833010139718035,0.5216698986044874
9.301887253180617,-0.08918629699010273,0.23594647852926598,0.4778600830147744,0.5221399169868939
9.306821071543983,-0.06349209938216857,0.2486358330676376,0.4776016370755184,0.5223983629261513
9.311754889907348,-0.09858409170463721,0.2541843516197558,0.4775539658560139,0.5224460341456546
9.316688708270714,-0.08025702790376914,0.24672549042816608,0.4779207288538202,0.5220792711478466
9.321622526634082,-0.09940459692667358,0.25472852342731245,0.4784114142951343,0.521588585706532
9.326556344997446,-0.07625780273309002,0.25559695969716784,0.4785574806757328,0.5214425193259318
9.331490163360812,-0.09695999279388967,0.2573874286188145,0.47850773721083784,0.5214922627908275
9.33642398172418,-0.0690931649835004,0.24795818312422618,0.47812482430445685,0.5218751756972122
9.341357800087543,-0.09113077902649458,0.2460106859538954,0.47819438563390904,0.521805614367764
9.34629161845091,-0.07766738330465352,0.24215811397421966,0.4782564710871729,0.5217435289145045
9.351225436814277,-0.10277368132108068,0.23533105647191127,0.47821572964918985,0.5217842703524905
9.35615925517764,-0.07501488532651145,0.2365935383994266,0.4781899416892809,0.521810058312402
9.361093073541008,-0.09061853850478231,0.2366536360306408,0.4783323974378636,0.5216676025638223
9.366026891904374,-0.06600118564516787,0.2380504368317078,0.4786613251028983,0.521338674898789
9.37096071026774,-0.09643013276425977,0.238115903483373,0.47854736231752554,0.5214526376841631
9.375894528631106,-0.08251722079460032,0.23168268202306316,0.47846313541902424,0.5215368645826663
9.380828346994472,-0.09937939732577583,0.21826498843499517,0.4784542480073127,0.5215457519943785
9.38576216535784,-0.07496491288384427,0.229553656542412,0.4787629395198486,0.521237060481842
9.390695983721203,-0.09214847032118165,0.24230620916304763,0.47891665601970135,0.5210833439819885
9.39562980208457,-0.07662533780828068,0.25520497002004155,0.47864750511037263,0.5213524948913177
9.400563620447937,-0.09631748052424756,0.2654929689752316,0.47874464257861554,0.5212553574230739
9.4054974388113,-0.07613819400500993,0.2555046173700867,0.4787496113980529,0.5212503886036357
9.410431257174668,-0.09728213571095072,0.2433645420190219,0.4786113783296752,0.5213886216720114
9.415365075538034,-0.07725533003562686,0.2404116000051608,0.4786219063904939,0.5213780936111925
9.420298893901398,-0.10444357517239775,0.23915549987474727,0.4784561314088982,0.5215438685927913
9.425232712264766,-0.07306548145726174,0.2510340245163681,0.4784611415521801,0.5215388584495106
9.430166530628131,-0.08246810729022552,0.258213147020554,0.47835905706357934,0.5216409429381129
9.435100348991497,-0.07194207022590948,0.2723566967583327,0.47839776226348524,0.5216022377382078
9.440034167354863,-0.1092301305993969,0.26396557574711577,0.47818253032995434,0.5218174696717408
9.444967985718229,-0.09079818724319054,0.2446720425300947,0.4784599270063131,0.5215400729953857
9.449901804081595,-0.09943524660752939,0.2506328726855092,0.4781865243501535,0.5218134756515469
9.45483562244496,-0.059936724985240095,0.2547719868730897,0.47830190019380603,0.5216980998078967
9.459769440808328,-0.08469085981248296,0.2626433444123687,0.47871854193167285,0.5212814580700318
9.464703259171694,-0.07996482318351916,0.2721707565507441,0.47910323920827175,0.5208967607934337
9.469637077535058,-0.11372136209519157,0.2624075574613915,0.4789309986062937,0.5210690013954136
9.474570895898426,-0.07791901809768607,0.2629952356893054,0.47903409556683535,0.5209659044348735
9.479504714261791,-0.08980842904275228,0.270957151802617,0.4790708143126233,0.5209291856890853
9.484438532625157,-0.06500463489387392,0.26348459975598004,0.4795230595155551,0.5204769404861544
9.489372350988523,-0.10129893857771187,0.25898756184434496,0.47973907503153784,0.5202609249701731
9.494306169351889,-0.08264437961133533,0.24380806323261456,0.47999860876647843,0.5200013912352337
9.499239987715255,-0.10463256861966398,0.24677631386796897,0.47988485251415225,0.5201151474875612
9.50417380607862,-0.07189862744078175,0.24540496887832663,0.47960876668864166,0.5203912333130729
9.509107624441988,-0.09171352594955585,0.2574634377351901,0.48023457928066804,0.5197654207210477
9.514041442805352,-0.07295547343613142,0.2647301366100984,0.4804978252664225,0.5195021747352953
9.518975261168718,-0.10638083496341176,0.26805360114404647,0.4806420816959043,0.5193579183058147
9.523909079532086,-0.07854021197816646,0.27163046021397674,0.4805968861062355,0.5194031138954833
9.52884289789545,-0.09685119346022765,0.28261954190526173,0.4805405505033513,0.519459449498368
9.533776716258817,-0.0713631677749581,0.29262962879077165,0.48061381999277836,0.5193861800089424
9.538710534622183,-0.09692311135964297,0.2729718667907952,0.48088367493326317,0.5191163250684595
9.543644352985549,-0.07215364146068483,0.26934010019624405,0.48100297665517855,0.5189970233465453
9.548578171348915,-0.09961413906004359,0.2886659105790798,0.4811530523603204,0.5188469476414057
9.55351198971228,-0.07726757263626464,0.3131281741286632,0.48105422371276957,0.5189457762889587
9.558445808075648,-0.1028823969256729,0.3214676114502424,0.4813435091973076,0.5186564908044232
9.563379626439012,-0.0707007006585922,0.3061253376278166,0.4814635865867109,0.518536413415023
9.568313444802378,-0.09908020839591862,0.29717511002399605,0.48148972708577115,0.5185102729159645
9.573247263165745,-0.0632384889768403,0.2730720912577449,0.4817299239854536,0.518270076016282
9.57818108152911,-0.10213104550705904,0.26817713741204935,0.48202713257687607,0.5179728674248618
9.583114899892477,-0.08122728772372297,0.2743937376320066,0.4822049432003767,0.5177950568013633
9.588048718255843,-0.10915042470275248,0.2668801150346536,0.48227410830029593,0.5177258917014453
9.592982536619207,-0.07110282752569147,0.25533834955048307,0.4823070059286081,0.5176929940731312
9.597916354982575,-0.09447445378851313,0.26273243690251735,0.48227928582587654,0.5177207141758615
9.60285017334594,-0.07053220644371365,0.25562433173645305,0.4822446772873119,0.5177553227144254
9.607783991709306,-0.10842349029590345,0.24813327490082734,0.482029576661777,0.5179704233399602
9.612717810072672,-0.08106957212547958,0.2544535558941169,0.48219806960717704,0.5178019303945598
9.617651628436038,-0.1063031727310061,0.24848685297662057,0.48230106457536365,0.5176989354263722
9.622585446799405,-0.06740938905398763,0.24018124944145774,0.4822424184212521,0.5177575815804842
9.62751926516277,-0.09988070756544287,0.2312290324612752,0.48214991380562894,0.5178500861961095
9.632453083526137,-0.07698267778057606,0.21754632614479355,0.4819533733831558,0.5180466266185838
9.637386901889503,-0.10168085805806834,0.218954163496467,0.48156061853259763,0.5184393814691434
9.642320720252867,-0.06542049746512422,0.22160900092237218,0.48175409093354765,0.5182459090681956
9.647254538616234,-0.09574089279055398,0.22385720267972875,0.481612498827688,0.5183875011740586
9.6521883569796,-0.06586191009217136,0.23281469876090244,0.48185961582767434,0.5181403841740749
9.657122175342966,-0.09773895271062756,0.24541514325110916,0.4819795757382734,0.5180204242634803
9.662055993706332,-0.07312844086114127,0.24557876065369644,0.4820725547081947,0.5179274452935626
9.666989812069698,-0.09721263867844368,0.24851305372711863,0.48201193536686143,0.5179880646348998
9.671923630433064,-0.0649933201943682,0.25884034093627095,0.48192560036534215,0.518074399636421
9.67685744879643,-0.09309070853721249,0.27181510202554127,0.48186107514831844,0.5181389248534429
9.681791267159797,-0.061366420746481395,0.266383900419086,0.48190471357197034,0.5180952864297903
9.686725085523161,-0.0921751187733765,0.261864977823748,0.4820358461718594,0.5179641538299
9.691658903886527,-0.06490630601742436,0.255234837817213,0.4817088706729201,0.5182911293288377
9.696592722249894,-0.10250635901576026,0.2436646331894212,0.48212234242646324,0.5178776575752955
9.701526540613258,-0.07005840288358904,0.24350309632994793,0.48224430194078005,0.5177556980609793
9.706460358976624,-0.09988209133348631,0.24985695141461917,0.48265867070545954,0.5173413292962995
9.711394177339992,-0.06447554329107935,0.25357665084646686,0.48263404809117916,0.5173659519105812
9.716327995703358,-0.09555074167074615,0.2481383630699957,0.48280296341554474,0.5171970365862157
9.721261814066724,-0.06613280796776638,0.25788465917638015,0.4828150684298124,0.5171849315719491
9.72619563243009,-0.09853994509898499,0.25672682227087884,0.48298283665618824,0.5170171633455749
9.731129450793455,-0.06921746141800146,0.24313557649036951,0.48289213222448707,0.5171078677772776
9.736063269156821,-0.09802662023914956,0.22049441322395466,0.4827088584088711,0.5172911415928944
9.740997087520187,-0.06628292561995865,0.21921092520953941,0.4826615208442577,0.5173384791575095
9.745930905883554,-0.09835642725643451,0.2437397935597346,0.4822567077379238,0.5177432922638416
9.750864724246918,-0.0708504424942154,0.2601791669977292,0.482385066992917,0.5176149330088436
9.755798542610284,-0.0998690844153903,0.265765384564681,0.4826922976317532,0.517307702370003
9.760732360973652,-0.06793229992307732,0.2611730916868284,0.48254499065054796,0.5174550093512081
9.765666179337016,-0.09624164085411828,0.25942894913659564,0.4827094028402091,0.517290597161548
9.770599997700383,-0.07096297002816705,0.269068622184512,0.4826938264433197,0.5173061735584386
9.77553381606375,-0.10647823994913296,0.27108304160188007,0.4826590521181607,0.5173409478835986
9.780467634427113,-0.07628730214175194,0.279811775263687,0.4827432685806123,0.5172567314211481
9.785401452790481,-0.10425261744973775,0.27409715300855586,0.48259386614048716,0.5174061338612739
9.790335271153847,-0.06833041512900602,0.2607268247838764,0.4819549647884621,0.5180450352132997
9.795269089517214,-0.09948758136367808,0.25928057363223905,0.48231631310009204,0.5176836869016709
9.800202907880578,-0.06946030184197446,0.27967350531928,0.4824411678855177,0.5175588321162455
9.805136726243944,-0.10007092495582018,0.2818111429507577,0.4822599609894007,0.5177400390123633
9.810070544607312,-0.06391984064614481,0.2646227344385691,0.4822114640827686,0.5177885359189949
9.815004362970676,-0.09611956210379093,0.25647272300888907,0.48226404532058725,0.5177359546811752
9.819938181334043,-0.07043149752758822,0.24769378585455748,0.48251428640039407,0.5174857136013675
9.82487199969741,-0.10362208328289645,0.24236375397188795,0.4829119888592553,0.5170880111425049
9.829805818060773,-0.07032646727648545,0.2507528976144709,0.48285758858451655,0.5171424114172436
9.83473963642414,-0.1040225384191147,0.266972728246804,0.4830122788752873,0.5169877211264763
9.839673454787507,-0.07118789695262945,0.2821531103534899,0.48280289766676676,0.5171971023349998
9.844607273150872,-0.1054526503509795,0.28828662426642304,0.4828770981885435,0.5171229018132268
9.849541091514238,-0.07149538969532471,0.2731128103706703,0.48277062168729074,0.5172293783144833
9.854474909877604,-0.10417366504217329,0.24518304084642217,0.48288382339306524,0.5171161766087102
9.85940872824097,-0.07140608929285233,0.22149938843084896,0.4825131417722141,0.517486858229565
9.864342546604336,-0.10411859389481393,0.22588610440055784,0.4825988608496115,0.5174011391521688
9.869276364967703,-0.07060436764512694,0.24133908012637056,0.48270493252028146,0.5172950674815001
9.87421018333107,-0.10395248032574836,0.24459711601500533,0.48226825687018177,0.5177317431316014
9.879144001694433,-0.07243193802092553,0.2538360272259862,0.48225148458649203,0.5177485154152921
9.8840778200578,-0.1046933222465079,0.2732334650466173,0.4819717635069361,0.5180282364948481
9.889011638421167,-0.07280873526252143,0.28965378848552253,0.4819773299535556,0.5180226700482267
9.893945456784532,-0.10740706355895537,0.27921275255717926,0.4817035869372826,0.5182964130644999
9.898879275147898,-0.07602908098208705,0.2756076204342009,0.4817139326366751,0.5182860673651067
9.903813093511264,-0.10775900270200892,0.2749282245457056,0.48204111639665725,0.5179588836051234
9.90874691187463,-0.07412301813318486,0.2752275273123037,0.4823398224440797,0.5176601775576988
9.913680730237996,-0.10205375315013375,0.2575540389266397,0.4822010718366559,0.5177989281651213
9.918614548601363,-0.06803163930059862,0.24123556346136493,0.48228822514075875,0.5177117748610207
9.923548366964727,-0.0996856568813478,0.23598089749791942,0.4819197484114013,0.51808025159038
9.928482185328093,-0.06711028715535185,0.23101787486308134,0.4819820972806331,0.5180179027211503
9.93341600369146,-0.09945726001868092,0.21865900844126748,0.4820206331238202,0.5179793668779635
9.938349822054825,-0.06809236794854841,0.21834019887382447,0.482178930023591,0.517821069978195
9.943283640418192,-0.10277065455577757,0.23699012428035038,0.48224930924133164,0.5177506907604568
9.948217458781558,-0.07126828646562097,0.24428514572702234,0.48260203558955334,0.5173979644122378
9.953151277144924,-0.10384651202305754,0.2542698736351442,0.48202959579114546,0.5179704042106471
9.95808509550829,-0.07113910584567787,0.26682698964057733,0.4823109959847612,0.5176890040170334
9.963018913871656,-0.10394863704882647,0.2739592559360517,0.48227885536801657,0.5177211446337792
9.967952732235023,-0.07059370014572389,0.26662639500124974,0.4825547817855858,0.5174452182162108
9.972886550598387,-0.10414010062774935,0.25721596433967714,0.482130775865346,0.5178692241364526
9.977820368961753,-0.07247001482296517,0.26391914034550806,0.48219232500029086,0.5178076750015079
9.98275418732512,-0.1067813109724816,0.2857342651359658,0.48197702398670517,0.5180229760150934
9.987688005688485,-0.07445606627245056,0.28799270806725585,0.48170949141313457,0.5182905085886648
9.99262182405185,-0.10772547234907462,0.2769554999586487,0.48150054714179374,0.5184994528600074
9.997555642415218,-0.0747712812407426,0.28099988541699517,0.4814726041699378,0.5185273958318646
10.002489460778582,-0.10679393404650189,0.2750048195170763,0.48143847021530034,0.5185615297865034
10.00742327914195,-0.07508288115858756,0.2755881862960568,0.4813733517437835,0.5186266482580216
10.012357097505316,-0.10767741456379713,0.2648143447723158,0.48132976129443056,0.5186702387073767
10.01729091586868,-0.07662327038457944,0.25792427545298463,0.48141241043532146,0.5185875895664863
10.022224734232047,-0.10935137170280708,0.25435060670823395,0.48150376886670443,0.5184962311351032
10.027158552595413,-0.07906362200901569,0.2534100987770995,0.4817623538086338,0.5182376461931743
10.03209237095878,-0.11095504165032782,0.26136382318916496,0.4815763389619262,0.5184236610398826
10.037026189322145,-0.07930345092017271,0.2546732251751671,0.4814081743509153,0.5185918256508956
10.04196000768551,-0.11073747702249533,0.24836441433015033,0.48163253958911034,0.5183674604127012
10.046893826048878,-0.07827533487887588,0.2470036157544743,0.48145308119282093,0.5185469188089924
10.051827644412242,-0.10888496119869455,0.25542858994162804,0.4818573752221298,0.5181426247796858
10.05676146277561,-0.07617178804573373,0.262744303881815,0.4818409923426676,0.5181590076591501
10.061695281138975,-0.10752432677103872,0.26505327352107655,0.4819771442403369,0.5180228557614839
10.06662909950234,-0.07662644026339165,0.2615255667716314,0.4817573604505243,0.518242639551298
10.071562917865707,-0.10787423082680718,0.254423435504617,0.4818279198969688,0.518172080104854
10.076496736229073,-0.0762162070362283,0.24310334563313155,0.48170181693883435,0.5182981830629902
10.081430554592439,-0.10561545788698366,0.25047410625778177,0.48165952207174323,0.5183404779300834
10.086364372955805,-0.07535390235600582,0.2614506390250695,0.48158842691972964,0.5184115730820995
10.09129819131917,-0.10633678156579576,0.2633756584761078,0.48227581329688507,0.5177241867049427
10.096232009682536,-0.07529487231458695,0.2625802200337064,0.4823867975544998,0.5176132024473258
10.101165828045902,-0.1078708929629188,0.2663187780628965,0.4820489471107553,0.5179510528910688
10.10609964640927,-0.07799393041940288,0.27053392052431663,0.4820770146155546,0.517922985386269
10.111033464772635,-0.10883286528411493,0.26197875134088655,0.4817005286328889,0.5182994713689347
10.115967283136,-0.07947308601401491,0.2657941058180293,0.4813611382663175,0.5186388617355047
10.120901101499367,-0.10765753763203918,0.2584827812332175,0.48146903148053477,0.5185309685212873
10.125834919862733,-0.07493289365182845,0.2711395460866898,0.4816640449991988,0.5183359550026243
10.130768738226099,-0.10612583762851599,0.27532646226393476,0.48181649065154764,0.5181835093502766
10.135702556589465,-0.07667301151160988,0.2689720866404602,0.481949488877575,0.5180505111242506
10.14063637495283,-0.10850277853880215,0.26257050340725124,0.48187947233943473,0.5181205276623921
10.145570193316196,-0.07788677997156626,0.2659478576456988,0.481815424948705,0.5181845750531257
10.150504011679562,-0.10900529225882055,0.27690485125577136,0.48159808040355917,0.5184019195982724
10.15543783004293,-0.07739505471625863,0.2826856124899685,0.48173550773261725,0.5182644922692187
10.160371648406294,-0.10785362412233315,0.28161115867836245,0.48182756438702284,0.5181724356148165
10.16530546676966,-0.07486946085465147,0.2781024473533333,0.48156763567232225,0.5184323643295206
10.170239285133027,-0.10460240663286616,0.26876497167212715,0.48154581179590344,0.5184541882059428
10.175173103496391,-0.07151149934229464,0.27572765192974136,0.48132366468109283,0.5186763353207531
10.180106921859759,-0.10199807360481737,0.28311517474348047,0.4814924077918796,0.5185075922099651
10.185040740223124,-0.07476913056793091,0.2918735724948524,0.48137115196925556,0.5186288480325881
10.189974558586488,-0.10452373104223382,0.29693120222781083,0.48154753481430645,0.518452465187537
10.194908376949856,-0.0765655687834197,0.29592197045472995,0.48150470890863756,0.5184952910932047
10.199842195313222,-0.10680087979764959,0.2937059712492994,0.48125847893478463,0.5187415210670586
10.20477601367659,-0.07243595091462099,0.29653945320932174,0.4809193183272534,0.5190806816745904
10.209709832039954,-0.10464224019054098,0.3164807003570214,0.48109912146826533,0.5189008785335786
10.21464365040332,-0.07270807216822682,0.3166451328320122,0.48115324443770946,0.5188467555641353
10.219577468766687,-0.10198719075261828,0.30428832605255673,0.48120055787037963,0.5187994421314661
10.224511287130051,-0.07106240853830227,0.2787468770816533,0.4812444556606602,0.5187555443411863
10.229445105493419,-0.1032600322769142,0.2526148742200561,0.48160099471672163,0.5183990052851262
10.234378923856784,-0.07334288764555763,0.23727768059780005,0.4815365465442271,0.5184634534576219
10.239312742220148,-0.10698994722609291,0.23188743071887202,0.4811518416860997,0.5188481583157502
10.244246560583516,-0.07300945056009335,0.223090637568315,0.48117332640131516,0.5188266736005345
10.249180378946882,-0.10196772788322718,0.2304091908724562,0.48102279213929433,0.518977207862551
10.254114197310248,-0.06981205301726327,0.25964827129140505,0.48092064414187163,0.519079355859969
10.259048015673613,-0.1042900021460155,0.2840543533810471,0.4809240814561912,0.5190759185456475
10.26398183403698,-0.06943367439071818,0.28090622221164174,0.480910966991862,0.5190890330099783
10.268915652400345,-0.10198602223250773,0.28487550155168606,0.4808582109732214,0.5191417890286207
10.273849470763711,-0.07028496950419273,0.2912072463487144,0.48084506408893385,0.5191549359129091
10.278783289127079,-0.10554085811390596,0.29410340951260744,0.4807409536270532,0.519259046374791
10.283717107490444,-0.07127609560500986,0.2908167603968883,0.4807023231904857,0.51929767681136
10.288650925853808,-0.10032184630249358,0.2707070538386221,0.48045928256592035,0.5195407174359257
10.293584744217176,-0.0642345751334812,0.2654913840787841,0.4802914383049104,0.519708561696937
10.298518562580542,-0.10200003417297329,0.26067371646191234,0.4804155030219915,0.5195844969798554
10.303452380943906,-0.06493969181216835,0.2561725050107429,0.48066653042669927,0.519333469575148
10.308386199307273,-0.09952301197298333,0.2586327614162166,0.4803382312497868,0.519661768752061
10.31332001767064,-0.06152747703589978,0.24793117350859212,0.48013713598659163,0.5198628640152553
10.318253836034005,-0.09530722599094316,0.25302348060863467,0.47998733485963385,0.5200126651422114
10.32318765439737,-0.06411668658997655,0.257751281410488,0.48019667832796087,0.5198033216738832
10.328121472760737,-0.10359954382155395,0.2508965394760723,0.4803612089429341,0.5196387910589091
10.333055291124102,-0.07503991411547364,0.2508212849194769,0.48046135142754437,0.5195386485743009
10.337989109487468,-0.10320217523708726,0.25488433224945156,0.4806239750508122,0.5193760249510369
10.342922927850836,-0.06202621125654064,0.255207124445333,0.48030585038605156,0.5196941496158015
10.3478567462142,-0.09179238567437467,0.23990943710323087,0.48039863426256074,0.5196013657392966
10.352790564577566,-0.06471296461081527,0.22317717796403094,0.4805857933374132,0.519414206664446
10.357724382940933,-0.10454025405836381,0.20713640137498468,0.48045652591321153,0.5195434740886516
10.3626582013043,-0.06991874955625864,0.20005749592109626,0.48061281053675786,0.5193871894651072
10.367592019667665,-0.09383719420819511,0.2099420600931694,0.4808640855147622,0.5191359144871046
10.37252583803103,-0.05747200370083144,0.21361013588643232,0.48041409845764205,0.5195859015442263
10.377459656394397,-0.0896314471702663,0.21355020191980234,0.4802636569666008,0.5197363430352688
10.382393474757762,-0.06584350958319521,0.20821988817169793,0.4800058959184454,0.5199941040834252
10.387327293121128,-0.10385975671053028,0.21207536350074987,0.4799104568828132,0.5200895431190561
10.392261111484496,-0.061253048314294005,0.23408704715445416,0.47974519364626983,0.5202548063555992
10.39719492984786,-0.09529584560605456,0.2636835151184258,0.4798102714995452,0.5201897285023239
10.402128748211226,-0.06203460291377951,0.28389290015350654,0.480083253086633,0.5199167469152348
10.407062566574593,-0.09775025846654341,0.2820454502311362,0.4798647110821591,0.5201352889197076
10.411996384937957,-0.05928072470732338,0.2810361173770937,0.48023991238669206,0.5197600876151732
10.416930203301325,-0.09933114970586293,0.27405684157627247,0.4801140152429923,0.5198859847588743
10.42186402166469,-0.0648732867054263,0.26614792577130386,0.48027114512852054,0.5197288548733482
10.426797840028055,-0.10129329838461526,0.25708627743117135,0.4802071602713733,0.5197928397304977
10.431731658391422,-0.052880088770581486,0.2529792120695031,0.4802481383542798,0.5197518616475916
10.436665476754788,-0.0920884223138424,0.2505046692822216,0.48027913302050784,0.5197208669813644
10.441599295118156,-0.059916655418478265,0.23941551537465358,0.48027983469620006,0.5197201653056752
10.44653311348152,-0.09691399773690554,0.2347378170482935,0.4804297374189662,0.5195702625829121
10.451466931844886,-0.06772862497536652,0.24247832896393667,0.4802423154642611,0.5197576845376194
10.456400750208253,-0.10147987169519535,0.25230068880604445,0.48047967591927,0.5195203240826127
10.461334568571617,-0.06264129983671271,0.2606863155155703,0.48043625257929046,0.5195637474225933
10.466268386934985,-0.09318954387462637,0.26605267679186645,0.4806874163156252,0.5193125836862607
10.47120220529835,-0.0579279758637388,0.26602035824073356,0.4806777378540989,0.5193222621477883
10.476136023661715,-0.09413885579524679,0.26899661893229393,0.480769285190683,0.519230714811205
10.481069842025082,-0.06536719193680185,0.2781798739571,0.48098338450050526,0.5190166155013823
10.486003660388448,-0.09828016733420541,0.27316109306328973,0.48123414913840223,0.5187658508634875
10.490937478751814,-0.06116954937608688,0.27042477789487707,0.48136717905088383,0.518632820951007
10.49587129711518,-0.09070094671236857,0.271584215428362,0.4813809322177449,0.5186190677841475
10.500805115478546,-0.06288404147353155,0.27344797864546094,0.48140014648977825,0.5185998535121148
10.505738933841911,-0.09619663908538886,0.27290882571689545,0.48162702836745735,0.5183729716344372
10.510672752205277,-0.0664241023252585,0.2809071762010619,0.4814501505451502,0.5185498494567455
10.515606570568645,-0.09753705238417411,0.29216206879957857,0.4809701174951024,0.5190298825067949
10.52054038893201,-0.0688431854915264,0.2916923364127809,0.48099003123755674,0.5190099687643415
10.525474207295375,-0.09535951619246989,0.28212168791140724,0.4807548739354111,0.5192451260664872
10.530408025658742,-0.06256151280966217,0.26702968189726356,0.4809497041444694,0.5190502958574297
10.535341844022108,-0.09218051742887738,0.25271618755273406,0.4807027396300837,0.5192972603718173
10.540275662385474,-0.07241201432815302,0.2401650372442164,0.48069013176078756,0.519309868241115
10.54520948074884,-0.10135606553951813,0.2428843084301981,0.480633651635307,0.5193663483665971
10.550143299112205,-0.06985308351088336,0.2548063923460028,0.48037376038669793,0.5196262396152089
10.555077117475571,-0.09038414121370388,0.26882281417448006,0.4808128889173437,0.5191871110845647
10.560010935838937,-0.05745596774095379,0.28747251690567516,0.48093723776648994,0.5190627622354221
10.564944754202305,-0.09289523333904069,0.2759339730099505,0.4809434069204117,0.5190565930815022
10.569878572565669,-0.07072698977592126,0.26833315988969075,0.481062622207331,0.5189373777945839
10.574812390929035,-0.09835803956740823,0.26784331001205214,0.48094996241738686,0.5190500375845292
10.579746209292402,-0.06642052611287136,0.2663415872529072,0.4810555538199047,0.5189444461820131
10.584680027655766,-0.09455692807250488,0.26737394099902306,0.480887129049424,0.5191128709524964
10.589613846019132,-0.06448920045689922,0.2756550806007034,0.4809815241158841,0.5190184758860361
10.5945476643825,-0.09045447222089904,0.2848554795968868,0.48094529431367017,0.5190547056882475
10.599481482745864,-0.0656814746873962,0.2944779638258947,0.48082758849947255,0.5191724115024448
10.604415301109231,-0.10011462771372402,0.2969658124972385,0.4808694164293108,0.5191305835726062
10.609349119472597,-0.07320473060075346,0.2998276861409368,0.4810127163276912,0.518987283674226
10.614282937835963,-0.09425038359513159,0.29049921697453546,0.48113140730171644,0.5188685927001998
10.619216756199329,-0.06202826197537985,0.2896800281929108,0.4814414813187822,0.518558518683134
10.624150574562695,-0.09257083000967738,0.29237534572943147,0.48151227126736046,0.5184877287345561
10.629084392926062,-0.07147683878681577,0.27835106280480504,0.48142345376753964,0.5185765462343793
10.634018211289426,-0.10187327003676909,0.2533060863707637,0.48167638297384513,0.5183236170280741
10.638952029652792,-0.06550457703965261,0.226046643732829,0.48148157519029994,0.5185184248116211
10.64388584801616,-0.09305080314826959,0.22366588976039609,0.4817913385863617,0.5182086614155628
10.648819666379524,-0.05839813640730051,0.23528693895552755,0.4817946364891707,0.518205363512756
10.653753484742891,-0.08433352658850567,0.2560229612420081,0.4818537720915548,0.5181462279103751
10.658687303106257,-0.059843829494378185,0.2717386898027378,0.4819677781166075,0.5180322218853266
10.663621121469621,-0.09781525193307243,0.2817968186507327,0.4821324383238004,0.5178675616781375
10.668554939832989,-0.06374936148999852,0.28746998496567416,0.4822744273147341,0.5177255726872073
10.673488758196354,-0.08878759640278275,0.28515253853788425,0.48218736560940756,0.5178126343925347
10.67842257655972,-0.05669739767274215,0.27589078249106924,0.4823188368244239,0.5176811631775168
10.683356394923086,-0.09106997361420711,0.2731491901367625,0.4826468384549469,0.5173531615469931
10.688290213286452,-0.05385729834985668,0.2752880396906497,0.4824603763090237,0.5175396236929148
10.69322403164982,-0.08314191976035797,0.2879793707495685,0.4822326023387982,0.5177673976631394
10.698157850013184,-0.05084355578356276,0.2961127983947293,0.48203436973902386,0.517965630262915
10.703091668376551,-0.09043871151568697,0.30128564188456386,0.4820187213309382,0.5179812786710007
10.708025486739917,-0.06595561521353027,0.30006116103974945,0.4823565928838008,0.5176434071181385
10.712959305103281,-0.10237263991222646,0.3039638142063649,0.4822186547777166,0.5177813452242238
10.717893123466649,-0.06874888335881202,0.2992259633454158,0.48205816634999926,0.5179418336519417
10.722826941830014,-0.09946188509243296,0.2937704403604554,0.48242535207789067,0.5175746479240508
10.72776076019338,-0.059644240497915925,0.27868004430432175,0.4823630680511134,0.5176369319508293
10.732694578556746,-0.09436151362451037,0.2525396430567971,0.48218838642540385,0.5178116135765404
10.737628396920112,-0.05661501300360985,0.2288264490050541,0.48211033552483584,0.5178896644771097
10.742562215283478,-0.08898434089146909,0.22187368311590266,0.4819322419959359,0.518067758006011
10.747496033646843,-0.05282692273324464,0.2329931216128049,0.4817168444093336,0.5182831555926102
10.752429852010211,-0.08988258390987783,0.24537924899885039,0.4818722228884671,0.5181277771134719
10.757363670373575,-0.05295087301134203,0.2593800193124013,0.4818076430995501,0.5181923569023855
10.762297488736941,-0.09145325308480368,0.2682891584829974,0.4816849973514246,0.5183150026505117
10.767231307100309,-0.05761154695166254,0.2675215771106369,0.48117329996644137,0.5188267000354959
10.772165125463674,-0.09039515645836171,0.2636326432831112,0.48089105789629405,0.5191089421056445
10.77709894382704,-0.05303453598541648,0.2507064512910951,0.4808045861596564,0.5191954138422835
10.782032762190406,-0.08967210011242178,0.22925745853759136,0.4809131514108229,0.5190868485911172
10.786966580553772,-0.04755686145801306,0.22657261231165088,0.481137048284853,0.5188629517170877
10.791900398917138,-0.0813665097085643,0.22504063807557625,0.4813370103963295,0.5186629896056123
10.796834217280503,-0.037412638236171046,0.23697370399393933,0.48099609139067295,0.5190039086112691
10.801768035643871,-0.07904567791518718,0.2436416771318617,0.4812664795515464,0.5187335204503968
10.806701854007235,-0.04454986565567196,0.24909482563281798,0.4816529526554335,0.5183470473465102
10.8116356723706,-0.08423865152959115,0.27310467760944107,0.48172877714280005,0.5182712228591418
10.816569490733968,-0.04694294044534266,0.30000816030444377,0.4816056152724051,0.5183943847295365
10.821503309097332,-0.08821594092013106,0.323022611339766,0.48176013206903545,0.518239867932905
10.8264371274607,-0.05187867226507648,0.30553624294365817,0.4816411261579787,0.5183588738439608
10.831370945824066,-0.091747881864326,0.27044645288886054,0.4818657017583039,0.5181342982436368
10.83630476418743,-0.051841691878715276,0.24573909581619346,0.481733795055726,0.5182662049462183
10.841238582550798,-0.08968235417269091,0.2468691087237935,0.4816091779315317,0.5183908220704155
10.846172400914163,-0.04953137002322755,0.24248006035020805,0.4810257999444905,0.5189742000574613
10.851106219277531,-0.08886858091019657,0.2403532258144602,0.4812369522274669,0.5187630477744879
10.856040037640895,-0.04807805817689068,0.24087031688020666,0.4814432208991818,0.5185567791027749
10.86097385600426,-0.08722912090397669,0.24047396677571128,0.4813510305141348,0.5186489694878249
10.865907674367628,-0.045314727477074976,0.25993803722165604,0.4812722426104794,0.5187277573914814
10.870841492730992,-0.08264179684615298,0.2661681905741184,0.4812339314926816,0.51876606850928
10.875775311094358,-0.04526486812084001,0.2538679743362922,0.4811568720857035,0.5188431279162602
10.880709129457726,-0.08392353192319155,0.24421397310356113,0.4811727389197792,0.5188272610821845
10.88564294782109,-0.044715988717582034,0.24199240330562347,0.48102930481615047,0.5189706951858127
10.890576766184457,-0.08249043160632881,0.23934587322628664,0.4810298390899818,0.5189701609119803
10.895510584547823,-0.043688531685088926,0.23217593961022817,0.48087430163430733,0.5191256983676544
10.900444402911187,-0.08158750486106335,0.24253533515790643,0.4810643968792223,0.5189356031227387
10.905378221274555,-0.0411551454065696,0.24656918897366217,0.48133533426648145,0.5186646657354786
10.91031203963792,-0.07859028687982256,0.2595197972863699,0.4817446993060288,0.5182553006959286
10.915245858001287,-0.038940604253642895,0.26802225275419955,0.48171857133814283,0.5182814286638142
10.920179676364652,-0.07818130532290218,0.28984258323182255,0.4817727176965956,0.5182272823053646
10.925113494728018,-0.03894621599954104,0.2964162406058558,0.4816502473706146,0.5183497526313469
10.930047313091386,-0.07637433044449124,0.30966793793730607,0.48185672802123053,0.518143271980733
10.93498113145475,-0.03777432536363521,0.30610092766185537,0.48157420159653525,0.5184257984054291
10.939914949818117,-0.07819952029874144,0.30931993990586,0.48157923933341656,0.5184207606685497
10.944848768181483,-0.03980048148498365,0.2981106728953027,0.48159470925305636,0.5184052907489128
10.949782586544847,-0.0785912363237518,0.2864417313563285,0.4817487035826437,0.5182512964193269
10.954716404908215,-0.04089213227010823,0.2966200503133564,0.48163305968264475,0.5183669403193284
10.95965022327158,-0.07841172448306762,0.3126074316375865,0.4815727568568721,0.5184272431451027
10.964584041634946,-0.03944261096027382,0.3286856366285092,0.48230611212560554,0.5176938878763699
10.969517859998312,-0.07895656131459729,0.31584320515425185,0.4820526942531882,0.5179473057487892
10.974451678361678,-0.04133497385351699,0.27982064628961006,0.4818875405340347,0.5181124594679432
10.979385496725044,-0.0822592022826379,0.24154557495149429,0.4819335426939367,0.5180664573080418
10.98431931508841,-0.04352018834349754,0.21393423295613054,0.481533903295081,0.5184660967068966
10.989253133451777,-0.08239727908060347,0.21018250835050906,0.48182053233544736,0.5181794676665322
10.994186951815141,-0.04343696653628332,0.21403305135495646,0.4820569611510288,0.5179430388509525
10.999120770178507,-0.08295979184266701,0.2135651706569497,0.48192196442622404,0.5180780355757584
11.004054588541875,-0.045375311882790675,0.2173199492101176,0.4821260118697792,0.5178739881322045
11.00898840690524,-0.08408346183819855,0.23127541537484034,0.48261810186568127,0.5173818981363039
11.013922225268606,-0.04462566580538291,0.25851073128743657,0.4825500055627366,0.5174499944392507
11.018856043631972,-0.08309705014816349,0.2608161304948921,0.48280858312732505,0.5171914168746622
11.023789861995338,-0.04462625115119459,0.25312893589321744,0.48304243800601765,0.5169575619959693
11.028723680358704,-0.08539682836807481,0.25031409561537016,0.4831860651957411,0.5168139348062463
11.03365749872207,-0.046280254077774384,0.24805631431842085,0.4827546885432731,0.517245311458716
11.038591317085437,-0.08569589384005427,0.24916846488156089,0.48280302000911823,0.5171969799928724
11.043525135448801,-0.045515007447332716,0.2398799416079145,0.4829366423099584,0.5170633576920333
11.048458953812167,-0.08383179974111712,0.22945095404048502,0.48287768070597376,0.5171223192960204
11.053392772175535,-0.044239338601480126,0.21687067632438642,0.4827942531435774,0.5172057468584178
11.058326590538899,-0.08224512455181059,0.2209384997193441,0.48323305208547623,0.5167669479165224
11.063260408902266,-0.045047258267193274,0.22873105237716998,0.4829846284974456,0.5170153715045555
11.068194227265632,-0.08515977847864759,0.24110643989868832,0.48268733557161037,0.5173126644303919
11.073128045628996,-0.04701962276622641,0.2511964716837201,0.48267869963604615,0.5173213003659568
11.078061863992364,-0.08951696382673656,0.2662471993668732,0.4828356097469155,0.5171643902550895
11.08299568235573,-0.05230564947791211,0.26901442732975966,0.4829337874319184,0.5170662125700888
11.087929500719097,-0.09230548269636181,0.2650149461849094,0.4828090251633545,0.5171909748386543
11.092863319082461,-0.05390401626874609,0.26585062023854744,0.48289617317007694,0.5171038268319288
11.097797137445827,-0.09244233877860135,0.26041832234514384,0.4829049801284168,0.5170950198735877
11.102730955809195,-0.05186403097628243,0.2585102119879672,0.48298568576376055,0.517014314238243
11.107664774172559,-0.09187377075349552,0.24773302058209587,0.4831564343417305,0.5168435656602727
11.112598592535926,-0.05121926024153445,0.2492562164830851,0.4835276500932999,0.5164723499087028
11.117532410899292,-0.0919254702470252,0.24650186886473233,0.4835615855019632,0.5164384145000382
11.122466229262656,-0.05414038765057013,0.23959991407739697,0.48362974687390337,0.5163702531280981
11.127400047626024,-0.09446112492480363,0.24948537543729352,0.48358754489950384,0.5164124551024993
11.13233386598939,-0.056855929018763504,0.2497006087973562,0.48335974917168784,0.5166402508303165
11.137267684352755,-0.09842250722750939,0.2544926474787797,0.48304310861475824,0.5169568913872469
11.142201502716121,-0.05840480226315366,0.24426563511997224,0.48328199212543593,0.5167180078765716
11.147135321079487,-0.0964019833873249,0.2318730110880528,0.48293599105400115,0.5170640089480092
11.152069139442853,-0.054139505326524145,0.22821359689821372,0.4832589611114964,0.5167410388905157
11.157002957806219,-0.0955689325886492,0.22691841791036105,0.483343996759635,0.516656003242382
11.161936776169584,-0.056575119021374444,0.22360877891020486,0.48337549651612377,0.516624503485896
11.16687059453295,-0.09450848273586011,0.22369186648129807,0.4833679929288462,0.5166320070731778
11.171804412896316,-0.05286903567483361,0.22502616259868666,0.4831982155567848,0.5168017844452408
11.176738231259684,-0.09411537735413107,0.24333366726263816,0.48317616530884505,0.5168238346931798
11.18167204962305,-0.059707857596157154,0.2572652514013072,0.48318601116056775,0.5168139888414562
11.186605867986414,-0.10090739833897333,0.26504608954984143,0.4832834127678724,0.5167165872341511
11.191539686349781,-0.061132596033353186,0.25912955897504264,0.483129569342383,0.5168704306596397
11.196473504713147,-0.0960464619996016,0.25976355356998615,0.4831847705708466,0.516815229431176
11.201407323076513,-0.05755646145243392,0.2525528638154794,0.48325624820220453,0.5167437517998191
11.206341141439879,-0.09531575626433746,0.23336603079539464,0.4833000725353169,0.5166999274667061
11.211274959803244,-0.05366229812842462,0.21378574786538473,0.48334605940589287,0.5166539405961312
11.21620877816661,-0.09114891185304211,0.20796118410987155,0.4833435744004799,0.5166564256015443
11.221142596529976,-0.05164018892384585,0.21395995688565983,0.48311229796150307,0.5168877020405224
11.226076414893344,-0.0863609175535992,0.22006816796061968,0.4825511575803942,0.5174488424216325
11.231010233256708,-0.0456492204837532,0.2217184415874568,0.48217833755970524,0.5178216624423222
11.235944051620073,-0.0834378124635157,0.23669456651009418,0.4821400086251465,0.5178599913768823
11.240877869983441,-0.04672065214110285,0.2509867627905069,0.4821567057272896,0.5178432942747404
11.245811688346805,-0.09058364082911734,0.2569442314092176,0.48183109143090674,0.5181689085711216
11.250745506710173,-0.05267408411369291,0.2633177337198464,0.4818458080250217,0.518154191977002
11.255679325073539,-0.09508193270124901,0.25239173225515354,0.4817556023416194,0.5182443976603995
11.260613143436904,-0.05476776796320095,0.24829881771760398,0.4812111655208232,0.5187888344811957
11.26554696180027,-0.09127048988550655,0.2591933785260413,0.48117223176843366,0.5188277682335868
11.270480780163636,-0.04791447527698157,0.27216221621307485,0.48129601977993713,0.5187039802220846
11.275414598527004,-0.08674321907753195,0.2739100204371408,0.48107062061489736,0.5189293793871252
11.280348416890368,-0.049844291730694164,0.2670283153311036,0.4811573161384631,0.5188426838635608
11.285282235253733,-0.08739326489477815,0.25734308893948177,0.48102850057493673,0.5189714994270882
11.290216053617101,-0.04853853063124628,0.2496800593635286,0.48091183881643174,0.519088161185594
11.295149871980465,-0.08108694927635655,0.2442113445935397,0.4809150266563947,0.5190849733456319
11.300083690343833,-0.04162601287077485,0.25211172137508375,0.48098201963250076,0.5190179803695258
11.305017508707198,-0.0882607520892526,0.25277062762235497,0.4811208786242904,0.5188791213777367
11.309951327070562,-0.053300720672422315,0.25370577270185424,0.4811518374167122,0.5188481625853146
11.31488514543393,-0.09292724527628309,0.25610651022673836,0.4811394781720996,0.5188605218299263
11.319818963797296,-0.04094680478892884,0.24844681575532615,0.48082472385928005,0.5191752761427451
11.324752782160662,-0.08348892551715892,0.24505293135860573,0.48099007771464813,0.5190099222873752
11.329686600524028,-0.048997235403753656,0.24794325597796868,0.4809661804002243,0.5190338196017981
11.334620418887393,-0.0925959836229659,0.24751133177619927,0.48040056031726486,0.5195994396847613
11.339554237250761,-0.05117895587849655,0.23613847369135382,0.4806004397543386,0.5193995602476911
11.344488055614125,-0.09480782244379672,0.24481557496314144,0.48031278197616745,0.5196872180258666
11.349421873977493,-0.05619563105437913,0.2522217066460321,0.48029320322524255,0.5197067967767951
11.354355692340858,-0.08609568992084243,0.2540388180268347,0.48029018785857347,0.519709812143466
11.359289510704222,-0.03909606625339643,0.26743240951779546,0.4802854658769364,0.5197145341251072
11.36422332906759,-0.08803692822614138,0.2753721336300387,0.4805780370622001,0.519421962939845
11.369157147430956,-0.05605211607055259,0.28004820455856033,0.4805276062455265,0.5194723937565195
11.374090965794322,-0.0947879747791257,0.28678910545918085,0.4807173594814212,0.5192826405206271
11.379024784157687,-0.05287095999374229,0.2971345861821283,0.4810206095061536,0.5189793904958955
11.383958602521053,-0.08787215711655938,0.30066834330047476,0.48081787458158276,0.5191821254204663
11.388892420884419,-0.05309646982130319,0.2829228484274728,0.4805714104512379,0.5194285895508098
11.393826239247785,-0.09024095994586644,0.27159328166490165,0.4808649936528726,0.5191350063491753
11.398760057611153,-0.06360899446301436,0.2664391927177043,0.48111797093195796,0.5188820290700902
11.403693875974517,-0.10196775728687314,0.26379691755276724,0.48086982714707815,0.5191301728549693
11.408627694337882,-0.05790812307048018,0.2548191099611644,0.48084284841128233,0.519157151590763
11.41356151270125,-0.08509766913898505,0.25756508576115367,0.48127722226064223,0.518722777741402
11.418495331064616,-0.05417817021265831,0.2695471369290436,0.48110726989529534,0.5188927301067516
11.423429149427982,-0.0932242857016337,0.27426812430025405,0.48127095913861423,0.5187290408634342
11.428362967791347,-0.06184312068525007,0.27470912161457967,0.48142381821518593,0.5185761817868645
11.433296786154713,-0.09439975955308658,0.2627181742506848,0.48131747499971583,0.5186825250023354
11.438230604518079,-0.06507862218089361,0.2513813987910629,0.48146533612361253,0.5185346638784399
11.443164422881445,-0.08896320570873513,0.2520053326277494,0.48102469419433397,0.5189753058077214
11.44809824124481,-0.05485617691763849,0.25514840780882597,0.48095946810411155,0.5190405318979462
11.453032059608176,-0.09667913107869928,0.24955902781253947,0.4808956618411067,0.5191043381609535
11.457965877971542,-0.07142917660142112,0.2563362878166512,0.4809740478796323,0.5190259521224302
11.46289969633491,-0.09846049070872206,0.27740340039685873,0.4808598039109331,0.5191401960911299
11.467833514698274,-0.06706627931052188,0.2859343285283393,0.4804802825949435,0.5195197174071218
11.47276733306164,-0.09409059928688925,0.2805590602497492,0.4802982844332678,0.5197017155687986
11.477701151425007,-0.06811465046836639,0.26294063453492356,0.48016175666380256,0.519838243338264
11.482634969788371,-0.0999201263937094,0.24968327043697036,0.4802978240081481,0.5197021759939191
11.487568788151739,-0.07344294856166722,0.24888973605957282,0.4802345098841975,0.5197654901178712
11.492502606515105,-0.09903118640222221,0.24232167391309925,0.47995957074451373,0.5200404292575567
11.497436424878469,-0.07373185296035248,0.2264212423298903,0.47971568230713,0.5202843176949411
11.502370243241836,-0.09662284970769164,0.255949526557687,0.47951503625166836,0.5204849637504041
11.507304061605202,-0.07539278650387528,0.26899164954898586,0.4797673028750667,0.5202326971270073
11.51223787996857,-0.10306211668040882,0.2661320053643664,0.4801996259019613,0.5198003741001136
11.517171698331934,-0.080270790166685,0.2430009966572218,0.48059086405782314,0.5194091359442533
11.5221055166953,-0.10148118934107746,0.2345095000643763,0.4807451419172374,0.5192548580848395
11.527039335058667,-0.0776189159068514,0.23799188728534662,0.48031972268576306,0.5196802773163138
11.531973153422031,-0.10173804667773778,0.2598771886479887,0.4799451544916827,0.5200548455103957
11.536906971785399,-0.07518459207237899,0.266377038513739,0.48016072845484087,0.5198392715472395
11.541840790148765,-0.09568329473831497,0.26460075899124996,0.4803318149065017,0.5196681850955795
11.546774608512129,-0.08074627293317953,0.263832461218233,0.48055291720883103,0.5194470827932524
11.551708426875496,-0.10460661252267772,0.25111111895968213,0.4802219522673752,0.5197780477347105
11.556642245238862,-0.07505375488578836,0.23816114733370378,0.4802402049405391,0.519759795061549
11.561576063602228,-0.09259301963505571,0.24025623641925184,0.48047147634834075,0.5195285236537504
11.566509881965594,-0.07039255553286287,0.25400422663269195,0.4805817920413699,0.5194182079607227
11.57144370032896,-0.09881128957157656,0.26272845819964463,0.4812491166443698,0.518750883357724
11.576377518692325,-0.08245014443179821,0.28208757212207686,0.48126008916387614,0.5187399108382194
11.581311337055691,-0.10032450213128802,0.28666005905962144,0.48145414533265174,0.5185458546694452
11.586245155419059,-0.07317754280769569,0.28422233553301673,0.4816115732003236,0.5183884268017759
11.591178973782425,-0.09414604617259892,0.28023685820026145,0.4812505168973767,0.5187494831047216
11.596112792145789,-0.07452578742213647,0.2705470715588418,0.48174659297315,0.5182534070289463
11.601046610509156,-0.10188662416068169,0.26794665446830424,0.48192910524682886,0.5180708947552667
11.605980428872522,-0.07847932718035842,0.2596140839987905,0.4820258472736142,0.517974152728481
11.610914247235888,-0.0998515260045939,0.24789645367866975,0.4820815542993387,0.5179184457027565
11.615848065599254,-0.07114097912668255,0.25280866320541706,0.4821607156111928,0.5178392843909014
11.62078188396262,-0.0994803546424313,0.25486438294481184,0.48240995905291356,0.5175900409491807
11.625715702325985,-0.07781785570436184,0.2472611235058293,0.4821532885511495,0.5178467114509463
11.630649520689351,-0.10292990991240682,0.2447552339244573,0.48270938445554584,0.5172906155465514
11.635583339052719,-0.07999988835026536,0.2466657288666615,0.4828541685495489,0.5171458314525497
11.640517157416083,-0.10894403116391697,0.25241152585849824,0.4828014692789954,0.5171985307231044
11.645450975779449,-0.08322633364427034,0.24750412856072151,0.4832084049516077,0.5167915950504964
11.650384794142816,-0.10070529800995505,0.251192263795839,0.4832299559652287,0.5167700440368772
11.65531861250618,-0.07761502022217998,0.2583395621878816,0.48347257853303427,0.5165274214690756
11.660252430869548,-0.10145612332193309,0.2689756939467251,0.4835049647447991,0.5164950352573144
11.665186249232914,-0.08268708738289521,0.27102396322324007,0.4833701878962479,0.5166298121058692
11.67012006759628,-0.10307760037998052,0.2867917311230382,0.48298411553447906,0.517015884467642
11.675053885959645,-0.08618234584035259,0.29508897406094187,0.48282823365225475,0.5171717663498653
11.679987704323011,-0.10869018204924759,0.2955127869836568,0.4827203225832002,0.5172796774189182
11.684921522686379,-0.09192185971804595,0.29949171881120284,0.482692113396392,0.5173078866057254
11.689855341049743,-0.10807155674678143,0.2935662952194152,0.4825391922213869,0.5174608077807299
11.694789159413109,-0.08714908765538533,0.28385681169045496,0.48259687366153187,0.5174031263405847
11.699722977776476,-0.10448786834147814,0.26183231248753014,0.4828178852933794,0.5171821147087372
11.70465679613984,-0.08801407514315432,0.232015076028561,0.4827561113245856,0.5172438886775315
11.709590614503208,-0.10491727040456299,0.2271475698298817,0.48294518625294997,0.517054813749168
11.714524432866574,-0.08640958739658487,0.2306839538769978,0.48295610308827536,0.5170438969138431
11.719458251229938,-0.10500817636176965,0.22753291008725401,0.4826823340906604,0.5173176659114597
11.724392069593305,-0.09062550609020711,0.2274102062564938,0.48249464867104264,0.5175053513310778
11.729325887956671,-0.10660313339679048,0.23297980986934255,0.4824662237128718,0.51753377628925
11.734259706320035,-0.08802271805718533,0.23628505600996255,0.48228809346512014,0.5177119065370027
11.739193524683403,-0.10579890137641693,0.23413415697449025,0.4824289046781688,0.5175710953239557
11.744127343046769,-0.08912681983805051,0.23895582683877165,0.48278959224207185,0.5172104077600532
11.749061161410136,-0.1026470535765391,0.24137195454019,0.4825470818453565,0.5174529181567635
11.7539949797735,-0.08930824749302496,0.24582437928944778,0.4825574822882855,0.5174425177138299
11.758928798136866,-0.10632916080136572,0.23989714397439407,0.4825327371853802,0.5174672628167334
11.763862616500234,-0.09649863015603811,0.24209509888129824,0.48232102584229153,0.5176789741598232
11.768796434863598,-0.11427094567651448,0.25685105382150974,0.4823283882223935,0.5176716117797225
11.773730253226965,-0.10005161957255307,0.2657885839851412,0.4822242692914605,0.5177757307106562
11.778664071590331,-0.11528714314274771,0.2629190938513046,0.4820593919921109,0.5179406080100066
11.783597889953695,-0.10215633544228789,0.2478201137897156,0.48227368102649526,0.517726318975624
11.788531708317063,-0.11373065181008027,0.2369403356411735,0.48248447705505443,0.5175155229470649
11.793465526680428,-0.0950372355876265,0.2431538872791969,0.4827421328093803,0.5172578671927404
11.798399345043794,-0.1083157744187333,0.24762083676775182,0.4828936485398069,0.5171063514623129
11.80333316340716,-0.09748763130534317,0.25545609928084806,0.4827916719067888,0.5172083280953318
11.808266981770526,-0.11465336638746931,0.26301425347104557,0.483177904141247,0.5168220958608736
11.813200800133892,-0.10153445374994458,0.27459900760676953,0.48288705858048514,0.517112941421635
11.818134618497258,-0.11631292041351332,0.27087192329661464,0.48283418696967056,0.5171658130324484
11.823068436860625,-0.10269864739627055,0.2734035988152327,0.4826346228957303,0.517365377106388
11.828002255223991,-0.11380483679421921,0.27282032459448813,0.482667903432975,0.5173320965691424
11.832936073587355,-0.10097267286587146,0.27066470605551346,0.4825502879003092,0.5174497121018099
11.837869891950723,-0.11325753111580857,0.2600793693656791,0.4826588003780181,0.5173411996241049
11.842803710314088,-0.0997889756025524,0.24440768988797928,0.4826032342108631,0.5173967657912624
11.847737528677454,-0.11076474371199263,0.2485361224965229,0.48253436833574,0.5174656316663903
11.85267134704082,-0.09736320805674527,0.2632410209439457,0.482498999963952,0.5175010000381807
11.857605165404186,-0.10797631800041924,0.2512505125054927,0.4824458491137588,0.5175541508883764
11.862538983767552,-0.098759798207191,0.2368806375022643,0.48259101549403105,0.5174089845081066
11.867472802130917,-0.11246911333730339,0.25400692735270575,0.4825255996454337,0.5174744003567056
11.872406620494285,-0.10016949337852578,0.26446323786322445,0.4823232161669598,0.5176767838351803
11.87734043885765,-0.10868199227956785,0.258708533398293,0.4821643031464036,0.517835696855738
11.882274257221015,-0.0990224582350754,0.2529309306312895,0.4819605962605887,0.518039403741553
11.887208075584383,-0.1118040164688906,0.2560914911549469,0.48195825498317774,0.5180417450189627
11.892141893947747,-0.09894878198019973,0.2591661269955366,0.4820626646633653,0.517937335338774
11.897075712311114,-0.10921962463843782,0.26919865067901544,0.4817933016433439,0.5182066983587955
11.90200953067448,-0.09580966703818129,0.26572843019303716,0.48166148266067793,0.5183385173414602
11.906943349037846,-0.10792682464318501,0.26749240545063935,0.4815329383907699,0.5184670616113669
11.911877167401212,-0.09542834481539736,0.27080033868247483,0.48155975647382954,0.5184402435283048
11.916810985764577,-0.10764199158033642,0.27493549153016267,0.4816073996046308,0.5183926003975049
11.921744804127945,-0.09273597167990538,0.27058976282408964,0.48166434827833826,0.5183356517237998
11.926678622491309,-0.10319348947607336,0.25940032375018107,0.4814647692938871,0.5185352307082528
11.931612440854675,-0.09151842752470611,0.26305072085896686,0.4817817609768032,0.5182182390253378
11.936546259218042,-0.10319349036217186,0.274991897543522,0.4818487389810367,0.5181512610211056
11.941480077581407,-0.09156109345903861,0.2736309319228235,0.48210414201272483,0.5178958579894192
11.946413895944774,-0.10445466029278785,0.27099632889563385,0.4818674980913371,0.5181325019108103
11.95134771430814,-0.09473090930244948,0.28877228724672194,0.4821120307165536,0.517887969285595
11.956281532671504,-0.10697815996474459,0.2983789988469787,0.48210349612634296,0.5178965038758081
11.961215351034872,-0.09694854463822161,0.2955790301954173,0.48229294684655594,0.5177070531555965
11.966149169398237,-0.10710954692255481,0.2944249775224363,0.4819208389195145,0.5180791610826392
11.971082987761603,-0.09486384175241046,0.28101736442707614,0.4816806939480729,0.5183193060540822
11.976016806124969,-0.10433412971243701,0.2633370883695356,0.48200904824183416,0.5179909517603215
11.980950624488335,-0.09396285048767483,0.2612870297311102,0.4822026958492479,0.5177973041529077
11.985884442851702,-0.10384504514111964,0.2750008943288893,0.4822336299609767,0.5177663700411792
11.990818261215066,-0.09432607979095359,0.2756909510526324,0.4821428577119158,0.5178571422902418
11.995752079578434,-0.10499751236228408,0.28211122435813835,0.48197358420679054,0.5180264157953688
12.0006858979418,-0.09497973297094106,0.29507015941294074,0.48181051045751294,0.5181894895446474
12.005619716305164,-0.10607471721599707,0.29674847919832137,0.48210064899914973,0.5178993510030121
12.010553534668531,-0.09525519127601408,0.3017599939309311,0.4817119986123107,0.5182880013898529
12.015487353031897,-0.10600397944219937,0.30639004162763833,0.4817753916607812,0.5182246083413838
12.020421171395263,-0.09651205847491007,0.2956412747511832,0.4819856086699936,0.5180143913321708
12.025354989758629,-0.10686898164614082,0.2791123235083659,0.48184966088654163,0.5181503391156226
12.030288808121995,-0.09650589285322918,0.27502757828188457,0.48202662766776483,0.5179733723344007
12.03522262648536,-0.10811260626799626,0.2731226621722663,0.4816995870082125,0.5183004129939548
12.040156444848726,-0.09865929243380556,0.2745040236418868,0.4813464039290005,0.5186535960731673
12.045090263212092,-0.10885736836003708,0.2748752626679984,0.48109021133972446,0.518909788662445
12.050024081575458,-0.097721279289017,0.27348541533786985,0.48106909758798155,0.5189309024141902
12.054957899938824,-0.10766243675377142,0.2680027182759703,0.48092024414028645,0.5190797558618868
12.059891718302191,-0.09681513090876687,0.25298719848599466,0.4809517715707052,0.5190482284314712
12.064825536665555,-0.10604175686550307,0.24679593041805628,0.48089350916913,0.5191064908330485
12.069759355028921,-0.09591635751271996,0.24403246624890101,0.48102184847580104,0.5189781515263784
12.074693173392289,-0.10801185394373224,0.22644241527971073,0.4811057876726703,0.5188942123295104
12.079626991755655,-0.0998233711247988,0.21625325822822958,0.4814253430650599,0.5185746569371227
12.08456081011902,-0.10909999058617181,0.22024236013018922,0.48126831234609,0.5187316876560955
12.089494628482386,-0.09709580326428854,0.2314477126075113,0.48113860396634656,0.5188613960358388
12.094428446845752,-0.10750353206803565,0.24171193481535785,0.4811217118382518,0.5188782881639308
12.099362265209118,-0.09741555824058987,0.2477272291025268,0.48102317356356944,0.5189768264386119
12.104296083572484,-0.10818825434831306,0.2494821563351615,0.4816072026075517,0.5183927973946295
12.109229901935851,-0.09815102089453631,0.23193521691429425,0.48163524809313624,0.5183647519090442
12.114163720299215,-0.11007759689544773,0.22508515515333952,0.48180353254965064,0.5181964674525283
12.119097538662581,-0.0981553526320932,0.21035028940394415,0.48159407634262286,0.5184059236595563
12.124031357025949,-0.11243827331956945,0.2055773627106627,0.4817340548202236,0.5182659451819558
12.128965175389313,-0.10448523718262752,0.2179012528284661,0.4817153351494998,0.518284664852681
12.13389899375268,-0.11559852064625596,0.23713084472100923,0.48146778525441336,0.5185322147477684
12.138832812116046,-0.10399174110436371,0.2524446404977586,0.4817013305349927,0.5182986694671903
12.14376663047941,-0.11508185659786399,0.2587075334517806,0.48178719021025074,0.5182128097919353
12.148700448842778,-0.10554059615673884,0.26625782163062384,0.4825097045803692,0.5174902954218185
12.153634267206144,-0.11153092569257161,0.26344731460859117,0.482568034957039,0.5174319650451518
12.158568085569511,-0.10344144721732575,0.25597545175488157,0.4823515643297098,0.5176484356724861
12.163501903932875,-0.11412998647383324,0.24959281298536112,0.4820248342308712,0.5179751657713272
12.168435722296241,-0.10686197568044947,0.2526189176491658,0.4823484596987116,0.5176515403034906
12.173369540659609,-0.11507486836816673,0.26029539560255793,0.4824229501533205,0.5175770498488828
12.178303359022973,-0.10521871472648281,0.2723854665279375,0.4823483508422365,0.5176516491599653
12.18323717738634,-0.11166620930285572,0.2736004262366538,0.4824252820031932,0.5175747179990079
12.188170995749706,-0.10391314044192569,0.26643298457879416,0.4827812006019384,0.5172187994002619
12.19310481411307,-0.11039368382351833,0.25237139605971737,0.4826608896063339,0.5173391103958651
12.198038632476438,-0.10050426966629183,0.2448680838233595,0.48263889839890484,0.5173611016032948
12.202972450839804,-0.1038258676478233,0.23890010269188433,0.4827220302797643,0.5172779697224363
12.20790626920317,-0.0960819608088129,0.23368065646018044,0.48271629578112213,0.517283704221079
12.212840087566535,-0.10374048175468353,0.24100320910592216,0.4829737223308427,0.5170262776713592
12.217773905929901,-0.09584361582955694,0.24962594167814886,0.4830368488990073,0.5169631511031948
12.222707724293267,-0.10217661996854283,0.25186435275708796,0.48284684377413717,0.5171531562280657
12.227641542656633,-0.0955044453945385,0.24871856930564296,0.4826266560669076,0.5173733439352971
12.23257536102,-0.10279624674094476,0.23729989067300467,0.48257783696290674,0.5174221630392984
12.237509179383366,-0.10269445648047734,0.22977167880806487,0.48291249430592875,0.5170875056962777
12.24244299774673,-0.10785260922626336,0.23451816894538793,0.48307475866673977,0.5169252413354676
12.247376816110098,-0.09895463590791637,0.2396532248580379,0.4834997137215137,0.5165002862806901
12.252310634473464,-0.10143400076455932,0.2562202916537341,0.48334173059856844,0.516658269403631
12.25724445283683,-0.10114287933566896,0.2738033182676513,0.483390745424514,0.5166092545776819
12.262178271200195,-0.10955152301669172,0.2762510353838357,0.4830573550674895,0.5169426449347079
12.267112089563561,-0.10698741687394646,0.27360039395728797,0.48313711725497077,0.5168628827472276
12.272045907926927,-0.11193917326682831,0.263718013388416,0.48250889725621243,0.5174911027459874
12.276979726290293,-0.11196631473139285,0.26279857459200734,0.48250044368364436,0.5174995563185568
12.28191354465366,-0.12296497476743279,0.24963577741099388,0.4822049602041388,0.5177950397980633
12.286847363017024,-0.12493822174090108,0.248891926012335,0.48220595871813066,0.5177940412840722
12.29178118138039,-0.12288040602603299,0.24629703211569054,0.48222892114484545,0.5177710788573582
12.296714999743758,-0.11254098956293936,0.2410417775812698,0.4821656061104339,0.5178343938917702
12.301648818107122,-0.10901342058886587,0.2406534230744608,0.4822774190653478,0.5177225809368569
12.30658263647049,-0.1067985250173571,0.2398604178270274,0.48237141873924133,0.5176285812629641
12.311516454833855,-0.1151551763386018,0.2425196216581395,0.48233118290125804,0.5176688171009461
12.316450273197221,-0.11415143100250068,0.23663239662863741,0.48273287754386535,0.5172671224583376
12.321384091560587,-0.1162482451741497,0.2395708948348875,0.48320412909217686,0.5167958709100253
12.326317909923953,-0.11226563064975252,0.24373571489339171,0.48318744760994853,0.5168125523922519
12.331251728287318,-0.11246112360161478,0.25358096186607154,0.4833019221865987,0.5166980778156026
12.336185546650684,-0.1102396353923971,0.24333012518209973,0.4833797534237179,0.5166202465784869
12.34111936501405,-0.11492089686787044,0.2480236120722288,0.4835381257084391,0.5164618742937696
12.346053183377418,-0.10796197641950861,0.2547644819919932,0.48338565213881957,0.5166143478633934
12.350987001740782,-0.11173029590670593,0.2600399029151204,0.48342738448506173,0.5165726155171542
12.355920820104147,-0.10559437061952577,0.26911151645298265,0.4833529954913602,0.5166470045108584
12.360854638467515,-0.11310141214815812,0.2833403269015347,0.4830873402180972,0.5169126597841246
12.36578845683088,-0.1065000761996108,0.289037197215874,0.48340555483494796,0.5165944451672754
12.370722275194247,-0.12117894556647951,0.2960836974954718,0.4833716068173184,0.5166283931849057
12.375656093557613,-0.10820204228936017,0.31328843479773066,0.4838190389323481,0.5161809610698781
12.380589911920977,-0.11648660191450283,0.31386654900719996,0.48385310208460197,0.5161468979176251
12.385523730284344,-0.10692283829805571,0.3127654409364812,0.48409770454112544,0.5159022954611016
12.39045754864771,-0.11599726746686038,0.30845513464912544,0.48419343208033344,0.5158065679218917
12.395391367011078,-0.10770475165228184,0.30304159097596695,0.48420315702830435,0.5157968429739215
12.400325185374442,-0.12170098189608389,0.3063874653878241,0.48417280545044794,0.5158271945517775
12.405259003737807,-0.10718808679275744,0.3015931816912738,0.4843112396751519,0.5156887603270728
12.410192822101175,-0.11782980491254501,0.27794822001998715,0.4837419536800682,0.5162580463221546
12.415126640464539,-0.11303941075436486,0.2619982995414354,0.48345930814097543,0.5165406918612471
12.420060458827907,-0.11352646611838509,0.2552635006382136,0.4833780805816699,0.5166219194205551
12.424994277191272,-0.11102460044110841,0.24698819217295004,0.483140614009007,0.5168593859932198
12.429928095554637,-0.12402450425342103,0.23722759414406344,0.4833691898550622,0.5166308101471655
12.434861913918004,-0.10681849579810403,0.24446613846763948,0.4835474795499718,0.5164525204522571
12.43979573228137,-0.12068212748328933,0.25417433944699724,0.4835189141683402,0.5164810858338909
12.444729550644736,-0.11437065671634876,0.2654801190047484,0.4837397283479934,0.516260271654241
12.449663369008102,-0.11909110205563957,0.26917800358699656,0.483988004318013,0.5160119956842233
12.454597187371467,-0.107399167150604,0.2787616899523625,0.48409373468216954,0.5159062653200694
12.459531005734833,-0.11677480406237015,0.2768023603599076,0.48409757048221663,0.5159024295200237
12.464464824098199,-0.1058586741820163,0.2719758406094294,0.48404859450082716,0.5159514055014146
12.469398642461567,-0.11808297828063949,0.2681710618946222,0.4844044031626792,0.5155955968395647
12.47433246082493,-0.11864655194601167,0.2684215664214624,0.4844833274911881,0.5155166725110564
12.479266279188296,-0.121760142641575,0.26431905470561184,0.4847709524476806,0.5152290475545641
12.484200097551664,-0.10475518342856645,0.27147176721722255,0.4850309708245637,0.514969029177682
12.48913391591503,-0.11238673366482027,0.2756493150908772,0.4850472714966376,0.5149527285056092
12.494067734278396,-0.11187773220645941,0.27621205392473286,0.4849847366547404,0.515015263347508
12.499001552641761,-0.12153198409604887,0.2726528654291777,0.4848107877027241,0.5151892122995249
12.503935371005127,-0.1065335583862998,0.2524398142169106,0.48468303100870436,0.5153169689935466
12.508869189368493,-0.11616536464480262,0.2577978216955428,0.48482032239306294,0.5151796776091886
12.513803007731859,-0.10904156501267803,0.25109888729654756,0.4851928792180584,0.5148071207841948
12.518736826095227,-0.11872614134603689,0.24089736035045456,0.48497503528065794,0.5150249647215971
12.52367064445859,-0.10181374917412545,0.2473459906242409,0.4847720532374957,0.5152279467647587
12.528604462821956,-0.11576284751134897,0.2574750605077945,0.48464984949782935,0.5153501505044257
12.533538281185324,-0.11632897440868163,0.25752229440265306,0.48449924611555156,0.5155007538867052
12.538472099548688,-0.1174885547985683,0.2560935205850039,0.4844342195578318,0.5155657804444267
12.543405917912056,-0.11118089125902872,0.2668704317190116,0.48416576268130695,0.5158342373209525
12.548339736275421,-0.1210214581581182,0.2658198174227082,0.4836737681152424,0.5163262318870195
12.553273554638785,-0.11690876345326247,0.2642753478669493,0.48363056552800915,0.5163694344742548
12.558207373002153,-0.12328368038933563,0.2585432081041846,0.48364976213909067,0.5163502378631761
12.563141191365519,-0.10469603287770557,0.25243484664976207,0.4839427349169524,0.5160572650853175
12.568075009728886,-0.1150779346574891,0.2295964839367349,0.4838321635826282,0.5161678364196426
12.57300882809225,-0.1174283443627628,0.22804049413647484,0.4834795604068344,0.5165204395954377
12.577942646455616,-0.12327929520058994,0.23132232401371872,0.48354114084787897,0.5164588591543946
12.582876464818984,-0.11104467685007441,0.23324799237850363,0.4836134075646623,0.5163865924376134
12.587810283182348,-0.11863744816613572,0.24235222057190783,0.4835290465155237,0.5164709534867538
12.592744101545716,-0.10350731357033237,0.23591856247353468,0.4832985623035242,0.5167014376987512
12.597677919909081,-0.11397540861400968,0.2399411487985947,0.48347455382300114,0.5165254461792729
12.602611738272445,-0.11128091073515431,0.24511302830734352,0.4836480752801506,0.5163519247221227
12.607545556635813,-0.12345167274939822,0.24690493647038292,0.4838097850781102,0.5161902149241631
12.612479374999179,-0.10818286824308351,0.2493649927493123,0.4838819778535752,0.5161180221486978
12.617413193362543,-0.11517039481261589,0.2704946763394959,0.4835171478720259,0.5164828521302458
12.62234701172591,-0.10333059543906752,0.28481901998233355,0.48342676511466437,0.5165732348876082
12.627280830089276,-0.11157764279868786,0.289137465329488,0.48323384113334067,0.5167661588689333
12.632214648452642,-0.10309378876738862,0.29563600743643115,0.483450481653813,0.5165495183484624
12.637148466816008,-0.12196608935199876,0.2980561492676578,0.48380762598795896,0.5161923740143183
12.642082285179374,-0.11643183012297723,0.29435648631753564,0.4837535982217657,0.5162464017805132
12.647016103542741,-0.12498364516310806,0.29747090009183647,0.48359192698766884,0.5164080730146139
12.651949921906105,-0.11275405383800902,0.2891448013358346,0.4835373341277925,0.5164626658744919
12.656883740269473,-0.12333648144880945,0.28541125445810617,0.4832304018708514,0.5167695981314379
12.661817558632839,-0.11116109641044122,0.274582542777932,0.4830286921299978,0.5169713078722951
12.666751376996203,-0.12323707771391124,0.2588303933600314,0.48303890854134274,0.5169610914609541
12.67168519535957,-0.11170754966117066,0.2507159715588168,0.48297622655968087,0.5170237734426177
12.676619013722936,-0.12321287631689681,0.24161022358989684,0.48286962132789213,0.517130378674405
12.681552832086302,-0.11044844502841478,0.2395628449184514,0.4832207292620453,0.5167792707402513
12.686486650449668,-0.12385297006367994,0.2557366884501272,0.4832187701249658,0.5167812298773293
12.691420468813034,-0.10876756808707197,0.2637317039155569,0.48337079622600115,0.5166292037762925
12.6963542871764,-0.12313725696844692,0.2603035464460014,0.4834177065064249,0.5165822934958699
12.701288105539765,-0.10923591344112275,0.2621416388952202,0.48336318842364456,0.5166368115786503
12.706221923903133,-0.11870780440543881,0.27129351817807207,0.4834467255724051,0.5165532744298899
12.711155742266497,-0.10342298314039229,0.268318168661857,0.483434227342923,0.5165657726593728
12.716089560629863,-0.11759735747184415,0.2534893048746126,0.48327570951059273,0.5167242904917038
12.72102337899323,-0.10304187804228587,0.25112907399136053,0.482959058101983,0.5170409419003146
12.725957197356596,-0.11720577941998761,0.2467903490770555,0.4834246185068895,0.5165753814954095
12.730891015719962,-0.10591429674928492,0.25160509336955184,0.48298341887327967,0.5170165811290203
12.735824834083328,-0.12354062138248866,0.26345186182612423,0.4830644934382943,0.5169355065640072
12.740758652446694,-0.11713871580784657,0.2733827960731169,0.482652279038099,0.5173477209642043
12.74569247081006,-0.1292543317753473,0.2721616964278648,0.4826651107044823,0.5173348892978193
12.750626289173425,-0.11329610523507103,0.27422676690928915,0.48274042600250866,0.5172595739997881
12.755560107536793,-0.12356258851135041,0.27234532683757234,0.48291084062324424,0.5170891593790479
12.760493925900157,-0.11158087644829175,0.2644937079270507,0.48281069456711584,0.5171893054351757
12.765427744263523,-0.12354556950451358,0.2569379004816208,0.48304927674501724,0.5169507232572756
12.77036156262689,-0.1124801489341275,0.25433376149576054,0.48273829803705404,0.5172617019652402
12.775295380990254,-0.126432271452832,0.2592970326688608,0.48291117548082496,0.51708882452147
12.780229199353622,-0.11369755066522863,0.27049713713538664,0.4828954132599368,0.517104586742359
12.785163017716988,-0.1271742884699404,0.2700752803994924,0.48324996451512964,0.5167500354871676
12.790096836080352,-0.1133869908596429,0.2658688707950136,0.4832084375652854,0.5167915624370123
12.79503065444372,-0.12321652242218745,0.2549224630970533,0.48324080163978733,0.516759198362511
12.799964472807085,-0.10780599357016211,0.26220025613486647,0.4827461172090702,0.5172538827932285
12.804898291170453,-0.12017695524428802,0.2669990703521863,0.482566919932716,0.5174330800695831
12.809832109533817,-0.10335594413146033,0.2579906532295699,0.48250266931141333,0.5174973306908853
12.814765927897183,-0.11523857071599647,0.2581133520608202,0.4825526137949974,0.5174473862073002
12.81969974626055,-0.10469627731011977,0.27971933316115455,0.4828499284028719,0.5171500715994253
12.824633564623914,-0.12027168966290265,0.28827623601702757,0.4828609290059539,0.5171390709963423
12.829567382987282,-0.10445181317633848,0.28936839862206126,0.48326046911867776,0.5167395308836175
12.834501201350648,-0.11872275946670825,0.29672097275481635,0.48341135266632235,0.5165886473359764
12.839435019714012,-0.10200695318155285,0.29665626255750105,0.4834629636110794,0.5165370363912226
12.84436883807738,-0.11636190752718367,0.28146160166023537,0.4834403551464605,0.5165596448558453
12.849302656440745,-0.10108897553992825,0.26953763769515104,0.48323792161454243,0.516762078387767
12.854236474804111,-0.1135416831543402,0.25728108314453024,0.48268793213230693,0.5173120678700039
12.859170293167477,-0.09865585843257035,0.2631292589083909,0.4825729121669336,0.5174270878353807
12.864104111530843,-0.11383012106339496,0.27336366164666065,0.4820979855786885,0.5179020144236272
12.869037929894208,-0.10204057922021974,0.2757331883330327,0.48185538241817666,0.5181446175841402
12.873971748257574,-0.11743106461774007,0.28878862273477446,0.4817928825697718,0.5182071174325467
12.878905566620942,-0.10047297281203825,0.27562573065856744,0.48169910739813754,0.5183008926041819
12.883839384984308,-0.11420650512574076,0.25410340963026107,0.4815166540700513,0.5184833459322683
12.888773203347672,-0.09734674265621164,0.23972878211660387,0.4812782894030342,0.5187217105992835
12.89370702171104,-0.11032637195941922,0.23722530555909097,0.4815993757062101,0.5184006242961074
12.898640840074405,-0.09612634692187318,0.25079034629170427,0.481995177516975,0.5180048224853421
12.903574658437769,-0.11208957547155879,0.2770417189565716,0.48172821607643124,0.5182717839258849
12.908508476801137,-0.09796820239684945,0.30351692523578366,0.4818621049689007,0.5181378950334131
12.913442295164502,-0.11485417736043688,0.3181280126184934,0.4818607751672905,0.5181392248350215
12.918376113527868,-0.10172537681274285,0.32445167573374883,0.48175085935991036,0.5182491406424039
12.923309931891234,-0.11646682168492578,0.3224904765730482,0.481502811053457,0.5184971889488595
12.9282437502546,-0.10092765686182265,0.3182840727952796,0.4815759789434916,0.518424021058827
12.933177568617966,-0.11703246809856724,0.32555477563546686,0.4817886578616391,0.5182113421406797
12.938111386981332,-0.10310481820987111,0.32653620118418714,0.4818294322866762,0.5181705677156448
12.9430452053447,-0.1166926852411179,0.3349284223410017,0.48160231017165744,0.518397689830666
12.947979023708063,-0.10229931672521664,0.3372162275558843,0.4816367879498425,0.5183632120524834
12.952912842071429,-0.11597116784009609,0.32882215367934703,0.481604681887579,0.518395318114749
12.957846660434797,-0.10132020254986696,0.31944195567840095,0.4817930254169695,0.51820697458536
12.96278047879816,-0.114832455802919,0.3053615233485402,0.48186389258729284,0.5181361074150374
12.967714297161528,-0.09925136861792401,0.2944942444439034,0.4821503111994751,0.5178496888028569
12.972648115524894,-0.11232526951578452,0.2816412693541979,0.48223558401252753,0.5177644159898055
12.97758193388826,-0.09635177043813208,0.2896182684461459,0.48245133203853313,0.5175486679638006
12.982515752251626,-0.11023249556927979,0.3016889879477903,0.4824588409932724,0.5175411590090608
12.987449570614992,-0.09604256115045738,0.301232281030525,0.4823383307241176,0.5176616692782164
12.992383388978359,-0.10948035845140854,0.2989128386318505,0.4822035474484837,0.5177964525538516
12.997317207341723,-0.09405531975399961,0.30253826116323745,0.48192207467044595,0.5180779253318913
13.002251025705089,-0.10694485705548962,0.298886315559495,0.48178109017975673,0.518218909822582
13.007184844068457,-0.09298909564115679,0.2944380433358002,0.48184070506340637,0.5181592949389331
13.01211866243182,-0.10754509482178146,0.2939925390027011,0.48200398625820506,0.5179960137441365
13.017052480795188,-0.0929727382344315,0.2974101359673798,0.48211307386266966,0.5178869261396729
13.021986299158554,-0.10726670185069496,0.29993637253029737,0.4820231850438194,0.5179768149585225
13.026920117521918,-0.09181524498599465,0.2987748271523898,0.4820575084569724,0.5179424915453703
13.031853935885286,-0.10587438845823684,0.2845404294763473,0.481793162043718,0.5182068379586259
13.036787754248651,-0.09158564828666071,0.26749617644530893,0.4819821154467616,0.518017884555584
13.041721572612017,-0.1074602048514217,0.26463668403190466,0.4820343923587897,0.5179656076435559
13.046655390975383,-0.09388612178947289,0.25723005387409414,0.4821781770546527,0.5178218229476952
13.051589209338749,-0.1093488275357808,0.2432443914271905,0.48196763605761683,0.5180323639447331
13.056523027702116,-0.0957634414413443,0.23733607537594995,0.4822023754331666,0.5177976245691859
13.06145684606548,-0.11226974592361659,0.2357913998482717,0.4821389250012876,0.5178610750010677
13.066390664428848,-0.09693695840442071,0.24868006974002696,0.4824009266459178,0.5175990733564386
13.071324482792214,-0.11192445947729882,0.24513666366650055,0.4822661032996659,0.5177338967026919
13.076258301155578,-0.09499832299639883,0.25173785701566787,0.48203158468516494,0.517968415317195
13.081192119518946,-0.10925168459718095,0.2581699083080227,0.48197263804865587,0.5180273619537051
13.086125937882311,-0.09067790668339998,0.2759446137049082,0.4816490143351578,0.5183509856672062
13.091059756245677,-0.10660612575362567,0.28878661465373523,0.4815156863998158,0.5184843136025465
13.095993574609043,-0.09188748998190883,0.28359645936814387,0.48192109780544756,0.5180789021969123
13.100927392972409,-0.10831152269322086,0.2826605658476043,0.4815806154650379,0.5184193845373203
13.105861211335775,-0.09369128557918607,0.26951044353998865,0.4814018134288063,0.5185981865735522
13.11079502969914,-0.11074857548938208,0.26152804882448305,0.4812989906395345,0.5187010093628237
13.115728848062508,-0.09321461793320049,0.27138791967669407,0.48166317279304854,0.5183368272093078
13.120662666425872,-0.10946867331903054,0.2744521861975883,0.48186687191101624,0.51813312809134
13.125596484789238,-0.09047396611275921,0.2810740512834644,0.48207545044268707,0.5179245495596703
13.130530303152605,-0.10612646982480375,0.2852698737365948,0.48210285125275554,0.5178971487496036
13.135464121515971,-0.088543461017933,0.2803552494219964,0.4822102244616224,0.5177897755407375
13.140397939879337,-0.10614600813888093,0.2785531993885642,0.48201924678540364,0.5179807532169576
13.145331758242703,-0.08814707655844999,0.2744091026136017,0.48189395735095203,0.5181060426514129
13.150265576606069,-0.1032222230300292,0.27176321630873584,0.48180250539908753,0.5181974946032788
13.155199394969435,-0.08772739358055916,0.27076918266507355,0.48187414726910455,0.518125852733266
13.1601332133328,-0.10350114813255329,0.2775409965856499,0.48193769835044686,0.5180623016519271
13.165067031696168,-0.08337936794547263,0.27952719943735516,0.4820098063328704,0.5179901936695068
13.170000850059532,-0.10034360884396427,0.27346372664257745,0.48218540680544586,0.5178145931969347
13.174934668422898,-0.08306849474591861,0.2717481174556892,0.48218556810371227,0.5178144318986684
13.179868486786265,-0.10227305717760476,0.2613520652135084,0.48212776070609337,0.5178722392962857
13.18480230514963,-0.0839342673417061,0.2570684912298519,0.48224207758621473,0.5177579224161635
13.189736123512995,-0.10580035419173571,0.24700147179253634,0.48239954033304033,0.5176004596693381
13.194669941876363,-0.08851087640904157,0.2585384229645386,0.4824107797287505,0.5175892202736262
13.199603760239727,-0.10661871430898685,0.2707297271866206,0.4822323492953965,0.5177676507069813
13.204537578603095,-0.08981609900150672,0.2689051612973578,0.4820881669585869,0.5179118330437906
13.20947139696646,-0.1114361066487474,0.276180747676442,0.482333369647298,0.5176666303550806
13.214405215329826,-0.0895116086151591,0.2797705400117336,0.48256471047479155,0.5174352895275877
13.219339033693192,-0.10108659079403347,0.26573054639115545,0.4824457090437276,0.5175542909586529
13.224272852056558,-0.080426226861691,0.25356770075500606,0.48224040666467305,0.517759593337708
13.229206670419925,-0.09823773233809555,0.24230836452496135,0.4818229815638357,0.5181770184385461
13.23414048878329,-0.08255053944163505,0.23728109514416978,0.48163722637011913,0.5183627736322639
13.239074307146655,-0.10558855324392633,0.24570719506903363,0.4816926211411245,0.5183073788612599
13.244008125510023,-0.09532310240335995,0.24150724384166558,0.4813279416021753,0.5186720584002091
13.248941943873387,-0.1136559195300097,0.24199290727830314,0.48100647758528303,0.5189935224170964
13.253875762236754,-0.0946840988047462,0.25560766030064314,0.48043541535744694,0.5195645846449277
13.25880958060012,-0.10650364309524296,0.26950865090431153,0.48056473042429604,0.5194352695780771
13.263743398963484,-0.09029800813170562,0.27794919624132114,0.48078185671704615,0.5192181432853286
13.268677217326852,-0.10587134558742756,0.28031539088213114,0.4804692063021044,0.5195307937002717
13.273611035690218,-0.08959754945439764,0.2768652918172391,0.48030645954127166,0.5196935404611053
13.278544854053584,-0.10736855623379808,0.26859826826352323,0.4800418368421259,0.5199581631602527
13.28347867241695,-0.08926730962910127,0.2666900203289168,0.48017716879043704,0.5198228312119424
13.288412490780315,-0.10561179323685085,0.26447669786464895,0.4803274165010664,0.5196725835013136
13.293346309143683,-0.08983030628162317,0.2594096904794539,0.4799576936202822,0.5200423063820991
13.298280127507047,-0.10493289649232207,0.2632834908706143,0.48033567521172743,0.5196643247906535
13.303213945870414,-0.08884721348311725,0.26348126560915197,0.48008752653678455,0.5199124734655967
13.30814776423378,-0.10057960261008216,0.25609417884782365,0.47999964364609177,0.5200003563562902
13.313081582597144,-0.09157640379243517,0.2464844127936079,0.480026122386188,0.5199738776161932
13.318015400960512,-0.10660540811720338,0.2417417026278012,0.47967000230091783,0.5203299977014616
13.322949219323878,-0.09158681294765553,0.24506674330498102,0.4797921328488836,0.5202078671534952
13.327883037687243,-0.1020727848340592,0.23540152495959785,0.4800820432782119,0.5199179567241653
13.33281685605061,-0.08997416790485151,0.22786205794056233,0.4799773977091265,0.5200226022932525
13.337750674413975,-0.10817757713749017,0.22260472677615836,0.47983935490264185,0.5201606450997407
13.342684492777341,-0.09383089243052695,0.24318474733683013,0.4799206326491889,0.5200793673531977
13.347618311140707,-0.10629782722201947,0.269821445935459,0.47995964350365466,0.5200403564987365
13.352552129504074,-0.09141314735643263,0.28694234589336515,0.48004392252234707,0.5199560774800464
13.357485947867438,-0.09749369012392545,0.2899258085793176,0.47984518071778076,0.5201548192846164
13.362419766230804,-0.08610979884277911,0.2993146372208642,0.47957002426605366,0.5204299757363454
13.367353584594172,-0.10253425516597384,0.29763180418115953,0.4794741503412067,0.5205258496611938
13.372287402957536,-0.09845255924721476,0.28298380920288146,0.47973079754429704,0.5202692024581048
13.377221221320903,-0.10421562821274505,0.2786208450585391,0.47980862533684016,0.5201913746655632
13.38215503968427,-0.08354011103587342,0.28593052999207147,0.479467399263557,0.5205326007388473
13.387088858047635,-0.0989086963788649,0.27581932133050124,0.47954009592742397,0.5204599040749791
13.392022676411,-0.09149600109310603,0.25662126367489774,0.47938007869621335,0.5206199213061893
13.396956494774367,-0.10608726569212981,0.2594072908407956,0.47949768704898327,0.5205023129534198
13.401890313137734,-0.09422500700037624,0.28574566319020644,0.47973090648955746,0.5202690935128449
13.406824131501098,-0.09977939375494438,0.28936590836098114,0.47959333735124104,0.5204066626511602
13.411757949864464,-0.08974336802304078,0.2840912032027969,0.47979568318272703,0.520204316819672
13.416691768227832,-0.0976227923522232,0.2885225900741113,0.4795358640459706,0.52046413595643
13.421625586591196,-0.09511131294635711,0.2968534525855507,0.47926543873890026,0.5207345612635025
13.426559404954563,-0.10870860583088668,0.3034817304390616,0.4791815490680784,0.5208184509343261
13.43149322331793,-0.09185789515507384,0.3175831535026225,0.47896294095525704,0.5210370590471478
13.436427041681293,-0.10046684655924208,0.31984043324164424,0.4787730570895657,0.5212269429128404
13.44136086004466,-0.09393023548394588,0.3197887317643397,0.47881250828579525,0.5211874917166138
13.446294678408027,-0.10392160567386485,0.31422285253101534,0.4788636435355921,0.5211363564668197
13.451228496771392,-0.09031185636557128,0.3044309155698526,0.47899839783763065,0.5210016021647831
13.456162315134758,-0.10152863051513983,0.2941965219569384,0.47939548620670747,0.5206045137957096
13.461096133498124,-0.09302216901548625,0.2952969246279577,0.47910566221047934,0.5208943377919383
13.466029951861492,-0.10483680177562406,0.2893880843346828,0.47909302622269756,0.5209069737797214
13.470963770224856,-0.09593126060599155,0.27885521910523514,0.47938268902000586,0.520617310982415
13.475897588588223,-0.1003331801844538,0.2783311644554335,0.4793937579988027,0.5206062420036188
13.480831406951589,-0.09000847573705371,0.2873383475970909,0.4796905779871555,0.5203094220152663
13.485765225314953,-0.09707171459309359,0.281791432509558,0.47961554854774613,0.5203844514546766
13.49069904367832,-0.09281320446900798,0.2731637621672506,0.47973817826069115,0.5202618217417332
13.495632862041687,-0.10326602087950705,0.27361364743357725,0.479466233357396,0.5205337666450296
13.50056668040505,-0.09785617395375805,0.2705953217773915,0.47946405648786283,0.5205359435145643
13.505500498768418,-0.09942811125066185,0.2603621929923181,0.47926067199702516,0.5207393280054025
13.510434317131784,-0.08608462120187672,0.251023613864665,0.479023878872268,0.5209761211301613
13.51536813549515,-0.09831811744586993,0.2647773009844387,0.47917483851750076,0.5208251614849302
13.520301953858516,-0.0937203107158663,0.2823873990113111,0.47930149977081443,0.5206985002316177
13.525235772221881,-0.10344221976203243,0.3083657059149965,0.47929367773880827,0.5207063222636232
13.530169590585247,-0.09568769289995217,0.30593151674525354,0.4793644277381544,0.5206355722642784
13.535103408948613,-0.10088506502863431,0.29296721935953096,0.47949295837712425,0.5205070416253104
13.54003722731198,-0.0870508796822616,0.2875893033840353,0.47969671167317934,0.5203032883292567
13.544971045675346,-0.0976273158857481,0.2854173960594509,0.47994985712906896,0.5200501428733684
13.54990486403871,-0.09845127445952373,0.2759628826869072,0.48001691079222897,0.5199830892102112
13.554838682402078,-0.10458592242112635,0.2668680526364527,0.47983020304458973,0.5201697969578523
13.559772500765444,-0.09670560283796528,0.2582663375488294,0.47956545108714393,0.5204345489153013
13.56470631912881,-0.09688745750954773,0.24674401414053201,0.4794336726895709,0.5205663273128767
13.569640137492176,-0.08733695846702784,0.23728381509886648,0.479086663810939,0.5209133361915097
13.574573955855541,-0.10271271312543495,0.220994973252538,0.47908191465876554,0.5209180853436841
13.579507774218907,-0.10449438822604386,0.2151052008962815,0.4790556495311563,0.5209443504712951
13.584441592582273,-0.10200305426709301,0.22700646294719018,0.4789423783987277,0.5210576216037264
13.58937541094564,-0.09018128393957431,0.22971816165198444,0.4789773160189178,0.521022683983536
13.594309229309005,-0.09404907495581702,0.2315482088974291,0.4789546712209583,0.5210453287814935
13.59924304767237,-0.09504493366952951,0.23766457809924532,0.47914571720517124,0.5208542827972796
13.604176866035738,-0.1032639902117258,0.26393736329678635,0.4793729899576727,0.5206270100447776
13.609110684399102,-0.10311308026713162,0.2759967402080132,0.47936838191490677,0.5206316180875441
13.61404450276247,-0.10445237284607685,0.2899377595422205,0.4791375578367119,0.5208624421657377
13.618978321125836,-0.08892233285025083,0.2861675617030082,0.4791807441416542,0.5208192558607951
13.623912139489201,-0.09146150414383775,0.26658863603680977,0.4793358946500797,0.5206641053523701
13.628845957852567,-0.09437274217003071,0.2558948560360409,0.47957601002603967,0.5204239899764124
13.633779776215933,-0.10195622660738517,0.2554145954434172,0.4795030224126263,0.5204969775898269
13.6387135945793,-0.09201768579158996,0.2666426508154454,0.4794528775501247,0.52054712245233
13.643647412942665,-0.09859259145148119,0.27138470652673646,0.47983681991346644,0.5201631800889909
13.64858123130603,-0.0872309531129743,0.2806016015613136,0.4800897668767056,0.5199102331257547
13.653515049669398,-0.09258568055640513,0.2787815297674976,0.4800797876147856,0.5199202123876777
13.658448868032762,-0.0807075525275581,0.27932468983278336,0.4799737393769702,0.5200262606254974
13.66338268639613,-0.09743896525479245,0.2710801434461256,0.47983582182755,0.5201641781749212
13.668316504759495,-0.09248653516501433,0.25694751641174024,0.4798835587397536,0.5201164412627212
13.67325032312286,-0.10154350339495101,0.26045940963477965,0.4802249525219899,0.5197750474804862
13.678184141486227,-0.09184504233584026,0.2619310922425593,0.48018617723657997,0.5198138227658944
13.683117959849593,-0.0921333978717781,0.2649254526640341,0.48039008739300776,0.5196099126094655
13.688051778212959,-0.08724359434790051,0.2694956767413662,0.48027248177968096,0.5197275182227914
13.692985596576325,-0.09531786624214553,0.2696491194686737,0.4805683847029515,0.5194316152995195
13.69791941493969,-0.0983624383247739,0.2631474821410332,0.48031112401279,0.5196888759896822
13.702853233303058,-0.09326815565267622,0.2536150006323635,0.4802569847011626,0.51974301530131
13.707787051666422,-0.08219920255881911,0.25345594634219454,0.48036784429443385,0.5196321557080389
13.71272087002979,-0.08542652424911382,0.25815238727870093,0.48043689615415175,0.5195631038483222
13.717654688393155,-0.0879904504829904,0.26531311225977583,0.4805156000808589,0.5194843999216151
13.72258850675652,-0.08956111544444605,0.2775823979697569,0.4808133662144073,0.5191866337880676
13.727522325119887,-0.08445648741152065,0.2750666207295863,0.48069279184253944,0.5193072081599369
13.732456143483253,-0.08629260127292343,0.2688695823833909,0.480509573096894,0.5194904269055836
13.737389961846619,-0.08815952572981665,0.2683029350983295,0.48040335090010994,0.5195966491023687
13.742323780209984,-0.09665665313291626,0.2537808713658206,0.4802185136952759,0.5197814863072044
13.74725759857335,-0.0911297757521426,0.24085169211748717,0.48022473034587243,0.5197752696566048
13.752191416936716,-0.08799816979184834,0.2325288666731739,0.48008488526158893,0.5199151147408838
13.757125235300082,-0.09067072631153121,0.22732193050568889,0.4799686910643185,0.5200313089381501
13.76205905366345,-0.09878094090132357,0.23793805700485315,0.4800744242510191,0.5199255757514506
13.766992872026814,-0.0984634344255334,0.24781536209912133,0.4801888166034054,0.519811183399065
13.77192669039018,-0.10154744341825335,0.26804618901037847,0.4795853481624038,0.5204146518400681
13.776860508753547,-0.09673414079028161,0.27129036249164373,0.4795292319118444,0.5204707680906284
13.781794327116913,-0.09543779893208595,0.26934888959273673,0.47953514737241293,0.5204648526300608
13.786728145480277,-0.08893199904458773,0.2698830695029541,0.4793772278000678,0.5206227722024065
13.791661963843644,-0.08579880973834396,0.2640205286769519,0.47924489958151634,0.5207551004209587
13.79659578220701,-0.08271790583884156,0.2591855919792831,0.4789971764426751,0.5210028235598007
13.801529600570376,-0.08250981486041807,0.2633660260032358,0.4792855079438919,0.520714492058584
13.806463418933742,-0.08090947402419012,0.2544894330466677,0.47914603952891527,0.5208539604735618
13.811397237297108,-0.08271461188394293,0.24217543324440605,0.4792067170846046,0.520793282917871
13.816331055660473,-0.08711773290179867,0.2255876822818388,0.4792191145381314,0.5207808854643434
13.82126487402384,-0.09016996737686701,0.21983843977795928,0.4790767939787176,0.5209232060237564
13.826198692387207,-0.09404882948015102,0.22917804649000625,0.47906258686504977,0.5209374131374229
13.831132510750571,-0.09430200623515851,0.2465094731123275,0.4789471851122851,0.5210528148901883
13.836066329113937,-0.09113261518847532,0.27238385473754706,0.47850105450267466,0.5214989454998031
13.841000147477304,-0.08813359676327284,0.28009366862271934,0.4786495952836542,0.5213504047188261
13.845933965840668,-0.08822023286518903,0.2791463265072519,0.4784213118085702,0.521578688193914
13.850867784204036,-0.0883921194242845,0.28165190273957913,0.4785617194117445,0.521438280590743
13.855801602567402,-0.09047757103008529,0.275832723952946,0.47910853830536043,0.5208914616971287
13.860735420930766,-0.09142321728788896,0.2671813858920258,0.4790948450388226,0.5209051549636702
13.865669239294133,-0.09208344142797398,0.26542362520422236,0.47891898810520345,0.52108101189729
13.8706030576575,-0.09264256548098787,0.26815286601794475,0.4790986733487897,0.5209013266537051
13.875536876020867,-0.09154101246911114,0.29031749998261136,0.4792354113869017,0.5207645886155946
13.88047069438423,-0.09190693500005855,0.2876219054322053,0.4791046123855976,0.5208953876168989
13.885404512747597,-0.09029027427335891,0.2754973717995246,0.47923036840538524,0.5207696315971113
13.890338331110964,-0.08812225801206683,0.2783991926051371,0.47908012955796087,0.5209198704445339
13.895272149474328,-0.08451385652348607,0.29774097283211837,0.4791650455682299,0.5208349544342646
13.900205967837696,-0.08527206370783187,0.29742930261090916,0.47938453039569284,0.5206154696068013
13.905139786201062,-0.0843327087516892,0.2876361923697107,0.4789687733311284,0.5210312266713646
13.910073604564426,-0.08509098258514347,0.27983196852998754,0.47922147027635265,0.5207785297261374
13.915007422927793,-0.08441432535641002,0.26933879299544244,0.4795898973762682,0.5204101026262221
13.91994124129116,-0.08510729280121349,0.23632005805302259,0.4795176372847192,0.5204823627177734
13.924875059654525,-0.08463505096172956,0.22210005226987703,0.4794998406919583,0.5205001593105358
13.92980887801789,-0.08713494336587253,0.23294785590074504,0.4793858751776278,0.5206141248248682
13.934742696381257,-0.08702449525718935,0.24939219805987356,0.4796830753712642,0.5203169246312327
13.939676514744622,-0.08682102073946017,0.26683167959048165,0.4796892358104745,0.5203107641920242
13.944610333107988,-0.08454076366130661,0.2723960666061619,0.47969079379350704,0.5203092062089949
13.949544151471356,-0.08577553958181572,0.2684223793774478,0.4797007683664633,0.5202992316360406
13.954477969834722,-0.08372159465444674,0.24922743892267124,0.4796302926115603,0.5203697073909453
13.959411788198086,-0.08415562797378014,0.23101354040853095,0.47995804304017425,0.5200419569623336
13.964345606561453,-0.08197380976415117,0.24887090997621153,0.4796611565811992,0.5203388434213091
13.969279424924819,-0.08324489417128703,0.267061251022664,0.47956119119668,0.52043880880583
13.974213243288185,-0.08219797003342057,0.27281764553003673,0.47943145398618264,0.5205685460163285
13.97914706165155,-0.0843631636247993,0.28047584449316054,0.47930755701290567,0.5206924429896056
13.984080880014917,-0.08469621355353155,0.305353104138145,0.4793953536888079,0.5206046463137026
13.989014698378282,-0.0864512709143633,0.32569004992515943,0.4794824613161311,0.5205175386863812
13.993948516741648,-0.08417034978166843,0.31812869531608534,0.47953134629557725,0.5204686537069364
13.998882335105016,-0.08513232404845664,0.3198440486447214,0.4795029903997711,0.520497009602744
14.00381615346838,-0.08557149473720443,0.31629873737243364,0.4798886542847223,0.5201113457177938
14.008749971831746,-0.08783039694972494,0.31748587212729745,0.4796122740263523,0.5203877259761656
14.013683790195113,-0.08719260205656663,0.31788024256795855,0.479737937400874,0.5202620626016459
14.018617608558477,-0.08822260147631004,0.3062086693038133,0.47972527717027463,0.5202747228322451
14.023551426921845,-0.08773001654010615,0.30097526904987176,0.47975170339017653,0.5202482966123428
14.02848524528521,-0.08846184618174113,0.29709153290020907,0.4799104856656793,0.5200895143368407
14.033419063648576,-0.08734997860488575,0.2854072313531256,0.47987119758112157,0.5201288024213998
14.038352882011942,-0.08955242769260813,0.27674199243992087,0.48002847152187555,0.519971528480647
14.043286700375308,-0.0875935044973764,0.28428961536436737,0.48026481507660324,0.5197351849259205
14.048220518738676,-0.0881201593887476,0.2913534649167786,0.4802720948337334,0.5197279051687934
14.05315433710204,-0.08566680487625454,0.29831442612623926,0.4800186344415772,0.5199813655609504
14.058088155465406,-0.08627792206550959,0.2971341038144037,0.48006327128095405,0.5199367287215767
14.063021973828773,-0.08346936312966967,0.2848998454355531,0.4802857669620994,0.519714233040434
14.067955792192137,-0.08402592585075486,0.2824753285857305,0.4805420864397639,0.5194579135627703
14.072889610555503,-0.08454368936439934,0.2843436760601504,0.48006337057985604,0.5199366294226793
14.07782342891887,-0.08596428074757335,0.28035557585943716,0.48012418862779727,0.5198758113747397
14.082757247282235,-0.08423701266119937,0.27039455678524627,0.4803081201192528,0.5196918798832869
14.087691065645602,-0.08407886535166063,0.2596596170655291,0.48067400523121917,0.5193259947713221
14.092624884008968,-0.08400217678540382,0.25183755471401637,0.4808856640120143,0.5191143359905245
14.097558702372332,-0.0860005215475899,0.2339651859731771,0.48052911959465694,0.5194708804078805
14.1024925207357,-0.08431285261693333,0.23970417208613978,0.480241740627155,0.5197582593753808
14.107426339099066,-0.08427841723562696,0.23896877547635498,0.4805973405489279,0.5194026594536079
14.112360157462433,-0.08427089620347315,0.25169207383025954,0.48036098736101723,0.519639012641518
14.117293975825797,-0.08545082863626523,0.2709137345284603,0.4806267285492076,0.5193732714533259
14.122227794189163,-0.08416011096900984,0.28201725363971863,0.480321527795311,0.5196784722072224
14.12716161255253,-0.08523851750529801,0.2597743155276798,0.4804825313764581,0.5195174686260773
14.132095430915895,-0.08433033181936994,0.2554661629574915,0.4802660800833503,0.5197339199191857
14.137029249279262,-0.08618476963587271,0.2740075162314147,0.48030215055972086,0.5196978494428163
14.141963067642628,-0.08425710614662091,0.28449429139329163,0.48038464240084056,0.519615357601699
14.146896886005992,-0.08693074600663764,0.2856970035238643,0.4807618474580556,0.5192381525444868
14.15183070436936,-0.08571686452270708,0.28049651905175915,0.4806190085616997,0.5193809914408448
14.156764522732725,-0.08744022866763962,0.2729697423237097,0.4808774421922108,0.5191225578103382
14.161698341096091,-0.0844004890605771,0.2729219094927329,0.48130051669569063,0.5186994833068613
14.166632159459457,-0.08764413537090071,0.27638720367984704,0.48126222273384806,0.5187377772687074
14.171565977822823,-0.0838994910948315,0.27403909104098384,0.4810443720136231,0.5189556279889346
14.176499796186189,-0.08509902186501367,0.2750718608479459,0.48102324599391616,0.5189767540086409
14.181433614549555,-0.08428410916417783,0.27208153290474385,0.4807580426259123,0.5192419573766441
14.186367432912922,-0.08987104981857243,0.26300789001820535,0.4807344645916934,0.5192655354108617
14.191301251276288,-0.08719420419317381,0.2538461950311302,0.48061146113992903,0.5193885388626258
14.196235069639652,-0.09061888058676316,0.25206970302746773,0.4803633325142244,0.5196366674883304
14.20116888800302,-0.08724080922980074,0.2670357319191082,0.48081589945894415,0.5191841005436109
14.206102706366385,-0.09268810272488244,0.27253644619932915,0.4809248624548432,0.519075137547712
14.211036524729751,-0.08718355396826272,0.28099520131273714,0.4807886864316571,0.5192113135708989
14.215970343093117,-0.09353596654415455,0.2833477944921867,0.4811368816745163,0.51886311832804
14.220904161456483,-0.09364708865778094,0.28221702702910767,0.4811317559625696,0.518868244039988
14.225837979819849,-0.10075991746976219,0.28955935425014706,0.4810043829175432,0.5189956170850152
14.230771798183214,-0.09161613532422277,0.29995046996694213,0.48097205089917994,0.5190279491033792
14.235705616546582,-0.08897101371268133,0.302328274340103,0.4808606293898778,0.5191393706126833
14.240639434909946,-0.0819698247910549,0.30352940922568794,0.4807825815177917,0.5192174184847705
14.245573253273312,-0.08812149464078887,0.3124372216020726,0.4805601428297338,0.5194398571728264
14.25050707163668,-0.08824612760529807,0.32219478680754776,0.4806836951301173,0.5193163048724383
14.255440890000044,-0.0906536051754041,0.31820865648260577,0.4807109056274105,0.5192890943751405
14.260374708363411,-0.0910674317633469,0.30865550385777984,0.48110842074467075,0.5188915792578801
14.265308526726777,-0.09320353373141123,0.2996511116469602,0.48130653453476946,0.5186934654677828
14.270242345090141,-0.08604811742190588,0.2813453332045485,0.4809791820223914,0.5190208179801623
14.275176163453509,-0.09345050467331911,0.274640031399222,0.48108121384550856,0.5189187861570465
14.280109981816874,-0.08483785444832742,0.27318124497607804,0.4809695838246478,0.519030416177908
14.285043800180242,-0.08494284183496996,0.2712190217762395,0.48106142649805017,0.5189385735045073
14.289977618543606,-0.07968220665163832,0.268124850706149,0.4809724372990526,0.519027562703505
14.294911436906972,-0.08138956636201772,0.27552894270783973,0.48100102436230097,0.518998975640258
14.29984525527034,-0.08084306848630789,0.2843338689749179,0.48090611828575947,0.5190938817167993
14.304779073633703,-0.09320132856155744,0.2878332641756665,0.48096168508227394,0.5190383149202848
14.309712891997071,-0.09291850034265693,0.28981644988652233,0.48095521505745426,0.5190447849451046
14.314646710360437,-0.09174091766084429,0.2917554376033234,0.48070303549185645,0.5192969645107016
14.319580528723801,-0.09258491065838433,0.2924749711949145,0.48060532593579713,0.5193946740667599
14.324514347087169,-0.09046739920590204,0.3014732991174809,0.48023147073847994,0.5197685292640756
14.329448165450534,-0.07954558579538862,0.30193651545052175,0.4800845832402079,0.5199154167623463
14.3343819838139,-0.08385608881472757,0.29448809576806545,0.4797787433132128,0.5202212566893452
14.339315802177266,-0.08727684478183066,0.28884316331276483,0.4798959302812696,0.5201040697212919
14.344249620540632,-0.09525460074423675,0.2784351400083646,0.47993676428389465,0.5200632357186712
14.349183438903998,-0.08616803742998977,0.25951621545215064,0.479876143196862,0.520123856805708
14.354117257267363,-0.08811274651641927,0.24055356762000532,0.48002198897836756,0.5199780110242039
14.35905107563073,-0.0840847689614473,0.2274656865710644,0.48020662647311424,0.519793373529461
14.363984893994097,-0.08590425552440632,0.22064581501180253,0.48012277648519375,0.5198772235173832
14.36891871235746,-0.08109761340938243,0.22009340076253225,0.4803576707462529,0.519642329256325
14.373852530720828,-0.08841907663251165,0.22020097036480643,0.4803145098708861,0.5196854901316942
14.378786349084194,-0.0847018088315023,0.21553303924597395,0.47992432438251165,0.5200756756200694
14.383720167447558,-0.08899878742817116,0.21927278508332415,0.47982414944872176,0.5201758505538596
14.388653985810926,-0.08063169718099779,0.23403389752219023,0.4798243005171865,0.5201756994853937
14.393587804174292,-0.08240438051806187,0.2460014141268962,0.47959526156903853,0.5204047384335417
14.398521622537658,-0.07925034945258767,0.24226634416187245,0.479919230266761,0.5200807697358196
14.403455440901023,-0.08454331223689007,0.24860182096508648,0.4797813901143354,0.5202186098882443
14.40838925926439,-0.0886143765477295,0.24558819807039353,0.4805173974799421,0.5194826025226358
14.413323077627755,-0.08985363007911255,0.24099798053105345,0.48045144988715954,0.5195485501154163
14.41825689599112,-0.0788400986707911,0.24119408392319597,0.48050291244729715,0.5194970875552817
14.423190714354488,-0.08424510518398869,0.2486948681024441,0.4804237509274856,0.5195762490750948
14.428124532717852,-0.08161764956289616,0.25880738322082514,0.48006221741333827,0.5199377825892445
14.433058351081218,-0.08710428073261173,0.2635642338904476,0.4800286802677658,0.519971319734817
14.437992169444586,-0.08499841170406194,0.25444004594446584,0.4799603338420138,0.5200396661605711
14.442925987807952,-0.08544298829121745,0.24395975460154162,0.4795897004703471,0.5204102995322403
14.447859806171317,-0.07557064316161656,0.2351168961194624,0.479699018906075,0.5203009810965157
14.452793624534683,-0.08613320863069798,0.24412082374678934,0.47982517272787073,0.5201748272747215
14.45772744289805,-0.07540447279140572,0.23511858392895982,0.479925774620214,0.5200742253823806
14.462661261261415,-0.0843634793791731,0.2431286090685248,0.48036130745570527,0.5196386925468901
14.46759507962478,-0.07989962063767604,0.2609937278728649,0.48010016955469886,0.519899830447899
14.472528897988148,-0.08332628290599554,0.2805804023539032,0.479965261525857,0.5200347384767423
14.477462716351512,-0.08220017142589649,0.28423771192699404,0.48017028463969635,0.5198297153629029
14.482396534714878,-0.08542463802943734,0.27907182013301407,0.4803842868331649,0.519615713169434
14.487330353078246,-0.08430408579953776,0.27931438682490556,0.48034893998580147,0.5196510600167994
14.49226417144161,-0.08822016862431986,0.27754020222266607,0.4806825286129257,0.5193174713896768
14.497197989804977,-0.08795536557403855,0.2769059198423422,0.4805507822094857,0.5194492177931181
14.502131808168343,-0.08346410459866721,0.26946522550263785,0.48075746646048406,0.5192425335421207
14.507065626531707,-0.08410292340252573,0.274103385495667,0.48024594539133275,0.5197540546112731
14.511999444895075,-0.08522729868522289,0.26902480702417164,0.4804155295767461,0.5195844704258612
14.51693326325844,-0.08962388184696746,0.26011830860382307,0.480386986973556,0.5196130130290532
14.521867081621808,-0.0900187381003007,0.25596988716910674,0.4806711452610077,0.5193288547416018
14.526800899985172,-0.0929576597511252,0.2536664036810009,0.48047202245652954,0.5195279775460797
14.531734718348538,-0.08288862289808925,0.25731706410410754,0.4802207771630269,0.5197792228395838
14.536668536711906,-0.08910406427910908,0.2646123326169698,0.48013444876441247,0.5198655512382006
14.54160235507527,-0.09273742548106634,0.2654536736367932,0.4801711018826218,0.5198288981199921
14.546536173438637,-0.09774292616314106,0.2621934823828549,0.48027495768750383,0.5197250423151124
14.551469991802003,-0.09155053928476027,0.2512281492972998,0.47982147947360076,0.5201785205290171
14.556403810165367,-0.10108858014379624,0.2493768144613241,0.4797406256996816,0.520259374302939
14.561337628528735,-0.08840954580393218,0.2430978548319074,0.47948661680223575,0.5205133832003876
14.5662714468921,-0.09661445513548265,0.252792200870738,0.4797574662026727,0.5202425337999526
14.571205265255466,-0.09792279477446023,0.2686329408803939,0.479909655681602,0.5200903443210243
14.576139083618832,-0.10753988510640258,0.2685105051883598,0.47998056428682667,0.5200194357158013
14.581072901982198,-0.09141292240201421,0.2662577889307195,0.4801248330140752,0.5198751669885544
14.586006720345564,-0.10165180218771468,0.2637411997378656,0.47975491148745314,0.520245088515179
14.59094053870893,-0.09556278784005619,0.25343138525808945,0.4795066041539947,0.5204933958486366
14.595874357072297,-0.10810099388439535,0.2455257879386194,0.4793302296570954,0.5206697703455336
14.600808175435663,-0.09183837583377365,0.2650846128272997,0.47959405846276504,0.5204059415398629
14.605741993799027,-0.10123804886303857,0.2684199164591914,0.4796459500738003,0.5203540499288282
14.610675812162395,-0.09068430168458877,0.2431139313796052,0.47968815598761566,0.5203118440150125
14.61560963052576,-0.10647354119226073,0.22112417266868012,0.4797422592380165,0.5202577407646105
14.620543448889126,-0.09228346943891666,0.2234885712805724,0.47978296464935355,0.5202170353532737
14.625477267252492,-0.09935759835320175,0.22728134635552205,0.480046663060015,0.519953336942613
14.630411085615858,-0.08829410096134226,0.2168755045378807,0.480259029829523,0.519740970173107
14.635344903979224,-0.1050831401005543,0.21906612062467595,0.4805426124450311,0.5194573875576001
14.64027872234259,-0.094448076172412,0.22996611473846784,0.4804725238475844,0.5195274761550485
14.645212540705955,-0.11026578445373718,0.23887095951678808,0.48066203120606416,0.5193379687965726
14.650146359069321,-0.08561392357406808,0.2446063984550269,0.48071654152886206,0.5192834584737767
14.655080177432687,-0.10008629671298049,0.2317272672043147,0.4803843444736396,0.5196156555290024
14.660013995796055,-0.09207063693459817,0.22483986531966926,0.4805373402456093,0.519462659757037
14.664947814159419,-0.1086790884536801,0.2159007256513369,0.480408626049699,0.519591373952951
14.669881632522785,-0.09387138865256378,0.20592531971085537,0.48055200178170154,0.5194479982209522
14.674815450886152,-0.10520566036601631,0.21239042433251146,0.48067095723245623,0.5193290427701972
14.679749269249518,-0.08917422864138874,0.22189569985109528,0.48030314476977504,0.5196968552328766
14.684683087612884,-0.10346174082800035,0.23383231047296177,0.48027449248382786,0.5197255075188228
14.68961690597625,-0.087177696558612,0.2440699561104192,0.48028501413835684,0.5197149858642928
14.694550724339615,-0.09708617891537498,0.25168348746016117,0.4802097090718359,0.5197902909308133
14.699484542702981,-0.08323175393147159,0.25388675739666156,0.48015736836927814,0.5198426316333717
14.704418361066347,-0.10240698648900809,0.25421467669999925,0.48033733410098994,0.5196626659016598
14.709352179429715,-0.0940161493063047,0.25769554745459466,0.4804070872531582,0.5195929127494925
14.714285997793079,-0.11124341532321053,0.2758015779759788,0.4805039325220112,0.5194960674806405
14.719219816156444,-0.09652878269992562,0.292725650328555,0.48048742943743217,0.5195125705652208
14.724153634519812,-0.10211572534506569,0.29445342931687407,0.48064943011143535,0.5193505698912181
14.729087452883176,-0.08012337345463305,0.2939009593642397,0.48107122272453523,0.5189287772781194
14.734021271246544,-0.09532787508883503,0.2902314014474238,0.48129167053023864,0.5187083294724176
14.73895508960991,-0.08409398558021863,0.28052276519944624,0.48145152976918043,0.5185484702334768
14.743888907973274,-0.09839096091407276,0.2722659701698443,0.48144084617949673,0.5185591538231613
14.748822726336641,-0.09013084136697934,0.2601564902584398,0.4813072393777291,0.5186927606249238
14.753756544700007,-0.10463698000900451,0.25021617913364286,0.4809095603209904,0.5190904396816582
14.758690363063375,-0.08921725352213036,0.24351080068561687,0.48100843065712323,0.5189915693455233
14.763624181426739,-0.09809291907872758,0.2382771737747239,0.4809427315810551,0.5190572684215929
14.768557999790104,-0.08229411764132935,0.23699411277830737,0.48079051826908886,0.5192094817335603
14.773491818153472,-0.09456584331969169,0.2474115847900518,0.48050313443996545,0.5194968655626845
14.778425636516836,-0.08897042642107214,0.2551287792370303,0.48059918855221645,0.5194008114504343
14.783359454880204,-0.11023491531876439,0.26193735604624047,0.48036613886558605,0.5196338611370663
14.78829327324357,-0.09760734503713929,0.26748138848115255,0.4804526131070515,0.5195473868956009
14.793227091606933,-0.11268043107545327,0.2631727060647366,0.48075533813774357,0.5192446618649101
14.798160909970301,-0.09928630452698473,0.2653526659524759,0.4807849262923267,0.5192150737103266
14.803094728333667,-0.11369965344424166,0.2720457062557384,0.4809428502737152,0.519057149728939
14.808028546697033,-0.09933385562220827,0.2752524450088043,0.48054347044631746,0.519456529556337
14.812962365060399,-0.11021048489388262,0.26808953867596697,0.48071051825859784,0.5192894817440553
14.817896183423764,-0.09692515416371492,0.25390863559836724,0.4805184835144999,0.5194815164881524
14.82283000178713,-0.10975377591232999,0.24090517625327035,0.4794178039936541,0.5205821960089976
14.827763820150496,-0.0945022635325722,0.24496041233083016,0.4789086515642093,0.5210913484384415
14.832697638513864,-0.10792754008720129,0.26666596993498426,0.478897612432644,0.5211023875700086
14.837631456877228,-0.09348681303310903,0.27222950312864325,0.4787953693844728,0.5212046306181835
14.842565275240593,-0.10895306079369405,0.28612110302834315,0.47867040019592066,0.5213295998067383
14.847499093603961,-0.09474772672837947,0.28595381846275975,0.47874192853044517,0.5212580714722181
14.852432911967327,-0.10729258274409237,0.2706179568395004,0.4789014354123821,0.5210985645902838
14.857366730330693,-0.09723444486476375,0.2530842965931997,0.4790269644009902,0.5209730356016782
14.862300548694058,-0.11162127373968773,0.2438071752370986,0.4787110496782317,0.5212889503244393
14.867234367057424,-0.09639105153490535,0.2378449621536187,0.47855430087708567,0.5214456991255862
14.87216818542079,-0.10765916749942298,0.2340759013208928,0.47849978408121857,0.5215002159214542
14.877102003784156,-0.0943610887584757,0.22423033081128652,0.47850354274484536,0.521496457257829
14.882035822147524,-0.1096640214423466,0.23482105393762207,0.478563029337355,0.5214369706653198
14.886969640510888,-0.09697043493771311,0.25046907600877133,0.478454311717323,0.5215456882853506
14.891903458874253,-0.11109201249809612,0.26698283123694005,0.47832207911088176,0.5216779208917912
14.896837277237621,-0.09334100056148328,0.28210046593672766,0.47807069412469594,0.5219293058779764
14.901771095600985,-0.1076594545070972,0.30665382544264297,0.4777190714615318,0.5222809285411398
14.906704913964353,-0.09391855292030624,0.32302351712673727,0.4777179270838202,0.5222820729188498
14.911638732327718,-0.10848859138827562,0.3259835820142138,0.4777051581997751,0.5222948418028924
14.916572550691082,-0.09050438506203135,0.3281065113913983,0.4781669775443277,0.5218330224583412
14.92150636905445,-0.10698343757826899,0.31817320802789284,0.4782225970847708,0.5217774029179009
14.926440187417816,-0.09173774918968966,0.29651862324810446,0.47822573151650866,0.5217742684861644
14.931374005781182,-0.10631094813593014,0.27830856862603537,0.47801411971779123,0.5219858802848827
14.936307824144547,-0.09135195671086319,0.2699246725348786,0.4781526419607459,0.5218473580419289
14.941241642507913,-0.10850760664164827,0.27264947428820013,0.47837861024244605,0.521621389760231
14.946175460871281,-0.09258458131676141,0.2686398344033498,0.47838063945879755,0.521619360543883
14.951109279234645,-0.10806019042160557,0.25636120433243736,0.4782686605044502,0.5217313394982318
14.95604309759801,-0.09090976498086616,0.23570095836230123,0.47813146983824334,0.521868530164441
14.960976915961378,-0.10709915240599974,0.24380691671493046,0.47810221855633095,0.5218977814463547
14.965910734324742,-0.09243020165200061,0.245235695746973,0.47780916226957026,0.522190837733116
14.97084455268811,-0.10796954147202975,0.24346587674592768,0.47808414267955024,0.5219158573231383
14.975778371051476,-0.09215651793454332,0.2585425669697202,0.47767282543159056,0.5223271745710987
14.98071218941484,-0.10609694825146654,0.2760882351353715,0.4776879103529153,0.5223120896497737
14.985646007778207,-0.09180363548403651,0.28034122426157254,0.4777969203558588,0.5222030796468302
14.990579826141573,-0.10815995744732325,0.2910829664566012,0.4777073306837661,0.5222926693189243
14.995513644504939,-0.09158283666913399,0.3031026068897998,0.4774398068153732,0.5225601931873188
15.000447462868305,-0.10524519979935741,0.2881526399397548,0.4778594078448289,0.5221405921578649
15.00538128123167,-0.08911359289393704,0.28371064472025964,0.4780992479657118,0.5219007520369832
15.010315099595038,-0.10314533621797939,0.2788103854022584,0.47812909323093516,0.5218709067717615
15.015248917958402,-0.08675774666278206,0.27676495585981875,0.4784742901356997,0.521525709866999
15.02018273632177,-0.10177854757041763,0.29297685705564375,0.4789176890143885,0.5210823109883094
15.025116554685136,-0.08652766630574804,0.3069125442611806,0.47869881050023494,0.5213011895024628
15.0300503730485,-0.10188326692519882,0.30890371339980166,0.47897920568694247,0.5210207943157563
15.034984191411867,-0.0851211715389934,0.30434392968456875,0.47919881812991677,0.5208011818727839
15.039918009775233,-0.10329602902155655,0.3019420569058454,0.47898674457646634,0.5210132554262351
15.044851828138599,-0.08929667520927723,0.2808023645193765,0.47901942948912013,0.5209805705135825
15.049785646501965,-0.10694182022290556,0.25535529226323317,0.47915540925553424,0.5208445907471709
15.05471946486533,-0.09098707279156973,0.24799741659397512,0.4793152826104849,0.520684717392222
15.059653283228696,-0.1068965975360625,0.24596851844714018,0.47967951109449375,0.5203204889082158
15.064587101592062,-0.09130157819687156,0.2588429537842028,0.48000401491179967,0.5199959850909124
15.06952091995543,-0.10815527125659984,0.27071656004844397,0.4800767117157603,0.5199232882869526
15.074454738318794,-0.09107168385407224,0.2833386368656384,0.48012282764828024,0.5198771723544339
15.07938855668216,-0.1059558050650354,0.2846064441063704,0.48004059776133345,0.5199594022413825
15.084322375045527,-0.09080158529864918,0.26599202863938953,0.48018060814130864,0.5198193918614099
15.089256193408893,-0.10763798463558512,0.2441772624059066,0.48023269262940893,0.5197673073733099
15.094190011772259,-0.09231759243675292,0.23198616853448634,0.48042126450423256,0.5195787354984837
15.099123830135625,-0.10956254266610373,0.22792276501900044,0.4804054439753756,0.5195945560273394
15.10405764849899,-0.09451223343061177,0.22670868488985235,0.48075647067894467,0.5192435293237696
15.108991466862356,-0.11169152533268463,0.23581286751771177,0.48096150009451294,0.519038499908201
15.113925285225722,-0.09648335626289851,0.2429590543607551,0.4810888656236921,0.5189111343790207
15.11885910358909,-0.11299600329563395,0.2490058356130751,0.48114167603111946,0.5188583239715929
15.123792921952454,-0.09547135224168792,0.2626567968236141,0.4809896235955871,0.5190103764071252
15.12872674031582,-0.10905252171912398,0.25892679939888585,0.4806435353115381,0.5193564646911758
15.133660558679187,-0.09096958517148745,0.2627216720301411,0.48085411024934627,0.5191458897533688
15.138594377042551,-0.10384713693784153,0.26535587703738023,0.48075918577742344,0.5192408142252928
15.143528195405919,-0.08664331801009036,0.26439803482721086,0.48070468504580893,0.5192953149569106
15.148462013769285,-0.10363546765618743,0.2597342967744635,0.4808265904067837,0.5191734095959375
15.153395832132649,-0.08679039713665297,0.26456948070241365,0.48056262279565426,0.51943737720707
15.158329650496016,-0.1040227577145993,0.27282740125972027,0.48024714265045687,0.5197528573522718
15.163263468859382,-0.09081499026159809,0.2705664306155641,0.48027350097327853,0.5197264990294527
15.16819728722275,-0.11119528539273378,0.28312089945441804,0.48028908995983566,0.5197109100428999
15.173131105586114,-0.09286591014240665,0.2907825905884869,0.48071116981768286,0.5192888301850533
15.17806492394948,-0.10858584875868905,0.3102661992826948,0.480873965352182,0.5191260346505528
15.182998742312847,-0.09455990651128046,0.3136195705665045,0.48082713556677065,0.5191728644359639
15.187932560676211,-0.11045039703434334,0.3101837691906125,0.4810621212404702,0.5189378787622634
15.192866379039579,-0.09372386625944042,0.30858274593338875,0.48115381372334454,0.5188461862793878
15.197800197402945,-0.11346027572997132,0.2901500732408911,0.481082233326556,0.5189177666761771
15.202734015766309,-0.0970471364885918,0.26286847333927543,0.4808911408657691,0.5191088591369645
15.207667834129676,-0.11272846775148716,0.2433140234955142,0.48101977270860163,0.5189802272941322
15.212601652493042,-0.09008734391387595,0.251081497763397,0.4812033762025789,0.5187966238001561
15.217535470856408,-0.10580515733759502,0.26504328432670876,0.4810121751216879,0.5189878248810471
15.222469289219774,-0.08808264170186667,0.27356277866723117,0.4810873147019732,0.5189126853007625
15.22740310758314,-0.10582444116661201,0.27096181739019687,0.481042699933505,0.5189573000692318
15.232336925946505,-0.08945519172896578,0.2565405190084534,0.4805753067962833,0.5194246932064548
15.237270744309871,-0.11237879258419546,0.24385536695761942,0.4805160810172067,0.5194839189855325
15.242204562673237,-0.09432415710040148,0.23846787398936656,0.48045844097023355,0.5195415590325068
15.247138381036603,-0.10763686723304847,0.23300151142940537,0.480309281371358,0.519690718631379
15.252072199399969,-0.09152067461946421,0.2371475909349127,0.4800719339675779,0.519928066035155
15.257006017763336,-0.10813800393667697,0.2372998908355548,0.4801372109898418,0.5198627890128869
15.261939836126702,-0.08922854993378528,0.23881000243113462,0.4800280692581535,0.5199719307445766
15.266873654490066,-0.10157732810023287,0.24667145814804584,0.48039927054324166,0.5196007294594895
15.271807472853434,-0.07955187270237475,0.2499922298255765,0.4805639513718755,0.5194360486308569
15.2767412912168,-0.09808896607464894,0.24891319188501915,0.4805523425004388,0.5194476575022953
15.281675109580165,-0.08601374464882225,0.2601125971488385,0.4805712385599129,0.5194287614428214
15.286608927943531,-0.11297372385481895,0.25971230709139137,0.4803546828044214,0.5196453171983137
15.291542746306897,-0.09394698811514937,0.25497993275514014,0.48025309614248146,0.5197469038602549
15.296476564670263,-0.10554607943003466,0.25372438137689807,0.48039431324348975,0.519605686759247
15.301410383033629,-0.0808706378254531,0.2533845126295471,0.4801534855399765,0.5198465144627605
15.306344201396996,-0.09518879498288993,0.24306773142798957,0.4799997446935053,0.5200002553092331
15.31127801976036,-0.0774900485312385,0.24830802151307751,0.47975417768521,0.5202458223175267
15.316211838123726,-0.09727682181802716,0.2587997898390369,0.47955341723371525,0.5204465827690208
15.321145656487094,-0.08569106218585704,0.25538960512038683,0.47971493654299957,0.5202850634597356
15.326079474850458,-0.10860758545146483,0.25112457985276143,0.4796018169391674,0.5203981830635662
15.331013293213825,-0.09389613786547572,0.26069826938045615,0.4798043715741549,0.5201956284285791
15.335947111577191,-0.10077730318947445,0.2620924716598355,0.47992594626867585,0.5200740537340617
15.340880929940557,-0.07634091778227724,0.2531857323631025,0.47985681269996755,0.520143187302774
15.345814748303923,-0.09979854448763065,0.2347084689855221,0.4794982944538157,0.5205017055489303
15.350748566667288,-0.0823785401484405,0.2322043153540354,0.4797123798812097,0.5202876201215393
15.355682385030656,-0.10136506059689163,0.24351368774341303,0.4794806447716897,0.5205193552310614
15.36061620339402,-0.08626734429252776,0.26431817638800587,0.4794061021121916,0.520593897890563
15.365550021757386,-0.09543704289290207,0.28098593965528573,0.479298896402267,0.5207011036004887
15.370483840120754,-0.07591871356866373,0.2832609927009908,0.47976764311933223,0.5202323568834251
15.375417658484118,-0.09930572307234405,0.2857458669562601,0.47983719665941676,0.5201628033433426
15.380351476847485,-0.07857834956962834,0.2814196273410813,0.4795933458527948,0.5204066541499651
15.385285295210851,-0.08876327254793635,0.2719943168167211,0.47979056055543323,0.5202094394473261
15.390219113574215,-0.07330441410922456,0.265376484672169,0.47976618904953483,0.5202338109532235
15.395152931937583,-0.10086059241361786,0.27007944324394223,0.479860071618565,0.5201399283841937
15.400086750300948,-0.08145438060312771,0.2923030913013329,0.47978754845535954,0.520212451547399
15.405020568664314,-0.10409825401490375,0.2981102009942558,0.4797927622878519,0.5202072377149054
15.40995438702768,-0.07370007596435285,0.29083234376166794,0.4801419115503748,0.5198580884523806
15.414888205391046,-0.0942992713087319,0.2757955599223287,0.47996280277915054,0.5200371972236048
15.419822023754413,-0.07186323611932198,0.26891758137834954,0.4798986596623898,0.5201013403403687
15.424755842117778,-0.10546042076803719,0.2600922288584224,0.4800570603917268,0.5199429396110327
15.429689660481145,-0.0810548359771695,0.2432008336978719,0.48030885217403957,0.5196911478287215
15.434623478844511,-0.10377309475118779,0.2331473629821897,0.4801886150784136,0.5198113849243483
15.439557297207875,-0.07618201448963974,0.22531416663190842,0.48017301403185686,0.5198269859709067
15.444491115571243,-0.09386354421959993,0.2325769562213925,0.48028108732026437,0.5197189126825024
15.449424933934608,-0.06937715090159129,0.23288839998193248,0.4800454872755536,0.5199545127272152
15.454358752297974,-0.10572917596877947,0.23895938144454024,0.4798021825085227,0.5201978174942489
15.45929257066134,-0.07811086470455629,0.23019653280854732,0.4798439821445324,0.5201560178582407
15.464226389024706,-0.10144102008684198,0.22543538794318835,0.47987406649574704,0.5201259335070271
15.469160207388072,-0.06918398353290063,0.2128051420182856,0.47982464850394124,0.5201753514988352
15.474094025751437,-0.09208415248183834,0.2271685273586366,0.480018122312362,0.5199818776904156
15.479027844114805,-0.07657566864359286,0.25174111514753506,0.4796117792406567,0.5203882207621207
15.483961662478169,-0.10349543389796896,0.2666931281052946,0.47991737969319437,0.5200826203095835
15.488895480841535,-0.07500788158208967,0.2813254407256992,0.47960682338354516,0.5203931766192345
15.493829299204902,-0.09121352777315167,0.30554231486006556,0.47980354440649436,0.520196455596287
15.498763117568268,-0.06315913076400882,0.32223110056030996,0.4798097011507339,0.5201902988520483
15.503696935931634,-0.10077453537752142,0.33227301867043935,0.47977517294862226,0.5202248270541614
15.508630754295,-0.08053274491777856,0.3274746361980818,0.4796806473714248,0.5203193526313599
15.513564572658366,-0.10545745666080684,0.32618413577839844,0.4797310024411082,0.5202689975616777
15.518498391021732,-0.06294736999785372,0.3285010323974839,0.479821335901823,0.5201786641009644
15.523432209385097,-0.08952505154232482,0.3312046806189183,0.4799697978494581,0.5200302021533294
15.528366027748463,-0.07157074031295166,0.32448184707609434,0.4797887135504228,0.5202112864523654
15.533299846111829,-0.10495874196900137,0.3200642353991927,0.4801132384409204,0.519886761561869
15.538233664475195,-0.0740963571010871,0.31702934716138687,0.48002171014785683,0.5199782898549347
15.543167482838562,-0.0934354004195327,0.3016328975878795,0.4799517438646667,0.5200482561381259
15.548101301201926,-0.0631137614889643,0.2838294090282835,0.48016860901944414,0.5198313909833507
15.553035119565292,-0.09686198919172069,0.27640460298010316,0.48053649871991566,0.5194635012828812
15.55796893792866,-0.07318350846834995,0.2698948183732978,0.4806196225924904,0.5193803774103091
15.562902756292024,-0.10652430393627135,0.2662435472962884,0.4805393814713427,0.5194606185314601
15.567836574655392,-0.07238525505015528,0.24205468210593747,0.4806924762191467,0.5193075237836571
15.572770393018757,-0.09504399512801232,0.2508424583577628,0.48113986177062024,0.5188601382321846
15.577704211382123,-0.062486604259457616,0.25359990704197866,0.4811089402963933,0.5188910597064132
15.582638029745489,-0.09545614471948108,0.24688897827712844,0.4810167777364602,0.5189832222663483
15.587571848108855,-0.07407375924394394,0.2429751374368883,0.481319277936319,0.5186807220664913
15.592505666472222,-0.09843683903693037,0.24974718750187694,0.4814003102148449,0.5185996897879638
15.597439484835586,-0.06625427068922346,0.26961685659855705,0.4814624113482448,0.5185375886545623
15.602373303198952,-0.0900441909093596,0.29227602920378076,0.48151972359877027,0.5184802764040358
15.60730712156232,-0.06586572278243233,0.30369626665507143,0.48157884792658445,0.518421152076222
15.612240939925684,-0.10382225770896143,0.2913667447209647,0.4815105730397596,0.5184894269630465
15.617174758289051,-0.07650288659196432,0.2745431962655078,0.48192628736713417,0.5180737126356714
15.622108576652417,-0.09574939117961868,0.26753280675472557,0.4823226249002265,0.517677375102579
15.627042395015781,-0.05917695081932726,0.2668982893596703,0.4825562284598742,0.517443771542933
15.631976213379149,-0.08579121285337614,0.2691800160346178,0.48265521172683257,0.5173447882759759
15.636910031742515,-0.06824120684659428,0.26338162987221947,0.4825032561583909,0.5174967438444196
15.64184385010588,-0.10457904067470138,0.2709740008540486,0.48261173347539665,0.517388266527415
15.646777668469246,-0.07432537738565742,0.27254223332053257,0.4827185993603561,0.5172814006424594
15.651711486832612,-0.09216285837275535,0.27486323113627137,0.48279440548471286,0.5172055945181048
15.65664530519598,-0.0644156136737414,0.26616149386410526,0.4828687965630643,0.5171312034397579
15.661579123559344,-0.0906996672622637,0.25991519183385603,0.48310021484322396,0.5168997851596017
15.666512941922711,-0.07327655304264521,0.26241539634432454,0.4825226403698524,0.5174773596329778
15.671446760286077,-0.09641546413639938,0.26365826509650003,0.4826565975266693,0.5173434024761626
15.676380578649441,-0.07044559379984232,0.26082629859156087,0.4823046412946318,0.5176953587081992
15.681314397012809,-0.09144093406193338,0.25707455221997216,0.48231495910870836,0.5176850408941215
15.686248215376175,-0.07194903927733368,0.24984386978740641,0.482271899054095,0.5177281009487333
15.69118203373954,-0.09794843316362262,0.2538007382533123,0.4820617353914024,0.5179382646114251
15.696115852102906,-0.0759988790020209,0.25922612692814445,0.48216167242366836,0.5178383275791598
15.701049670466272,-0.09305439061909702,0.25329427880911426,0.4821723761850174,0.517827623817811
15.705983488829638,-0.07027823020886728,0.23667288613978776,0.48229501110517903,0.5177049888976489
15.710917307193004,-0.0952413101162453,0.23124900222002004,0.4823598280471411,0.5176401719556877
15.715851125556371,-0.07904169645039218,0.22994753262915457,0.4822025566458493,0.5177974433569805
15.720784943919735,-0.10244537474347398,0.24197552167369377,0.48193863816718574,0.518061361835645
15.725718762283101,-0.08749322202165662,0.25233391673333205,0.48180311707880447,0.5181968829240274
15.730652580646469,-0.10632884919914748,0.2525573250706241,0.4817861241916562,0.518213875811177
15.735586399009833,-0.08564143867031852,0.25293192052309366,0.48197451092927657,0.5180254890735582
15.7405202173732,-0.09467697860382979,0.2594592930567103,0.48220385711961206,0.5177961428832244
15.745454035736566,-0.0756489067569793,0.2545644994507513,0.4821401327654874,0.5178598672373473
15.750387854099932,-0.08430450666681988,0.2531041774969098,0.4818923921697122,0.5181076078331184
15.755321672463298,-0.07015532854862837,0.26039472810229425,0.4820377526668414,0.5179622473359841
15.760255490826664,-0.08755055618629676,0.2648566129132008,0.48257619454085626,0.5174238054619689
15.765189309190031,-0.07641035979798205,0.2674823019089087,0.48206578611855394,0.5179342138842723
15.770123127553395,-0.09512009350535058,0.26580405896048087,0.482117451891871,0.5178825481109561
15.775056945916761,-0.08134852371107129,0.25563184116121634,0.48228849181073324,0.5177115081920955
15.779990764280129,-0.09203344709718093,0.23712594509785362,0.48197321808343496,0.5180267819193944
15.784924582643493,-0.07478929408326958,0.23211774348290753,0.4823888847971697,0.517611115205661
15.78985840100686,-0.08485015177164282,0.2226363700304618,0.4825688221733106,0.5174311778295206
15.794792219370226,-0.0664561333346236,0.2254607496888278,0.4827122398837652,0.5172877601190666
15.79972603773359,-0.07852599510690794,0.23452522211347415,0.48238299908745325,0.5176170009153787
15.804659856096958,-0.06365677616166476,0.2446696034769311,0.48225544360243683,0.5177445564003962
15.809593674460324,-0.08293669471000902,0.26087246528780933,0.48225261258819563,0.5177473874146366
15.814527492823688,-0.06501078073305842,0.27361968912320944,0.4821726497498286,0.5178273502530033
15.819461311187055,-0.08085280392162185,0.2773993434671508,0.48207382978483165,0.5179261702179989
15.824395129550421,-0.06661441141920739,0.2802483466851097,0.4822502236874101,0.5177497763154192
15.829328947913789,-0.0833987035200874,0.2774134337215102,0.48211751976562434,0.5178824802372046
15.834262766277153,-0.06754855758043585,0.27067550122462514,0.48190441472775647,0.518095585275076
15.839196584640518,-0.08330566682925702,0.27210549175463705,0.4819320899360453,0.5180679100667908
15.844130403003886,-0.06907933470569329,0.27624177494912483,0.48213503919370815,0.517864960809131
15.84906422136725,-0.08448451638180471,0.2700612264876693,0.4822764879618798,0.5177235120409637
15.853998039730618,-0.06814283446902687,0.2701602837657783,0.48214932821903794,0.5178506717838068
15.858931858093984,-0.08478998439525386,0.27519834863550513,0.4817641485339753,0.5182358514688727
15.863865676457348,-0.0690439127960001,0.2641703084928136,0.4816198755052789,0.518380124497571
15.868799494820715,-0.08852129142735386,0.2620960948947796,0.4816691596893513,0.5183308403134995
15.873733313184081,-0.07382252639831086,0.26165700617911924,0.4816030275969932,0.5183969724058589
15.878667131547447,-0.09146746050609916,0.26040061448802493,0.4818499975144185,0.5181500024884346
15.883600949910813,-0.07382069490784846,0.25986328221211885,0.4815780517923302,0.5184219482105231
15.888534768274178,-0.08785950202025257,0.2615342799367682,0.48164803656197974,0.5183519634408718
15.893468586637544,-0.07175264013788749,0.2577497785959779,0.4816386130937263,0.5183613869091255
15.89840240500091,-0.08931099872536635,0.2624280757422085,0.4820195229471553,0.517980477055696
15.903336223364278,-0.07105699496895045,0.27235945683878937,0.4819923586220851,0.5180076413807643
15.908270041727643,-0.08642431823105504,0.2763567454022518,0.48199455839595,0.5180054416068975
15.913203860091008,-0.06919280879557987,0.2650101787301475,0.48184595695953086,0.5181540430433147
15.918137678454375,-0.0862230609694621,0.2661415251278171,0.4816835751249625,0.5183164248778857
15.923071496817741,-0.06806485293096923,0.25419986981287385,0.4819273384875568,0.5180726615152933
15.928005315181107,-0.08326126477716383,0.24013326644557353,0.4817258504251669,0.5182741495776857
15.932939133544473,-0.06631286193155539,0.2254409001776343,0.48157198693869163,0.5184280130641615
15.937872951907838,-0.08480672698964681,0.223099651669012,0.4818237207775645,0.5181762792252901
15.942806770271204,-0.06913398037717164,0.21672383053058233,0.48185937605491297,0.518140623947944
15.94774058863457,-0.08693113246774441,0.22961188867700336,0.4817899568145299,0.5182100431883299
15.952674406997938,-0.0700886506842106,0.24781315725447922,0.48160820268495014,0.5183917973179115
15.957608225361302,-0.08849629485024446,0.2558835322002393,0.481576006759606,0.5184239932432577
15.962542043724667,-0.07111378919116575,0.2616065166884798,0.4813952506946576,0.5186047493082069
15.967475862088035,-0.09123230125681736,0.25701840442133894,0.48137363816787604,0.51862636183499
15.972409680451399,-0.07358867818484033,0.25599230532277745,0.48115009422032545,0.5188499057825421
15.977343498814767,-0.09195257602492854,0.24747405255175414,0.4815600875838422,0.5184399124190257
15.982277317178132,-0.07533501433715178,0.26110206534445096,0.4813949189089752,0.5186050810938919
15.987211135541498,-0.09246033758338949,0.265467920959392,0.48114713030349576,0.5188528696993724
15.992144953904864,-0.07394063879713257,0.27304639446343354,0.48095978860546107,0.5190402113974087
15.99707877226823,-0.09147648321553095,0.2990868582513913,0.4809179569918086,0.5190820430110625
16.002012590631598,-0.07261902084083113,0.317668040376555,0.4807442959348693,0.5192557040680034
16.006946408994963,-0.09032716422188423,0.31913613790967316,0.4805828971592755,0.5194171028435981
16.011880227358326,-0.07319044844335525,0.3169008801447232,0.4805644147886536,0.5194355852142215
16.016814045721695,-0.0913511121761153,0.3259532688787056,0.4808291419378291,0.5191708580650477
16.02174786408506,-0.07319244492164904,0.321226921515067,0.4808962786599523,0.5191037213429239
16.026681682448427,-0.08921993247574987,0.30491459287843115,0.4809396721994624,0.5190603278034142
16.031615500811792,-0.07238602183560826,0.303209962439924,0.48095557391754334,0.5190444260853345
16.03654931917516,-0.0884465865913322,0.3184350167657477,0.4808315447897838,0.5191684552130955
16.041483137538524,-0.07033914039207274,0.32461066199927074,0.480934887791333,0.5190651122115473
16.04641695590189,-0.087077316065177,0.31461388670334656,0.48094590789436625,0.5190540921085155
16.051350774265256,-0.06723083195294223,0.29782619639329044,0.4808371460532879,0.5191628539495959
16.05628459262862,-0.08396625318271862,0.2614385737447677,0.480831200709028,0.5191687992938582
16.061218410991987,-0.06507052624280667,0.2339614347760451,0.4807528480414377,0.5192471519614511
16.066152229355353,-0.08127724162168326,0.219733455073667,0.48091325451027717,0.5190867454926136
16.07108604771872,-0.06275931096689667,0.21858285902173574,0.48047752103633046,0.5195224789665609
16.076019866082085,-0.08137529754011608,0.22863324776047758,0.4803195779141333,0.5196804220887601
16.08095368444545,-0.06483067440212173,0.2475460577268305,0.48019761250461385,0.519802387498281
16.085887502808816,-0.08275549687999918,0.2674610341455174,0.48020452973972616,0.5197954702631716
16.090821321172182,-0.06377753466444366,0.26759041375845244,0.48055990324880343,0.5194400967540931
16.095755139535548,-0.08413473968400746,0.2633741018291261,0.48098772418769703,0.5190122758151968
16.100688957898914,-0.06538358004732284,0.2650113343022682,0.48102069059440145,0.5189793094084912
16.105622776262283,-0.08215950721627285,0.2679883382459474,0.48100684807626676,0.5189931519266254
16.110556594625645,-0.06390145018381173,0.2801781538014039,0.4809293643075667,0.5190706356953256
16.115490412989015,-0.08442726179549385,0.2811033393166858,0.4808187947833214,0.5191812052195693
16.12042423135238,-0.063492792235065,0.26568292881168654,0.48110032944533165,0.518899670557559
16.125358049715743,-0.08190494938179534,0.25108858881091445,0.4812368835700827,0.5187631164328085
16.130291868079112,-0.0646926227927239,0.25843955454391515,0.4812767227777648,0.5187232772251282
16.135225686442478,-0.08441797594307804,0.2657527335610108,0.4811534522488365,0.5188465477540574
16.140159504805844,-0.06671376868436601,0.27388925279767573,0.4813170591709873,0.5186829408319075
16.14509332316921,-0.08668060592599977,0.27813118543122556,0.48135460513753275,0.5186453948653661
16.150027141532576,-0.0683042752018087,0.2790461314060295,0.48122794779321787,0.518772052209682
16.15496095989594,-0.08727676217839991,0.2871232190901118,0.4815427565961887,0.5184572434067148
16.159894778259307,-0.065230477709253,0.29489745234616704,0.48162271493739484,0.5183772850655127
16.164828596622673,-0.08495145746844195,0.29526427507505976,0.48183449771167824,0.5181655022912325
16.16976241498604,-0.06538768190457059,0.29162420917897897,0.4816637193530232,0.5183362806498909
16.174696233349405,-0.08341323370594404,0.2826360681253507,0.48171970122070124,0.518280298782213
16.17963005171277,-0.06578823168141754,0.27107532266711276,0.4816477642647838,0.5183522357381295
16.184563870076136,-0.09122955135922746,0.25369268217943364,0.4819653931076534,0.5180346068952586
16.189497688439502,-0.06870720539186782,0.23978735708880605,0.4821337516056101,0.5178662483973013
16.194431506802868,-0.08892305008122026,0.23517108807343065,0.4823615663593091,0.5176384336436013
16.199365325166234,-0.06917430776194913,0.23744358517653452,0.48247549001172724,0.517524509991184
16.2042991435296,-0.09317197231203736,0.24308932258109892,0.48208081757538673,0.517919182427525
16.209232961892965,-0.07297773064871857,0.23952118209158993,0.4819284962344672,0.5180715037684451
16.214166780256335,-0.08908952914235588,0.24243661286025436,0.4819993388064245,0.5180006611964886
16.219100598619697,-0.0701869191675089,0.2545184564748852,0.4821279135143394,0.5178720864885746
16.224034416983063,-0.09386363250879183,0.2712236171377119,0.4821349124137911,0.5178650875891238
16.228968235346432,-0.07612971676196532,0.2752017283622892,0.48228338737484644,0.5177166126280695
16.233902053709794,-0.09709128129960637,0.26840071784972896,0.48205699646388,0.517943003539037
16.238835872073164,-0.07559176478679304,0.2521074707731484,0.4819189389218837,0.5180810610810344
16.24376969043653,-0.09007645072086833,0.24391041764745863,0.4818526725125905,0.5181473274903279
16.248703508799892,-0.06766947259744073,0.2470789848627199,0.4821738762525051,0.5178261237504084
16.253637327163258,-0.08845743486572769,0.2612570845045895,0.4818181295315533,0.5181818704713556
16.258571145526627,-0.06920673080633336,0.2717970483037995,0.4818720940866764,0.5181279059162306
16.263504963889993,-0.08491632147784176,0.26362905482137383,0.4819848564409091,0.5180151435619996
16.26843878225336,-0.07409839110924361,0.2494669003671091,0.4818568523589791,0.518143147643931
16.273372600616725,-0.09058291405050521,0.24520142814492132,0.4816618501882604,0.5183381498146509
16.27830641898009,-0.07266527543953902,0.25618821373627715,0.48148157642710887,0.5185184235758035
16.283240237343456,-0.08798028006193392,0.262225775774093,0.48167651552147484,0.518323484481439
16.288174055706822,-0.0676210310567377,0.2681655287469564,0.4818537021024756,0.5181462979004386
16.293107874070188,-0.08278023305500377,0.263697478348721,0.48155650323673066,0.5184434967661847
16.298041692433554,-0.06676555583642213,0.26198214281997356,0.481572015215666,0.5184279847872488
16.30297551079692,-0.08808745230636748,0.26697527333418636,0.48139868084622917,0.5186013191566864
16.30790932916029,-0.0696265269615579,0.2650442695438736,0.4813026387093221,0.5186973612935943
16.31284314752365,-0.09076024047859237,0.26749410164285664,0.4811184610676602,0.518881538935255
16.317776965887017,-0.07238433355021631,0.27058867818423626,0.4812080454998749,0.5187919545030386
16.322710784250383,-0.09686365804890058,0.26915580437686676,0.48105247914791976,0.5189475208549927
16.32764460261375,-0.07277268543634907,0.2675381983882838,0.4814122035894528,0.5185877964134586
16.332578420977118,-0.08822950221579559,0.25846181816030694,0.4813917329616203,0.5186082670412931
16.337512239340484,-0.06304858565173965,0.2551591803168993,0.48158934963638067,0.5184106503665366
16.342446057703846,-0.07803910047596652,0.2512247408231793,0.4815910023749872,0.5184089976279338
16.34737987606721,-0.05891674346177247,0.24956594548674743,0.481987510939131,0.5180124890637944
16.352313694430578,-0.09351522735371111,0.2581112959201308,0.48212373631182254,0.517876263691105
16.357247512793947,-0.07394812171083044,0.2517067409917484,0.4823651874635209,0.5176348125394099
16.362181331157313,-0.0926127197230444,0.24227224443774809,0.48203354384915387,0.517966456153779
16.36711514952068,-0.06346413853885148,0.2434050011367468,0.48161964441915905,0.5183803555837756
16.372048967884044,-0.07952506061599342,0.24586354333634378,0.4813427981596209,0.5186572018433147
16.376982786247407,-0.06263820971296762,0.24554530462411817,0.48143741612811186,0.5185625838748259
16.381916604610776,-0.08833221479278709,0.24120337717714924,0.48153926921489076,0.5184607307880473
16.386850422974142,-0.070771357492792,0.25257444246593985,0.4816145081902797,0.5183854918126571
16.391784241337508,-0.08920815065686041,0.2695948354588962,0.4815408485812378,0.5184591514216987
16.396718059700873,-0.06411428845340257,0.2739459216290862,0.48156534716119626,0.5184346528417408
16.40165187806424,-0.07870814265313154,0.2828944909415198,0.48138796598942785,0.5186120340135081
16.406585696427605,-0.06327272063502548,0.27872964006114037,0.48184620616189067,0.5181537938410447
16.41151951479097,-0.08378012197201949,0.27574493065774763,0.4818281023266651,0.5181718976762679
16.416453333154337,-0.07187232085474246,0.2672472202156037,0.48221139175824573,0.5177886082446885
16.421387151517703,-0.08518685262610624,0.26096309241996496,0.48210178695825606,0.5178982130446811
16.42632096988107,-0.06649307355549425,0.2584045611572448,0.48213832848206356,0.517861671520875
16.431254788244438,-0.07637052361532799,0.26392489506625166,0.48220322036288393,0.517796779640055
16.436188606607804,-0.06038927809809655,0.2605912940014379,0.4819659626686273,0.5180340373343127
16.441122424971166,-0.08041229489785857,0.25529097954023444,0.48205400931321096,0.5179459906897317
16.44605624333453,-0.06844590806855985,0.2520757219447774,0.48253566117998337,0.5174643388229621
16.450990061697897,-0.07898897358221835,0.2561314118424713,0.48215637770401737,0.5178436222989302
16.455923880061267,-0.06042513910063987,0.25067551285496237,0.48224546349388914,0.5177545365090613
16.460857698424633,-0.06951443349856518,0.24997479474446316,0.4820895462064543,0.517910453796497
16.465791516788,-0.059884979821185166,0.26287643783184855,0.4820566982024411,0.5179433018005117
16.47072533515136,-0.0741009849246824,0.2769462543508552,0.48214917535648866,0.517850824646466
16.475659153514727,-0.06668077223341301,0.27992991851920057,0.4821959299046398,0.5178040700983151
16.480592971878096,-0.07768545555153343,0.2863335031058088,0.4817858590804785,0.5182141409224766
16.48552679024146,-0.05888802974847938,0.3068611019853224,0.4817227900019828,0.5182772100009736
16.490460608604828,-0.07410350717907835,0.2986126964343471,0.48169784338283167,0.5183021566201262
16.495394426968193,-0.06604876808185851,0.27172438803612897,0.48174045351844447,0.5182595464845148
16.500328245331556,-0.07296538399940874,0.25405538914615794,0.4817919689497371,0.5182080310532232
16.505262063694925,-0.06166374765934458,0.25196700478377027,0.4816158018419295,0.5183841981610324
16.51019588205829,-0.07668928633083028,0.2693580772951072,0.48162385093737986,0.5183761490655827
16.515129700421657,-0.06199916041671366,0.2823528648728161,0.48166688157987486,0.5183331184230893
16.520063518785022,-0.06710346508402405,0.2868515902951061,0.4821314948319733,0.5178685051709921
16.52499733714839,-0.0657895181181407,0.2871947444549241,0.48207080628386434,0.5179291937191011
16.529931155511758,-0.07869086821960841,0.27437815902581475,0.48190642208535933,0.5180935779176071
16.53486497387512,-0.06414649284781276,0.25682582341683186,0.48219339233512204,0.517806607667846
16.539798792238486,-0.06176472859967494,0.2517179615434829,0.48208717141322377,0.5179128285897453
16.54473261060185,-0.06304259563793668,0.25288589931930583,0.4819963939491862,0.5180036060537848
16.549666428965217,-0.07201296029896566,0.2642826823464394,0.4818050138995548,0.518194986103419
16.554600247328583,-0.05949142605132826,0.26429628301995567,0.48208135760503734,0.5179186423979384
16.559534065691953,-0.06792268745435265,0.2770356842119733,0.48196704850629807,0.5180329514966805
16.564467884055315,-0.062348122041405746,0.28860713936925014,0.4819446005941094,0.5180553994088717
16.56940170241868,-0.06852218921498612,0.2968756249961594,0.4820837132520086,0.5179162867509732
16.574335520782046,-0.06500144689190562,0.2869624156250057,0.482258313850909,0.5177416861520735
16.579269339145412,-0.0741989475123575,0.27928239389421894,0.48232265675403824,0.5176773432489464
16.58420315750878,-0.06423150125929489,0.2737428102811754,0.4823366797708297,0.5176633202321578
16.589136975872147,-0.06939734308433235,0.2794173840951129,0.48241055007723305,0.5175894499257544
16.59407079423551,-0.056709187540726,0.2845115810815878,0.4822398412112576,0.5177601587917279
16.599004612598875,-0.07128691455762967,0.2854057985461555,0.4821082163407591,0.5178917836622254
16.60393843096224,-0.06627941322510336,0.2877135910544665,0.48208061208821973,0.5179193879147642
16.60887224932561,-0.08121616580710178,0.3028691009594164,0.48183178904006946,0.5181682109629151
16.613806067688976,-0.06640111847905777,0.3132356784860677,0.4814287249624155,0.5185712750405677
16.618739886052342,-0.07926082674084411,0.3137221591489248,0.481393644328352,0.5186063556746306
16.623673704415708,-0.05967262904697936,0.3036232362154722,0.4810992935643317,0.5189007064386519
16.62860752277907,-0.07101852276133679,0.29347111123863917,0.4814771428263226,0.5185228571766628
16.63354134114244,-0.06050681659905555,0.2994605308201446,0.48137796371597585,0.518622036287011
16.638475159505806,-0.07285777830286425,0.29436344960460725,0.48131509209742956,0.5186849079055587
16.64340897786917,-0.06241444219588626,0.29705485050462915,0.48174979372673266,0.5182502062762585
16.648342796232537,-0.07943597698796236,0.30451372796963133,0.4818191315416393,0.5181808684613541
16.653276614595903,-0.06569557272143575,0.30209305771941025,0.48192316611664965,0.5180768338863468
16.65821043295927,-0.07570102479777213,0.29169582268769784,0.48196206551550674,0.5180379344874944
16.663144251322635,-0.05773590816606755,0.27967366966465834,0.48219392198452043,0.517806078018484
16.668078069686,-0.07224556215217053,0.27821236087060647,0.4821061478199045,0.5178938521831039
16.673011888049366,-0.06032467392543074,0.2747106945308114,0.48189105966514817,0.5181089403378611
16.677945706412732,-0.08355405777564046,0.2711720725720795,0.48183791122723657,0.5181620887757711
16.6828795247761,-0.06751165360978421,0.2679551880214184,0.48157037953364773,0.5184296204693593
16.687813343139467,-0.07669128674207613,0.2600462122433869,0.4816011858703121,0.518398814132694
16.69274716150283,-0.057866342049865495,0.2542526116020452,0.4816679759840703,0.5183320240189344
16.697680979866195,-0.08198692479003318,0.25722152275292415,0.48164428009520394,0.5183557199078014
16.70261479822956,-0.06894398277035256,0.2741925337564695,0.4818288939661865,0.5181711060368195
16.70754861659293,-0.08402341259422322,0.2781169447938412,0.4818910372094034,0.5181089627936025
16.712482434956296,-0.06215883645288444,0.2734599846678257,0.48182654288468696,0.5181734571183203
16.717416253319662,-0.08264086792180113,0.25665058366941534,0.48178057650940076,0.5182194234936071
16.722350071683024,-0.06512611273833997,0.2377774463951271,0.48164178627831794,0.5183582137246904
16.72728389004639,-0.08345897304503325,0.23872208906486272,0.4814581013032271,0.518541898699783
16.73221770840976,-0.0682609809522423,0.24418741066587615,0.4815044866421389,0.5184955133608724
16.737151526773125,-0.08074102565194449,0.24783872185683317,0.4817191012556873,0.518280898747325
16.74208534513649,-0.05986403795739365,0.24983789124019068,0.48186513080141724,0.5181348692015966
16.747019163499857,-0.07888383456758151,0.24574735698341135,0.4817961107952576,0.5182038892077534
16.75195298186322,-0.06385157366917195,0.2455545348302676,0.48156848144610265,0.5184315185569041
16.75688680022659,-0.07696902677528236,0.2437945652579001,0.4816527723226629,0.5183472276803394
16.761820618589955,-0.05791430418302465,0.24044492027549955,0.48208012155372876,0.5179198784492747
16.76675443695332,-0.07362308258709184,0.23758600783162664,0.4821356606409532,0.5178643393620509
16.771688255316686,-0.05882601903816573,0.23052757295060425,0.48220787655990377,0.5177921234431017
16.776622073680052,-0.07515385097601691,0.23154937131469913,0.4819494517760187,0.5180505482269878
16.78155589204342,-0.05621551452975835,0.23538053305587658,0.48182661477489575,0.5181733852281112
16.786489710406784,-0.07549591915739234,0.2481553459714682,0.4817503163334815,0.5182496836695263
16.79142352877015,-0.05886611771221867,0.25757536133726266,0.4816321517368546,0.5183678482661541
16.796357347133515,-0.07194833910948256,0.2628941120315351,0.48139831930361937,0.5186016806993896
16.80129116549688,-0.057475546595568486,0.2595746767659363,0.4812432300965638,0.5187567699064454
16.80622498386025,-0.07672487113905363,0.25166735558251085,0.48128164030940146,0.518718359693609
16.811158802223616,-0.06138553652984867,0.2430556981881676,0.481225147771137,0.5187748522318721
16.81609262058698,-0.0813734439062361,0.2367413596959205,0.4810252830561746,0.5189747169468336
16.821026438950344,-0.06387831411763721,0.22830276660956056,0.4810246662356014,0.5189753337674066
16.82596025731371,-0.08367249579157471,0.22794441653570646,0.48069226481784094,0.5193077351851654
16.83089407567708,-0.0641428112409013,0.2265369366596719,0.48058451769278077,0.5194154823102267
16.835827894040445,-0.08299171414060133,0.2249948228393666,0.48034865251808684,0.5196513474849241
16.84076171240381,-0.06321732155485031,0.23565745575057265,0.4806069764425566,0.5193930235604571
16.845695530767177,-0.08510237415613515,0.2298565579718622,0.4804277457895669,0.5195722542134511
16.85062934913054,-0.06330416562248802,0.2332307247709202,0.48008710376945773,0.5199128962335638
16.85556316749391,-0.08126077672510747,0.22602740753131356,0.479881296724092,0.5201187032789307
16.860496985857274,-0.0599060765462254,0.21815335243055403,0.4795864743860357,0.5204135256169906
16.86543080422064,-0.0783533177182036,0.21852286476620844,0.47962746866603495,0.5203725313369922
16.870364622584006,-0.058182000195939575,0.21908318193105927,0.47938598208512123,0.5206140179179071
16.875298440947372,-0.07920134848328987,0.23412677767692852,0.4793535214941973,0.5206464785088327
16.880232259310738,-0.058232309153730226,0.25090879816142825,0.47902423214217676,0.5209757678608535
16.885166077674103,-0.07849502570312236,0.2651997715222415,0.47867263897008927,0.521327361032941
16.89009989603747,-0.058555531131773135,0.26901883819346284,0.47871303943929255,0.5212869605637361
16.895033714400835,-0.07966122717655412,0.2633136994660953,0.4788658596980296,0.5211341403049986
16.8999675327642,-0.0585867632598731,0.256062927011141,0.47892759395957996,0.5210724060434482
16.90490135112757,-0.0800698306949596,0.24835115688264942,0.4791301058116858,0.5208698941913409
16.909835169490933,-0.05900700574330931,0.257253790901,0.47939944828398395,0.5206005517190401
16.9147689878543,-0.08058647132733635,0.25697814453460155,0.47952211683815216,0.5204778831648714
16.919702806217664,-0.06022344382338717,0.2538275552095687,0.47932906693805216,0.5206709330649748
16.92463662458103,-0.08020923699237813,0.2596675291485809,0.47943185299227414,0.5205681470107538
16.9295704429444,-0.06041497905061289,0.27967331365493864,0.4793244987450761,0.5206755012579536
16.934504261307765,-0.07892850416419459,0.28199981882082414,0.4793815851915319,0.5206184148114988
16.93943807967113,-0.05744363074160194,0.2892337934286288,0.47938938543485554,0.5206106145681768
16.944371898034493,-0.07679856293790137,0.28810438224551793,0.47920153377974,0.5207984662232955
16.94930571639786,-0.05543107092519615,0.28794753829525566,0.47919106520582994,0.5208089347972075
16.95423953476123,-0.07534548450773493,0.28474894456783223,0.47935317461369903,0.5206468253893408
16.959173353124594,-0.054965531425330366,0.2673759414516377,0.47917540758488586,0.5208245924181555
16.96410717148796,-0.07675679514024403,0.2722780083315126,0.4788167862570474,0.5211832137459942
16.969040989851326,-0.055454220828548915,0.28507977698236747,0.4786222976649178,0.5213777023381262
16.973974808214688,-0.07559475350775195,0.2936837327611166,0.47869934522900925,0.5213006547740356
16.978908626578058,-0.054747953932742704,0.29562536669647327,0.4785904777831789,0.5214095222198663
16.983842444941423,-0.075979286436538,0.3023198459078366,0.47920355335864784,0.5207964466443966
16.98877626330479,-0.054509057308111994,0.294656711458893,0.47962445978378954,0.5203755402192569
16.993710081668155,-0.07421508921590007,0.28877163643037285,0.4795590510001989,0.5204409490028489
16.99864390003152,-0.0543925030625872,0.2967439917765892,0.47982790566126904,0.5201720943417805
17.00357771839489,-0.07435320367074297,0.29945586016799053,0.479946582492113,0.5200534175109374
17.008511536758252,-0.05360709152412056,0.2859786265356117,0.47965449991429876,0.5203455000887529
17.01344535512162,-0.07297573229227722,0.27568249304224157,0.4796552874604888,0.520344712542565
17.018379173484984,-0.05294223361704699,0.2867379204968669,0.4795692604177237,0.5204307395853306
17.02331299184835,-0.07251139132336429,0.3023186267929226,0.4798870836377522,0.5201129163653017
17.02824681021172,-0.05327737297810994,0.31982513317099864,0.47985945385081946,0.5201405461522348
17.033180628575085,-0.07431293315464663,0.31136969744382675,0.47978738230416285,0.520212617698893
17.038114446938447,-0.05359889574355583,0.2976163005799049,0.47989723393197536,0.5201027660710815
17.043048265301813,-0.07233561655802852,0.29248160586740096,0.47975380461562317,0.520246195387435
17.04798208366518,-0.05291498860676899,0.2786801518326854,0.47962236661970176,0.520377633383359
17.05291590202855,-0.07227072505040191,0.28340616742647096,0.47968401060939425,0.5203159893936676
17.057849720391914,-0.052972551333667975,0.2889765793139388,0.4796581297737073,0.5203418702293581
17.06278353875528,-0.07480595908771444,0.2984505321139512,0.4795610974357899,0.5204389025672777
17.067717357118642,-0.05559359165561498,0.29363613248629505,0.47967418667555295,0.5203258133275162
17.072651175482008,-0.07399426251131988,0.28860766918200653,0.4797468407326124,0.5202531592704572
17.077584993845377,-0.05402129872655875,0.2747958698133524,0.4800043222300711,0.5199956777730004
17.082518812208743,-0.07504935394332636,0.28456964499636095,0.4801267662008666,0.5198732338022074
17.08745263057211,-0.056276097943390065,0.27489496169957,0.4802746749210424,0.5197253250820334
17.092386448935475,-0.07559449409201704,0.267739298654176,0.4803727840399184,0.5196272159631549
17.09732026729884,-0.0587388612345392,0.24833904713523583,0.4804469886065338,0.5195530113965381
17.102254085662207,-0.08095467312144482,0.23745086348343322,0.48058225373918895,0.5194177462638815
17.107187904025572,-0.0612829710436794,0.22780544618301954,0.48101953416117665,0.5189804658418935
17.112121722388938,-0.07805322793188535,0.2301121327909033,0.4811559298592972,0.5188440701437723
17.117055540752304,-0.058090410957416475,0.24107585472734208,0.48096032543365325,0.5190396745694155
17.12198935911567,-0.07627787668544184,0.25504847134385483,0.4811343909866148,0.5188656090164536
17.126923177479036,-0.05902715282131563,0.2600193310004056,0.4809471566257536,0.5190528433773163
17.1318569958424,-0.07783514413867444,0.25458584562906117,0.4809866331606075,0.5190133668424636
17.136790814205767,-0.062010698972815484,0.25504818580752875,0.48116775330403194,0.5188322466990403
17.141724632569133,-0.0822905501637318,0.2656687219437228,0.4811956257267396,0.5188043742763343
17.1466584509325,-0.06532284939087836,0.2650100224267817,0.4812681422155687,0.5187318577875084
17.151592269295865,-0.08167966717611119,0.2543916225540314,0.4810616666932041,0.5189383333098747
17.156526087659234,-0.06289468757400356,0.25833514703174243,0.4810895665545927,0.518910433448491
17.161459906022596,-0.0809423357581803,0.26877307669931694,0.4809405913176363,0.5190594086854502
17.166393724385962,-0.06364574997897321,0.2712579626207216,0.4811018789670716,0.5188981210360185
17.171327542749328,-0.08184532803638583,0.2727085667251006,0.4810864236513855,0.5189135763517073
17.176261361112694,-0.05993698275921879,0.29426425586249677,0.48130971007722423,0.5186902899258676
17.181195179476063,-0.07749488630239729,0.30897049348659744,0.48141137782788557,0.5185886221752055
17.18612899783943,-0.05889132553962712,0.32052131216149105,0.48147987426199296,0.5185201257410968
17.191062816202795,-0.07859650086955598,0.3152279504404422,0.4813879610120633,0.5186120389910258
17.195996634566157,-0.05915963871197269,0.298908400132538,0.48160819698011936,0.51839180302297
17.200930452929523,-0.07636993123838655,0.28401230117680404,0.48163707085617874,0.518362929146911
17.205864271292892,-0.057396580069828354,0.28204303601624775,0.4817092392357532,0.5182907607673362
17.210798089656258,-0.07610253016667631,0.28381175887429105,0.481919640342994,0.518080359660097
17.215731908019624,-0.060636900391616566,0.2831660769364117,0.4814001653193646,0.5185998346837263
17.22066572638299,-0.07316718140443182,0.28778034191072677,0.4813695485542635,0.5186304514488288
17.225599544746352,-0.05317956294914847,0.2917256525911618,0.4814145148200151,0.5185854851830782
17.23053336310972,-0.0656074358682244,0.2860256533493316,0.4814278264239842,0.5185721735791102
17.235467181473087,-0.0462204753719829,0.28217336649741576,0.4814022584618058,0.51859774154129
17.240400999836453,-0.06477493515167963,0.2743707940384056,0.48129693148882907,0.5187030685142675
17.24533481819982,-0.053370869699640736,0.26327399654693545,0.4811539882742915,0.5188460117288041
17.250268636563185,-0.07776105092967517,0.2442577250569216,0.48109076625903335,0.5189092337440574
17.255202454926554,-0.06146166595370217,0.22923913032097773,0.4810416002328655,0.5189583997702205
17.260136273289916,-0.07500185938503712,0.2192082432201542,0.4811620595423888,0.5188379404606966
17.265070091653282,-0.05395367445470666,0.23013681027587787,0.4807824303180304,0.5192175696850565
17.270003910016648,-0.07719287111155163,0.25091267082800683,0.48098530715328536,0.5190146928498027
17.274937728380014,-0.06311835399145496,0.2695343490551442,0.4809005254235339,0.5190994745795556
17.279871546743383,-0.08267343317934285,0.2845137118471161,0.4808016434781103,0.51919835652498
17.28480536510675,-0.06139161730915259,0.27408429103873144,0.4807676199348252,0.5192323800682669
17.28973918347011,-0.08129846493087572,0.25639371225701635,0.4812758920263425,0.5187241079767502
17.294673001833477,-0.05705456464093265,0.24680750637448262,0.4811350074523197,0.5188649925507738
17.299606820196843,-0.07828597963233508,0.24435562269520503,0.48080960701305236,0.519190392990041
17.304540638560212,-0.06002400423503874,0.25358014903607484,0.480939391904594,0.5190606080984999
17.309474456923578,-0.08246138007522878,0.2704732331239347,0.4807115707465632,0.5192884292565306
17.314408275286944,-0.060149689793532926,0.2904467220471344,0.48070886811867675,0.519291131884416
17.319342093650306,-0.08594714934776534,0.28686609077310515,0.480659767433241,0.5193402325698506
17.324275912013672,-0.061846989643951786,0.2843777759922696,0.48071236179994614,0.5192876382031439
17.32920973037704,-0.0846018519943412,0.26990224345243563,0.4807099243344048,0.5192900756686847
17.334143548740407,-0.058147858617647416,0.25702160344950087,0.4803953190629584,0.5196046809401339
17.339077367103773,-0.07993138402565925,0.2668682486446341,0.48034408338745943,0.5196559166156368
17.34401118546714,-0.05995895166716053,0.2742465188000686,0.4799564205795327,0.5200435794235679
17.348945003830504,-0.08665221514353277,0.27390143484782614,0.4797209690968653,0.5202790309062393
17.35387882219387,-0.06573913886252356,0.26802046371019633,0.4796082763061827,0.5203917236969235
17.358812640557236,-0.08811436970812973,0.2591894968642772,0.47962604274876114,0.5203739572543489
17.363746458920602,-0.05736047143019433,0.2634869094538892,0.4797122393067156,0.5202877606963959
17.368680277283968,-0.07921838821758147,0.27480042004258215,0.479527337334549,0.520472662668564
17.373614095647333,-0.05766317628885967,0.2758944311034528,0.4795498276844448,0.5204501723186699
17.378547914010703,-0.09028680904843008,0.26598963835436906,0.4796488155437727,0.5203511844593429
17.383481732374065,-0.06238324790013405,0.2634982574988803,0.47970811136455027,0.520291888638566
17.38841555073743,-0.0868238255031344,0.27106228759038353,0.4794548542945506,0.5205451457085642
17.393349369100797,-0.05557486904103467,0.2757244718901142,0.479488385140617,0.520511614862498
17.398283187464163,-0.08078193964067056,0.2741195478337982,0.4793567551286068,0.5206432448745086
17.403217005827532,-0.055385457702440626,0.2688668507658736,0.47934735736742184,0.5206526426356924
17.408150824190898,-0.08933032775803873,0.26495323593975706,0.47985764791519114,0.5201423520879211
17.413084642554264,-0.06925312797822653,0.2510226306348285,0.47978949167403895,0.5202105083290713
17.418018460917626,-0.08913404681741398,0.2508017854454112,0.4801152699160627,0.5198847300870504
17.42295227928099,-0.0530380773780247,0.25703383832872717,0.4800944741438162,0.5199055258592991
17.42788609764436,-0.07797117775451257,0.24958778445227098,0.4801216277291359,0.5198783722739809
17.432819916007727,-0.061212172226415944,0.24985186629205725,0.4806030019180104,0.5193969980851075
17.437753734371093,-0.08639006825337998,0.2375730974179263,0.4804722286853506,0.519527771317769
17.44268755273446,-0.0670718822864051,0.2305908830816317,0.4806504084518376,0.5193495915512842
17.44762137109782,-0.08447549831215147,0.2359974758494184,0.480617235924798,0.5193827640783268
17.45255518946119,-0.05336647653814813,0.25012700165955787,0.48047049335624725,0.5195295066468799
17.457489007824556,-0.076378503163137,0.26094562379951614,0.48035606515891993,0.519643934844209
17.46242282618792,-0.061426632034550274,0.2584926667809219,0.4797016588438676,0.5202983411592622
17.467356644551288,-0.09045581450175662,0.24628227027023508,0.4793702139611997,0.5206297860419321
17.472290462914653,-0.06930205258970491,0.2481757666772344,0.4796517439422571,0.5203482560608759
17.47722428127802,-0.07284664619278983,0.25569118304402083,0.48046478422525835,0.5195352157778754
17.482158099641385,-0.05130352431544358,0.25064198587872544,0.48070231158902227,0.5192976884141116
17.48709191800475,-0.07244967125943351,0.25498281031479264,0.4808046019092916,0.5191953980938437
17.492025736368117,-0.06277526634389113,0.2706456737165712,0.4807766257946814,0.5192233742084554
17.496959554731482,-0.08914946010432293,0.28007315826650286,0.48060632357133914,0.5193936764317987
17.501893373094852,-0.0542687708889542,0.28839359254141156,0.48051385412396974,0.5194861458791693
17.506827191458218,-0.07191657575229313,0.28086475340876105,0.48057696506562597,0.5194230349375141
17.51176100982158,-0.05537648158847859,0.25670307084213645,0.48099575139902717,0.5190042486041143
17.516694828184946,-0.08713599851623523,0.2515770144277475,0.48083396792386524,0.519166032079278
17.52162864654831,-0.0602019844159055,0.2521218314085256,0.48087436286837876,0.5191256371347648
17.52656246491168,-0.08058902122247025,0.2587145011835619,0.48114742222287044,0.5188525777802733
17.531496283275047,-0.053373180577920946,0.25684011010008195,0.48091893918046913,0.5190810608226757
17.536430101638413,-0.07694885931800409,0.2537857173922798,0.4808263533253017,0.5191736466778455
17.541363920001775,-0.052931027978952445,0.2419996031035332,0.4806394998111439,0.5193605001920037
17.54629773836514,-0.08256996715143293,0.2389279147036676,0.48110428398608707,0.518895716017063
17.55123155672851,-0.06077943475621009,0.24325244036509552,0.4809290749562514,0.5190709250469007
17.556165375091876,-0.06765641809111704,0.24818752530864607,0.4808493204341881,0.5191506795689665
17.56109919345524,-0.050575737279089455,0.24698840594901797,0.48061336212899375,0.5193866378741637
17.566033011818607,-0.07696242033044165,0.24119799206558887,0.48076027319708275,0.5192397268060766
17.57096683018197,-0.04992113906831765,0.24458619877281929,0.48082100070129125,0.5191789993018692
17.57590064854534,-0.07122348668913864,0.24774792251683334,0.4803067891834225,0.5196932108197395
17.580834466908705,-0.057482996911672794,0.2591757828519644,0.4801402686641707,0.5198597313389925
17.58576828527207,-0.08104463758089878,0.2644388201527055,0.4805015596363164,0.5194984403668496
17.590702103635437,-0.04732439716999239,0.26872609517098794,0.48011735597692506,0.5198826440262401
17.595635921998802,-0.0743459256983688,0.27427433047582966,0.4798589301543978,0.5201410698487656
17.60056974036217,-0.047827482418384824,0.28740587712580007,0.47999387758601797,0.5200061224171443
17.605503558725534,-0.07770990450016553,0.28917882964232916,0.4799347018625286,0.5200652981406335
17.6104373770889,-0.04967102276588762,0.29384024606839254,0.47996177984176547,0.5200382201613969
17.615371195452266,-0.08317106384137837,0.2861998829106098,0.47993768665106257,0.5200623133520986
17.62030501381563,-0.05707891149025587,0.2824491991616639,0.47977071143379596,0.5202292885693656
17.625238832179,-0.08115060490277562,0.27791590400766225,0.4799545994093315,0.5200454005938308
17.630172650542367,-0.05210871567327293,0.27542294866334305,0.47994045932744983,0.5200595406757145
17.63510646890573,-0.07763239792202156,0.26992335693899017,0.47989264981520235,0.520107350187963
17.640040287269095,-0.04589184511624743,0.27090929184662577,0.4798475757018474,0.5201524243013194
17.64497410563246,-0.08077498724501452,0.2702341231723267,0.4799059218266144,0.5200940781765561
17.64990792399583,-0.05452933099095764,0.26603465164134726,0.4799376920282312,0.5200623079749408
17.654841742359196,-0.08144062088539908,0.26678817487218,0.4800207825590694,0.5199792174441068
17.65977556072256,-0.0536759464531075,0.2725562984469135,0.4800506483584213,0.5199493516447589
17.664709379085927,-0.08546568674237609,0.27830462593950367,0.4795590402848107,0.5204409597183733
17.66964319744929,-0.05287085365582513,0.28604742528871074,0.4797353387727583,0.5202646612304291
17.67457701581266,-0.08509342974095598,0.2760449480394205,0.4796251123712484,0.5203748876319391
17.679510834176025,-0.05615713283688635,0.2633657588506271,0.4798790317768615,0.5201209682263239
17.68444465253939,-0.08974497927591843,0.2528030069195613,0.47948090602350346,0.5205190939796812
17.689378470902756,-0.058882148649088056,0.2475645597766005,0.47955275352310806,0.5204472464800759
17.694312289266122,-0.084411327105783,0.25126964177611205,0.47991467565009416,0.5200853243530887
17.699246107629484,-0.052463317167117565,0.2569259720918659,0.4798076187194219,0.5201923812837616
17.704179925992854,-0.08079922466434486,0.25953874966655666,0.48016579589108765,0.5198342041120959
17.70911374435622,-0.046581705675926795,0.2634124378092924,0.48013856451542397,0.5198614354877605
17.714047562719585,-0.07823833683224582,0.27453985662698793,0.48023842592907073,0.5197615740741145
17.71898138108295,-0.051448072818228406,0.28257317477790056,0.48019674660853906,0.5198032533946472
17.723915199446317,-0.08196516157100991,0.2867911650078467,0.4802138847501496,0.5197861152530375
17.728849017809683,-0.05483806519518434,0.28017054418236265,0.48055356256389076,0.5194464374392979
17.73378283617305,-0.07769060158762248,0.26770046286429333,0.4803351051302871,0.5196648948729028
17.738716654536415,-0.05438348540044319,0.2557208471512691,0.48040431145542933,0.5195956885477621
17.74365047289978,-0.08076227229083663,0.25057738618942027,0.48004173507911607,0.5199582649240757
17.748584291263146,-0.04775913054918912,0.25866092713365724,0.47995640841389414,0.5200435915892931
17.753518109626516,-0.06395051581295878,0.26368917816153525,0.4799405400094778,0.5200594599937045
17.75845192798988,-0.04506790370292217,0.263836471807964,0.4800266056985372,0.519973394304643
17.763385746353244,-0.07258821225819108,0.26002785323717653,0.47973339414093613,0.5202666058622456
17.76831956471661,-0.054664585183401844,0.2590507115643598,0.4797716991165102,0.520228300886673
17.773253383079975,-0.07814159469398407,0.26315880082496185,0.47972512228692665,0.5202748777162571
17.778187201443345,-0.05417532851368862,0.26138384972712997,0.4797007086533428,0.5202992913498421
17.78312101980671,-0.07953142587944399,0.26715047348504767,0.4798734617168423,0.5201265382863437
17.788054838170076,-0.05225222195389722,0.26695310800703087,0.4800641477211683,0.5199358522820182
17.79298865653344,-0.07312077987427158,0.2662556110363425,0.48029003909396223,0.5197099609092252
17.797922474896804,-0.049212158913123624,0.26371182401381466,0.48021842483776694,0.5197815751654206
17.802856293260174,-0.07071427780702556,0.2710705695539582,0.48007496089419743,0.5199250391089904
17.80779011162354,-0.04783436357019764,0.2734579473223465,0.4799427861031474,0.5200572139000409
17.812723929986905,-0.0656560444732951,0.27542702856671175,0.47980600601680673,0.5201939939863806
17.81765774835027,-0.04602461029673554,0.2769957984436592,0.4799465865533145,0.5200534134498719
17.822591566713633,-0.0677254560861392,0.26616115374031646,0.47980917358404424,0.5201908264191413
17.827525385077003,-0.05124644413285199,0.25685363279363516,0.4797568848972783,0.5202431151059064
17.83245920344037,-0.07421608276158655,0.2396500520365253,0.4799667850775134,0.5200332149256733
17.837393021803734,-0.05317901055117785,0.22043458508565258,0.4799481173685385,0.5200518826346515
17.8423268401671,-0.07093146129194089,0.21160879998041704,0.4800763252004856,0.5199236748027075
17.847260658530466,-0.04817265115534023,0.2171641116887502,0.47996280522214774,0.5200371947810497
17.852194476893835,-0.0663042378119684,0.2279478138454568,0.47974017342505376,0.5202598265781463
17.857128295257198,-0.048314875149466203,0.23913624786685683,0.47963145297203524,0.520368547031167
17.862062113620564,-0.0651168393674945,0.2526030015203763,0.47955545709392927,0.5204445429092758
17.86699593198393,-0.04375277923512015,0.2545627082869497,0.4794747566574457,0.5205252433457607
17.871929750347295,-0.06564512947979594,0.2571089544516546,0.47919579922666783,0.5208042007765393
17.876863568710665,-0.04625171007089023,0.2666177079942654,0.479116077470222,0.5208839225329871
17.88179738707403,-0.06260077883460288,0.29548739455852346,0.4792722407680874,0.5207277592351214
17.886731205437393,-0.04339123724048607,0.29401755248523104,0.4793734168980441,0.5206265831051639
17.89166502380076,-0.06629496528118685,0.28588822515357865,0.47943229044550023,0.5205677095577066
17.896598842164124,-0.04788918751064948,0.2809547712409418,0.47947141522832076,0.5205285847748862
17.901532660527494,-0.06643304140517131,0.2720035095387754,0.4798009696142395,0.5201990303889662
17.90646647889086,-0.04940755974844329,0.263184199770808,0.48031014853519066,0.5196898514680138
17.911400297254225,-0.0681207757439396,0.2549724235963369,0.48026022702878973,0.5197397729744122
17.91633411561759,-0.05069029637627478,0.2496951571182368,0.4803177933845613,0.5196822066186414
17.921267933980953,-0.06905856807959643,0.24782916592788407,0.4801996123199045,0.5198003876833012
17.926201752344323,-0.05251387555435235,0.2493611191963491,0.4802625242522588,0.5197374757509485
17.93113557070769,-0.0734607551315873,0.2399218834000101,0.48049743306493764,0.5195025669382707
17.936069389071054,-0.05724046458621441,0.24706087486824604,0.4801776894249104,0.5198223105782988
17.94100320743442,-0.0757989794267473,0.25658080393217614,0.48044368497906365,0.5195563150241479
17.945937025797786,-0.056397338011020114,0.26467950967361636,0.4806156688498986,0.519384331153316
17.95087084416115,-0.07298405671114296,0.261930062767759,0.48044219126619103,0.519557808737025
17.955804662524518,-0.055169316996925524,0.2523050889874273,0.48042031602532503,0.5195796839778936
17.960738480887883,-0.07400053734863839,0.2569252423984689,0.48029096560508605,0.5197090343981338
17.96567229925125,-0.054416198432751896,0.26664578458771326,0.4802601554586512,0.5197398445445696
17.970606117614615,-0.0730355039893242,0.26645527801482816,0.48002967680344705,0.5199703231997759
17.975539935977984,-0.05527220732930034,0.27030780980758534,0.4798325062835413,0.520167493719682
17.98047375434135,-0.07459630847433965,0.2832164879032193,0.47990930946236465,0.5200906905408582
17.985407572704712,-0.056673302181571364,0.27184085335011554,0.4798557608076082,0.5201442391956143
17.99034139106808,-0.07392792648971243,0.2594148035231212,0.4801664104421115,0.5198335895611128
17.995275209431444,-0.05583111353603095,0.26159001650811314,0.48022604601555935,0.5197739539876665
18.000209027794813,-0.07297048305465684,0.26595096122810774,0.4801765392142358,0.5198234607889914
18.00514284615818,-0.05634095614573724,0.2542475603608667,0.48003460838737655,0.5199653916158519
18.010076664521545,-0.07397866168343668,0.2358983679656485,0.4801576015902005,0.5198423984130295
18.015010482884907,-0.05664403713172252,0.22005013075175872,0.479933151836882,0.5200668481663502
18.019944301248273,-0.07471331907738389,0.23100549314077307,0.4802862237274897,0.5197137762757419
18.024878119611643,-0.05731808081976584,0.24357677817598666,0.4803419452674781,0.5196580547357535
18.02981193797501,-0.07480854472410957,0.25236250596386106,0.48026830711689705,0.5197316928863351
18.034745756338374,-0.056053435418079785,0.2669084090806236,0.48037200793151263,0.5196279920717213
18.03967957470174,-0.07489858836564206,0.26906761463461504,0.4804939498301992,0.5195060501730353
18.044613393065102,-0.057168647337597946,0.2722870366528735,0.4805904225864526,0.5194095774167838
18.04954721142847,-0.0755467552646572,0.27330983303261325,0.4804605530609205,0.5195394469423184
18.054481029791837,-0.057853523167012755,0.2752155977327771,0.48033408534800015,0.5196659146552401
18.059414848155203,-0.07627935901674082,0.2582755999716917,0.48067677248822493,0.5193232275150185
18.06434866651857,-0.057912807913534224,0.2484214801424922,0.48126497550803626,0.5187350244952093
18.069282484881935,-0.0760691311555861,0.24829302609921405,0.4816892831758586,0.518310716827388
18.074216303245304,-0.057488945220988415,0.24632308994107316,0.48175499601874394,0.5182450039845039
18.079150121608667,-0.07604673028422516,0.25807301886578676,0.48169747934514234,0.5183025206581071
18.084083939972032,-0.05893659517132021,0.26297942673276437,0.4816757831908178,0.5183242168124347
18.089017758335398,-0.07715348239075898,0.2721836941865711,0.4817398442611023,0.5182601557421502
18.093951576698764,-0.05937017202124063,0.2764628421192702,0.4820665623729907,0.5179334376302596
18.098885395062133,-0.07667077032067154,0.2796856533892517,0.4821030767977483,0.5178969232055003
18.1038192134255,-0.06100795077165766,0.2907274876831235,0.4820351457582681,0.5179648542449802
18.10875303178886,-0.07954034616594398,0.2919371413962149,0.4817962244485671,0.5182037755546808
18.113686850152227,-0.06293940097474096,0.2851296822144862,0.4816021525195845,0.518397847483662
18.118620668515593,-0.08000309765208145,0.28445515634445717,0.48158069964229033,0.518419300360956
18.123554486878962,-0.06399774361265428,0.2854658061782173,0.4816629983714422,0.5183370016318043
18.12848830524233,-0.07858918707770339,0.27976989136075014,0.4816825807192324,0.5183174192840156
18.133422123605694,-0.06013112758245765,0.2546209355741951,0.48166959499351253,0.5183304050097363
18.138355941969056,-0.07372005724848003,0.23187250529570658,0.48190837836982786,0.5180916216334222
18.143289760332422,-0.05865966812564,0.22916387611894,0.4820253712103355,0.5179746287929174
18.14822357869579,-0.07615060570543826,0.23440496439720257,0.482196043048463,0.517803956954792
18.153157397059157,-0.0622477206966464,0.24408276881047322,0.4824209557500524,0.5175790442532056
18.158091215422523,-0.07849568694926225,0.25164802642083184,0.4821896935191477,0.5178103064841149
18.16302503378589,-0.059985981834837415,0.27274036791105954,0.4826604533185644,0.5173395466847008
18.167958852149255,-0.07512122016300972,0.28924134514529415,0.4825047732331383,0.5174952267701304
18.17289267051262,-0.062415929649349305,0.3017428072812717,0.482319894560505,0.5176801054427651
18.177826488875986,-0.07582462210936086,0.2865515108849223,0.4825391905234555,0.5174608094798132
18.182760307239352,-0.062289366387655656,0.2725179325753585,0.48230671581312307,0.517693284190146
18.187694125602718,-0.07621554400964016,0.26733461834321637,0.48260323806064565,0.5173967619426217
18.192627943966084,-0.05939917278713277,0.27267584043643517,0.482594268335785,0.5174057316674814
18.197561762329453,-0.07345708340400811,0.2738064481958262,0.48263772822548745,0.5173622717777794
18.202495580692815,-0.06507249021168982,0.2720097825797119,0.4826859178386361,0.5173140821646316
18.20742939905618,-0.08230013546003664,0.2657063857942569,0.48254153957746637,0.5174584604258015
18.212363217419547,-0.06551332282845344,0.25783814060712595,0.48271269142063405,0.5172873085826343
18.217297035782913,-0.07597531213436212,0.25813407682844725,0.4824368489073537,0.5175631510959154
18.222230854146282,-0.057607303316881665,0.25427623182917364,0.4824931604566831,0.5175068395465865
18.227164672509648,-0.06935308012844477,0.25874590009460563,0.4827646314385352,0.5172353685647362
18.232098490873014,-0.05227106748902011,0.2612950231848912,0.48281970393131546,0.5171802960719566
18.237032309236376,-0.06887941699132388,0.2618202694302576,0.4831181426809501,0.516881857322323
18.241966127599742,-0.06004266285785276,0.26373442765468674,0.4829447825149283,0.517055217488346
18.24689994596311,-0.0704307475482248,0.2755579991137537,0.48315658114011084,0.5168434188631607
18.251833764326477,-0.060106515582589386,0.28561744691145,0.4831173151225029,0.5168826848807644
18.256767582689843,-0.07897382268914283,0.2717470989372085,0.4828875690707234,0.5171124309325392
18.26170140105321,-0.06947465647973315,0.2604763040802141,0.48248674669786706,0.5175132533053971
18.26663521941657,-0.08160638524549656,0.2557941986990944,0.48239544697213815,0.5176045530311274
18.27156903777994,-0.06210079131141492,0.26636551859971347,0.4820784055363849,0.5179215944668816
18.276502856143306,-0.07373099197324769,0.26148182720869134,0.48176454337453495,0.5182354566287333
18.281436674506672,-0.05821254307737212,0.2512475388049807,0.4814749055670991,0.5185250944361693
18.286370492870038,-0.07116167915497955,0.23170225927914745,0.4809003498545936,0.5190996501486758
18.291304311233404,-0.062417365631753895,0.21364057741727013,0.48076992338681795,0.5192300766164526
18.296238129596766,-0.07677498671754353,0.21207332824835487,0.48078010646087377,0.519219893542397
18.301171947960135,-0.061073466271499385,0.22599735646080718,0.48086140320561477,0.519138596797656
18.3061057663235,-0.08021779224224501,0.2438972177012817,0.4809955270969505,0.5190044729063215
18.311039584686867,-0.062452563966082966,0.24853948497955208,0.48124585514172014,0.518754144861551
18.315973403050233,-0.07885724281773393,0.23676622199313344,0.48141920110125286,0.5185807989020171
18.3209072214136,-0.06313206186722413,0.2231816293636507,0.4809754787236443,0.519024521279625
18.325841039776968,-0.08075637589840795,0.2348588872251945,0.4808832262275244,0.519116773775743
18.33077485814033,-0.061596337333130566,0.25684648239881747,0.4804633623229049,0.519536637680363
18.335708676503696,-0.07943403008817604,0.27132347497055953,0.48069241346187025,0.5193075865414013
18.340642494867062,-0.062482735776236364,0.28280853657415894,0.48036895426149967,0.5196310457417757
18.345576313230428,-0.07034004909937702,0.2816759001803226,0.48068392016885864,0.5193160798344212
18.350510131593797,-0.056977706738640686,0.2641547391445996,0.4808260851396228,0.5191739148636598
18.355443949957163,-0.07770591308496494,0.23884695522454713,0.4806431513805641,0.5193568486227207
18.360377768320525,-0.06610556538120532,0.22319974488861308,0.48049255443337335,0.519507445569915
18.36531158668389,-0.08161307680302844,0.2309419152028206,0.480461360549345,0.5195386394539451
18.370245405047257,-0.05710687433674959,0.21998842928078274,0.48039361057566743,0.519606389427623
18.375179223410626,-0.08226441090889663,0.22399126393700405,0.480667399783897,0.5193326002193962
18.380113041773992,-0.061603575138678215,0.2371390767514284,0.4804736760377332,0.5195263239655605
18.385046860137358,-0.08885813408303449,0.25095937099250437,0.48039906957410705,0.5196009304291869
18.38998067850072,-0.06789068751779519,0.23803019232936734,0.4802900911338038,0.5197099088694889
18.394914496864086,-0.0828792543768039,0.23701548678974815,0.48032783850946925,0.5196721614938233
18.399848315227455,-0.05630755417170451,0.25197389731292646,0.48070278602520417,0.5192972139780885
18.40478213359082,-0.08304264488939081,0.26078425205225936,0.4805581049133498,0.519441895089942
18.409715951954187,-0.05924875539747618,0.2522209933174544,0.48070109209319434,0.5192989079100953
18.414649770317553,-0.08025021504538993,0.2376016883045317,0.4807442576902069,0.5192557423130821
18.41958358868092,-0.057319135528968224,0.226796194953313,0.4804592095796067,0.5195407904236858
18.424517407044284,-0.0834565526546075,0.22526883602820838,0.48055068939547246,0.5194493106078212
18.42945122540765,-0.06371805820780668,0.22706830052550767,0.48081984415791723,0.5191801558453778
18.434385043771016,-0.07859830716580832,0.22902997979926745,0.48065515210486076,0.5193448478984353
18.43931886213438,-0.05739098088067442,0.22958998281015558,0.480693528418092,0.5193064715852058
18.444252680497748,-0.07119953008438418,0.23424815246651234,0.4808512416135828,0.5191487583897185
18.449186498861117,-0.059472482340444,0.23647975335390556,0.4805452036084726,0.5194547963948307
18.45412031722448,-0.07230120762295969,0.24554072753821005,0.4804623711016101,0.5195376289016953
18.459054135587845,-0.058128279352982065,0.24939695617779084,0.4802981506983723,0.5197018493049353
18.46398795395121,-0.0715347274424673,0.25293123511409715,0.4804788046373282,0.5195211953659803
18.468921772314577,-0.0599714302221038,0.2610803091209416,0.48044996018975533,0.5195500398135552
18.473855590677946,-0.06925639605770399,0.2665657471445273,0.4805491736566257,0.5194508263466858
18.478789409041312,-0.051591497126946564,0.2718674583290558,0.4803640085073429,0.5196359914959691
18.483723227404678,-0.06631496608017633,0.2869631345542602,0.48007986833279587,0.5199201316705162
18.48865704576804,-0.06165288993899688,0.2957214871210669,0.47997879380002706,0.5200212062032867
18.493590864131406,-0.06594254688956108,0.29941322827227784,0.47972997566631037,0.5202700243370049
18.498524682494775,-0.050805578387981616,0.29585263962227676,0.47969930545575573,0.5203006945475608
18.50345850085814,-0.06426745866633443,0.2813806449952664,0.47947212834398806,0.5205278716593296
18.508392319221507,-0.05047721873495603,0.27718610973927066,0.4796903386657969,0.5203096613375219
18.513326137584873,-0.07318196252962464,0.2813464589166893,0.47940187878578944,0.5205981212175307
18.518259955948235,-0.057641016875481246,0.2852786795693596,0.47914981020919434,0.5208501897941274
18.523193774311604,-0.06029177507966429,0.28146459971542553,0.4790717235349551,0.5209282764683667
18.52812759267497,-0.046676691755821016,0.27265719538476363,0.47899169287012894,0.521008307133193
18.533061411038336,-0.06815288546172675,0.2767546948782706,0.47930905907792914,0.5206909409253943
18.5379952294017,-0.053936014508627596,0.2784913858539391,0.47947490439991747,0.5205250956034081
18.542929047765067,-0.07016389466928365,0.2700998656399271,0.4798100923350514,0.5201899076682749
18.547862866128433,-0.047245705219423666,0.25395771010036844,0.4801269003296109,0.5198730996737182
18.5527966844918,-0.05560080528821767,0.23995127823033344,0.480417358708778,0.5195826412945527
18.557730502855165,-0.05389835403361802,0.23774926034944904,0.48053189094725307,0.5194681090560808
18.56266432121853,-0.07739531861960389,0.24261250554809963,0.4804311214921787,0.5195688785111579
18.567598139581897,-0.053688061231451464,0.23706272764623923,0.4805960908103686,0.5194039091929696
18.572531957945266,-0.06473440795016756,0.23563699098493782,0.48039257504092303,0.5196074249624156
18.57746577630863,-0.05195837433887907,0.22897236608509455,0.48023190771210233,0.5197680922912383
18.582399594671994,-0.06975394795911513,0.23620990353094143,0.48024639502584504,0.5197536049774978
18.58733341303536,-0.05828859581141867,0.252729776042024,0.4804440269712417,0.5195559730321032
18.592267231398726,-0.07037562018194764,0.2755470837997217,0.4804530233344094,0.5195469766689332
18.597201049762095,-0.053335521352652106,0.2926195039430264,0.48035376636351096,0.5196462336398302
18.60213486812546,-0.06835483546485013,0.3169848544509278,0.4802763388686097,0.5197236611347305
18.607068686488827,-0.05233934483040066,0.3164616389432597,0.4804430288907698,0.5195569711125709
18.61200250485219,-0.07077948613237893,0.2977154005382181,0.48080556752757175,0.5191944324757682
18.616936323215555,-0.04978164738511997,0.28970272641804773,0.4809880056520718,0.5190119943512673
18.621870141578924,-0.06937181650401854,0.2783811501538183,0.4814345539796826,0.518565446023657
18.62680395994229,-0.05447336015551192,0.2782646882270933,0.4818191978976186,0.5181808021057221
18.631737778305656,-0.08082137821514633,0.27798591402277245,0.4818222567813625,0.51817774322198
18.63667159666902,-0.05209575461634583,0.275386427598521,0.4819350237133114,0.5180649762900328
18.641605415032387,-0.06693587921642873,0.27506419046503117,0.481673574282356,0.5183264257209899
18.646539233395753,-0.047577678643762535,0.2730586283766945,0.48171378379059904,0.5182862162127505
18.65147305175912,-0.07280611301226875,0.27045031542127307,0.4816738427839754,0.5183261572193758
18.656406870122485,-0.046564296646681214,0.27345742909307613,0.48162278040266343,0.518377219600692
18.66134068848585,-0.06951430494453972,0.2646337778803418,0.4815791683219403,0.5184208316814192
18.666274506849216,-0.05046690307230514,0.2545402063301087,0.48115070758781436,0.5188492924155493
18.671208325212586,-0.0796707737361027,0.2627050518965098,0.48111255395902947,0.5188874460443367
18.676142143575948,-0.05794798386431582,0.26534111878592265,0.4811573514931032,0.5188426485102613
18.681075961939314,-0.08489100045470196,0.2579960678707639,0.4810549846848547,0.5189450153185089
18.68600978030268,-0.050102045250642296,0.2587213391278149,0.4808363751274548,0.5191636248759075
18.690943598666045,-0.062447148563175195,0.2565422244561813,0.48096617826410537,0.519033821739256
18.695877417029415,-0.03844679637949396,0.2620639074552116,0.481180451417856,0.5188195485855064
18.70081123539278,-0.07445008059322268,0.26152614742356056,0.48101493359878944,0.5189850664045731
18.705745053756143,-0.05202960488428193,0.2527138225985606,0.4812591649237605,0.5187408350796012
18.71067887211951,-0.083660290771923,0.25093709564197225,0.4809367213777753,0.5190632786255879
18.715612690482875,-0.05095562946795499,0.254513295640268,0.48087259769905144,0.519127402304312
18.720546508846244,-0.07434317814546587,0.25693485724490006,0.4811524277845787,0.5188475722187859
18.72548032720961,-0.044130384992946574,0.25367585983652097,0.48132606462254074,0.5186739353808253
18.730414145572976,-0.07884221386158884,0.2491756434499753,0.4812627064610026,0.5187372935423644
18.73534796393634,-0.050218166626836064,0.25216713018137576,0.4812517688087246,0.5187482311946445
18.740281782299704,-0.07478809179863162,0.24943541486126947,0.48119930675503136,0.5188006932483384
18.745215600663073,-0.043340704489582854,0.25140624623498425,0.48102596624547017,0.5189740337578985
18.75014941902644,-0.0733571960859949,0.26051116447505335,0.4808945399671439,0.5191054600362203
18.755083237389805,-0.04510718362089734,0.26511905766304655,0.4809506235676649,0.5190493764356939
18.76001705575317,-0.0703037923517155,0.27423137445847856,0.4810522477713481,0.5189477522320104
18.764950874116536,-0.04794896287944243,0.2853507388127469,0.48114771313207993,0.5188522868712796
18.769884692479902,-0.0767987149077359,0.2910100015618612,0.48140190726049575,0.5185980927428652
18.774818510843268,-0.05122389772941045,0.29296544206207076,0.4813647520511909,0.5186352479521713
18.779752329206634,-0.07565758812916738,0.2892496650197375,0.481016121410984,0.5189838785923786
18.78468614757,-0.0482571465795262,0.2808018326675105,0.48090276261650694,0.5190972373868569
18.789619965933365,-0.07679914396215717,0.2692014353101106,0.4810187168139874,0.5189812831893772
18.794553784296735,-0.050333544989868424,0.26755685362923937,0.48117816129773494,0.5188218387056306
18.7994876026601,-0.08339546212757579,0.25903570809017373,0.48163593498863,0.5183640650147352
18.804421421023463,-0.05301712893226442,0.24685686602470078,0.481596545421705,0.5184034545816611
18.80935523938683,-0.0801860778848849,0.2454628179402429,0.48174785664838327,0.5182521433549825
18.814289057750194,-0.052275899991261164,0.2562783892012206,0.4818028387785145,0.5181971612248504
18.819222876113564,-0.08132001505256202,0.2588925865015381,0.48205580147293803,0.5179441985304262
18.82415669447693,-0.05716156843659542,0.26954843109296006,0.4824296709010546,0.5175703291023086
18.829090512840295,-0.08318904443217806,0.27050876537956264,0.48263796065284076,0.5173620393505216
18.834024331203658,-0.05419729836481755,0.2659695081883105,0.48273569009531764,0.5172643099080475
18.838958149567024,-0.08122300379109858,0.25957474394218116,0.4828191253997381,0.5171808746036309
18.843891967930393,-0.05585646382599065,0.2460278754514085,0.4827846600846555,0.5172153399187168
18.84882578629376,-0.08234618555804238,0.2430185021449027,0.4830219512551743,0.5169780487482022
18.853759604657125,-0.0571213521300541,0.2453591900100372,0.4828166419633794,0.5171833580399984
18.85869342302049,-0.08635407132700607,0.2535070960970875,0.4827573936574109,0.5172426063459704
18.863627241383853,-0.05896847382629937,0.2693332892951574,0.4824770483036305,0.5175229516997524
18.86856105974722,-0.08784768281811943,0.270449887768956,0.4825403961445516,0.5174596038588324
18.873494878110588,-0.06232119347963842,0.2877672358088413,0.48235772995408377,0.5176422700493019
18.878428696473954,-0.08974607345162544,0.2856026288801813,0.4822012106077283,0.5177987893956585
18.88336251483732,-0.062498117889788644,0.28139779687375094,0.4826022734036842,0.5173977265997026
18.888296333200685,-0.08563495176805565,0.26609678439738726,0.48278183919562984,0.5172181608077553
18.89323015156405,-0.05729841125583426,0.24732022570045448,0.48228688600437875,0.5177131139990059
18.898163969927417,-0.0804867303178151,0.2421871777862887,0.4823085857246976,0.5176914142786869
18.903097788290783,-0.053105855822944685,0.24660443158419088,0.4824778819912284,0.5175221180121546
18.90803160665415,-0.0788488284719903,0.25894666330682253,0.48223977575344845,0.5177602242499326
18.912965425017514,-0.051342113749105266,0.2714359607352818,0.4822537747314911,0.5177462252718876
18.91789924338088,-0.07751754501458279,0.2766238077660655,0.48231016646246944,0.5176898335409121
18.92283306174425,-0.050143155968374487,0.2828589987392957,0.4821660613494322,0.5178339386539512
18.92776688010761,-0.07646186735131051,0.28519580313689835,0.48244579337373117,0.5175542066296545
18.932700698470978,-0.049963818249705534,0.2956448659353727,0.4824485911646469,0.517551408838739
18.937634516834343,-0.07731730609638209,0.3018538037273075,0.4825684472667167,0.5174315527366709
18.94256833519771,-0.049963057675846925,0.3023600916997433,0.48265536691085453,0.5173446330925358
18.94750215356108,-0.07618708746377745,0.293553206225846,0.48241277024309087,0.5175872297603018
18.952435971924444,-0.050073387806691544,0.27947536020134583,0.48218175875702984,0.5178182412463647
18.957369790287807,-0.07579486223267484,0.2665161633147483,0.48204151207121426,0.5179584879321822
18.962303608651172,-0.0481035438274881,0.2554916876785506,0.48198391692728765,0.5180160830761098
18.96723742701454,-0.07323742676790664,0.25107110343420747,0.482186615941747,0.517813384061652
18.972171245377908,-0.04652307139457558,0.2437342202137598,0.48198839248334335,0.5180116075200569
18.977105063741273,-0.07408737411014917,0.2539205815938618,0.48154968473920123,0.5184503152641993
18.98203888210464,-0.046042693708123854,0.2564815637608751,0.48169001372747844,0.5183099862759218
18.986972700468005,-0.07228756059422956,0.25567270472517334,0.4818854693316867,0.5181145306717146
18.991906518831367,-0.04580665502606423,0.2631444016025131,0.48209509766359787,0.5179049023398049
18.996840337194737,-0.07322669141345903,0.27151235790333533,0.4818855473920876,0.5181144526113165
19.001774155558103,-0.04674462354681652,0.2833428774729194,0.4816404995045422,0.5183595004988628
19.00670797392147,-0.07514326967846265,0.27424745072018586,0.4817607562442244,0.5182392437591823
19.011641792284834,-0.0489562051092061,0.25909604014900084,0.48146963707246265,0.5185303629309462
19.0165756106482,-0.07686903980075036,0.2581436083374301,0.48192821359408794,0.5180717864093218
19.021509429011566,-0.04919522231778188,0.2529172763696064,0.4818167865666432,0.518183213436766
19.02644324737493,-0.07692250279746436,0.25492517944779053,0.48157199921381166,0.518428000789598
19.031377065738297,-0.049744343002672754,0.26719257602468716,0.48130896292844044,0.51869103707497
19.036310884101663,-0.07761704034043403,0.2744111861033798,0.48153845748462554,0.5184615425187871
19.04124470246503,-0.05077615641286914,0.2799786211247151,0.4813585073058211,0.5186414926975921
19.0461785208284,-0.07772821528083838,0.29071099814552687,0.48126985811468775,0.5187301418887271
19.051112339191764,-0.05033157025565136,0.2856049545134576,0.48129287092969775,0.5187071290737194
19.056046157555127,-0.0774709503919929,0.2795952699152029,0.48129422581537135,0.5187057741880481
19.060979975918492,-0.04911385437934891,0.2851306600335887,0.4813764639948704,0.5186235360085518
19.065913794281858,-0.07670140420370973,0.28493096063772344,0.48173411173810066,0.5182658882653235
19.070847612645228,-0.0497168907218911,0.29490418551356123,0.48170344853298575,0.518296551470439
19.075781431008593,-0.07966157008538849,0.30550954163795746,0.4817253698291922,0.5182746301742346
19.08071524937196,-0.051855799246393115,0.31093382130321334,0.48186289160116585,0.5181371084022625
19.08564906773532,-0.07954674241175325,0.32065126091542273,0.48197115241965777,0.5180288475837733
19.090582886098687,-0.05066872176512455,0.31493007731739764,0.4823444375097124,0.5176555624937176
19.095516704462057,-0.07850375827898294,0.31099316113863124,0.4823903992694665,0.5176096007339616
19.100450522825422,-0.04726868246140301,0.31824429504826296,0.48256721307063555,0.5174327869327908
19.10538434118879,-0.0721373362619173,0.3287489108116736,0.4826356283332675,0.5173643716701586
19.110318159552154,-0.04403429528589446,0.34055193936479833,0.4827477561118949,0.5172522438915307
19.115251977915516,-0.07446123156896318,0.31809812057302056,0.48260437773311343,0.5173956222703106
19.120185796278886,-0.04608738479592071,0.29715635542588414,0.48272281899833475,0.5172771810050895
19.12511961464225,-0.07433397416056543,0.28901489456751617,0.48250925832186037,0.5174907416815644
19.130053433005617,-0.04823049031888391,0.2910895920827653,0.4825106770944184,0.5174893229090078
19.134987251368983,-0.07764974228028591,0.2921079331965513,0.48246202777995106,0.5175379722234764
19.13992106973235,-0.05113358651397649,0.2907737657116602,0.4821015382590357,0.5178984617443926
19.14485488809572,-0.08092768967768717,0.29404458067632766,0.4819418083453782,0.5180581916580543
19.14978870645908,-0.0542567447234836,0.2936041935809405,0.4821459994231243,0.5178540005803092
19.154722524822446,-0.08182944374637836,0.28150212124396307,0.4820271357186063,0.517972864284831
19.159656343185812,-0.05399723793531863,0.2685947387804129,0.4823183050542609,0.5176816949491804
19.164590161549178,-0.08215895006230506,0.27459836392151615,0.48237243725732026,0.5176275627461238
19.169523979912547,-0.05468455917958944,0.2814386223864726,0.4823787663496212,0.5176212336538264
19.174457798275913,-0.08080616536868204,0.2865751318407057,0.48233035454123974,0.5176696454622082
19.179391616639275,-0.05301307648177245,0.28787707492083753,0.482558333841924,0.5174416661615223
19.18432543500264,-0.08411965076957767,0.2818736959298103,0.4824391326223374,0.5175608673811085
19.189259253366007,-0.05739765546917799,0.2696871356270927,0.4825184843089855,0.5174815156944598
19.194193071729376,-0.08202185065665957,0.2739941184540944,0.48259955747625805,0.5174004425271861
19.199126890092742,-0.052102472195530894,0.27034686365492,0.48274566349591697,0.5172543365075281
19.204060708456108,-0.08187991469348896,0.2750070748329883,0.48268847707145435,0.5173115229319908
19.208994526819474,-0.053475686528154445,0.27140403170003474,0.4829089183995858,0.5170910816038599
19.213928345182836,-0.08182531436871385,0.2751441154187039,0.48268532652875995,0.5173146734746865
19.218862163546206,-0.05334651053900563,0.2840558358699792,0.4821482089936756,0.5178517910097721
19.22379598190957,-0.0816264819096066,0.28755698552219827,0.48222782858148305,0.5177721714219651
19.228729800272937,-0.05243744457572659,0.28647180167980346,0.4823153395744646,0.5176846604289849
19.233663618636303,-0.07990123443584206,0.2873643353200094,0.4820756470031368,0.5179243530003136
19.23859743699967,-0.05310339347941664,0.2829966710912736,0.4822460075704101,0.5177539924330413
19.243531255363035,-0.07968629858977708,0.2845760704193815,0.4821065314167546,0.5178934685866974
19.2484650737264,-0.049306545971868385,0.2901426538825028,0.4824045532701186,0.517595446733329
19.253398892089766,-0.07557271533865202,0.2745975021190793,0.48234433016917677,0.5176556698342657
19.258332710453132,-0.05078416913446935,0.2619578580212124,0.48221402104196165,0.517785978961479
19.263266528816498,-0.08287792088622271,0.26249502612333947,0.48225968699316857,0.5177403130102735
19.268200347179867,-0.05470455519251903,0.273561868492477,0.48239732769063276,0.5176026723128111
19.27313416554323,-0.07506081525075672,0.28011430520089947,0.4820329291134029,0.5179670708900418
19.278067983906595,-0.04431614983631937,0.28052549253879294,0.48222273254327896,0.517777267460167
19.28300180226996,-0.07199930412699927,0.27820358487611613,0.4822858807465114,0.5177141192569359
19.287935620633327,-0.05022689855459334,0.2804656157131716,0.48232493479242877,0.5176750652110186
19.292869438996696,-0.08742975535123178,0.27962977204277856,0.48228108689189525,0.5177189131115536
19.297803257360062,-0.06489179537806973,0.275052017321829,0.48230174136310905,0.517698258640339
19.302737075723428,-0.0903098626360996,0.27883935802890697,0.4823131854246204,0.5176868145788287
19.30767089408679,-0.058180619843512235,0.28028770380780377,0.48217835030835265,0.517821649695097
19.312604712450156,-0.08279633809696321,0.27755474556291937,0.48220343788269754,0.517796562120751
19.317538530813525,-0.057360373801220214,0.2735575924122758,0.481985057944337,0.5180149420591101
19.32247234917689,-0.08274825403808768,0.26948562895611294,0.48224966050592327,0.517750339497523
19.327406167540257,-0.057219378627526254,0.25661688146962475,0.4819971072505124,0.5180028927529324
19.332339985903623,-0.08491519138756598,0.2523939097310326,0.48202285076116597,0.5179771492422807
19.337273804266985,-0.05927013314520548,0.2605825393048024,0.4819621187298896,0.5180378812735607
19.342207622630355,-0.0865463911374459,0.25639677605981676,0.48169016529854153,0.5183098347049127
19.34714144099372,-0.05811647113162812,0.2534667390314309,0.4815843767028596,0.5184156233005992
19.352075259357086,-0.09180372153179865,0.26779130766589665,0.4813446272504978,0.5186553727529631
19.357009077720452,-0.06228634037950354,0.2753257638487996,0.48158822216564795,0.5184117778378162
19.361942896083818,-0.10024341957289326,0.25646986262137517,0.4812966734807101,0.5187033265227562
19.366876714447187,-0.07224963334384955,0.23403180549135702,0.4811098220731745,0.5188901779302937
19.37181053281055,-0.0989555387005047,0.23242559500323087,0.48115238093056445,0.5188476190729049
19.376744351173915,-0.058086156010092205,0.23944218503534576,0.48115315439642514,0.5188468456070463
19.38167816953728,-0.09383349208317295,0.23677334868003322,0.48108803407108097,0.5189119659323906
19.386611987900647,-0.06354489534477331,0.2302647361261311,0.48094918854598956,0.5190508114574811
19.391545806264016,-0.09908800531809263,0.24324443845026486,0.48110003966506887,0.5188999603384014
19.396479624627382,-0.06649904675066608,0.2528375047844016,0.48084797500970167,0.5191520249937692
19.401413442990744,-0.10648417212585054,0.25345281314913104,0.4807901038477887,0.5192098961556811
19.40634726135411,-0.058702944531309614,0.2511472100154789,0.4803267291469534,0.5196732708565153
19.411281079717476,-0.09470735088426617,0.2510740764551681,0.4802362968594845,0.5197637031439823
19.416214898080845,-0.06155436642557011,0.2660785329031873,0.480086583380083,0.5199134166233845
19.42114871644421,-0.10728257233353096,0.2995742609156102,0.4803028949028404,0.5196971051006297
19.426082534807577,-0.07402517314877113,0.31179240959027754,0.4799668481163253,0.5200331518871465
19.43101635317094,-0.1067713399754,0.31565723671961604,0.4796168170111382,0.520383182992334
19.435950171534305,-0.05389534425478419,0.31488596713771727,0.4795708270434132,0.5204291729600604
19.44088398989767,-0.09940097649484096,0.29824570610126444,0.4796997182829203,0.5203002817205558
19.44581780826104,-0.06990174496187972,0.2933640932862756,0.4796511639995286,0.520348836003951
19.450751626624406,-0.12002015494495791,0.2798789490998296,0.48007516222412394,0.5199248377793577
19.455685444987772,-0.07065204817521677,0.2828256379039729,0.48053643430003395,0.51946356570345
19.460619263351138,-0.10189628495658024,0.2906748666676725,0.48013892353157045,0.5198610764719145
19.4655530817145,-0.05963972667131429,0.28961885376465946,0.48018320100442385,0.5198167989990631
19.47048690007787,-0.10397157604087497,0.29695527535423016,0.48012535926739597,0.5198746407360928
19.475420718441235,-0.07508275588942577,0.31529848994458,0.4801327451877273,0.5198672548157619
19.4803545368046,-0.11642779884779664,0.3254288613046114,0.48014024408087613,0.5198597559226128
19.485288355167967,-0.06946729786658494,0.3241017807869828,0.48028934670381646,0.519710653299674
19.490222173531333,-0.11188352658434267,0.3356840516678368,0.48018948340635403,0.519810516597138
19.4951559918947,-0.06108888437801698,0.34043147660920314,0.48010870931166605,0.5198912906918268
19.500089810258064,-0.11362679248644307,0.3378179046755504,0.48008755194098995,0.5199124480625044
19.50502362862143,-0.07352379724051668,0.31694068837281725,0.4799196709449232,0.5200803290585723
19.509957446984796,-0.11463110130229519,0.2949055906182013,0.479474482730883,0.5205255172726136
19.51489126534816,-0.0721715574938332,0.28266354120164405,0.4794543376201921,0.5205456623833062
19.51982508371153,-0.12277295299902422,0.27062525102447454,0.4794068710449169,0.5205931289585825
19.524758902074893,-0.06799558979846534,0.2747420439756263,0.4797410857898691,0.52025891421363
19.52969272043826,-0.1069350057228132,0.28997431627006043,0.4794377526714878,0.5205622473320126
19.534626538801625,-0.06811839236633498,0.2883159730447221,0.47940004914807877,0.520599950855423
19.53956035716499,-0.130822183013337,0.29838668726095396,0.47910035941649354,0.5208996405870099
19.54449417552836,-0.07740488665570591,0.30308129474750467,0.4788272003160975,0.521172799687407
19.549427993891726,-0.11558260379392549,0.2992108392714533,0.4789360106331473,0.52106398937036
19.55436181225509,-0.06030257183887108,0.29691501972733425,0.4792092661625908,0.5207907338409181
19.559295630618454,-0.11973708328461537,0.2984181822888106,0.47912160028003875,0.5208783997234737
19.56422944898182,-0.08135715872560914,0.2953335210068109,0.47874663676443463,0.52125336323908
19.56916326734519,-0.12350317247339686,0.2738161224530726,0.4793679727159927,0.5206320272875234
19.574097085708555,-0.07150746550944102,0.26497802085288724,0.47955065841395383,0.5204493415895627
19.57903090407192,-0.11176866218656523,0.26114512302629755,0.4797864287477562,0.5202135712557618
19.583964722435287,-0.06657980742698688,0.26700329908473885,0.48002761215990847,0.5199723878436128
19.58889854079865,-0.1197005383753264,0.25674813424687803,0.4799336377995019,0.5200663622040195
19.59383235916202,-0.08039322334111648,0.2323117476948497,0.47968817137598774,0.5203118286275312
19.598766177525384,-0.12686411862687114,0.23145661021076946,0.4797353004290744,0.5202646995744443
19.60369999588875,-0.07005340345159054,0.24307454332041117,0.4794273432764589,0.5205726567270589
19.608633814252116,-0.1174167935433335,0.2526811138117293,0.47911988366843294,0.5208801163350852
19.61356763261548,-0.07020836697360956,0.2593593920548726,0.4791541323587067,0.5208458676448104
19.61850145097885,-0.1205971390523361,0.25608306214163173,0.479971817408278,0.5200281825952389
19.623435269342213,-0.07661196687518737,0.26266637809070664,0.47987327618907216,0.5201267238144446
19.62836908770558,-0.11679893048721221,0.26977630938087704,0.48009367887283894,0.5199063211306802
19.633302906068945,-0.0680347504005675,0.2671415932893523,0.4799679273131527,0.5200320726903676
19.63823672443231,-0.12085826636687198,0.272369775331478,0.48010051456542036,0.5198994854381016
19.64317054279568,-0.07444014371608071,0.2701213845147468,0.48037905613255516,0.5196209438709694
19.648104361159046,-0.12280960618235709,0.26628002487723945,0.4801962140806215,0.5198037859229059
19.653038179522408,-0.06675789724479468,0.2618097592257543,0.48027286150919657,0.5197271384943327
19.657971997885774,-0.11643876334975747,0.2666328039466829,0.48023271932095163,0.5197672806825829
19.66290581624914,-0.0710739161302636,0.26197941218755,0.4800959520344497,0.5199040479690886
19.66783963461251,-0.12063759579232608,0.24932939857392283,0.4803468072769843,0.5196531927265577
19.672773452975875,-0.07363430679574084,0.249770030758173,0.48025192350722956,0.5197480764963137
19.67770727133924,-0.12539205546816867,0.24891083457831756,0.4803702335909672,0.5196297664125743
19.682641089702603,-0.07558906405345583,0.2561668396599426,0.48043386463863313,0.5195661353649079
19.68757490806597,-0.12632373690549278,0.26851991021041355,0.48062320264905706,0.5193767973544826
19.692508726429338,-0.07475188015529664,0.2668552911829966,0.4807852909984124,0.5192147090051258
19.697442544792704,-0.12891720086471964,0.26540079216284945,0.48051898114129865,0.5194810188622409
19.70237636315607,-0.07800180284531151,0.28397400906055076,0.48025179207142943,0.5197482079321107
19.707310181519436,-0.13091144533565552,0.3009568205006463,0.4806581900370848,0.5193418099664551
19.7122439998828,-0.08004182009227902,0.30120953163865616,0.4807275101971297,0.5192724898064108
19.717177818246167,-0.12962214839769584,0.2788543352465049,0.48069484848785504,0.5193051515156862
19.722111636609533,-0.07713760119958823,0.2733158502879147,0.48107133904521276,0.5189286609583297
19.7270454549729,-0.12515706890067457,0.27437240560717735,0.48098914700032025,0.5190108530032236
19.731979273336265,-0.07031404431021895,0.27541784827371585,0.48090890810501163,0.5190910918985332
19.73691309169963,-0.11807128648377999,0.2702790497270452,0.48117980679065087,0.5188201932128951
19.741846910063,-0.07049536666020964,0.2659977755274654,0.48106615290803245,0.5189338470955156
19.746780728426362,-0.12439999861993474,0.2505765049684613,0.4809861794812374,0.5190138205223078
19.751714546789728,-0.07478558356500992,0.23476147582495357,0.48138862912690006,0.5186113708766408
19.756648365153094,-0.12486156905448265,0.2275318984218773,0.48117519421658517,0.5188248057869506
19.76158218351646,-0.07274154717476511,0.23514452092397334,0.4811782758002346,0.5188217242033021
19.76651600187983,-0.12393963407276455,0.2584586372985673,0.4810960034122785,0.5189039965912597
19.771449820243195,-0.07460562697575174,0.27703248126055624,0.4812039860103268,0.5187960139932124
19.776383638606557,-0.12448379698545377,0.2822043282488509,0.4808342396989201,0.5191657603046202
19.781317456969923,-0.07533700754231139,0.2734510009449968,0.4806420204829163,0.5193579795206246
19.78625127533329,-0.12116699603608437,0.25731176275841455,0.4806945774711126,0.5193054225324293
19.791185093696658,-0.07401486361866647,0.2410330956791757,0.48092793933952777,0.5190720606640146
19.796118912060024,-0.12255082912331583,0.24568703915664755,0.4812512840427125,0.5187487159608305
19.80105273042339,-0.07892404602283734,0.25262263305963123,0.4813977408728769,0.5186022591306664
19.805986548786755,-0.12564532970815775,0.2538036452914059,0.4813539864086831,0.5186460135948608
19.810920367150118,-0.07577410697896396,0.26048205503095373,0.4816012220221978,0.5183987779813453
19.815854185513487,-0.11789166390776323,0.2664123125928913,0.4817478783653755,0.5182521216381669
19.820788003876853,-0.07146640240775685,0.26500991980588234,0.48195722048505035,0.5180427795184908
19.82572182224022,-0.12062606900073336,0.25519696906430234,0.48172628931028005,0.51827371069326
19.830655640603585,-0.07316715481093158,0.23852961586667196,0.481797027355167,0.5182029726483737
19.83558945896695,-0.11922235204774198,0.24090368392287356,0.481454969455912,0.518545030547632
19.840523277330316,-0.07127703766722175,0.25237674295920676,0.4815010361092055,0.5184989638943412
19.845457095693682,-0.11761983910029256,0.2583004265116689,0.4815029368200108,0.5184970631835404
19.850390914057048,-0.06785210797306374,0.25432480849220795,0.4813496473473775,0.518650352656177
19.855324732420414,-0.1169726894169941,0.25705283553337116,0.4814984642693734,0.5185015357341822
19.86025855078378,-0.07068561317044907,0.26796215338068885,0.48133203754961285,0.518667962453947
19.86519236914715,-0.11817754289167301,0.2661562000496322,0.48112260238356286,0.5188773976199982
19.870126187510515,-0.07060015097941322,0.25903638362298265,0.48080851271826247,0.5191914872852993
19.875060005873877,-0.11726760333680732,0.25427201573128105,0.4807695930459076,0.5192304069576559
19.879993824237243,-0.07286033332455959,0.25067756842514854,0.48049047679977497,0.5195095232037892
19.88492764260061,-0.12351726670705387,0.24671946323093308,0.4801054699375111,0.5198945300660527
19.889861460963978,-0.0783778736313993,0.2489517063257775,0.4803642484602612,0.5196357515433014
19.894795279327344,-0.12671537120898174,0.2513319646298547,0.48005489202485513,0.5199451079787071
19.89972909769071,-0.08154720551583573,0.24523026557579988,0.47993590489775967,0.5200640951058024
19.904662916054072,-0.13051360401353157,0.24176348070309137,0.4797241946626937,0.5202758053408668
19.909596734417438,-0.08311893405688617,0.23743755709285547,0.4798212014899844,0.5201787985135738
19.914530552780807,-0.13150755683310758,0.2449868583451777,0.47997877956333596,0.5200212204402216
19.919464371144173,-0.08288389894995239,0.2609566458533997,0.48002205713182533,0.5199779428717346
19.92439818950754,-0.13144263667936842,0.2609346553750328,0.4800138246697005,0.5199861753338608
19.929332007870904,-0.08216563882824898,0.2549346582744594,0.4798464720802756,0.5201535279232881
19.934265826234267,-0.12965964840002003,0.2459242800214227,0.47983202058971924,0.5201679794138452
19.939199644597636,-0.07972695830234568,0.2361809288883747,0.4799662230775757,0.5200337769259904
19.944133462961002,-0.12829098328748856,0.22352385037552713,0.4798911561307266,0.5201088438728425
19.949067281324368,-0.07841547635140278,0.23371155376201172,0.4799280025045279,0.5200719974990435
19.954001099687734,-0.12801966332033055,0.23390273987535315,0.47971746332487725,0.520282536678696
19.9589349180511,-0.0785580212181891,0.22662867536785916,0.4794128989846827,0.5205871010188927
19.96386873641447,-0.12667355894886886,0.21914492663222504,0.4793062508496682,0.5206937491539074
19.96880255477783,-0.07733851960435208,0.2180079830293046,0.47935447738969694,0.5206455226138806
19.973736373141197,-0.1283466905630624,0.2312015465893679,0.47928529889264143,0.5207147011109371
19.978670191504563,-0.0788101966462718,0.23341309384472744,0.4796957646197797,0.5203042353837989
19.98360400986793,-0.1301483760038046,0.2288759525041965,0.4791719794813407,0.5208280205222375
19.988537828231298,-0.08011113748166551,0.2277443018721221,0.4791757188055402,0.5208242811980394
19.993471646594664,-0.1320306671435138,0.24025420991191226,0.4791139846702577,0.5208860153333232
19.998405464958026,-0.08208830898051968,0.2664642506496688,0.4792873757318538,0.5207126242717288
20.00333928332139,-0.1330595299262366,0.27789166334774507,0.4790613479160231,0.5209386520875608
20.008273101684757,-0.08275293099998177,0.263417310276493,0.47881779088898235,0.5211822091146031
20.013206920048127,-0.13451577366234416,0.25105860829133897,0.479103455525384,0.5208965444782033
20.018140738411493,-0.08387356651893496,0.23594210789188277,0.47936310792408676,0.5206368920795008
20.02307455677486,-0.13487848807861508,0.2331029161521254,0.47948110834387664,0.5205188916597108
20.028008375138224,-0.08508486482780674,0.23426170595317594,0.47935797512149747,0.5206420248820904
20.032942193501587,-0.13478795061535587,0.24862064856635302,0.47926583049382954,0.52073416950976
20.037876011864952,-0.08267107474251385,0.2464773162849977,0.4794140862746569,0.5205859137289341
20.04280983022832,-0.13380695224483652,0.2237994332308735,0.47916707636118827,0.5208329236424032
20.047743648591688,-0.0835433939994499,0.20708818685854688,0.47968264560617496,0.5203173543974183
20.052677466955053,-0.13387906829582183,0.2016021541173376,0.4797205211164855,0.5202794788871101
20.05761128531842,-0.08456942025968983,0.20832519012603556,0.47948841057640557,0.5205115894271929
20.06254510368178,-0.13455373155673253,0.20583348428748124,0.4796846641379149,0.5203153358656856
20.06747892204515,-0.08538082791354165,0.22082150030566683,0.48018376625954695,0.5198162337440557
20.072412740408517,-0.13514695511874242,0.2308432705948627,0.48011789387321957,0.5198821061303831
20.077346558771882,-0.08527089813016138,0.24507829712417706,0.47972637971903226,0.5202736202845729
20.08228037713525,-0.1350128430545681,0.2625083221695408,0.4798429079533942,0.5201570920502125
20.087214195498614,-0.08531302963855714,0.2787213604922959,0.4796310526585087,0.5203689473451004
20.09214801386198,-0.13416521435099762,0.29091633534822775,0.4796351822476679,0.5203648177559387
20.097081832225346,-0.08413824727766413,0.3062827041874055,0.4795488720134322,0.5204511279901728
20.10201565058871,-0.13384390803494373,0.3052254575116385,0.47956061106640907,0.5204393889371944
20.106949468952077,-0.08417417546713789,0.28868737262312855,0.4792705725623893,0.5207294274412142
20.111883287315443,-0.13331294044485023,0.2732030138037503,0.4790974707464175,0.5209025292571855
20.116817105678813,-0.0846191131153536,0.25915317338814714,0.4789889959242224,0.5210110040793788
20.12175092404218,-0.13476190126092705,0.2446984459950876,0.47914303157553667,0.5208569684280652
20.12668474240554,-0.08564943372005508,0.23113109482120975,0.4793152841463745,0.5206847158572285
20.131618560768906,-0.13643233820177234,0.21305928645592723,0.47966561531754964,0.5203343846860544
20.136552379132272,-0.08471382773645939,0.20780592300739062,0.4796140842632518,0.5203859157403533
20.14148619749564,-0.1354164399928402,0.21021181717787768,0.4797005097318822,0.5202994902717245
20.146420015859007,-0.08563699059068758,0.21379524089644042,0.4801980368412687,0.5198019631623417
20.151353834222373,-0.13468035911927545,0.21913098093422956,0.480206576842863,0.5197934231607491
20.156287652585736,-0.08452891227499988,0.22791204743451987,0.4802173355300993,0.5197826644735172
20.1612214709491,-0.1339496692423435,0.2227764800893901,0.48006233497973044,0.5199376650238894
20.16615528931247,-0.08454875237439978,0.22145148036730675,0.4799706500773583,0.5200293499262651
20.171089107675837,-0.1395289293124766,0.22267120667268592,0.4803760763756841,0.5196239236279419
20.176022926039202,-0.0923940763552422,0.22649908955004186,0.48073687696923095,0.5192631230343939
20.180956744402568,-0.14362128595256204,0.2313995690347074,0.48076828574493663,0.5192317142586877
20.18589056276593,-0.09303236974361223,0.22538587518113518,0.48089869928564855,0.5191013007179747
20.1908243811293,-0.1444269050033381,0.22755806480118715,0.48092069726788056,0.5190793027357418
20.195758199492666,-0.09252625357800713,0.23453358054004247,0.48100989281587625,0.5189901071877459
20.20069201785603,-0.14033215378892638,0.22897691727534963,0.4810859045144407,0.518914095489182
20.205625836219397,-0.08862743690838144,0.22288897118142725,0.4807462674444667,0.519253732559156
20.210559654582763,-0.13962490612976083,0.2341518787702318,0.48057602125716903,0.5194239787464546
20.215493472946132,-0.08650366461151883,0.24332401147692337,0.48061018776114933,0.5193898122424748
20.220427291309495,-0.13942321599573057,0.25168150416176904,0.4808251412571216,0.5191748587465037
20.22536110967286,-0.08547755419707206,0.26354677788721664,0.4806783098639494,0.5193216901396769
20.230294928036226,-0.14091388787517087,0.2704184433736409,0.4805542545719817,0.5194457454316452
20.235228746399592,-0.08592218750584436,0.2814691859296023,0.48055751402982044,0.5194424859738084
20.24016256476296,-0.13296620265625222,0.290955230873437,0.4803716781497186,0.5196283218539114
20.245096383126327,-0.0809208875012758,0.301086683271229,0.48064539959781544,0.5193546004058135
20.25003020148969,-0.13819453347651536,0.304689805464047,0.4806993032265598,0.5193006967770644
20.254964019853055,-0.086821241381918,0.3039894838967722,0.4810575595971421,0.5189424404064769
20.25989783821642,-0.14097063255434616,0.30037105747825027,0.4812530694954371,0.5187469305081813
20.26483165657979,-0.08860357330967694,0.2953135332742726,0.48127242952478044,0.5187275704788396
20.269765474943156,-0.14402866085080998,0.2968353791086683,0.4812599684361383,0.5187400315674833
20.274699293306522,-0.08490700050043434,0.3060406220205907,0.48142418926413805,0.5185758107394848
20.279633111669888,-0.12964472690900347,0.301338677760726,0.481616620691863,0.5183833793117608
20.28456693003325,-0.07858032162134011,0.29378296059349396,0.4815883149458618,0.5184116850577631
20.28950074839662,-0.1363349605039899,0.2975114577874921,0.48179293315097493,0.5182070668526504
20.294434566759985,-0.07985584577470763,0.2908576210900311,0.4814676149742918,0.5185323850293344
20.29936838512335,-0.13739765350619146,0.28115116754729863,0.48144370331198616,0.5185562966916405
20.304302203486717,-0.08977247127773177,0.27439950658464474,0.4813164084188079,0.5186835915848188
20.309236021850083,-0.14236424476707288,0.27357208588785364,0.48117406383229266,0.5188259361713344
20.31416984021345,-0.08840077345563102,0.26196335022816614,0.48120579106007866,0.5187942089435472
20.319103658576815,-0.134354643025924,0.2611489153261617,0.4811105780250269,0.518889421978598
20.32403747694018,-0.08258024213631103,0.26654009130748446,0.4808650301128294,0.5191349698907943
20.328971295303546,-0.13312052731776183,0.27226451848732197,0.4810123602267069,0.5189876397769155
20.333905113666912,-0.08851982088633809,0.28076463923188805,0.4814835495416075,0.518516450462018
20.33883893203028,-0.14214834401574855,0.2861508522195059,0.4818068571166125,0.518193142887017
20.343772750393644,-0.08533453485991847,0.2792008430707544,0.4818628622668157,0.5181371377368174
20.34870656875701,-0.1363953454137919,0.2669312672758242,0.48183859329680495,0.5181614067068328
20.353640387120375,-0.08372121229494146,0.26329223804577756,0.4815342974629685,0.5184657025406706
20.35857420548374,-0.1307664599326279,0.25243358628459067,0.4814363311780636,0.5185636688255792
20.36350802384711,-0.0829907031290388,0.24207182330820423,0.481283601934705,0.51871639806894
20.368441842210476,-0.13764239755893962,0.24812542453454373,0.48122257657400624,0.5187774234296401
20.373375660573842,-0.08670183078091115,0.23887423006780353,0.48139831718361464,0.5186016828200333
20.378309478937204,-0.1341254782646828,0.2228085971835493,0.48103937513110695,0.5189606248725421
20.38324329730057,-0.08827487023356123,0.23522799958709947,0.48093332376510717,0.519066676238542
20.38817711566394,-0.13742732128090998,0.2450644845703689,0.4807689751873043,0.519231024816344
20.393110934027305,-0.08651712871909681,0.26581869700987165,0.48071410102744294,0.5192858989762054
20.39804475239067,-0.1365128173233587,0.27824147829677925,0.4805032164713588,0.5194967835322897
20.402978570754037,-0.09476823600915601,0.29074120853137697,0.48049779366316114,0.5195022063404862
20.4079123891174,-0.13010897252918718,0.30724974829189694,0.4801020637701457,0.5198979362334999
20.41284620748077,-0.08905852182521176,0.3166064686690447,0.4797630636261336,0.5202369363775101
20.417780025844134,-0.1343660211244414,0.32199769492517716,0.47980373966233814,0.5201962603413082
20.4227138442075,-0.0928507287282285,0.32449801611860735,0.479880812932272,0.5201191870713763
20.427647662570866,-0.12906209063619084,0.32627054114171045,0.4797809461606293,0.520219053843021
20.432581480934232,-0.08679076310510371,0.33509052156078817,0.47949611971281464,0.5205038802908365
20.4375152992976,-0.1238249644309422,0.350178746288196,0.4797950824440697,0.5202049175595825
20.442449117660964,-0.09322866457372475,0.3525284298670809,0.4796904172700572,0.5203095827335982
20.44738293602433,-0.13111725675539923,0.3595755459840654,0.47931918766488224,0.5206808123387758
20.452316754387695,-0.08671130211975862,0.3573669925518992,0.47944942650608124,0.5205505734975789
20.45725057275106,-0.1199498814557484,0.35527515886889416,0.4794394986466508,0.5205605013570118
20.46218439111443,-0.09671184431881602,0.3542785181300546,0.4794292525066294,0.5205707474970335
20.467118209477796,-0.1166726395840297,0.34255290347375394,0.4796435475516325,0.520356452452033
20.47205202784116,-0.08582631534491279,0.33285399289550943,0.47961889972210864,0.5203811002815582
20.476985846204524,-0.12061694944992603,0.3076059818508278,0.4794779056890426,0.5205220943146247
20.48191966456789,-0.09443530201565169,0.27853844960884677,0.4797107615033097,0.5202892385003575
20.48685348293126,-0.12267500402495715,0.2662362773776328,0.47985591057418264,0.5201440894294861
20.491787301294625,-0.08847638253937182,0.2650492301177396,0.4796090966400358,0.5203909033636342
20.49672111965799,-0.11066437913522095,0.270731836336027,0.47965633311172523,0.520343666891946
20.501654938021353,-0.09252684694793516,0.2779008413808001,0.4797100150460558,0.520289984957617
20.50658875638472,-0.1194732468619166,0.3004309522079025,0.47963211971067593,0.5203678802929974
20.51152257474809,-0.09434460349039842,0.3047156540190405,0.4797478542022449,0.5202521458014299
20.516456393111454,-0.1127686864812712,0.3109003000943755,0.47996069370637473,0.5200393062973021
20.52139021147482,-0.09110773804783763,0.30296931740471317,0.47983756778994047,0.5201624322137366
20.526324029838186,-0.116415256182265,0.3017960072086078,0.4794557178177889,0.5205442821858884
20.53125784820155,-0.09582569823860487,0.29763644153910396,0.47949344850864933,0.5205065514950289
20.536191666564918,-0.11845296656345627,0.29730225165272905,0.4794050623473144,0.520594937656366
20.541125484928283,-0.09201403252070671,0.2999623387366197,0.479691194371753,0.5203088056319284
20.54605930329165,-0.11239657688296024,0.3035876707577254,0.4797151728007656,0.5202848272029179
20.550993121655015,-0.09215935679593844,0.2873874731740169,0.4797921824583826,0.5202078175453032
20.55592694001838,-0.12458946103525362,0.29139526380537534,0.47941476554694346,0.5205852344567448
20.56086075838175,-0.09939149869869829,0.3116942634033746,0.4794364190743564,0.5205635809293347
20.565794576745112,-0.1192497802591698,0.3187515513697264,0.47917527401808147,0.5208247259856118
20.57072839510848,-0.08744695855198166,0.31490309485007784,0.47918295279682105,0.5208170472068728
20.575662213471844,-0.11903404117079372,0.2970763513836051,0.47910056758019587,0.5208994324234997
20.58059603183521,-0.09662252749691741,0.2765010068917867,0.47921348784361956,0.5207865121600773
20.58552985019858,-0.12271870190993459,0.263314312627078,0.4797797112153583,0.5202202887883413
20.590463668561945,-0.09710620996809148,0.2594149439816667,0.4796231427867586,0.5203768572169404
20.59539748692531,-0.11939962771480708,0.2586910388426388,0.4792015524159187,0.520798447587778
20.600331305288673,-0.09078635945466218,0.253538385236003,0.4793261390276402,0.5206738609760558
20.60526512365204,-0.11604549747224943,0.2422581612403131,0.4798417252779619,0.5201582747257344
20.610198942015405,-0.09933148135108255,0.2269328956824588,0.479680683097382,0.5203193169063143
20.615132760378774,-0.1282489904301391,0.2103723631868149,0.4797557074371274,0.5202442925665676
20.62006657874214,-0.09573205593810748,0.20633981961796127,0.4801204845525426,0.5198795154511524
20.625000397105506,-0.11691561431702409,0.2080075324039965,0.48021455251284123,0.5197854474908543
20.629934215468868,-0.09269564869481034,0.21364803064582952,0.4804939408597172,0.5195060591439806
20.634868033832234,-0.12097695911029006,0.21339379671068287,0.48038744265312,0.5196125573505788
20.639801852195603,-0.09622406798334993,0.22901958358986735,0.48031443137504326,0.5196855686286576
20.64473567055897,-0.1209777955729424,0.2288784732893513,0.4803871866862728,0.5196128133174317
20.649669488922335,-0.09613926476420186,0.22522923581943552,0.4804467948604051,0.5195532051433012
20.6546033072857,-0.11646701554678804,0.22120389375112737,0.48022546619102563,0.5197745338126839
20.659537125649063,-0.08900367508976861,0.22794542722465916,0.48030731402508464,0.5196926859786292
20.664470944012432,-0.11449295181986198,0.23140211672112954,0.4805503458942606,0.5194496541094571
20.669404762375798,-0.09051424130263433,0.2565417622828797,0.4803340578578268,0.5196659421458945
20.674338580739164,-0.11105660149819803,0.2701880865561232,0.48011959021944406,0.5198804097842773
20.67927239910253,-0.08948339130871993,0.2791200397194521,0.48000981447136776,0.5199901855323519
20.684206217465896,-0.12358221826983248,0.2718065628164246,0.4800350034526776,0.519964996551041
20.689140035829265,-0.09798337188016387,0.25360756881467955,0.4804052453770028,0.5195947546267148
20.694073854192627,-0.11520642947843257,0.2351608597886512,0.48083783541510405,0.5191621645886125
20.699007672555993,-0.08911826637509634,0.2258971964947174,0.48095389217380685,0.5190461078299105
20.70394149091936,-0.11609698142622371,0.21559255368702032,0.48086272296146476,0.5191372770422531
20.708875309282725,-0.08887369412947244,0.20425172133729652,0.4805819921642937,0.5194180078394247
20.713809127646094,-0.11980128092122153,0.21299220530713664,0.4806399750375856,0.5193600249661339
20.71874294600946,-0.09630626549675755,0.21131495406002146,0.48061708227719224,0.5193829177265279
20.723676764372822,-0.11969843687864559,0.2116649945170625,0.4806186707989897,0.5193813292047311
20.728610582736188,-0.09113530247331539,0.2159336434105471,0.48107827407085657,0.5189217259328658
20.733544401099554,-0.11796217115117318,0.2196385351022884,0.4813156791085961,0.5186843208951276
20.738478219462923,-0.09097893484583162,0.22595388679144868,0.4814514889167094,0.5185485110870155
20.74341203782629,-0.12063715133872474,0.22881079357445674,0.4819667454500906,0.5180332545536356
20.748345856189655,-0.09049239422547652,0.22988681808954375,0.48177983930657703,0.5182201606971445
20.753279674553017,-0.11920237435912963,0.22763424356103784,0.4818980491614059,0.5181019508423113
20.758213492916383,-0.08506541999636957,0.2268227834099973,0.482232024121075,0.5177679758826395
20.763147311279752,-0.11588533238050641,0.2277374094970238,0.4825543917750653,0.5174456082286504
20.768081129643118,-0.08950265836903082,0.2388409839872731,0.4826498729467207,0.5173501270569961
20.773014948006484,-0.12078677288818768,0.24731669034971795,0.4824533102058617,0.5175466897978557
20.77794876636985,-0.08795573865187059,0.25308233910153033,0.4823296452493529,0.5176703547543657
20.782882584733215,-0.12050366976074431,0.25463791878176534,0.48215493653228775,0.5178450634714318
20.78781640309658,-0.0896052906316207,0.2513948725805864,0.4820471789553198,0.5179528210484006
20.792750221459947,-0.12217061826347822,0.24829699729008606,0.48184277224651884,0.5181572277572024
20.797684039823313,-0.08999734624682265,0.25140684630493604,0.48178869435174065,0.5182113056519797
20.80261785818668,-0.11918154641158572,0.2596345162326889,0.4816285626981161,0.5183714373056056
20.807551676550045,-0.08185140876755412,0.2698511987352779,0.48170019280859905,0.5182998071951233
20.812485494913414,-0.1128487664314099,0.2730978317161518,0.4815275500295918,0.5184724499741291
20.817419313276776,-0.08005448092839446,0.26830255031580497,0.48105401775491025,0.5189459822488098
20.822353131640142,-0.11028630344575037,0.2522350721278572,0.4810883660454828,0.5189116339582367
20.827286950003508,-0.08094598099344097,0.23875103809471554,0.4810315787750858,0.5189684212286327
20.832220768366874,-0.11187810055365294,0.24243470859259383,0.4808811367677119,0.5191188632360082
20.837154586730243,-0.0783411672638773,0.2590843001923585,0.48042662999372965,0.5195733700099942
20.84208840509361,-0.11196977263062255,0.25847730582820766,0.4804089430111226,0.5195910569926041
20.847022223456975,-0.08249591787433763,0.27852324519186117,0.4804996065518044,0.5195003934519266
20.851956041820337,-0.11485313926317103,0.28726908000384593,0.4805337185446366,0.5194662814590973
20.856889860183703,-0.08509596594058279,0.2805029899312775,0.4805240921615648,0.5194759078421712
20.861823678547072,-0.11539803706321904,0.26864624500074297,0.4803976202972669,0.5196023797064722
20.866757496910438,-0.08528878902018963,0.26304390789772786,0.48036987590975266,0.5196301240939871
20.871691315273804,-0.11860294963950842,0.24288225066844113,0.48054322838760116,0.5194567716161396
20.87662513363717,-0.08855513743354396,0.23018531094726355,0.48054721039708936,0.5194527896066531
20.881558952000532,-0.1188442570895681,0.22994701564038614,0.48024396499231825,0.5197560350114243
20.8864927703639,-0.08844958703200217,0.22483063866210132,0.48058776883969884,0.5194122311640429
20.891426588727267,-0.119795548310737,0.22965051304310208,0.4807231039501715,0.5192768960535691
20.896360407090633,-0.08762377590761633,0.2367255288374691,0.4809729554624017,0.5190270445413386
20.901294225454,-0.11685107815481899,0.24808379240558928,0.48064606065955556,0.5193539393441843
20.906228043817364,-0.08557662568010782,0.24399892685076494,0.48071662279228256,0.5192833772114557
20.91116186218073,-0.11555204731291155,0.23693687409034214,0.4809923583984989,0.5190076416052368
20.916095680544096,-0.08361669067134331,0.24869121221249502,0.4810017539642336,0.5189982460395026
20.921029498907462,-0.11336566674131479,0.25948808942150714,0.4812174527763932,0.5187825472273458
20.925963317270828,-0.08130828933153976,0.2675768025991282,0.48127687252072704,0.5187231274830139
20.930897135634194,-0.11271314209606517,0.2722904925374791,0.48082311628796004,0.5191768837157819
20.935830953997563,-0.08244528946524726,0.2789652650084684,0.48069224366078744,0.519307756342955
20.94076477236093,-0.11369147952243289,0.26382865943098616,0.4807512099425098,0.519248790061235
20.94569859072429,-0.08281188415146332,0.2435450230087239,0.4807517525310632,0.5192482474726849
20.950632409087657,-0.11497219367830241,0.2369300984426282,0.4807802105982615,0.5192197894054883
20.955566227451023,-0.08512564246304667,0.22875155458215551,0.48058486790425725,0.5194151320994952
20.960500045814392,-0.11544708326203856,0.23064379540549862,0.4807375332314422,0.5192624667723114
20.965433864177758,-0.0848571094075959,0.2429654984460843,0.4804979819695784,0.5195020180341758
20.970367682541124,-0.11596593481159138,0.23954629685969014,0.480679726394129,0.5193202736096274
20.975301500904486,-0.08374961294003944,0.2336526489588971,0.4807420744822879,0.519257925521469
20.98023531926785,-0.11468089067611872,0.22475026195397851,0.4807084133543819,0.5192915866493749
20.98516913763122,-0.08290861892951934,0.23971015533745896,0.48079096994888965,0.5192090300548668
20.990102955994587,-0.11206469618684961,0.25247327138233955,0.4811138341648513,0.5188861658389073
20.995036774357953,-0.08194955391673417,0.2605009331368522,0.480871698623768,0.5191283013799917
20.99997059272132,-0.11271959425309185,0.2588413388216011,0.48102640630479293,0.5189735936989684
21.004904411084684,-0.08198794624915427,0.26939231657664875,0.4809055705233042,0.5190944294804588
21.00983822944805,-0.11135021742662633,0.2863703650171728,0.4809884743401078,0.5190115256636564
21.014772047811416,-0.08004479614547078,0.28006932295251724,0.480945321542298,0.5190546784614681
21.01970586617478,-0.10940488292194737,0.264374620402446,0.48086607514381485,0.5191339248599509
21.024639684538148,-0.0793436719020195,0.24747271036318022,0.48109073261475355,0.5189092673890126
21.029573502901513,-0.10873832876496571,0.23350095875891355,0.4809380826038378,0.519061917399929
21.034507321264883,-0.07913212546629943,0.2337817029908894,0.4811023145171326,0.5188976854866358
21.039441139628245,-0.1083413187813542,0.24008579482551223,0.48112660713470207,0.5188733928690672
21.04437495799161,-0.07900888606822441,0.24113143745706642,0.4813584027924041,0.5186415972113668
21.049308776354977,-0.11026735382769674,0.2323963448566561,0.48164364995893527,0.5183563500448379
21.054242594718342,-0.08019641776956611,0.22229747760945093,0.4815071480597974,0.5184928519439778
21.059176413081712,-0.11031376393846191,0.22477082405083124,0.4815425391434926,0.5184574608602853
21.064110231445078,-0.08047290953249721,0.24026089731723627,0.4820562435948574,0.5179437564089229
21.06904404980844,-0.11177747946603929,0.24957507189378103,0.48165096789631556,0.5183490321074654
21.073977868171806,-0.08327364365444374,0.2581937450406098,0.481524988465374,0.5184750115384082
21.07891168653517,-0.11432030374459287,0.2662715779605665,0.48154879948713314,0.5184512005166508
21.08384550489854,-0.08292573753508221,0.26096384243098314,0.48148018102128853,0.5185198189824983
21.088779323261907,-0.1124663012270461,0.25100553579178037,0.4812779772889296,0.5187220227148573
21.093713141625273,-0.08259597083895188,0.26594099036169483,0.4814817529461184,0.5185182470576658
21.09864695998864,-0.11266946796788452,0.2722728106962904,0.4819023765522813,0.5180976234515022
21.103580778352,-0.08181727970824994,0.27282665446643284,0.48195261336011586,0.5180473866436669
21.10851459671537,-0.11193499815089786,0.27725729051848313,0.48198089943145517,0.5180191005723271
21.113448415078736,-0.08232319428712728,0.2733181851694382,0.4821772898042998,0.5178227101994816
21.1183822334421,-0.1115362829138434,0.2736651991561685,0.48224597692281,0.5177540230809702
21.123316051805467,-0.0827509529556906,0.2839568996512236,0.4821074006031719,0.5178925994006085
21.128249870168833,-0.11159191000512553,0.2977023115346676,0.482135877523485,0.5178641224802972
21.1331836885322,-0.07925044045093098,0.2979754438909756,0.4818997934525436,0.5181002065512395
21.138117506895565,-0.1069318580332309,0.28741006865688906,0.48191087333725635,0.5180891266665278
21.14305132525893,-0.07621469145805078,0.2730389775583375,0.48161588900803987,0.5183841109957469
21.147985143622297,-0.10671212891517205,0.2635312540630209,0.48150557917355025,0.518494420830239
21.152918961985662,-0.07843958401701466,0.2598596576177684,0.4812182494502246,0.5187817505535669
21.15785278034903,-0.10606039984512304,0.2530278448188704,0.48108754364669415,0.518912456357102
21.162786598712398,-0.07977335647278928,0.25288290235168975,0.4810888279991352,0.5189111720046637
21.16772041707576,-0.11047209107846784,0.25308563468946255,0.48113206263181113,0.5188679373719911
21.172654235439126,-0.08740970332594943,0.2481249140432739,0.4810098740403363,0.5189901259634676
21.17758805380249,-0.11809593662991473,0.26044200091047853,0.4811411808102399,0.5188588191935628
21.18252187216586,-0.08715529010451903,0.26774219414234374,0.4812215604090856,0.5187784395947167
21.187455690529227,-0.1122900703992236,0.26413262745415084,0.48128766615052987,0.5187123338532712
21.192389508892592,-0.08308882488604703,0.2634850637049493,0.481156620455251,0.5188433795485491
21.197323327255955,-0.11087742276778317,0.26133738658607686,0.48099989825772693,0.5190001017460735
21.20225714561932,-0.07770587341216353,0.2487099864740707,0.48102051819751707,0.5189794818062844
21.207190963982686,-0.1044830782981896,0.23470326344135395,0.4808291620334337,0.5191708379703673
21.212124782346056,-0.07525147021586748,0.2303672055893233,0.48122400663288745,0.5187759933709151
21.21705860070942,-0.10400714239220642,0.22955844152896063,0.48110203012255953,0.5188979698812429
21.221992419072787,-0.07893851969978895,0.2360472422938398,0.48134310461710184,0.5186568953867019
21.22692623743615,-0.10854198463978389,0.23447343002825524,0.48141888251615256,0.5185811174876522
21.231860055799515,-0.07994283866358337,0.23076981152126996,0.48137443535835944,0.5186255646454462
21.236793874162885,-0.10910913047970616,0.23261844236869084,0.48089293503594305,0.5191070649678636
21.24172769252625,-0.07852605899184377,0.24925460459058613,0.480878804464134,0.5191211955396741
21.246661510889616,-0.10494079504956214,0.26504108891383954,0.4807159981871773,0.5192840018166286
21.251595329252982,-0.07389639636788972,0.2836133947047958,0.4810190689339343,0.5189809310698663
21.256529147616348,-0.1017971596528971,0.28963113853502237,0.48111185808355217,0.5188881419202441
21.261462965979714,-0.07838496183783872,0.28400105059649683,0.481066232522285,0.5189337674815127
21.26639678434308,-0.11005019070383432,0.28372057789739374,0.48124871959822413,0.5187512804055747
21.271330602706445,-0.08386456917687965,0.28297620300567183,0.4809224022568019,0.519077597746998
21.27626442106981,-0.11000479441641467,0.27520379312832766,0.48073925525199124,0.5192607447518107
21.281198239433177,-0.07616476276514994,0.2850097664546722,0.4806315786987283,0.5193684213050735
21.286132057796546,-0.10838937363263275,0.29007680274123326,0.4806304685566945,0.5193695314471087
21.29106587615991,-0.08031568667171726,0.2846906057421586,0.4806030264840608,0.5193969735197432
21.295999694523275,-0.10386213282736902,0.2784458941849585,0.48054303008880156,0.519456969915003
21.30093351288664,-0.07591225737361353,0.27245211483457454,0.4806004651884311,0.5193995348153739
21.305867331250006,-0.10719596366033941,0.26213159044206313,0.4803772042208642,0.5196227957829418
21.310801149613376,-0.0815146167996259,0.25615736702080694,0.48036702067144577,0.519632979332359
21.31573496797674,-0.10484463732509716,0.25929071360203587,0.48043269595544474,0.519567304048359
21.320668786340104,-0.08217960040620392,0.2594131083577081,0.48057199279759394,0.519428007206209
21.32560260470347,-0.11006019116710959,0.2576184034386319,0.4801841756349259,0.5198158243688753
21.330536423066835,-0.08327314169210796,0.2520098866655775,0.4800622766012147,0.5199377234025868
21.335470241430205,-0.10843318368405788,0.2742151496496086,0.4799717383266473,0.5200282616771577
21.34040405979357,-0.08657513332658068,0.2835709762874831,0.4800780765423506,0.5199219234614579
21.345337878156936,-0.11561826639863973,0.28422151596671247,0.48007955073345654,0.519920449270356
21.350271696520302,-0.0836466152126982,0.2748123280970022,0.4796966018591744,0.5203033981446421
21.355205514883664,-0.10890194435245773,0.27031090896573046,0.47951808266227963,0.5204819173415387
21.360139333247034,-0.07516493211858936,0.2719801518037344,0.4796822874793778,0.5203177125244444
21.3650731516104,-0.11351083941554851,0.27527930981727267,0.4794572189864224,0.5205427810174011
21.370006969973765,-0.08786188485363404,0.26289283706782535,0.4793283408462545,0.5206716591575704
21.37494078833713,-0.11395054639576391,0.2585448739559342,0.4796129766886662,0.5203870233151602
21.379874606700497,-0.07491581236428557,0.259950039899194,0.47951038766842935,0.5204896123353983
21.384808425063863,-0.10418346254754232,0.26159208883727525,0.4795744247070503,0.5204255752967772
21.38974224342723,-0.07742968275806399,0.27416324254734015,0.48007962453855485,0.5199203754652715
21.394676061790594,-0.10804116078821611,0.30818803623171154,0.47976213266192164,0.5202378673419045
21.39960988015396,-0.08047620596979074,0.313619905733749,0.4801849124388078,0.5198150875650185
21.404543698517326,-0.1068079602429029,0.3076620252204585,0.4800999954954769,0.5199000045083486
21.409477516880695,-0.07858213883653656,0.2989526699435829,0.4803204206812679,0.5196795793225557
21.41441133524406,-0.10807248144666377,0.2911861236901543,0.48010645747655284,0.5198935425272697
21.419345153607424,-0.07662480871494344,0.2840392297164995,0.479890331040352,0.5201096689634731
21.42427897197079,-0.09856343515006205,0.27894899684042795,0.48002427294413713,0.5199757270596898
21.429212790334155,-0.08104550713811946,0.28292981097499725,0.4798718313383484,0.5201281686654801
21.434146608697525,-0.10550543185386346,0.2787801942828658,0.4798870491336041,0.5201129508702254
21.43908042706089,-0.0762094858208644,0.27627163029734814,0.47988153220192653,0.5201184678019044
21.444014245424256,-0.10398619028308316,0.2812486232113775,0.48005157952478056,0.5199484204790539
21.44894806378762,-0.07867308264256619,0.28469241659874994,0.4798597125781378,0.5201402874256984
21.453881882150984,-0.10559774281208636,0.2791940803325231,0.4800776152980276,0.5199223847058114
21.458815700514354,-0.08485927851114987,0.28763153693639365,0.47989734308444076,0.5201026569194
21.46374951887772,-0.0999138803774909,0.2889848436307429,0.47970037946875993,0.5202996205350816
21.468683337241085,-0.07381496515121856,0.2700237546668088,0.4794984149328718,0.5205015850709721
21.47361715560445,-0.1042899993928448,0.2535593122628823,0.4796612920639756,0.5203387079398694
21.478550973967813,-0.07857944856051055,0.25854381624622763,0.47944234773113625,0.5205576522727089
21.483484792331183,-0.11540246717860063,0.25761698377610814,0.47976077474020806,0.5202392252636376
21.48841861069455,-0.07824574976675752,0.24667240204418925,0.47942370843525345,0.5205762915685936
21.493352429057914,-0.10306453514184245,0.23311585876573002,0.47935412174039227,0.5206458782634564
21.49828624742128,-0.07378944549679292,0.23654066666622042,0.4790349357373338,0.5209650642665161
21.503220065784646,-0.11269821698879336,0.2465058843931197,0.4790635853912212,0.5209364146126295
21.508153884148015,-0.08418822179056926,0.24539034580920296,0.47862070009774543,0.5213792999061068
21.513087702511378,-0.11450188639435051,0.24575688832370995,0.47833641691998524,0.5216635830838682
21.518021520874743,-0.07984350821896574,0.2546328189579477,0.47827380997831953,0.5217261900255356
21.52295533923811,-0.10921290841991076,0.2684125780158285,0.47823773664205244,0.5217622633618028
21.527889157601475,-0.07116050764771707,0.28720607363399336,0.4787830380757528,0.5212169619281029
21.532822975964844,-0.11578882855681961,0.2966946446295997,0.47881757713759354,0.5211824228662632
21.53775679432821,-0.09031438763097667,0.3085721241314905,0.4786251128838988,0.5213748871199602
21.542690612691572,-0.11394286491274855,0.31135316956248577,0.47856717706867796,0.5214328229351817
21.54762443105494,-0.07412961096207613,0.3138804039393968,0.4787694729830277,0.5212305270208342
21.552558249418304,-0.11606676078432444,0.30671546160456387,0.4793981318960933,0.5206018681077712
21.557492067781673,-0.08185357434774866,0.3026175871646315,0.4798193977294658,0.520180602274401
21.56242588614504,-0.11982820314737651,0.29742052746886916,0.47984402457679115,0.520155975427079
21.567359704508405,-0.08617819744779918,0.2887444485793775,0.4801147075628107,0.5198852924410604
21.572293522871767,-0.11952057418324698,0.2724683974675191,0.4796156738194128,0.5203843261844592
21.577227341235133,-0.0760177814264581,0.27996935442776677,0.47929940947199384,0.5207005905318804
21.582161159598503,-0.1130114947238152,0.28246385091458676,0.47959751952796537,0.5204024804759105
21.58709497796187,-0.0811330753312688,0.28090687551230514,0.4797253034674957,0.5202746965363825
21.592028796325234,-0.1220650971382303,0.29191900196008225,0.479849125906926,0.5201508740969505
21.5969626146886,-0.08534920842678875,0.29867770001676225,0.4797988148553297,0.520201185148545
21.601896433051966,-0.11481404957832546,0.295427459778609,0.48003260473609416,0.5199673952677798
21.60683025141533,-0.07844281637380308,0.29353325261261304,0.4803925599513845,0.5196074400524892
21.611764069778697,-0.119527836301087,0.29484310576829054,0.480136212012723,0.5198637879911512
21.616697888142063,-0.08771300955220396,0.28159231731852297,0.4799939200305697,0.520006079973303
21.62163170650543,-0.12299468253155274,0.2833644690785239,0.47994812515311686,0.5200518748507561
21.626565524868795,-0.0822693900583861,0.27650415161361686,0.47951875056550053,0.520481249438374
21.631499343232164,-0.11837546406700536,0.26771911131048787,0.4795596709758529,0.5204403290280237
21.636433161595527,-0.07923506180673247,0.26620577088538716,0.479680908308182,0.5203190916956957
21.641366979958892,-0.11676058662816788,0.2728824284574825,0.47959479080094247,0.520405209202937
21.646300798322258,-0.07714415485421139,0.2766396601706145,0.47966766144204065,0.5203323385618426
21.651234616685624,-0.11564781572819777,0.27663197981767007,0.47990345777989485,0.5200965422239905
21.656168435048993,-0.08539917517605852,0.2782215921955668,0.4801800534351044,0.5198199465687849
21.66110225341236,-0.11862491487621657,0.2623890457137748,0.48038380022356336,0.5196161997803301
21.666036071775725,-0.08276084149602132,0.2530604761092349,0.48012541696369454,0.519874583040203
21.670969890139087,-0.10959534831031731,0.24989330203433455,0.4801807020981046,0.5198192979057954
21.675903708502453,-0.07653113029056803,0.25393536085037033,0.4798869764408745,0.5201130235630242
21.680837526865822,-0.11343087206521865,0.24813551471783252,0.4800174285881236,0.5199825714157739
21.68577134522919,-0.08200806773201197,0.2465126057692025,0.48004644737791824,0.5199535526259779
21.690705163592554,-0.11396619180656609,0.24347437828743806,0.479834173980306,0.5201658260235895
21.69563898195592,-0.08229729975548031,0.2504715813589409,0.4799868692219271,0.5200131307819685
21.700572800319282,-0.10614261772953652,0.25296119504472153,0.4800118449802768,0.5199881550236192
21.70550661868265,-0.0741022898255748,0.259747340990766,0.4794872555527591,0.5205127444511366
21.710440437046017,-0.10059652790761955,0.2570424065254222,0.47949185771360875,0.5205081422902881
21.715374255409383,-0.07827779434860194,0.24743199184465703,0.47945377406943573,0.5205462259344615
21.72030807377275,-0.10653399047231144,0.2505072988097675,0.4795899584493614,0.5204100415545373
21.725241892136115,-0.08050789690812424,0.25574408748361854,0.48004443109452594,0.5199555689093739
21.73017571049948,-0.10741777531414186,0.26466066215071693,0.4801926576473341,0.5198073423565666
21.735109528862846,-0.07733166619442856,0.26759025868335956,0.47978316736071336,0.5202168326431892
21.740043347226212,-0.09667453578966007,0.2628577436491984,0.4799173209174095,0.5200826790864941
21.744977165589578,-0.07101466338147565,0.25724098510050475,0.47994897425632205,0.5200510257475811
21.749910983952944,-0.10073755723552798,0.26018261891569366,0.479897554689795,0.5201024453141034
21.754844802316313,-0.0765151279985656,0.2721047509562566,0.48007363250683405,0.5199263674970597
21.75977862067968,-0.10182459985403183,0.2870190716383157,0.48024192777478497,0.519758072229108
21.76471243904304,-0.07802672896523592,0.3013389594031416,0.48037883043022545,0.5196211695736683
21.769646257406407,-0.10629756339138899,0.2977144082390535,0.4804317538421812,0.5195682461617145
21.774580075769773,-0.07881895636708221,0.28586834936925176,0.4804621465234489,0.5195378534804472
21.77951389413314,-0.10705591937113215,0.271833702370867,0.4809816387907059,0.5190183612131911
21.784447712496508,-0.07612707226126139,0.2680414574834666,0.4811758707303131,0.5188241292735853
21.789381530859874,-0.0999026518775617,0.2645937528111139,0.48108338350190594,0.5189166165019927
21.794315349223236,-0.07386847224989261,0.2571094110307209,0.48114405982360675,0.5188559401802928
21.799249167586602,-0.1006511383163002,0.24316715227552244,0.4811067166142626,0.5188932833896369
21.804182985949968,-0.07364111056862507,0.23535541299067764,0.48073686917006697,0.519263130833833
21.809116804313337,-0.09878461003914295,0.23272248399034012,0.48072664499507467,0.5192733550088254
21.814050622676703,-0.07074133700053216,0.24800192565029733,0.48041600322385697,0.5195839967800423
21.81898444104007,-0.09886701105027411,0.24758152143107467,0.48082016316405174,0.5191798368398465
21.823918259403435,-0.07418182347721929,0.23981133005296848,0.48087936462708897,0.5191206353768084
21.828852077766797,-0.10382478237914405,0.24599304202992872,0.48095410625760693,0.5190458937462895
21.833785896130166,-0.07708359036458616,0.2556262298681519,0.4808975371389106,0.5191024628649885
21.838719714493532,-0.10213828298123055,0.25116967624076786,0.48072859877366914,0.519271401230234
21.843653532856898,-0.07293031610517459,0.2666815155419728,0.48051437355942084,0.5194856264444855
21.848587351220264,-0.10058259781074874,0.27920127574999043,0.48043436859383953,0.519565631410071
21.85352116958363,-0.07044225850519925,0.2805522210358315,0.4805139627761554,0.5194860372277568
21.858454987946995,-0.09197551544088452,0.28303622861788597,0.480295180907634,0.5197048190962814
21.86338880631036,-0.06375360092669316,0.2881722701952622,0.48001868732644937,0.5199813126774682
21.868322624673727,-0.09311261993808738,0.2811801300804917,0.4798659611617165,0.5201340388422019
21.873256443037093,-0.06450521714198625,0.26502315953894817,0.47960439958452694,0.5203956004193921
21.87819026140046,-0.09158082789494375,0.2606540033183485,0.47932624140744745,0.5206737585964738
21.883124079763828,-0.06434853647911147,0.25292781951326115,0.4793608052985063,0.5206391947054146
21.88805789812719,-0.09127157774269896,0.24923337871331608,0.47955073194959463,0.5204492680543248
21.892991716490556,-0.06535290657735927,0.24478708506313612,0.47976740139299573,0.5202325986109234
21.897925534853922,-0.09463306639120156,0.24421640100252526,0.4797349500431537,0.5202650499607648
21.902859353217288,-0.06660779980080334,0.2449463318220345,0.47992609858804075,0.5200739014158767
21.907793171580657,-0.09588255844294723,0.2630120715726966,0.4800978533903962,0.5199021466135195
21.912726989944023,-0.06774849725851856,0.27731091166896393,0.4802659897881014,0.5197340102158116
21.91766080830739,-0.09649434259702439,0.2805021104938936,0.48004493276824417,0.5199550672356711
21.92259462667075,-0.06935814533163417,0.2792441930553846,0.4801811329761243,0.5198188670277936
21.927528445034117,-0.09937563112874032,0.2782442168372802,0.4801188129946021,0.5198811870093176
21.932462263397486,-0.07097954632298652,0.26489239391997493,0.48018348412853146,0.5198165158753888
21.937396081760852,-0.09962612202373332,0.27274774316631656,0.4802016929844696,0.5197983070194528
21.942329900124218,-0.07109938697450696,0.28234648175387933,0.4800855148149691,0.5199144851889556
21.947263718487584,-0.10022394148686388,0.288110854005335,0.4801867937229742,0.5198132062809532
21.952197536850946,-0.07321160778807564,0.2903268292582432,0.48033261222613616,0.5196673877777931
21.957131355214315,-0.10356929138387501,0.28713397888501924,0.48045723023494213,0.519542769768989
21.96206517357768,-0.07488857043117372,0.27779292557185103,0.48075095156933295,0.5192490484345992
21.966998991941047,-0.10508027078818233,0.2713986900533248,0.48061728665198106,0.5193827133519529
21.971932810304413,-0.07646731551705964,0.282233408109239,0.4804778454572405,0.5195221545466948
21.97686662866778,-0.10390854905423018,0.2966477705423421,0.4806515357438697,0.519348464260066
21.981800447031148,-0.07442771633802205,0.29493504371516926,0.48068708751066375,0.5193129124932716
21.98673426539451,-0.1044878067021654,0.2891253291371183,0.4803702801479072,0.5196297198560281
21.991668083757876,-0.07475099685907359,0.2719035223881124,0.4802606040764113,0.5197393959275262
21.996601902121242,-0.10311285672488778,0.27357583387932516,0.48013511188264657,0.5198648881212925
22.001535720484608,-0.07399336224254524,0.2822959992297261,0.48003327426013825,0.5199667257438021
22.006469538847977,-0.10272765718559455,0.2808252483983358,0.479878660998873,0.5201213390050682
22.011403357211343,-0.07272979424746065,0.2846300563595025,0.4801353071683053,0.5198646928356377
22.016337175574705,-0.1006739714706409,0.286051695487282,0.47987531853088716,0.5201246814730573
22.02127099393807,-0.0717698160223691,0.2789164796395195,0.48005594803902363,0.5199440519649202
22.026204812301437,-0.09928419151433047,0.2769078456865268,0.47988180426857197,0.5201181957353723
22.031138630664806,-0.07071585582642144,0.26872933845349184,0.4797516273544289,0.5202483726495162
22.036072449028172,-0.09788020369486924,0.277249411575889,0.4793440539155763,0.5206559460883708
22.041006267391538,-0.06913316440179408,0.28083103734626896,0.47937894658966895,0.5206210534142787
22.0459400857549,-0.09930251606243834,0.28015757350551385,0.4794975466837158,0.5205024533202334
22.050873904118266,-0.07075157572821614,0.2946522410755016,0.47906449280602786,0.5209355071979239
22.055807722481635,-0.09909094601422183,0.2981284402493549,0.4790336414828007,0.520966358521153
22.060741540845,-0.07038582062201808,0.28796685661196236,0.4788098456890784,0.5211901543148779
22.065675359208367,-0.0990104664744819,0.2657484491223615,0.4785841507349967,0.5214158492689615
22.070609177571733,-0.06982454224844899,0.2499271532248259,0.47848492923611574,0.5215150707678431
22.0755429959351,-0.10022187403738021,0.24821947921153778,0.47877626899594616,0.5212237310080148
22.080476814298464,-0.07187333807978256,0.25871944524852875,0.47893588196180714,0.5210641180421554
22.08541063266183,-0.10077839238513472,0.26717666896880554,0.47928425321837204,0.520715746785593
22.090344451025196,-0.06991923010534502,0.2560460575552257,0.4794191227608555,0.5205808772431088
22.09527826938856,-0.09830163507327913,0.2456983723849098,0.4794767494090255,0.5205232505949364
22.100212087751927,-0.06946259065577788,0.25104406239786287,0.47950666879238535,0.5204933312115751
22.105145906115297,-0.09965558827008758,0.24854761489190644,0.4793126123008779,0.5206873877030825
22.11007972447866,-0.07175646018205067,0.2557695249494487,0.47920804627149716,0.5207919537324632
22.115013542842025,-0.10232824822984433,0.25382279633284066,0.47917849033217846,0.5208215096717798
22.11994736120539,-0.07523051159969761,0.24886927100758138,0.4793418430757667,0.5206581569281916
22.124881179568757,-0.10420373016151935,0.25041104138356174,0.47929400074491396,0.5207059992590447
22.129814997932126,-0.07482104195870692,0.26169088016390374,0.4793370735114162,0.5206629264925444
22.13474881629549,-0.10319430364153166,0.26319658588391426,0.4793126827013936,0.5206873173025679
22.139682634658854,-0.07349319473908564,0.2595746422907772,0.47929883749859586,0.5207011625053668
22.14461645302222,-0.10308949427470558,0.24994097786275,0.4792036676446262,0.5207963323593403
22.149550271385586,-0.07493983627646253,0.24200404508597093,0.47903479516463526,0.5209652048393326
22.154484089748955,-0.10359908260393573,0.22843236731828717,0.4790800274211818,0.520919972582789
22.15941790811232,-0.07396025847209484,0.22389639240434778,0.4795087384860663,0.5204912615179091
22.164351726475687,-0.1034720755367731,0.23317277737341072,0.479688450527366,0.5203115494766124
22.169285544839052,-0.06802436421108789,0.24163632810029426,0.47966289191693035,0.5203371080870519
22.174219363202415,-0.09702852278778412,0.23429656005556726,0.48004361595671474,0.5199563840472675
22.179153181565784,-0.062369005112707904,0.2353322456173779,0.48025327056656536,0.5197467294374157
22.18408699992915,-0.09266852908921427,0.23651087421572975,0.48020227396012916,0.5197977260438509
22.189020818292516,-0.06302670228433029,0.2392336281848921,0.4805478058044633,0.5194521941995164
22.19395463665588,-0.09394428994898689,0.24546014051392465,0.4804646800352897,0.5195353199686887
22.198888455019247,-0.06583917245155606,0.23972966716524424,0.4800468110280697,0.5199531889759094
22.203822273382613,-0.10175450413069628,0.23038021308442633,0.47985192171639135,0.520148078287588
22.20875609174598,-0.072504566539619,0.22155518350064038,0.47983763315051453,0.5201623668534656
22.213689910109345,-0.10280738941112526,0.2103073682594979,0.47968835505321566,0.5203116449507657
22.21862372847271,-0.07268073154221093,0.2061674187477311,0.4793335889179186,0.5206664110860633
22.223557546836076,-0.10161369375899,0.22832782661240597,0.47943930005798374,0.5205606999459985
22.228491365199446,-0.07483322078430411,0.25968777023248973,0.479556793046389,0.5204432069575947
22.23342518356281,-0.1044776373672752,0.271025202039157,0.4794805539305092,0.5205194460734756
22.238359001926174,-0.07163516839049867,0.27402563609682695,0.47953483832569377,0.5204651616782924
22.24329282028954,-0.09832811136184168,0.27872146524264446,0.4795127986364191,0.5204872013675673
22.248226638652906,-0.06772481582370285,0.2780549297633964,0.47932448967346686,0.5206755103305148
22.253160457016275,-0.09889317706185703,0.28005587033778623,0.479445211616814,0.5205547883871634
22.25809427537964,-0.06740109401160227,0.2750740651065229,0.47963907513335147,0.520360924870623
22.263028093743007,-0.09315681632086224,0.2588961585745268,0.47970517491771764,0.5202948250862588
22.26796191210637,-0.06296785226131625,0.25571177724484145,0.47929712016962966,0.5207028798343479
22.272895730469735,-0.09354667638020779,0.26371860719262297,0.47874192425747025,0.5212580757465087
22.277829548833104,-0.06944193568543863,0.2693444679406778,0.4786836434202495,0.5213163565837307
22.28276336719647,-0.09702164055849698,0.27171372897846546,0.4790714453652059,0.5209285546387751
22.287697185559836,-0.06541307447270833,0.2746418124233122,0.47871769846595863,0.5212823015380229
22.2926310039232,-0.09296076028656847,0.2693967615798287,0.47852710673741916,0.5214728932665638
22.297564822286564,-0.06708439652526305,0.2660899078830085,0.478160517973662,0.5218394820303205
22.302498640649933,-0.09247965949102983,0.26503625313948687,0.47798177863520186,0.5220182213687817
22.3074324590133,-0.07003143284587696,0.2612848472083056,0.477633973985427,0.5223660260185575
22.312366277376665,-0.09966475765161667,0.2609517878140114,0.47791673579478655,0.5220832642091966
22.31730009574003,-0.07316340046915532,0.27226468643521456,0.4781388842736716,0.5218611157303098
22.322233914103396,-0.09202482156109972,0.27357716367801327,0.4783346368216786,0.5216653631823027
22.327167732466766,-0.06762507335202433,0.2566560638483064,0.4788051219479636,0.5211948780560159
22.332101550830128,-0.09332708851897309,0.24975646085964187,0.47862914500142906,0.521370855002552
22.337035369193494,-0.06749073643263945,0.24788348686238756,0.478539631527439,0.5214603684765455
22.34196918755686,-0.0891864701713891,0.2343643332863796,0.47846251058706096,0.5215374894169272
22.346903005920225,-0.0714417024518729,0.22304351059051808,0.4786627927917283,0.5213372072122645
22.35183682428359,-0.09688080897086516,0.24042016707075675,0.47852246861632414,0.5214775313876707
22.35677064264696,-0.061971909441330304,0.248840007165067,0.47877121047763077,0.5212287895263672
22.361704461010323,-0.07976105724018563,0.25919701479964596,0.47872375214625856,0.5212762478577423
22.36663827937369,-0.06287608707729289,0.2706975228079685,0.4788204502127401,0.5211795497912624
22.371572097737054,-0.09078614853333501,0.2656057578688813,0.4792614029062289,0.5207385970977745
22.37650591610042,-0.07581014615098075,0.26672429952600823,0.4794506676482668,0.5205493323557385
22.38143973446379,-0.09362533564854457,0.26809203958211747,0.47976448116237597,0.5202355188416301
22.386373552827155,-0.06366779871230697,0.27248728045503584,0.4798192293224024,0.5201807706816028
22.39130737119052,-0.08994318800136965,0.26434185064612664,0.4796421117772991,0.5203578882267051
22.396241189553884,-0.07016273855247228,0.24840466164927683,0.47958790448798344,0.5204120955160213
22.40117500791725,-0.09352943883226787,0.2359136054435629,0.4794310636421826,0.5205689363618212
22.40610882628062,-0.07284387309914787,0.23699191605661074,0.47942762411491274,0.5205723758890906
22.411042644643985,-0.09146622676247425,0.24967080408963185,0.47955466045663103,0.52044533954737
22.41597646300735,-0.06792603560293399,0.2663260852372567,0.479583139966742,0.5204168600372596
22.420910281370716,-0.09260254907103294,0.262914914295455,0.4792260429815214,0.5207739570224824
22.42584409973408,-0.07227065596375519,0.2760987167099697,0.47929960464926724,0.5207003953547388
22.430777918097448,-0.0916160740582929,0.2862133684021279,0.4791799425651557,0.5208200574388511
22.435711736460814,-0.06963880532000714,0.29648650958145173,0.4791149624573798,0.5208850375466281
22.44064555482418,-0.09048675312847035,0.3018211200218882,0.4789055023382309,0.5210944976657794
22.445579373187545,-0.06974336963282307,0.29099218680154737,0.47877779644199026,0.5212222035620231
22.45051319155091,-0.0915596243752757,0.2695499818666414,0.47835878685335714,0.5216412131506583
22.455447009914277,-0.06641530844153488,0.2638755745337163,0.4785988175747759,0.521401182429242
22.460380828277643,-0.09609747855583578,0.2658530346188755,0.4781385322469566,0.5218614677570629
22.46531464664101,-0.07095654378594478,0.27536985757164756,0.4779463196922109,0.5220536803118098
22.470248465004374,-0.09444138533311401,0.29170497198040485,0.47759829876133225,0.5224017012426901
22.47518228336774,-0.07065480694305623,0.2994477114779178,0.477238117673301,0.5227618823307225
22.48011610173111,-0.09328683733690728,0.297946251151256,0.47704612535890756,0.5229538746451159
22.485049920094475,-0.07017460969887071,0.2876567568273832,0.4771885448363025,0.5228114551677215
22.489983738457838,-0.09106792217833927,0.27360304408292163,0.4773116528621755,0.5226883471418502
22.494917556821203,-0.06706838949518909,0.2764550420050819,0.47732812410175085,0.522671875902276
22.49985137518457,-0.10050946827452316,0.27445356161795575,0.4773479645877608,0.5226520354162671
22.50478519354794,-0.07335531436684344,0.26565604866914255,0.4772694994906033,0.5227305005134256
22.509719011911304,-0.08896030393977167,0.27065368406308354,0.4776077003252353,0.5223922996787952
22.51465283027467,-0.0654358717332439,0.27221233212887197,0.477910825298284,0.522089174705748
22.519586648638033,-0.08658115026282034,0.285340687295784,0.4778293136004774,0.5221706864035559
22.5245204670014,-0.06892822272532595,0.31407560414830515,0.4778732958981625,0.522126704105871
22.529454285364768,-0.09974758938102322,0.33012970740014963,0.4778632513076775,0.5221367486963563
22.534388103728134,-0.07290252176693811,0.3254339637523708,0.4780027540487897,0.5219972459552463
22.5393219220915,-0.08329566859548074,0.31454614240992457,0.4781182736882381,0.5218817263157989
22.544255740454865,-0.06363805119855172,0.30521223305544687,0.4785463360962121,0.5214536639078265
22.549189558818227,-0.09988947389410674,0.285615128635073,0.4785823524805034,0.521417647523538
22.554123377181597,-0.07056514728083775,0.2838034437239905,0.47851453342465594,0.5214854665793873
22.559057195544963,-0.08985275291716223,0.2763035248630176,0.4787905415876491,0.5212094584163972
22.56399101390833,-0.06770659875283784,0.27461555854185826,0.4784513441890347,0.5215486558150145
22.568924832271694,-0.08863084950607279,0.27351584414323277,0.47830088530742104,0.5216991146966292
22.57385865063506,-0.058893843855735976,0.2688365062980234,0.47856828839616095,0.5214317116078896
22.57879246899843,-0.08729163141860122,0.28204695225901694,0.4785502536095951,0.5214497463944573
22.58372628736179,-0.06620217508216993,0.2915318305044086,0.4788026689235684,0.5211973310804868
22.588660105725157,-0.0945033660250454,0.28870836685504214,0.4788639705029605,0.5211360295010955
22.593593924088523,-0.06804072659490097,0.27313807595705114,0.4791158291003362,0.5208841709037177
22.59852774245189,-0.08474988993316991,0.267760063301996,0.47922859880802404,0.520771401196029
22.60346156081526,-0.05680514179854417,0.26083951986931375,0.47947221894214775,0.5205277810619038
22.608395379178624,-0.0900687000818647,0.25481401975798057,0.47943009495763095,0.520569905046421
22.613329197541987,-0.06846249884338301,0.22822392249486662,0.479245829986844,0.5207541700172075
22.618263015905352,-0.0952045588926192,0.22297748888793179,0.47944049637578456,0.5205595036282663
22.623196834268718,-0.060362066119949584,0.22430783134382815,0.4794921734489155,0.5205078265551357
22.628130652632088,-0.08757218701568219,0.22606669006132818,0.47940368273430634,0.5205963172697473
22.633064470995453,-0.060231318012935284,0.22253604295407123,0.4795493390525247,0.5204506609515295
22.63799828935882,-0.08753329764642348,0.22583379122343225,0.4798659830658237,0.5201340169382324
22.642932107722185,-0.061716927517229264,0.23888081797924327,0.4799957682556835,0.5200042317483748
22.647865926085547,-0.09120309309445257,0.2711931347129228,0.4803691824300821,0.5196308175739794
22.652799744448917,-0.06320576165975267,0.28712569612330435,0.4803603662757623,0.5196396337283017
22.657733562812282,-0.08749338159209614,0.28948982122299854,0.4806731675775688,0.5193268324264998
22.66266738117565,-0.061124281706639014,0.28410646302413445,0.48076144301291024,0.5192385569911621
22.667601199539014,-0.07974097349678684,0.2700686315635534,0.48110753732416606,0.51889246267991
22.67253501790238,-0.05268738026614587,0.267281554876196,0.48119107137990386,0.5188089286241736
22.677468836265746,-0.08293162192248539,0.26760235761372697,0.48111853490576684,0.5188814650983087
22.68240265462911,-0.06117697228766016,0.26669690427581094,0.48091918303609194,0.5190808169679834
22.687336472992477,-0.0823681195722941,0.26714083846024234,0.4809459669151755,0.5190540330888983
22.692270291355843,-0.05570211501029647,0.2716940585984135,0.48060500805509965,0.5193949919489728
22.69720410971921,-0.07703403607358711,0.27462773364754406,0.4805978257723811,0.5194021742316923
22.70213792808258,-0.05815859680805163,0.27898465923879506,0.48049811565907374,0.5195018843450003
22.70707174644594,-0.07873491160053116,0.2878097856294397,0.48038291087043333,0.5196170891336405
22.712005564809306,-0.05462797186289665,0.28865490208071815,0.4807430171863328,0.5192569828177421
22.716939383172672,-0.0661530454605035,0.27888107851107796,0.48079393838135315,0.5192060616227222
22.721873201536038,-0.05295398779487636,0.27177174688889016,0.48044070431215274,0.5195592956919236
22.726807019899407,-0.0784659597712668,0.26800634311021876,0.48051989904535825,0.5194801009587199
22.731740838262773,-0.06040702973260565,0.262022775455096,0.4804802295607097,0.5195197704433694
22.73667465662614,-0.07349406708883877,0.25875247102018406,0.48027405198179596,0.5197259480222844
22.7416084749895,-0.051779271745195185,0.2590495359443119,0.48025618974694256,0.5197438102571397
22.746542293352867,-0.07250155250657707,0.2556902888662503,0.48031645890082614,0.5196835411032537
22.751476111716237,-0.05867582423951245,0.2517413197534918,0.4798815281479007,0.5201184718561747
22.756409930079602,-0.07779969279174656,0.26369023718510226,0.4800151868568146,0.5199848131472561
22.761343748442968,-0.06159268590006908,0.27053082188091543,0.4804911291581375,0.5195088708459336
22.766277566806334,-0.07675880198195652,0.27921654821436237,0.48071820868467185,0.5192817913193999
22.771211385169696,-0.058401346377533754,0.2815313669181967,0.4805675119188209,0.5194324880852523
22.776145203533066,-0.07604082128055581,0.277318502705161,0.48032851616145,0.5196714838426245
22.78107902189643,-0.06082704935073988,0.26742973265301645,0.48008755453078394,0.5199124454732912
22.786012840259797,-0.07489814785136117,0.2621469946765574,0.4804164308419395,0.5195835691621362
22.790946658623163,-0.054585416778228,0.26617137239130917,0.4804853826181394,0.5195146173859372
22.79588047698653,-0.07423337098061086,0.2592173967309643,0.4810545053790854,0.5189454946249918
22.8008142953499,-0.060740123605261855,0.25527144760673975,0.480739567173538,0.5192604328305397
22.80574811371326,-0.07884634459380602,0.25645728197060935,0.48054221161201993,0.5194577883920586
22.810681932076626,-0.060206824496374226,0.2562019401303795,0.4803986031623972,0.5196013968416798
22.815615750439992,-0.0778854681447324,0.24660216588785114,0.4797757555653269,0.5202242444387495
22.820549568803358,-0.05974951347894533,0.25058003865932293,0.4797603643113679,0.520239635692708
22.825483387166727,-0.07787142924934892,0.24902284078880677,0.4794392389325548,0.5205607610715197
22.830417205530093,-0.060518974422359546,0.2475501516810456,0.4793513258286992,0.5206486741753761
22.835351023893455,-0.07803126435993002,0.24447686745604982,0.47938594176973914,0.5206140582343393
22.84028484225682,-0.061142396957669265,0.23478503896207667,0.4793317174945972,0.5206682825094846
22.845218660620187,-0.07993185571596224,0.22253818003184456,0.4795376283070143,0.5204623716970712
22.850152478983556,-0.06480148638327812,0.22275247352741073,0.4801175382762508,0.5198824617278386
22.855086297346922,-0.08425211702527136,0.21830879177327256,0.4801795345848418,0.5198204654192486
22.860020115710288,-0.06644880138996365,0.21829908474732093,0.48002914153497267,0.5199708584691215
22.86495393407365,-0.0817625544691192,0.21757954607638674,0.4796934985337405,0.5203065014703547
22.869887752437016,-0.0636437305283379,0.22543075142178418,0.479703980497008,0.5202960195070887
22.874821570800385,-0.08151657137928234,0.23416936533505597,0.4797982391896386,0.5202017608144597
22.87975538916375,-0.06187444062762712,0.24648579650794766,0.47991075348317125,0.5200892465209275
22.884689207527117,-0.0781308565768057,0.25892931609341097,0.4800849264138496,0.5199150735902489
22.889623025890483,-0.060482995372478976,0.26488451593314627,0.48039229147232015,0.5196077085317766
22.89455684425385,-0.07860050287345055,0.2625920268014632,0.4801224321443936,0.519877567859703
22.899490662617215,-0.06119111644220927,0.2712974119767935,0.48045365765847764,0.519546342345619
22.90442448098058,-0.08142843560921526,0.2676308873366293,0.4805617249911067,0.5194382750129886
22.909358299343946,-0.06480029124690512,0.2594667014135303,0.48048139007417,0.5195186099299227
22.914292117707312,-0.08062911346803447,0.25990131137599,0.4801965133777697,0.5198034866263225
22.919225936070678,-0.06168566964703162,0.2699498207471981,0.48008052339818563,0.519919476605909
22.924159754434047,-0.07992729407763406,0.28595116048385344,0.47973403114609925,0.5202659688579969
22.92909357279741,-0.06221820467775818,0.28931001140515794,0.47953873109938805,0.52046126890471
22.934027391160775,-0.08169481544777493,0.3044647445029396,0.47946775846025963,0.520532241543839
22.93896120952414,-0.06231161732515081,0.30600842113031335,0.4794417178119991,0.5205582821921015
22.943895027887507,-0.07948796362388266,0.30752113458665287,0.4797575054137325,0.5202424945903705
22.948828846250873,-0.06175536567898063,0.3096975766219968,0.47952122734685204,0.5204787726572535
22.953762664614242,-0.08020852217732138,0.30410100599802364,0.47946754416226817,0.5205324558418396
22.958696482977608,-0.06184947579372339,0.291522488900813,0.4796200029432878,0.5203799970608217
22.96363030134097,-0.08155289412541425,0.28792494195198715,0.47973693401061723,0.5202630659934927
22.968564119704336,-0.06413380825029448,0.28237028198567155,0.47955453270873094,0.5204454672953811
22.973497938067702,-0.08312321381183091,0.29324222429607993,0.4798748621286277,0.5201251378754851
22.97843175643107,-0.06598777621151256,0.29015551544246626,0.4797067063331893,0.5202932936709239
22.983365574794437,-0.08504841520667647,0.28187988777997935,0.4799020245761794,0.5200979754279331
22.988299393157803,-0.06728838408462362,0.2795551960156161,0.4795131771999245,0.5204868228041891
22.993233211521165,-0.08511540891646596,0.2673022744034857,0.4795769362486278,0.5204230637554875
22.99816702988453,-0.06811649794819133,0.26276142806282254,0.4793009607482053,0.5206990392559115
23.0031008482479,-0.08640289342196394,0.26409102414083285,0.4793021904410821,0.5206978095630365
23.008034666611266,-0.06846014985710042,0.26993214961264306,0.47923758413223283,0.5207624158718869
23.012968484974632,-0.0856876019557332,0.28681134729230123,0.47913362566798057,0.520866374336141
23.017902303337998,-0.06694072120247367,0.2911227627940145,0.4789045069272649,0.5210954930768573
23.02283612170136,-0.08600409499692076,0.29392848848567094,0.47865349791268597,0.5213465020914354
23.02776994006473,-0.06812369043595151,0.2915156085236083,0.478651370283427,0.521348629720695
23.032703758428095,-0.08506876727377816,0.27851257704139315,0.4786209721729081,0.5213790278312154
23.03763757679146,-0.06709073386882394,0.26704492833481236,0.4789984212772423,0.5210015787268827
23.042571395154827,-0.08633742259669923,0.26747084109233904,0.4789318233571261,0.5210681766469999
23.047505213518193,-0.06775296180957469,0.2662746762618684,0.47889040728154497,0.521109592722583
23.052439031881562,-0.0856307648114991,0.26923847266225664,0.4787225233964467,0.5212774766076826
23.057372850244924,-0.0669188468058685,0.26949212328608085,0.47885123641146443,0.5211487635926679
23.06230666860829,-0.08436303088685766,0.26476314477633534,0.4786482607453218,0.5213517392588134
23.067240486971656,-0.06678792846628387,0.26382793416262684,0.4788398846550004,0.5211601153491362
23.07217430533502,-0.08389564482763527,0.2527305765695558,0.47889206279761154,0.5211079372065257
23.07710812369839,-0.06677982470189468,0.2589614309744077,0.479356445309572,0.5206435546945668
23.082041942061757,-0.08354753475984276,0.2566561942146643,0.4795056434989879,0.5204943565051533
23.08697576042512,-0.0662917283639637,0.25697828426359703,0.4794909208133673,0.520509079190776
23.091909578788485,-0.08332927417793926,0.2649124672459773,0.47948397366676576,0.5205160263373753
23.09684339715185,-0.06343125899231969,0.2693029101669292,0.479345712595573,0.5206542874085663
23.10177721551522,-0.08055376461648256,0.2709242389530846,0.47971492965486434,0.5202850703492737
23.106711033878586,-0.06316711215752485,0.2665265071893015,0.47967654959559153,0.5203234504085458
23.11164485224195,-0.08182332338596857,0.27278046141733125,0.47981857709990444,0.5201814229042331
23.116578670605314,-0.06306167736044238,0.2738911606072653,0.4798751623914657,0.5201248376126703
23.12151248896868,-0.08148591982960855,0.2638321643666635,0.4797472017838512,0.5202527982202846
23.12644630733205,-0.06194193798583601,0.26240438954968764,0.47953433106912025,0.5204656689350174
23.131380125695415,-0.08292010808263478,0.260506248428892,0.47955976028953373,0.5204402397146048
23.13631394405878,-0.058774928686979845,0.25843492473052776,0.4796535710940793,0.5203464289100603
23.141247762422147,-0.08176065709698371,0.2594509076637492,0.4798150861709711,0.5201849138331706
23.146181580785512,-0.06243856479426696,0.265837787129409,0.4804044124813739,0.5195955875227708
23.15111539914888,-0.08271239843478886,0.27306602577523487,0.4800951631535478,0.5199048368505985
23.156049217512244,-0.06280996380366945,0.2644101881830733,0.48002063563001224,0.5199793643741386
23.16098303587561,-0.0849191245020714,0.24108635083659344,0.4801059981259649,0.5198940018781886
23.165916854238976,-0.062221509377043474,0.23587738147496853,0.48020413408353574,0.5197958659206217
23.17085067260234,-0.08406053395521393,0.2413837934235321,0.48046573763364975,0.5195342623705106
23.17578449096571,-0.06262505198344187,0.2436597232851468,0.48057946364024196,0.5194205363639179
23.180718309329073,-0.08684847184415304,0.2342533425933346,0.4806926699474767,0.5193073300566816
23.18565212769244,-0.061141187813648114,0.22244948291207434,0.4809700375929097,0.5190299624112482
23.190585946055805,-0.0814854460544656,0.2109971162197131,0.48110383370854337,0.5188961662956133
23.19551976441917,-0.056075749463970696,0.2132358033556311,0.4808139055574183,0.5191860944467382
23.20045358278254,-0.0778109920661804,0.2172417319317647,0.48086321823754397,0.5191367817666137
23.205387401145906,-0.05531787338014453,0.22768191894659026,0.48087808884668115,0.5191219111574763
23.21032121950927,-0.07958227040830859,0.22384545129932276,0.4811132071599114,0.5188867928442472
23.215255037872634,-0.056410643956586154,0.22724209106211712,0.4811928487402759,0.5188071512638828
23.220188856236,-0.07523931935291356,0.24497895447645873,0.4812300964333785,0.5187699035707819
23.22512267459937,-0.05426638255154739,0.25500170429186136,0.4814731517363437,0.5185268482678173
23.230056492962735,-0.07529793701661626,0.26810877985366816,0.4815473513543266,0.5184526486498353
23.2349903113261,-0.05422052457423718,0.2660639091831856,0.4812415271082869,0.5187584728958765
23.239924129689467,-0.07913982522322746,0.271647163833015,0.4811965308476148,0.5188034691565497
23.24485794805283,-0.05388738968272163,0.26626736045574095,0.4812039040389546,0.5187960959652094
23.249791766416198,-0.07491711778387385,0.255049080791799,0.48094899109844114,0.5190510089057176
23.254725584779564,-0.05240692372453546,0.2502080074248966,0.48100126691796063,0.5189987330861934
23.25965940314293,-0.07436078003042987,0.2517916139397378,0.4810818978992535,0.5189181021048995
23.264593221506296,-0.059049739239715876,0.24893148457207068,0.4811919479511023,0.5188080520530521
23.26952703986966,-0.08164887661246782,0.24986655098175384,0.48139727740466887,0.5186027225994873
23.274460858233027,-0.06323822773320747,0.25121955462097284,0.48155492177770653,0.5184450782264506
23.279394676596393,-0.07729330728153413,0.2647263749835474,0.48203757126916075,0.5179624287349973
23.28432849495976,-0.05677192637065701,0.27860425374006864,0.4822379648063053,0.5177620351978542
23.289262313323125,-0.07857091566884178,0.2797171604613179,0.4821181460178673,0.5178818539862929
23.29419613168649,-0.05430172783883366,0.2626618567277788,0.48206195169059396,0.5179380483135673
23.29912995004986,-0.07611301432421973,0.2590112292440686,0.4817748344835398,0.5182251655206211
23.304063768413226,-0.04895187534833571,0.25910215861283714,0.4814626609956859,0.5185373390084755
23.308997586776588,-0.07115443139089411,0.2631785626444985,0.4813537887620826,0.5186462112420793
23.313931405139954,-0.05092178367890995,0.26551411386058726,0.4808423091708208,0.5191576908333398
23.31886522350332,-0.07866868182967307,0.2654626629284024,0.4803104099072285,0.5196895900969312
23.32379904186669,-0.05719418727541562,0.26666747164257903,0.4802164985685954,0.5197835014355628
23.328732860230055,-0.08170303817280314,0.263766591247883,0.4801548935166304,0.5198451064875268
23.33366667859342,-0.05411132118251096,0.2605487694609401,0.48044852614803335,0.519551473856126
23.338600496956783,-0.08202067338551018,0.2602257286390006,0.4803634169289633,0.5196365830752002
23.34353431532015,-0.05575796827883993,0.25293719635817025,0.4803547374238938,0.5196452625802735
23.348468133683518,-0.08120766664770157,0.23980656671047307,0.4799477802484702,0.5200522197557014
23.353401952046884,-0.0646161304890616,0.24233261245315427,0.48000477628270816,0.5199952237214657
23.35833577041025,-0.08671418473429965,0.24963606243133588,0.48001669767675464,0.5199833023274224
23.363269588773615,-0.06025550182591642,0.2531852047378785,0.47985880836176464,0.5201411916424145
23.368203407136978,-0.08273185002226262,0.2553069427057587,0.4801321717282779,0.5198678282759022
23.373137225500347,-0.055408391831805036,0.27127082535644426,0.47988908687516685,0.5201109131290151
23.378071043863713,-0.08522589976205978,0.27418416565563775,0.4797674341128327,0.5202325658913509
23.38300486222708,-0.06110670282237178,0.26438791965728553,0.47947970124316314,0.5205202987610208
23.387938680590445,-0.09414118051274402,0.25512833166293897,0.4798239080782576,0.5201760919259251
23.39287249895381,-0.05305176152888334,0.24556207300707228,0.47974804600303356,0.5202519540011491
23.39780631731718,-0.08576050914098474,0.25022378444480015,0.47960482865689874,0.5203951713472842
23.402740135680542,-0.06404719724533857,0.26079852711897045,0.4794807785106587,0.520519221493523
23.407673954043908,-0.09836313867500174,0.28490697408975246,0.47934487869654435,0.5206551213076359
23.412607772407274,-0.05953028290004414,0.3032284493624844,0.47930634769331604,0.5206936523108622
23.41754159077064,-0.0875162833850023,0.3043214872021576,0.47911178056390114,0.5208882194402797
23.42247540913401,-0.05455746769408822,0.2737600876018398,0.47897350325943555,0.5210264967447471
23.427409227497375,-0.09361721266818854,0.25520100844526244,0.47914352682616435,0.5208564731780199
23.432343045860737,-0.06809149942974134,0.26040966526509046,0.4789666522097646,0.5210333477944209
23.437276864224103,-0.09212857701355244,0.26278275708478965,0.47880545070056013,0.5211945493036265
23.44221068258747,-0.058883430930556376,0.2727741717535117,0.4787216067632764,0.5212783932409134
23.447144500950838,-0.08387751233041235,0.2778108993312714,0.478781909158666,0.5212180908455263
23.452078319314204,-0.051641456412332476,0.300036929013306,0.47874951227600987,0.521250487728184
23.45701213767757,-0.09147962481819741,0.29893147245675683,0.4787510854216226,0.5212489145825738
23.461945956040935,-0.06319172315474474,0.2838913099024199,0.4789501351440575,0.52104986486014
23.466879774404298,-0.08915186676448687,0.2781883377927345,0.4789605534231816,0.5210394465810176
23.471813592767667,-0.05375734185449007,0.2794487260585,0.47877971198893027,0.5212202880152708
23.476747411131033,-0.08154594705251787,0.2922605759459911,0.4790255639309338,0.5209744360732675
23.4816812294944,-0.05002364852406795,0.3060060800754655,0.47887189751862747,0.5211281024855738
23.486615047857764,-0.09216243809569556,0.2934954327924447,0.47881914855564156,0.5211808514485612
23.49154886622113,-0.060967154372572524,0.2828748075047583,0.4788827287546482,0.5211172712495562
23.496482684584496,-0.08409808248869616,0.2816287907612178,0.4786214824269049,0.5213785175773008
23.501416502947862,-0.053569896750152904,0.2704535891030729,0.4787262622118697,0.521273737792337
23.506350321311228,-0.07754537671743557,0.2592979523373189,0.47848677151182395,0.521513228492384
23.511284139674594,-0.050698339180037966,0.26105706638111914,0.47828627388687606,0.521713726117333
23.51621795803796,-0.0924828002544888,0.2405804581141403,0.47781222429307846,0.5221877757111325
23.521151776401325,-0.060283991208709836,0.2333994003293199,0.4776450987975509,0.5223549012066606
23.52608559476469,-0.08522381168102294,0.24578496086657345,0.4780793460221993,0.5219206539820119
23.531019413128057,-0.055763712436709405,0.2410748287504432,0.4780809667522801,0.5219190332519319
23.535953231491423,-0.07933452699367761,0.234033543816802,0.4780525298278429,0.5219474701763716
23.54088704985479,-0.05313977412315588,0.24159952135123988,0.47808611291796366,0.5219138870862516
23.545820868218154,-0.08905666086329161,0.25520820619444273,0.4783261865948598,0.521673813409357
23.550754686581524,-0.05842991731420824,0.26579846398514717,0.47808096204789785,0.5219190379563219
23.55568850494489,-0.0786989619129261,0.27198650492274346,0.47788399146113575,0.5221160085430858
23.56062232330825,-0.0504780889236556,0.27504609313491973,0.4780135417394448,0.5219864582647797
23.565556141671617,-0.08751630781478478,0.273544016254881,0.4782423395761553,0.5217576604280716
23.570489960034983,-0.0600514542707369,0.2601485366506446,0.4781294362837285,0.5218705637204992
23.575423778398353,-0.09223996565642373,0.24949007137865156,0.4783318588563851,0.5216681411478443
23.58035759676172,-0.058145337112139456,0.24140193917337718,0.4785009711683119,0.5214990288359189
23.585291415125084,-0.0815561050986851,0.23050909768228695,0.4784542290638504,0.5215457709403833
23.590225233488447,-0.04838930065101903,0.21718256304508,0.4785568063306345,0.5214431936735986
23.595159051851812,-0.09090814167329828,0.20833871528482356,0.47885145145722013,0.5211485485470108
23.60009287021518,-0.06664290219251452,0.22315912869679433,0.4786920766958461,0.521307923308384
23.605026688578548,-0.08917577005169913,0.2331084473141918,0.4787848567789613,0.5212151432252687
23.609960506941913,-0.05296892584511333,0.23324801661424766,0.47858871816396886,0.5214112818402614
23.61489432530528,-0.07812422215252028,0.2485533152330818,0.47836045983825143,0.5216395401659774
23.619828143668645,-0.047008775781248346,0.264438121359305,0.4782641234354251,0.5217358765688037
23.62476196203201,-0.08755714427396225,0.28438051169414325,0.47826038216085875,0.5217396178433705
23.629695780395377,-0.06043117610993459,0.2819871629643423,0.4783270219995721,0.5216729780046591
23.634629598758742,-0.09105323195001024,0.2670500988701775,0.4783752323084087,0.5216247676958237
23.63956341712211,-0.05492641165614443,0.25803397404635753,0.47815855459128614,0.5218414454129483
23.644497235485474,-0.08156804594675325,0.24755466435428938,0.478343640208859,0.5216563597953789
23.649431053848843,-0.0510102703565927,0.24865943956108233,0.47849217876478406,0.5215078212394555
23.654364872212206,-0.08489042801820759,0.24195973808521284,0.478750668043768,0.5212493319604753
23.65929869057557,-0.055418054810928534,0.23470926721648624,0.4786665543985463,0.5213334456057013
23.664232508938937,-0.08804859419796697,0.22385037960209986,0.47872115565974754,0.5212788443445038
23.669166327302303,-0.06620845755103572,0.22185286099728344,0.4788606750144271,0.5211393249898276
23.674100145665673,-0.09481268951658667,0.23600765391079662,0.4784342181677526,0.5215657818365025
23.67903396402904,-0.05570740468564551,0.24566090241734279,0.47823239777217436,0.5217676022320792
23.6839677823924,-0.08094342412709901,0.25516652514728616,0.47798235298527836,0.5220176470189738
23.688901600755766,-0.05137789411280377,0.27065856312682873,0.4783647964852092,0.5216352035190424
23.693835419119132,-0.08066330658456583,0.28670214108663666,0.47831244017129576,0.5216875598329542
23.6987692374825,-0.058106003708170234,0.2873831090081994,0.47833269767642006,0.5216673023278311
23.703703055845867,-0.08959170402479151,0.29001519100377077,0.4782851981128761,0.5217148018913756
23.708636874209233,-0.06277419518319188,0.28668644039956753,0.4783375337768726,0.5216624662273798
23.7135706925726,-0.08845000534568269,0.2783932129303955,0.47867918768555046,0.5213208123187028
23.71850451093596,-0.055806714302227875,0.28230431563031666,0.47854267723320104,0.521457322771053
23.72343832929933,-0.08325665100795199,0.2808673402319842,0.47833998273667894,0.5216600172675756
23.728372147662697,-0.05589757705813348,0.2745215589794615,0.4785591189131143,0.5214408810911418
23.733305966026062,-0.08591387098698468,0.2669458011583728,0.47874866959661455,0.5212513304076425
23.738239784389428,-0.059427375027791184,0.2682445722638637,0.47912781512243585,0.5208721848818229
23.743173602752794,-0.08938696256147902,0.26441572669279806,0.47925672042730727,0.520743279576953
23.74810742111616,-0.05809643612965412,0.25914967590332205,0.47904141692424246,0.520958583080013
23.753041239479526,-0.08124795495707579,0.2525875519164181,0.47934199650815884,0.5206580034960924
23.75797505784289,-0.05361326360546254,0.24944033015720762,0.47935158551727597,0.5206484144869721
23.762908876206257,-0.08185912462498816,0.2457315920892627,0.47933901246103244,0.5206609875432169
23.767842694569623,-0.058360521617081405,0.23482832477767338,0.4792479841291945,0.5207520158750558
23.772776512932992,-0.08820411920059688,0.21772114146293908,0.4792538658265528,0.5207461341776985
23.77771033129636,-0.06573410929407413,0.21517772138894123,0.47884367151136376,0.5211563284928885
23.78264414965972,-0.0908567402285822,0.22580565262168428,0.4788780413560873,0.5211219586481662
23.787577968023086,-0.06351886155189708,0.2608930470322441,0.4791223956032999,0.520877604400954
23.792511786386452,-0.0823717322811159,0.28633348683282966,0.47889904278691714,0.5211009572173376
23.79744560474982,-0.05657280435620018,0.29216000630661226,0.47863361466139126,0.5213663853428635
23.802379423113187,-0.08167601264186469,0.28581698302653274,0.4786381822024115,0.5213618178018438
23.807313241476553,-0.06157724198861085,0.28385804831282313,0.47827553259156524,0.5217244674126904
23.812247059839915,-0.08387518288427762,0.27669712761896437,0.4786374351838553,0.5213625648203997
23.81718087820328,-0.05887437806378199,0.2681161749350424,0.47890242234778735,0.5210975776564665
23.82211469656665,-0.08008849359337371,0.264709896377257,0.478895907443789,0.5211040925604643
23.827048514930016,-0.05731770299172579,0.25852271586790965,0.47902985684635224,0.5209701431579001
23.831982333293382,-0.07987245029189399,0.25979057323674065,0.4793052692565141,0.5206947307477395
23.836916151656748,-0.05983452931539973,0.2601447026524859,0.4794202951843768,0.5205797048198807
23.84184997002011,-0.08815905339941893,0.252635527258658,0.4791598262278775,0.5208401737763826
23.84678378838348,-0.06646077829826275,0.24337035543176674,0.4792563063396743,0.5207436936645906
23.851717606746845,-0.08711193828324597,0.2514179762486322,0.4790651019500962,0.520934898054171
23.85665142511021,-0.06348639043637153,0.25414472309577735,0.47925076897893315,0.5207492310253365
23.861585243473577,-0.08712922611591106,0.2655543722511343,0.47919517555805796,0.5208048244462143
23.866519061836943,-0.06587773701073836,0.27345749161589866,0.47907046926713875,0.5209295307371347
23.871452880200312,-0.09115093550857244,0.2799813385680639,0.4790579213206233,0.5209420786836515
23.876386698563675,-0.06450408711903681,0.2931130253731742,0.4789383978111601,0.5210616021931161
23.88132051692704,-0.0840402309817077,0.301378123080771,0.4790147432197843,0.5209852567844923
23.886254335290406,-0.059716047054663116,0.2928676381048913,0.4791934943417969,0.5208065056624789
23.891188153653772,-0.08352419830984693,0.28969949721896265,0.47924105001875866,0.5207589499855155
23.89612197201714,-0.061912233807587064,0.27921496334571627,0.47925613671852374,0.5207438632857506
23.901055790380507,-0.0853124914672519,0.26186740641303335,0.479139783175402,0.5208602168288716
23.90598960874387,-0.06333313867229864,0.2522968943959086,0.4792404509654558,0.5207595490388163
23.910923427107235,-0.08766859035504124,0.2428461681757175,0.4792045416732364,0.5207954583310329
23.9158572454706,-0.0645722920755182,0.2421022357578837,0.4795744208741364,0.5204255791301337
23.92079106383397,-0.08700811545882012,0.2575305689990715,0.47996771501407937,0.5200322849901937
23.925724882197336,-0.06428136811362135,0.26086601680704247,0.4794634686065885,0.5205365313976863
23.930658700560702,-0.08661662757244643,0.2716653548755529,0.47983399375487773,0.5201660062493978
23.935592518924064,-0.06326638440419738,0.26366889124013754,0.47992956555028643,0.5200704344539901
23.94052633728743,-0.08379254710371001,0.2677292766025252,0.4794537077923596,0.5205462922119192
23.9454601556508,-0.06131342442016216,0.27636969678396456,0.4793653420320804,0.5206346579722017
23.950393974014165,-0.08290718938661942,0.2745515528448056,0.47965810812542387,0.5203418918788596
23.95532779237753,-0.05996414467997226,0.2799458224757254,0.479697208299276,0.5203027917050103
23.960261610740897,-0.08010627730320025,0.2952054048817162,0.4798328979153337,0.5201671020889534
23.965195429104263,-0.05905821481019068,0.3158851538062779,0.4798351328187232,0.5201648671855648
23.97012924746763,-0.08094329521886716,0.3317817710143536,0.4794728475422269,0.5205271524620629
23.975063065830994,-0.05933925215235811,0.32953915858976507,0.47953517252502675,0.5204648274792639
23.97999688419436,-0.07916302067975044,0.30943130522767315,0.4794598244770235,0.5205401755272675
23.984930702557726,-0.05791732637450921,0.2886460174964292,0.47958467213226486,0.5204153278720253
23.989864520921092,-0.07827348990938245,0.27620158730829514,0.4793458539477602,0.5206541460565317
23.99479833928446,-0.05703478077119803,0.27380476536214227,0.47901388429979636,0.5209861157044975
23.999732157647824,-0.07704971181564196,0.2605103160276156,0.47898673011247006,0.5210132698918252
24.00466597601119,-0.05582432299641913,0.25675457624647524,0.479183381493772,0.5208166185105243
24.009599794374555,-0.07627340094747058,0.26968264325063784,0.47929027197688434,0.5207097280274137
24.01453361273792,-0.05538985240536664,0.278716162965083,0.4793792200802576,0.5206207799240421
24.01946743110129,-0.07462031510180364,0.2765412697620445,0.47926976769727675,0.5207302323070226
24.024401249464656,-0.054103461035133436,0.27361517171242755,0.4791514169375809,0.5208485830667186
24.029335067828022,-0.0750908958992469,0.2571073245186163,0.4793836489841363,0.5206163510201638
24.034268886191384,-0.05344938669768264,0.251942381322215,0.47967355179461113,0.5203264482096908
24.03920270455475,-0.0746530151263451,0.26108851583369913,0.47960027880365297,0.5203997212006499
24.04413652291812,-0.053744924610517816,0.26100588005115144,0.4797850333740689,0.5202149666302355
24.049070341281485,-0.07594784725830808,0.26340461632587586,0.479741200780033,0.5202587992242738
24.05400415964485,-0.05396199462330097,0.2789484011610075,0.4797663703432156,0.5202336296610923
24.058937978008217,-0.07586618938895852,0.2807976466652351,0.4797517060675523,0.5202482939367592
24.06387179637158,-0.054595868788657735,0.27751448918506855,0.48004289271861766,0.519957107285696
24.06880561473495,-0.07713138980765127,0.276923167670442,0.48007708567401286,0.5199229143303018
24.073739433098314,-0.05612422869116449,0.280699261167985,0.48000231754869815,0.5199976824556177
24.07867325146168,-0.07736867336016907,0.27726618513626067,0.47976089300772523,0.5202391069965919
24.083607069825046,-0.055052668859007295,0.26610059766685085,0.4799629149576663,0.5200370850466538
24.08854088818841,-0.07678294501533708,0.25735983377456395,0.4799592923736124,0.5200407076307084
24.093474706551774,-0.05568753413567808,0.26162096713465854,0.4803231970246391,0.5196768029796792
24.098408524915143,-0.07657974195372814,0.2715807073792374,0.48016645474983966,0.5198335452544772
24.10334234327851,-0.05503498414992663,0.28405689617104457,0.48054529828126996,0.519454701723046
24.108276161641875,-0.0770094620030559,0.29136205642280166,0.4809365681146323,0.5190634318896834
24.11320998000524,-0.05697804364206551,0.2908853779541542,0.48121558863768593,0.5187844113666289
24.118143798368607,-0.07673519531489854,0.2868045694765836,0.48171431529120995,0.5182856847131041
24.123077616731976,-0.05472906251240719,0.27887657456406073,0.4814801539622933,0.5185198460420202
24.12801143509534,-0.07725401055673782,0.2742170856354366,0.48211400767867346,0.5178859923256423
24.132945253458704,-0.05966389485719939,0.28333972911925487,0.4816590317092197,0.5183409682950969
24.13787907182207,-0.08309407994924572,0.2848262407031514,0.4817178022539433,0.5182821977503742
24.142812890185436,-0.0630439608643048,0.28746374193158153,0.4820027306865909,0.5179972693177298
24.147746708548805,-0.08182917563411066,0.2856333116044613,0.4818016469307724,0.5181983530735503
24.15268052691217,-0.05895196601727468,0.28294324476639676,0.4818466412656241,0.518153358738701
24.157614345275533,-0.07725177823211683,0.2683090118210539,0.4816865147798646,0.5183134852244651
24.1625481636389,-0.05385468527805836,0.26334684996108054,0.4815136358726326,0.5184863641316997
24.167481982002265,-0.07391274661762957,0.260652290711671,0.48161311989550176,0.5183868801088345
24.172415800365634,-0.053838822607424223,0.26484849215897166,0.48185061451783073,0.5181493854865074
24.177349618729,-0.07686530856297795,0.27155388257742713,0.48183149235436745,0.5181685076499696
24.182283437092366,-0.05546159271594424,0.28015338494073905,0.4815837361820959,0.5184162638222404
24.18721725545573,-0.07487550562499697,0.2809875307085445,0.48147251493976156,0.5185274850645739
24.192151073819094,-0.057063875680584256,0.2921550535427264,0.4816707415598544,0.51832925844448
24.197084892182463,-0.08106929946672661,0.2861820015800491,0.48194102466503835,0.5180589753392963
24.20201871054583,-0.05747327041447147,0.2817320039508307,0.48162728519849096,0.5183727148058449
24.206952528909195,-0.07660454087240572,0.27804784550685524,0.4814993938058903,0.5185006061984446
24.21188634727256,-0.05127827732353544,0.27490090108623655,0.48167548476042993,0.5183245152439063
24.216820165635927,-0.07213844829046515,0.2732327102652372,0.4814542086818186,0.5185457913225185
24.221753983999292,-0.05256964752240268,0.2651139420714855,0.4810510186807761,0.5189489813235617
24.226687802362658,-0.07300408055578163,0.2629487747424281,0.4811565697921434,0.5188434302121956
24.231621620726024,-0.05577574711307737,0.2579190962825119,0.481192654954629,0.5188073450497107
24.23655543908939,-0.07353731834707411,0.25372478448370755,0.48159062006751474,0.5184093799368263
24.241489257452756,-0.056113898673698086,0.24550470068743066,0.48194110350123526,0.5180588965031071
24.246423075816125,-0.07865581065018067,0.24745255704231967,0.48221327304965006,0.5177867269546899
24.251356894179487,-0.06034582472414176,0.26250958821825354,0.48192825259574745,0.5180717474085882
24.256290712542853,-0.07942596835370706,0.262434470635647,0.4818775637569361,0.5181224362473945
24.26122453090622,-0.06057930387724848,0.2598574052593749,0.4817926080446412,0.5182073919596907
24.266158349269585,-0.08078788773334242,0.25777468952989446,0.48197632692898623,0.5180236730753469
24.271092167632954,-0.05920634682222989,0.26908605125247925,0.4821711344076007,0.5178288655967339
24.27602598599632,-0.07745815496443738,0.28783391575704653,0.48222079665691764,0.5177792033474181
24.280959804359686,-0.05443891402546233,0.29515968330316444,0.4824960232547916,0.5175039767495444
24.285893622723048,-0.0758369674249958,0.2847840993610069,0.4823548103267016,0.5176451896776357
24.290827441086414,-0.05552888431741734,0.2737516304643501,0.4820512396742588,0.5179487603300794
24.295761259449783,-0.08160622621724749,0.27100192637262344,0.48201070355529624,0.5179892964490428
24.30069507781315,-0.055485674057454214,0.2797253285557935,0.4817945788275388,0.5182054211768004
24.305628896176515,-0.07809664741716678,0.2773662640613879,0.4814573794839181,0.5185426205204219
24.31056271453988,-0.0582185705145229,0.2737666953482293,0.4813152069172631,0.518684793087076
24.315496532903243,-0.08784872819608874,0.2865738550705795,0.48132430223303097,0.5186756977713073
24.320430351266612,-0.06476160540325221,0.29807839422250104,0.4812370394993441,0.5187629605049934
24.325364169629978,-0.08062993975506252,0.2975957316019186,0.4814093930070344,0.5185906069973011
24.330297987993344,-0.052885406606980004,0.2876841464490381,0.4814407634417095,0.5185592365626259
24.33523180635671,-0.07714241428767359,0.28420784336976807,0.48137781821772707,0.5186221817866118
24.340165624720075,-0.06226637649019366,0.28899214538716356,0.4809923968770612,0.5190076031272813
24.345099443083445,-0.09215496417859505,0.2942094583564877,0.4811235635722799,0.518876436432067
24.350033261446807,-0.06511795706548647,0.303987073936949,0.48146777738045543,0.5185322226238954
24.354967079810173,-0.08230641794402697,0.3135984166838665,0.48177687933045277,0.5182231206738995
24.35990089817354,-0.055426371282926795,0.3332380573388688,0.48188620894682266,0.5181137910575333
24.364834716536905,-0.07669657351213835,0.34193734296929357,0.48180757761091536,0.5181924223934423
24.369768534900274,-0.05516645787679689,0.3359762622551821,0.4815170615227347,0.5184829384816241
24.37470235326364,-0.07817522230204714,0.3201648664000508,0.4815131242584538,0.5184868757459071
24.379636171627002,-0.062183658068721774,0.3223961346111636,0.4817706023944329,0.5182293976099285
24.384569989990368,-0.08350688052388044,0.33244931314685106,0.4818496281261306,0.518150371878231
24.389503808353734,-0.05650061605692194,0.33766104089364957,0.48168198220112785,0.5183180178032326
24.394437626717103,-0.07160254431362972,0.3298928358683618,0.4818271707856181,0.5181728292187429
24.39937144508047,-0.055785433014959855,0.31578583215386646,0.4820915515882461,0.5179084484161145
24.404305263443835,-0.08215087139991059,0.29207925653192296,0.4819558052402931,0.5180441947640666
24.409239081807197,-0.05860297070694585,0.2779204570624823,0.48182276097248683,0.5181772390318709
24.414172900170563,-0.07778146316055762,0.2933125212879564,0.4820256885985951,0.5179743114057616
24.419106718533932,-0.058339821707563175,0.31233780504899833,0.48207088487963873,0.517929115124721
24.424040536897298,-0.07625074257411851,0.3142711594161735,0.48180852551129016,0.5181914744930709
24.428974355260664,-0.058791016501167824,0.30415246018873043,0.4815788950897244,0.5184211049146383
24.43390817362403,-0.07759009603037419,0.30033679983731837,0.4817537946772269,0.5182462053271367
24.438841991987395,-0.05892198871714698,0.31007859901417756,0.48174881138316733,0.5182511886211979
24.44377581035076,-0.07874336114971006,0.29777312529361244,0.481488116186883,0.5185118838174859
24.448709628714127,-0.059446029740408975,0.2850971686427043,0.48187523025982026,0.5181247697445508
24.453643447077493,-0.08380062094884556,0.2782459852668483,0.4816860185668962,0.5183139814374769
24.45857726544086,-0.06170117355733629,0.28063970554102674,0.48123520063224556,0.5187647993721295
24.463511083804224,-0.08486322428427155,0.29009756684634375,0.48112595204751407,0.518874047956862
24.468444902167594,-0.058844797893538206,0.28765202765023223,0.48066238763067665,0.5193376123737015
24.473378720530956,-0.08480315853481668,0.28739044108648115,0.48088404497309223,0.519115955031287
24.478312538894322,-0.06492326294843324,0.28534792383128554,0.4808127777007089,0.5191872223036705
24.483246357257688,-0.08260729237358481,0.28880047668604225,0.4810270963762977,0.5189729036280821
24.488180175621054,-0.060574584961745684,0.29346415609603405,0.4810614387755301,0.5189385612288511
24.493113993984423,-0.07741554834615039,0.28985221528749905,0.4810224848862926,0.5189775151180901
24.49804781234779,-0.05818731762902358,0.29232329412867086,0.480904773501029,0.5190952265033549
24.50298163071115,-0.08204840840731371,0.2857349572763649,0.48082363718189247,0.5191763628224928
24.507915449074517,-0.06021857112006164,0.2838856938757882,0.48083580786559127,0.5191641921387948
24.512849267437883,-0.08293062191240116,0.28641787441557937,0.48069377591653556,0.5193062240878522
24.517783085801252,-0.06294908710094481,0.26266442522077876,0.48036972874454015,0.5196302712598496
24.522716904164618,-0.07597158106160576,0.24558314071326404,0.4805333511901804,0.5194666488142093
24.527650722527984,-0.05507252121978941,0.2548067038956605,0.4804047951947527,0.5195952048096375
24.53258454089135,-0.07528935924833774,0.2680396633796853,0.4800765269210301,0.519923473083361
24.53751835925471,-0.059532590991858834,0.2880085062584354,0.4800125567379085,0.5199874432664846
24.54245217761808,-0.08235725684329735,0.2958141388460731,0.4799086218728245,0.5200913781315694
24.547385995981447,-0.052343191910067075,0.2973684354177473,0.4797014371343052,0.5202985628700915
24.552319814344813,-0.07292297814370434,0.28853053033188325,0.47972359065587894,0.5202764093485195
24.55725363270818,-0.05614093040901938,0.2690426933505894,0.4800688358718743,0.5199311641325268
24.562187451071544,-0.08153636965278237,0.25857049053386405,0.4802624202783396,0.5197375797260644
24.56712126943491,-0.05642159059355051,0.2467373706943163,0.4803057190585854,0.5196942809458203
24.572055087798276,-0.0772822577582194,0.23294164691168354,0.48006173841263605,0.5199382615917699
24.576988906161642,-0.05815658769829907,0.21378954654884108,0.4802779491327574,0.5197220508716509
24.581922724525008,-0.07663261159070156,0.2050732005053632,0.4799149906347162,0.5200850093696937
24.586856542888373,-0.057808106526746596,0.20958662501367128,0.4798347037160595,0.5201652962883535
24.591790361251743,-0.07129126266288192,0.21630568653634022,0.47976103730223507,0.520238962702176
24.59672417961511,-0.053507401095673465,0.23107628221374563,0.47971012622608505,0.5202898737783238
24.60165799797847,-0.06403168206637085,0.2581824410909499,0.47930719906195707,0.5206928009424506
24.606591816341837,-0.061586457367305225,0.27842382517236025,0.47928681908518556,0.5207131809192224
24.611525634705202,-0.07096381917440486,0.2862789689935844,0.47914767439784905,0.5208523256065591
24.616459453068572,-0.05980852338292756,0.2870263323056667,0.4792870253665644,0.5207129746378425
24.621393271431938,-0.0643834612713771,0.28221929047086336,0.47921332438613873,0.5207866756182684
24.626327089795303,-0.05261609785073682,0.27961258791309274,0.47930179728618993,0.5206982027182185
24.631260908158666,-0.06819092850622058,0.270812906149456,0.47931925099620043,0.5206807490082095
24.63619472652203,-0.061795893009458196,0.26313380641167844,0.47906607540599694,0.5209339245984148
24.6411285448854,-0.07364693074228018,0.24343834885864374,0.47905351082835546,0.5209464891760579
24.646062363248767,-0.05788542132301502,0.2295336043109476,0.47891716644943566,0.5210828335549816
24.650996181612133,-0.06807957397614653,0.23291272570196797,0.4787426272845877,0.5212573727198311
24.6559299999755,-0.06272239357357631,0.24805690869507832,0.4788495724692243,0.5211504275351989
24.66086381833886,-0.07493156155266216,0.2574519169152005,0.47897498858884413,0.5210250114155829
24.66579763670223,-0.05927159456747282,0.2588706971102595,0.47879026619001125,0.5212097338144194
24.670731455065596,-0.06420635405596677,0.25976307042846825,0.47878482035296854,0.5212151796514657
24.67566527342896,-0.0653608143543591,0.2669156733826387,0.47909047029469376,0.5209095297097392
24.680599091792327,-0.07284729406180167,0.2666226722850482,0.4791813024982019,0.5208186975062297
24.685532910155693,-0.05851456967431904,0.26303506644604846,0.47914810076898356,0.520851899235447
24.69046672851906,-0.07243536435474608,0.25464998261749316,0.4789709425567036,0.5210290574477255
24.695400546882425,-0.07181921525149963,0.2515506176814213,0.47895501037907173,0.5210449896253575
24.70033436524579,-0.0778849897642033,0.2579342578948717,0.47927023689056936,0.5207297631138605
24.705268183609157,-0.06555689245782768,0.25144336522354616,0.4793263109690041,0.5206736890354254
24.710202001972522,-0.0727357087159262,0.24215177550304104,0.47940920783003427,0.5205907921743961
24.715135820335888,-0.06407240595641076,0.23862483539629117,0.4796394806862137,0.5203605193182174
24.720069638699258,-0.07090701651454528,0.23501909089460518,0.47984301333633866,0.5201569866680943
24.72500345706262,-0.06553871747496914,0.2378498674511266,0.4797285370428635,0.52027146296157
24.729937275425986,-0.0761217711711818,0.2409406692590855,0.48023223651392094,0.5197677634905138
24.73487109378935,-0.06420526662714443,0.2529847754866553,0.48036055509511094,0.5196394449093252
24.739804912152717,-0.07367460848338163,0.27148335828454895,0.48015369216562626,0.5198463078388115
24.744738730516087,-0.06916634718614884,0.2673810260693419,0.4797161391116261,0.5202838608928111
24.749672548879452,-0.0831975072083956,0.25734929202327195,0.47944097284538356,0.5205590271590487
24.75460636724282,-0.07193971709323124,0.24667619965837898,0.4791533973572559,0.5208466026471718
24.75954018560618,-0.08357467648744134,0.24674787993129121,0.47924401374905273,0.5207559862553736
24.764474003969546,-0.06707045327033224,0.25325872773859837,0.47939705811158917,0.5206029418928386
24.769407822332916,-0.06956083219313501,0.2503499545077083,0.4795336864455841,0.5204663135588451
24.77434164069628,-0.05956525373040873,0.2537820174392603,0.47941331383268176,0.5205866861717483
24.779275459059647,-0.0760176638336477,0.2652156591760084,0.47918808900605014,0.5208119109983806
24.784209277423013,-0.06156103999849458,0.26597365793128064,0.4791365822686926,0.5208634177357399
24.789143095786375,-0.07527148738070873,0.25785581457731693,0.4797171684015658,0.5202828316028664
24.794076914149745,-0.05977852428034705,0.25358337134174014,0.4795692535223563,0.5204307464820769
24.79901073251311,-0.07306184127827439,0.2559568918102105,0.4795842589415132,0.52041574106292
24.803944550876476,-0.057438923106845126,0.2632741634843845,0.4795442237948401,0.5204557762095938
24.808878369239842,-0.07181789324439462,0.27265380179716414,0.47952196006028613,0.520478039944148
24.813812187603208,-0.06058635717201139,0.26816089014608374,0.47956842929369664,0.5204315707107369
24.818746005966574,-0.07733064677607907,0.26262841597937175,0.48013533955781446,0.519864660446618
24.82367982432994,-0.06211840106880052,0.2647461557595753,0.4801133825219212,0.5198866174825103
24.828613642693306,-0.07885648610286551,0.2786041185722934,0.4798706052505856,0.5201293947538449
24.83354746105667,-0.06472201561616416,0.29279608718439887,0.479749339329045,0.5202506606753878
24.838481279420037,-0.08118822579562822,0.2792098690248891,0.4793902322009698,0.5206097678034667
24.843415097783407,-0.06754298392323006,0.2659320313337342,0.4793930705935771,0.5206069294108626
24.848348916146772,-0.08164400544550002,0.26323892256074666,0.47928142105217786,0.5207185789522661
24.853282734510135,-0.06696956731589168,0.2703056743663916,0.4792874580215581,0.520712541982888
24.8582165528735,-0.08195053252123939,0.28740743409153013,0.4791340202121182,0.5208659797923311
24.863150371236866,-0.07010314238387717,0.3014168090644529,0.47920158739700325,0.5207984126074476
24.868084189600236,-0.08418818079737013,0.31028377642886096,0.4791724614643347,0.5208275385401172
24.8730180079636,-0.0708309898057387,0.3120078682010608,0.47928563050477746,0.5207143694996754
24.877951826326967,-0.08776073336879885,0.313413850164477,0.47950606407579,0.5204939359286648
24.88288564469033,-0.07392694432888432,0.2988423560879477,0.47973842940804173,0.520261570596413
24.887819463053695,-0.08601174264968485,0.304268611484797,0.47993426686528046,0.5200657331391726
24.892753281417065,-0.07038999792369523,0.31320594729883544,0.4800447618100279,0.5199552381944248
24.89768709978043,-0.0849585145791882,0.31238060787175487,0.4799091317634771,0.5200908682409756
24.902620918143796,-0.06898753238020047,0.3099274851575412,0.4796923991784792,0.5203076008259722
24.907554736507162,-0.08276222379263372,0.30632014192091617,0.47992831196442254,0.5200716880400271
24.912488554870524,-0.06866760951844729,0.2974554741297616,0.47998965415482947,0.5200103458496178
24.917422373233894,-0.08134399268762353,0.3013541840648564,0.480554114803988,0.5194458852004609
24.92235619159726,-0.06685958250871792,0.29951438891195603,0.48060831851518754,0.519391681489264
24.927290009960625,-0.08134028567398113,0.3044759737588183,0.480448579438111,0.5195514205663421
24.93222382832399,-0.06930899256579157,0.3216241941182375,0.48048940722273126,0.5195105927817224
24.937157646687357,-0.08231288396962685,0.3394746487156044,0.4808454688531876,0.5191545311512676
24.942091465050726,-0.06961832511278142,0.34275706730547784,0.4809294180210506,0.5190705819834072
24.94702528341409,-0.08137101715028479,0.3409391515934858,0.48097789080903924,0.5190221091954212
24.951959101777454,-0.06941326269266423,0.34043158247519023,0.4811383922407281,0.518861607763734
24.95689292014082,-0.08248258072656384,0.3281255990857812,0.4812262176635713,0.5187737823408933
24.961826738504186,-0.07047934454764793,0.30853630759995854,0.48155922386214095,0.5184407761423251
24.966760556867555,-0.08186192483653025,0.29272452673055666,0.48188949415102883,0.5181105058534381
24.97169437523092,-0.07075650350528594,0.28816025853538046,0.4817207203744149,0.5182792796300536
24.976628193594284,-0.08348397197920052,0.2890174257101892,0.48175014034641983,0.5182498596580492
24.98156201195765,-0.07285060323896801,0.28966086041334543,0.4817978436168262,0.5182021563876422
24.986495830321015,-0.08516990373912187,0.29464276184706956,0.48175512476499693,0.5182448752394719
24.991429648684385,-0.07391835093318426,0.29795165311301924,0.4818491037538065,0.5181508962506642
24.99636346704775,-0.08513577792222453,0.3100642943551586,0.48194945259658667,0.5180505474078857
25.001297285411116,-0.07338155799428817,0.313426505019954,0.4818549085909188,0.5181450914135549
25.006231103774482,-0.08441499678918729,0.3180846968737487,0.4818065357011683,0.5181934643033069
25.011164922137844,-0.07345824325365156,0.3190636937423021,0.48167903779933097,0.5183209622051455
25.016098740501214,-0.08401016651432097,0.32356644521114847,0.48166079468085954,0.5183392053236184
25.02103255886458,-0.07379757253363917,0.31640446942512945,0.4819118954360054,0.5180881045684722
25.025966377227945,-0.08441608369115584,0.3052711411061977,0.482361022449636,0.5176389775548418
25.03090019559131,-0.07345310941998688,0.2978584775978318,0.482290257256206,0.5177097427482724
25.035834013954677,-0.08294528164825964,0.30013146280218966,0.48220944071503213,0.5177905592894486
25.040767832318043,-0.07138269213300276,0.3026118194403585,0.48199017954959134,0.5180098204548896
25.04570165068141,-0.08224076611657166,0.30864448993541144,0.48223126439527514,0.5177687356092078
25.050635469044774,-0.0732486867848511,0.3111714946176344,0.4822207470532686,0.5177792529512167
25.05556928740814,-0.08401771530980737,0.3153740728701674,0.4819506685856482,0.5180493314188387
25.060503105771506,-0.07280559290079712,0.31251372992430076,0.4817835567640525,0.5182164432404377
25.065436924134875,-0.08220952073433811,0.2952479030280124,0.4816797931819094,0.5183202068225821
25.070370742498238,-0.06956093529437667,0.26293564758886445,0.481841171044771,0.5181588289597215
25.075304560861603,-0.07963967601560171,0.2641913410404832,0.48147841316829854,0.5185215868361956
25.08023837922497,-0.06764169120941665,0.2752089905780943,0.48162168093639324,0.518378319068103
25.085172197588335,-0.07857977703062576,0.2885869732038932,0.48157592589618775,0.5184240741083109
25.090106015951704,-0.06674164880266455,0.30308625256412236,0.48152724922703904,0.5184727507774589
25.09503983431507,-0.08024056984301808,0.30448930190378953,0.4812794369744522,0.5187205630300432
25.099973652678436,-0.06855137663826559,0.29513259795398833,0.48177036514978416,0.51822963485471
25.1049074710418,-0.08029726777421745,0.2763529750160751,0.4821118737785899,0.5178881262259037
25.109841289405164,-0.06707634212684811,0.2649991898162973,0.4823481179287408,0.5176518820757527
25.114775107768534,-0.07968042379099488,0.27567286659887474,0.48209530278638163,0.5179046972181104
25.1197089261319,-0.06874756552017361,0.28364669878250537,0.48200482429850844,0.517995175705983
25.124642744495265,-0.08244658434515582,0.28283820269437576,0.482133881344429,0.5178661186600633
25.12957656285863,-0.06955385330446566,0.27847697593652204,0.4821573854940059,0.5178426145104881
25.134510381221993,-0.08245501464769252,0.26368259479946365,0.4821418522268192,0.5178581477776758
25.139444199585363,-0.06912108672355291,0.24491845328056183,0.48219675861113287,0.5178032413933632
25.14437801794873,-0.08181576710937487,0.23339652920037557,0.4825503604954353,0.5174496395090646
25.149311836312094,-0.0672766002972423,0.23184405233589714,0.4827044897487117,0.5172955102557891
25.15424565467546,-0.07987619808448257,0.23745163343836267,0.4826814981191307,0.5173185018853736
25.159179473038826,-0.06507697433431515,0.24575224272089344,0.482749888956156,0.5172501110483522
25.164113291402195,-0.07891070745769684,0.25700780855105554,0.4825339295086197,0.5174660704958918
25.169047109765557,-0.06561211910096448,0.25092203724368645,0.482290457212586,0.5177095427919293
25.173980928128923,-0.08169765663557442,0.2567722953252385,0.4821700177747095,0.5178299822298061
25.17891474649229,-0.06864964748535357,0.2525350980071269,0.48203308092878444,0.5179669190757297
25.183848564855655,-0.08098090931550603,0.239971026859813,0.48220475192242274,0.517795248082091
25.188782383219024,-0.06722854742698421,0.2336449802788602,0.4825135809254102,0.5174864190791026
25.19371620158239,-0.07925635222045593,0.22805624541258745,0.4820904640925523,0.5179095359119594
25.198650019945752,-0.06687228354067332,0.23089841779279424,0.482073460287998,0.5179265397165144
25.203583838309118,-0.07697749815041033,0.23693450992898746,0.4821102990486012,0.5178897009559119
25.208517656672484,-0.06517242891882458,0.23001372573778953,0.48243789008519494,0.5175621099193186
25.213451475035853,-0.08031296398360052,0.2327009969150906,0.48240614379616503,0.5175938562083495
25.21838529339922,-0.06936012887454411,0.23271170900938934,0.4826717218400774,0.5173282781644374
25.223319111762585,-0.08716139071114189,0.23116634602452688,0.4827192815650107,0.5172807184395046
25.228252930125947,-0.07020167361479002,0.22624730705529184,0.4825613291042693,0.5174386709002478
25.233186748489313,-0.08871673541911868,0.2331172070557177,0.48250862590590826,0.5174913740986097
25.238120566852682,-0.07164943915769197,0.24822399688691443,0.48260813944289693,0.5173918605616221
25.24305438521605,-0.09014600206119384,0.25688500693313016,0.48254765428696067,0.5174523457175595
25.247988203579414,-0.07482751967438307,0.2603611048641907,0.48256384263322166,0.5174361573712938
25.25292202194278,-0.08796775881762127,0.25556388661664475,0.4825980976733778,0.5174019023311329
25.257855840306146,-0.06758088690234698,0.24668218112441473,0.48246583009334565,0.5175341699111627
25.262789658669508,-0.08388508627281127,0.24576632804618975,0.48247285303071535,0.5175271469737945
25.267723477032877,-0.07018361260862353,0.2479403762422079,0.4826779723391137,0.5173220276653971
25.272657295396243,-0.0919578036280052,0.2581651548078613,0.48299999144045797,0.5170000085640539
25.27759111375961,-0.07828275398470738,0.261133711633252,0.48336521229398094,0.5166347877105324
25.282524932122975,-0.09053022242274458,0.2595723533120677,0.48333617954449776,0.5166638204600166
25.28745875048634,-0.06860781503983789,0.2721127261037262,0.48275585549870464,0.5172441445058102
25.292392568849706,-0.08031172535707305,0.2871750140944009,0.4828572722217606,0.5171427277827553
25.297326387213072,-0.0664358774943564,0.30517697319153936,0.4830611232379687,0.5169388767665472
25.302260205576438,-0.08999387966442159,0.30545531363662376,0.4833655401730389,0.5166344598314778
25.307194023939804,-0.08360031293174028,0.2803056815406763,0.4834575965100476,0.51654240349447
25.31212784230317,-0.10298569921545911,0.2689343729109325,0.48377833525453195,0.5162216647499845
25.31706166066654,-0.08297882530123035,0.2595765340526339,0.48364428308785645,0.5163557169166579
25.3219954790299,-0.09686099149301794,0.25147888497341947,0.48372208138145667,0.5162779186230574
25.326929297393267,-0.08218221096187589,0.24736931018675348,0.4835512934900347,0.5164487065144779
25.331863115756633,-0.09626636155181063,0.25004826551055737,0.48360263733911424,0.5163973626654003
25.33679693412,-0.07857583784242657,0.2588410668068366,0.48326327796339774,0.51673672204112
25.341730752483368,-0.09860466720952,0.26445945066719,0.4830076131219003,0.5169923868826208
25.346664570846734,-0.079820830760516,0.2665299603080864,0.4829940358775086,0.5170059641270173
25.3515983892101,-0.09190161603424124,0.2719276144438932,0.48323393363820727,0.5167660663663212
25.356532207573462,-0.07174973818272529,0.2800954851594513,0.4831445978399087,0.5168554021646226
25.361466025936828,-0.08696566130898535,0.28043183852682935,0.4831232559551671,0.5168767440493671
25.366399844300197,-0.08263429920163519,0.2757740582049875,0.48309007329244663,0.5169099267120889
25.371333662663563,-0.09756040555735504,0.26355397362056454,0.4829851134299558,0.5170148865745806
25.37626748102693,-0.07847737273688077,0.25849976719613466,0.48294199918008673,0.5170580008244522
25.381201299390295,-0.08748841922457823,0.2664986323145024,0.4827434839538497,0.5172565160506893
25.386135117753657,-0.07284935295194081,0.2644433769849998,0.4822465168436177,0.5177534831609206
25.391068936117026,-0.08731444067658962,0.2614040778314417,0.4821994433069485,0.5178005566975891
25.396002754480392,-0.0800504852471794,0.2649318090699758,0.4819159344179173,0.5180840655866208
25.400936572843758,-0.09724316578494208,0.27221643097856946,0.4813345476015442,0.518665452402993
25.405870391207124,-0.08079975875700594,0.2781999946300241,0.48121269170119324,0.5187873083033433
25.41080420957049,-0.09427360374642606,0.29330981915181215,0.48070565803675885,0.5192943419677754
25.41573802793386,-0.07284069729099875,0.3108266255251892,0.48086496448595034,0.5191350355185843
25.42067184629722,-0.0843304775912413,0.3157751424169415,0.48088858539481477,0.5191114146097228
25.425605664660587,-0.08229279336992466,0.32373031070836417,0.48115295212139947,0.5188470478831397
25.430539483023953,-0.10925821512685172,0.3123208400129613,0.48113537175105264,0.5188646282534871
25.43547330138732,-0.07865284988398936,0.303049769221555,0.4807351012042061,0.5192648988003344
25.440407119750688,-0.08453118921724584,0.29325276364074293,0.4806007389584747,0.5193992610460689
25.445340938114054,-0.07231042949518357,0.27021243208236617,0.4803913654935925,0.5196086345109542
25.450274756477416,-0.10260495255861449,0.2716241877544781,0.4802864422411167,0.5197135577634318
25.455208574840782,-0.07965992793299473,0.28726558180049,0.48024407560051346,0.5197559244040376
25.460142393204148,-0.09821474699476646,0.29658476220184743,0.48025043760710034,0.5197495623974523
25.465076211567517,-0.0794215285154631,0.3134418164224774,0.48022591941547504,0.5197740805890789
25.470010029930883,-0.09587321093943561,0.3120978595916277,0.4801180210271858,0.5198819789773702
25.47494384829425,-0.07266297523380019,0.3004960259229202,0.4803335317878604,0.5196664682166964
25.47987766665761,-0.09706558285207104,0.29002447520930735,0.48046983072119487,0.5195301692833622
25.484811485020977,-0.08619776312295258,0.29160776944983796,0.4803422271792785,0.5196577728252793
25.489745303384346,-0.0907177154510828,0.2836992486200402,0.48035967006651603,0.5196403299380431
25.494679121747712,-0.07304107276261983,0.28417681406851025,0.4806240032281486,0.5193759967764118
25.499612940111078,-0.08766832945374048,0.2760036893928152,0.4808552542458767,0.5191447457586851
25.504546758474444,-0.08011752295499117,0.2820136677852571,0.480985668680844,0.5190143313237185
25.50948057683781,-0.09397229496234492,0.2720511863420752,0.4815312359911772,0.5184687640133869
25.514414395201175,-0.07779185253368398,0.29782144461110244,0.48167934889021796,0.5183206511143474
25.51934821356454,-0.0784694814454913,0.30788346050732796,0.48168242643904186,0.5183175735655248
25.524282031927907,-0.07534852957696875,0.3060267362510082,0.4818349844047393,0.5181650155998271
25.529215850291273,-0.090735296865272,0.3035591515010576,0.4816470085712432,0.518352991433324
25.53414966865464,-0.07949661282541194,0.3043325436813555,0.48166155814363476,0.518338441860934
25.539083487018008,-0.08534651804730264,0.29462884790893185,0.48184509197413194,0.5181549080304387
25.54401730538137,-0.07311155348599634,0.29971956185403803,0.4816274509783288,0.5183725490262429
25.548951123744736,-0.0846475006354417,0.30848019362684326,0.4813233157327958,0.5186766842717786
25.553884942108102,-0.07603562718133906,0.3066837185544318,0.48103831898607724,0.5189616810184988
25.558818760471468,-0.08787286439856015,0.2987229864842881,0.48092168014535913,0.5190783198592203
25.563752578834837,-0.07806309828865743,0.2972767785875202,0.480858842494226,0.5191411575103564
25.568686397198203,-0.07983733128039285,0.3068049408001627,0.48089183661431484,0.5191081633902688
25.57362021556157,-0.0744083769714909,0.3185521718412387,0.48097396457500274,0.5190260354295813
25.57855403392493,-0.08724286158056756,0.3246054544349768,0.48085585334634523,0.5191441466582405
25.583487852288297,-0.07755449550112024,0.3190858791941968,0.48094418940253275,0.5190558106020555
25.588421670651666,-0.08422799336880375,0.3073340977978355,0.4810617350870841,0.5189382649175047
25.593355489015032,-0.07849354668507671,0.30069274484136427,0.4812216694464027,0.5187783305581847
25.598289307378398,-0.08537632855428326,0.29467829911711946,0.481496148915799,0.5185038510887869
25.603223125741764,-0.0704245092205245,0.281903474616903,0.48147638010789123,0.5185236198966937
25.608156944105126,-0.08637175385351868,0.27376871471510794,0.4814138446585902,0.5185861553459955
25.613090762468495,-0.07961069676287734,0.273758948438268,0.48140311232628685,0.5185968876782985
25.61802458083186,-0.087190383956249,0.2762325655532829,0.48132095088044663,0.5186790491241378
25.622958399195227,-0.07342752050875352,0.28438673016382354,0.481617739386895,0.5183822606176895
25.627892217558593,-0.0905446295641893,0.28893901605465655,0.4813252159565185,0.518674784048068
25.63282603592196,-0.07754536384357703,0.29337046080161544,0.481602950651586,0.5183970493530016
25.637759854285324,-0.07578073838464,0.2969870640568677,0.4816232518268454,0.5183767481777439
25.64269367264869,-0.06265957596359514,0.2997392127733495,0.48152437549994076,0.5184756245046508
25.647627491012056,-0.07938262955425061,0.28327802641971256,0.48134795503655087,0.5186520449680443
25.65256130937542,-0.07256255099843922,0.2729936988731494,0.4813637527146177,0.5186362472899795
25.657495127738787,-0.08490390624731615,0.2516129770660818,0.4812682181049429,0.5187317818996585
25.662428946102157,-0.07120139826985535,0.23788325574450686,0.48072552957267406,0.5192744704319311
25.667362764465523,-0.07433596912046499,0.24020692422017614,0.48043850967562785,0.5195614903289814
25.672296582828885,-0.06140753473509622,0.2477140262327452,0.48031718499278425,0.5196828150118266
25.67723040119225,-0.07850221703330985,0.2577846829479029,0.4807227357091325,0.519277264295477
25.682164219555617,-0.07150860784211428,0.27131034476760846,0.48098460887879446,0.5190153911258144
25.687098037918986,-0.08547770663612293,0.28715336002929187,0.48121344812052674,0.5187865518840806
25.69203185628235,-0.07921176921162544,0.2939804967590351,0.4813052525254593,0.5186947474791466
25.696965674645718,-0.08934477801593259,0.29570062811203857,0.48157785109724516,0.5184221489073618
25.70189949300908,-0.07542348276513776,0.2923658818109486,0.48211428647002635,0.5178857135345812
25.706833311372446,-0.09305149421495494,0.29215386244101466,0.48215852952110766,0.517841470483499
25.711767129735815,-0.08200362036491095,0.2863552761831371,0.4821730254431633,0.5178269745614447
25.71670094809918,-0.0914620434178628,0.2767789058504364,0.48242963147043016,0.5175703685341783
25.721634766462547,-0.07481376214404581,0.2695995408785603,0.4825641799887607,0.5174358200158493
25.726568584825912,-0.08089990494148248,0.2650651915820747,0.48268622603122924,0.5173137739733816
25.731502403189275,-0.06800270203506689,0.26238235245747615,0.4827747552881182,0.517225244716494
25.736436221552644,-0.07755863504035987,0.25863680951189166,0.4825939766829265,0.5174060233216867
25.74137003991601,-0.06728953081647317,0.2519685315250824,0.48293606421859353,0.5170639357860214
25.746303858279376,-0.07982360047554905,0.24465633912151805,0.48307277742092863,0.5169272225836843
25.75123767664274,-0.07192336705932945,0.2336268394484878,0.4831653984991965,0.5168346015054118
25.756171495006107,-0.08005431768371571,0.22628418765691236,0.4832826550016682,0.5167173450029355
25.761105313369477,-0.0734112428291007,0.22242858978528252,0.48307311378554824,0.5169268862190559
25.76603913173284,-0.08385731738241126,0.23608009626094423,0.48284568337145173,0.5171543166331533
25.770972950096205,-0.07637967163384654,0.2509061051339012,0.4824212192897216,0.5175787807148846
25.77590676845957,-0.08390421966449317,0.25206207244665735,0.48251356569706444,0.5174864343075433
25.780840586822936,-0.07191075979468933,0.2471618792641648,0.4825732509009056,0.517426749103702
25.785774405186306,-0.0765252362054669,0.23910507707672557,0.48242711425475493,0.5175728857498537
25.79070822354967,-0.06502752679987299,0.24591075892256087,0.48210221994749136,0.5178977800571183
25.795642041913034,-0.07420370884358815,0.25501499445012,0.48232486001927855,0.5176751399853317
25.8005758602764,-0.06755799506654904,0.2551268954748603,0.48247771793870897,0.5175222820659018
25.805509678639766,-0.07647341316547053,0.25130556776275936,0.48279406709087497,0.5172059329137368
25.810443497003135,-0.0679361814795725,0.2531103479833817,0.4827225494647,0.5172774505399103
25.8153773153665,-0.0791297481996561,0.26911021909588667,0.4828500514551441,0.5171499485494657
25.820311133729867,-0.06951578710213772,0.27894793006478563,0.482883209953585,0.5171167900510241
25.825244952093232,-0.08133481042182986,0.2837774716402455,0.48288931555886544,0.5171106844457423
25.830178770456595,-0.0724805592359595,0.28841820120688694,0.48272931125645885,0.5172706887481489
25.835112588819964,-0.08591497097113474,0.2925733691165349,0.48271959303909595,0.5172804069655152
25.84004640718333,-0.0796605547845554,0.29585313333532115,0.48247195228708967,0.5175280477175247
25.844980225546696,-0.08835579792002429,0.2981326615922893,0.4827328325646688,0.51726716743995
25.84991404391006,-0.07802460584395185,0.285722799610908,0.4827693153842485,0.5172306846203735
25.854847862273427,-0.08762380101841377,0.27245024863015344,0.4827330175904755,0.5172669824141476
25.85978168063679,-0.07606506553909277,0.2659013790945166,0.4823829317089381,0.5176170682956888
25.86471549900016,-0.08654095255124593,0.27492335369460963,0.48195713111117544,0.5180428688934531
25.869649317363525,-0.07520943891382888,0.2809206887901018,0.48202783454203574,0.5179721654625934
25.87458313572689,-0.08527770058837657,0.2729646673921689,0.48181174383248093,0.5181882561721498
25.879516954090256,-0.07610307269517126,0.2568213160558927,0.4816565606725763,0.5183434393320558
25.884450772453622,-0.08643955713885249,0.24695862470904156,0.4816193568761504,0.5183806431284809
25.889384590816988,-0.07444474468601672,0.2565920144719054,0.48124823021504837,0.5187517697895815
25.894318409180354,-0.08286648373616376,0.27391497583412433,0.48111835307243456,0.518881646932195
25.89925222754372,-0.07295944250794538,0.28239788083587314,0.48111700917973527,0.5188829908248941
25.904186045907085,-0.08136851291384539,0.2818113383123165,0.48106975312235867,0.5189302468822691
25.90911986427045,-0.0715918781405118,0.2765489609197965,0.4811839090081744,0.5188160909964513
25.91405368263382,-0.08212872062022551,0.2758107478148494,0.48110130134609186,0.5188986986585331
25.918987500997186,-0.07399508828953981,0.28758495932108336,0.4809222779031153,0.519077722101512
25.92392131936055,-0.08408331948480528,0.2855390947958679,0.48089762934310765,0.5191023706615209
25.928855137723914,-0.07295236215565354,0.2958215095924125,0.4808229993064359,0.5191770006981948
25.93378895608728,-0.081001908406242,0.3095053935617071,0.48083869056290224,0.5191613094417293
25.93872277445065,-0.07152393808143048,0.3062936717379193,0.4812025860535472,0.5187974139510861
25.943656592814015,-0.08291462521985297,0.29997355053500097,0.48129019984265964,0.5187098001619767
25.94859041117738,-0.07198100729333999,0.28827864972611744,0.48150513751374213,0.5184948624908964
25.953524229540744,-0.08176797109392575,0.27726762269659566,0.4815341835366665,0.5184658164679739
25.95845804790411,-0.07315642755596558,0.2774672230246182,0.4813828228721625,0.5186171771324802
25.96339186626748,-0.0830032284598911,0.2842050965231304,0.4810717929257824,0.5189282070788606
25.968325684630845,-0.07255726322897398,0.28754363893425,0.48135417576773293,0.518645824236912
25.97325950299421,-0.08257152159836906,0.28535765526358714,0.4812764570156334,0.5187235429890125
25.978193321357576,-0.07300665123123455,0.2865075886631983,0.48158428126155345,0.518415718743093
25.983127139720942,-0.08560595286814192,0.29516539681940435,0.4812940301889553,0.5187059698156903
25.988060958084308,-0.07670892944911335,0.2891021262495896,0.48111777752516943,0.5188822224794776
25.992994776447674,-0.08959016910568486,0.29159204299228236,0.48097688466093536,0.5190231153437133
25.99792859481104,-0.07832215291146279,0.3040024469335035,0.480842161592523,0.5191578384121271
26.002862413174405,-0.09100949154899723,0.3180515619488218,0.48093530155294323,0.519064698451708
26.00779623153777,-0.07903243202169703,0.3296982226700395,0.4807137859147889,0.5192862140898639
26.01273004990114,-0.09066487288207986,0.33185703241400716,0.4806173775938764,0.519382622410778
26.017663868264503,-0.07812116334669622,0.3176567349305074,0.48033012610085946,0.5196698739037958
26.02259768662787,-0.08984940431769192,0.3033509129863865,0.48045950821930966,0.5195404917853452
26.027531504991234,-0.07581543981643296,0.28412960096878476,0.4808002371998667,0.5191997628047886
26.0324653233546,-0.08622484272797991,0.27533991697839033,0.48063540674531147,0.519364593259345
26.03739914171797,-0.07336588299240039,0.2794414350149674,0.48022204063288704,0.5197779593717713
26.042332960081335,-0.08476969390844259,0.2865570246567598,0.4802909256690555,0.5197090743356033
26.047266778444698,-0.073187124519764,0.2926039601795302,0.48060228000859373,0.5193977199960673
26.052200596808063,-0.0841866557287163,0.29513726377661054,0.4808806552360312,0.5191193447686318
26.05713441517143,-0.07203871747782185,0.2875228910881159,0.48091168365391523,0.5190883163507505
26.0620682335348,-0.08302092556650807,0.2985465587768433,0.48083108642287514,0.5191689135817933
26.067002051898164,-0.07087714024260161,0.2985909515695207,0.48085530457690007,0.5191446954277696
26.07193587026153,-0.08336277414901389,0.28175836781454233,0.4808334882133649,0.5191665117913054
26.076869688624896,-0.073029965136414,0.26716425986501924,0.48083990763645673,0.5191600923682159
26.08180350698826,-0.08573226544571338,0.26474564839815734,0.4805531147773855,0.519446885227289
26.086737325351628,-0.07340583007090318,0.2641804581459499,0.4807334083606022,0.5192665916440748
26.091671143714994,-0.08432011799511516,0.24823835966120902,0.4807382167715069,0.519261783233168
26.09660496207836,-0.07164366895954795,0.2249751759518076,0.4810186931044391,0.5189813069002339
26.101538780441725,-0.08293654130728373,0.21447633789676396,0.48140711134396996,0.5185928886607013
26.10647259880509,-0.06897770687888191,0.21772256099088586,0.4815160629268629,0.518483937077808
26.111406417168457,-0.07962005250722853,0.23323984275570517,0.48189534452665056,0.5181046554780204
26.116340235531823,-0.06751914929129627,0.23084477784546764,0.48210832566732187,0.5178916743373473
26.12127405389519,-0.07827200614419191,0.23887964405103543,0.481379814963914,0.5186201850407552
26.126207872258554,-0.06917649770686268,0.24134271532300236,0.48127872323973925,0.5187212767649311
26.13114169062192,-0.07978828358626013,0.23401083233196168,0.4809455428067021,0.51905445719797
26.13607550898529,-0.06985825755088498,0.2379080478916798,0.480892987177336,0.5191070128273371
26.141009327348655,-0.08023274281414378,0.24189775106035755,0.4811858884425103,0.5188141115621638
26.145943145712017,-0.06894961183660703,0.2530928534689439,0.4808892014599001,0.5191107985447778
26.150876964075383,-0.07610145756251767,0.2707450292329937,0.4808583303043237,0.5191416697003559
26.15581078243875,-0.06323710883254988,0.2808907946594686,0.48106778330950417,0.5189322166951795
26.16074460080212,-0.0715636764380929,0.28183887202845403,0.4814003160675115,0.5185996839371753
26.165678419165484,-0.06383028253243561,0.27430519674179266,0.481237549803671,0.5187624502010194
26.17061223752885,-0.07584196661678255,0.2701482756576468,0.48128019969718183,0.518719800307512
26.175546055892212,-0.07012014886472352,0.2762261504521344,0.4814304819103494,0.5185695180943435
26.180479874255578,-0.07599695884052698,0.2815419042680294,0.48132330549579444,0.5186766945088978
26.185413692618948,-0.06687276953798289,0.2843993583289722,0.48122763290548465,0.5187723670992063
26.190347510982313,-0.07569119629039454,0.27209719371523755,0.4813073682535973,0.5186926317510931
26.19528132934568,-0.06502202647019172,0.25728042583504945,0.48133326001442484,0.518666739990265
26.200215147709045,-0.07302305414461716,0.24149065580273357,0.48146372331606707,0.5185362766886236
26.205148966072407,-0.06796386433646476,0.24050711206599773,0.48147563880569266,0.5185243611989978
26.210082784435777,-0.07675493607893359,0.2537091328013549,0.48147302477394627,0.5185269752307451
26.215016602799142,-0.06479332120206308,0.26684652811935355,0.48150756494580516,0.5184924350588868
26.21995042116251,-0.07182863345055289,0.26175936363260943,0.4812983640188621,0.518701635985831
26.224884239525874,-0.0652018701636651,0.24944036262135336,0.4811940642009837,0.5188059358037101
26.22981805788924,-0.07179323586531396,0.24387967207512434,0.4814085959705534,0.5185914040341415
26.23475187625261,-0.058442369082655814,0.252811102056563,0.48173690808022884,0.5182630919244673
26.23968569461597,-0.07418357260400824,0.27117656799831563,0.48202897809467926,0.5179710219100183
26.244619512979337,-0.0638507257475018,0.2677415289567871,0.4820554669948332,0.5179445330098639
26.249553331342703,-0.07437308583241134,0.25764217520881655,0.48215826820887264,0.5178417317958194
26.25448714970607,-0.06341013574151852,0.24554423716867263,0.48239779615939277,0.5176022038452948
26.25942096806944,-0.07800802427226305,0.2346684414658624,0.4824729504348493,0.5175270495698368
26.264354786432804,-0.06688266546164766,0.2256616545294731,0.4822097729258512,0.5177902270788359
26.269288604796166,-0.0816208504352507,0.23801775740964254,0.4820958995087037,0.5179041004959855
26.274222423159532,-0.06850037683089322,0.25205668472098935,0.48244535040096354,0.5175546496037267
26.279156241522898,-0.0800759088217266,0.2501803930983957,0.4824110717723648,0.5175889282323267
26.284090059886267,-0.06895280703870435,0.24590879625838954,0.48245448161705723,0.5175455183876359
26.289023878249633,-0.07881181508736788,0.24882333167593848,0.482496475182543,0.5175035248221505
26.293957696613,-0.06293233126114284,0.25281284012746685,0.4826726193569869,0.5173273806477073
26.29889151497636,-0.07002449109721404,0.2615840138088742,0.4828084379162761,0.5171915620884182
26.303825333339727,-0.06322520426911535,0.2709606754679845,0.48276799130449405,0.5172320087002005
26.308759151703097,-0.07807363858133198,0.27672707944404557,0.48262417760127385,0.5173758224034214
26.313692970066462,-0.06952630609858647,0.2813716510595281,0.48242886198050905,0.5175711380241848
26.318626788429828,-0.07740791899009865,0.27571532528768267,0.4819464427104765,0.5180535572942161
26.323560606793194,-0.06144356874864939,0.26616202892757745,0.48190921740981246,0.518090782594879
26.32849442515656,-0.06737161388156404,0.2730933965722018,0.4820802802314462,0.5179197197732437
26.333428243519926,-0.05840035935036713,0.2714142799819384,0.4817220847930902,0.5182779152116023
26.33836206188329,-0.07851144463117862,0.2618819500889117,0.48160099523162714,0.5183990047730692
26.343295880246657,-0.07052567676935671,0.2615659713198129,0.48174571847505193,0.5182542815296485
26.348229698610023,-0.08126670036626905,0.25590362889083806,0.4817255204279474,0.5182744795767578
26.35316351697339,-0.06285193708917455,0.2329617707126551,0.48162755965971604,0.5183724403449907
26.35809733533676,-0.07226647965816589,0.21696115465895255,0.4813377169610628,0.5186622830436474
26.36303115370012,-0.06382025254990888,0.22323441005678987,0.48085898856132,0.5191410114433921
26.367964972063486,-0.07828814961504159,0.23710888783783204,0.48070209075964443,0.5192979092450691
26.372898790426852,-0.06740631112974285,0.2395900888662119,0.48096725579703636,0.519032744207679
26.377832608790218,-0.07908968233071152,0.24944685752132068,0.4812340088066132,0.5187659911981037
26.382766427153587,-0.06161731046753051,0.2540022062790671,0.48147029416804055,0.5185297058366767
26.387700245516953,-0.06914107770199057,0.24681993115199563,0.4815514338421903,0.5184485661625261
26.39263406388032,-0.06301386687707775,0.23938373142737404,0.48172717937290616,0.5182728206318097
26.39756788224368,-0.07673737959378767,0.2466232857980086,0.48123980029407964,0.5187601997106364
26.402501700607047,-0.0688008429916093,0.25996157328677233,0.4813804439420164,0.5186195560626986
26.407435518970416,-0.07306421122643322,0.25799445947996474,0.48129739096820967,0.5187026090365039
26.412369337333782,-0.06260774007194937,0.2550239755323512,0.48092205942977656,0.5190779405749352
26.417303155697148,-0.0676466775438143,0.25368155389287206,0.480405494898001,0.5195945051067123
26.422236974060514,-0.06075294220775821,0.26137236858486707,0.48051350739784326,0.5194864926068724
26.427170792423876,-0.0776116999516244,0.26224569123431535,0.4806087537513635,0.519391246253354
26.432104610787242,-0.06623011888218859,0.25121519460183606,0.4809830132868932,0.5190169867178247
26.43703842915061,-0.06926346099054037,0.24267658704043155,0.48113400510170967,0.5188659949030099
26.441972247513977,-0.0602055776017879,0.2413668832127307,0.480778116748818,0.5192218832559047
26.446906065877343,-0.0851124858222821,0.24301575404100334,0.48120610446829415,0.5187938955364312
26.45183988424071,-0.06619860086092352,0.23785390958592184,0.48113102747502495,0.5188689725297021
26.45677370260407,-0.0712130413904491,0.23696309006106897,0.481292235285958,0.5187077647187717
26.46170752096744,-0.06817861661608701,0.24934950010907136,0.4811869384167199,0.5188130615880107
26.466641339330806,-0.0775449350221909,0.26671741725385806,0.48098367417879884,0.5190163258259336
26.471575157694172,-0.057504783725534823,0.2894292166475773,0.4807878345646699,0.5192121654400639
26.476508976057538,-0.07243600346230342,0.2936653945444031,0.4808895607169883,0.5191104392877459
26.481442794420904,-0.07351538194140146,0.3001828857097026,0.480831695421397,0.5191683045833373
26.486376612784273,-0.07390622180771915,0.2929936850109956,0.48059380501382243,0.5194061949909135
26.491310431147635,-0.05816053171950502,0.2858490333106951,0.4803820915063757,0.5196179084983611
26.496244249511,-0.07914226338574254,0.28718205798859886,0.4801054699702869,0.5198945300344517
26.501178067874367,-0.07041132080460076,0.2945432424743332,0.4800241508406243,0.5199758491641149
26.506111886237733,-0.07340799635530507,0.29469664133348744,0.48036161794372567,0.5196383820610148
26.511045704601102,-0.06104381979609208,0.2973595693013468,0.4801168205316199,0.5198831794731219
26.515979522964468,-0.07009406632429249,0.3167205855450802,0.4799853842429043,0.5200146157618393
26.52091334132783,-0.0662834773649591,0.3287960775287147,0.4802520189750375,0.5197479810297067
26.525847159691196,-0.07727099235321284,0.33412514584853353,0.4800175821758147,0.5199824178289295
26.530780978054562,-0.0625277788741842,0.3373423645312006,0.4803963041014281,0.5196036959033175
26.53571479641793,-0.06618728748310111,0.34252767210200163,0.48042585049234227,0.519574149512405
26.540648614781297,-0.05843156827119171,0.3342257608000304,0.4803855362783856,0.519614463726363
26.545582433144663,-0.07347371592025129,0.3334096947761695,0.4802953065077806,0.5197046934969698
26.55051625150803,-0.06654686813545246,0.3187404163057369,0.4804047996049307,0.5195952003998218
26.55545006987139,-0.06507643966350866,0.3058252015053048,0.4803767145705658,0.519623285434189
26.56038388823476,-0.061983194716837844,0.2959907421618239,0.48101758771507946,0.5189824122896783
26.565317706598126,-0.07292590146446411,0.2841765831478253,0.4813463408251009,0.5186536591796593
26.570251524961492,-0.0641439728898297,0.2692652914266164,0.4811374553310202,0.5188625446737408
26.575185343324858,-0.06352114356599542,0.2830588172316994,0.48147104234525556,0.5185289576595066
26.580119161688224,-0.06805200646143619,0.2905888325945211,0.4816104679374665,0.5183895320672973
26.58505298005159,-0.06961243904500518,0.28018626579539085,0.48174873563492476,0.518251264369842
26.589986798414955,-0.06298260301281661,0.27163185103003795,0.48183058328199124,0.5181694167227748
26.59492061677832,-0.06705999532136041,0.27601146476973853,0.48187300133848476,0.5181269986662793
26.599854435141687,-0.06743583664708315,0.28951755317620664,0.4816126037271982,0.5183873962775651
26.604788253505053,-0.07652492640847519,0.2908702101105243,0.4816286644846852,0.5183713355200781
26.609722071868422,-0.06516293040722695,0.28536772875265964,0.4810507703251606,0.5189492296796027
26.614655890231784,-0.06716528046284093,0.28040332473246665,0.4813704530414522,0.51862954696331
26.61958970859515,-0.06166386430354286,0.26682752496770085,0.4812710666320138,0.5187289333727487
26.624523526958516,-0.07765698582045624,0.251543990270381,0.48121538938521596,0.5187846106195464
26.62945734532188,-0.07379962601657629,0.26032273543321804,0.48103287398247957,0.5189671260222852
26.63439116368525,-0.07390374015235425,0.26700810416256215,0.48111318712721823,0.5188868128775469
26.639324982048617,-0.06109359800090093,0.2846695766245062,0.4812734766538123,0.5187265233509551
26.644258800411983,-0.06937080744058512,0.2890398565018689,0.48129839579927347,0.518701604205497
26.649192618775345,-0.06664624655748703,0.2850210795250696,0.48118089252568663,0.5188191074790862
26.65412643713871,-0.07529578861233872,0.2807272924514189,0.48107659601428393,0.5189234039904922
26.65906025550208,-0.06915204512474206,0.26969741472461917,0.48116476321891605,0.5188352367858645
26.663994073865446,-0.0655413969065867,0.25317096833260794,0.48103538679960073,0.5189646132051834
26.66892789222881,-0.06158726802737857,0.24785907180662511,0.48067892520661654,0.5193210747981712
26.673861710592178,-0.07173053485397962,0.24384361640308427,0.480408432252783,0.5195915677520051
26.67879552895554,-0.06827830411869823,0.2585241127351846,0.480539667726072,0.5194603322787148
26.68372934731891,-0.0679585819221078,0.27136458756778786,0.48045818061087536,0.5195418193939105
26.688663165682275,-0.06616209227569493,0.27575012624017264,0.4805293613229924,0.5194706386817921
26.69359698404564,-0.07172750334832671,0.2561227724599586,0.4804323492057705,0.5195676507990133
26.698530802409007,-0.07120565332343848,0.25149733609569547,0.48047874171980726,0.5195212582849773
26.703464620772372,-0.06570410944129318,0.25384676951198054,0.4804990322584661,0.519500967746319
26.708398439135742,-0.06470582678707124,0.2514647049109155,0.48073435437624895,0.5192656456285365
26.713332257499104,-0.06293995163701888,0.24794297529628495,0.4809696060307705,0.5190303939740155
26.71826607586247,-0.06609922559931697,0.250487184117846,0.4810074494137003,0.5189925505910868
26.723199894225836,-0.07030672083951181,0.2587076802691266,0.4811234315723613,0.5188765684324266
26.7281337125892,-0.0734491903989059,0.2685492814705107,0.48118468081181787,0.5188153191929714
26.73306753095257,-0.07245676224522471,0.2791144809296099,0.4809868169228411,0.5190131830819494
26.738001349315937,-0.07181936322932833,0.2864389448249172,0.48064072203853625,0.5193592779662554
26.7429351676793,-0.06732889626819244,0.2845325538548005,0.48072098126841906,0.5192790187363739
26.747868986042665,-0.06705172226265259,0.27750923330515237,0.480687417110399,0.5193125828943898
26.75280280440603,-0.0643975879069566,0.27243816005432725,0.4806649539789396,0.5193350460258451
26.7577366227694,-0.06404869107738909,0.26712012374747024,0.480914049196538,0.5190859508082436
26.762670441132766,-0.0668613368523275,0.2705789027539764,0.4809624155089757,0.5190375844958072
26.76760425949613,-0.07337264976234842,0.27216516188341555,0.4807550781031304,0.5192449219016534
26.772538077859494,-0.07433619375525702,0.2671472208844951,0.48070316028895477,0.51929683971583
26.77747189622286,-0.07359570407541832,0.2566021367439389,0.48063203332881976,0.5193679666759663
26.78240571458623,-0.07180707073594873,0.2578357439125789,0.4805198045413228,0.5194801954634639
26.787339532949595,-0.07105641120032412,0.2616323443116429,0.48065802037934324,0.5193419796254442
26.79227335131296,-0.06914378301564378,0.26759878053284725,0.4805447566958012,0.5194552433089868
26.797207169676327,-0.06942932606875489,0.26373950321463424,0.48069193069281385,0.5193080693119746
26.802140988039692,-0.06749620865707331,0.2501573155382697,0.48061866794761515,0.5193813320571739
26.807074806403058,-0.06893268676046349,0.23953828288011267,0.4806764726306806,0.5193235273741088
26.812008624766424,-0.06886700875144357,0.24115483229492288,0.48063971544419337,0.5193602845605951
26.81694244312979,-0.0664202119360558,0.2374106674835916,0.4806781249686178,0.5193218750361693
26.821876261493156,-0.06673847196960837,0.2330899756208966,0.48135756968553295,0.5186424303192537
26.82681007985652,-0.06786652666123202,0.24500190190356386,0.4814091175302964,0.5185908824744895
26.83174389821989,-0.06540586552843665,0.24942512836484126,0.481382600261513,0.5186173997432745
26.836677716583253,-0.06336765736706643,0.23900907267698468,0.4813770104170017,0.5186229895877891
26.84161153494662,-0.06484856191849983,0.23539389761678295,0.4811810541337816,0.5188189458710117
26.846545353309985,-0.06803507526390042,0.22972876956651686,0.48110691834801195,0.518893081656786
26.85147917167335,-0.0680427241570753,0.2173243918126321,0.4810600924639863,0.5189399075408143
26.85641299003672,-0.07174597039036062,0.21036256960278346,0.4811208685952591,0.5188791314095436
26.861346808400086,-0.07380252634650777,0.19424361751602937,0.4812952542902893,0.518704745714517
26.866280626763448,-0.07369922642437887,0.18695134947327552,0.4811988425679876,0.5188011574368193
26.871214445126814,-0.0732221119424583,0.1878777682388403,0.4809938615075559,0.5190061384972522
26.87614826349018,-0.07185624750952754,0.20360962949550598,0.48076197015383715,0.5192380298509723
26.88108208185355,-0.07214085497125292,0.22462995803193458,0.48061449832836856,0.5193855016764413
26.886015900216915,-0.06986052227406157,0.24278686889830411,0.4807367001474798,0.5192632998573297
26.89094971858028,-0.06764784090591888,0.25028875976732806,0.4806583269792866,0.5193416730255213
26.895883536943646,-0.06894294253423014,0.25307382176468457,0.480207062263694,0.5197929377411141
26.90081735530701,-0.06749113622673754,0.25683815088566647,0.480252975746377,0.5197470242584307
26.905751173670378,-0.06541530587845899,0.24477904626857316,0.4802223392967203,0.5197776607080857
26.910684992033744,-0.06629044906583538,0.23644373000601118,0.48046491652961715,0.5195350834751863
26.91561881039711,-0.06756960352695143,0.23389082949205414,0.4804882838400274,0.5195117161647763
26.920552628760475,-0.06879357716427431,0.2327391877490168,0.4798978512020629,0.5201021488027433
26.92548644712384,-0.06739551366296452,0.23357367135530402,0.4796457270124399,0.5203542729923681
26.930420265487207,-0.06714157892905885,0.2462663183002769,0.47958478017518574,0.5204152198296235
26.935354083850573,-0.06650025361283612,0.25573415297612306,0.47958038076240217,0.5204196192424085
26.94028790221394,-0.0686337839845999,0.258139190945587,0.4798465493351081,0.520153450669704
26.945221720577305,-0.06622930309619954,0.2598796292299631,0.4796875298674591,0.5203124701373563
26.95015553894067,-0.06666265845381325,0.27922861172524216,0.479880672593647,0.5201193274111702
26.95508935730404,-0.06632707621882118,0.290750366511371,0.479877691754947,0.5201223082498724
26.960023175667406,-0.06885396579505201,0.29213966966172644,0.48006854966552104,0.5199314503393
26.964956994030768,-0.07029262981299894,0.2842895227004278,0.4800171537304381,0.519982846274384
26.969890812394134,-0.07202031178620462,0.28340247557769793,0.47981256227590596,0.5201874377289174
26.9748246307575,-0.0712694995415512,0.27961680410721385,0.4797318345526855,0.5202681654521389
26.97975844912087,-0.07249000246625789,0.2750698537137999,0.47969785453169783,0.5203021454731261
26.984692267484235,-0.07093466053395249,0.27235199772102403,0.47959996605454236,0.5204000339502818
26.9896260858476,-0.07160928222664424,0.2772208129114707,0.47958626633314844,0.5204137336716775
26.994559904210963,-0.0698748444788449,0.2729576298817571,0.47942700783534503,0.520572992169482
26.99949372257433,-0.06972173398085618,0.28588412508855304,0.47944311860657146,0.5205568813982571
27.004427540937694,-0.06818034416330129,0.2886858330508152,0.479135720149253,0.5208642798555769
27.009361359301064,-0.06964972068373651,0.297711363125042,0.47914737318896483,0.5208526268158664
27.01429517766443,-0.06693049663670783,0.3026247719995318,0.47924718290562074,0.5207528170992126
27.019228996027795,-0.06754606409566198,0.2851536468941326,0.47912469378115846,0.5208753062236748
27.024162814391158,-0.06658610897082928,0.2670695699138062,0.4793500083251257,0.5206499916797075
27.029096632754523,-0.07012114668428578,0.25875731571325916,0.47922513476042766,0.5207748652444066
27.034030451117893,-0.06828751633214515,0.26024568479208704,0.47922579535842935,0.520774204646406
27.03896426948126,-0.07070910522325514,0.27159854941579886,0.4792510877170799,0.5207489122877562
27.043898087844624,-0.07090286673708578,0.2717039345550831,0.4793860302615831,0.5206139697432544
27.04883190620799,-0.07406634272519887,0.2581456984775798,0.47904708533145923,0.5209529146733812
27.053765724571356,-0.07269199041325419,0.26746405809698426,0.47934183161865307,0.5206581683861884
27.058699542934722,-0.07483357649487163,0.2771502526253937,0.47942368631538285,0.5205763136894619
27.063633361298088,-0.07248867699860458,0.28836561376776454,0.4793691290910378,0.5206308709138092
27.068567179661454,-0.07295879879612369,0.284493183054368,0.47953289424881695,0.5204671057560311
27.07350099802482,-0.07100653943863718,0.27187688339946264,0.47951768311365695,0.520482316891192
27.078434816388185,-0.07232631505000836,0.27240498069614,0.47968109094273487,0.5203189090621159
27.083368634751555,-0.07111571137217013,0.2761766183253848,0.4797640172907947,0.520235982714059
27.088302453114917,-0.07314070563953098,0.27053504391817657,0.4798771862413331,0.5201228137635212
27.093236271478283,-0.0728905081727077,0.26042871064763257,0.4800330876432844,0.5199669123615671
27.09817008984165,-0.0767223129783834,0.25840322236710894,0.4800184368938743,0.5199815631109764
27.103103908205014,-0.07681360752533958,0.2556765547724255,0.4801773876525808,0.5198226123522686
27.108037726568384,-0.07842386181548594,0.2522498891514415,0.48024376325748624,0.5197562367473627
27.11297154493175,-0.07659333565930496,0.2557280095919385,0.48028360238707307,0.5197163976177751
27.11790536329511,-0.07859347281998526,0.24367941579209934,0.48012630305531706,0.5198736969495306
27.122839181658478,-0.07668400967899512,0.2367578939926359,0.48016760704978195,0.5198323929550649
27.127773000021843,-0.07785150165743478,0.23577509157911655,0.480243223239418,0.519756776765431
27.132706818385213,-0.0724364053152498,0.2216176358779883,0.48017219343130974,0.5198278065735398
27.13764063674858,-0.07473203239729224,0.22186996058675007,0.48014776789896624,0.519852232105885
27.142574455111944,-0.07348970417675976,0.23086156641070418,0.47987061432355843,0.5201293856812951
27.14750827347531,-0.07870589802816048,0.24096709691140605,0.47980880714988344,0.5201911928549724
27.152442091838672,-0.07554338043945381,0.25015507416376986,0.4801536228386843,0.5198463771661741
27.157375910202042,-0.0782874075145934,0.25397471019750567,0.4799150652362592,0.5200849347686042
27.162309728565408,-0.07671604661896435,0.2644093977243171,0.47996219885330094,0.5200378011515651
27.167243546928773,-0.08002082406423223,0.27417850758710927,0.47984466340116083,0.5201553366037088
27.17217736529214,-0.07948737919089685,0.26635339731118296,0.4797338772834307,0.5202661227214409
27.177111183655505,-0.0845168356879093,0.2584213957584153,0.4797839656082784,0.5202160343965919
27.18204500201887,-0.07986269739735138,0.26396028070295946,0.48011677842936323,0.5198832215755068
27.186978820382237,-0.08075227138073567,0.25819605840860627,0.4801332490550543,0.5198667509498146
27.191912638745602,-0.07562280086913466,0.2540329262399626,0.48059306398051693,0.5194069360243505
27.19684645710897,-0.08178347801893629,0.2642916092195595,0.48067261395626615,0.5193273860486021
27.201780275472334,-0.07684130432291832,0.26943226942287835,0.48061285539012566,0.519387144614743
27.206714093835703,-0.08071474866038533,0.25756332694364803,0.4805714888948811,0.5194285111099873
27.21164791219907,-0.07317050018740213,0.25436265243372774,0.4809535536973278,0.5190464463075417
27.21658173056243,-0.07546684526465489,0.266004402049473,0.4812481704943819,0.518751829510488
27.221515548925797,-0.07194976326237269,0.2614446269211326,0.4812054024406632,0.5187945975642079
27.226449367289163,-0.07532104671296745,0.25690598579180823,0.48143265703384897,0.518567342971023
27.231383185652533,-0.07487250905209167,0.25100199917876176,0.48157917034478176,0.5184208296600916
27.2363170040159,-0.075545263092974,0.23553298359535,0.4813320618614525,0.5186679381434218
27.241250822379264,-0.07258818313940793,0.22383515595878017,0.48106023954241295,0.5189397604624628
27.246184640742626,-0.07599904422107474,0.22063715643694934,0.48126558572424033,0.5187344142806333
27.251118459105992,-0.07518691673262633,0.233778394383122,0.48116519479915126,0.5188348052057178
27.25605227746936,-0.08235231645446772,0.24944053727844662,0.48166672657663545,0.5183332734282284
27.260986095832727,-0.07886281462899723,0.2562985624003746,0.48189089955941844,0.518109100445446
27.265919914196093,-0.08335422899827899,0.2583656706908643,0.4820855045962865,0.5179144954085794
27.27085373255946,-0.07603828123802298,0.26740556503350266,0.48194239265248107,0.5180576073523863
27.27578755092282,-0.08194957308763089,0.28298580131866713,0.4815810020516412,0.518418997953227
27.28072136928619,-0.07581793347424394,0.2939726746605904,0.4814987917185384,0.5185012082863311
27.285655187649557,-0.07646909873051541,0.3048375295711388,0.4816034034021034,0.5183965966027668
27.290589006012922,-0.07196608724268506,0.30248232631061645,0.4814407100290289,0.5185592899758423
27.295522824376288,-0.08163574188254516,0.29444162270827073,0.4811473236233947,0.5188526763814774
27.300456642739654,-0.0756477942875978,0.2740763809862402,0.4810561431748247,0.5189438568300472
27.305390461103023,-0.08325341535440593,0.2575515330772088,0.4806688609654421,0.5193311390394308
27.310324279466386,-0.07840498885319519,0.24602093704835906,0.4803743831204863,0.519625616884386
27.31525809782975,-0.0783244273894206,0.24077365655202881,0.48028366578037024,0.5197163342245014
27.320191916193117,-0.06819307044222125,0.23155385773378398,0.4802768885735471,0.5197231114313231
27.325125734556483,-0.08118442523072526,0.23361856834108954,0.4803463091292356,0.5196536908756327
27.330059552919852,-0.07609917428229127,0.23870534950688296,0.4802283926822863,0.5197716073225821
27.33499337128322,-0.08158744985790274,0.2359180074002805,0.48009391971084164,0.5199060802940301
27.33992718964658,-0.07553008187651337,0.2427585345092073,0.4799122288344184,0.5200877711704572
27.344861008009946,-0.0832311679451177,0.2526614590964537,0.4794199726812276,0.5205800273236522
27.349794826373312,-0.07381664842462836,0.252880504613793,0.4792664990994167,0.5207335009054668
27.35472864473668,-0.07916235056677316,0.24917062188248468,0.47919002287973,0.5208099771251551
27.359662463100047,-0.07719405532484987,0.24330687461990771,0.47900603658517793,0.5209939634197112
27.364596281463413,-0.07551176287791057,0.24342888519712758,0.47892141566189445,0.5210785843429965
27.36953009982678,-0.07154518093421706,0.2407828557328954,0.4790595695976496,0.5209404304072422
27.37446391819014,-0.07719907084891521,0.2557095351656146,0.47914586959047756,0.5208541304144163
27.37939773655351,-0.0792490765862273,0.27007157250785907,0.4791407867089852,0.5208592132959093
27.384331554916876,-0.0740119616294758,0.26589991166844607,0.47931617021355394,0.5206838297913409
27.389265373280242,-0.0696103731086564,0.26527157355245096,0.4797408936837192,0.5202591063211746
27.394199191643608,-0.06806000848221264,0.2668482988967352,0.4799287556984301,0.5200712443064636
27.399133010006974,-0.07476125199258651,0.2639274759187902,0.47988869394016925,0.5201113060647247
27.40406682837034,-0.06687385672743154,0.26858918933775555,0.4797128942288084,0.5202871057760844
27.409000646733706,-0.07022343342238238,0.27427678242335124,0.4796200065821604,0.5203799934227307
27.41393446509707,-0.07046475269271242,0.2783712770479363,0.47942486720740823,0.5205751327974817
27.418868283460437,-0.07341257519150549,0.28065441005949987,0.47934593840299544,0.5206540616018972
27.423802101823803,-0.06533215919912105,0.2780970498161846,0.47907447255522845,0.5209255274496657
27.428735920187172,-0.06464272868402694,0.27921033897382824,0.4791243360941946,0.5208756639107013
27.433669738550535,-0.06298463643231018,0.272152702892028,0.47951656483538085,0.5204834351695159
27.4386035569139,-0.07075988358190174,0.27332693168124444,0.4797831072253256,0.5202168927795727
27.443537375277266,-0.07190903668375255,0.27760302658965186,0.47989716346003514,0.5201028365448666
27.448471193640632,-0.06986063945076522,0.26839338142097235,0.4801382211385202,0.5198617788663836
27.453405012004,-0.058938556142981734,0.2498089499362878,0.4802362479534778,0.5197637520514284
27.458338830367367,-0.062402423843135074,0.23537429471338825,0.4802615643929426,0.5197384356119658
27.463272648730733,-0.06821707135544738,0.24921254121748426,0.4803325503165298,0.5196674496883793
27.468206467094095,-0.06975654858928,0.27411805592157323,0.48014063473684593,0.5198593652680654
27.47314028545746,-0.0631644324673192,0.28227125765499855,0.4800100786002444,0.519989921404668
27.47807410382083,-0.06302536293779216,0.2716088286574868,0.48005941973810756,0.5199405802668051
27.483007922184196,-0.06979180882647137,0.27146116714018764,0.48007129961856365,0.5199287003863489
27.487941740547562,-0.06720476260623204,0.27845838025710373,0.4797629150147693,0.5202370849901454
27.492875558910928,-0.06828370784585756,0.2845819981773074,0.4796126981104056,0.5203873018945107
27.49780937727429,-0.0666412039310452,0.28551156495392016,0.4793535903261852,0.5206464096787319
27.50274319563766,-0.06230268902095824,0.2786489664082455,0.47921667477931323,0.5207833252256051
27.507677014001025,-0.0627803811382137,0.2828013421089489,0.4790064963607393,0.5209935036441802
27.51261083236439,-0.06453698854527426,0.2935950913141235,0.4792145261859338,0.520785473818987
27.517544650727757,-0.0664943724686092,0.2922280288688809,0.4793920005961639,0.5206079994087588
27.522478469091123,-0.07593717840161546,0.29756671778540744,0.4791969540452136,0.5208030459597089
27.527412287454492,-0.06857546020597102,0.296927702970919,0.47971909630639203,0.5202809036985309
27.532346105817854,-0.061124700849570134,0.2926492460266897,0.47935729419613,0.5206427058087943
27.53727992418122,-0.05985713233534458,0.29258439133762976,0.47919431725151723,0.5208056827534091
27.542213742544586,-0.06041134208791037,0.29261421804454285,0.4793840172048393,0.5206159828000883
27.547147560907952,-0.06795585908193219,0.2926597317163831,0.47932321153084906,0.5206767884740806
27.55208137927132,-0.06450160577461904,0.2906710140756099,0.47922168685687483,0.5207783131480568
27.557015197634687,-0.056868453037491884,0.29452277053094655,0.4791253258442072,0.5208746741607272
27.56194901599805,-0.058465202901459984,0.2925091213872526,0.47918288290281325,0.5208171171021241
27.566882834361415,-0.06186769191188885,0.30489520775637036,0.47924044006040517,0.5207595599445335
27.57181665272478,-0.06438805269619169,0.30541067258001386,0.47936984454188547,0.5206301554630541
27.57675047108815,-0.06454324718393463,0.28821851821591005,0.4796221842405995,0.5203778157643419
27.581684289451516,-0.060526819693471706,0.2695308155914522,0.47906949914276514,0.5209305008621783
27.586618107814882,-0.05999177956997312,0.26090875993422247,0.47917342029439003,0.5208265797105556
27.591551926178244,-0.0637480765312941,0.26536761028070205,0.4791533138217167,0.5208466861832277
27.59648574454161,-0.06432706014676622,0.2557231252544235,0.4790833794683427,0.5209166205365998
27.601419562904976,-0.06694452251577915,0.26152144822293166,0.47921361303196003,0.5207863869729815
27.606353381268345,-0.06081576555228512,0.2594283666840168,0.4793162031735148,0.5206837968314268
27.61128719963171,-0.06573425618046437,0.2580943116328119,0.47902179616719,0.5209782038377515
27.616221017995077,-0.06408832445417875,0.2596109959607388,0.47865316197811425,0.5213468380268264
27.621154836358443,-0.07093945915339782,0.2647955449315841,0.4786799615144865,0.5213200384904539
27.626088654721805,-0.06250369509118983,0.2692435181739548,0.47915090151878176,0.5208490984861597
27.631022473085174,-0.060109077331261564,0.271602928868026,0.479392554549476,0.5206074454554678
27.63595629144854,-0.05153871074856221,0.2716217043050365,0.4791847004965043,0.5208152995084405
27.640890109811906,-0.057829138297993764,0.26879884667189097,0.47965590787850154,0.5203440921264452
27.645823928175272,-0.05899206896316404,0.27858096809206623,0.4795549059073899,0.5204450940975603
27.650757746538638,-0.07068649221523444,0.2762321259956098,0.4796278261610622,0.5203721738438899
27.655691564902003,-0.06525850433831981,0.2634395701062689,0.47962545255153555,0.5203745474534203
27.66062538326537,-0.064635555175362,0.26430246018235076,0.47964422098744636,0.5203557790175136
27.665559201628735,-0.057152540369342836,0.25886382955108983,0.4795999326216103,0.5204000673833539
27.6704930199921,-0.06420947320544063,0.25330631087118544,0.4794998933630357,0.5205001066419315
27.675426838355467,-0.0623630976561281,0.2459450785529455,0.47958353680403804,0.5204164632009283
27.680360656718836,-0.07005707541211742,0.24201279181744922,0.4797314603190243,0.5202685396859402
27.6852944750822,-0.0663207559068373,0.23571961027298027,0.47942116096357296,0.5205788390413907
27.690228293445564,-0.06875274959793763,0.22383122236969855,0.47961799664441235,0.5203820033605502
27.69516211180893,-0.06524139494229213,0.21900908063634097,0.479787974586498,0.520212025418464
27.700095930172296,-0.06561489473889831,0.22125291218258333,0.47943310965063896,0.5205668903543245
27.705029748535665,-0.05850925162514125,0.23110290078269513,0.47947548961671665,0.5205245103882463
27.70996356689903,-0.05981553347859813,0.24523932044090344,0.4796380135115835,0.5203619864933803
27.714897385262397,-0.06230847515724177,0.2394693386867586,0.47968668254409264,0.520313317460872
27.71983120362576,-0.07097862211680007,0.23332914154010623,0.4798161077312551,0.5201838922737106
27.724765021989125,-0.06858404725666524,0.22477980873275197,0.47998502339513105,0.5200149766098359
27.729698840352494,-0.07030856518538148,0.22877312282887982,0.48003384700402224,0.5199661530009457
27.73463265871586,-0.06591037141688039,0.24010255623355078,0.4799237934712393,0.52007620653373
27.739566477079226,-0.07114741104353549,0.23507433672345526,0.48014026973717405,0.5198597302677966
27.74450029544259,-0.0641079208753424,0.22855890978662444,0.48010467753831093,0.5198953224666591
27.749434113805954,-0.0647312362200947,0.2234069866120695,0.48005865838882755,0.5199413416161383
27.754367932169323,-0.06308061015465251,0.22984282101527576,0.48009750346313956,0.5199024965418212
27.75930175053269,-0.06902522270425138,0.23412954001967456,0.48003535676320497,0.5199646432417546
27.764235568896055,-0.06688637256061208,0.23418203689067701,0.4796823993293712,0.5203176006755893
27.76916938725942,-0.07556808876018781,0.235884090606266,0.47969931228135065,0.5203006877236116
27.774103205622787,-0.07398556137365159,0.2512922005059611,0.48043295742995445,0.5195670425750089
27.779037023986156,-0.078057006982803,0.26403814451694285,0.4803634098021108,0.5196365902028534
27.783970842349518,-0.06929307209594861,0.2663302287405474,0.4806262371920649,0.5193737628129006
27.788904660712884,-0.06928898342184664,0.26836076702324574,0.48101534230486176,0.5189846577001037
27.79383847907625,-0.06608460335722634,0.2698282078279565,0.480873618780614,0.5191263812243527
27.798772297439616,-0.06901721267640619,0.27054321258230934,0.48122893060531446,0.5187710693996519
27.803706115802985,-0.06457418140090578,0.26386547816290934,0.4812727767125882,0.5187272232923787
27.80863993416635,-0.064609807149311,0.2638879204318971,0.4812020987270462,0.5187979012779214
27.813573752529713,-0.06301596704281236,0.25322179451857546,0.4812445093329058,0.5187554906720606
27.81850757089308,-0.06593241448908356,0.24092782905230967,0.48080822886094265,0.5191917711440225
27.823441389256445,-0.06890066722749505,0.24997575161955538,0.48066977083771656,0.5193302291672481
27.828375207619814,-0.07173034949045395,0.2550060074046979,0.4801903034950346,0.5198096965099289
27.83330902598318,-0.06966355563669352,0.25773394342532163,0.4802008588944044,0.5197991411105617
27.838242844346546,-0.06590374047135032,0.2631656926414655,0.4799837458642909,0.520016254140679
27.843176662709908,-0.06255446134010467,0.2786225832030505,0.4799782873579399,0.5200217126470329
27.848110481073274,-0.06214344911194729,0.288637302259742,0.47977485134882775,0.5202251486561493
27.853044299436643,-0.05982843412637545,0.2904289013860616,0.4799812959622783,0.5200187040427009
27.85797811780001,-0.058674401595631344,0.2825024871354762,0.4800077956892078,0.5199922043157743
27.862911936163375,-0.057272603186333176,0.2727079073254424,0.4803123470259559,0.5196876529790283
27.86784575452674,-0.05647943809244075,0.2665335268116303,0.4804305872056513,0.519569412799334
27.872779572890106,-0.056335591886957796,0.26435764142321855,0.4802590539948329,0.5197409460101532
27.877713391253472,-0.05944639905111969,0.27646071663939675,0.48037226327929894,0.5196277367256887
27.882647209616838,-0.05692749426583566,0.3005847031259703,0.480446108601991,0.5195538914029965
27.887581027980204,-0.0597717070491485,0.30839402000905625,0.4805036111546018,0.519496388850385
27.89251484634357,-0.05835961757068395,0.31688910771198464,0.4804092867647734,0.5195907132402123
27.897448664706936,-0.06233314398641283,0.3214077705068772,0.4804243139176632,0.5195756860873222
27.902382483070305,-0.06343088171547506,0.31145830408907105,0.4803162962999932,0.5196837037049914
27.907316301433667,-0.0656566755775263,0.31590370718802235,0.4802204309177149,0.5197795690872682
27.912250119797033,-0.06662566515905718,0.31103423761379373,0.48055902449235866,0.5194409755126219
27.9171839381604,-0.06604046934610641,0.29828545007296264,0.4804893779014245,0.5195106221035577
27.922117756523765,-0.06363533353550492,0.29172665076522497,0.48041365536904296,0.5195863446359413
27.927051574887134,-0.06431984944694565,0.27594114910986256,0.48047825252175996,0.5195217474832264
27.9319853932505,-0.0640038908576104,0.27054507829894425,0.48035234535577415,0.519647654649213
27.936919211613866,-0.06462323800821111,0.2668166898033419,0.4796630602228161,0.5203369397821723
27.941853029977228,-0.06459163085509756,0.25724049953748396,0.4796385297998546,0.5203614702051363
27.946786848340594,-0.06472675439672815,0.25169372670543055,0.47995202537187104,0.5200479746331229
27.951720666703963,-0.06454316629054652,0.2651388825356621,0.47997902313910273,0.5200209768658925
27.95665448506733,-0.06323710098599551,0.2744820434811653,0.48019482872912234,0.5198051712758759
27.961588303430695,-0.06344385931419513,0.26116339851389514,0.4800603544391588,0.5199396455658402
27.96652212179406,-0.06293712826731276,0.25069221590293944,0.4799188519102982,0.5200811480947024
27.971455940157423,-0.06331289105586299,0.2532052153039878,0.4799455640643457,0.5200544359406558
27.976389758520792,-0.06351512385276592,0.2558117030454343,0.479775708734159,0.5202242912708429
27.981323576884158,-0.06423078331881325,0.2705847247735442,0.4801452832034984,0.5198547168015034
27.986257395247524,-0.06503037719898719,0.2829782560561377,0.4803549638417991,0.519645036163203
27.99119121361089,-0.06506221149735145,0.28435850860052786,0.4802715675887149,0.5197284324162892
27.996125031974255,-0.06486427881993644,0.28288209999863334,0.4799057986472699,0.5200942013577357
28.00105885033762,-0.0640409287169112,0.2705118992362718,0.47944649631895636,0.5205535036860506
28.005992668700987,-0.06390193118739497,0.27025924615974994,0.4796593935344933,0.5203406064705153
28.010926487064353,-0.06191982884676097,0.2823807449257699,0.47960982581130696,0.5203901741937029
28.01586030542772,-0.062066205725950854,0.2889013395642004,0.47958633446019433,0.5204136655448173
28.020794123791084,-0.06221961818691489,0.28014455653083525,0.47949479424003477,0.520505205764976
28.025727942154454,-0.06122634764030438,0.26443198614202995,0.47933084168685275,0.520669158318158
28.03066176051782,-0.05900346740813789,0.24997538075224265,0.4792611339038702,0.5207388661011421
28.035595578881182,-0.05902880526859118,0.2495652019785805,0.4790101999584478,0.5209898000465664
28.040529397244548,-0.05803206324785579,0.2611486041585012,0.47894973204222585,0.5210502679627883
28.045463215607914,-0.05805548807697238,0.2816049354834172,0.4789166599416913,0.5210833400633247
28.050397033971283,-0.057271185793731055,0.28384319194467145,0.4790627718590555,0.5209372281459624
28.05533085233465,-0.05761312631985959,0.2746944777598052,0.4791856153002336,0.5208143847047865
28.060264670698015,-0.056857418906026094,0.26340848241587644,0.47910542493245023,0.520894575072573
28.065198489061377,-0.05925827493217617,0.25803795496569204,0.4790730800232663,0.5209269199817588
28.070132307424743,-0.058835600347313256,0.2549930378067697,0.4790564209989384,0.5209435790060873
28.075066125788112,-0.05965837696345816,0.2634502429204382,0.479437759420828,0.5205622405841993
28.079999944151478,-0.05854545718920181,0.2736849966821835,0.4795347758958119,0.5204652241092173
28.084933762514844,-0.05883993702347408,0.28000014790577216,0.47979805916661433,0.5202019408384175
28.08986758087821,-0.057197743089744124,0.2812614880001814,0.48007354725759943,0.5199264527474323
28.09480139924157,-0.05730707433367552,0.2819149249381456,0.4803328583271043,0.5196671416779246
28.09973521760494,-0.05620632763201508,0.28025218596523066,0.4800107249799121,0.5199892750251156
28.104669035968307,-0.056419559025867885,0.27743740856334925,0.480037856647442,0.5199621433575854
28.109602854331673,-0.057009424626767384,0.26584059988730663,0.4802241192451156,0.5197758807599118
28.11453667269504,-0.0589642503908728,0.2721324587226707,0.480589577419795,0.5194104225852307
28.119470491058404,-0.05960687065525038,0.2854319221738948,0.48033580471115356,0.5196641952938719
28.124404309421774,-0.05903717583742232,0.2856610474318638,0.48052086789154475,0.5194791321134808
28.129338127785136,-0.057587824806188605,0.2734703826947872,0.4801925643330718,0.5198074356719558
28.134271946148502,-0.057864013493051314,0.2730739959786228,0.4803123312302094,0.5196876687748191
28.139205764511868,-0.0578687478318738,0.2783515487576882,0.48083972067009517,0.5191602793349344
28.144139582875233,-0.05602020275764886,0.29408341951868133,0.48042694739797687,0.5195730526070562
28.149073401238603,-0.05550200446097303,0.28574051108482124,0.4801519364689563,0.5198480635360784
28.15400721960197,-0.054708820152361975,0.2670233669747706,0.47991031891666003,0.5200896810883779
28.15894103796533,-0.05466329538006701,0.2544673826326912,0.479569098410757,0.5204309015942851
28.163874856328697,-0.054176466533322254,0.2552579552282728,0.47946687766723173,0.520533122337813
28.168808674692063,-0.05394897017095971,0.2520763528935811,0.47917730911404893,0.5208226908909994
28.17374249305543,-0.055743988059107616,0.24843752501837343,0.47922893849774484,0.5207710615073046
28.178676311418798,-0.05559849834419915,0.254760087748082,0.4793266411642238,0.5206733588408246
28.183610129782164,-0.05726875288926915,0.25198383725089046,0.4792854766441579,0.5207145233608896
28.18854394814553,-0.055286214510905304,0.24907194611852979,0.47998765135648924,0.520012348648557
28.19347776650889,-0.051985233026361335,0.2544420303637105,0.4798474893648047,0.5201525106402408
28.198411584872257,-0.04817335917049613,0.26195353083097234,0.47975016222506595,0.5202498377799802
28.203345403235627,-0.046546637932201235,0.26370885810522326,0.4796300428154857,0.5203699571895615
28.208279221598993,-0.04665483764812342,0.2716158793672511,0.47947955800018144,0.5205204420048657
28.21321303996236,-0.05344573565068958,0.26762338233182703,0.47960242804500863,0.5203975719600394
28.218146858325724,-0.05315899567858386,0.26741271808041445,0.4793585406625683,0.5206414593424804
28.223080676689086,-0.05441775887588306,0.26048218583105753,0.47944808571778375,0.5205519142872659
28.228014495052456,-0.0536586304296184,0.26000593062714505,0.4799157637303809,0.5200842362746697
28.23294831341582,-0.051217927553278336,0.25795410563919413,0.4797119747387253,0.5202880252663264
28.237882131779187,-0.04912655161200055,0.2558024685500909,0.4798531424254622,0.5201468575795907
28.242815950142553,-0.04614531534720938,0.25393030346973555,0.48022464785219054,0.5197753521528631
28.24774976850592,-0.043466801958970104,0.262258010378163,0.4800309981470074,0.519969001858042
28.252683586869285,-0.04267749567246109,0.2629724829112262,0.4800542701613675,0.5199457298436776
28.25761740523265,-0.04478836133771011,0.26904900608444343,0.47976835807776624,0.5202316419272757
28.262551223596017,-0.050198558860641035,0.2610076271184782,0.4798539149453336,0.5201460850597099
28.267485041959382,-0.0555758849894515,0.25674565775529024,0.47992380408718627,0.5200761959178583
28.272418860322748,-0.05584274993016452,0.24022624776406942,0.4798831586961797,0.5201168413088664
28.277352678686118,-0.060590915223276365,0.23247392509222797,0.4799579235114517,0.5200420764935958
28.282286497049483,-0.054673700282860595,0.225804898721356,0.47984172634016103,0.5201582736648872
28.287220315412846,-0.049600653510634134,0.22801270400137416,0.47968188274041196,0.520318117264637
28.29215413377621,-0.04525051642048594,0.23529902038378844,0.47958040738434066,0.5204195926207088
28.297087952139577,-0.05111645239368177,0.2560860520558857,0.47938362780533494,0.5206163721997147
28.302021770502947,-0.055919818775671114,0.27062696289143484,0.4792958224914583,0.5207041775135921
28.306955588866312,-0.05597520531133196,0.2858390345249974,0.47882241404403236,0.5211775859610188
28.31188940722968,-0.05312085580116391,0.28076703965475575,0.47881085412754343,0.5211891458775068
28.31682322559304,-0.052559748893341654,0.2736597798004147,0.47852250009829794,0.5214774999067505
28.321757043956406,-0.051131489794406654,0.27213618369603815,0.47861368590057224,0.5213863141044758
28.326690862319776,-0.046788938325284225,0.27364279410664033,0.47880342064282877,0.521196579362218
28.33162468068314,-0.048457997628397864,0.2666227974712573,0.47945254993241704,0.5205474500726303
28.336558499046507,-0.05112648547482017,0.2770631666532811,0.4791374129554719,0.5208625870495791
28.341492317409873,-0.05927004190273073,0.29153498919250553,0.4791560301782773,0.5208439698267777
28.346426135773235,-0.05035958883733272,0.30060710825972337,0.4793839131637656,0.5206160868412936
28.351359954136605,-0.05167681259477238,0.2905848525150747,0.4792352407545408,0.5207647592505213
28.35629377249997,-0.048413733775954926,0.269206403014622,0.47939527716619396,0.520604722838871
28.361227590863336,-0.06056330981752914,0.27420899635165585,0.4791674357924499,0.5208325642126177
28.366161409226702,-0.054108064108342624,0.27614532232140404,0.4791179667332749,0.5208820332717942
28.371095227590068,-0.04583490958404072,0.27484627131926886,0.47932885204036024,0.5206711479647095
28.376029045953437,-0.04682982314488925,0.26213663687055777,0.4795601797376364,0.5204398202674362
28.3809628643168,-0.05586274458301805,0.2583017485886957,0.47954488216087404,0.5204551178441983
28.385896682680166,-0.05426915918639745,0.25770441423555784,0.4797873369824994,0.5202126630225731
28.39083050104353,-0.05440871040272546,0.25509104426657464,0.48024823024033125,0.5197517697647401
28.395764319406897,-0.05493785356371352,0.2469572100355233,0.47997295394094236,0.5200270460641296
28.400698137770267,-0.054586721384933964,0.25415435786348217,0.4798164962182382,0.5201835037868331
28.405631956133632,-0.04812028602772369,0.26140034073472906,0.47964249699297,0.5203575030121
28.410565774496995,-0.047286345230345146,0.26771162293516104,0.4796259100958617,0.5203740899092066
28.41549959286036,-0.05287434874295006,0.2943294408378365,0.47993201433940486,0.5200679856656636
28.420433411223726,-0.05403442551418995,0.3217048727430632,0.48000420205050065,0.5199957979545704
28.425367229587096,-0.058951063911839616,0.3168970542979176,0.4800451778373905,0.5199548221676824
28.43030104795046,-0.047408580458747004,0.31710375556032255,0.4801413294640179,0.5198586705410558
28.435234866313827,-0.04635816166133933,0.3315577474782376,0.4801651146573805,0.5198348853476945
28.440168684677193,-0.052936775515737035,0.3327620509341878,0.4800441547777494,0.5199558452273272
28.445102503040555,-0.054729911637920514,0.317852795542928,0.48016141374153554,0.5198385862635448
28.450036321403925,-0.04396872821126942,0.31123231483798386,0.48031242046131567,0.5196875795437663
28.45497013976729,-0.052912474509740404,0.29905082580696624,0.4803394704571666,0.5196605295479177
28.459903958130656,-0.043319444292368274,0.27808804856132247,0.48020994329625916,0.5197900567088273
28.464837776494022,-0.049813502774835816,0.25810746334542883,0.4799028617716209,0.5200971382334667
28.469771594857388,-0.04422978641602393,0.24557896735127016,0.4801185768912724,0.5198814231138171
28.474705413220754,-0.05350978018732227,0.25288257674934805,0.48003969021208265,0.5199603097930072
28.47963923158412,-0.037676954451424695,0.2649511397102309,0.4797979422911448,0.5202020577139453
28.484573049947485,-0.04198718070216309,0.2765930959224916,0.47975615792984605,0.520243842075245
28.48950686831085,-0.042846439466370345,0.2692909933622546,0.4798973610759888,0.520102638929104
28.494440686674217,-0.054215370189077745,0.26108737084320816,0.48025281551424337,0.5197471844908508
28.499374505037586,-0.044444800505826984,0.25739318899301605,0.4802483012377947,0.5197516987673005
28.504308323400952,-0.05039959125036843,0.2506628448196802,0.48005589536186805,0.5199441046432284
28.509242141764314,-0.040715641658092376,0.24778239847651,0.48014632491618064,0.5198536750889169
28.51417596012768,-0.04459607434964804,0.257738144381576,0.4801429238814656,0.5198570761236337
28.519109778491046,-0.05077671813538668,0.26183339164709457,0.48001433465771515,0.5199856653473854
28.524043596854415,-0.056206104710093394,0.2725620506352705,0.4800258456368647,0.519974154368236
28.52897741521778,-0.05635842025905322,0.2879966134401837,0.4797567427335691,0.5202432572715316
28.533911233581147,-0.041973369509088296,0.303101259203678,0.47972796366242476,0.5202720363426778
28.53884505194451,-0.04757702538539157,0.29620511708859115,0.47951561333850806,0.5204843866665964
28.543778870307875,-0.05051913117124847,0.29916662930099364,0.4795475532703136,0.5204524467347919
28.548712688671245,-0.05577481914811291,0.3032809305660346,0.47969367308396743,0.5203063269211409
28.55364650703461,-0.0552689159101664,0.2999452143543566,0.47950345019136087,0.5204965498137493
28.558580325397976,-0.04904275768766226,0.29571544859676147,0.47934766521587996,0.5206523347892331
28.563514143761342,-0.0445705720684743,0.28465451631703204,0.47946175700015403,0.5205382430049614
28.568447962124704,-0.03665365272048601,0.2570575131794919,0.47921714631996837,0.5207828536851488
28.573381780488074,-0.05233983795598064,0.2508521972029471,0.47904974082968005,0.520950259175438
28.57831559885144,-0.04596004751338377,0.2441319564105957,0.4790582872616065,0.5209417127435129
28.583249417214805,-0.04978377106478591,0.2410884809188319,0.47899839827222607,0.5210016017328959
28.58818323557817,-0.03792559821287206,0.2470664681910047,0.4789284283831786,0.5210715716219443
28.593117053941537,-0.04862693570058949,0.2713877755537567,0.47908699492233936,0.5209130050827814
28.598050872304906,-0.04865609199512166,0.28336453381170307,0.4790230560078076,0.5209769439973119
28.60298469066827,-0.04815421230202898,0.26198281865628936,0.47920087529631517,0.5207991247088039
28.607918509031634,-0.038600492380249075,0.2386104356113391,0.4791373451955301,0.5208626548095892
28.612852327395,-0.05488254920163221,0.2214886402853153,0.47910897547521963,0.5208910245298989
28.617786145758366,-0.05685737874610675,0.23144897964294892,0.47924491091262134,0.5207550890924965
28.622719964121735,-0.05568261406546115,0.24577542584203574,0.47937540902790693,0.5206245909772114
28.6276537824851,-0.03963859734860974,0.2508814284701938,0.47954194520960486,0.5204580547955152
28.632587600848463,-0.04900041109288569,0.2597799045600989,0.47949386582118114,0.5205061341839401
28.63752141921183,-0.044265142784235316,0.2479350590355045,0.4792962935497849,0.520703706455338
28.642455237575195,-0.05488436610828993,0.22939441650830628,0.47935848870704256,0.5206415112980826
28.647389055938564,-0.05241863229158868,0.22841359462843275,0.4794575654868782,0.5205424345182501
28.65232287430193,-0.053985892498095336,0.22628316110249766,0.47928330708130146,0.5207166929238292
28.657256692665296,-0.05271670898145623,0.22169690312406282,0.47939698595535263,0.5206030140497828
28.66219051102866,-0.058025538965514364,0.2326753354330741,0.4794869365960464,0.5205130634090924
28.667124329392024,-0.0554350293549496,0.23564267609173986,0.4796304639298801,0.5203695360752628
28.672058147755394,-0.05135674675136739,0.23716302435433362,0.47963495994813754,0.5203650400570069
28.67699196611876,-0.05319064495535244,0.2320872370990844,0.47952488861898884,0.5204751113861541
28.681925784482125,-0.051181878369572206,0.2193905092247425,0.4797507380082753,0.5202492619968668
28.68685960284549,-0.05121574354914445,0.22123291825874966,0.47935146171128606,0.5206485382938547
28.691793421208857,-0.053874754320373544,0.22321280604769403,0.47936317245132765,0.5206368275538122
28.696727239572223,-0.05570272243424841,0.23171432496638056,0.4792777814947958,0.5207222185103448
28.70166105793559,-0.05296042895636603,0.23059929237135124,0.47925490751688626,0.5207450924882548
28.706594876298954,-0.04733003859938521,0.23174501395921904,0.47919937965424625,0.5208006203508944
28.71152869466232,-0.053403933380131656,0.23207726173475807,0.47931582512039517,0.5206841748847464
28.716462513025686,-0.05374181639615072,0.23439744424941744,0.4795778140038347,0.5204221860013072
28.721396331389055,-0.059750610521775584,0.22814505041181973,0.4796933309451017,0.5203066690600419
28.726330149752417,-0.05223190461874629,0.21967523002142145,0.4798415168472589,0.5201584831578858
28.731263968115783,-0.050811419379871235,0.22423426955239595,0.4799364990338676,0.5200635009712782
28.73619778647915,-0.04604537430084995,0.22828054062668673,0.47984637889382453,0.5201536211113226
28.741131604842515,-0.04739203873434073,0.23508455571638925,0.4794685926453714,0.5205314073597774
28.74606542320588,-0.048632661069992776,0.24275857078732105,0.47921477968870635,0.520785220316441
28.75099924156925,-0.05522796381803028,0.24584092608955047,0.4791849506140118,0.5208150493911304
28.755933059932616,-0.05293501536255334,0.2542165408463798,0.4789601984883356,0.5210398015168018
28.760866878295978,-0.06130911856620405,0.2636813959736859,0.47887115226550414,0.5211288477396334
28.765800696659344,-0.05793311756624485,0.26358003833170557,0.47902390678558626,0.5209760932195525
28.77073451502271,-0.05283768150166402,0.2565967167267328,0.4791318349293129,0.5208681650758265
28.77566833338608,-0.05065677033605145,0.24722564098873354,0.4794592558331463,0.5205407441719947
28.780602151749445,-0.052856910608689966,0.2363648608793414,0.47948428022042977,0.5205157197847117
28.78553597011281,-0.047561331494029115,0.23028034178516918,0.47941333610275483,0.520586663902388
28.790469788476173,-0.048834151036199466,0.21305477405946432,0.47908820020176235,0.5209117998033809
28.79540360683954,-0.04460842982215075,0.20254880483170262,0.47885776562488935,0.5211422343802542
28.80033742520291,-0.05249559660620503,0.20912196603133154,0.4791723577895912,0.5208276422155528
28.805271243566274,-0.04957341834230445,0.22041243757615947,0.4794466066890295,0.520553393316116
28.81020506192964,-0.053007175925600516,0.22673261487999274,0.4793608974266291,0.5206391025785153
28.815138880293006,-0.046755018227581706,0.2231339412470755,0.47954000044477546,0.520459999560368
28.820072698656368,-0.05582539777502258,0.20929900494294096,0.479766055146624,0.5202339448585187
28.825006517019737,-0.0472277106788426,0.2067005945170809,0.47960024936617324,0.5203997506389684
28.829940335383103,-0.052022993059231144,0.22140102751768886,0.4795788943860442,0.5204211056190973
28.83487415374647,-0.046743878585840365,0.23670001899673093,0.4797013461416311,0.520298653863514
28.839807972109835,-0.0543675451291736,0.24152951147391508,0.47994553386389405,0.5200544661412543
28.8447417904732,-0.04488428815517178,0.2474785903813028,0.4799486309038663,0.5200513691012857
28.84967560883657,-0.052633925723920845,0.24625706707163822,0.4797373149596184,0.5202626850455373
28.854609427199932,-0.04213921850859008,0.2534916084812985,0.47983948302776624,0.5201605169773909
28.859543245563298,-0.052052762694965525,0.26172499497488144,0.4798567604400777,0.520143239565083
28.864477063926664,-0.044719612044599816,0.2617785760734179,0.4800444032173865,0.5199555967877754
28.86941088229003,-0.055060538780211665,0.2732382491124595,0.47983693186742393,0.5201630681377392
28.8743447006534,-0.045846628080056046,0.2941401028943977,0.4799827660724564,0.5200172339327086
28.879278519016765,-0.05480827598238475,0.28875011041825344,0.4798739918350232,0.5201260081701423
28.884212337380127,-0.04726671452846582,0.27666927896955823,0.4798333027076606,0.5201666972975049
28.889146155743493,-0.05572313777979643,0.26873507747116643,0.47993393877618645,0.5200660612289772
28.89407997410686,-0.0468214171187007,0.2616076698330435,0.4797539650976032,0.5202460349075604
28.899013792470228,-0.05879716240933542,0.26777992885516744,0.47965119823835883,0.5203488017668048
28.903947610833594,-0.05013572945900727,0.2753263425804901,0.47955074006344106,0.5204492599417212
28.90888142919696,-0.059970601904090225,0.2775744175254902,0.4793279847276809,0.5206720152774788
28.913815247560322,-0.050330043664775594,0.2781085597108692,0.4792261960743691,0.5207738039307892
28.918749065923688,-0.06057181588903437,0.27950672188859843,0.47923604574771006,0.5207639542574511
28.923682884287057,-0.04917731792515191,0.2813216583079426,0.47887021869143853,0.5211297813137241
28.928616702650423,-0.061069885878818155,0.2862040280153635,0.4787003632966214,0.5212996367085437
28.93355052101379,-0.05108060697979701,0.29363375341338704,0.47878744417409946,0.521212555831066
28.938484339377155,-0.06209441551870727,0.29196219215457203,0.47890025003061226,0.521099749974555
28.94341815774052,-0.05046452311025166,0.2842120815568556,0.47887175317685987,0.5211282468283099
28.948351976103886,-0.060605127936663686,0.2708029562817127,0.47885760368083746,0.5211423963243349
28.953285794467252,-0.05005286247641698,0.26980060738226397,0.47905185839629993,0.5209481416088744
28.958219612830618,-0.060771277659606174,0.2786570650487747,0.4791898212528304,0.5208101787523461
28.963153431193984,-0.04975601262840197,0.2832177718544882,0.4790960148277182,0.5209039851774586
28.96808724955735,-0.05995623751884174,0.28436582907842906,0.47938156929868897,0.5206184307064895
28.97302106792072,-0.04872763093747772,0.28687434430728814,0.4792487965756586,0.5207512034295213
28.97795488628408,-0.058595285956945055,0.2818081908739599,0.47895259396444634,0.5210474060407337
28.982888704647447,-0.046481862869261405,0.26255457028321644,0.4787434607835226,0.521256539221657
28.987822523010813,-0.0582817398255078,0.26771513982100875,0.47867424953258353,0.5213257504725971
28.99275634137418,-0.04743565024639072,0.2729471309075365,0.47865057983889436,0.5213494201662878
28.997690159737548,-0.05863840285885284,0.2703742462325257,0.47887522620603,0.5211247737991537
29.002623978100914,-0.04689670366277777,0.26811271458629293,0.4790430973530904,0.5209569026520946
29.00755779646428,-0.05707313615660907,0.2555287420441472,0.47908853856293787,0.5209114614422483
29.012491614827642,-0.0449130987962139,0.2717375167074534,0.4785718991110691,0.5214281008941193
29.017425433191008,-0.05763545561013027,0.28454184267186333,0.478559560155967,0.521440439849222
29.022359251554377,-0.04662027755632327,0.29092261712265033,0.4788031019374877,0.5211968980677005
29.027293069917743,-0.05856460372787205,0.2908986992171201,0.4788372114742452,0.5211627885309438
29.03222688828111,-0.04736247302159214,0.2752743598814032,0.4790523993506032,0.5209476006545867
29.037160706644475,-0.05933281187360941,0.25551524382809904,0.47894808492149815,0.5210519150836938
29.042094525007837,-0.047026454703772064,0.24732843354334505,0.47878878799543495,0.521211212009758
29.047028343371206,-0.05844857105074985,0.24609655996718632,0.4787280580657237,0.5212719419394707
29.051962161734572,-0.04778270560488921,0.2535961059645724,0.4789882566711558,0.5210117433340407
29.056895980097938,-0.06024061689119751,0.2597798056241626,0.47894073300678597,0.5210592669984133
29.061829798461304,-0.05009370829289547,0.27712889616156244,0.4787751889091073,0.5212248110960944
29.06676361682467,-0.06232426017889856,0.2944701129305204,0.47894343374220355,0.5210565662629996
29.071697435188035,-0.051816881684949044,0.2902169024234807,0.4790293756755905,0.5209706243296135
29.0766312535514,-0.061919153087472915,0.28449352494815267,0.4792447428076253,0.5207552571975812
29.081565071914767,-0.04972019408762028,0.26950205399637406,0.47924532092606775,0.5207546790791401
29.086498890278133,-0.06005087615454735,0.264321261952979,0.4791681598976804,0.52083184010753
29.0914327086415,-0.04759431208439805,0.24635247688446557,0.47907912749713755,0.5209208725080713
29.096366527004868,-0.058877981500987324,0.2298591091111573,0.47920996705130775,0.5207900329538988
29.101300345368234,-0.046440038438219096,0.2297072013059196,0.4792725225314632,0.5207274774737417
29.106234163731596,-0.05757943059296412,0.2531382670388943,0.479147665488793,0.5208523345164121
29.111167982094962,-0.04488650822403253,0.27675941789295505,0.47916850517683096,0.5208314948283737
29.116101800458328,-0.05626800153596097,0.2826833234960496,0.4791080304540086,0.5208919695511944
29.121035618821697,-0.0446783336561613,0.2713863553512967,0.47915786977120034,0.5208421302340024
29.125969437185063,-0.056824847579356186,0.25606923059365605,0.47924395276227455,0.5207560472429296
29.13090325554843,-0.045106425141796504,0.2394461576522552,0.4792451334342212,0.5207548665709845
29.13583707391179,-0.059879594724421704,0.2328067999639057,0.4792209372459272,0.5207790627592792
29.140770892275157,-0.0491810071516062,0.2378263249996345,0.4791942943598194,0.5208057056453886
29.145704710638526,-0.0666201032177547,0.25859470152358965,0.47916200407917114,0.5208379959260409
29.150638529001892,-0.05362670667352954,0.2743685607726431,0.4796330333238747,0.5203669666813382
29.155572347365258,-0.06471102345739016,0.2755845980115302,0.47946542434433076,0.5205345756608862
29.160506165728624,-0.0515939662767316,0.2691107506109827,0.47910745265537075,0.5208925473498498
29.16543998409199,-0.06488314226083614,0.2608159037393955,0.47956367385368126,0.5204363261515426
29.170373802455355,-0.05375578380855213,0.24715093523175305,0.4795051752475301,0.5204948247576973
29.17530762081872,-0.06749697256689445,0.2456446385806742,0.4794742012506776,0.520525798754549
29.180241439182087,-0.05636675843935918,0.2504144256495401,0.47953671982658924,0.5204632801786362
29.185175257545453,-0.06455313329746687,0.259017819673098,0.47980744699330397,0.5201925530119208
29.19010907590882,-0.05049237367472201,0.2636910701922823,0.48007436520329555,0.5199256348019283
29.195042894272188,-0.062162872389533774,0.2634922831146785,0.48010401378827566,0.5198959862169475
29.19997671263555,-0.05182691521442398,0.2570790225979407,0.48031679396641735,0.5196832060388068
29.204910530998916,-0.06476770308598702,0.24883928542693595,0.48002002315094733,0.5199799768542767
29.20984434936228,-0.05340999367076451,0.24659499839914087,0.480213949294882,0.519786050710343
29.214778167725648,-0.06183187264219859,0.23257866461159987,0.48025106663758843,0.5197489333676373
29.219711986089017,-0.05172052612748696,0.232338934432983,0.4801545747640131,0.5198454252412139
29.224645804452383,-0.06213340112565351,0.2434710950054157,0.480187168707448,0.5198128312977798
29.229579622815745,-0.05543886449315268,0.2532154618136906,0.47985644913087433,0.5201435508743542
29.23451344117911,-0.06154986549727767,0.24515659319465447,0.47995830061605443,0.5200416993891754
29.239447259542477,-0.04912704790596148,0.23800463306267075,0.4799864835872148,0.5200135164180163
29.244381077905846,-0.058738927694793316,0.24826002242768694,0.4800980834305459,0.5199019165746845
29.24931489626921,-0.0498909268024569,0.2525095723754193,0.4799035473458879,0.520096452659338
29.254248714632578,-0.0607077732595765,0.25246846384967164,0.47995185953840286,0.520048140466818
29.259182532995943,-0.053422266554857135,0.24768966670816983,0.4798945853278714,0.520105414677348
29.264116351359306,-0.06894705705638443,0.23805148016047728,0.4801333340129236,0.5198666659922978
29.269050169722675,-0.05960783304242211,0.2349618078004714,0.48002051109966126,0.5199794889055616
29.27398398808604,-0.06580526206570404,0.24425965474825767,0.4797065132110218,0.5202934867942018
29.278917806449407,-0.05231690235086318,0.24994261673351445,0.47996397366406884,0.5200360263411562
29.283851624812772,-0.0682428771120669,0.24649282023172067,0.48045826102036215,0.5195417389848643
29.28878544317614,-0.053933281675966845,0.2427780468551181,0.4803470988519425,0.5196529011532841
29.293719261539504,-0.06409133808128095,0.23761367763817837,0.4800784520427429,0.519921547962485
29.29865307990287,-0.05399197453232282,0.22579464590275086,0.47990211071946276,0.5200978892857647
29.303586898266236,-0.06615085330851214,0.23326178996427183,0.4798629369402936,0.5201370630649343
29.3085207166296,-0.05059707783082537,0.2507748185856744,0.47982560269952496,0.5201743973057038
29.313454534992967,-0.06331520782267526,0.2486666239259,0.4793749780256332,0.5206250219795945
29.318388353356337,-0.052002335018330646,0.24013651355428003,0.47935480474346925,0.5206451952617573
29.323322171719703,-0.06607275599353916,0.234669376303968,0.4795753999612553,0.5204246000439698
29.328255990083065,-0.057873367515692074,0.2321950623150692,0.47945471913915916,0.5205452808660646
29.33318980844643,-0.06290526423012249,0.2351819935748035,0.47951472340340445,0.5204852766018215
29.338123626809796,-0.05641036840124516,0.240820015647204,0.4794965187155698,0.52050348128966
29.343057445173162,-0.06435166290472474,0.25799752689408684,0.4798072794643361,0.5201927205408974
29.34799126353653,-0.05691982503168754,0.2770717426463694,0.47995136124052146,0.5200486387647165
29.352925081899897,-0.06291616092834805,0.2986201200237197,0.479965239337882,0.5200347606673579
29.35785890026326,-0.05604875887889447,0.29805250464788346,0.48026598168833556,0.5197340183169081
29.362792718626626,-0.057685089418500965,0.3066861950519695,0.4805055835295414,0.5194944164757042
29.36772653698999,-0.052179064699447136,0.3103581612646295,0.48046736954107083,0.5195326304641763
29.37266035535336,-0.057039133834075176,0.3101269636298365,0.4801475124801972,0.5198524875250514
29.377594173716727,-0.053067370081210895,0.30278377109364923,0.4801091886374045,0.5198908113678459
29.382527992080092,-0.061152948053569404,0.283315156742499,0.4801758822370858,0.519824117768165
29.387461810443455,-0.054236724026507165,0.2752062012549238,0.4801998230575129,0.5198001769477368
29.39239562880682,-0.0543966247456706,0.2619766224626452,0.480446184458982,0.5195538155462675
29.39732944717019,-0.04867242713496539,0.253991311978209,0.4804915772932241,0.5195084227120256
29.402263265533556,-0.054882875208331336,0.26006832272597324,0.48057233293676566,0.519427667068483
29.40719708389692,-0.05315153249193877,0.2609971944509661,0.48048891609439814,0.5195110839108491
29.412130902260287,-0.05315046571092148,0.2685138339099346,0.48065197764527573,0.5193480223599694
29.417064720623653,-0.05615274088267326,0.2611342238505113,0.4807803830707455,0.5192196169345016
29.42199853898702,-0.061343691154838904,0.2556351460543378,0.4805028359899209,0.5194971640153282
29.426932357350385,-0.050660896107854674,0.258502263895045,0.48034885645441633,0.5196511435508347
29.43186617571375,-0.05235301319694953,0.2636846399998707,0.48041178316742955,0.5195882168378222
29.436799994077116,-0.04970203012544707,0.2521259632455632,0.4808087972645792,0.519191202740674
29.441733812440482,-0.05527802131472474,0.2520543908322971,0.4805469550203818,0.5194530449848743
29.44666763080385,-0.04996133345787293,0.25902038578538195,0.48043708205985575,0.5195629179454029
29.451601449167214,-0.05353874547607977,0.26837353468552166,0.48023084580105313,0.5197691542042076
29.45653526753058,-0.06115762606340779,0.2580581430996115,0.48034702325683165,0.5196529767484317
29.461469085893945,-0.059501563074204095,0.27140614960189036,0.48055691235628545,0.519443087648979
29.46640290425731,-0.04789515615908733,0.27759563536046095,0.4804805455382462,0.5195194544670199
29.47133672262068,-0.0562781682796192,0.27395915846194696,0.48067808664006156,0.5193219133652058
29.476270540984046,-0.05712721370188803,0.2734696667892076,0.48105380264603925,0.5189461973592286
29.48120435934741,-0.05937750906162051,0.28535286957254924,0.4807876196805154,0.5192123803247525
29.486138177710774,-0.0557866154288176,0.310262129916812,0.4808241085259628,0.5191758914793067
29.49107199607414,-0.05817107332521229,0.33129101730929067,0.4808363960762763,0.5191636039289945
29.49600581443751,-0.06150102353036582,0.33983538860349993,0.4806519994597114,0.5193480005455605
29.500939632800876,-0.05829002102830248,0.34193044897722674,0.48072161983009304,0.5192783801751801
29.50587345116424,-0.05523928854777756,0.32512538183018946,0.48047471563731614,0.5195252843679583
29.510807269527607,-0.05718607872142579,0.3199162602293077,0.48045041104389413,0.5195495889613815
29.51574108789097,-0.06039262962722639,0.3067102904856308,0.480082801880706,0.5199171981245716
29.52067490625434,-0.06348337580700171,0.2851640340526387,0.48008885321666717,0.519911146788611
29.525608724617705,-0.04738735838817234,0.28106154296116503,0.4798361444150162,0.5201638555902618
29.53054254298107,-0.05285404832740097,0.27332256260264026,0.47958167920166966,0.5204183208036093
29.535476361344436,-0.05939962100881696,0.27156024217952435,0.4795941969109457,0.5204058030943354
29.540410179707802,-0.06366953888892496,0.2683032496772525,0.47980714540748565,0.5201928545977966
29.545343998071168,-0.057320789903539636,0.2791421900204077,0.4798691852894747,0.5201308147158088
29.550277816434534,-0.05807357260016568,0.28799029035413015,0.4795432059738725,0.5204567940314136
29.5552116347979,-0.046386953805192664,0.2776004599223994,0.4798953912489199,0.5201046087563683
29.560145453161265,-0.05477812825606192,0.26323566853585323,0.4801074209732157,0.5198925790320762
29.56507927152463,-0.058548296123679074,0.25763115989636326,0.480560701089444,0.5194392989158497
29.570013089888,-0.06529036112698981,0.2528546873411365,0.48050622461652254,0.519493775388772
29.574946908251366,-0.05609065862723794,0.2459983240714358,0.4804117049137348,0.5195882950915611
29.57988072661473,-0.05465076888491408,0.25223052250764666,0.4806133261614482,0.5193866738438494
29.584814544978094,-0.056562106395370515,0.25404491658026174,0.48052914025129,0.5194708597540101
29.58974836334146,-0.05965040953362765,0.25360997555454157,0.4802007457829622,0.5197992542223377
29.59468218170483,-0.06435561901642546,0.24866196304062746,0.4802860225208999,0.519713977484398
29.599616000068195,-0.06518804264155062,0.24544652564914882,0.48023427701082755,0.5197657229944693
29.60454981843156,-0.05117659435988533,0.2468559763865213,0.4805421946264228,0.5194578053788738
29.609483636794923,-0.05931469208502201,0.25925427210218244,0.4803826253694023,0.5196173746358943
29.61441745515829,-0.05305785685181345,0.2728309903290789,0.4802308160029267,0.5197691840023689
29.61935127352166,-0.059284813768452224,0.2859359042691554,0.48008730581945264,0.5199126941858432
29.624285091885024,-0.04758893243216857,0.2953441519764075,0.4798310808539494,0.5201689191513471
29.62921891024839,-0.06150133896609506,0.29835813742939843,0.4797946232586902,0.520205376746608
29.634152728611756,-0.05661008348020715,0.2795297984900722,0.47980494290407705,0.5201950571012223
29.63908654697512,-0.06473967263069187,0.27080906630596346,0.47978265227960454,0.5202173477256959
29.644020365338488,-0.05286285745927838,0.2703731552616198,0.47971632871603204,0.5202836712892722
29.648954183701854,-0.05873113498323046,0.25573224063741073,0.47982567657103237,0.5201743234342738
29.65388800206522,-0.05697930795167053,0.2512753716369361,0.479449668037447,0.5205503319678623
29.658821820428585,-0.06393026336900046,0.26308804696761884,0.4793873433966345,0.5206126566086793
29.66375563879195,-0.050658231011300334,0.2763637747070854,0.4792378039454323,0.5207621960598853
29.66868945715532,-0.06301808447170514,0.2790360279126262,0.4791398905351309,0.52086010947019
29.673623275518683,-0.054234294641652865,0.2711238752384024,0.47906980824154866,0.520930191763773
29.67855709388205,-0.06002967974971398,0.25687500127606205,0.47927893018320894,0.5207210698221113
29.683490912245414,-0.042059023883758366,0.2504410571081674,0.47939391234829853,0.5206060876570208
29.68842473060878,-0.0553452690779858,0.23932618045056914,0.47944533390974897,0.5205546660955691
29.69335854897215,-0.04339013994799688,0.2443763388903952,0.4795781818323456,0.5204218181729712
29.698292367335515,-0.057356718978111954,0.24450517510178288,0.47922305536836396,0.5207769446369539
29.703226185698878,-0.045095258936208076,0.24213172111305717,0.47930747295388415,0.5206925270514341
29.708160004062243,-0.06007026725174689,0.23479882070695152,0.479461486716261,0.5205385132890576
29.71309382242561,-0.04115243505319663,0.22780184247190108,0.4791586633491109,0.5208413366562088
29.71802764078898,-0.05451418321684053,0.23875730165716727,0.479501538924999,0.5204984610803213
29.722961459152344,-0.035986101538252095,0.24870207002007547,0.4791659462945787,0.5208340537107423
29.72789527751571,-0.05628603730714254,0.25257858214710993,0.47887388401740283,0.5211261159879198
29.732829095879076,-0.03714970368828892,0.2489308186291423,0.47885035201125276,0.5211496479940707
29.73776291424244,-0.05955175692704772,0.23185762128505197,0.4791713325961062,0.5208286674092184
29.742696732605808,-0.037435510319596285,0.22561527216927815,0.4791748880354147,0.5208251119699117
29.747630550969173,-0.06015206579446371,0.228275160041549,0.4789500644943833,0.521049935510939
29.75256436933254,-0.036063468801825614,0.2310747101366538,0.4790415120496039,0.5209584879557142
29.757498187695905,-0.05722007716862578,0.22478559984393953,0.4789867772143127,0.5210132227910018
29.76243200605927,-0.040102483859056494,0.21253674988364518,0.4792022223287348,0.5207977776765813
29.767365824422637,-0.061087458896686764,0.19684314909571884,0.47951901700144167,0.5204809830038754
29.772299642786002,-0.03685387159833946,0.18737721522901685,0.4794466508120778,0.5205533491932398
29.77723346114937,-0.05918606808418393,0.18536827593794217,0.4793444509134204,0.5206555490918984
29.782167279512734,-0.03539484145527512,0.19619566701606503,0.4791201017750224,0.5208798982302973
29.7871010978761,-0.05659143439655236,0.21491379831572907,0.4792690137429743,0.5207309862623458
29.79203491623947,-0.03492444384612902,0.22422851710293898,0.47924685338886136,0.52075314661646
29.79696873460283,-0.05540950219924113,0.21686673832366005,0.4792483270634389,0.5207516729418823
29.801902552966197,-0.032719387064726,0.21044645702545053,0.47958126542359664,0.5204187345817253
29.806836371329563,-0.05506343207061097,0.21007616566174925,0.4799082602011613,0.5200917398041617
29.81177018969293,-0.03709841789061116,0.23072876249089908,0.479829330233992,0.5201706697713295
29.8167040080563,-0.0576003596262249,0.25492298026918386,0.47964511926113507,0.520354880744185
29.821637826419664,-0.03606303024178383,0.2622907903879404,0.4797838870469065,0.5202161129584136
29.82657164478303,-0.059351089961150835,0.25884358151996373,0.4799403446558139,0.5200596553495048
29.831505463146392,-0.034743764168303715,0.25786968690770995,0.4803934995743925,0.5196065004309276
29.836439281509758,-0.05626357783501379,0.2525626652925137,0.48059443960779313,0.5194055603975307
29.841373099873127,-0.03136149122459999,0.25654391318522557,0.4808376566704331,0.5191623433348933
29.846306918236493,-0.052507260040522065,0.26421887979175823,0.48095590809159783,0.5190440919137334
29.85124073659986,-0.02859416163668105,0.26360040983959204,0.48117965868616425,0.5188203413191695
29.856174554963225,-0.05343490872523253,0.27115612502518427,0.4807859390602318,0.5192140609451044
29.861108373326587,-0.03066800331391302,0.282534064313539,0.4802550789367333,0.5197449210686055
29.866042191689957,-0.05721280274765934,0.2840050895253402,0.4805328469959806,0.5194671530093593
29.870976010053322,-0.033825862305653806,0.28545621166031204,0.48029786162323973,0.5197021383821009
29.875909828416688,-0.05669205259849045,0.2874448531995269,0.4803275328673646,0.5196724671379781
29.880843646780054,-0.032272168153443054,0.2854115396317878,0.48035699326541176,0.5196430067399311
29.88577746514342,-0.05668273770821117,0.28139992807160735,0.4808478706044561,0.5191521294008862
29.89071128350679,-0.03232450861237103,0.2796584979068266,0.480565068844894,0.519434931160447
29.89564510187015,-0.05541651317579843,0.27017736796056074,0.4806288772288278,0.519371122776513
29.900578920233517,-0.031163961048023384,0.2572779585038624,0.48024071997000434,0.5197592800353359
29.905512738596883,-0.052654037195584855,0.252770717830741,0.4807146156185695,0.5192853843867694
29.91044655696025,-0.028977302743997818,0.2611167303124664,0.4807020264580145,0.519297973547322
29.915380375323615,-0.052966569725116895,0.28311232118649976,0.480688395128529,0.5193116048768076
29.920314193686984,-0.03025039742797163,0.29958403259204114,0.4807248372783724,0.5192751627269668
29.925248012050346,-0.05530897111521101,0.28940623270909194,0.48072959392428044,0.5192704060810602
29.930181830413712,-0.031859851142793834,0.2876465353756595,0.48078099917610445,0.5192190008292377
29.935115648777078,-0.05610617483973252,0.29348050658684616,0.4806379582773667,0.5193620417279766
29.940049467140444,-0.0310071868595087,0.29246445981460156,0.4807639108756822,0.5192360891296633
29.944983285503813,-0.05663728685117271,0.29150039715049214,0.48052547546434965,0.5194745245409988
29.94991710386718,-0.03445398143664603,0.3028410900998209,0.48011996349602776,0.5198800365093225
29.95485092223054,-0.060313680085600785,0.3124593860089097,0.479985059992906,0.5200149400124464
29.959784740593907,-0.037742720428029716,0.3162355325543281,0.479868268238321,0.5201317317670328
29.964718558957273,-0.06166277110544924,0.3252815465625649,0.47989093309328695,0.5201090669120674
29.969652377320642,-0.037919329688894735,0.322781146052521,0.47994705509734525,0.5200529449080113
29.974586195684008,-0.06109420936986107,0.3158530866132922,0.4799531884803697,0.5200468115249873
29.979520014047374,-0.03798949312763185,0.33089329608071066,0.47968260124696677,0.5203173987583907
29.98445383241074,-0.06094651698111406,0.33343318280495715,0.47982072299935896,0.5201792770059979
29.989387650774102,-0.036087804322776404,0.326880453306055,0.4796680758806924,0.5203319241246664
29.99432146913747,-0.061458595274894605,0.3156448783943845,0.479641416434033,0.5203585835713271
29.999255287500837,-0.036726743034708624,0.3092155157530446,0.47954831703357775,0.5204516829717837
30.004189105864203,-0.05803970513124183,0.30209085412954023,0.4794682950696219,0.5205317049357414
30.00912292422757,-0.0341397101359223,0.29212602650153,0.47912905802314076,0.5208709419822235
30.014056742590935,-0.056726379802185055,0.29508095199788587,0.4789016074665172,0.521098392538849
30.0189905609543,-0.0323808227023121,0.3045195395926666,0.47910618113547443,0.5208938188698918
30.023924379317666,-0.05566137580011452,0.3044513319233403,0.47905423402314073,0.5209457659822253
30.028858197681032,-0.03237425568642546,0.30382328210049125,0.4786698276983071,0.521330172307059
30.033792016044398,-0.05581171622432526,0.29293786927094245,0.4785567920346628,0.5214432079707052
30.038725834407764,-0.03440610426546356,0.28155886099886157,0.4784813300347768,0.5215186699705927
30.043659652771133,-0.05843123606403906,0.2807341997909601,0.47825072683465786,0.5217492731707126
30.048593471134495,-0.03496851370318533,0.2859204898312375,0.4780896081791991,0.521910391826174
30.05352728949786,-0.05895414087505265,0.2862300898572359,0.47799220210083687,0.5220077979045376
30.058461107861227,-0.03643700251362619,0.2799160032530287,0.47821642331198383,0.521783576693394
30.063394926224593,-0.06015151838814983,0.2807597559532243,0.47817265675738996,0.5218273432479903
30.068328744587962,-0.03904967045971607,0.2833540697403334,0.4782980408439243,0.5217019591614569
30.073262562951328,-0.06268968179817187,0.2756239712955528,0.4785452615603274,0.5214547384450547
30.078196381314694,-0.03890954831831151,0.26877266467015765,0.4785405965606444,0.5214594034447392
30.083130199678056,-0.06136062121660206,0.2510966748559392,0.47869939279295565,0.5213006072124311
30.088064018041422,-0.03515896015390873,0.2515882147475083,0.47838563049947214,0.5216143695059153
30.09299783640479,-0.059820061455844745,0.2390905347724221,0.4787547857732451,0.5212452142321401
30.097931654768157,-0.03396059167100997,0.23896357508746824,0.4783605655749031,0.5216394344304804
30.102865473131523,-0.05717144616258198,0.25026027839371245,0.47855940882737313,0.5214405911780092
30.10779929149489,-0.035253637938529016,0.26585563552422986,0.47855128157558596,0.5214487184297965
30.11273310985825,-0.06097013827241116,0.2758841434053785,0.478568812418019,0.521431187587363
30.11766692822162,-0.035753998633786366,0.2844115265348468,0.47869107988123605,0.5213089201241449
30.122600746584986,-0.0601502616697488,0.2728999342363974,0.4787194996925927,0.5212805003127876
30.127534564948352,-0.032861606810183186,0.2645725060127566,0.4786660754380023,0.5213339245673797
30.132468383311718,-0.05661541756166559,0.2630433854995652,0.47870094000957975,0.5212990599958032
30.137402201675084,-0.032615223507902406,0.2549532553099111,0.4786435084954144,0.5213564915099697
30.142336020038453,-0.05923978736556856,0.26201913406654825,0.4789364197330051,0.521063580272382
30.147269838401815,-0.03894871205951133,0.26851341655639066,0.4790255273253841,0.5209744726800053
30.15220365676518,-0.06155099844676885,0.28085765131958007,0.4791596871264669,0.5208403128789244
30.157137475128547,-0.0368047759339478,0.2910612437394605,0.47879928740296307,0.5212007126024331
30.162071293491913,-0.0668927693908678,0.2868939224647658,0.47870080770037954,0.5212991923050195
30.167005111855282,-0.04146777033232001,0.2762824006077848,0.47862763064792707,0.521372369357476
30.171938930218648,-0.06646581339854211,0.2651700972555574,0.47890254361367013,0.5210974563917344
30.17687274858201,-0.04049470377105052,0.2646795144849788,0.4793327080180221,0.5206672919873815
30.181806566945376,-0.06663067085429596,0.2483219013041524,0.4793760835573031,0.5206239164481004
30.18674038530874,-0.04439735425342918,0.23517739260712908,0.4796285506688936,0.5203714493365085
30.19167420367211,-0.06892300842364875,0.23946814077663484,0.47949166257548365,0.5205083374299174
30.196608022035477,-0.04156168085068303,0.2298082162671687,0.4792496047883665,0.5207503952170349
30.201541840398843,-0.0711149792034168,0.22447223904425279,0.479123399946917,0.5208766000584856
30.206475658762205,-0.044265315970335416,0.22844789620308248,0.4791987376225019,0.5208012623829
30.21140947712557,-0.06722188002053761,0.2304162825197208,0.47927525121057635,0.5207247487948267
30.21634329548894,-0.03578986173399937,0.23435922684548044,0.4794782201779047,0.5205217798274986
30.221277113852306,-0.06313121565764644,0.2376956489991892,0.47968056898394074,0.5203194310214638
30.226210932215672,-0.03729178219279523,0.24837446612954395,0.4798449624257518,0.5201550375796541
30.231144750579038,-0.06616733845107414,0.260241508544515,0.4796289928095396,0.5203710071958666
30.236078568942403,-0.04091125457936573,0.26384977318871866,0.47954209739863574,0.5204579026067718
30.24101238730577,-0.07184156343399585,0.2707176305668465,0.47970982672112816,0.5202901732842812
30.245946205669135,-0.041742232883275276,0.26213320524805006,0.4798031581523718,0.5201968418530358
30.2508800240325,-0.07273624923184184,0.25934345435015177,0.47931092747829523,0.5206890725271073
30.255813842395867,-0.04275069106138894,0.25805326779479554,0.47938969341901994,0.5206103065863777
30.260747660759233,-0.06435511242087058,0.25792703078862905,0.4792526382536854,0.5207473617517127
30.265681479122602,-0.036398610455390404,0.25847666343261183,0.47935701380000173,0.5206429862053978
30.270615297485964,-0.058613829601968925,0.2604042044000339,0.4796512403569187,0.5203487596484818
30.27554911584933,-0.026703490889247693,0.25844963102405993,0.47975870539289317,0.5202412946125089
30.280482934212696,-0.051905805591587396,0.2541080232071388,0.47995641557703167,0.5200435844283711
30.28541675257606,-0.02991851701182443,0.24495647939897958,0.47995641497359465,0.5200435850318097
30.29035057093943,-0.06298088877657788,0.24138209024773916,0.4803768700264092,0.5196231299789957
30.295284389302797,-0.03957113952666605,0.25020761001020253,0.47991756610693515,0.5200824338984708
30.30021820766616,-0.06674648225240448,0.2648263504676185,0.47960704399846876,0.520392956006937
30.305152026029525,-0.040366795973351015,0.2752671238010307,0.479317097953549,0.5206829020518571
30.31008584439289,-0.06793790062677199,0.271332745478426,0.47934877903342593,0.5206512209719798
30.31501966275626,-0.040806776712077705,0.2591424678385417,0.47983556974734315,0.5201644302580616
30.319953481119626,-0.06137216339890483,0.2601236050165276,0.4795412059450193,0.5204587940603845
30.32488729948299,-0.0371038665988658,0.26460364964169325,0.47910805135483187,0.5208919486505704
30.329821117846357,-0.06535889592100827,0.2635256940448701,0.47909921083568713,0.5209007891697145
30.33475493620972,-0.047648306978242363,0.2644214052915466,0.4788546631260601,0.5211453368793451
30.33968875457309,-0.06972863085809099,0.2652471893917749,0.47884383187352986,0.5211561681318791
30.344622572936455,-0.05000659130202116,0.26379002223844855,0.47874725157414594,0.5212527484312672
30.34955639129982,-0.06468577568470088,0.27613234601857206,0.47871203916378974,0.5212879608416273
30.354490209663187,-0.034707343796282375,0.281747063332541,0.47888257264649936,0.5211174273589194
30.359424028026552,-0.05720608209082474,0.2886341165250126,0.47880021621949564,0.5211997837859269
30.364357846389918,-0.04083245941965301,0.29991143256931074,0.47878679559156967,0.5212132044138545
30.369291664753284,-0.07280263986768834,0.30449800421201256,0.47864801923325445,0.5213519807721705
30.37422548311665,-0.05200336967678571,0.29988247844865923,0.47886760674420065,0.5211323932612267
30.379159301480016,-0.06820589426260125,0.28897319187270765,0.47873052497921564,0.5212694750262123
30.38409311984338,-0.04447079164174858,0.2941593844049535,0.4784190440793594,0.521580955926069
30.38902693820675,-0.06689189576985088,0.29666908033296124,0.47826819684343536,0.5217318031619917
30.393960756570117,-0.05037310179466495,0.29838025275271274,0.478238483383342,0.5217615166220848
30.39889457493348,-0.07087714302566403,0.29323139038744944,0.47770605752632617,0.5222939424791011
30.403828393296845,-0.059718589373993776,0.27984785027569,0.4777867289264241,0.522213271079002
30.40876221166021,-0.0732615441325711,0.2638361182445865,0.4779919602386205,0.5220080397668037
30.41369603002358,-0.049176047405838225,0.24913701026448629,0.4781425525188915,0.5218574474865314
30.418629848386946,-0.0637954283767709,0.25121916104055914,0.4778564234252275,0.5221435765801982
30.42356366675031,-0.0631233287128059,0.2541114206911482,0.47765945057506193,0.5223405494303652
30.428497485113674,-0.07471138211973467,0.25837876499409185,0.47762882849848226,0.5223711715069467
30.43343130347704,-0.05725916463525776,0.2646596230726089,0.4776652256995508,0.522334774305879
30.43836512184041,-0.06999613935976819,0.2773162706265614,0.47752375232181804,0.522476247683613
30.443298940203775,-0.05541631862482395,0.2902758915241483,0.4773510943766176,0.5226489056288169
30.44823275856714,-0.06482444107325072,0.29599946825434365,0.4773535056100938,0.5226464943953428
30.453166576930506,-0.05962126723596012,0.29129196893813936,0.47743940634927795,0.522560593656161
30.45810039529387,-0.07136349403046743,0.26153010856080183,0.47792853070725555,0.5220714692981852
30.463034213657238,-0.06514888579744589,0.251972876369407,0.4781429990236659,0.5218570009817758
30.467968032020604,-0.0727677782609153,0.25854365956451797,0.4781487517370748,0.5218512482683689
30.47290185038397,-0.06134724219397044,0.26784395342774686,0.47805852685966493,0.5219414731457804
30.477835668747336,-0.06437243298162482,0.27032808774282324,0.4779150608674286,0.5220849391380171
30.4827694871107,-0.0611367147562752,0.2718244138721734,0.4780677532566868,0.521932246748759
30.48770330547407,-0.07999520425969646,0.2803765564663504,0.47816953662596434,0.5218304633794831
30.492637123837433,-0.06398521098280463,0.27922386391611764,0.4781577741929409,0.5218422258125076
30.4975709422008,-0.06695753534925925,0.2782674976826417,0.47834421163090646,0.5216557883745437
30.502504760564165,-0.06108999919761574,0.28211951619310155,0.4780254508105897,0.5219745491948614
30.50743857892753,-0.07222944320766951,0.2802999266944844,0.47778893034900805,0.5222110696564443
30.512372397290896,-0.06071545938710098,0.2698906348296856,0.4776312014905294,0.5223687985149239
30.517306215654266,-0.07634845410156696,0.2618752846629451,0.477602719587424,0.5223972804180314
30.522240034017628,-0.057393273227445876,0.2450407105593909,0.4775602656682211,0.5224397343372346
30.527173852380994,-0.06885835273238118,0.24666311690529785,0.47746655303490004,0.522533446970556
30.53210767074436,-0.06288465524285826,0.25762141969493196,0.4772366094492792,0.5227633905561779
30.537041489107725,-0.07275887675937409,0.2682655108533787,0.4773367433586303,0.522663256646829
30.541975307471095,-0.06375215360080674,0.26716551345816936,0.4774484682663113,0.5225515317391488
30.54690912583446,-0.06967114968714434,0.26913452524240605,0.4776667830274482,0.5223332169780143
30.551842944197826,-0.06959455596533932,0.2785968518808493,0.47758837631856793,0.5224116236868963
30.55677676256119,-0.07468239905590003,0.28373220563928375,0.47765961813805496,0.5223403818674117
30.561710580924554,-0.069717567369608,0.2849130591609111,0.4775613346707655,0.5224386653347045
30.566644399287924,-0.06646160984877696,0.2852034085717452,0.4779534831337873,0.5220465168716847
30.57157821765129,-0.0695006394359265,0.2860924822549042,0.47785054110447717,0.5221494589009952
30.576512036014655,-0.07275879171970495,0.27471420680015274,0.4777428630084392,0.5222571369970351
30.58144585437802,-0.07292659585559072,0.27060973261045534,0.47764371048402593,0.52235628952145
30.586379672741383,-0.07533511177370951,0.2611931284658517,0.47733240440018576,0.522667595605293
30.591313491104753,-0.07266403800998204,0.2612482733691089,0.4775887142236483,0.5224112857818289
30.59624730946812,-0.06668553277701776,0.2619858182424595,0.47779489471243847,0.5222051052930367
30.601181127831484,-0.06778130918337387,0.27678922554114427,0.4777184176429764,0.5222815823624978
30.60611494619485,-0.07462649841545327,0.2839389881102741,0.4777067558195129,0.5222932441859617
30.611048764558216,-0.08050488271517234,0.275468321546247,0.47788837151024266,0.5221116284952323
30.615982582921582,-0.07254845171545234,0.2781921832725835,0.4778652054488272,0.522134794556646
30.620916401284948,-0.06909108835906261,0.27451972377558936,0.4781762453027865,0.5218237547026867
30.625850219648314,-0.0611739016465793,0.2675452323447959,0.47816156941632443,0.52183843058915
30.63078403801168,-0.0757783026637738,0.25674479349591306,0.4783350848906419,0.521664915114835
30.635717856375045,-0.07944261295110086,0.2578709082008205,0.47861235414600656,0.5213876458594714
30.640651674738415,-0.0824130890946475,0.24790174981378457,0.47869016081637583,0.5213098391891033
30.64558549310178,-0.07583628229813674,0.2503545399745667,0.47849390798931274,0.5215060920161708
30.650519311465143,-0.06700652643287834,0.2582365876167,0.47799338491173066,0.5220066150937541
30.65545312982851,-0.06865432625178948,0.26304933998349883,0.4780196906851792,0.5219803093203099
30.660386948191874,-0.06872548146274625,0.264666417734193,0.47796648431779976,0.5220335156876934
30.665320766555244,-0.07138183711340831,0.2621546537619153,0.477641055051429,0.5223589449540676
30.67025458491861,-0.06942690102576272,0.2654891676694327,0.4775769104953607,0.5224230895101397
30.675188403281975,-0.07733878729436473,0.2720000853258988,0.4772817356039576,0.5227182644015417
30.680122221645338,-0.07603837586664863,0.25867917732818163,0.47704595996521576,0.5229540400402821
30.685056040008703,-0.07022923257503642,0.24845373833657902,0.4770194095943268,0.5229805904111697
30.689989858372073,-0.06528920886683198,0.23584743262547037,0.47721013544634155,0.5227898645591544
30.69492367673544,-0.06849436558780334,0.23144001664919892,0.47759615557605495,0.5224038444294403
30.699857495098804,-0.07643541338671347,0.23246019578577684,0.47744345232800967,0.5225565476774866
30.70479131346217,-0.07523089653821773,0.23272477896697752,0.4774445017089784,0.5225554982965182
30.709725131825532,-0.07169035759295146,0.22392364898669428,0.4775145341698818,0.5224854658356152
30.714658950188902,-0.06622512129558215,0.2244884836795903,0.47755710066349677,0.5224428993420009
30.719592768552268,-0.0657936414061425,0.22203692472421682,0.4775316309816876,0.5224683690238113
30.724526586915633,-0.0643424789488666,0.23471830113565273,0.4775018034829579,0.5224981965225423
30.729460405279,-0.06560770863489304,0.23885097626784935,0.4774554722538845,0.5225445277516166
30.734394223642365,-0.06758000165885647,0.2350255205359766,0.4774527880571489,0.5225472119483537
30.739328042005734,-0.07362946528526425,0.23601205024002717,0.4774177040297473,0.5225822959757568
30.744261860369097,-0.061229458945312835,0.2455502383151282,0.4775575301639094,0.5224424698415946
30.749195678732463,-0.06298440008631465,0.25647518030308125,0.4775037001183764,0.5224962998871225
30.75412949709583,-0.061903013935848385,0.2513539881851196,0.47709685214448233,0.5229031478610121
30.759063315459194,-0.06699650290814081,0.23752618368270992,0.47680710131561277,0.52319289868988
30.763997133822564,-0.06719377490087039,0.2355033146936114,0.47684370602907267,0.5231562939764214
30.76893095218593,-0.06687255426320704,0.23469025719972172,0.47689173737754514,0.5231082626279501
30.77386477054929,-0.06286256401449371,0.2358575982888796,0.4770080823308216,0.5229919176746743
30.778798588912657,-0.06145969578298668,0.22823236226296076,0.47717643615481775,0.5228235638506795
30.783732407276023,-0.05527249066674111,0.23826505439440504,0.47730046249034475,0.5226995375151544
30.788666225639393,-0.05699282273380171,0.25417392964032026,0.47720418620563876,0.5227958137998603
30.79360004400276,-0.05347305035519384,0.259595855554262,0.4772819434228042,0.5227180565826955
30.798533862366124,-0.06051451466396302,0.25266944965468235,0.4773935005566488,0.5226064994488508
30.80346768072949,-0.06566627222307407,0.25616218518150974,0.47760548665730007,0.5223945133482006
30.808401499092852,-0.07140313264338666,0.2570861882074948,0.4777579149315494,0.5222420850739511
30.81333531745622,-0.06896268134180508,0.2605996908607419,0.4779111534439167,0.522088846561583
30.818269135819587,-0.07547477100423777,0.2507965032691261,0.4774614372231365,0.5225385627823617
30.823202954182953,-0.072230672584829,0.2346650827609985,0.47755315514584973,0.5224468448596482
30.82813677254632,-0.06998818576577052,0.22859871159419737,0.47724824543036576,0.5227517545751309
30.833070590909685,-0.06393149684041093,0.2186260420994299,0.47719169700757236,0.5228083029979266
30.83800440927305,-0.0669429611844585,0.21567183285516373,0.4772067528334846,0.522793247172018
30.842938227636417,-0.0612030464187758,0.23235421186436703,0.4773069223916171,0.5226930776138878
30.847872045999782,-0.06472453543839825,0.25241754999350063,0.47738163096773123,0.5226183690377788
30.852805864363148,-0.06277184898292737,0.27391016015195946,0.4772262371297175,0.5227737628757946
30.857739682726514,-0.0656491467950943,0.29235896092860697,0.4769952434546982,0.5230047565508168
30.862673501089883,-0.061219357398061634,0.30467593263234455,0.4771603389309884,0.5228396610745292
30.867607319453246,-0.06266140661970841,0.3162351430288529,0.477350807035449,0.522649192970069
30.87254113781661,-0.055986181066097665,0.30869360486708436,0.47756878624394794,0.5224312137615713
30.877474956179977,-0.059085294077507934,0.300715390004231,0.47757273100407605,0.522427269001445
30.882408774543343,-0.05518356687159962,0.30143019960562273,0.4773029624542774,0.5226970375512433
30.887342592906712,-0.060461871524211924,0.3158250491389951,0.4772983462183806,0.522701653787139
30.89227641127008,-0.05473091731556595,0.3231845720761426,0.47722720574492683,0.5227727942605924
30.897210229633444,-0.060225778035065236,0.33383064413593727,0.4772559155939425,0.5227440844115766
30.902144047996806,-0.05531174747754954,0.3372416514092718,0.4772028897780818,0.5227971102274358
30.907077866360172,-0.061563472567036294,0.3269044646657803,0.4770866105313132,0.5229133894742031
30.91201168472354,-0.056780282709445,0.3107668711242409,0.4771036573706492,0.5228963426348648
30.916945503086907,-0.06306348903784002,0.30700541192317327,0.4772309012225737,0.5227690987829411
30.921879321450273,-0.057579965660136095,0.29495132449754996,0.4772718080123484,0.5227281919931692
30.92681313981364,-0.0643830368126671,0.27675991233591296,0.47727367479312405,0.5227263252123955
30.931746958177,-0.0612958875484128,0.2680779899480469,0.477297135592447,0.5227028644130735
30.93668077654037,-0.06718032727575249,0.26608403818814547,0.4770111096577828,0.5229888903477385
30.941614594903736,-0.06232986123439317,0.2574653936145576,0.4774210764079912,0.5225789235975323
30.946548413267102,-0.06774291013809233,0.2588339332466358,0.47756940279230575,0.5224305972132212
30.951482231630468,-0.0635737497730649,0.2697379062488596,0.4774509607398697,0.5225490392656583
30.956416049993834,-0.06746734859494058,0.28206927515201824,0.4775865838862741,0.5224134161192567
30.961349868357203,-0.06330685405989896,0.28844280555844426,0.47728498430759086,0.522715015697941
30.966283686720566,-0.07046797047193944,0.2880246195289968,0.4770046185221334,0.5229953814833995
30.97121750508393,-0.06480170547244946,0.28903009775941807,0.4770757882129284,0.5229242117926064
30.976151323447297,-0.07024361540446235,0.30380615009028034,0.4771409036162953,0.5228590963892398
30.981085141810663,-0.06521500156979834,0.32512059559238127,0.4770593680001862,0.5229406320053488
30.986018960174032,-0.070731668366487,0.32918181677759845,0.4771831225078356,0.5228168774976995
30.990952778537398,-0.06547954502192249,0.33538857402825445,0.4769472684454682,0.5230527315600686
30.99588659690076,-0.06832451788487914,0.3349180975898918,0.4768376655251279,0.5231623344804102
31.000820415264126,-0.06303813343846398,0.3251065969208677,0.4770318172448089,0.5229681827607309
31.005754233627492,-0.06844742420723925,0.30830887984452227,0.47674009256469524,0.5232599074408456
31.01068805199086,-0.06333312812601088,0.29537710832368586,0.4766684789773158,0.5233315210282268
31.015621870354227,-0.06853656259676981,0.28483267913633054,0.47641568592630035,0.5235843140792439
31.020555688717593,-0.06209739688341319,0.28076182745587663,0.47620014995082616,0.5237998500547174
31.025489507080955,-0.06789908251013087,0.26051918156999293,0.4763722168450714,0.5236277831604722
31.03042332544432,-0.06314456614019323,0.2544957741333259,0.4768998642293649,0.5231001357761798
31.03535714380769,-0.06715297709902131,0.26578757984609563,0.47699266607435603,0.5230073339311907
31.040290962171056,-0.06007320799293371,0.27500759695211485,0.4771287917100976,0.5228712082954494
31.045224780534422,-0.06348291127674935,0.27216488636902936,0.4772467950703153,0.5227532049352334
31.050158598897788,-0.056491328453193906,0.26822649441863355,0.47756364654403893,0.5224363534615116
31.055092417261154,-0.06059210869387237,0.26235823074852355,0.47778501045705996,0.5222149895484927
31.06002623562452,-0.05518921797337632,0.2656107726577497,0.47768091153228043,0.5223190884732751
31.064960053987885,-0.06075338809820338,0.2662033171116623,0.47763869691254257,0.5223613030930153
31.06989387235125,-0.056331891127871125,0.2610239853935499,0.4776526283936253,0.5223473716119332
31.074827690714617,-0.060406082883068424,0.2513748275368348,0.47774467652038183,0.5222553234851786
31.079761509077983,-0.05521140334983114,0.2433983701279564,0.478082856514117,0.5219171434914448
31.08469532744135,-0.06026038776052256,0.24296153721270436,0.47836749184940447,0.5216325081561601
31.089629145804714,-0.0558424313121972,0.24533051465613087,0.47849985197648737,0.5215001480290772
31.09456296416808,-0.060752487062258574,0.24259787226293422,0.4786861987153374,0.5213138012902248
31.099496782531446,-0.05644019984334343,0.2513875468102874,0.47878902754006963,0.5212109724654906
31.104430600894812,-0.062304992915782294,0.25469709085051984,0.47870992880948743,0.5212900711960732
31.109364419258178,-0.059085631774989135,0.2608120273036949,0.4786703941506627,0.5213296058548973
31.114298237621547,-0.06738603236168063,0.2601034996047977,0.4787703872399096,0.5212296127656488
31.119232055984913,-0.06081625111584815,0.2545166158139075,0.4792135802872844,0.5207864197182737
31.124165874348275,-0.06707577748169252,0.25460695863318344,0.4789641009180815,0.5210358990874766
31.12909969271164,-0.06205981114570318,0.25661317195350963,0.47881869827422313,0.5211813017313369
31.134033511075007,-0.06781314719839235,0.25532658434195843,0.4787959574690428,0.5212040425365186
31.138967329438376,-0.06152393409754097,0.25691796432463154,0.47891541312314034,0.5210845868824215
31.143901147801742,-0.06694896700223738,0.25444811125493083,0.47868282672042545,0.52131717328514
31.148834966165108,-0.059675618106628914,0.25962943532920785,0.47837672417225463,0.5216232758333126
31.15376878452847,-0.06378565100258139,0.2700915533257265,0.47838742860990735,0.5216125713956633
31.158702602891836,-0.056431960420423206,0.26616020404223234,0.47841561908309693,0.5215843809224776
31.163636421255205,-0.06659848598047954,0.24654763674555824,0.4788113815158698,0.5211886184897075
31.16857023961857,-0.06178039653856993,0.2467531186724023,0.47856553155914805,0.5214344684464333
31.173504057981937,-0.0663546053128903,0.24197344636862625,0.47868724044929123,0.5213127595562906
31.178437876345303,-0.061870470675372095,0.25051753429867935,0.47921020867069936,0.5207897913348812
31.183371694708665,-0.07029500357425636,0.25668480259559623,0.47933303833053725,0.5206669616750429
31.188305513072034,-0.06902898450863337,0.2640773888982378,0.47983337587280095,0.5201666241327784
31.1932393314354,-0.07627867843509847,0.2659385744949525,0.4797009338852902,0.5202990661202876
31.198173149798766,-0.06764290666735785,0.27614051066042883,0.47984142432923377,0.5201585756763447
31.203106968162132,-0.06825361930570803,0.28366903847143266,0.48017023602108294,0.5198297639844963
31.208040786525498,-0.06557206995910422,0.2869162041273269,0.4803052348130115,0.5196947651925684
31.212974604888867,-0.07142447247338977,0.2867602739013587,0.48038705915467694,0.5196129408509038
31.21790842325223,-0.06656315910531496,0.29014878895051405,0.4805088136628281,0.5194911863427532
31.222842241615595,-0.07350482516617995,0.28823609313658627,0.48055525681519257,0.5194447431903896
31.22777605997896,-0.07209556803878318,0.2687584183379223,0.4803585469817104,0.5196414530238728
31.232709878342327,-0.0773820573710026,0.24835688441321147,0.4804133520142259,0.519586647991358
31.237643696705696,-0.07002481534570043,0.22909554999420378,0.48058929041564674,0.5194107095899384
31.242577515069062,-0.06657432890005001,0.21562190007376977,0.480455156719258,0.5195448432863286
31.247511333432424,-0.06459962749684985,0.2147617212609427,0.48056359585079916,0.5194364041547834
31.25244515179579,-0.06692476576199997,0.22028402527374066,0.4806217643932579,0.5193782356123203
31.257378970159156,-0.06664923550003155,0.22888262058238087,0.4804182056024628,0.519581794403112
31.262312788522525,-0.07165320236783879,0.2343113107152697,0.4808719308384204,0.519128069167156
31.26724660688589,-0.07075205417063625,0.24278518532226248,0.4808974831656409,0.5191025168399366
31.272180425249257,-0.06990039755892342,0.24791219551350607,0.48090730003141613,0.5190926999741627
31.27711424361262,-0.06820392073065899,0.24623339332637303,0.48095437592029283,0.5190456240852872
31.282048061975985,-0.06527198707012548,0.25862864515861417,0.480989202269198,0.5190107977363827
31.286981880339354,-0.06709630655911268,0.2698890699589838,0.48085755976838734,0.5191424402371944
31.29191569870272,-0.07323804149011665,0.2748979476883789,0.48085568693162406,0.5191443130739581
31.296849517066086,-0.07071541801325588,0.26308340073526376,0.4807435114335305,0.5192564885720524
31.30178333542945,-0.06855052462592595,0.257227315088466,0.48051566903311477,0.5194843309724687
31.306717153792817,-0.06362054222933952,0.25947066728714324,0.4800466471218807,0.5199533528837035
31.311650972156183,-0.06406535494802351,0.26284880576361735,0.4800758296789921,0.5199241703265911
31.31658479051955,-0.06527814357730052,0.2589297109116444,0.4801365316240079,0.5198634683815739
31.321518608882915,-0.07758641715599475,0.2558991900588364,0.48002775423961297,0.5199722457659679
31.32645242724628,-0.06731003370711336,0.2525970693438304,0.4799673568665473,0.5200326431390321
31.331386245609647,-0.0627345716729454,0.2525232417531918,0.4799409524415228,0.5200590475640575
31.336320063973016,-0.06113677170097028,0.2688220088044711,0.47972615557132287,0.520273844434261
31.341253882336378,-0.07284427723917415,0.27593729932592503,0.4796685512206955,0.520331448784892
31.346187700699744,-0.06975182264428742,0.2794868037744196,0.4796184962963956,0.5203815037091966
31.35112151906311,-0.07070489191545434,0.28156734789200905,0.47949985896628816,0.5205001410393066
31.356055337426476,-0.07153935961246254,0.2842135927800712,0.4799610480266781,0.5200389519789194
31.360989155789845,-0.0781155989603794,0.2845176857339968,0.47985710673397397,0.5201428932716263
31.36592297415321,-0.07430259205364105,0.2829377341753499,0.4800283534886269,0.519971646516975
31.370856792516577,-0.06674244529621964,0.28386527022981023,0.4800317412036121,0.5199682588019908
31.37579061087994,-0.06071544040622146,0.2968860044078909,0.48027845048105533,0.51972154952455
31.380724429243305,-0.07666461488839638,0.30795803769444857,0.4800877933571463,0.5199122066484592
31.385658247606674,-0.07714273306632662,0.3009072315751883,0.48006836033798905,0.5199316396676159
31.39059206597004,-0.07606329911168834,0.2963278940271607,0.48011834722572067,0.5198816527798834
31.395525884333406,-0.06238715356329335,0.2828008304760427,0.47984713002334906,0.5201528699822553
31.40045970269677,-0.07551887080954649,0.2869227774054341,0.47926910728475053,0.5207308927208537
31.405393521060134,-0.07235312151059238,0.2964532894571923,0.4793643855764785,0.5206356144291245
31.410327339423503,-0.080207483816313,0.29955954402421786,0.4792616771269566,0.5207383228786445
31.41526115778687,-0.07319367370466016,0.2931589933688554,0.4793987716135777,0.5206012283920232
31.420194976150235,-0.08025726664121918,0.2978828811482972,0.47954431243710394,0.5204556875685
31.4251287945136,-0.06930280353218973,0.2909146038804665,0.4793784686588309,0.5206215313467745
31.430062612876966,-0.0676721207745114,0.27234620057083686,0.47936179943857676,0.5206382005670298
31.434996431240332,-0.06750337865284706,0.2684616426332692,0.4791518719655856,0.5208481280400218
31.439930249603698,-0.07976179252420841,0.2621076463464781,0.4791277263310972,0.5208722736745125
31.444864067967064,-0.07643799758024453,0.257835807360884,0.4792763524555751,0.5207236475500377
31.44979788633043,-0.0735157475761548,0.26501318892653103,0.4789727769454008,0.5210272230602139
31.454731704693796,-0.06321218786925269,0.2699453354052451,0.4788171290943872,0.5211828709112301
31.459665523057165,-0.08400747929805022,0.27823972286272464,0.47903134017618093,0.5209686598294381
31.46459934142053,-0.07958489202031872,0.2820802777315172,0.47894204217028163,0.5210579578353385
31.469533159783893,-0.07850332127555674,0.27047126882738665,0.47894584031726256,0.5210541596883597
31.47446697814726,-0.06643987272061865,0.27435269660562317,0.47844958491991885,0.5215504150857043
31.479400796510625,-0.08524586944279867,0.2641950226826159,0.478174729319163,0.5218252706864601
31.484334614873994,-0.07856967689527475,0.25368374449251424,0.4783492614016039,0.5216507386040199
31.48926843323736,-0.08423983065582023,0.25715456147211735,0.478497594461342,0.5215024055442836
31.494202251600726,-0.07013744729987667,0.2737827086731266,0.4784345539318731,0.5215654460737538
31.499136069964088,-0.08515406628492815,0.29014785745417593,0.47787405655526355,0.5221259434503643
31.504069888327454,-0.07622101912376585,0.3001521705931198,0.4776419272899283,0.5223580727157008
31.509003706690823,-0.0854108437387563,0.29386637365472895,0.4773834983967187,0.522616501608912
31.51393752505419,-0.06999593161361102,0.2836500865560823,0.4772405972635739,0.5227594027420582
31.518871343417555,-0.08490923084045614,0.2841484591564345,0.4770279473886656,0.5229720526169681
31.52380516178092,-0.06923244738928007,0.2895392800737106,0.47720636507171554,0.5227936349339181
31.528738980144286,-0.0923035537840356,0.292084996616202,0.47703273236931937,0.5229672676363144
31.533672798507652,-0.07885114289219965,0.28466249858764914,0.47692060330976566,0.5230793966958699
31.538606616871018,-0.0840023003628049,0.286657431936733,0.4768079033270491,0.5231920966785879
31.543540435234384,-0.07000304277137728,0.2812371844169209,0.4766727801805009,0.5233272198251377
31.54847425359775,-0.09353271456252943,0.2763921544051026,0.4766969340618138,0.523303065943827
31.553408071961115,-0.07694852083052035,0.27103369441478753,0.47655108476109914,0.5234489152445436
31.558341890324485,-0.0938524603165918,0.2683063761137244,0.4770279016855183,0.5229720983201274
31.563275708687847,-0.07905578865242957,0.2650854259437097,0.47697766276786746,0.5230223372377812
31.568209527051213,-0.09108603042352517,0.26371750150377143,0.47683369868536846,0.5231663013202815
31.57314334541458,-0.07272294055214835,0.2667878410853726,0.47694034898709575,0.5230596510185549
31.578077163777944,-0.08839439078819428,0.2719944467046668,0.47703034581433285,0.5229696541913199
31.583010982141314,-0.08154925395015356,0.27003588307657705,0.47741350070086236,0.5225864993047922
31.58794480050468,-0.09380540305475411,0.2799299487749935,0.477208217806259,0.5227917821993971
31.592878618868042,-0.08060973524641467,0.2962529607194467,0.4768053410925651,0.5231946589130889
31.597812437231408,-0.08864495529767077,0.3000239728332623,0.4769563647988438,0.5230436352068092
31.602746255594774,-0.07605294335116035,0.3136855465644487,0.4768732002070644,0.5231267997985871
31.607680073958143,-0.09057024253194167,0.32218887223806425,0.4772057119091515,0.5227942880965003
31.61261389232151,-0.0775857940481608,0.3053840098736918,0.476817306318642,0.5231826936870101
31.617547710684875,-0.0882925244997329,0.2925906392031921,0.4768139593057073,0.5231860406999433
31.62248152904824,-0.07901011956996473,0.27449859736659704,0.4767554478644602,0.5232445521411908
31.627415347411603,-0.09296475432963959,0.25473142944444094,0.4769787326521255,0.5230212673535277
31.632349165774972,-0.08044772721906293,0.24504024726343052,0.47731843373938304,0.5226815662662713
31.637282984138338,-0.09018854494205775,0.24370676177929865,0.47771770206929276,0.5222822979363633
31.642216802501704,-0.07426060294010325,0.25464842074279653,0.4776618111243474,0.5223381888813107
31.64715062086507,-0.09489531103995881,0.25073150225231067,0.47758222202236494,0.5224177779832965
31.652084439228435,-0.08168168834873252,0.2331262769716303,0.47764107568929787,0.5223589243163655
31.657018257591798,-0.09363918398549723,0.22065970214931088,0.47755934496493646,0.5224406550407317
31.661952075955167,-0.07418486439547593,0.22661502913474876,0.4773681402906624,0.5226318597150095
31.666885894318533,-0.08956518919932625,0.23058406833533268,0.4773519564180109,0.5226480435876645
31.6718197126819,-0.07551618161640537,0.22862011940715143,0.47728355389582283,0.5227164461098549
31.676753531045264,-0.09001265825383159,0.22442470878752566,0.4771041956316532,0.522895804374023
31.68168734940863,-0.08007585969735849,0.2302075577424895,0.4772181932257805,0.5227818067798948
31.686621167772,-0.09791568674560379,0.2378912101784492,0.4772456164062543,0.5227543835994198
31.691554986135362,-0.07687268737529418,0.23807183902592846,0.47735121924271084,0.522648780762962
31.696488804498728,-0.09435805333525003,0.22884180906083426,0.47711176355938884,0.5228882364462851
31.701422622862093,-0.07552332593619483,0.2105059573682724,0.47698368054622237,0.5230163194594517
31.70635644122546,-0.08868080773084028,0.2202669670150226,0.4775050229940026,0.522494977011671
31.71129025958883,-0.0791519354451383,0.23222531969565907,0.4772286654747574,0.5227713345309172
31.716224077952194,-0.09803909103973883,0.2450385586786984,0.47720555813243787,0.5227944418732376
31.721157896315557,-0.08372345266019905,0.25639036522216097,0.47722194684615504,0.5227780531595217
31.726091714678923,-0.09130244274464593,0.2715912565914544,0.47730302575388395,0.5226969742517944
31.73102553304229,-0.07040752062827355,0.28164188887045194,0.477083300096099,0.52291669990958
31.735959351405658,-0.0813057701372194,0.2839408208122914,0.47722587721480053,0.5227741227908801
31.740893169769024,-0.07497842337578206,0.2776372322768952,0.4771997133420099,0.5228002866636722
31.74582698813239,-0.09433775113234125,0.2672659373184092,0.47765912363419516,0.5223408763714853
31.75076080649575,-0.08198844681979825,0.27590793907145084,0.47777229503762597,0.5222277049680497
31.755694624859117,-0.08772076354118731,0.2813336384998705,0.4776417778528973,0.5223582221527736
31.760628443222487,-0.06977855439951253,0.28025404820508676,0.47733006301236175,0.5226699369933093
31.765562261585853,-0.07988203661483237,0.26666047723929914,0.4774816705252753,0.5225183294803964
31.77049607994922,-0.0687602812233858,0.267954295588709,0.47743391137391333,0.5225660886317595
31.775429898312584,-0.08195813709391192,0.26688068588270214,0.47769544427304295,0.5223045557326309
31.78036371667595,-0.06391412749375244,0.2660935114185651,0.4776816236978682,0.5223183763078064
31.785297535039316,-0.08036028118799762,0.270078690845076,0.4775530630129131,0.5224469369927626
31.79023135340268,-0.06627605784475384,0.2669510900647751,0.477674071359673,0.522325928646004
31.795165171766048,-0.08389191174198048,0.26298300904472877,0.4778188180086549,0.5221811819970222
31.800098990129413,-0.07161207745431719,0.2577315623671965,0.4778658325803517,0.5221341674253258
31.80503280849278,-0.08949527183431373,0.26672697486581365,0.4778679090225995,0.5221320909830789
31.80996662685615,-0.07544781040251745,0.2693873053459651,0.47780904252407125,0.5221909574816059
31.81490044521951,-0.08751623128965931,0.26752290164655557,0.4778091256276018,0.5221908743780752
31.819834263582877,-0.07215877214857802,0.26107643304274436,0.47750849835634424,0.5224915016493321
31.824768081946242,-0.09108884386818833,0.25876758372437164,0.4776461830425427,0.5223538169631324
31.829701900309608,-0.07626686120496667,0.2579021277239708,0.4778280209749326,0.5221719790307418
31.834635718672978,-0.08898676958667792,0.2630478283460327,0.47783154922902815,0.5221684507766498
31.839569537036343,-0.07376210200514718,0.27257633236521783,0.47792170220288016,0.5220782978028011
31.844503355399706,-0.08717968547695194,0.27467869922637983,0.47783416824493136,0.5221658317607535
31.84943717376307,-0.0719845411017597,0.270684467057891,0.47783194321780065,0.5221680567878881
31.854370992126437,-0.08605540923723692,0.27394673948706777,0.47789068266819207,0.5221093173374978
31.859304810489807,-0.07094603447197317,0.2740251998032031,0.47749589427151434,0.5225041057341794
31.864238628853172,-0.08597337248404952,0.2742649341188774,0.4779041643033456,0.5220958357023492
31.86917244721654,-0.07411106527406365,0.2758874423376846,0.4777829477715364,0.5222170522341597
31.874106265579904,-0.09082014001344979,0.27536367840107445,0.47787809586550273,0.5221219041401948
31.879040083943266,-0.07749152614566011,0.2780052506155929,0.4775054704289958,0.5224945295767028
31.883973902306636,-0.09436252743522033,0.28467211315102353,0.4774611563174976,0.5225388436882004
31.88890772067,-0.07788264330825379,0.29771858179111915,0.477344741488058,0.522655258517639
31.893841539033367,-0.09202348035620979,0.302139039510073,0.4772536378841627,0.5227463621215341
31.898775357396733,-0.07756871892897299,0.30832999098574665,0.47744297717600426,0.5225570228296924
31.9037091757601,-0.09173536918594248,0.3104919686731354,0.4774849923008919,0.5225150077048035
31.908642994123465,-0.0751775944568589,0.3087450454717846,0.47754813052683737,0.5224518694788555
31.91357681248683,-0.08907818183701184,0.3037873229675266,0.47769860033756856,0.5223013996681223
31.918510630850196,-0.07314730209780448,0.2941684649711037,0.47786196136794395,0.52213803863775
31.923444449213562,-0.08521559648020782,0.3050699844102665,0.47807084626685464,0.5219291537388409
31.928378267576928,-0.07251841073820682,0.3036089775094269,0.47825873206231206,0.5217412679433856
31.933312085940297,-0.08732820948549558,0.2972500110458782,0.4786759898698647,0.5213240101358336
31.938245904303663,-0.07366365291830555,0.285372309014761,0.4781859125940319,0.5218140874116678
31.943179722667026,-0.08671997660004147,0.2797091008624793,0.47855276795234103,0.5214472320533617
31.94811354103039,-0.0717608811993879,0.28834615691503757,0.4788689247065663,0.521131075299139
31.953047359393757,-0.0844575173546371,0.3039958337081476,0.47894582087462845,0.521054179131079
31.957981177757127,-0.07247055938090624,0.31429559021859843,0.4791013216575742,0.5208986783481354
31.962914996120492,-0.08760960129958872,0.31410208416565494,0.479008357122596,0.520991642883114
31.967848814483858,-0.0751073112183976,0.30670755847718306,0.47855408034337815,0.5214459196623334
31.97278263284722,-0.08740662977234886,0.29677650016906953,0.478759957819002,0.5212400421867112
31.977716451210586,-0.07334024048696258,0.28824483247845645,0.47852456762586437,0.521475432379849
31.982650269573956,-0.08765498771845477,0.2850858019858449,0.4785325604747349,0.5214674395309778
31.98758408793732,-0.07295907541489742,0.2724561279995703,0.4784980399457676,0.5215019600599462
31.992517906300687,-0.08825077277046976,0.27343622457168715,0.47851490021017623,0.521485099795539
31.997451724664053,-0.0730596316746417,0.2746126251405474,0.4784006428370924,0.5215993571686242
32.002385543027415,-0.08705578868942242,0.2720614684950831,0.478422186169402,0.5215778138363165
32.007319361390785,-0.07208765472295958,0.2689073825345593,0.478195080914388,0.5218049190913318
32.012253179754154,-0.08660341528056453,0.27738605418511547,0.47809126625420795,0.5219087337515136
32.017186998117516,-0.07295047799966879,0.28495849723519234,0.47811354090518593,0.5218864591005363
32.02212081648088,-0.08799200663872181,0.28070836769980834,0.47781678569156044,0.5221832143141616
32.02705463484425,-0.07502504858592174,0.2812091537094654,0.47813755226315174,0.5218624477425703
32.03198845320762,-0.08999746475587994,0.2870992057042247,0.4777823183357931,0.5222176816699304
32.03692227157098,-0.07583945067399683,0.29015429671856274,0.47782538023319204,0.5221746197725331
32.04185608993435,-0.08967978053486987,0.28747683063164226,0.477571640552765,0.5224283594529608
32.04678990829771,-0.07460236948213206,0.2875956055914875,0.47753061448848155,0.5224693855172462
32.05172372666107,-0.08904712473319198,0.2776687704657517,0.4773217533816569,0.5226782466240726
32.05665754502444,-0.07423670158539203,0.2667359989856295,0.4774462117874482,0.522553788218284
32.06159136338781,-0.08861169299848433,0.2725816042567073,0.47762363546653364,0.522376364539201
32.066525181751175,-0.07346329095035294,0.27917906336653286,0.4777086642318016,0.5222913357739352
32.071459000114544,-0.08749199713785703,0.2818398493278391,0.47782414870137485,0.5221758513043623
32.076392818477906,-0.0747304090108104,0.2805230661673109,0.47762795348709264,0.522372046518647
32.081326636841276,-0.0900972201859335,0.2879870925877893,0.47730543982061774,0.5226945601851234
32.08626045520464,-0.07515396505674604,0.29527659427751035,0.4773967120827007,0.5226032879230429
32.09119427356801,-0.08797152580277673,0.2937557220720449,0.47747788723587414,0.5225221127698678
32.09612809193137,-0.07338514109046042,0.29377870765424435,0.47752284719691496,0.5224771528088248
32.10106191029474,-0.08786023206737555,0.29336978402741126,0.4775783325689036,0.5224216674368348
32.10599572865811,-0.07308953463040271,0.2973760711067387,0.47756736437958286,0.5224326356261556
32.11092954702147,-0.08453789422827969,0.29062337324988197,0.4774293962651939,0.5225706037405439
32.11586336538483,-0.07101833341673167,0.2819656599754687,0.4773494271882283,0.5226505728175082
32.1207971837482,-0.08429647267432434,0.2706182300745286,0.477675855903764,0.5223241441019724
32.125731002111564,-0.07061912843681373,0.27103261510501786,0.47774952878936205,0.5222504712163757
32.130664820474934,-0.08326938512381493,0.26175777114805404,0.47764869755862227,0.5223513024471159
32.1355986388383,-0.06829500497294988,0.25585397907845714,0.4775597942334395,0.5224402057723002
32.140532457201665,-0.08141551247854839,0.24974890472931585,0.4781658088190411,0.5218341911867
32.14546627556503,-0.06895928548491558,0.2500117149203747,0.47829323893161857,0.5217067610741263
32.1504000939284,-0.08363476947529419,0.2473933335373146,0.4784805736515456,0.5215194263542007
32.155333912291766,-0.06995357463072077,0.24631860743775907,0.4785952738663157,0.5214047261394341
32.16026773065513,-0.08468848300191709,0.23383002711010092,0.47859123541327314,0.5214087645924805
32.1652015490185,-0.07185518689079527,0.2251423430429938,0.47883838503395465,0.5211616149718024
32.17013536738186,-0.08625429062844081,0.2025751505654702,0.47893664070193276,0.5210633593038277
32.17506918574522,-0.0729362132778281,0.19968133119154136,0.47902201774973663,0.5209779822560233
32.18000300410859,-0.08347650485471425,0.21301678471021634,0.47884988274386514,0.5211501172618938
32.18493682247196,-0.07442209682847567,0.22111078846102317,0.4791877827904765,0.5208122172152817
32.18987064083532,-0.08368355701487157,0.22806300978669708,0.4794955389735635,0.5205044610321937
32.19480445919869,-0.07192603397896882,0.2293289871038229,0.4794826283753125,0.520517371630444
32.199738277562055,-0.08158433913760554,0.22865922285671908,0.4794556713011152,0.5205443287046421
32.204672095925424,-0.06989310915594679,0.23114829202118842,0.47923848677919034,0.5207615132265669
32.20960591428879,-0.07838631784502774,0.2380020952699039,0.4791913303858827,0.5208086696198752
32.214539732652156,-0.06959305028986797,0.2497401383209187,0.47937078444350123,0.5206292155622575
32.21947355101552,-0.08207039318181876,0.2531296333952703,0.4791147364832396,0.5208852635225203
32.22440736937889,-0.076332846046252,0.25788541748442606,0.47953946517039675,0.5204605348353639
32.22934118774226,-0.08938303303783796,0.26004792431302315,0.4797832158000237,0.5202167842057379
32.23427500610562,-0.0771657679030273,0.2758790748664155,0.47955635101637867,0.5204436489893843
32.23920882446898,-0.08631057981224786,0.2877001405486087,0.479646966779007,0.5203530332267569
32.24414264283235,-0.07131446785388283,0.2979789896161187,0.4801524492155515,0.5198475507902124
32.24907646119571,-0.07592778741836535,0.2970062254976,0.48041398580281575,0.5195860142029434
32.25401027955908,-0.0678812898968031,0.2896671308769024,0.48058079732911707,0.5194192026766378
32.25894409792245,-0.07758655338261657,0.2801484694018558,0.4806649562805241,0.5193350437252284
32.263877916285814,-0.06843177344107558,0.26556548202883445,0.4803364272284558,0.5196635727772985
32.268811734649184,-0.0751811701342491,0.27561564197345034,0.4803509299027829,0.5196490701029727
32.273745553012546,-0.06937044924955797,0.2830913167653459,0.4804169821111784,0.5195830178945786
32.27867937137591,-0.08324834169205837,0.28946116249230064,0.4804680081850014,0.5195319918207566
32.28361318973928,-0.0779596465100364,0.28284782561681965,0.4802462295610816,0.5197537704446775
32.28854700810265,-0.08334030118233939,0.283297508968839,0.4801068665949781,0.5198931334107816
32.29348082646601,-0.06906283945936306,0.28092326052523725,0.4799870385221279,0.5200129614836332
32.29841464482938,-0.08304670884860661,0.27935062692306034,0.4801149762094431,0.5198850237963173
32.30334846319274,-0.07340905474494601,0.27556911540710816,0.4799650221830742,0.5200349778226867
32.30828228155611,-0.087717075162713,0.2641754654462094,0.48005588419965756,0.519944115806104
32.31321609991947,-0.0783417191447845,0.25176016898886766,0.47987001377415084,0.5201299862316098
32.31814991828284,-0.08927573619882168,0.2541765879061316,0.48035147084623053,0.5196485291595287
32.323083736646204,-0.07356055478161101,0.26372850742969134,0.4803894624987213,0.5196105375070368
32.32801755500957,-0.0813530341863676,0.2743930707307422,0.4804335721985802,0.5195664278071768
32.332951373372936,-0.07232239047365492,0.2733906800660647,0.4805841025357729,0.5194158974699858
32.337885191736305,-0.085764158937991,0.27417698714163874,0.48094928982027396,0.519050710185489
32.34281901009967,-0.07977717472905434,0.2865093192737017,0.4806456896156351,0.5193543103901309
32.34775282846304,-0.09055858612334738,0.2982750571561852,0.4804480132965715,0.5195519867091999
32.3526866468264,-0.07606975070782426,0.3061089639753361,0.4806392377537977,0.5193607622519754
32.35762046518977,-0.08294765683217636,0.3024443765268219,0.4806957555912949,0.5193042444144816
32.36255428355314,-0.07334882460486694,0.28601758358570367,0.48054848027171215,0.5194515197340667
32.3674881019165,-0.08161819415114596,0.2687786343055979,0.48047652442645594,0.5195234755793241
32.37242192027986,-0.07480533323838952,0.2548989769535181,0.4803998403048005,0.519600159700981
32.37735573864323,-0.08713536375101252,0.2536168626320104,0.4806984180456,0.5193015819601836
32.3822895570066,-0.08276645569321117,0.2614514067217011,0.4805483382780038,0.5194516617277799
32.38722337536996,-0.08480197058839484,0.26195950395493955,0.4803276356776483,0.5196723643281341
32.39215719373333,-0.07215952745506357,0.2684101632377393,0.48003635636407166,0.5199636436417109
32.397091012096695,-0.08039503973445317,0.2711707485650064,0.4795887650112406,0.5204112349945418
32.40202483046006,-0.08040773716325333,0.28425629317492096,0.4795687955442494,0.520431204461532
32.40695864882343,-0.0843894544027661,0.290400705446879,0.4796071883404476,0.5203928116653326
32.411892467186796,-0.08223599182288982,0.2938482822074279,0.4797932270814681,0.5202067729243105
32.41682628555016,-0.09021099876706838,0.28723997567373244,0.4795520461578561,0.5204479538479235
32.42176010391353,-0.07645336908866113,0.274951518335809,0.47948156156434324,0.5205184384414387
32.42669392227689,-0.07951762846091785,0.2681558069943909,0.47930452709017224,0.5206954729156114
32.43162774064026,-0.07844849257718334,0.2530588974324545,0.4797188227821444,0.5202811772236403
32.43656155900362,-0.09267730408524426,0.23313889192771112,0.47944778924977066,0.5205522107560153
32.44149537736699,-0.08196090374444796,0.23330694790334447,0.47940501060383056,0.5205949894019583
32.44642919573035,-0.08752034114036773,0.24454613481742782,0.47942315449089973,0.5205768455148914
32.45136301409372,-0.074790220797547,0.25205066141025745,0.479603744819454,0.5203962551863394
32.45629683245709,-0.0892224805286911,0.2503769916502734,0.48000305481374406,0.5199969451920519
32.461230650820454,-0.07899565489816926,0.2689865840388058,0.4798253841099931,0.520174615895804
32.466164469183816,-0.101062494138545,0.28905411456912733,0.47977060574869124,0.5202293942571076
32.471098287547186,-0.08477371485749893,0.28667926680863076,0.47965392631105447,0.5203460736947462
32.47603210591055,-0.08318634709003174,0.27793431325657875,0.4798318379096282,0.5201681620961728
32.48096592427392,-0.06959444863361361,0.2813854339749875,0.4792654245521119,0.5207345754536887
32.48589974263729,-0.08653945931797459,0.2789366280299994,0.4789531169616664,0.5210468830441354
32.49083356100065,-0.08434126615734897,0.28063583658576724,0.4787609218509717,0.5212390781548318
32.49576737936401,-0.09663741692017717,0.29265578284192556,0.47861482299125996,0.521385177014545
32.50070119772738,-0.07417813044903518,0.30893352209480285,0.47841726803497475,0.5215827319708309
32.50563501609075,-0.08610492388274144,0.3141593835592353,0.47865991477933895,0.5213400852264681
32.51056883445411,-0.07623751395092601,0.3050008287002655,0.4788606798115352,0.5211393201942728
32.51550265281748,-0.08194575793364248,0.29126806213127787,0.47893396871270355,0.5210660312931062
32.520436471180844,-0.08351595717256016,0.27828567882840977,0.47865561394079864,0.5213443860650118
32.525370289544206,-0.08879643272473028,0.2700905021100033,0.47876914877957794,0.5212308512262325
32.530304107907575,-0.07785799283850307,0.2741024930023625,0.4787469838135989,0.5212530161922122
32.535237926270945,-0.07761352326100983,0.27988978691426664,0.47877939619528975,0.5212206038105237
32.54017174463431,-0.07726274820425445,0.2777255626934103,0.47859507319981165,0.5214049268060026
32.545105562997676,-0.08601161456974019,0.2843165257322116,0.47864912560100165,0.5213508744048143
32.550039381361046,-0.07997044812839521,0.2974097974635351,0.4785633869012885,0.5214366131045299
32.5549731997244,-0.08167872055170083,0.3012417815273336,0.47856664716007175,0.5214333528457489
32.55990701808777,-0.08202620831395768,0.28622198864787485,0.4786986045023757,0.5213013955034481
32.56484083645113,-0.08614056817342375,0.2657036278949753,0.47881955343174615,0.5211804465740795
32.5697746548145,-0.07546478273552475,0.26737845929005494,0.47916857784860006,0.5208314221572268
32.57470847317787,-0.08606754413216759,0.28122319783203537,0.4792577400520328,0.5207422599537953
32.579642291541234,-0.08377244434700644,0.27664730169240687,0.4793007962685817,0.5206992037372481
32.5845761099046,-0.08780747449387452,0.26078017505980566,0.47943021915398715,0.5205697808518452
32.589509928267965,-0.08223220283494106,0.24675361700465875,0.4792413587074284,0.5207586412984039
32.594443746631335,-0.08478533936492244,0.23866535455407825,0.47906442102531444,0.520935578980516
32.5993775649947,-0.08106228972339145,0.23308560190833422,0.4790716411944031,0.5209283588114266
32.60431138335806,-0.08767606453944658,0.2213513593014953,0.4791516968680587,0.5208483031377704
32.60924520172143,-0.08686295496927125,0.22072647027904524,0.47908673031923443,0.5209132696865947
32.61417902008479,-0.08829219891002638,0.2298915996615937,0.4793961648686386,0.5206038351371898
32.61911283844816,-0.0852840012247647,0.24175946204022927,0.4795049900402574,0.5204950099655707
32.62404665681153,-0.08595402916253986,0.2429437594773984,0.47934225310048406,0.5206577469053442
32.62898047517489,-0.08289949567089931,0.2408881777483551,0.47937026251418813,0.5206297374916422
32.63391429353826,-0.08018328183031607,0.23328909366941492,0.4791161206384485,0.520883879367383
32.63884811190162,-0.07709095518867584,0.23274500803669385,0.4792819672631357,0.5207180327426973
32.64378193026499,-0.08264637014667496,0.23370182012091398,0.479313402223771,0.5206865977820654
32.648715748628355,-0.08677546367198084,0.24964894366278215,0.47965661952075656,0.5203433804850822
32.65364956699172,-0.0937040877336503,0.26596332013021134,0.47980947770653204,0.5201905222993095
32.65858338535509,-0.08846941385100077,0.27017226287170587,0.47967019309925957,0.5203298069065867
32.66351720371845,-0.08593957465352055,0.27919668010775156,0.4793003368145899,0.5206996631912603
32.66845102208182,-0.08077340443353634,0.2747164085206578,0.47907613786900943,0.5209238621368443
32.67338484044519,-0.0835236408939904,0.2663091778656112,0.4790855927533124,0.5209144072525417
32.67831865880855,-0.08501193652649565,0.25388761924446723,0.47904359402789753,0.5209564059779555
32.68325247717192,-0.09851487511661078,0.2521079187263653,0.4787780082006385,0.5212219918052137
32.68818629553528,-0.09422465504687415,0.2563914637925285,0.478870411625734,0.5211295883801168
32.69312011389865,-0.08708833179813837,0.26494654450906674,0.4787809777534784,0.5212190222523713
32.69805393226202,-0.08892444633423839,0.26739425386021615,0.4790260886705285,0.520973911335322
32.70298775062538,-0.09195618106190988,0.2654108221258763,0.4789811351979774,0.521018864807874
32.70792156898875,-0.09099234314740973,0.2591678362337462,0.47873655389944014,0.5212634461064114
32.71285538735211,-0.08834703203350758,0.2621134727697729,0.4787914171145872,0.5212085828912653
32.717789205715476,-0.08603378590950499,0.2690042115442508,0.4788368460934022,0.5211631539124508
32.722723024078846,-0.08117451374539,0.27622257373525083,0.47894263895876305,0.5210573610470912
32.72765684244221,-0.08401467180187133,0.26221108866544074,0.47887818795431825,0.521121812051537
32.73259066080558,-0.08754451887962461,0.25615691529634566,0.4787959017036305,0.5212040983022261
32.73752447916894,-0.09228762274898199,0.2540900491915533,0.4789355048728781,0.5210644951329796
32.74245829753231,-0.08968484078791082,0.2501850857301607,0.4790633427659827,0.5209366572398763
32.74739211589568,-0.08914038027332406,0.24517340878345473,0.4790420776765599,0.5209579223292955
32.75232593425904,-0.0818681314204647,0.2430399543062762,0.4790791124029724,0.5209208876028789
32.75725975262241,-0.08479882015823638,0.2455785062093596,0.4789966204312465,0.5210033795746013
32.76219357098577,-0.08508315738473642,0.24894597073160568,0.47902928311561155,0.5209707168902371
32.76712738934914,-0.0931077256763813,0.2590802282590338,0.47896364236245664,0.5210363576433923
32.77206120771251,-0.0980896594637908,0.2720415321124221,0.47897799987125966,0.5210220001345907
32.776995026075866,-0.10035485688386818,0.28281930310287423,0.47901720005848625,0.5209827999473655
32.781928844439236,-0.09853206198647517,0.2834540612478109,0.4788042731990692,0.521195726806783
32.7868626628026,-0.0938085198567179,0.2812012604108676,0.47909009933635105,0.5209099006695019
32.79179648116597,-0.09027638902846771,0.2781248759480342,0.4792308969009891,0.520769103104865
32.79673029952934,-0.09230650337806301,0.2703288047800957,0.47932860294802443,0.5206713970578298
32.8016641178927,-0.09311287922920157,0.2740896267094268,0.47935233752006395,0.5206476624857906
32.80659793625607,-0.09381032330523066,0.27633013737402673,0.47930459974132683,0.5206954002645289
32.81153175461943,-0.09327964583036516,0.28183234744975033,0.47928835478401666,0.5207116452218375
32.8164655729828,-0.09446928473546624,0.281216185845344,0.4796252414455435,0.5203747585603101
32.82139939134617,-0.09388860288088803,0.2684861151972887,0.4799520877970967,0.520047912208756
32.82633320970953,-0.09277704497506123,0.2661701340600414,0.4801897986189589,0.5198102013868927
32.8312670280729,-0.09503905955463723,0.25628938232877774,0.48052809248363,0.5194719075222227
32.836200846436256,-0.09673132621679592,0.2491837857619415,0.48000549009942456,0.5199945099064318
32.841134664799625,-0.0971848355166954,0.25423992607122764,0.4800503325382586,0.5199496674676001
32.846068483162995,-0.09663972359916592,0.2559450070730174,0.4799151001452278,0.5200848998606357
32.85100230152636,-0.09458282086767564,0.25157194441322517,0.48016640504358216,0.5198335949622847
32.855936119889726,-0.0945576749130352,0.2509316885346766,0.4806028119007564,0.5193971881051117
32.86086993825309,-0.09707341031727766,0.2579828024528686,0.48069700160626655,0.5193029983996051
32.86580375661646,-0.09781155763118175,0.261108057195811,0.4803824526956811,0.5196175473101914
32.87073757497983,-0.09735354309712058,0.2526377946081286,0.4805210380054358,0.5194789620004379
32.87567139334319,-0.09802155504402087,0.22205926623540037,0.480193573044951,0.5198064269609243
32.88060521170656,-0.09962226553646879,0.20525442573277264,0.4797864692628919,0.5202135307429836
32.88553903006992,-0.10180630801058585,0.22016848882708703,0.4798388580450564,0.5201611419608185
32.89047284843329,-0.09905050933643256,0.23118418000657723,0.48020691493645457,0.519793085069419
32.89540666679666,-0.09969788131335794,0.23220177170588316,0.48027030557853145,0.5197296944273421
32.900340485160015,-0.10039475312310986,0.23930650030886094,0.48028171814307347,0.5197182818627993
32.905274303523385,-0.10234309619902718,0.26330020761665507,0.4805650715659774,0.5194349284398944
32.91020812188675,-0.10162213972589901,0.2697783002071666,0.4806190312694865,0.5193809687363828
32.915141940250116,-0.10272634319221263,0.27182460588520707,0.4808001273357139,0.5191998726701551
32.920075758613486,-0.1008981208322149,0.2666296039357655,0.4808261945213488,0.5191738054845232
32.92500957697685,-0.10122967562518792,0.259000040834391,0.4808550058631918,0.5191449941426818
32.92994339534022,-0.10101912474290276,0.25268260827477684,0.480690631999518,0.5193093680063571
32.93487721370358,-0.1021310708871591,0.24942070383873716,0.4808389881373823,0.5191610118684937
32.93981103206695,-0.10279523573434926,0.23720207132899682,0.48078842431287894,0.519211575692999
32.94474485043032,-0.10400379059515848,0.23036335216316434,0.4806949949461115,0.5193050050597693
32.94967866879368,-0.10206535914771438,0.24247394889508483,0.4802392925349086,0.5197607074709744
32.95461248715705,-0.1023083953432737,0.23941035743569944,0.4799614554215982,0.520038544584287
32.95954630552041,-0.10023119898843018,0.2426170331218873,0.479695410690579,0.5203045893153077
32.964480123883774,-0.10149928337328083,0.2545506051763008,0.47944745438092534,0.5205525456249619
32.969413942247144,-0.1010876726505259,0.25349989044280635,0.4790953912421805,0.5209046087637084
32.974347760610506,-0.10001964972566643,0.25402526764689504,0.4791782274404624,0.5208217725654276
32.979281578973875,-0.09787716273755144,0.26046393563749365,0.47903989989494966,0.5209601001109404
32.98421539733724,-0.09855339478764974,0.26981512883724174,0.47927335292746753,0.5207266470784223
32.98914921570061,-0.09867655161939858,0.2631134485609086,0.4793152741940478,0.5206847258118432
32.994083034063976,-0.0982685074348106,0.2701368918121014,0.479267683991464,0.5207323160144288
32.99901685242734,-0.09902766662618837,0.2680912390539494,0.4792511830043084,0.5207488170015857
33.00395067079071,-0.0985229456671001,0.26077765872393843,0.47920679399387944,0.520793206012016
33.00888448915407,-0.09997828214233571,0.2629205330370344,0.4789413929816683,0.5210586070242289
33.01381830751744,-0.09941659771465394,0.27106044714581345,0.47902267976413254,0.5209773202417664
33.01875212588081,-0.10108316185809926,0.28789378233977814,0.47936721513240954,0.5206327848734894
33.02368594424417,-0.0986653467307754,0.28925854977900695,0.4796045298829567,0.5203954701229422
33.02861976260753,-0.10060092641745336,0.2908105684562232,0.47927806354385466,0.520721936462045
33.033553580970896,-0.09861446907203866,0.2950548160062325,0.47907562760442807,0.520924372401473
33.038487399334265,-0.09952017593903871,0.2888251317512015,0.47915493100336604,0.5208450690025362
33.043421217697635,-0.09633834495776082,0.27332554890714555,0.4790789907639962,0.5209210092419072
33.048355036061,-0.09662878292611882,0.26463854832736544,0.4791040140938911,0.5208959859120146
33.053288854424366,-0.09473035378742373,0.259525684802676,0.47905819142994593,0.5209418085759608
33.05822267278773,-0.09517704535769816,0.2612742915382064,0.4785053885121064,0.5214946114938036
33.0631564911511,-0.09247220816891687,0.26921617686352184,0.4784012215922326,0.5215987784136797
33.06809030951447,-0.09478388328071283,0.26604614684268774,0.47810805132239226,0.521891948683522
33.07302412787783,-0.09507755347990403,0.28006420573666313,0.47800691362521336,0.521993086380701
33.0779579462412,-0.09811221848467064,0.2969372843164992,0.47800382434953237,0.5219961756563841
33.08289176460456,-0.09750745448907176,0.29373388956521285,0.4780154343927516,0.5219845656131673
33.08782558296793,-0.0991669072549532,0.29832905581057345,0.478011708126065,0.5219882918798554
33.09275940133129,-0.09655005482934367,0.3027119132262144,0.478083963273577,0.521916036732341
33.097693219694655,-0.10047771269029551,0.30464161000084794,0.4780074673650134,0.5219925326409032
33.102627038058024,-0.09836620115846795,0.3009801951467568,0.4777973456498204,0.5222026543560944
33.10756085642139,-0.09851417520053161,0.29553329732101197,0.47802353372988404,0.5219764662760307
33.112494674784756,-0.09691696526980992,0.28753337092346987,0.47805142880053053,0.5219485712053836
33.117428493148125,-0.09921145331769603,0.2731473366897317,0.47799785971313713,0.5220021402927759
33.12236231151149,-0.0966860953885314,0.260710037987441,0.47796226878366405,0.5220377312222491
33.12729612987486,-0.09819828707928434,0.24501069877976078,0.4778825254020843,0.5221174746038306
33.13222994823822,-0.09512402954350846,0.218584667493155,0.4778340110415514,0.5221659889643644
33.13716376660159,-0.09696838189320209,0.20853715974916612,0.47840613755912953,0.5215938624467873
33.14209758496496,-0.09429893044507841,0.21077138865748915,0.4784041566376742,0.5215958433682446
33.14703140332832,-0.09451256817021311,0.20024460714654033,0.4788566909358928,0.521143309070029
33.15196522169168,-0.094457043037069,0.20028158886514164,0.47887866817574704,0.5211213318301773
33.156899040055045,-0.09730243089311152,0.20638297512173515,0.4785624083255432,0.5214375916803853
33.161832858418414,-0.09632054815132036,0.21774396287503742,0.47834229447481996,0.5216577055311116
33.16676667678178,-0.09677586667636515,0.22260475127852328,0.47831601940888324,0.5216839805970517
33.171700495145146,-0.0971734246137796,0.22434496431334316,0.47874017830367654,0.5212598217022604
33.176634313508515,-0.09869069491891384,0.2434280827142601,0.47881185561277223,0.5211881443931639
33.18156813187188,-0.09585331169892837,0.2619796856009859,0.47870536801430996,0.5212946319916256
33.18650195023525,-0.09824937923794895,0.2778061677610842,0.4785739523623762,0.521426047643558
33.191435768598616,-0.09882388919375364,0.2907534075132316,0.4786279980130338,0.5213720019928997
33.19636958696198,-0.10193534765325056,0.3034499191545714,0.4787755790306577,0.521224420975276
33.20130340532535,-0.09934130533370825,0.30486681329503795,0.47927812283878896,0.5207218771671454
33.20623722368871,-0.10364840227835756,0.29407550755922834,0.47942571738933254,0.5205742826166017
33.21117104205208,-0.10102363594873057,0.2787298776097892,0.4794167254238549,0.5205832745820803
33.21610486041544,-0.10402000271380693,0.2717971763966701,0.4795051234810782,0.520494876524857
33.221038678778804,-0.09959028610517805,0.2719355410875751,0.4792614588187492,0.5207385411871873
33.22597249714217,-0.1029840569537109,0.2540642702798824,0.47894480289813074,0.5210551971078071
33.230906315505536,-0.09566192425354889,0.24246143957955596,0.47911105905866846,0.5208889409472706
33.235840133868905,-0.09690564028406078,0.23768435395415163,0.4793656827007986,0.5206343173051418
33.240773952232274,-0.09555815291071607,0.24154535732574758,0.47911602834422945,0.5208839716617121
33.24570777059564,-0.09567966738592798,0.23268521437874695,0.47922247578017646,0.5207775242257635
33.250641588959006,-0.08786107875353705,0.21787571921811077,0.4794475618212167,0.5205524381847184
33.25557540732237,-0.09995725514129351,0.21063488577758366,0.47928678591228274,0.5207132140936475
33.26050922568574,-0.0932506066839549,0.20568252268654352,0.47878955828500347,0.5212104417209263
33.26544304404911,-0.10239707752446088,0.2149632458089698,0.47904896911239975,0.520951030893532
33.27037686241247,-0.0913230289379551,0.22945062834243626,0.47923194828729765,0.5207680517186357
33.27531068077584,-0.09492273356862091,0.23288258419942756,0.47935344704372496,0.5206465529622093
33.280244499139194,-0.09408462847641218,0.24636437016955895,0.4792647031167062,0.5207352968892288
33.28517831750256,-0.10573327877448356,0.25780883642309854,0.4791888225009242,0.5208111775050122
33.29011213586593,-0.09577347475945244,0.2637754585845624,0.47922384287857844,0.520776157127359
33.295045954229295,-0.1041936194316986,0.26526580639248726,0.47919991860416067,0.5208000814017774
33.299979772592664,-0.09684066263386507,0.2582395434422282,0.4795541749215657,0.520445825084372
33.304913590956026,-0.10208897106193746,0.26124943211426516,0.4797016014840107,0.5202983985219278
33.309847409319396,-0.08941221842469903,0.26035570636206606,0.47969577801609103,0.5203042219898469
33.314781227682765,-0.10011836451208676,0.24069393278580264,0.47938678956546554,0.5206132104404717
33.31971504604613,-0.09355591113542638,0.24122271877334314,0.47927856304080324,0.5207214369651328
33.3246488644095,-0.10632703665749839,0.2554965933452148,0.4794078538489538,0.5205921461569805
33.32958268277286,-0.09807475708648265,0.2578407354526718,0.47945454745908456,0.5205454525468491
33.33451650113623,-0.10868820830405639,0.2542411068059422,0.47958637263404613,0.5204136273718907
33.3394503194996,-0.09130441626029484,0.24664939957412585,0.47944943982892096,0.5205505601770201
33.34438413786295,-0.09967201939429399,0.2402115117630605,0.47937378090887384,0.5206262190970709
33.34931795622632,-0.09078751760491172,0.2357768277617348,0.4793439680724891,0.5206560319334599
33.354251774589684,-0.1053024644028326,0.22629241052927773,0.47944858757458453,0.5205514124313656
33.359185592953054,-0.09606072102573203,0.2234156957749313,0.4792752989872264,0.5207247010187281
33.36411941131642,-0.11219723679922732,0.2280082578590066,0.4792929204241919,0.5207070795817642
33.369053229679785,-0.09335433094742612,0.23155790745052265,0.4790034558381398,0.5209965441678175
33.373987048043155,-0.09739450981202717,0.23896186557566274,0.479006329663276,0.5209936703426833
33.37892086640652,-0.08975732016989608,0.24303763534038958,0.47930358341650353,0.5206964165894565
33.38385468476989,-0.09715936133405328,0.2513481461344773,0.4794429069041357,0.5205570931018247
33.388788503133256,-0.08702958063283245,0.2602367413907384,0.4793582333997222,0.5206417666062371
33.39372232149662,-0.09958029339471187,0.25293868639773814,0.47962001290033274,0.5203799871056263
33.39865613985999,-0.09212380895418198,0.24009419884099778,0.4795862399183462,0.5204137600876126
33.40358995822334,-0.10198891973315856,0.24208260150299615,0.47949003909884297,0.5205099609071153
33.40852377658671,-0.08898375394155622,0.24461847150183197,0.4792886306861988,0.5207113693197577
33.41345759495008,-0.09370209958943515,0.2524445456682739,0.479358615494325,0.5206413845116301
33.418391413313444,-0.08513797207496034,0.2522329378552592,0.4793749921638584,0.5206250078420993
33.42332523167681,-0.100682373722674,0.25095908156201735,0.47930931107539865,0.5206906889305609
33.428259050040175,-0.09116091535960495,0.2512169837874662,0.4793189857806213,0.5206810142253399
33.433192868403545,-0.10080816162491255,0.2503260534551216,0.479074790694619,0.5209252093113432
33.438126686766914,-0.08513731254780824,0.2581592945479745,0.47901393827913735,0.5209860617268262
33.443060505130276,-0.09581487870419184,0.26373094138229397,0.4790721643491874,0.520927835656779
33.447994323493646,-0.08975407641190764,0.27639305687118443,0.4790446118468257,0.5209553881591434
33.45292814185701,-0.10108108166908622,0.28545381608232673,0.47897741088502394,0.5210225891209475
33.45786196022038,-0.09093633105842476,0.28120595736320264,0.47924281636423344,0.5207571836417402
33.46279577858375,-0.09854533449043061,0.26761057832671875,0.4791802026210526,0.5208197973849218
33.4677295969471,-0.08530688406329638,0.2552805273793091,0.4793574849632751,0.5206425150427011
33.47266341531047,-0.09148022100553929,0.2519501230677895,0.47931985848992104,0.5206801415160565
33.47759723367383,-0.0912971683386201,0.24982801897140974,0.4792343255613052,0.5207656744446725
33.4825310520372,-0.09964261980271355,0.25354886609422667,0.47939148350798677,0.5206085164979913
33.48746487040057,-0.08433732080637274,0.260190013931221,0.4794170749780507,0.5205829250279288
33.492398688763934,-0.09773130549644468,0.26820099612606607,0.47972276612020903,0.5202772338857716
33.497332507127304,-0.081315499344478,0.27209302058091706,0.4790631483173432,0.5209368516886387
33.502266325490666,-0.09888140146242415,0.2764949794160587,0.47898271939502374,0.5210172806109596
33.507200143854035,-0.09066653245847425,0.2742052850498013,0.4789943224670116,0.5210056775389726
33.512133962217405,-0.09811022604496206,0.26578106201249524,0.4786705002240275,0.5213294997819584
33.51706778058077,-0.08382622210506954,0.2797078115753152,0.47913258058288216,0.5208674194231052
33.522001598944136,-0.09961684715043768,0.2824403729279933,0.47885570478939476,0.5211442952165926
33.5269354173075,-0.08757815634703175,0.28373949130913223,0.4793909505069718,0.5206090494990161
33.53186923567086,-0.09629762811715153,0.29484125355172813,0.4793971138574578,0.5206028861485315
33.53680305403423,-0.08510521815391017,0.28980110439327356,0.4793828376332779,0.5206171623727134
33.54173687239759,-0.10347866862191563,0.2917064925195953,0.4791739120413815,0.5208260879646105
33.54667069076096,-0.08619067372374759,0.2841746211058625,0.47938386116321835,0.5206161388427758
33.551604509124324,-0.09735138205227017,0.28406860946582346,0.4794435637100865,0.5205564362959099
33.556538327487694,-0.08494382676876178,0.28288149720293004,0.4791027981824438,0.5208972018235547
33.56147214585106,-0.09645928046258259,0.28132220869922536,0.4790149526114881,0.5209850473945137
33.566405964214425,-0.0905538785669201,0.30243729376614376,0.4792884442955302,0.5207115557104733
33.571339782577795,-0.0966706033565051,0.33075959402618493,0.4789507032799176,0.5210492967260869
33.57627360094116,-0.08458081746890882,0.3427394098335711,0.47916176966096913,0.5208382303450368
33.581207419304526,-0.09711464298851821,0.34272665433069954,0.4790487022862609,0.5209512977197467
33.586141237667896,-0.08560429808575681,0.31710061858824806,0.47934979255340254,0.5206502074526079
33.59107505603126,-0.0946883633618925,0.286125913134725,0.4797935756426292,0.5202064243633798
33.59600887439462,-0.08691809790390105,0.2799145092106162,0.4796465240405485,0.5203534759654586
33.60094269275798,-0.1034463349310586,0.27655255286859526,0.47971426232038544,0.5202857376856206
33.60587651112135,-0.09240083482495018,0.28224764152800363,0.4795529726601277,0.5204470273458783
33.61081032948472,-0.1010714593277611,0.2966672146182788,0.47955222111405255,0.5204477788919536
33.61574414784808,-0.08581567828050826,0.3097142409857708,0.47949472419360106,0.5205052758124039
33.62067796621145,-0.09239054993034239,0.3094658919700569,0.479698396497054,0.5203016035089512
33.625611784574815,-0.08566061238170812,0.31193244726624136,0.48006089799034685,0.5199391020156591
33.630545602938184,-0.09927824656756562,0.3088269551135569,0.48043847875797396,0.5195615212480343
33.635479421301554,-0.08953020561229362,0.2974358984202968,0.48053199205759684,0.5194680079484124
33.640413239664916,-0.1019829764177661,0.28628248754513846,0.4804544990668314,0.5195455009391794
33.645347058028285,-0.08974162654018641,0.2895764467051516,0.48020462148522536,0.5197953785207896
33.65028087639165,-0.0971856284015507,0.30236068104553243,0.480165125375756,0.5198348746302603
33.65521469475502,-0.08552671516670982,0.306171258832543,0.4799570583537646,0.5200429416522555
33.66014851311838,-0.09689723177743344,0.30408118991769734,0.4797381401356485,0.5202618598703759
33.66508233148174,-0.08841768867211462,0.30039966875562835,0.47979273898624725,0.5202072610197809
33.67001614984511,-0.09927172547723653,0.3014741789032109,0.4798535561443444,0.5201464438616875
33.67494996820847,-0.09215174856816662,0.29728595133056923,0.479923574940728,0.5200764250653029
33.67988378657184,-0.10236830005989869,0.29887068586764043,0.4798117741818281,0.5201882258242013
33.68481760493521,-0.09240450602229387,0.2993431018234407,0.4796676734176264,0.5203323265884021
33.689751423298574,-0.10297539173069542,0.28954574220892243,0.4794973446865608,0.5205026553194667
33.694685241661944,-0.09360452621672645,0.2829028272258574,0.4794397582868895,0.5205602417191377
33.699619060025306,-0.10416473890475399,0.2709085497840209,0.47932273578251994,0.5206772642235078
33.704552878388675,-0.08808123783081948,0.25573208814568643,0.47922252613988303,0.5207774738661446
33.70948669675204,-0.09656570593545177,0.24332073336552248,0.47921245840759674,0.5207875415984318
33.71442051511541,-0.08158394333013919,0.23072210438412255,0.4793132095108822,0.5206867904951472
33.71935433347877,-0.0882073152030912,0.23083401447515117,0.4792299548319592,0.5207700451740713
33.72428815184213,-0.08438798177644845,0.24312350024449236,0.4791638563856167,0.5208361436204142
33.7292219702055,-0.10395907795785896,0.24565638574203866,0.47943378650968915,0.5205662134963436
33.73415578856886,-0.08950801462586062,0.24672813531329563,0.47972689680569447,0.5202731032003391
33.73908960693223,-0.09574794929651809,0.24301120711180949,0.47959666426447567,0.5204033357415593
33.7440234252956,-0.08046391764559895,0.23660629559058713,0.4796600512974103,0.5203399487086254
33.748957243658964,-0.08965515461298741,0.24028955118795264,0.47935548829025054,0.5206445117157802
33.75389106202233,-0.08112052375802178,0.24621650427710182,0.479208251057028,0.5207917489489982
33.758824880385696,-0.09451772963993768,0.2540733391753647,0.47939508303725087,0.5206049169687733
33.763758698749065,-0.08459242812825352,0.25892447424230247,0.47969821263585627,0.5203017873701694
33.768692517112434,-0.0956974778247853,0.2590542859845398,0.4799130880344931,0.5200869119715336
33.7736263354758,-0.08782361338400982,0.25871149492903434,0.47974523664422764,0.5202547633618
33.778560153839166,-0.09929582175045165,0.2639210132434988,0.4798690253372007,0.5201309746688285
33.78349397220252,-0.09198673997491756,0.26186615973545957,0.4798629926798616,0.5201370073261689
33.78842779056589,-0.09855717554331259,0.2543993859582495,0.4802066788541965,0.5197933211518343
33.79336160892926,-0.0885845440488802,0.2508631654041094,0.4804563476742122,0.5195436523318195
33.79829542729262,-0.09163620432240409,0.24672469441221379,0.4802469673325219,0.5197530326735094
33.80322924565599,-0.08398407333818923,0.2600277598478731,0.479821263499269,0.520178736506763
33.808163064019354,-0.0991231387662198,0.26509182467595804,0.4796440470013577,0.5203559530046745
33.81309688238272,-0.0900782956001364,0.2728476021150549,0.4793155974987179,0.5206844025073135
33.81803070074609,-0.09730529376609404,0.28640511079867237,0.4793190730902451,0.5206809269157848
33.822964519109455,-0.0854314587354497,0.2869204820351222,0.47937940974181503,0.5206205902642146
33.827898337472824,-0.09044785504638435,0.27390618807111644,0.4791654070606735,0.5208345929453553
33.832832155836186,-0.08257895569671195,0.26796449274910866,0.4787696887455101,0.5212303112605207
33.837765974199556,-0.09307221406574318,0.25604493866747247,0.47912601065430366,0.5208739893517308
33.842699792562925,-0.08399811147982664,0.24905627072646733,0.4792658156049459,0.5207341844010913
33.84763361092628,-0.09335733856042731,0.2379164780722075,0.47921267561480685,0.520787324391235
33.85256742928965,-0.08631142523792933,0.2314521856947211,0.4791746593389291,0.5208253406671152
33.85750124765301,-0.10011505805416743,0.23947416639483257,0.4792596737639589,0.5207403262420879
33.86243506601638,-0.08965031252447032,0.24760759696454038,0.4793398202059661,0.5206601798000831
33.86736888437975,-0.09818759805887993,0.2616905833542463,0.4795230272564373,0.5204769727496129
33.87230270274311,-0.08874970249442538,0.2744527869218267,0.47955100031446224,0.5204489996915891
33.87723652110648,-0.09824479052418938,0.2930799055127169,0.479014377919148,0.5209856220869051
33.882170339469845,-0.08728172370535639,0.2943746898082098,0.479131874992704,0.5208681250133488
33.887104157833214,-0.09546762558466806,0.298845436386013,0.4792147830104105,0.5207852169956415
33.89203797619658,-0.08662538543366032,0.30632993793449226,0.4791859578252162,0.520814042180835
33.896971794559946,-0.09471885572232014,0.3033265513901138,0.47924398486369135,0.5207560151423597
33.901905612923315,-0.08628115640329642,0.30791908287787917,0.4795554009055114,0.5204445991005384
33.90683943128667,-0.09406175230239815,0.31622607839883426,0.4794023363701384,0.5205976636359101
33.91177324965004,-0.08675757498492506,0.30939641832313314,0.4792994865430573,0.5207005134629886
33.91670706801341,-0.09531025932836544,0.30570209147296035,0.4794791962470471,0.5205208037589997
33.92164088637677,-0.08674053586608449,0.2983023003194087,0.4796223093269441,0.5203776906791056
33.92657470474014,-0.0962940831077388,0.3026911738388502,0.47916250848084585,0.5208374915252061
33.9315085231035,-0.08895552134461221,0.295230286007982,0.4792438079023398,0.5207561921037124
33.93644234146687,-0.0974745300368456,0.2878355670798011,0.47943942644217785,0.5205605735638753
33.94137615983024,-0.08877648633643317,0.2887716951891894,0.479659384541891,0.5203406154641648
33.946309978193604,-0.09476479369336285,0.2865994629502935,0.4797768137499398,0.5202231862561196
33.95124379655697,-0.08641333012717098,0.27705350911479987,0.4798302189830108,0.5201697810230494
33.956177614920335,-0.0937292348113699,0.2743188935395682,0.47986424698906355,0.5201357530169995
33.961111433283705,-0.08513449260768123,0.2902809587845535,0.47972048611140033,0.520279513894664
33.966045251647074,-0.09303790504843552,0.2995957822061936,0.47995286726778347,0.5200471327382822
33.97097907001043,-0.0839533423134001,0.29997976125223846,0.47982738537814823,0.5201726146279188
33.9759128883738,-0.09039410234472518,0.3073394217682447,0.47982263667255365,0.5201773633335138
33.98084670673716,-0.08182969577631023,0.3174021393282269,0.47996514353262293,0.5200348564734446
33.98578052510053,-0.08921334589674906,0.3228197260438756,0.48021089342034556,0.5197891065857216
33.9907143434639,-0.08019627594137127,0.31508167499770295,0.4802463554234634,0.5197536445826059
33.99564816182726,-0.0875279352028218,0.29430901999561654,0.4803412072030123,0.5196587928030582
34.00058198019063,-0.07911576172571276,0.27409107951317524,0.48007338664487753,0.5199266133611945
34.00551579855399,-0.08630036886660987,0.2674611895486555,0.4798966300473926,0.5201033699586808
34.01044961691736,-0.07918808867410335,0.2633685234362013,0.48000618134942835,0.5199938186566466
34.01538343528073,-0.08706350777120204,0.27214387653985317,0.48001432494177876,0.5199856750642978
34.020317253644095,-0.07964169269331241,0.2852724326040338,0.4798865020145931,0.5201134979914831
34.025251072007464,-0.08698990089453383,0.27460151406952027,0.4802215734843747,0.5197784265217016
34.030184890370826,-0.07932250745000644,0.25202516579850553,0.48026390340051733,0.51973609660556
34.03511870873419,-0.08647407934827273,0.23111475471947496,0.48022166533025745,0.5197783346758215
34.04005252709756,-0.07897912254116042,0.2324510516905282,0.4803449984625,0.5196550015435792
34.04498634546092,-0.08733203713273044,0.2384198671260876,0.48003141552265943,0.5199685844834216
34.04992016382429,-0.08077246876855217,0.23194186570315914,0.4799073962084186,0.5200926037976649
34.05485398218765,-0.08851448406511826,0.2313993334726688,0.4802190638067647,0.5197809361993204
34.05978780055102,-0.08146313451747206,0.23681305818365814,0.48009940113951766,0.5199005988665705
34.06472161891439,-0.08841887357172169,0.23301876386329712,0.4797626392579206,0.5202373607481696
34.06965543727775,-0.08111784377687174,0.21369341330958896,0.4799899331235927,0.5200100668824983
34.07458925564112,-0.08842964788125374,0.21762368416540245,0.47972255117780976,0.5202774488282829
34.079523074004484,-0.0827434553501653,0.23930457453715578,0.4798029002698796,0.5201970997362149
34.084456892367854,-0.09206941841669078,0.25317493811742564,0.4797136026770344,0.5202863973290625
34.08939071073122,-0.08621215308209937,0.2505743065566156,0.4797603272127216,0.5202396727933757
34.094324529094585,-0.09639117971224222,0.24326120120170644,0.4795840339150282,0.5204159660910661
34.09925834745795,-0.09019021059262432,0.2373048534590381,0.47952840295602533,0.520471597050068
34.10419216582131,-0.09734400582948205,0.23891939937269485,0.4795914711863587,0.520408528819734
34.10912598418468,-0.09081989347199115,0.23890648080751128,0.4796594820950779,0.5203405179110142
34.11405980254805,-0.0968830796387071,0.23041190094186714,0.47969579663805817,0.520304203368033
34.11899362091141,-0.08666099168364433,0.2312201045588841,0.47973605487492854,0.5202639451311623
34.12392743927478,-0.09421952872791875,0.23957654380278748,0.4796555224285178,0.520344477577573
34.12886125763814,-0.08714174021500007,0.23193724176404365,0.47952024856382186,0.5204797514422708
34.13379507600151,-0.09342519192640834,0.22167775193404196,0.4795377209102893,0.520462279095804
34.13872889436488,-0.08500726275603497,0.22213361256064088,0.47944784710769384,0.5205521528984007
34.14366271272824,-0.08968138277336346,0.22952844220869062,0.47960360605743163,0.5203963939486662
34.14859653109161,-0.08188990280141382,0.24889420767116505,0.47984339721068053,0.520156602795419
34.153530349454975,-0.08963678402314461,0.25910353636915845,0.47982675065788827,0.5201732493482144
34.158464167818344,-0.08428788515274714,0.26784324419155475,0.4797387784216587,0.5202612215844483
34.16339798618171,-0.09402103481926707,0.2610689346736652,0.479630690524801,0.5203693094813086
34.16833180454507,-0.09107168427668225,0.253819968664303,0.47975210701789855,0.5202478929882147
34.17326562290844,-0.1010526076880318,0.24757827252052156,0.4797057038578093,0.5202942961483056
34.1781994412718,-0.09484429433551274,0.24406442009123952,0.4795814730086522,0.5204185269974608
34.18313325963517,-0.10511473795101745,0.24750312427941437,0.47984413602152676,0.5201558639845861
34.18806707799854,-0.09580926997660781,0.24902528335745694,0.4792902296511635,0.5207097703549484
34.1930008963619,-0.10138433001043781,0.25204427792606726,0.47956085811321153,0.520439141892899
34.19793471472527,-0.0912948119625021,0.25550963490224154,0.47919552625236667,0.5208044737537451
34.20286853308863,-0.09737891134953269,0.25139761111765063,0.47925367092625015,0.5207463290798618
34.207802351452,-0.08901866734451952,0.24668712036757434,0.4791033010150724,0.5208966989910399
34.21273616981537,-0.09943209032132679,0.2361428654588833,0.4791476440643572,0.520852355941756
34.217669988178734,-0.08944959844267672,0.23661706295532986,0.4793252221123292,0.5206747778937847
34.222603806542104,-0.09844869612876868,0.23518069471304998,0.47938773520071665,0.5206122648053978
34.22753762490546,-0.08901396738050668,0.24510035200143343,0.47925422870780876,0.5207457712983069
34.23247144326883,-0.09393528636616769,0.25009427981034454,0.4793438403559579,0.5206561596501591
34.2374052616322,-0.08823155202241742,0.2517884487149818,0.4792881621968028,0.5207118378093146
34.24233907999556,-0.09212887219360769,0.2531574852003656,0.47943194184597504,0.5205680581601438
34.24727289835893,-0.08211258508124258,0.25636557846743574,0.47921627639137526,0.5207837236147401
34.25220671672229,-0.09795669028728599,0.25816438741006886,0.47914348974951937,0.5208565102565914
34.25714053508566,-0.09237116145591064,0.2528557805383085,0.47902277412111616,0.520977225884991
34.26207435344903,-0.09681995726121224,0.25397404599594664,0.4790888715062965,0.5209111284998119
34.26700817181239,-0.08423078724255598,0.26098906579502246,0.47929790170599695,0.5207020983001128
34.27194199017576,-0.09035358246740888,0.2623088032345181,0.4795102715414069,0.5204897284647039
34.276875808539124,-0.08191895137771682,0.26507073102079337,0.479529591679853,0.5204704083262591
34.28180962690249,-0.08865064743422818,0.2654231442439672,0.47940806936524366,0.5205919306408695
34.286743445265856,-0.08412884753942483,0.26386730513696977,0.4795428981516649,0.5204571018544492
34.29167726362922,-0.09697672302492812,0.2648525674992508,0.4796432750565489,0.5203567249495658
34.29661108199259,-0.08986647464317754,0.2727465415041697,0.47978504479130213,0.5202149552148133
34.30154490035595,-0.10139658747206665,0.27830013881523774,0.47995355869927225,0.5200464413068439
34.30647871871932,-0.09247641267647479,0.2778609248594739,0.47992467266525196,0.5200753273408645
34.31141253708269,-0.09764857110323738,0.2688949351851287,0.4799388288528936,0.5200611711532219
34.31634635544605,-0.08883964884154028,0.26283112218005306,0.47989442762807455,0.5201055723780397
34.32128017380942,-0.10056190334266779,0.2557567613494118,0.4798526701152496,0.5201473298908637
34.32621399217278,-0.0878989004269133,0.2485529479157001,0.47964790505526983,0.5203520949508421
34.33114781053615,-0.09043257002626577,0.2637181260850314,0.47946350477068833,0.520536495235424
34.33608162889952,-0.08212673027054397,0.2816988145225315,0.4797628640642735,0.5202371359418426
34.34101544726288,-0.101064211812961,0.286764806609323,0.479912152067699,0.5200878479384212
34.34594926562625,-0.08421431100795264,0.27841133671536367,0.4800456918271446,0.5199543081789796
34.35088308398961,-0.09052321163887203,0.2676043144629471,0.4799797406710796,0.5200202593350478
34.35581690235298,-0.08642285509760582,0.2656085016792716,0.48025743369099144,0.5197425663151383
34.36075072071635,-0.094358394371046,0.28197173854382734,0.48041001938223693,0.5195899806238959
34.36568453907971,-0.08929962537467269,0.287415812208861,0.48053517739836094,0.5194648226077734
34.37061835744308,-0.10317170391378497,0.2742388544926813,0.48021492513351377,0.5197850748726218
34.37555217580644,-0.08417364694781986,0.26453691042613514,0.480156907752236,0.519843092253902
34.38048599416981,-0.09211597369093105,0.24314344070740743,0.47968246569837364,0.5203175343077642
34.38541981253318,-0.08478499897046458,0.22802091482301698,0.4797003766371084,0.5202996233690294
34.39035363089654,-0.09782729194179517,0.24282269841843765,0.4796527914122393,0.5203472085938976
34.39528744925991,-0.09352502765716693,0.2569683970680222,0.4797729648082121,0.520227035197925
34.40022126762327,-0.0962004016696658,0.2779922924334354,0.4797060463469078,0.520293953659229
34.40515508598664,-0.08116093451463012,0.29807998201421027,0.47961463552636346,0.5203853644797725
34.41008890435001,-0.09035332328139976,0.3171572642771823,0.4799321775801497,0.5200678224259841
34.41502272271337,-0.0808035852472965,0.32191522274969037,0.4798981371510931,0.5201018628550402
34.419956541076736,-0.09544998529934746,0.31092782450431483,0.47988858661444184,0.5201114133916943
34.4248903594401,-0.0893114935869522,0.3068206370973959,0.48003669609328903,0.519963303912849
34.42982417780347,-0.09345024800254104,0.3015172275765402,0.4801367250458789,0.5198632749602603
34.43475799616684,-0.07931497003409803,0.2968220200917669,0.48008468477918886,0.519915315226951
34.4396918145302,-0.09212121244569772,0.28763236000060016,0.4801260216768103,0.5198739783293316
34.44462563289357,-0.08759225203635487,0.2780993470011756,0.48032193491280156,0.5196780650933437
34.44955945125693,-0.09771849593004012,0.2724568442851655,0.4803269865802619,0.5196730134258855
34.4544932696203,-0.09042365073938843,0.27564111118921386,0.4803119056449641,0.5196880943611856
34.45942708798367,-0.08760593928947158,0.27654717696329284,0.48003805179674297,0.5199619482094082
34.46436090634703,-0.07954953526716559,0.2749420905576793,0.48005772081809495,0.5199422791880577
34.4692947247104,-0.09252871065184987,0.2719890480685764,0.4800281710293259,0.5199718289768288
34.47422854307376,-0.08976538692936967,0.2651207483131568,0.48021171935636303,0.5197882806497923
34.479162361437126,-0.09381262273140624,0.2622675848191472,0.4800054432865122,0.5199945567196432
34.484096179800495,-0.08113479757383078,0.2598513708062875,0.4798165235286757,0.5201834764774804
34.48902999816386,-0.08641648560360694,0.2738470892045193,0.47973337940893246,0.5202666205972254
34.49396381652723,-0.08005756226627271,0.2802405536528603,0.4800468547735506,0.5199531452326085
34.49889763489059,-0.09378051201911991,0.27008336046325304,0.4801074118644608,0.5198925881416998
34.50383145325396,-0.08848633610292798,0.2505617674458027,0.48011860307866605,0.5198813969274952
34.50876527161733,-0.08458395797888535,0.2581429937877875,0.4804323660037098,0.5195676340024528
34.51369908998069,-0.07524037812165424,0.2603945663336239,0.48040941298579276,0.5195905870203713
34.51863290834406,-0.08330511895375547,0.25640282562852607,0.4802258584536755,0.5197741415524901
34.52356672670742,-0.08167890822852499,0.24645004535277784,0.4798924727420787,0.5201075272640869
34.52850054507079,-0.09141655517916261,0.23920769695933772,0.47974376458143453,0.5202562354247315
34.53343436343416,-0.07947816927848944,0.24675298259741824,0.4797293444371805,0.5202706555689869
34.538368181797516,-0.08505333526457863,0.27139057870713557,0.479781926242198,0.5202180737639711
34.543302000160885,-0.08110927035082101,0.27338602691452485,0.4797395876090147,0.5202604123971559
34.54823581852425,-0.0880938538486944,0.27912454466062014,0.4803791711534779,0.5196208288526948
34.55316963688762,-0.0795878798361512,0.28366933387018173,0.48034370683293415,0.5196562931732409
34.558103455250986,-0.08380559236517905,0.2790392679503701,0.48042428367718926,0.5195757163289884
34.56303727361435,-0.08239250836419426,0.26441147634522016,0.48025137543916957,0.519748624567011
34.56797109197772,-0.07984890825554945,0.24685831833065944,0.4802653326405907,0.5197346673655916
34.57290491034108,-0.07328785448154553,0.2480460130928636,0.4802294654561856,0.5197705345499968
34.57783872870445,-0.07754533796011306,0.24105278976563013,0.4798190994605169,0.5201809005456675
34.58277254706782,-0.08378903484135267,0.24054897199392294,0.4796270415476418,0.520372958458545
34.58770636543118,-0.08746129283731245,0.24623192176686173,0.48027124569617835,0.5197287543100102
34.59264018379455,-0.07725168677931002,0.2439910515446683,0.47996732704736267,0.5200326729588233
34.59757400215791,-0.07669329760633695,0.25111076977028046,0.47976692393562026,0.5202330760705646
34.602507820521275,-0.07595851699584158,0.25139191152736745,0.47983997661359895,0.5201600233925849
34.607441638884644,-0.0825559900479556,0.27253786658900553,0.4802037487473789,0.519796251258805
34.61237545724801,-0.08238057687491951,0.29281820869097275,0.47981575171444635,0.5201842482917376
34.617309275611376,-0.08131912230995322,0.29428053924642794,0.4803041065703168,0.5196958934358662
34.62224309397474,-0.07368958863967996,0.29787108170457544,0.480135317615076,0.5198646823911072
34.62717691233811,-0.07446638068438745,0.3119138756099475,0.4800749448561025,0.5199250551500824
34.63211073070148,-0.07325899282913739,0.31441828351128964,0.48018392917875763,0.5198160708274286
34.63704454906484,-0.07617919986401547,0.309435617136302,0.480401433341775,0.5195985666644126
34.64197836742821,-0.07786317698125954,0.3047359398775914,0.48035485053697174,0.5196451494692184
34.64691218579157,-0.09202059816864022,0.3100878816444399,0.4802527070611193,0.5197472929450742
34.65184600415494,-0.0854725202986307,0.3032227538296799,0.48025317741526735,0.5197468225909277
34.65677982251831,-0.080505302110316,0.28542859151406025,0.4801211681195685,0.5198788318866313
34.66171364088167,-0.07461859508932217,0.2820412878070886,0.48018299958256094,0.5198170004236424
34.666647459245034,-0.07860436361543705,0.2719573253074264,0.4800377249421597,0.5199622750640479
34.6715812776084,-0.07741475543723104,0.2658100140425461,0.47985835841490565,0.5201416415913037
34.676515095971766,-0.08613397704326883,0.2605097510821669,0.4797900063166184,0.5202099936895898
34.681448914335135,-0.07515646087092298,0.25271003045527385,0.4797825122916204,0.5202174877145869
34.6863827326985,-0.07490578964544879,0.24682896446760239,0.47971911835470027,0.5202808816515054
34.69131655106187,-0.06886408149292539,0.23909399326204173,0.479999783143776,0.5200002168624284
34.69625036942523,-0.07104479896847203,0.2377275649197113,0.48003472717946205,0.5199652728267435
34.7011841877886,-0.0630573312786178,0.23494728327645265,0.4801573219946756,0.5198426780115303
34.70611800615197,-0.067302872505278,0.24089458675701572,0.48042241630593574,0.5195775837002695
34.71105182451533,-0.06846512150391287,0.23752854044000185,0.4803156138328394,0.519684386173367
34.7159856428787,-0.08035433939826606,0.2503267790980244,0.48023401338775784,0.5197659866184489
34.72091946124206,-0.07522928788598171,0.271348519409116,0.48054585819332296,0.5194541418128856
34.72585327960543,-0.07800207897598094,0.2821631219060925,0.48057284885897905,0.5194271511472304
34.73078709796879,-0.06976509572169819,0.2883988003851367,0.4809357172390419,0.5190642827671688
34.735720916332156,-0.07685166534221381,0.27872808622339246,0.48072930760770355,0.5192706923985084
34.740654734695525,-0.07096068418952096,0.2615946518074042,0.4804680093053483,0.5195319907008656
34.74558855305889,-0.07279871183461971,0.26451240705008855,0.4806543876941042,0.5193456123121081
34.75052237142226,-0.06697991316692657,0.2695185396118419,0.48070748517223644,0.519292514833971
34.755456189785626,-0.0765958395390282,0.2568647890568038,0.4808022352884402,0.519197764717763
34.76039000814899,-0.0750591027050405,0.25254870982060773,0.4806586823266902,0.5193413176795122
34.76532382651236,-0.07742059694578848,0.2472170806958414,0.4805460342949134,0.5194539657112902
34.77025764487572,-0.06904630161560822,0.247445463854688,0.4805498975893807,0.519450102416824
34.77519146323909,-0.07089752805438379,0.25566367938420104,0.4806396037768538,0.5193603962293522
34.78012528160246,-0.06640595666388821,0.2699103110299574,0.4803750651624594,0.519624934843747
34.78505909996582,-0.07010064444480749,0.2881090335803419,0.4800649229709364,0.5199350770352713
34.78999291832918,-0.06725091451395915,0.2912516401712074,0.48007009848983556,0.5199299015163731
34.794926736692545,-0.07402668398767542,0.28362819607455714,0.48015448539316485,0.5198455146130443
34.799860555055915,-0.07071103362934995,0.26544784675264965,0.4806670662735695,0.5193329337326397
34.804794373419284,-0.07275166180887732,0.26097841037733355,0.4805553690583788,0.5194446309478313
34.809728191782646,-0.0715496726308101,0.2693599023156867,0.48044000790031205,0.5195599921058973
34.814662010146016,-0.07437568855408712,0.26986813758549677,0.48020937084916826,0.5197906291570402
34.81959582850938,-0.06993679625240956,0.2575365271608612,0.4799655903075603,0.5200344096986474
34.82452964687275,-0.07313799900782961,0.2627699475561404,0.48005411609926973,0.5199458839069371
34.82946346523612,-0.07025604087475495,0.2591276934482119,0.48005167224846956,0.5199483277577366
34.83439728359948,-0.06960524573417019,0.2556269917234805,0.48002632405252854,0.5199736759536812
34.83933110196285,-0.06616169382235887,0.2501198891922304,0.480073560652056,0.519926439354157
34.84426492032621,-0.06996284647881046,0.25212305745144303,0.4798050858079239,0.5201949141982927
34.84919873868958,-0.07222830616159705,0.2536903476922916,0.479521379851104,0.5204786201551165
34.854132557052935,-0.07830218981555304,0.2503318676471237,0.47957006828766796,0.520429931718554
34.859066375416305,-0.07982345648747671,0.24862265826640062,0.4793094541417965,0.5206905458644289
34.864000193779674,-0.08040879105073617,0.248732836273029,0.4792434394880965,0.52075656051813
34.868934012143036,-0.07895550862852135,0.24580895830754557,0.47912942569295724,0.5208705743132708
34.873867830506406,-0.0788206209087085,0.24264306392234242,0.47913935672368607,0.5208606432825427
34.87880164886977,-0.07983511860943189,0.2423930774323136,0.47918084037348035,0.5208191596327504
34.88373546723314,-0.07551474977626349,0.23936490176461853,0.4792096248518844,0.5207903751543462
34.88866928559651,-0.07593231788215134,0.23342416466635632,0.47944882776505166,0.5205511722411774
34.89360310395987,-0.07573182724316341,0.237092172969139,0.4789782259117675,0.5210217740944608
34.89853692232324,-0.07676604571715501,0.23011564887645097,0.47866889958511377,0.5213311004211145
34.9034707406866,-0.0760443728191326,0.23301555305430763,0.47857676588651077,0.5214232341197164
34.90840455904997,-0.07739376377729401,0.24057191318314058,0.4781584140873791,0.5218415859188457
34.91333837741334,-0.07690674710750246,0.25778255088767354,0.4780970502990588,0.521902949707164
34.918272195776694,-0.07672584397267908,0.2563725779843373,0.47835973679528804,0.5216402632109377
34.923206014140064,-0.07696362893630912,0.2628091197677975,0.47824967042363603,0.5217503295825918
34.928139832503426,-0.07674039888413495,0.28024701341688113,0.47845047494804,0.5215495250581895
34.933073650866795,-0.07708813147223106,0.27666725876013887,0.4786644020593137,0.5213355979469168
34.938007469230165,-0.07622014361227616,0.2769704322968884,0.47845035696246485,0.5215496430437669
34.94294128759353,-0.07735470254411546,0.28338394823067214,0.47823342813277975,0.5217665718734547
34.947875105956896,-0.0770173262151295,0.2937427919638749,0.47824942364295064,0.5217505763632865
34.95280892432026,-0.07856373214271999,0.29826890138403006,0.4782254957295262,0.5217745042767125
34.95774274268363,-0.07732300221195235,0.29678001422501127,0.4784028937014245,0.5215971063048166
34.962676561047,-0.07922816654033932,0.31974509778680493,0.47844280269561984,0.5215571973106221
34.96761037941036,-0.07844976825730358,0.3317527350594998,0.4782816457697483,0.5217183542364946
34.97254419777373,-0.07940138809440317,0.3228971132798128,0.47830504815653696,0.5216949518497076
34.97747801613709,-0.07751437201255006,0.31541815119046823,0.47827338614059683,0.521726613865648
34.98241183450045,-0.07834293284065687,0.2973554243988854,0.4783283656259458,0.5216716343802988
34.98734565286382,-0.07690827965103658,0.2884190404676176,0.47873819840480836,0.5212618016014369
34.992279471227185,-0.08005017560723225,0.31154684753647044,0.4787789714924425,0.5212210285138049
34.997213289590555,-0.07716466788375782,0.32724875952428606,0.4787810769435047,0.5212189230627439
35.00214710795392,-0.07840918674613588,0.3148062897455549,0.47888821919870117,0.5211117808075489
35.007080926317286,-0.07775787189467295,0.30619344707058077,0.47909524890046284,0.5209047511057887
35.012014744680656,-0.07938851193452572,0.29959102543661337,0.4789385084407056,0.5210614915655476
35.01694856304402,-0.07934405379587535,0.29105944939583805,0.4790983533032555,0.5209016467029984
35.02188238140739,-0.08156039955936642,0.2759545775766196,0.4791399967017448,0.5208600033045088
35.02681619977075,-0.07927090137537394,0.2474728323266819,0.47880545940960695,0.5211945405966469
35.03175001813412,-0.0825734885127631,0.2336588801620016,0.47888710166895776,0.5211128983372972
35.03668383649749,-0.08068711071276242,0.2590030208714596,0.4790397998937651,0.5209602001124919
35.04161765486084,-0.08174929853811781,0.2785424927973747,0.4790285218272824,0.5209714781789749
35.04655147322421,-0.08044692675819447,0.2984839030458089,0.47886873144414055,0.5211312685621191
35.051485291587575,-0.08204306247215445,0.31608368374383444,0.47898886281149733,0.5210111371947641
35.056419109950944,-0.07903903886466457,0.33973485280214233,0.4790372068175453,0.5209627931887182
35.061352928314314,-0.0802323629866482,0.36026834302770766,0.4793532651022693,0.5206467349039969
35.066286746677676,-0.07715955915024962,0.35616794209387687,0.47945437782717015,0.5205456221790979
35.071220565041045,-0.07886524955596837,0.3356181075829207,0.4795705878736679,0.520429412132601
35.07615438340441,-0.07579030037708691,0.31849090759621196,0.4792202418261335,0.520779758180137
35.08108820176778,-0.07764658110986071,0.2984108518563354,0.4791351747929721,0.5208648252133004
35.086022020131146,-0.07627359670204827,0.29309774610240813,0.47939030038521663,0.5206096996210582
35.09095583849451,-0.07850637222401337,0.28886406289436406,0.47931528293649145,0.5206847170697826
35.09588965685788,-0.07507510102838873,0.28962040459746036,0.47943882145316147,0.52056117855311
35.10082347522124,-0.07781233663518786,0.27520668919755475,0.47919284908516446,0.5208071509211056
35.1057572935846,-0.076693755939724,0.2677649930293969,0.479178901791033,0.520821098215237
35.11069111194797,-0.07992798280711198,0.2614274273753396,0.4791980531478513,0.5208019468584184
35.115624930311334,-0.08012094508119655,0.26010684739385254,0.4792518844311316,0.5207481155751363
35.1205587486747,-0.08352215820764307,0.2636784700119662,0.4790841077313858,0.520915892274882
35.125492567038066,-0.08298257192199852,0.2604445652251524,0.47911734785946564,0.520882652146803
35.130426385401435,-0.08612002595587309,0.2642873991454204,0.4793531198251446,0.5206468801811259
35.135360203764805,-0.08573364268195226,0.2578347665354701,0.4793383249481945,0.5206616750580774
35.14029402212817,-0.08945987917089573,0.2594639762903059,0.4792891089505212,0.5207108910557514
35.145227840491536,-0.0854773445173269,0.25355680258905133,0.47939796099605286,0.5206020390102236
35.1501616588549,-0.08621661434353102,0.26205716192318945,0.4793435088956885,0.5206564911105898
35.15509547721827,-0.0832409232979965,0.2716169324898526,0.47914174151138467,0.5208582584948966
35.16002929558164,-0.08509532429380295,0.28953512313944746,0.47937734876448895,0.5206226512417963
35.164963113945,-0.07986705919914618,0.29393526526163943,0.47938286261097074,0.5206171373953176
35.16989693230836,-0.08422654524595705,0.2915919827102276,0.479633263788553,0.5203667362177389
35.174830750671724,-0.08180646168672848,0.2818919736892961,0.4798626798467738,0.5201373201595182
35.17976456903509,-0.08713324546117553,0.2732055398309846,0.47967186609447743,0.520328133911813
35.18469838739846,-0.08921362429596011,0.2635892224977406,0.4795312474474377,0.5204687525588522
35.189632205761825,-0.09894052061684558,0.2595030190197178,0.4795836991761469,0.5204163008301422
35.194566024125194,-0.09601846136812504,0.2653773493355272,0.4800086187606423,0.519991381245646
35.19949984248856,-0.0999023749078515,0.2811554973146163,0.48011737126371706,0.5198826287425726
35.204433660851926,-0.0967600341553964,0.2892477356353659,0.47995158162624035,0.5200484183800491
35.209367479215295,-0.10275994806447526,0.2816204878631945,0.48024765428312577,0.5197523457231641
35.21430129757866,-0.0971529950983251,0.2724539961580059,0.48017737081984646,0.5198226291864445
35.21923511594203,-0.09549151077287867,0.2660734409208262,0.480307091310901,0.5196929086953911
35.22416893430539,-0.09196507435008529,0.2651550226091692,0.4806015245282688,0.5193984754780238
35.22910275266876,-0.09381125723560826,0.2642796212172592,0.4804092922595094,0.5195907077467841
35.23403657103212,-0.08698339360586793,0.2619702803459856,0.48029178865419003,0.5197082113521049
35.23897038939548,-0.09208764667473249,0.2482867497478258,0.48034171501241074,0.5196582849938851
35.24390420775885,-0.08863306452287167,0.2561556097898704,0.4802729869782105,0.5197270130280853
35.248838026122215,-0.09228474085847031,0.271207410474214,0.4805332606106446,0.5194667393956466
35.253771844485584,-0.08808634861184599,0.28610865152746057,0.48055761028015115,0.5194423897261352
35.25870566284895,-0.09190501765154593,0.2909469085962565,0.4805339217387883,0.5194660782674965
35.263639481212316,-0.08952547997760625,0.29054339705749394,0.48070596810735267,0.5192940318989338
35.268573299575685,-0.0956382549848957,0.28590982565230333,0.48050271251733384,0.519497287488954
35.27350711793905,-0.09152939950834263,0.2808824403966399,0.48047595966558915,0.5195240403406998
35.27844093630242,-0.09984656741404209,0.2612858119251157,0.4802735905097948,0.5197264094964952
35.283374754665786,-0.10011377330862786,0.2621769414579441,0.48046688714631963,0.5195331128599717
35.28830857302915,-0.10144021330379059,0.26856351845813003,0.4804331426680322,0.5195668573382598
35.29324239139252,-0.09845892996176143,0.26614703647445664,0.48054378894174604,0.519456211064547
35.29817620975587,-0.09926141892342986,0.2659779964357468,0.48074880303326595,0.5192511969730269
35.30311002811924,-0.09408449943063321,0.2650268385997751,0.4808806989859727,0.5191193010203204
35.30804384648261,-0.09168424762255789,0.26335874289314065,0.48082877153838377,0.51917122846791
35.312977664845974,-0.09556440610402574,0.2579066679422924,0.48079228234932864,0.5192077176569644
35.31791148320934,-0.1008056778268136,0.2630262432587936,0.4804740855682024,0.5195259144380892
35.322845301572706,-0.09735207664523066,0.27340591974699924,0.4803181458036836,0.5196818542026069
35.327779119936075,-0.09682648380916238,0.27492599999301165,0.4803729526565711,0.5196270473497182
35.332712938299444,-0.09866951543610923,0.2588208351600503,0.480456047028131,0.5195439529781598
35.33764675666281,-0.0975762134156686,0.24915934545363355,0.48050241034198393,0.5194975896643111
35.342580575026176,-0.09709817763656109,0.2566682817431054,0.48039613580237545,0.5196038642039228
35.34751439338954,-0.08666461800116824,0.2698416017845092,0.4799567060811616,0.5200432939251413
35.35244821175291,-0.09054636953790667,0.28292964108770347,0.480159540647845,0.51984045935846
35.35738203011627,-0.09367383640122583,0.28031891112678425,0.4799509667253459,0.5200490332809625
35.36231584847963,-0.0951767072913484,0.2874053517993464,0.4797490664440914,0.5202509335622195
35.367249666843,-0.09201541125429935,0.2780683597172407,0.4800489978234988,0.5199510021828136
35.372183485206364,-0.09562331627893293,0.2767442723259758,0.48027235552983866,0.5197276444764749
35.37711730356973,-0.0892556991097446,0.27462564634681175,0.4803342456914156,0.5196657543148996
35.3820511219331,-0.0949291458546965,0.27603719068437405,0.4801907727094247,0.5198092272968912
35.386984940296465,-0.09178582316694359,0.2728628189428796,0.4802698364854241,0.5197301635208907
35.391918758659834,-0.09995829160866941,0.27622261476176,0.48011081508476694,0.5198891849215475
35.396852577023196,-0.08640288541297018,0.26534421341430503,0.48003799929251295,0.5199620007138018
35.401786395386566,-0.089069507305854,0.2613394298045304,0.4796636640046371,0.5203363360016766
35.406720213749935,-0.08788986484075481,0.266243599062831,0.479697739665268,0.5203022603410449
35.4116540321133,-0.10332025634637361,0.26231797435625354,0.4797618487244679,0.5202381512818426
35.41658785047667,-0.09061296424533324,0.25576158628213497,0.4799102744438814,0.5200897255624305
35.42152166884002,-0.09678250937577743,0.2541837785267463,0.48043217306128205,0.5195678269450323
35.42645548720339,-0.0773120053114135,0.2598165996495737,0.4804327814323504,0.5195672185739657
35.43138930556676,-0.0927015355896679,0.270241246578927,0.480213461828588,0.5197865381777287
35.43632312393012,-0.08721109497824978,0.27047464537523846,0.47992733637127566,0.5200726636350421
35.44125694229349,-0.1001915643294319,0.27254044302273445,0.479569937204615,0.5204300628017059
35.446190760656854,-0.07824522431905515,0.26057595164345665,0.47984539416749444,0.5201546058388292
35.451124579020224,-0.09463829124404756,0.2622706324890703,0.48026964069512573,0.5197303593111999
35.45605839738359,-0.07707442761256557,0.2580550552759625,0.4803280208399391,0.5196719791663891
35.460992215746955,-0.09510193990318802,0.24361655371700078,0.4798275522858047,0.5201724477205246
35.465926034110325,-0.09259438365275952,0.24087797435526193,0.47990219571763626,0.5200978042886946
35.47085985247369,-0.10042044510052404,0.24195438784077866,0.47996623807665495,0.5200337619296777
35.47579367083706,-0.08066131197788612,0.24479897282842175,0.48017497145114724,0.5198250285551859
35.480727489200426,-0.0916335143780544,0.24574559800701146,0.4799032397732433,0.5200967602330898
35.48566130756378,-0.08513049776526621,0.2513906399100339,0.48002962004611516,0.5199703799602193
35.49059512592715,-0.09922934071468256,0.2553662865309456,0.4798724914340998,0.5201275085722358
35.49552894429051,-0.08803545799304967,0.2553325658837937,0.479819543492995,0.5201804565133414
35.50046276265388,-0.09675282686044427,0.25639043003622036,0.48012483640575554,0.5198751636005821
35.50539658101725,-0.08158679972742379,0.2615718554474043,0.4803695049291956,0.5196304950771437
35.510330399380614,-0.09493114795663128,0.2821134087563147,0.48024389279152657,0.5197561072148136
35.51526421774398,-0.09459384492839201,0.29453880505907754,0.47989116170673535,0.5201088382996066
35.520198036107345,-0.09847935949804039,0.2912803992301554,0.47972201195511394,0.5202779880512288
35.525131854470715,-0.08334804317254445,0.2858604433991727,0.4795528287847312,0.520447171221612
35.530065672834084,-0.09006863527216184,0.2723853524450577,0.4795179041137492,0.5204820958925945
35.534999491197446,-0.08767474639671043,0.2607481940411268,0.4792333626914755,0.5207666373148703
35.539933309560816,-0.09448996096352971,0.26074298733392093,0.4791449773131735,0.5208550226931739
35.54486712792418,-0.08980203262128636,0.2569167202328007,0.4793146688782472,0.5206853311281011
35.54980094628754,-0.100153309443758,0.27058244544461124,0.4791274895009536,0.5208725105053976
35.55473476465091,-0.08261312119432046,0.2647580636506148,0.4791944469513282,0.5208055530550247
35.55966858301427,-0.08946758820411034,0.2536796235490009,0.4796417960867258,0.5203582039196302
35.56460240137764,-0.08951359996814627,0.26067052980586025,0.4799561741026238,0.5200438259037348
35.569536219741,-0.09996720017182784,0.26485243147121623,0.4798047202845846,0.520195279721775
35.57447003810437,-0.09224542560999054,0.27118070134529626,0.47978096460783975,0.5202190353985209
35.57940385646774,-0.09330690528700225,0.26429836568927273,0.48002108006724387,0.5199789199391184
35.584337674831104,-0.09241924125064756,0.2669563858982593,0.4803794901762655,0.5196205098301001
35.589271493194474,-0.0987427972471375,0.2675631502938186,0.4804069327269046,0.5195930672794605
35.594205311557836,-0.0972208071069777,0.257839555038272,0.48027108615626174,0.519728913850101
35.599139129921205,-0.10138970328683268,0.2605281061247302,0.4803613598243659,0.5196386401819963
35.604072948284575,-0.09353813735623374,0.2687285389247889,0.48005792461623176,0.5199420753901297
35.60900676664793,-0.10070552068453478,0.2555087700994565,0.4803646995609516,0.5196353004454101
35.6139405850113,-0.09199521049340534,0.25694219786505196,0.4803582512960344,0.5196417487103265
35.61887440337466,-0.10028032390867146,0.26715520271215026,0.48049205471061,0.5195079452957507
35.62380822173803,-0.0947446542580761,0.27009644493538293,0.4802042452795245,0.5197957547268364
35.6287420401014,-0.09846699489938482,0.2738620208110684,0.48011099376764155,0.5198890062387217
35.63367585846476,-0.09606737833739881,0.26509805375687834,0.4803491572448553,0.5196508427615089
35.63860967682813,-0.10003162044277678,0.25009760482439897,0.48046357147523244,0.5195364285311335
35.643543495191494,-0.09004537284115142,0.23355480006951232,0.48068793477677396,0.519312065229595
35.648477313554864,-0.09799049322696396,0.2552172091735561,0.4806127647907944,0.5193872352155773
35.65341113191823,-0.09215312715981168,0.27769722007816694,0.4808070987277853,0.5191929012785893
35.658344950281595,-0.09898720575166367,0.29179241836705777,0.4806718148227982,0.5193281851835805
35.663278768644965,-0.09830163173413883,0.2907750857648707,0.480657078052053,0.5193429219543293
35.66821258700833,-0.1024113706693631,0.2771056313263176,0.4802279544135223,0.5197720455928638
35.67314640537169,-0.10039196966393224,0.2625278246434306,0.48022885771253526,0.519771142293852
35.67808022373506,-0.10435604741257361,0.25344449117162127,0.48027563264807344,0.5197243673583121
35.68301404209842,-0.10307066568221462,0.24789012039275327,0.4803888491424214,0.5196111508639631
35.68794786046179,-0.09806724293044836,0.2501681532575449,0.480565204580389,0.5194347954259942
35.69288167882515,-0.09135170962446178,0.24706739781748305,0.4803068113457827,0.5196931886605995
35.69781549718852,-0.09576355933464364,0.24450413138153693,0.4800797611888561,0.519920238817527
35.70274931555189,-0.09991183355312733,0.24944494229233352,0.48001364199769275,0.5199863580086914
35.70768313391525,-0.09552304725400905,0.24029146808816904,0.48019319440984054,0.5198068055965434
35.71261695227862,-0.09431188043365667,0.22083476785908865,0.4805333683304251,0.5194666316759599
35.717550770641985,-0.08624724010895508,0.22192947485021963,0.480714790482623,0.5192852095237626
35.722484589005354,-0.08129603395388733,0.2264323590167866,0.48047409863142176,0.5195259013749647
35.727418407368724,-0.08774575398488568,0.22680407059174165,0.48009295111935857,0.5199070488870291
35.732352225732086,-0.09457139358022384,0.22490406849235903,0.47987908097144755,0.5201209190349418
35.73728604409545,-0.10246668840866369,0.22963158271844578,0.479874356485433,0.5201256435209571
35.74221986245881,-0.10613828724560644,0.23080170640543238,0.4798320612308148,0.5201679387755771
35.74715368082218,-0.1044428794255103,0.2219285153632204,0.47957511564589256,0.5204248843604957
35.75208749918555,-0.10249741685407043,0.20908316640816313,0.47930203976880087,0.5206979602375832
35.75702131754891,-0.09716496703981688,0.21251014484407224,0.47909550143011886,0.5209044985762605
35.76195513591228,-0.09656139030773742,0.21828080431221278,0.47915038887561273,0.5208496111307683
35.76688895427564,-0.09298482097712144,0.2297903764285559,0.479402927076638,0.5205970729297436
35.77182277263901,-0.09986274462451959,0.23532624974237634,0.4794474550102754,0.5205525449961077
35.77675659100238,-0.09689428439443314,0.23805912407268623,0.4797094414328464,0.5202905585735376
35.781690409365744,-0.09700588422525669,0.24445840085521098,0.4800343428209841,0.5199656571854009
35.786624227729114,-0.09565635524683294,0.25112620262844826,0.4800042893990979,0.5199957106072879
35.791558046092476,-0.09805704652222799,0.2620305100262453,0.4799256289910112,0.5200743710153752
35.796491864455845,-0.09484626765366516,0.25659938951225825,0.4804699362520988,0.519530063754288
35.80142568281921,-0.09358408096853546,0.25447259996848254,0.480718167085867,0.5192818329205204
35.80635950118257,-0.09092824947516423,0.25395338690776015,0.48058409127052587,0.5194159087358625
35.81129331954594,-0.09359148704915628,0.257276899449108,0.48061175028231257,0.5193882497240742
35.8162271379093,-0.09512604145128217,0.26316780556132036,0.48049004824642905,0.519509951759957
35.82116095627267,-0.09983128320872701,0.26424030221089223,0.48042181287896346,0.519578187127422
35.82609477463604,-0.09208365384983694,0.27107577764884555,0.4799146807884548,0.5200853192179296
35.8310285929994,-0.09290672030958667,0.27766625673310746,0.47978812462515813,0.5202118753812273
35.83596241136277,-0.08816497809207596,0.28167093277599886,0.47978107798778,0.5202189220186088
35.840896229726134,-0.09363789489706184,0.29243277960555203,0.47983703169388436,0.5201629683125073
35.8458300480895,-0.08930673398127993,0.3097485982833195,0.4798575506607479,0.5201424493456481
35.85076386645287,-0.0946214459888914,0.3070655083128489,0.4799202380321821,0.5200797619742172
35.855697684816235,-0.09053372927986889,0.28587170135824297,0.480017651499973,0.5199823485064278
35.860631503179604,-0.09241969681117566,0.2637975159397709,0.4800281495373399,0.5199718504690641
35.86556532154296,-0.08853728571875255,0.2517389629318948,0.4799138152595948,0.5200861847468101
35.87049913990633,-0.09574549661243374,0.2552260386327148,0.47958811914835897,0.520411880858047
35.8754329582697,-0.09154877464472522,0.2552848894645206,0.47951152182706636,0.5204884781793415
35.88036677663306,-0.09617555864872046,0.25160180230157914,0.4795848374123564,0.520415162594052
35.88530059499643,-0.09184804783565177,0.25586678177857525,0.47979927773422515,0.5202007222721826
35.89023441335979,-0.09670045172645705,0.2671225959323169,0.4793566415656415,0.5206433584407649
35.89516823172316,-0.09208926490880359,0.27094707920532757,0.479406030585664,0.5205939694207418
35.90010205008653,-0.09455902726320513,0.2655111473904971,0.4792975467591068,0.5207024532472992
35.90503586844989,-0.09108405657794633,0.2728830961188091,0.47945979749108475,0.5205402025153198
35.90996968681326,-0.09643579245605674,0.26984281464827764,0.4798096974267401,0.5201903025796618
35.914903505176625,-0.0930686942211668,0.25778117390103344,0.48009878173553006,0.5199012182708715
35.919837323539994,-0.09815893355403446,0.24955726635448838,0.4800735785316908,0.5199264214747137
35.924771141903356,-0.09604936094877888,0.24906442365791392,0.4802396795455614,0.5197603204608443
35.92970496026672,-0.10084591706917875,0.254216617470244,0.4802169081891712,0.5197830918172363
35.93463877863009,-0.09863666363083996,0.2563379154524603,0.48014470061516124,0.5198552993912477
35.93957259699345,-0.10229185383826786,0.2502388551695467,0.4801840933139981,0.5198159066924124
35.94450641535682,-0.09910402780458191,0.25514227045327437,0.48010562812443125,0.5198943718819821
35.94944023372019,-0.10178152190079691,0.27062053690025245,0.4804277008913189,0.5195722991150966
35.95437405208355,-0.09704488070815302,0.279142281303452,0.4804703382466823,0.519529661759735
35.95930787044692,-0.0997245332175969,0.2798007916648776,0.4806786240446311,0.5193213759617875
35.96424168881028,-0.09625915028165856,0.28398431224513376,0.4803450753129518,0.5196549246934681
35.96917550717365,-0.09937547698331727,0.2984945718904068,0.4801354650426767,0.5198645349637449
35.97410932553702,-0.09704548203147415,0.31105726491512997,0.4803688920295005,0.5196311079769221
35.979043143900384,-0.0999023150268132,0.31206760597811606,0.48039252963198564,0.5196074703744366
35.98397696226375,-0.09636001614455315,0.30805098237720274,0.4804820667712566,0.5195179332351658
35.98891078062711,-0.09881442890218746,0.2989711239862143,0.48044195015534896,0.5195580498510748
35.99384459899048,-0.09449502719361813,0.2812069218134332,0.4803351739789469,0.5196648260274785
35.99877841735385,-0.09795237681972559,0.25761989936283614,0.48045980611757166,0.5195401938888553
36.00371223571721,-0.09431088269380677,0.25868304819784327,0.4803571568524018,0.5196428431540263
36.00864605408058,-0.09657564724728722,0.26698683545364205,0.4803754009961235,0.5196245990103059
36.01357987244394,-0.09398997735471998,0.2810230818384119,0.4805500711250851,0.5194499288813464
36.01851369080731,-0.09712851220823471,0.28700801329832226,0.48096279653346025,0.5190372034729716
36.02344750917067,-0.09512458556572832,0.2756978592275356,0.48115095530967156,0.5188490446967599
36.02838132753404,-0.09592997524313579,0.26589489810468386,0.48094281647872394,0.519057183527708
36.03331514589741,-0.09332209751189147,0.2593946284381133,0.48076528955169356,0.5192347104547399
36.038248964260774,-0.09656855219340031,0.26369962739238306,0.4809033611803244,0.5190966388261105
36.04318278262414,-0.09379702725644462,0.2774078896393859,0.48091435053083564,0.5190856494756001
36.048116600987505,-0.09613664637115807,0.2840115176106028,0.48087314267659287,0.5191268573298454
36.05305041935087,-0.09283714421078708,0.2707089570625743,0.48101411937701966,0.51898588062942
36.05798423771424,-0.09512228274037973,0.2565236769602926,0.4811918897896013,0.5188081102168415
36.0629180560776,-0.0920578810328355,0.24458811622093213,0.4811543490398394,0.5188456509666058
36.06785187444097,-0.09364295048807017,0.24492092636715754,0.4819178950318161,0.5180821049746307
36.07278569280433,-0.09336516524436485,0.2500282588586455,0.4817290575060846,0.5182709425003629
36.0777195111677,-0.09476014084849281,0.26371682085506715,0.4816430673285976,0.5183569326778511
36.08265332953107,-0.0932065825200408,0.2701981753382401,0.48145436703598654,0.5185456329704651
36.08758714789443,-0.09678223813431826,0.2600216778561865,0.48126573688749275,0.5187342631189606
36.0925209662578,-0.09453509417988096,0.24224452804494936,0.48095854625660295,0.5190414537498482
36.09745478462116,-0.09474570946295609,0.2314689155231825,0.4807707127939227,0.5192292872125264
36.10238860298453,-0.08932602551488154,0.22329074520072456,0.4807529019768686,0.5192470980295796
36.1073224213479,-0.08987454443702093,0.22339201283688237,0.48084367890856233,0.5191563210978856
36.112256239711265,-0.08931021172708792,0.22893651107541108,0.48089142580944366,0.5191085741970037
36.11719005807463,-0.09333468397060346,0.2328950927130076,0.48097635688797924,0.5190236431184668
36.12212387643799,-0.09032749889689701,0.2419608065535373,0.48101123861505324,0.5189887613913924
36.12705769480136,-0.09196029538193877,0.23999427403741735,0.48086379227008763,0.5191362077363597
36.13199151316473,-0.09055637106618963,0.2497399224732627,0.48106197367942166,0.5189380263270269
36.13692533152809,-0.09553464084582756,0.26448739815028666,0.48117889762224814,0.5188211023842014
36.14185914989146,-0.09155616481527201,0.25390184227453166,0.48100611531941057,0.5189938846870414
36.14679296825482,-0.09393159004299394,0.2363445116700568,0.4812144330778188,0.5187855669286362
36.15172678661819,-0.09030129655112433,0.24699044192685948,0.48125299810795413,0.5187470018985025
36.15666060498156,-0.09139444699201332,0.25825487889602194,0.48118969403372275,0.5188103059727385
36.16159442334492,-0.0889457554988161,0.2599547446125548,0.48110267732811207,0.5188973226783518
36.16652824170829,-0.09149836469144837,0.255596727704669,0.48137918989634654,0.5186208101101214
36.171462060071654,-0.08977777896125674,0.2542932747924425,0.4812101672207024,0.518789832785768
36.17639587843502,-0.09511438950564603,0.24992344440542197,0.4811925420191014,0.518807457987368
36.181329696798386,-0.09206321571712259,0.23323679404916484,0.4813022802465144,0.5186977197599546
36.18626351516175,-0.09721729736788451,0.24623213565507812,0.4808924946519806,0.5191075053544868
36.19119733352512,-0.09643678292328986,0.26714499291511723,0.48085968386069455,0.5191403161457722
36.19613115188848,-0.10372177605262509,0.28539268820758684,0.48087429143398497,0.5191257085724817
36.20106497025185,-0.10370270923711329,0.2927931696404238,0.48060237262871625,0.5193976273777511
36.20599878861522,-0.10875686667815775,0.28362465834614836,0.4805843704181079,0.5194156295883589
36.21093260697858,-0.10775305038304257,0.2878361378837246,0.48084572082546756,0.5191542791810005
36.21586642534195,-0.11130409314071998,0.3032988028171414,0.48073412492826967,0.5192658750781989
36.22080024370531,-0.10557786959486165,0.3071672822328675,0.4805961778080863,0.5194038221983835
36.22573406206868,-0.10945049117312147,0.3040285621730358,0.48055158917101837,0.5194484108354522
36.23066788043205,-0.10596379751440096,0.2882993894338751,0.48053704166299643,0.5194629583434751
36.23560169879541,-0.10856496176235673,0.27649371003935147,0.48032138028282517,0.5196786197236481
36.240535517158776,-0.10050472986597148,0.26435819992134313,0.48037514371252066,0.5196248562939536
36.24546933552214,-0.10056675187849087,0.2654943028045114,0.4801858712602728,0.5198141287462004
36.25040315388551,-0.094165767199987,0.27240295139450355,0.4802504216285375,0.5197495783779308
36.25533697224888,-0.1033994033128998,0.2732810044934132,0.480372661280019,0.5196273387264447
36.26027079061224,-0.09658371553021082,0.2745218140494601,0.4803636728268451,0.519636327179618
36.26520460897561,-0.10394640935168659,0.27059418215708286,0.48020036034039293,0.5197996396660719
36.27013842733897,-0.10341570367981463,0.2619751692569217,0.4802485620845141,0.5197514379219519
36.27507224570234,-0.10313552810249686,0.25141429481638755,0.4802915957421716,0.5197084042642954
36.28000606406571,-0.09661814184186232,0.2416216934415909,0.4804015862264031,0.519598413780065
36.28493988242907,-0.09976324355694338,0.24169544388547096,0.48002891135609266,0.5199710886503768
36.28987370079244,-0.09550510765457214,0.23745886179743483,0.47998275736288787,0.5200172426435824
36.2948075191558,-0.10580510412869457,0.2277827206366592,0.4799263143240264,0.5200736856824445
36.29974133751917,-0.09840044780287593,0.2293320777869808,0.4799801427489732,0.5200198572574979
36.304675155882535,-0.10371103808272948,0.24224447045933303,0.4797012211419296,0.5202987788645416
36.3096089742459,-0.09543825438261838,0.2529658253164992,0.47972484405173654,0.520275155954735
36.31454279260927,-0.0976463671425555,0.2706908799431368,0.4792816892155015,0.5207183107909689
36.31947661097263,-0.09283528300144425,0.28563101964194637,0.47944449452510446,0.520555505481365
36.324410429336,-0.1038441076686994,0.299655733197041,0.4792143429468051,0.5207856570596627
36.32934424769937,-0.09574434043506164,0.31223944594815795,0.4791104082887121,0.5208895917177547
36.33427806606273,-0.10301183951810466,0.3271935428590265,0.4791836033207828,0.5208163966856874
36.3392118844261,-0.09531058041115126,0.3293820828966609,0.479119812426495,0.5208801875799791
36.34414570278946,-0.10109519187642067,0.32440481931682635,0.47941164927733,0.520588350729148
36.34907952115283,-0.0939112506376566,0.3139378642164106,0.4794233354169544,0.520576664589528
36.3540133395162,-0.09901069371326714,0.30536410815831255,0.47966030357262357,0.5203396964338601
36.35894715787956,-0.09866878546320904,0.31011742716563306,0.4794100834625411,0.5205899165439467
36.36388097624293,-0.11335558548959494,0.31153927069151843,0.4791785455426779,0.5208214544638112
36.36881479460629,-0.09964834362595157,0.2952760204611856,0.47917031967243756,0.520829680334053
36.373748612969656,-0.09738263143644842,0.27695160281290987,0.4792877377081048,0.5207122622983879
36.378682431333026,-0.09333674688681691,0.2729717306194124,0.47922813922886787,0.5207718607776262
36.38361624969639,-0.09834661828168714,0.2746007273907302,0.4793788350892858,0.5206211649172083
36.38855006805976,-0.10074342281488326,0.29377165604807426,0.4793209958433302,0.5206790041631625
36.39348388642312,-0.10386218228498963,0.3118876125872827,0.47912163724229484,0.5208783627641977
36.39841770478649,-0.09966888563801268,0.32600356670377634,0.47956573690202203,0.5204342631044705
36.40335152314986,-0.09232638635935593,0.32557369589950286,0.4796261664444711,0.5203738335620208
36.40828534151322,-0.09276313439907176,0.3214537545415078,0.47965712988628056,0.5203428701202095
36.41321915987659,-0.10265897853265508,0.3071775291171446,0.4800260392056863,0.519973960800802
36.41815297823995,-0.09969730022794299,0.29670968977084533,0.4800707035249882,0.5199292964815025
36.42308679660332,-0.09278959975184498,0.2878490074758121,0.48031990537590585,0.5196800946305864
36.42802061496669,-0.09452586944420237,0.28748881459425685,0.48047271370753963,0.5195272862989548
36.432954433330046,-0.10254582447493232,0.29346951512198155,0.47996013594922204,0.5200398640572734
36.437888251693415,-0.09780349203325736,0.30617555964706655,0.4799707145513997,0.5200292854550971
36.44282207005678,-0.09272322302207414,0.3053826973465667,0.48005394594927586,0.519946054057224
36.44775588842015,-0.09502865702693546,0.2938487436205007,0.47953637458922893,0.5204636254172736
36.45268970678352,-0.10661980372885342,0.3006270062856483,0.4793728054599217,0.520627194546583
36.45762352514688,-0.09751782870985058,0.2980823720798284,0.4793172548401913,0.5206827451663156
36.46255734351025,-0.10433772006927874,0.29947260500723444,0.47919463131278617,0.5208053686937215
36.46749116187361,-0.09713264879727923,0.29790493120652145,0.47944104359513756,0.5205589564113722
36.47242498023698,-0.10036827987899308,0.30207435174088343,0.47932646984471816,0.5206735301617931
36.47735879860035,-0.09491080011619799,0.28530764391337504,0.4794855176822575,0.520514482324254
36.48229261696371,-0.10227517009904252,0.2676791864103999,0.4796103394840735,0.5203896605224382
36.48722643532708,-0.09604914997764274,0.2656328951944527,0.4795905776117332,0.5204094223947802
36.492160253690436,-0.1117285158557875,0.2618641805745968,0.47949537046762714,0.5205046295388879
36.497094072053805,-0.0954063155833464,0.26183663029126636,0.4792639818537523,0.520736018152764
36.502027890417175,-0.10062642149507928,0.28413457004043297,0.4790019637186639,0.5209980362878531
36.50696170878054,-0.09342227781413019,0.2898111144584601,0.47908665088091446,0.5209133491256036
36.511895527143906,-0.11314356241994203,0.279623894214764,0.4792678059606412,0.5207321940458782
36.51682934550727,-0.09877459141482561,0.27574195996429907,0.4794838295380639,0.5205161704684574
36.52176316387064,-0.10801603403167541,0.2813665074561541,0.4796371239338712,0.5203628760726506
36.52669698223401,-0.0878898622675571,0.29143675096004157,0.4799167813602429,0.5200832186462785
36.53163080059737,-0.10224589953191897,0.28922335124291026,0.4797552936482679,0.5202447063582549
36.53656461896074,-0.09646706523467317,0.2903033387146262,0.47980130119547276,0.5201986988110521
36.5414984373241,-0.11243949309484463,0.28299256002679235,0.4798183544022481,0.5201816456042782
36.54643225568747,-0.09468995770430247,0.2662103178582266,0.48008997255374974,0.5199100274527779
36.55136607405084,-0.09810223208261183,0.23992154251313244,0.48002759040507115,0.5199724096014594
36.556299892414195,-0.09113040715786463,0.2083491497387065,0.47984117843518265,0.5201588215713498
36.561233710777564,-0.09742396091692683,0.20364999032699538,0.4801935518956324,0.519806448110903
36.56616752914093,-0.0946935357529198,0.20878306982446312,0.47996534993289225,0.520034650073645
36.571101347504296,-0.11017761118517672,0.21547438452170767,0.4797989676200763,0.5202010323864619
36.576035165867665,-0.09120043987208418,0.21925448732737876,0.4799467571026687,0.5200532429038712
36.58096898423103,-0.09178739889655833,0.21308419148734253,0.47971463533308895,0.5202853646734524
36.5859028025944,-0.08711999398127873,0.21323315620738167,0.47930620420055403,0.5206937958059903
36.59083662095776,-0.0934140110131791,0.22099749383510991,0.4793883037859052,0.5206116962206382
36.59577043932113,-0.09313068685290803,0.23435355143084644,0.4796572417131526,0.5203427582933883
36.6007042576845,-0.09906050010878702,0.24999479717836193,0.4797923678990959,0.5202076321074438
36.60563807604786,-0.09169722391487137,0.25881895195186133,0.4796750011545267,0.5203249988520133
36.61057189441123,-0.08953414787746589,0.2555450878238837,0.47936794681698913,0.5206320531895515
36.61550571277459,-0.08743222429331224,0.256757265442281,0.47945355769572623,0.520546442310813
36.620439531137954,-0.08723227486927199,0.2524930605329516,0.47917109812229725,0.5208289018842422
36.625373349501324,-0.09181745486708354,0.2513816944431775,0.4791366279296968,0.5208633720768431
36.630307167864686,-0.09339117785756479,0.25157011307758703,0.4796711513571897,0.520328848649352
36.635240986228055,-0.0851862356956466,0.24286612531899443,0.47980949266369954,0.5201905073428437
36.64017480459142,-0.0803459953897698,0.24967854571822032,0.4798615216675763,0.5201384783389685
36.64510862295479,-0.08172564793485909,0.2554714875617965,0.47955999828404045,0.5204400017225084
36.650042441318156,-0.08816232782406361,0.25392541426425885,0.47956967619010255,0.5204303238164478
36.65497625968152,-0.0871790882924366,0.25263442644746364,0.4798324471591959,0.5201675528473578
36.65991007804489,-0.08188602988229592,0.24648506810943957,0.4795438749527465,0.5204561250538118
36.66484389640825,-0.07399812054166299,0.24324797964070405,0.47941936603297747,0.5205806339735846
36.66977771477162,-0.07902148990252048,0.23552435408478836,0.47905217453689686,0.5209478254696687
36.67471153313499,-0.08534025155525268,0.2371464241108987,0.47926698755768726,0.5207330124488782
36.67964535149835,-0.08730527201546613,0.23077036987639798,0.47939228571211584,0.5206077142944479
36.68457916986171,-0.08353913149913844,0.21926470129197284,0.47942428105082113,0.5205757189557414
36.689512988225076,-0.08728659607144955,0.22243898997930597,0.4795950045224775,0.520404995484084
36.694446806588445,-0.08135138753224275,0.23981924714367275,0.4794565691954662,0.5205434308110949
36.699380624951814,-0.08806965611261611,0.2442194424650177,0.47944341977072485,0.5205565802358366
36.70431444331518,-0.08550468359631358,0.24736701841889658,0.47954292804714965,0.5204570719594122
36.709248261678546,-0.09092548345092709,0.2511007257550786,0.4793415603558271,0.5206584396507355
36.71418208004191,-0.08458555149215455,0.2572248324756895,0.4795459884912837,0.5204540115152795
36.71911589840528,-0.08586332336434845,0.2699892545717598,0.4794955878495715,0.5205044121569928
36.72404971676865,-0.0810909115879019,0.27349819211625853,0.4793162980411211,0.5206837019654441
36.72898353513201,-0.08323500637858083,0.2656245086492968,0.4795156425544607,0.5204843574521055
36.73391735349538,-0.08151687125885335,0.2526145230612341,0.47923583822897764,0.5207641617775904
36.73885117185874,-0.0889851905599823,0.2566951267759304,0.4794741997300169,0.5205258002765523
36.7437849902221,-0.08088779693377143,0.26713823821522953,0.4795007536177045,0.5204992463888654
36.74871880858547,-0.08200202242106833,0.271672477869415,0.4793540604675788,0.5206459395389862
36.753652626948835,-0.08042211875614423,0.2758868136908152,0.47961577141951933,0.5203842285870411
36.758586445312204,-0.08560553504080115,0.2767328668678009,0.47965052614628606,0.5203494738602721
36.76352026367557,-0.08061528441756184,0.2659463217720218,0.47969405189093195,0.5203059481156277
36.768454082038936,-0.08520062534562564,0.2535224804344694,0.4797248879281768,0.520275112078384
36.773387900402305,-0.07972763387135769,0.24164465283627268,0.4799015235987883,0.5200984764077733
36.77832171876567,-0.08539733281109008,0.2307919210145129,0.4798052816742272,0.5201947183323354
36.78325553712904,-0.08154007605113181,0.22666610764300607,0.47968814299381074,0.5203118570127531
36.7881893554924,-0.08964854322906385,0.22140755587629368,0.4795667857103003,0.5204332142962638
36.79312317385577,-0.08620503495365056,0.22348201118877611,0.4794902456815713,0.520509754324994
36.79805699221914,-0.08678431706067954,0.2350101778910179,0.4799048937779762,0.520095106228589
36.8029908105825,-0.0778768952543358,0.252011351982527,0.48001352150271615,0.5199864785038494
36.80792462894586,-0.08152102675403507,0.2610884758345732,0.48008954467579223,0.5199104553307738
36.812858447309225,-0.07786432804712326,0.26726189632945246,0.4802909528566483,0.519709047149917
36.817792265672594,-0.08310794747036625,0.26838927969747617,0.48028973991840546,0.5197102600881588
36.82272608403596,-0.07454592194684521,0.266551122809322,0.4799535108708905,0.520046489135673
36.827659902399326,-0.07917355473965759,0.26581742730321584,0.48003367333697716,0.5199663266695856
36.832593720762695,-0.07086946874918004,0.2637735258807187,0.47984681180529576,0.5201531882012688
36.83752753912606,-0.07903645149528205,0.2561322781936665,0.4799428861368847,0.5200571138696839
36.84246135748943,-0.07427805248349151,0.240598691984985,0.480043279756605,0.5199567202499656
36.847395175852796,-0.08098083121573778,0.23873392591424625,0.4798661533784362,0.5201338466281394
36.85232899421616,-0.07610525014346523,0.2485316734608842,0.47990655077458166,0.5200934492319963
36.85726281257953,-0.08287702807647601,0.2621572542758618,0.4802957370980084,0.5197042629085717
36.86219663094289,-0.07802095613765343,0.2707465509088933,0.48001876086774503,0.519981239138838
36.86713044930626,-0.08658050562290047,0.2777994208461479,0.4797232434019203,0.5202767566046635
36.87206426766962,-0.0788578487616263,0.26728654715005923,0.4797484831250464,0.5202515168815389
36.876998086032984,-0.0823703318694045,0.2546269129644411,0.4801790961658215,0.5198209038407653
36.88193190439635,-0.07658116770307859,0.24549797757788525,0.4801109555591202,0.519889044447466
36.886865722759715,-0.0822234155902319,0.2550952609321978,0.4799494795888851,0.5200505204177004
36.891799541123085,-0.07608012589180987,0.27579600501601936,0.48005587783068066,0.519944122175904
36.896733359486454,-0.08070497109879123,0.2882248485616462,0.47993728290727106,0.5200627170993137
36.901667177849816,-0.07460570897368325,0.289428935088495,0.4799497780308609,0.5200502219757227
36.906600996213186,-0.08109750818729695,0.28365359279310426,0.4802059040150398,0.5197940959915424
36.91153481457655,-0.07484863813112537,0.266917047904497,0.4802395527220109,0.5197604472845687
36.91646863293992,-0.08172819907907405,0.2706108474558396,0.4799322325807047,0.5200677674258755
36.92140245130329,-0.07767916321233441,0.27793676651659255,0.48023597101853693,0.5197640289880459
36.92633626966665,-0.0825247884619238,0.2865312166337241,0.4800832902547104,0.5199167097518744
36.93127008803002,-0.0781214203725009,0.27340094776657176,0.47992848902941504,0.5200715109771709
36.936203906393374,-0.08336250320418481,0.26791999108472536,0.4793496912287018,0.5206503087778852
36.94113772475674,-0.07811285709067234,0.26470329306522056,0.47959145956180543,0.5204085404447835
36.94607154312011,-0.08603243737345126,0.2646828586341659,0.4793495231325808,0.5206504768740112
36.951005361483475,-0.08046709858952028,0.26586379077847394,0.47937786896476176,0.520622131041832
36.955939179846844,-0.08625842023802653,0.267442236777099,0.4795304055638889,0.5204695944427075
36.960872998210206,-0.0798489278487796,0.2774966621055254,0.4795012386272362,0.5204987613793617
36.965806816573576,-0.08567032762935113,0.2955980715816965,0.47955201901927985,0.520447980987319
36.970740634936945,-0.0802925255968629,0.31581377895475904,0.47932919295081966,0.5206708070557804
36.97567445330031,-0.08717190849589945,0.32440640604037196,0.4795808670965569,0.5204191329100442
36.98060827166368,-0.07994675421334749,0.31308620380465846,0.47964979127848983,0.5203502087281113
36.98554209002704,-0.08613691760785093,0.30737532369348664,0.4796620953525278,0.520337904654073
36.99047590839041,-0.07956546212766043,0.3044857190419546,0.47994780233600415,0.5200521976705986
36.99540972675378,-0.08674385507562735,0.29271548694304167,0.47972221884671273,0.5202777811598917
37.00034354511713,-0.08024438387565716,0.27986008164164367,0.47975362715134806,0.5202463728552574
37.0052773634805,-0.08782228812345372,0.27462423375764683,0.47999062661670466,0.5200093733899019
37.010211181843864,-0.08207821450739304,0.29631048756910655,0.47994961270529635,0.5200503873013119
37.015145000207234,-0.09041547124573618,0.31429207775662527,0.4797543830357236,0.5202456169708867
37.0200788185706,-0.08486533317777697,0.3206567762126631,0.479706624277947,0.5202933757286625
37.025012636933965,-0.09342624716036968,0.31926362490156884,0.47964479905256213,0.5203552009540475
37.029946455297335,-0.0861724646075872,0.31511129180264513,0.4795530567374416,0.5204469432691695
37.0348802736607,-0.09314096671334587,0.31664736794132203,0.47950774958592013,0.5204922504206926
37.039814092024066,-0.085418799735133,0.30506956462827534,0.47927287965895615,0.5207271203476567
37.044747910387436,-0.09252301074132506,0.2944445271328776,0.47920543143663447,0.5207945685699804
37.0496817287508,-0.08491574438575053,0.287690741136947,0.47924432996019095,0.5207556700464261
37.05461554711417,-0.09365600780727254,0.2812903363557091,0.47940072565035613,0.5205992743562626
37.05954936547752,-0.08649517146079244,0.2657853423220159,0.47927842006096083,0.5207215799456607
37.06448318384089,-0.09497966443687422,0.261011330789025,0.47946526608074413,0.52053473392588
37.06941700220426,-0.0877847614488622,0.2548266928703985,0.4795731493810996,0.5204268506255254
37.07435082056762,-0.09546088106426581,0.23700945412505958,0.4796507384362256,0.5203492615704008
37.07928463893099,-0.0881113994390224,0.2269940971383339,0.48016319172044464,0.5198368082861831
37.084218457294355,-0.09595592385158007,0.21598230070852703,0.48058428920768875,0.519415710798942
37.089152275657725,-0.0874743236880812,0.22319386134030306,0.48053410367022126,0.5194658963364093
37.094086094021094,-0.09557526954735131,0.23022977511089762,0.4807597674329375,0.5192402325736909
37.099019912384456,-0.08586185505946908,0.24424593373323675,0.4807632723931398,0.5192367276134869
37.103953730747826,-0.0942386955513311,0.26680766250599197,0.48092881457207043,0.5190711854345559
37.10888754911119,-0.0862969285983954,0.27890399506012786,0.4810723278350037,0.5189276721716223
37.11382136747456,-0.09545054760408732,0.28091795838511496,0.48098584733663796,0.5190141526699866
37.11875518583793,-0.0857443427607815,0.2792967985256689,0.48085508067806176,0.5191449193285629
37.12368900420128,-0.0939997319716019,0.26482334886731707,0.481072727856437,0.5189272721501872
37.12862282256465,-0.08390664839658166,0.2495196009711427,0.4815712922871755,0.5184287077194504
37.13355664092801,-0.0935043277358794,0.24813010211705142,0.48147374637106694,0.5185262536355598
37.13849045929138,-0.08670613604236369,0.24633245623011923,0.481003348180607,0.518996651826021
37.14342427765475,-0.09540134901114503,0.23515859556181976,0.48117776225041786,0.5188222377562134
37.148358096018114,-0.08553552017125744,0.22004727848040667,0.48112364782500533,0.5188763521816275
37.153291914381484,-0.09870879567885163,0.22373903257559188,0.4805116748280537,0.5194883251785821
37.158225732744846,-0.088179737545343,0.2366400046492209,0.480420512669629,0.5195794873370119
37.163159551108215,-0.09726305853743328,0.24285919436109715,0.4800587530475481,0.5199412469590954
37.168093369471585,-0.08572212203506202,0.24716760770054022,0.48052128176412645,0.5194787182425202
37.17302718783495,-0.09823053179800656,0.24956445660241472,0.48111627252686406,0.518883727479784
37.177961006198316,-0.09092091831235105,0.24702259708425636,0.48124120334694664,0.5187587966597004
37.18289482456168,-0.10435905631057181,0.24554109418902592,0.4812195139690915,0.5187804860375546
37.18782864292504,-0.09485861087709453,0.2497837598973329,0.4813283031068755,0.5186716968997702
37.1927624612884,-0.10097984532385787,0.24696232111906402,0.48157451674566476,0.5184254832609794
37.19769627965177,-0.08862703251657152,0.2514287089447852,0.4815386652661924,0.5184613347404529
37.20263009801514,-0.0985536619640997,0.25095268055700876,0.4816289965551344,0.5183710034515113
37.207563916378504,-0.08432151484406011,0.2519075028619244,0.48159319703588965,0.518406802970756
37.21249773474187,-0.09003184410901667,0.25202091633425994,0.48139110894279896,0.5186088910638478
37.217431553105236,-0.0792021402941418,0.25570964419150777,0.48144162564614457,0.5185583743605026
37.222365371468605,-0.08513262321718579,0.2572372160062948,0.4812368202267752,0.5187631797798727
37.227299189831975,-0.07656704419944951,0.2635597366851499,0.4812536737361456,0.5187463262705037
37.23223300819534,-0.08897031558946028,0.2531120515872479,0.4808767937169465,0.5191232062897033
37.237166826558706,-0.08703560023379966,0.26704858667647435,0.48082968782819807,0.5191703121784529
37.24210064492207,-0.09812332496677051,0.27032828903093903,0.4808454482637627,0.5191545517428895
37.24703446328544,-0.08875946437245259,0.2636109486653606,0.4805412172053035,0.5194587828013455
37.2519682816488,-0.09548652579635046,0.2549871020231024,0.48033798667157596,0.5196620133350688
37.25690210001216,-0.0815031559497907,0.25136921448746813,0.48041737198192763,0.5195826280247128
37.26183591837553,-0.08778092573153094,0.24401435188884338,0.4803444222431996,0.5196555777634423
37.266769736738894,-0.07415046210652147,0.24125969335848296,0.4803955077412128,0.5196044922654305
37.27170355510226,-0.0784719411477685,0.23951751824571726,0.48039529957791766,0.5196047004287268
37.27663737346563,-0.07310210328558428,0.25373315120991696,0.48051750854192493,0.5194824914647213
37.281571191828995,-0.08807773924302927,0.2592493985826349,0.4806279795745341,0.5193720204321124
37.286505010192364,-0.08349368938259531,0.2558720418749815,0.48062591828766493,0.5193740817189827
37.29143882855573,-0.0930272708673089,0.253892081579623,0.4807478613097341,0.5192521386969139
37.296372646919096,-0.08421615602165225,0.24343183043196837,0.48057077057615144,0.5194292294304974
37.301306465282465,-0.08565360635760222,0.24676266218057086,0.4804737484056939,0.519526251600955
37.30624028364583,-0.07443966773477126,0.2574274257826072,0.48013453292987507,0.5198654670767747
37.31117410200919,-0.07896098399730843,0.2602750680139774,0.48022197946458706,0.5197780205420621
37.31610792037255,-0.07609469531854064,0.25304601695734896,0.4799983354985687,0.520001664508079
37.32104173873592,-0.08802657225001694,0.2432249807600968,0.4797880301404948,0.5202119698661523
37.32597555709929,-0.08606835996423483,0.2460748933345765,0.4796876586308483,0.5203123413757972
37.33090937546265,-0.08407401882431863,0.27048409743752516,0.47954836397457123,0.5204516360320749
37.33584319382602,-0.06847200871294111,0.289808065692983,0.479722584863515,0.5202774151431343
37.340777012189385,-0.07205036207766975,0.303259164296114,0.479908408705666,0.5200915913009871
37.345710830552754,-0.07546600685880214,0.29280667683062056,0.4801040305002024,0.5198959695064551
37.35064464891612,-0.09068889482354096,0.27531324588283573,0.4805236113408148,0.519476388665846
37.355578467279486,-0.08514156872379626,0.2581429540681189,0.48038519519447276,0.5196148048121902
37.360512285642855,-0.08448478784415644,0.24202289994459902,0.4801021796821568,0.5198978203245092
37.36544610400622,-0.07370477030235702,0.2331547507892035,0.47970579899380966,0.5202942010128581
37.37037992236959,-0.07508000513500937,0.23683245089698668,0.47936933574692125,0.5206306642597476
37.37531374073295,-0.07391069430514119,0.2566096286496703,0.47938600293683964,0.5206139970698314
37.38024755909631,-0.08540935059715822,0.2746342027109369,0.4794054294062899,0.5205945706003814
37.38518137745968,-0.08209740712530716,0.2682567605735367,0.4795595916626321,0.5204404083440393
37.39011519582304,-0.08584787286672783,0.28466146777329837,0.47969516214142494,0.5203048378652453
37.39504901418641,-0.07500139708131079,0.30984939545199824,0.479743247215865,0.5202567527908054
37.39998283254978,-0.08142564199469181,0.3182519046964941,0.47932391514661643,0.5206760848600537
37.404916650913144,-0.0765649910911561,0.3146397741745956,0.4793856000336386,0.5206143999730309
37.40985046927651,-0.08618185992251232,0.32128468416231554,0.47914773110397635,0.5208522689026909
37.414784287639876,-0.07761097029652074,0.3095245731159063,0.4792736552213432,0.5207263447853238
37.419718106003245,-0.08582189430665599,0.2940175850717056,0.47915366801575254,0.520846331990917
37.424651924366614,-0.07537474066809938,0.2833557890607259,0.47924704476866364,0.5207529552380079
37.42958574272998,-0.08560891138789332,0.27193342523456754,0.47918233662568616,0.5208176633809863
37.434519561093346,-0.07472613966974928,0.266775304716243,0.4793591178040247,0.5206408822026486
37.4394533794567,-0.0914547400432495,0.27748180776109166,0.4799074776995279,0.5200925223071475
37.44438719782007,-0.0800958709283801,0.29175422610189705,0.4798507481716239,0.5201492518350548
37.44932101618344,-0.08024503112467536,0.29041574012109544,0.47985467093236456,0.5201453290743158
37.4542548345468,-0.07462697823453904,0.27993624662076677,0.4796350888690707,0.5203649111376122
37.45918865291017,-0.08110141667339342,0.2601520936641547,0.4795057189284281,0.5204942810782571
37.464122471273534,-0.08153770119745911,0.24682802756111444,0.47966122278728285,0.5203387772194028
37.4690562896369,-0.0888936694514465,0.24295941998795967,0.47954435543580054,0.5204556445708874
37.47399010800027,-0.07565855127617697,0.2488928301576439,0.47911637972163407,0.5208836202850547
37.478923926363635,-0.07922212963827674,0.26935971708354783,0.4794136563964878,0.5205863436102011
37.483857744727004,-0.07653676637850836,0.28039697466995983,0.4796204665471759,0.5203795334595137
37.488791563090366,-0.09083165910150758,0.27295663816475185,0.4795965049094758,0.5204034950972154
37.493725381453736,-0.07948726537552024,0.2630382326945806,0.47954269242477915,0.5204573075819137
37.498659199817105,-0.09016181119324353,0.258414264881099,0.47999831390379893,0.5200016861028949
37.50359301818046,-0.07803558041749996,0.2524582385917661,0.47982626094566455,0.5201737390610301
37.50852683654383,-0.082085376408021,0.2315075140555152,0.47991017346945947,0.5200898265372369
37.51346065490719,-0.08078725282537995,0.22279851384547922,0.47984451261865546,0.5201554873880422
37.51839447327056,-0.08348301056950504,0.22915422785943562,0.47970366777920476,0.5202963322274945
37.52332829163393,-0.08336019539733053,0.23810301769512424,0.4797392661374924,0.5202607338692065
37.52826210999729,-0.08696134833221288,0.24825494200410778,0.4801735908891787,0.5198264091175213
37.53319592836066,-0.07625691656859983,0.2650157683718717,0.48007670569422806,0.5199232943124729
37.538129746724024,-0.08882619346866068,0.28138503743837756,0.4800570672461147,0.5199429327605884
37.543063565087394,-0.08331045257624851,0.28717969787129133,0.4799025895657313,0.5200974104409729
37.54799738345076,-0.09053232125056171,0.27762837608588137,0.4798777396452987,0.5201222603614079
37.552931201814125,-0.08262991897635417,0.255281346392762,0.4801770900856958,0.5198229099210124
37.557865020177495,-0.08132925916238014,0.22994711705120685,0.4799791603293125,0.5200208396773991
37.56279883854085,-0.08447813845678569,0.20639303828816552,0.48021830466563015,0.5197816953410839
37.56773265690422,-0.08438437655827538,0.21591206125992657,0.4808137369749392,0.5191862630317765
37.57266647526759,-0.08346453613247119,0.2380414368930815,0.48090940820669326,0.5190905918000229
37.57760029363095,-0.09015019684865855,0.24021562624420936,0.4808112740483375,0.5191887259583806
37.58253411199432,-0.08139769373045841,0.23379551201237472,0.4807750468355722,0.5192249531711476
37.58746793035768,-0.0921264243613951,0.2471630841218296,0.4809472383236165,0.5190527616831058
37.59240174872105,-0.08380510228917537,0.2766638599849503,0.48100208757225177,0.5189979124344685
37.59733556708442,-0.09159419887597618,0.3018180892975153,0.4811944761726131,0.5188055238341055
37.602269385447784,-0.08731661204211502,0.31240462853264267,0.4812328552527758,0.518767144753942
37.60720320381115,-0.08617594253262104,0.3136837015638699,0.48104167430816086,0.5189583256985574
37.612137022174515,-0.08105305357173899,0.31187072463210874,0.4813071676053184,0.5186928324013997
37.617070840537885,-0.07348648447948916,0.3141902834027603,0.48121514660270587,0.518784853404011
37.622004658901254,-0.07674383569201577,0.32074709498025883,0.48155487159323895,0.5184451284134782
37.62693847726461,-0.07072918751484203,0.3151054371294046,0.48181650373973417,0.5181834962669848
37.63187229562798,-0.07600899433818879,0.3099271689240134,0.48197237511117463,0.5180276248955455
37.63680611399134,-0.06962249159099236,0.3094224611459606,0.48165101226397233,0.5183489877427492
37.64173993235471,-0.07096174905508608,0.30648457132107243,0.48185790205831713,0.518142097948406
37.64667375071808,-0.07310633993205258,0.2893611952679657,0.481882052078915,0.5181179479278124
37.65160756908144,-0.07923817704249866,0.2651204342298415,0.4818905779695545,0.5181094220371748
37.65654138744481,-0.08323460802781275,0.24949994781029797,0.4814983013305107,0.5185016986762229
37.66147520580817,-0.07687658619257559,0.25348144450640175,0.48131722447904124,0.5186827755276964
37.66640902417154,-0.07292134785749817,0.2581181146282705,0.48143178799393693,0.5185682120128045
37.67134284253491,-0.07490587765037736,0.25981997645175675,0.4816527018000088,0.5183472982067346
37.676276660898274,-0.0782214192619639,0.26648463000917144,0.48153487479607365,0.5184651252106689
37.681210479261644,-0.0838997200960864,0.27167753259337957,0.4816093440157669,0.5183906559909742
37.686144297625006,-0.08918473952127749,0.269556376556902,0.4814201130267348,0.5185798869800052
37.69107811598837,-0.08881336239081547,0.26811077442891185,0.4813775448424205,0.5186224551643185
37.69601193435174,-0.08753571919156541,0.26981197809914165,0.48125457716252695,0.5187454228442125
37.7009457527151,-0.08219890463699836,0.27431388714785415,0.4816746559817813,0.5183253440249588
37.70587957107847,-0.08537478334218135,0.2605966160879011,0.48150200152325945,0.5184979984834801
37.71081338944183,-0.08551611430250805,0.2570815366896848,0.4811272900963779,0.518872709910363
37.7157472078052,-0.08755284980827575,0.26077777456996054,0.4813702049518134,0.5186297950549278
37.72068102616857,-0.08267101219059547,0.2611238646291199,0.48149133389000226,0.5185086661167404
37.72561484453193,-0.08596412239372622,0.25691970887433463,0.4812398679266462,0.5187601320800979
37.7305486628953,-0.08843506670037637,0.24905654088093743,0.4813494488189863,0.5186505511877586
37.735482481258664,-0.09159700529074398,0.24902518219045838,0.4811541821657023,0.518845817841044
37.740416299622034,-0.08908654276220024,0.24922242413309992,0.48138192985379313,0.5186180701529548
37.7453501179854,-0.08493169737771553,0.23829968519201392,0.4812788732035596,0.5187211268031873
37.750283936348765,-0.08292973074608109,0.23078000346460215,0.48101346967010605,0.5189865303366357
37.75521775471213,-0.08120045496088121,0.23585366822963283,0.48122820902545255,0.5187717909812848
37.76015157307549,-0.07769729314417044,0.2516101002093383,0.4814344099097545,0.518565590096982
37.76508539143886,-0.07566856483469384,0.26252903763525437,0.48132678724786265,0.5186732127588751
37.77001920980223,-0.07457229260049544,0.2639693477348963,0.4809080940609374,0.5190919059458016
37.77495302816559,-0.072874434580368,0.25589029397474844,0.4812501000157312,0.518749899991009
37.77988684652896,-0.0749709081260502,0.24607155305726663,0.4805727576095576,0.5194272423971832
37.78482066489232,-0.07494603758403925,0.23308560971425515,0.4804300222256062,0.5195699777811355
37.78975448325569,-0.07948841727970815,0.23221971371534822,0.48059010403211055,0.519409895974632
37.79468830161906,-0.08186398662294467,0.25018987887460165,0.48062931675559944,0.5193706832511439
37.79962211998242,-0.08215613260357563,0.25581515676352146,0.4807696272705329,0.5192303727362105
37.80455593834579,-0.08418790268190955,0.27075741901687805,0.480552759057271,0.5194472409494731
37.809489756709155,-0.08807906696222118,0.284892422320876,0.4806051105474709,0.5193948894592727
37.81442357507252,-0.08946305858412527,0.2946171298756034,0.4807564161402438,0.5192435838664992
37.81935739343589,-0.08856293063702213,0.299906720069273,0.4812336281672815,0.5187663718394606
37.82429121179925,-0.08259774308654785,0.28936282862138507,0.48158922016548006,0.5184107798412608
37.82922503016262,-0.08306827266670475,0.2638061505207249,0.4817538930782709,0.5182461069284698
37.83415884852598,-0.08122934724817991,0.2436415350828324,0.48166830778856373,0.5183316922181797
37.83909266688935,-0.08256434464052363,0.24690863788007167,0.4815870132540399,0.5184129867527073
37.84402648525272,-0.07847991486242656,0.25325508661882923,0.48143499263270706,0.5185650073740432
37.84896030361608,-0.08556926092726667,0.25648811539470573,0.48110416337119977,0.5188958366355548
37.85389412197945,-0.08580209623110617,0.2624234048838243,0.4808157955950396,0.5191842044117163
37.85882794034281,-0.08625280010255697,0.2613564622872786,0.4808205677597636,0.5191794322469957
37.86376175870618,-0.08285968728352006,0.2648195263399372,0.4809598010111698,0.5190401989955913
37.86869557706955,-0.08525944048741226,0.26292383943585873,0.4811032666596807,0.5188967333470815
37.873629395432914,-0.08156995768936776,0.24340158657618288,0.48100793365177735,0.518992066354986
37.878563213796276,-0.08403750841963172,0.23404945116157552,0.48110669112372734,0.5188933088830374
37.88349703215964,-0.0825850670777257,0.23014390417340772,0.4811035900941624,0.5188964099126021
37.88843085052301,-0.08283797501119183,0.22781061591284363,0.4806679631621148,0.5193320368446481
37.89336466888638,-0.07841720819428913,0.2292735894233128,0.48073947227855307,0.5192605277282096
37.89829848724974,-0.0821781006886663,0.23654576694536072,0.4804114408001308,0.5195885592066317
37.90323230561311,-0.08018620684086705,0.24705125218066268,0.4803751302299464,0.5196248697768147
37.90816612397647,-0.08291655477255558,0.24237954053701763,0.48046797122621016,0.5195320287805493
37.91309994233984,-0.08167243423559628,0.24166299256243526,0.48048279217032624,0.5195172078364308
37.91803376070321,-0.08501077657214254,0.26178281810799275,0.48028762698243577,0.5197123730243239
37.92296757906657,-0.08188493990205041,0.2802444017742425,0.48040256346289184,0.5195974365438698
37.92790139742994,-0.08370550103420993,0.28079284122145043,0.4805085343585801,0.5194914656481833
37.932835215793304,-0.0809639109501148,0.2730657323526144,0.4805456997893485,0.5194543002174156
37.93776903415667,-0.08372046817986087,0.2636150717446729,0.48067846198942965,0.5193215380173363
37.942702852520036,-0.08060658894639822,0.26536772941963105,0.4805885565958698,0.5194114434108986
37.9476366708834,-0.0838394829959817,0.2618491454348299,0.47997743593298664,0.5200225640737843
37.95257048924677,-0.07976630750878737,0.268452902734648,0.480049581465053,0.5199504185417195
37.95750430761013,-0.08295143471068854,0.27414720149110344,0.4805088270164616,0.5194911729903133
37.9624381259735,-0.08007762697156494,0.2732218738344694,0.4806653207884525,0.5193346792183233
37.96737194433687,-0.08264807690051491,0.26337682181795735,0.48065591076021996,0.5193440892465572
37.97230576270023,-0.08071226818620655,0.27011780134148555,0.48089634368130546,0.5191036563254731
37.9772395810636,-0.0832813430049018,0.27815009625524767,0.48111206874215007,0.5188879312646292
37.98217339942696,-0.08071311780330775,0.2774516275729752,0.48114207654659746,0.5188579234601813
37.98710721779033,-0.08358351764521849,0.27318340129630014,0.48151687722044,0.5184831227863396
37.9920410361537,-0.08070821025628923,0.27409178663696676,0.48151288499902584,0.5184871150077552
37.99697485451706,-0.08297231946094862,0.26801794652292155,0.481614221609028,0.5183857783977543
38.00190867288043,-0.07994446889344217,0.27560224368025343,0.48156072964695357,0.5184392703598303
38.00684249124379,-0.08276296819879737,0.2968015494712003,0.4819537615036616,0.5180462385031236
38.01177630960716,-0.07980388890867418,0.3228994834498316,0.48213574234493545,0.5178642576618515
38.016710127970526,-0.08231313266045141,0.33079129515480715,0.4821680033429307,0.5178319966638575
38.02164394633389,-0.07906027018634462,0.3276372199715399,0.48204121496777796,0.5179587850390098
38.02657776469726,-0.08162574012355081,0.31829017490979394,0.48213753854223657,0.5178624614645514
38.03151158306062,-0.078402598335715,0.32079895948486514,0.48188844421678384,0.5181115557900052
38.03644540142399,-0.07940995060827176,0.31820448478558283,0.48201270088977005,0.5179872991170207
38.04137921978736,-0.07705793792178002,0.322016549520658,0.4817241488906884,0.5182758511161026
38.04631303815072,-0.08056819991726125,0.33699957635690114,0.4815691938708784,0.5184308061359149
38.05124685651409,-0.07743565835967456,0.34531530363925744,0.48108824545474066,0.5189117545520544
38.05618067487745,-0.08100433423802007,0.3545993732921109,0.48112914851622146,0.5188708514905755
38.06111449324082,-0.07710445651909956,0.34420710624478523,0.48107391369533603,0.5189260863114642
38.06604831160419,-0.07952547570111838,0.31965171636307443,0.48122582835337907,0.5187741716534229
38.07098212996755,-0.07502946318809763,0.2805838769216729,0.48117466824506794,0.5188253317617348
38.075915948330916,-0.07726160804162906,0.25503152467059814,0.4811405265845017,0.5188594734223027
38.08084976669428,-0.07325088934412824,0.24528308403603957,0.4810459799199471,0.5189540200868595
38.08578358505765,-0.07835479344664767,0.2343541632775744,0.4811439458645119,0.5188560541422972
38.09071740342102,-0.07448766876841786,0.222970773038336,0.4811810699897616,0.5188189300170467
38.09565122178438,-0.07853925674759477,0.2223540024624359,0.4812661194203634,0.5187338805864421
38.10058504014775,-0.07374049699891846,0.2366060775936992,0.4817291117058345,0.5182708883009698
38.10551885851111,-0.07768506563976364,0.24897340126299475,0.48181316441454236,0.5181868355922609
38.11045267687448,-0.0730560915255222,0.2553669225093112,0.4818018196720255,0.5181981803347782
38.11538649523785,-0.0757956735960013,0.2590335992372811,0.4821668620193499,0.5178331379874521
38.12032031360121,-0.06691634429048554,0.25454108435802636,0.4822345974612777,0.5177654025455244
38.12525413196458,-0.07056482276574387,0.2606159617171206,0.48200966917268756,0.5179903308341149
38.13018795032794,-0.06518607351686159,0.2592372995159638,0.4819288098242201,0.5180711901825843
38.135121768691306,-0.06910394001762718,0.2584695778968089,0.4820620602653968,0.517937939741409
38.140055587054675,-0.06468000751031294,0.2742397965484456,0.48194872418624257,0.5180512758205637
38.14498940541804,-0.07063911992909629,0.29009199384188894,0.48184294432968555,0.5181570556771247
38.14992322378141,-0.06768095511371544,0.3052833008044887,0.4820762339460279,0.5179237660607836
38.15485704214477,-0.07625149879022292,0.30691170656594496,0.48194334533649014,0.5180566546703251
38.15979086050814,-0.07304537209355612,0.3014458214690384,0.48196961037220826,0.518030389634611
38.16472467887151,-0.07949010642809848,0.2886426444958274,0.48172676907060236,0.5182732309362197
38.16965849723487,-0.07523656250480683,0.27881124293287096,0.4816730413878102,0.5183269586190155
38.17459231559824,-0.08264297625518624,0.2621046327197672,0.48168973300306617,0.5183102670037597
38.1795261339616,-0.07369939188414254,0.23335674025283074,0.4817581954735167,0.5182418045333079
38.18445995232497,-0.07459643845341221,0.20959634258121781,0.481961064164296,0.5180389358425275
38.18939377068834,-0.06785644352318512,0.1984490272105227,0.48187299884793455,0.5181270011588884
38.194327589051696,-0.07043884867765804,0.20471998313802386,0.48211839066028866,0.5178816093465332
38.199261407415065,-0.06279431796865878,0.20710365978565048,0.48206852016822166,0.5179314798386008
38.20419522577843,-0.0683031866172098,0.20635155070691155,0.48186427081242883,0.5181357291943945
38.2091290441418,-0.06675737429120819,0.210258104325786,0.4817289613926741,0.5182710386141498
38.214062862505166,-0.06996546373986078,0.21815173198276205,0.4816764434575404,0.5183235565492845
38.21899668086853,-0.06354059229042092,0.2306003443017549,0.48156099878011205,0.5184390012267136
38.2239304992319,-0.06343449754677849,0.2440274938654023,0.48163708949498657,0.5183629105118397
38.22886431759526,-0.05801006303904868,0.2463431933334556,0.48154680396909394,0.5184531960377331
38.23379813595863,-0.06381127170553023,0.24501555921390594,0.4812035494381873,0.5187964505686413
38.238731954322,-0.06385228752442769,0.23753163612895464,0.48150466786381996,0.5184953321430096
38.24366577268536,-0.07033633920824155,0.22678335178406214,0.4814330741842509,0.5185669258225787
38.24859959104873,-0.0669376441568574,0.21983269114650242,0.4816661373649825,0.5183338626418428
38.25353340941209,-0.07153742797695281,0.21959438722710992,0.48158354328529207,0.5184164567215288
38.258467227775455,-0.06860294620663242,0.21628252131200199,0.4814974712864625,0.5185025287203561
38.263401046138824,-0.07325249937781066,0.21982402045301136,0.48139424381955614,0.518605756187264
38.26833486450219,-0.06723149714572223,0.2423949476691665,0.48159670893255824,0.518403291074263
38.273268682865556,-0.07047427787484296,0.26135647918492677,0.48192920001016565,0.5180707999966568
38.27820250122892,-0.05964791672654259,0.26308285789220864,0.4818655632938256,0.518134436712998
38.28313631959229,-0.06992351518008405,0.2670262703994414,0.4815633063139064,0.5184366936929186
38.28807013795566,-0.062495482107924744,0.2761002752687468,0.4812534014286213,0.5187465985782037
38.29300395631902,-0.07024607303620786,0.290504757026069,0.48131312906262425,0.5186868709442023
38.29793777468239,-0.06654374726811393,0.2961998096322884,0.4811640996306519,0.5188359003761742
38.30287159304575,-0.07636730499681961,0.2904167895582086,0.48104618497448526,0.5189538150323418
38.30780541140912,-0.07145610256032424,0.2782944022052324,0.48118013701490453,0.5188198629919231
38.31273922977249,-0.0744716983136842,0.2639517658432725,0.4807261502489397,0.5192738497578868
38.31767304813585,-0.06310631229047355,0.2536753552427847,0.4807038173766657,0.5192961826301594
38.322606866499214,-0.06630885989697777,0.2512424825675655,0.48030299584295405,0.5196970041638703
38.327540684862576,-0.05748120783225301,0.24852676397346987,0.4808526408531466,0.5191473591536763
38.332474503225946,-0.07460632569245373,0.24662953716744934,0.48068466869118276,0.5193153313156419
38.337408321589315,-0.06752973443267724,0.2561040495603539,0.4805403129448216,0.5194596870620068
38.34234213995268,-0.0734314176577202,0.2564274786100086,0.4809708566658247,0.5190291433410075
38.34727595831605,-0.06007971834350362,0.254987196842764,0.48095921473543435,0.5190407852714022
38.35220977667941,-0.0691432651896813,0.25871392140653954,0.48127428226904306,0.5187257177377959
38.35714359504278,-0.07222454632655965,0.26212404031181225,0.4812937991732167,0.5187062008336253
38.36207741340614,-0.07622098277940698,0.2586484549376655,0.48121434565645876,0.5187856543503856
38.36701123176951,-0.07155272568415703,0.25213569138733516,0.481282592217273,0.5187174077895729
38.37194505013288,-0.0771048791952685,0.249586440151965,0.48104465237007693,0.5189553476367699
38.37687886849624,-0.07830414546867102,0.24725144676072985,0.48130508670156097,0.518694913305288
38.381812686859604,-0.07078554161570241,0.24835201805799634,0.4810938589293447,0.518906141077505
38.386746505222966,-0.06584591834370848,0.2406150030820612,0.48095328696836015,0.5190467130384885
38.391680323586336,-0.07243583067636945,0.23949066898034416,0.4808471089096894,0.5191528910971589
38.396614141949705,-0.06467851594980284,0.24577238909391336,0.4811107186799389,0.5188892813269099
38.40154796031307,-0.07608762314666209,0.25446475308668165,0.48102479731198244,0.5189752026948653
38.40648177867644,-0.06527461452346926,0.2694490532176358,0.4809231973708933,0.5190768026359531
38.4114155970398,-0.07236325124778159,0.2727666548447916,0.48095643780343567,0.5190435622034086
38.41634941540317,-0.06192671209581444,0.2688067844332098,0.48108260142252357,0.5189173985843222
38.42128323376654,-0.06887282891448844,0.25273860921815183,0.48103323914387125,0.5189667608629768
38.4262170521299,-0.05933236874519293,0.24991187981609253,0.4809010592730082,0.5190989407338418
38.43115087049327,-0.07548586672238944,0.2544143914643248,0.4806124896063533,0.5193875104004969
38.43608468885663,-0.054247524654451824,0.2642341818599502,0.4802764844000611,0.5197235156067906
38.44101850722,-0.06825964727686891,0.2793683987414918,0.48063926001896917,0.5193607399878849
38.44595232558336,-0.06132502772146961,0.2966803362006198,0.4804867150719821,0.5195132849348751
38.450886143946725,-0.07378687796955806,0.3155404826395724,0.48054380037749356,0.5194561996293651
38.455819962310095,-0.052097904428075215,0.3269343188751614,0.48024173865508046,0.519758261351781
38.46075378067346,-0.06989528280441139,0.33443851083561354,0.4803410950390283,0.5196589049678347
38.465687599036826,-0.05637643990457041,0.3456981729123331,0.4804689574015879,0.5195310426052765
38.470621417400196,-0.07288781556826279,0.3325998152551061,0.4803829291272488,0.5196170708796178
38.47555523576356,-0.04860534117154129,0.3196622335229377,0.4805027452278021,0.5194972547790649
38.48048905412693,-0.07083697968332035,0.31147723331111066,0.48070022908702853,0.5192997709198383
38.48542287249029,-0.05502518627282905,0.30644709542413506,0.48056444590333874,0.5194355541035295
38.49035669085366,-0.07467371985700472,0.2999574464398584,0.4805233416666495,0.5194766583402199
38.49529050921703,-0.04786346424373198,0.2782107571098166,0.4803334989495091,0.5196665010573619
38.50022432758039,-0.06980016466304384,0.2663655080341893,0.48052287814669625,0.5194771218601757
38.50515814594376,-0.0502507624574323,0.26917042083653997,0.4803902766172872,0.519609723389586
38.510091964307115,-0.07147663074813627,0.25578197153466037,0.48071932458552297,0.5192806754213518
38.515025782670484,-0.05001646031928237,0.25482863511776616,0.4809058024734297,0.5190941975334465
38.519959601033854,-0.07353326124038355,0.26871172551751055,0.4812596747124691,0.518740325294408
38.524893419397216,-0.049635208335249995,0.27896146860783755,0.481071943442508,0.518928056564369
38.529827237760585,-0.06594126838744536,0.277816870166902,0.48127819147084466,0.5187218085360336
38.53476105612395,-0.061973744294260905,0.2737056227573904,0.4810136258667954,0.5189863741400841
38.53969487448732,-0.07562456821879476,0.26839901540202776,0.48049720803396484,0.5195027919729166
38.54462869285069,-0.05630980641274193,0.2571143844723873,0.4805549185360482,0.5194450814708343
38.54956251121405,-0.0714950904690275,0.25293644944403026,0.4802390762339631,0.519760923772922
38.55449632957742,-0.05167716511950569,0.2585287212460331,0.48016103016115685,0.5198389698457301
38.55943014794078,-0.07169965541880913,0.2753098224462533,0.480026775815313,0.5199732241915774
38.56436396630415,-0.05206191020633754,0.2943534017019079,0.480251784283402,0.5197482157234903
38.56929778466752,-0.07590867281227197,0.31438572626418854,0.48000630936025374,0.5199936906466397
38.574231603030874,-0.0591946512498597,0.32159035142762243,0.47977869497478687,0.5202213050321077
38.579165421394244,-0.06957152689762743,0.30974872464563563,0.4796895919690472,0.5203104080378492
38.584099239757606,-0.0494902302456194,0.29913652436152527,0.47980946105883066,0.5201905389480683
38.589033058120975,-0.07249395959489063,0.2896483100611491,0.47991843776832355,0.5200815622385754
38.593966876484345,-0.05378190933457747,0.2856786883898274,0.4796175664549953,0.5203824335519018
38.59890069484771,-0.08052252529705076,0.2840190297673678,0.47926331865228305,0.5207366813546134
38.603834513211076,-0.047545224132611655,0.2720339278074417,0.47926672296535244,0.5207332770415432
38.60876833157444,-0.06762801738336562,0.25320591619868243,0.47902148835112146,0.5209785116557742
38.61370214993781,-0.04728839436977319,0.22536377682630493,0.4793500736440454,0.5206499263628497
38.61863596830118,-0.07644288675359075,0.21105626262579702,0.47904242773474154,0.520957572272153
38.62356978666454,-0.04013425445781954,0.2133512664435842,0.4795376111400082,0.5204623888668869
38.62850360502791,-0.0727160085737326,0.22684671326655356,0.47981789295076127,0.5201821070561361
38.633437423391264,-0.04061021749369608,0.23668353057007763,0.47999516965992783,0.5200048303469701
38.63837124175463,-0.07552608894569864,0.2554720484762095,0.47995723017082653,0.5200427698360728
38.643305060118,-0.04414210126342521,0.2739906332874881,0.48015369519957757,0.5198463048073253
38.648238878481365,-0.07487382246846572,0.2686138394600729,0.48006146132558036,0.5199385386813247
38.653172696844734,-0.04740687436114576,0.24569596921725192,0.4803143715276456,0.5196856284792618
38.6581065152081,-0.07706375363258687,0.21950396429845184,0.48040876589681075,0.5195912341101014
38.663040333571466,-0.040498342500839515,0.20782880435441733,0.48027833662142433,0.5197216633854915
38.667974151934835,-0.07228275111770374,0.20673254146440223,0.4804772752156082,0.5195227247913115
38.6729079702982,-0.04280767943773464,0.2163334774691085,0.48031003344853057,0.5196899665583904
38.67784178866157,-0.0801223041355047,0.2169040792309081,0.48016881535648004,0.5198311846504392
38.68277560702493,-0.04111044042328927,0.21926937583293835,0.47993663912766477,0.5200633608792541
38.6877094253883,-0.0703989309539784,0.2217654489089356,0.4798249208513651,0.5201750791555522
38.69264324375167,-0.037275040082320944,0.21715167283702208,0.47997583538734906,0.520024164619567
38.69757706211502,-0.0736963866118078,0.2133531567588481,0.4797768713428707,0.5202231286640469
38.70251088047839,-0.040176139397387275,0.1960181027203894,0.48032000029903615,0.5196799997078818
38.707444698841755,-0.07216612541876902,0.19588494178868213,0.48007416574935846,0.5199258342575594
38.712378517205124,-0.04010523198749425,0.19828977407816148,0.48017669334978913,0.5198233066571298
38.717312335568494,-0.08099455526885757,0.2189607229332346,0.48004373211483786,0.5199562678920815
38.722246153931856,-0.05139726785767774,0.2391192404723667,0.47996062842335036,0.5200393715835698
38.727179972295225,-0.0857294367227135,0.2455993108237263,0.4801669508024613,0.5198330492044607
38.73211379065859,-0.04657824881982079,0.2501524587312899,0.47989976202887286,0.5201002379780503
38.73704760902196,-0.07653601006466042,0.256058102014588,0.4799012832091327,0.5200987167977914
38.741981427385326,-0.04817963656488619,0.2555261145623728,0.4799957777100016,0.5200042222969242
38.74691524574869,-0.08161904316324493,0.2369260486864148,0.4800308989559738,0.5199691010509493
38.75184906411206,-0.04760294961980021,0.22720352374043226,0.48026543340263117,0.5197345666042876
38.75678288247542,-0.07850863989646703,0.22306871028210815,0.4801746804289923,0.5198253195779219
38.76171670083878,-0.03990509722993362,0.2321025249161598,0.48021858267512985,0.5197814173317853
38.76665051920215,-0.07077975449393176,0.23746511899998157,0.48026807571834756,0.5197319242885686
38.771584337565514,-0.03917884809446855,0.23841845421505808,0.48021322796695626,0.519786772039961
38.77651815592888,-0.07144166237735484,0.23674924647772522,0.480381489083008,0.5196185109239104
38.781451974292246,-0.03624764539520222,0.23344227302341758,0.4802382342991203,0.5197617657077985
38.786385792655615,-0.07795998302543304,0.23592696568761265,0.48015125257199814,0.5198487474349217
38.791319611018984,-0.04480651978967314,0.22559040157127996,0.4801582728269457,0.5198417271799749
38.79625342938235,-0.0833765485614387,0.22377688076364638,0.4802195471305973,0.5197804528763239
38.801187247745716,-0.0458035831022298,0.23294363779096228,0.48012529091397804,0.5198747090929438
38.80612106610908,-0.0783636279643666,0.24436602338098837,0.4804052173022731,0.5195947827046492
38.81105488447245,-0.04586415495040038,0.2472946816458867,0.4804534295803525,0.5195465704265687
38.81598870283582,-0.07718957471239181,0.25782612566806234,0.4802339344421584,0.5197660655647618
38.82092252119918,-0.043508007764813963,0.2571167460079925,0.4801805415366347,0.5198194584702849
38.82585633956254,-0.07614404611992551,0.2579646892234127,0.48018791481945294,0.5198120851874655
38.830790157925904,-0.04493280319917166,0.2654932108792678,0.4796040440542073,0.5203959559527118
38.83572397628927,-0.07755209357161663,0.24993925351036758,0.4799552529854697,0.520044747021453
38.84065779465264,-0.04670012631516149,0.23928877698439563,0.47991513337630126,0.5200848666306243
38.845591613016005,-0.08010506530256872,0.23380230186208323,0.47992241668368407,0.5200775833232454
38.850525431379374,-0.05068420544453281,0.2491604984374324,0.47966755899662045,0.5203324410103128
38.85545924974274,-0.08325375564681779,0.25884460223539174,0.4799302203914247,0.52006977961551
38.860393068106106,-0.05215226957125561,0.2616699831429095,0.47969561751912776,0.5203043824878109
38.865326886469475,-0.08148957497238288,0.2634402164351545,0.47945029846445747,0.5205497015424817
38.87026070483284,-0.04710928704135269,0.2656421238725928,0.4795330160835368,0.520466983923404
38.87519452319621,-0.0755948534137822,0.2651790489945246,0.4795275677037155,0.5204724323032266
38.88012834155957,-0.04246803021925889,0.2641812262483305,0.4794894490271138,0.5205105509798282
38.88506215992294,-0.07134631075970768,0.26090208053404296,0.4795878593550868,0.5204121406518556
38.8899959782863,-0.04118560714713754,0.2627858740611558,0.47970933164231533,0.5202906683646252
38.89492979664966,-0.07181901701963243,0.26731377734051087,0.47959741706916037,0.5204025829377802
38.89986361501303,-0.04356224758495365,0.27669543982057965,0.4794382816657393,0.5205617183412007
38.904797433376395,-0.07597461373188838,0.28514097166194946,0.47978698072323633,0.5202130192837022
38.909731251739764,-0.0451465198382036,0.29309830153793287,0.4797656202749881,0.5202343797319482
38.91466507010313,-0.07520632835124638,0.2893970233321312,0.47986898599005073,0.5201310140168846
38.919598888466496,-0.04415514781190641,0.28561345947251465,0.47969122654255275,0.5203087734643852
38.924532706829865,-0.07400140927422756,0.28870778686435566,0.47954105809078357,0.520458941916156
38.92946652519323,-0.04345410326586352,0.2857333196578945,0.4793541388756385,0.5206458611313031
38.9344003435566,-0.07327012923502815,0.29971606714210913,0.4794646624947789,0.5205353375121632
38.939334161919966,-0.04423072516185829,0.30106143930822543,0.4794293928371501,0.520570607169794
38.94426798028333,-0.07429608039288625,0.3096573128864309,0.47933554191947003,0.520664458087477
38.94920179864669,-0.044257779185037795,0.3100442480912368,0.47941134199572083,0.5205886580112287
38.95413561701005,-0.07526726637117749,0.2864931676091652,0.4788823325267196,0.5211176674802316
38.95906943537342,-0.04607334720152479,0.266323144191969,0.4790127534512881,0.5209872465556653
38.96400325373679,-0.07496855384312143,0.26516388706459565,0.47896906886036544,0.521030931146588
38.968937072100154,-0.044723927411620616,0.2808748064497791,0.47860602295341836,0.5213939770535374
38.97387089046352,-0.07469469122324264,0.2891978188896761,0.4785752898216478,0.5214247101853087
38.978804708826885,-0.044400064292814914,0.2869843712723181,0.4782838658693111,0.521716134137646
38.983738527190255,-0.07460073216488908,0.2779888559485348,0.4782894065964745,0.5217105934104815
38.988672345553624,-0.045197277582145014,0.27897095202079736,0.4780530009363864,0.5219469990705714
38.993606163916986,-0.0749179710459062,0.2821342491923832,0.47805042009217075,0.5219495799147889
38.998539982280356,-0.04463805775140884,0.28378834105260425,0.4783891731852258,0.521610826821735
39.00347380064372,-0.07306986420972478,0.2749005322740329,0.4782528968644863,0.5217471031424755
39.00840761900709,-0.041216970895968215,0.2686011319404621,0.47811740990069007,0.5218825901062736
39.01334143737045,-0.07047508563321832,0.26717765719336606,0.4779831307517656,0.5220168692551997
39.01827525573381,-0.03996068255602261,0.2701179273702625,0.47799217322415183,0.5220078267828141
39.02320907409718,-0.07048451616824807,0.28233192524945067,0.47811632361780937,0.5218836763891562
39.028142892460544,-0.04068726756370926,0.3021928408284968,0.4780939052703657,0.5219060947366004
39.03307671082391,-0.07142743472142551,0.3126825505638231,0.47832756762275336,0.5216724323842142
39.03801052918728,-0.04174630587945995,0.3157885732243491,0.4784059936564817,0.5215940063504871
39.042944347550645,-0.07106092841790045,0.3058177420805795,0.47853767713648404,0.5214623228704857
39.047878165914014,-0.04056482815581858,0.3001064095031113,0.4786775007092426,0.5213224992977296
39.052811984277376,-0.07072762727269886,0.28321049173011364,0.4786789003527865,0.5213210996541873
39.057745802640746,-0.04159343478015515,0.2721930942830817,0.4788985203574703,0.5211014796495063
39.062679621004115,-0.07307258620990625,0.2627260522384153,0.4790811234765946,0.5209188765303846
39.06761343936748,-0.04297886213314696,0.2699723040227198,0.47899561910669275,0.5210043809002881
39.07254725773085,-0.07276710485614328,0.2757376673252624,0.4792107259928616,0.5207892740141195
39.0774810760942,-0.041989684515347764,0.2921741687161322,0.47938300746374574,0.5206169925432372
39.08241489445757,-0.07273409728477163,0.30458083592060825,0.47909180841612686,0.5209081915908587
39.08734871282094,-0.0428330855047612,0.3022943768622482,0.47886875212897523,0.5211312478780123
39.0922825311843,-0.07392474606871655,0.2921988808398212,0.4787985472964049,0.52120145271058
39.09721634954767,-0.04503203404659954,0.27866740663089384,0.4786348652507671,0.5213651347562164
39.102150167911034,-0.07847363098359295,0.27028420527616304,0.47845506858409736,0.5215449314228846
39.107083986274404,-0.0508534865446298,0.261129514963435,0.47820719285014596,0.5217928071568356
39.11201780463777,-0.08407622649578723,0.2737537826199793,0.4779851238111905,0.5220148761957908
39.116951623001135,-0.053619194855499555,0.27517862661008513,0.4780812362121292,0.5219187637948504
39.121885441364505,-0.08094265728981212,0.27464297114431085,0.47808688464487115,0.5219131153621087
39.12681925972787,-0.04733950772975788,0.28648779865001317,0.4780635266058506,0.5219364734011307
39.131753078091236,-0.07694836861030782,0.29573423683066197,0.4781516729652836,0.5218483270416988
39.136686896454606,-0.044623971923092025,0.2997388228596408,0.4780695005306779,0.5219304994763051
39.14162071481796,-0.07551901079087604,0.3072158028721416,0.47812378139036565,0.5218762186166197
39.14655453318133,-0.04143381848923621,0.3081523056592983,0.4783353092769921,0.5216646907299962
39.15148835154469,-0.06913321168230492,0.3084200714899799,0.4785467008009467,0.5214532992060434
39.15642216990806,-0.0382573723357979,0.3058801256506314,0.47831990034214145,0.5216800996648531
39.16135598827143,-0.07549285817521355,0.299664161591885,0.47841207235697747,0.5215879276500204
39.16628980663479,-0.04401980540145007,0.2960396325818249,0.47879045355595085,0.5212095464510507
39.17122362499816,-0.07609362157995352,0.2881224709053632,0.479012499960672,0.520987500046332
39.176157443361525,-0.04177057235472275,0.28865576557797873,0.4789817184898348,0.5210182815171682
39.181091261724895,-0.0746984359288972,0.29353030596479895,0.4790823145830671,0.5209176854239354
39.186025080088264,-0.040641860480878644,0.29776896638946765,0.4791080206854724,0.5208919793215289
39.190958898451626,-0.07285308364837938,0.2886099665023918,0.47914558152169723,0.5208544184853033
39.195892716814996,-0.035691299478137754,0.2752256582543542,0.4792789996778798,0.5207210003291205
39.20082653517835,-0.07058452014225682,0.2648494327305935,0.47908101666658004,0.5209189833404211
39.20576035354172,-0.036694488863154795,0.2534077188564475,0.4789077576179196,0.5210922423890814
39.21069417190509,-0.06884800019952328,0.24525636317468638,0.4789638551241571,0.5210361448828447
39.21562799026845,-0.03547492530209182,0.244371280013696,0.4793519178941761,0.520648082112826
39.22056180863182,-0.06973423063939488,0.2443659766036575,0.47934935846178656,0.5206506415452168
39.22549562699518,-0.03724433121882551,0.23882276994759621,0.4792989715693875,0.5207010284376173
39.23042944535855,-0.07003479835655974,0.22205338604108177,0.4794329383647346,0.520567061642271
39.23536326372192,-0.0382573050689534,0.22003722349758245,0.47949043934302504,0.5205095606639817
39.240297082085284,-0.07041412278728255,0.22213567470428677,0.4795418534779951,0.5204581465290127
39.245230900448654,-0.03149606180470124,0.2330487780106307,0.4795426683632014,0.520457331643805
39.250164718812016,-0.06609322453343125,0.23525682119829774,0.479660374031718,0.5203396259752836
39.255098537175385,-0.03695352475309966,0.23581858837524572,0.4794536530623283,0.5205463469446687
39.260032355538755,-0.07248340998541822,0.23789501789737316,0.4796441141302556,0.5203558858767411
39.26496617390211,-0.031229944214075003,0.23012907044037617,0.47976563523746185,0.5202343647695361
39.26989999226548,-0.06515033759965762,0.22514947438399757,0.480173244540362,0.5198267554666379
39.27483381062884,-0.02930304046028648,0.23511186898645253,0.48016020317667907,0.5198397968303216
39.27976762899221,-0.06798357450457754,0.24458931891051358,0.4803752027769081,0.5196247972300936
39.28470144735558,-0.03554755445755326,0.2528510714237452,0.48056816840035443,0.5194318316066485
39.28963526571894,-0.06836200015898522,0.26571621881950214,0.48022496358878625,0.5197750364182177
39.29456908408231,-0.031630678407558996,0.2777261521474897,0.48020417914795177,0.519795820859053
39.299502902445674,-0.06952352881780516,0.28127079402025734,0.4800408969106062,0.519959103096398
39.30443672080904,-0.03748390467508481,0.2690952181320576,0.480246454338749,0.5197535456682557
39.30937053917241,-0.06566121526639183,0.2669831582258494,0.48029298616925764,0.5197070138377474
39.314304357535775,-0.025749820563724404,0.2721596714362019,0.48043111312524056,0.5195688868817636
39.319238175899144,-0.06137877234752354,0.27357258628626313,0.48015701209265826,0.5198429879143441
39.32417199426251,-0.02499852802732587,0.2773462026283024,0.4800868061284255,0.5199131938785759
39.32910581262587,-0.05876114318649587,0.2811544456589473,0.47967840387389776,0.5203215961331025
39.33403963098924,-0.02372698394690703,0.28123964506211574,0.4795558938554224,0.5204441061515805
39.3389734493526,-0.05797746187926624,0.27701721007919894,0.4792025713076559,0.5207974286993512
39.34390726771597,-0.021051281965106985,0.2710149862271292,0.47952772447386866,0.5204722755331423
39.34884108607933,-0.05718763561935328,0.27027080915682367,0.4794528791565291,0.5205471208504862
39.3537749044427,-0.026662362972198532,0.2841244432956914,0.4796694779320439,0.5203305220749737
39.35870872280607,-0.06579351040071234,0.2967402247959887,0.4793877714056524,0.5206122286013685
39.36364254116943,-0.026369457016748036,0.29495842950433404,0.479467904957331,0.5205320950496916
39.3685763595328,-0.05976631126588569,0.29489809565205755,0.4795016654053951,0.5204983346016284
39.373510177896165,-0.02177274289313913,0.28857005008068265,0.4791933250211928,0.5208066749858332
39.378443996259534,-0.060543871113502214,0.27977169276425173,0.47934728503606894,0.5206527149709579
39.383377814622904,-0.022077134013009824,0.27406051920370633,0.4790963979034285,0.5209036021035987
39.388311632986266,-0.06262993002123105,0.2743151141596999,0.47921263845465845,0.5207873615523677
39.39324545134963,-0.02481136719751068,0.26278311320414555,0.47909570728787826,0.5209042927191476
39.39817926971299,-0.06032881048583172,0.2602683650939435,0.4792110433729754,0.5207889566340509
39.40311308807636,-0.017840054371806014,0.2534158589680078,0.47937258921804343,0.5206274107889822
39.40804690643973,-0.05813145644511138,0.24709642020309563,0.47936433052626964,0.520635669480754
39.41298072480309,-0.016723957521180718,0.24384962772046137,0.4793287517802232,0.5206712482267981
39.41791454316646,-0.05864512618164136,0.23842698246379002,0.47941003483806777,0.5205899651689565
39.42284836152982,-0.01883601021191707,0.23853765631330914,0.479685234268815,0.520314765738211
39.42778217989319,-0.057880632424796685,0.2587276045138199,0.47937906327148766,0.5206209367355402
39.43271599825656,-0.01645454762597357,0.2671927349346498,0.4791674386855411,0.5208325613214875
39.437649816619924,-0.05562046301270985,0.2771058535698042,0.47962380662693926,0.5203761933800909
39.44258363498329,-0.020441090283648967,0.2747293693523575,0.4797176701037496,0.5202823299032837
39.447517453346656,-0.060295456749944965,0.27410175667021675,0.47996189229009384,0.5200381077169419
39.452451271710025,-0.015128764937252818,0.27069687337907433,0.4798670404878477,0.52013295951919
39.45738509007339,-0.05805751319650573,0.26254740902497054,0.4801175663611174,0.5198824336459227
39.46231890843675,-0.00762428325804504,0.25900959016371444,0.4801745493365045,0.5198254506705363
39.46725272680012,-0.05872065567058816,0.2700316911259252,0.4801859837978561,0.519814016209187
39.47218654516348,-0.013661735337935393,0.2798760608172354,0.48037929223666626,0.519620707770378
39.47712036352685,-0.05837427333173995,0.28043203824192614,0.48066051941935906,0.5193394805876858
39.48205418189022,-0.0015191712116543298,0.27995126739139375,0.4810946937035429,0.5189053063035017
39.48698800025358,-0.060230177217655674,0.2934939114252224,0.48146797609491954,0.5185320239121267
39.49192181861695,-0.010733252530255916,0.2908477442694882,0.4816028770741655,0.5183971229328821
39.496855636980314,-0.05349792683476827,0.29235629426715043,0.48148134309250695,0.5185186569145419
39.50178945534368,-0.00023401723685648301,0.2988816651560301,0.48143495239580636,0.5185650476112437
39.506723273707046,-0.0577505967579244,0.30637478411067876,0.4818849505232356,0.5181150494838155
39.511657092070415,-0.014838893461794789,0.3093301360472772,0.48169780960928094,0.5183021903977714
39.51659091043378,-0.05887740661470259,0.3026513098374305,0.4816907551815301,0.5183092448255242
39.52152472879714,0.001831812753079144,0.304141131175777,0.4817311087577171,0.5182688912493378
39.52645854716051,-0.050078918495484064,0.29697256148044743,0.4816298597949419,0.5183701402121127
39.53139236552387,-0.015480562748102656,0.28835527530350474,0.48180882820465276,0.5181911718024028
39.53632618388724,-0.06207678376667211,0.2774850709353395,0.4816317536894836,0.5183682463175744
39.54126000225061,-0.012191912269498001,0.2689484178321321,0.4816106012180718,0.5183893987889872
39.54619382061397,-0.05210029452881157,0.2709222583519625,0.4816890537127595,0.5183109462943011
39.55112763897734,-0.0075990068877480966,0.2793740972504733,0.4817707033915291,0.518229296615534
39.556061457340704,-0.061354872574598034,0.28530722521962465,0.48149085239724776,0.5185091476098175
39.56099527570407,-0.014050347508477792,0.2869265353865147,0.48105664181403135,0.5189433581930374
39.56592909406744,-0.056131279553934134,0.28904922796404703,0.48098434264210654,0.5190156573649638
39.570862912430805,-0.008852954685754439,0.28994653707167517,0.48114327196298057,0.5188567280440906
39.575796730794174,-0.060086060564080446,0.2866802947951192,0.4811710111919281,0.5188289888151445
39.58073054915753,-0.004167264054085367,0.29533580864997033,0.48119747306135247,0.5188025269457218
39.5856643675209,-0.056758204623009983,0.3006438395472807,0.4812538452314303,0.5187461547756465
39.59059818588427,-0.013534845454973394,0.29363477806901617,0.4812496616899169,0.5187503383171594
39.59553200424763,-0.06031437198353414,0.2886735925166062,0.4812948969941547,0.5187051030129196
39.600465822611,-0.011284248966780161,0.2666242882097644,0.481307605520778,0.5186923944862949
39.60539964097436,-0.0576346839956276,0.2639653036817456,0.4816652670062429,0.5183347330008304
39.61033345933773,-0.009109947702788739,0.2682964295844778,0.48130128688673374,0.5186987131203397
39.6152672777011,-0.059046677349806995,0.2627408411816055,0.48133099056239514,0.5186690094446772
39.62020109606446,-0.01428992158381116,0.24599589821770537,0.4812266173261288,0.5187733826809433
39.62513491442783,-0.05981287270181144,0.25708436815683416,0.48102438391220464,0.5189756160948681
39.630068732791194,-0.012101391306583095,0.27805619508675944,0.48090123352194497,0.51909876648513
39.635002551154564,-0.05573011383207741,0.27960861010573945,0.4810778523740261,0.5189221476330497
39.63993636951793,-0.007956253076541192,0.26592574051704565,0.4810750397921829,0.5189249602148948
39.64487018788129,-0.05411484599210604,0.2570983926461203,0.4809126179832722,0.5190873820238089
39.64980400624466,-0.007938611119849438,0.27117191086191644,0.4812440498259443,0.5187559501811388
39.65473782460802,-0.05180415912351681,0.2886391451068761,0.48085382680464805,0.5191461732024385
39.65967164297139,-0.0066359294312453255,0.29807005964348376,0.48088539133585084,0.5191146086712403
39.66460546133476,-0.051994116817550874,0.3007125990231388,0.48071910079910063,0.5192808992079939
39.66953927969812,0.0009682450442863666,0.2988502632261885,0.4806107052632816,0.5193892947438167
39.67447309806149,-0.047479067722549756,0.30307144688552545,0.48044711583746463,0.5195528841696331
39.67940691642485,-0.00661306992094374,0.3097916236329513,0.4802869899632406,0.5197130100438555
39.68434073478822,-0.05719224075821175,0.30543039464070176,0.48039875580765456,0.5196012441994412
39.68927455315159,-0.01440202977998279,0.2986352936788245,0.48025692961450844,0.5197430703925862
39.694208371514954,-0.0561353094900947,0.29246805680786814,0.48018242741843414,0.5198175725886592
39.69914218987832,-0.008295565630439634,0.28695243745912485,0.47989289882160974,0.5201071011854844
39.704076008241685,-0.046987077901413946,0.2900932367751777,0.47994845577532663,0.5200515442317676
39.70900982660505,-0.005537173241224107,0.2901463931222878,0.48002547098922366,0.5199745290178716
39.71394364496842,-0.043069658129958645,0.29732558692791566,0.4801206999028695,0.5198793001042267
39.71887746333178,0.0015504219307162547,0.29603665987880473,0.48017142840235566,0.5198285716047413
39.72381128169515,-0.0459201490231382,0.2909608152696288,0.4802224868280994,0.5197775131789982
39.72874510005851,-0.013824699836631229,0.28103603644049086,0.48027456872943597,0.5197254312776631
39.73367891842188,-0.05365990225878279,0.2790007408263947,0.4806849547516861,0.5193150452554143
39.73861273678525,-0.009604223882519546,0.2649589043388667,0.4806958739712443,0.5193041260358574
39.74354655514861,-0.05279879853136037,0.24683073850700343,0.48074565709583317,0.5192543429112689
39.74848037351198,-0.010639808564040107,0.24514550819944805,0.48060252885342936,0.5193974711536683
39.75341419187534,-0.05015353189170429,0.2502797553688195,0.4807954997502843,0.5192045002568089
39.75834801023871,-0.004903739513304841,0.25628345832754573,0.4805644205759075,0.5194355794311835
39.76328182860208,-0.04980381323692115,0.2742191411317524,0.48038391832952265,0.5196160816775698
39.76821564696544,-0.011575785301741305,0.2851993394991234,0.480416451972853,0.5195835480342406
39.77314946532881,-0.05631854034334876,0.2787218720568272,0.4807987639113632,0.5192012360957312
39.77808328369217,-0.01235352151345022,0.270811047394369,0.4805951571610645,0.5194048428460307
39.78301710205554,-0.05143438958348279,0.25897002452201306,0.48071602562150917,0.5192839743855876
39.78795092041891,-0.011828096836104009,0.24168635026054452,0.48076531169432246,0.5192346883127745
39.79288473878227,-0.049820372334734915,0.2385546261627713,0.48056200395924364,0.5194379960478543
39.79781855714564,-0.0073785951200461344,0.24367212511464628,0.48056550511139945,0.5194344948956978
39.802752375509,-0.04728432996191941,0.2556108576556837,0.48056603727730773,0.5194339627297908
39.80768619387237,-0.007199688034872589,0.2691276960053978,0.480521688206709,0.51947831180039
39.81262001223574,-0.047205757305065175,0.2744857214844641,0.4804520638819146,0.5195479361251834
39.8175538305991,-0.007805732424818818,0.28342177967747395,0.48064197423754174,0.5193580257695546
39.82248764896247,-0.048180396192102286,0.278487574875477,0.4807509435144049,0.5192490564926914
39.827421467325834,-0.0062956713727437144,0.27636534741236657,0.4807519529947675,0.5192480470123272
39.8323552856892,-0.046543444195624305,0.2736987409968127,0.48053193948183603,0.5194680605252607
39.837289104052566,-0.008106472457815171,0.2824894348412045,0.4803571971047944,0.5196428029023062
39.84222292241593,-0.04808420887513702,0.28602699183382546,0.48034600027356544,0.5196539997335377
39.8471567407793,-0.004726026193861198,0.2756244813486285,0.48037773345733015,0.5196222665497775
39.85209055914266,-0.04101445165156413,0.27136681626524817,0.48038035218248853,0.5196196478246218
39.85702437750603,0.00037224163346167015,0.2759580259813733,0.4802773678112884,0.5197226321958243
39.8619581958694,-0.037787412681368024,0.2731354442229407,0.4801427241311708,0.5198572758759447
39.86689201423276,0.004692976925282145,0.25014547091277867,0.480405856930269,0.5195941430768475
39.87182583259613,-0.03340195770033123,0.23985694986960626,0.480490532127769,0.5195094678793485
39.87675965095949,0.005485011818408267,0.2406600888838666,0.4802044241335537,0.5197955758735656
39.88169346932286,-0.03480496984544502,0.2429543026993354,0.480242204403887,0.5197577956032327
39.88662728768623,0.005322977765541453,0.24670150987488249,0.4803980339862672,0.5196019660208513
39.89156110604959,-0.03438646760139877,0.24873895470105137,0.48020404313620896,0.5197959568709083
39.896494924412956,0.0064486386377319935,0.2498645441986323,0.48009358687196607,0.519906413135151
39.90142874277632,-0.03484366074259155,0.2450722144228219,0.4800646027983289,0.5199353972087872
39.90636256113969,0.0037102040685827392,0.24759795556082437,0.4795289075783553,0.5204710924287593
39.91129637950306,-0.037991193979434595,0.26074925989660425,0.47987500779579634,0.5201249922113164
39.91623019786642,0.0008932413942064682,0.29565162900616343,0.48004094984680007,0.519959050160313
39.92116401622979,-0.04122330761981481,0.30506817085250254,0.4800176162441928,0.5199823837629228
39.92609783459315,-0.002189281795694548,0.30411685255764953,0.48018815006990345,0.5198118499372139
39.93103165295652,-0.04260569151827575,0.3013666404822734,0.47990532774745565,0.5200946722596633
39.93596547131989,-0.003508103333430556,0.284841227381309,0.48001294717466164,0.5199870528324577
39.94089928968325,-0.04390016040232147,0.2727671766532932,0.48036245620009493,0.5196375438070269
39.94583310804662,-0.0019873320161989654,0.26183897063251477,0.4801391692224645,0.5198608307846605
39.95076692640998,-0.042402273229830596,0.2600378653550682,0.48048825254671373,0.5195117474604125
39.95570074477335,-0.0008777172026304142,0.26436393197629166,0.48043279542585327,0.5195672045812755
39.960634563136715,-0.04116853461395862,0.26371890384587965,0.4805098854170349,0.5194901145900953
39.96556838150008,-0.0007660190961920916,0.2813668138351824,0.4802666181186026,0.5197333818885287
39.970502199863446,-0.04046209686100917,0.2842693683370509,0.4801152819725043,0.5198847180346288
39.97543601822681,-0.000835125417871036,0.27754164475168763,0.48024852609512797,0.5197514739120058
39.98036983659018,-0.03916276295081662,0.27115381129275656,0.4805310410022359,0.5194689590048976
39.98530365495355,0.001422571979942589,0.27700354002511834,0.4804344354128623,0.5195655645942712
39.99023747331691,-0.0381110063853597,0.2856814476107614,0.48073547432874475,0.5192645256783908
39.99517129168028,0.0011275237959555322,0.28675675844458076,0.48072382380722706,0.5192761761999098
40.00010511004364,-0.038076024649704984,0.2889815954793162,0.48096984134267656,0.5190301586644616
40.00503892840701,0.001006508687944541,0.31123509932646276,0.4806451053143194,0.5193548946928201
40.00997274677038,-0.03727331070085949,0.3207887708999867,0.480657781305818,0.519342218701323
40.01490656513374,0.001875327431180876,0.32785903870172783,0.4803595706024042,0.5196404294047388
40.01984038349711,-0.037239595372604316,0.32411808217295573,0.48026483606704184,0.519735163940101
40.02477420186047,0.0013755466085821238,0.3044566588374201,0.4801308859935584,0.5198691140135839
40.029708020223836,-0.03835512348076908,0.2842848593302216,0.4797308885403119,0.5202691114668312
40.034641838587206,0.00014619828432008099,0.2809506758157005,0.4793237373997342,0.5206762626074108
40.03957565695057,-0.03931984095955511,0.2872732117326901,0.4793156197430735,0.5206843802640723
40.04450947531394,-0.0021954459529845123,0.28195979848824715,0.47950971096190204,0.5204902890452449
40.0494432936773,-0.04045208899614481,0.272112288000917,0.47929786327003215,0.5207021367371175
40.05437711204067,-0.0018538654241073865,0.252542798377991,0.47904894790154645,0.5209510521056048
40.05931093040404,-0.03952641232657412,0.2448109595868803,0.47896016205772063,0.5210398379494338
40.0642447487674,-0.0024595002694916784,0.24452087423127428,0.47929923218263487,0.5207007678245216
40.06917856713077,-0.03923229981254291,0.25479727264459207,0.47946028236252225,0.5205397176446348
40.07411238549413,-0.001892084732602482,0.26304699961497796,0.47912985172354794,0.5208701482836107
40.0790462038575,-0.04042312886934783,0.2686204924005624,0.47913378239755994,0.5208662176096002
40.083980022220864,-0.0035441827659589537,0.27012688128520684,0.47916248479982754,0.5208375152073355
40.088913840584226,-0.04158856991607774,0.26471350449921777,0.4790048425036958,0.5209951575034674
40.093847658947595,-0.005784312878130986,0.2637096763453089,0.4786325357952327,0.5213674642119283
40.09878147731096,-0.04293503043640178,0.2788720432776019,0.478495963107027,0.5215040369001325
40.10371529567433,-0.006765278789816356,0.2870332416665839,0.4784984671616532,0.5215015328455055
40.108649114037696,-0.04453657693649495,0.2862369308993146,0.47864815292489593,0.5213518470822626
40.11358293240106,-0.010054312777734813,0.278070749082723,0.47869049255037693,0.5213095074567802
40.11851675076443,-0.04724977020599847,0.2593521836205747,0.47878620030539065,0.521213799701766
40.12345056912779,-0.008443832482956106,0.2434219681708771,0.47912880780910727,0.5208711921980494
40.12838438749116,-0.04571625696177068,0.25070552804025575,0.4790783947884879,0.5209216052186707
40.13331820585453,-0.008236863143933477,0.26086392908101635,0.478977807963659,0.5210221920435008
40.13825202421789,-0.045332057565899184,0.25170759098973544,0.47873332267861335,0.5212666773285474
40.14318584258126,-0.009215231647702615,0.2436366046557251,0.4788311064980485,0.5211688935091151
40.148119660944616,-0.047142386134130465,0.24213442474167707,0.47874580802717887,0.5212541919799868
40.153053479307985,-0.011679834467663274,0.24091459914461566,0.4788669164000679,0.5211330836071002
40.157987297671355,-0.04508997379136514,0.24259862386622721,0.47863468269027964,0.5213653173168932
40.16292111603472,-0.011532574259583291,0.242918534281325,0.4784975761361227,0.5215024238710524
40.167854934398086,-0.04793159667579506,0.24394743024181487,0.4778068582875578,0.5221931417196214
40.17278875276145,-0.012003023158883984,0.2516526045159557,0.4779049770599963,0.5220950229471844
40.17772257112482,-0.05051223843883915,0.2506902389629292,0.4778569070916211,0.5221430929155586
40.18265638948819,-0.015208644809210598,0.2478879955417438,0.47796068648610585,0.5220393135210731
40.18759020785155,-0.048632097601879656,0.25136472116243497,0.4778390211543739,0.5221609788528045
40.19252402621492,-0.01271252296304348,0.24716108768837333,0.477953277562746,0.5220467224444308
40.19745784457828,-0.047528697750204074,0.24232968324620824,0.47777144816949907,0.5222285518376788
40.20239166294165,-0.006148559875165447,0.25167478702380597,0.47784288122027185,0.5221571187869066
40.20732548130502,-0.03937067212292778,0.2526804748611846,0.47786133788310103,0.5221386621240768
40.212259299668375,-0.0021186857386811275,0.24232471266658057,0.47771408274300975,0.52228591726417
40.217193118031744,-0.04132845626648156,0.23414687220499658,0.4779116481222684,0.5220883518849111
40.22212693639511,-0.006225389350796913,0.24988255220893826,0.47773453858506537,0.5222654614221152
40.227060754758476,-0.04516220980971445,0.25852988117960585,0.4779588059125553,0.5220411940946263
40.231994573121845,-0.01225598046127596,0.24959172490485657,0.47819667746139927,0.5218033225457833
40.23692839148521,-0.04693757215056935,0.2499356385310856,0.4782246880536253,0.5217753119535583
40.24186220984858,-0.008396822403254543,0.2495000020867983,0.4782111438709256,0.5217888561362591
40.24679602821194,-0.04251864628802065,0.24679183435272478,0.47857784846863166,0.5214221515385503
40.25172984657531,-0.006464418284236244,0.25375764154082897,0.47854548448557466,0.521454515521603
40.25666366493868,-0.04307412388343921,0.253394865542229,0.47843915994194774,0.5215608400652251
40.26159748330204,-0.004220811012609314,0.26938879971496715,0.478375142127579,0.5216248578795957
40.26653130166541,-0.0409238684710686,0.2942115667621301,0.47828633598967274,0.5217136640175027
40.27146512002877,-0.0038503652517956556,0.30446966969380546,0.47821485753963416,0.5217851424675426
40.276398938392134,-0.04726672406755788,0.2884265340655461,0.4782247687612856,0.5217752312458931
40.2813327567555,-0.002143433029462694,0.2699589632283857,0.4779340222871316,0.5220659777200473
40.286266575118866,-0.04012673418428867,0.2735713203844599,0.47790327044147285,0.5220967295657072
40.291200393482235,0.001200446160221898,0.282153893532005,0.4778801416963138,0.5221198583108668
40.2961342118456,-0.04045888509485197,0.28093756808420245,0.4776364907855348,0.5223635092216466
40.30106803020897,-0.005634920661574072,0.2802351344793854,0.477372744929303,0.5226272550778784
40.306001848572336,-0.04053924071807491,0.2792319740193781,0.47723382620336463,0.5227661738038176
40.3109356669357,-0.008551857337429882,0.27564241373910825,0.4771460491256157,0.5228539508815655
40.31586948529907,-0.03831375873274925,0.2811043918735797,0.47661200050390035,0.5233879995032801
40.32080330366243,-0.006907935480634524,0.2885662534251658,0.47670640918509444,0.5232935908220852
40.3257371220258,-0.04134003123971718,0.30861858330611447,0.47663990513633947,0.5233600948708383
40.33067094038917,-0.014476949547007375,0.30986004169043524,0.4768117070805005,0.5231882929266773
40.335604758752524,-0.047594110476401746,0.2978281775579914,0.4764109499527659,0.5235890500544157
40.34053857711589,-0.018997052377700885,0.27907265834804584,0.4762647933556989,0.5237352066514862
40.345472395479256,-0.04258085464397198,0.27133044414007434,0.4763207833601233,0.5236792166470665
40.350406213842625,-0.012148235683548034,0.26723119220431196,0.47637088472996436,0.5236291152772286
40.355340032205994,-0.04132430765315605,0.26846663577056945,0.47655421837078193,0.523445781636413
40.36027385056936,-0.013289239172177216,0.27207765963649955,0.47621702940712496,0.5237829706000737
40.365207668932726,-0.04982671464064323,0.27122619751552135,0.4762062646450647,0.5237937353621355
40.37014148729609,-0.02446619864400768,0.27464582203708915,0.47649633922449625,0.5235036607827052
40.37507530565946,-0.04510241212274553,0.2845550608433787,0.476118298105531,0.5238817019016724
40.38000912402283,-0.005315030135568142,0.28818647512482654,0.47598484230748317,0.5240151576997206
40.38494294238619,-0.03701095455190793,0.2893015255447932,0.47572647474084967,0.5242735252663543
40.38987676074956,-0.01391928486517656,0.27950712763290064,0.47591979060239203,0.5240802094048107
40.39481057911292,-0.04944324826676816,0.2770024272907589,0.47627080420926937,0.5237291957979331
40.39974439747628,-0.022435073338605567,0.28605711897334823,0.4763090110255188,0.5236909889816841
40.40467821583965,-0.04571781019617885,0.2798992637440161,0.47643338829689535,0.5235666117103065
40.409612034203015,-0.012388908001271615,0.27132206126922254,0.47645714875259315,0.5235428512546069
40.414545852566384,-0.03753474718354828,0.26090378876110426,0.47636822547316326,0.523631774534036
40.419479670929746,-0.02314670675965068,0.24575630670034998,0.47612880785301603,0.5238711921541858
40.424413489293116,-0.04888438473320865,0.2512339919783406,0.4765643418202163,0.5234356581869875
40.429347307656485,-0.02665420752293949,0.25138590049810056,0.4763814342192811,0.5236185657879238
40.43428112601985,-0.04613361466051806,0.24534983801871546,0.47663328492240664,0.5233667150847995
40.43921494438322,-0.012521888019573933,0.25876742030061484,0.47674019933609385,0.5232598006711142
40.44414876274658,-0.04090141040160753,0.2656012455051128,0.4767751501341582,0.5232248498730531
40.44908258110995,-0.01617586327716706,0.2689632193904914,0.47710532704240705,0.522894672964806
40.45401639947332,-0.05379717820829105,0.26843035779738444,0.4774105312329223,0.5225894687742936
40.45895021783668,-0.0195886955636225,0.26117531733696375,0.4776410238860975,0.5223589761211204
40.46388403620004,-0.04165498658181258,0.2447331224607052,0.47718980950155837,0.5228101905056601
40.468817854563405,-0.011338033402409055,0.23588803868388497,0.47748500381491155,0.5225149961923096
40.473751672926774,-0.05135977924646241,0.2416002563521843,0.4772551255631429,0.5227448744440788
40.47868549129014,-0.020735569215543224,0.24241323144792426,0.47723248692395,0.5227675130832721
40.483619309653506,-0.0469270066887428,0.2634957805199419,0.4772882667180843,0.5227117332891377
40.488553128016875,-0.017786043842342125,0.27525421117372184,0.47764211652809857,0.5223578834791255
40.49348694638024,-0.04499188092270162,0.279012536214031,0.4777746342687308,0.522225365738494
40.49842076474361,-0.012097159615828643,0.27501289386036504,0.4779547017719527,0.5220452982352737
40.503354583106976,-0.04990395231556587,0.27509802906947317,0.47783412805222986,0.5221658719549974
40.50828840147034,-0.02338705999566665,0.28331227086499206,0.478082557824725,0.5219174421825035
40.51322221983371,-0.045938071028478224,0.2920198559497686,0.47791984585744884,0.5220801541497812
40.51815603819707,-0.018801848385287295,0.2857454518634409,0.47782644224942705,0.5221735577578046
40.52308985656044,-0.04739236675380705,0.2793607536331352,0.47818341776883,0.5218165822384013
40.5280236749238,-0.015833218803375963,0.2823245374032004,0.4782350720362232,0.5217649279710086
40.532957493287164,-0.04928862008568582,0.2825202671411819,0.47844834841452644,0.5215516515927067
40.53789131165053,-0.014879220320251144,0.2742914281081888,0.4786102375203909,0.5213897624868445
40.542825130013895,-0.051544988270040795,0.27411905279924514,0.4789289152876911,0.521071084719545
40.547758948377265,-0.019081929265067406,0.2796923790144325,0.4789545559745552,0.5210454440326832
40.552692766740634,-0.043773161139863494,0.28393471839160145,0.47880357484014285,0.5211964251670979
40.557626585103996,-0.019895644892128066,0.2896860275981414,0.4789576993254294,0.5210423006818141
40.562560403467366,-0.052903060454771486,0.28701188563675595,0.4790519045450721,0.520948095462174
40.56749422183073,-0.016512645461653798,0.27274147171677654,0.47929293501489406,0.5207070649923539
40.5724280401941,-0.04511781207594365,0.26939497946766666,0.479214911119794,0.5207850888874539
40.57736185855747,-0.01873925001491455,0.26041423119822904,0.4791512984767115,0.520848701530539
40.58229567692083,-0.051458698838391596,0.26779511258736777,0.4795686274127431,0.5204313725945091
40.5872294952842,-0.02143743720075323,0.28108477202543164,0.4794118145782839,0.5205881854289705
40.59216331364755,-0.04860655603561665,0.28900040197909144,0.4794859309006388,0.5205140691066135
40.59709713201092,-0.020879770846738994,0.2952346383229355,0.47943418384336056,0.5205658161638901
40.60203095037429,-0.05217044265101149,0.28516727030218414,0.4793859378033052,0.5206140622039446
40.606964768737654,-0.021204569382012473,0.2695237597452323,0.4792225869433952,0.5207774130638549
40.611898587101024,-0.0529781135799464,0.2546263812410172,0.4795195776143237,0.5204804223929266
40.616832405464386,-0.019643595787097196,0.25041289419231455,0.4796018391011958,0.5203981609060533
40.621766223827755,-0.04987439808630167,0.24568530677593928,0.47975546203089986,0.5202445379763494
40.626700042191125,-0.02040030493149669,0.23416906910261395,0.47929580559040746,0.5207041944168431
40.63163386055449,-0.05260115598818182,0.24245171158081674,0.4795134256424781,0.520486574364774
40.63656767891786,-0.03029983840341993,0.2502052778866817,0.4794921950875265,0.5205078049197273
40.64150149728122,-0.05299728655820946,0.2611158334697388,0.47968908820274364,0.5203109118045118
40.64643531564459,-0.01985059790246066,0.26700763371331887,0.4799973015991329,0.5200026984081263
40.65136913400795,-0.0524444107082176,0.28227475867257906,0.4801314937841861,0.5198685062230749
40.65630295237131,-0.027919221569656115,0.2890584381508517,0.47996418978322664,0.5200358102240388
40.66123677073468,-0.06099542448795754,0.2862486300164753,0.47993400962538346,0.5200659903818858
40.666170589098044,-0.031922613020340294,0.28847414156055534,0.48008090424329875,0.5199190957639744
40.671104407461414,-0.059256453134094764,0.2902523056430326,0.4801531043295811,0.5198468956776946
40.676038225824776,-0.026340893861102454,0.29973107096302704,0.48011125338790867,0.5198887466193658
40.680972044188145,-0.0558500702255938,0.29807165579376216,0.47992629672391407,0.520073703283359
40.685905862551515,-0.034661695806195957,0.2769674970607789,0.479932437600837,0.5200675624064347
40.69083968091488,-0.06101709018009604,0.2582220599676159,0.47991017476320996,0.5200898252440608
40.695773499278246,-0.027856962231896577,0.2393524942221309,0.47961083855392095,0.5203891614533499
40.70070731764161,-0.05091672227289113,0.22586620188558065,0.4795770505787182,0.5204229494285535
40.70564113600498,-0.020348629406440652,0.2226872106879395,0.4797246300541687,0.5202753699531026
40.71057495436835,-0.047289433301411894,0.24072684836659852,0.47954168552263515,0.5204583144846374
40.7155087727317,-0.016784685842239324,0.26347186247089405,0.4794595239451682,0.5205404760621045
40.72044259109507,-0.04876530596342006,0.2662900336239401,0.4794574139465264,0.520542586060748
40.725376409458434,-0.02745017295668799,0.2659233910727244,0.4792738929577659,0.5207261070495095
40.7303102278218,-0.06288178883156707,0.25584755939682613,0.47906890280490344,0.5209310972023729
40.73524404618517,-0.034824091036884774,0.24732592424688932,0.47892328458339867,0.5210767154238795
40.740177864548535,-0.06107273944540594,0.241097137603291,0.4791296756884562,0.520870324318823
40.745111682911904,-0.033020204598899136,0.22652134457689677,0.4794176026497108,0.5205823973575678
40.75004550127527,-0.053420809617454636,0.20999694401361432,0.47935992755968937,0.5206400724475843
40.754979319638636,-0.024011413795408842,0.20593240135542426,0.47927726656736047,0.5207227334399086
40.759913138002005,-0.04866355973401698,0.2077944417650569,0.47936111731070086,0.5206388826965674
40.76484695636537,-0.025514398785782263,0.21424904437871586,0.479295361739954,0.520704638267315
40.76978077472874,-0.056019179169544436,0.23256239110516608,0.47955211106986745,0.5204478889374029
40.7747145930921,-0.03151032948913201,0.25125853249143726,0.4794128183646898,0.5205871816425818
40.77964841145546,-0.061753855487178294,0.2630735464234024,0.4796866407114279,0.5203133592958441
40.78458222981883,-0.039303150130091696,0.2549820285448815,0.4796722996670723,0.5203277003402014
40.78951604818219,-0.0696176627204679,0.23633405696758153,0.4797699699724671,0.5202300300348067
40.79444986654556,-0.036137625650036496,0.21556383701682236,0.479747215151409,0.520252784855866
40.799383684908925,-0.062036293081699265,0.22553896740271293,0.47963623342118084,0.5203637665860937
40.804317503272294,-0.03210119247988173,0.2468956420522774,0.479223069335771,0.5207769306715044
40.809251321635664,-0.05662932489235409,0.2452568372689063,0.479382079034888,0.5206179209723875
40.814185139999026,-0.03226031719410807,0.2368372013217227,0.4796406254236387,0.520359374583636
40.819118958362395,-0.06082651421051426,0.24662712927299232,0.47963327654184845,0.520366723465425
40.82405277672576,-0.036152623184693,0.2486861636563519,0.47961855365032746,0.5203814463569455
40.82898659508913,-0.06383235135744313,0.2429935547720486,0.47972845541867243,0.5202715445885995
40.833920413452496,-0.039504790960070896,0.24509914143104766,0.47978741498872773,0.5202125850185471
40.83885423181586,-0.06902381754347096,0.2556268361854753,0.47974452666164497,0.5202554733456337
40.84378805017922,-0.044677923911060374,0.2693160047172075,0.4797613106521753,0.5202386893551064
40.84872186854258,-0.0718750347906353,0.2707568058380079,0.47926740297817827,0.5207325970291078
40.85365568690595,-0.04832508365317052,0.2701433354067656,0.4791828942664253,0.5208171057408623
40.85858950526932,-0.07322644824355468,0.26711269889073075,0.4793280829907772,0.5206719170165137
40.863523323632684,-0.044161847635408466,0.259411527280542,0.47925062494230447,0.5207493750649886
40.86845714199605,-0.06936247045863872,0.2539675386113789,0.4786535452662191,0.5213464547410748
40.873390960359416,-0.04093043859139148,0.252034932980607,0.4787720125749611,0.521227987432334
40.878324778722785,-0.06638272964997995,0.24564589238070095,0.47885932334346976,0.5211406766638266
40.883258597086154,-0.04138884261715678,0.2505062670948374,0.47889137435288637,0.5211086256544099
40.88819241544952,-0.07104872993752268,0.24718093372447603,0.4788469592347731,0.5211530407725217
40.893126233812886,-0.04675745178383076,0.24814717643465897,0.4785816968920828,0.5214183031152118
40.89806005217625,-0.07503052671037173,0.2608867530061523,0.47851948003116923,0.5214805199761249
40.90299387053961,-0.04863588400241034,0.26674139350476217,0.47895717185774056,0.5210428281495523
40.90792768890298,-0.07532139866490159,0.28328102009074657,0.47872133524979615,0.5212786647574948
40.91286150726634,-0.04878418913260824,0.2819545564522649,0.4787482113745738,0.5212517886327147
40.91779532562971,-0.07676884802725797,0.2758466045325674,0.47867529628239497,0.5213247037248958
40.922729143993074,-0.051637474245835105,0.2827500374644975,0.4784291354693239,0.5215708645379694
40.92766296235644,-0.0771855139048049,0.2894171511323482,0.47860910734576073,0.5213908926615343
40.93259678071981,-0.05299835156803381,0.28264495057069555,0.47856419879846895,0.5214358012088269
40.937530599083175,-0.07777835795295246,0.2777322607367505,0.4786111246608833,0.5213888753464138
40.942464417446544,-0.04995858579838121,0.2679256546002341,0.47863102189381346,0.5213689781134867
40.94739823580991,-0.07485470677708704,0.2542511579498276,0.4783263934380242,0.5216736065692783
40.952332054173276,-0.04870504150606527,0.25645972580165727,0.47806838167236443,0.5219316183349396
40.957265872536645,-0.07460646804041661,0.2516895333550802,0.4779354638020397,0.5220645362052667
40.96219969090001,-0.04837487410088473,0.2510831858557878,0.4778693665648282,0.5221306334424791
40.96713350926337,-0.0761645175239445,0.24711911592609298,0.47768378231448094,0.5223162176928278
40.97206732762673,-0.05175100126574549,0.2453005791691866,0.4778870047982796,0.5221129952090304
40.9770011459901,-0.07794671365772754,0.25852162306806364,0.4779110489366581,0.5220889510706523
40.98193496435347,-0.05191451200611669,0.2745927634620473,0.47831090305888674,0.5216890969484238
40.98686878271683,-0.07746110512768233,0.29438188313006264,0.47801054161691764,0.521989458390393
40.9918026010802,-0.049816654085075115,0.29821101981362785,0.47806960277205723,0.5219303972352553
40.996736419443565,-0.0762471786830271,0.29372510803322005,0.4781773297486851,0.5218226702586287
41.001670237806934,-0.05059254125909414,0.28103332883869886,0.47805403462809953,0.5219459653792161
41.0066040561703,-0.07605647449275776,0.27726208917884515,0.4782211032068892,0.5217788968004274
41.011537874533666,-0.0488353943921187,0.28385670155501913,0.4782936536312222,0.5217063463760961
41.016471692897035,-0.07487551537415127,0.271229274238731,0.4781881933755552,0.5218118066317647
41.0214055112604,-0.047012460000044304,0.24746406510906696,0.47798924526027003,0.522010754747049
41.02633932962377,-0.07211506838224141,0.24271237979054586,0.47820437679945793,0.5217956232078613
41.03127314798713,-0.04569276829104643,0.25145917807258383,0.477994841728769,0.5220051582785514
41.03620696635049,-0.07212181206377392,0.24487694592970846,0.47769108267904137,0.5223089173282809
41.04114078471386,-0.04571797719762101,0.24428379250123505,0.47782621598973934,0.5221737840175834
41.04607460307722,-0.07106063282796932,0.24247299156487986,0.47774879208275467,0.5222512079245702
41.05100842144059,-0.0436760692468614,0.23400886887877093,0.47789949805246507,0.522100501954862
41.05594223980396,-0.06801768917634858,0.24477649269745733,0.4780469505318728,0.5219530494754562
41.060876058167324,-0.04327531768470313,0.25983817640225426,0.4784574402290756,0.521542559778256
41.06580987653069,-0.06858783084874048,0.26897992895326267,0.4784939231652769,0.5215060768420569
41.070743694894055,-0.04490719320210235,0.27360002593283406,0.4782627303470784,0.521737269660256
41.075677513257425,-0.07058439926705797,0.27313689060145274,0.47836862077141346,0.521631379235923
41.080611331620794,-0.047029975658451004,0.26137082630999564,0.4783372376246493,0.5216627623826885
41.085545149984156,-0.0739096824221752,0.2473093909260749,0.47823434642144386,0.5217656535858968
41.090478968347526,-0.05014653089487162,0.24139430480885468,0.4785898990335868,0.5214101009737531
41.09541278671088,-0.0746344725498621,0.23961772955161545,0.47853214431324387,0.5214678556940932
41.10034660507425,-0.04729148207197684,0.24236736384513452,0.4786165217644654,0.5213834782428706
41.10528042343762,-0.07126354835983001,0.25373237805790383,0.4790201424062829,0.5209798576010528
41.11021424180098,-0.04580251382393365,0.26745854230509963,0.4789022441013271,0.5210977559060083
41.11514806016435,-0.07211825164067744,0.28011792658210183,0.4792161081139163,0.5207838918934177
41.120081878527714,-0.04680979029275728,0.29632778063207554,0.4788456347746831,0.5211543652326501
41.12501569689108,-0.07071486946077053,0.3064657597780871,0.4786812255093105,0.521318774498024
41.12994951525445,-0.04186268310404829,0.31948190700780904,0.4787223518969955,0.5212776481103405
41.134883333617815,-0.06692160000184022,0.32468509411913504,0.47857909752101635,0.5214209024863209
41.139817151981184,-0.04216839380891328,0.31024111302057766,0.478489193717147,0.5215108062901911
41.144750970344546,-0.06684080778806306,0.2972116408144994,0.4780838476131594,0.5219161523941828
41.149684788707916,-0.04062805704209277,0.29377021753076343,0.4782747719890355,0.5217252280183077
41.154618607071285,-0.06465505607027162,0.2881738414867949,0.47819289325710207,0.5218071067502448
41.15955242543464,-0.039942347551974684,0.2817161434087138,0.47813443007361606,0.5218655699337351
41.16448624379801,-0.06450946891186135,0.27524320984847817,0.4781544992140701,0.5218455007932836
41.16942006216137,-0.04142135139459084,0.26887068810116177,0.4778086342965022,0.5221913657108552
41.17435388052474,-0.06517254961835404,0.2721739391117283,0.4777102048242277,0.5222897951831298
41.17928769888811,-0.03980033462080088,0.26902866338518006,0.4776825866774098,0.5223174133299469
41.18422151725147,-0.06245762862493841,0.26301278640263365,0.47730123652997286,0.5226987634773824
41.18915533561484,-0.03440953481883345,0.2605773543074622,0.4773147238048487,0.5226852762025065
41.194089153978204,-0.05977089517133236,0.26570978470902473,0.4774423918326391,0.5225576081747151
41.199022972341574,-0.03613258575834872,0.26612773602589024,0.4777033697893037,0.5222966302180514
41.20395679070494,-0.06504308791110933,0.2646355083551173,0.47813960854265103,0.5218603914647044
41.208890609068305,-0.0365612473548148,0.2661775508715005,0.47819247796216346,0.5218075220451923
41.213824427431675,-0.06120276537590435,0.2561402817015116,0.4783957664831945,0.5216042335241622
41.21875824579503,-0.0349369146143641,0.251379470162169,0.4783513415327401,0.5216486584746176
41.2236920641584,-0.05785919747017188,0.25135911297396124,0.47855357005245325,0.5214464299549045
41.22862588252177,-0.03365148705052482,0.24555849641779823,0.47850999414853973,0.5214900058588197
41.23355970088513,-0.06455735548940474,0.23386891357669184,0.47853595695470225,0.5214640430526584
41.2384935192485,-0.037922978554554045,0.220467503780255,0.4785036172198368,0.5214963827875245
41.24342733761186,-0.06177028331183508,0.22218106217340539,0.47863907360924385,0.521360926398118
41.24836115597523,-0.03217081405199127,0.2271680253895257,0.47849740669631785,0.5215025933110392
41.2532949743386,-0.057043683223534127,0.23701286655848683,0.47878017961096364,0.5212198203963893
41.25822879270196,-0.03187293609730884,0.23355703769901495,0.4790075022945427,0.5209924977128079
41.26316261106533,-0.062384682078412,0.23479782509748137,0.4787209096697416,0.5212790903376103
41.268096429428695,-0.04283225135627515,0.23621931470013513,0.47868920158136613,0.5213107984259872
41.273030247792065,-0.06755810437364466,0.23606013105288562,0.47851402810066035,0.5214859719066943
41.277964066155434,-0.03798053964512985,0.24160673446689704,0.47856593037124595,0.5214340696361102
41.28289788451879,-0.0631580119652406,0.252211855771802,0.47865727270835173,0.5213427272990051
41.28783170288216,-0.043447555771107566,0.2628539394981064,0.47888758957454913,0.5211124104328083
41.29276552124552,-0.07111591806923477,0.27519361470254006,0.4786677633509521,0.5213322366564065
41.29769933960889,-0.044230328591589124,0.27634028068309846,0.47850209394576304,0.5214979060615953
41.30263315797226,-0.0651447351372457,0.27302418584149335,0.47851881107801475,0.5214811889293438
41.30756697633562,-0.04217604612910659,0.26418138226744164,0.4784853840978057,0.5215146159095542
41.31250079469899,-0.06628221202039145,0.2715440669169087,0.4787464174625735,0.5212535825447852
41.31743461306235,-0.04796180092298345,0.27283087994721233,0.4787586487187436,0.5212413512886134
41.32236843142572,-0.07091328687163914,0.26354384056805136,0.47876538072675506,0.5212346192806013
41.32730224978909,-0.03261748029657441,0.2583542862993773,0.4787285571219415,0.5212714428854133
41.332236068152454,-0.059708706581894075,0.2551993586748263,0.47876583353075375,0.5212341664766023
41.337169886515824,-0.041480481407913466,0.263222868662345,0.47881631420938237,0.5211836857979777
41.342103704879186,-0.06972019178391511,0.2777400768658765,0.47876165799019715,0.5212383420171668
41.34703752324255,-0.04598477494286895,0.2857542859589551,0.47883490177726384,0.5211650982301046
41.35197134160592,-0.06819643802645069,0.2834275297608583,0.47912140295773253,0.5208785970496383
41.35690515996928,-0.04722247717577763,0.285264463011917,0.4791422862607126,0.5208577137466613
41.36183897833265,-0.0676711829743265,0.2800964957877455,0.4791257228811686,0.5208742771262078
41.36677279669601,-0.04337940429754464,0.26277942919575814,0.47919883961409054,0.5208011603932876
41.37170661505938,-0.0721412613148738,0.26039307727122013,0.4793050953339286,0.5206949046734506
41.37664043342275,-0.056577479966660515,0.2590742232335577,0.4795055030546535,0.5204944969527274
41.38157425178611,-0.07593696544867214,0.2610373032183148,0.479688201469998,0.5203117985373833
41.38650807014948,-0.04111767161990448,0.2531420117853582,0.4799628859605834,0.520037114046797
41.391441888512844,-0.0615811798680655,0.2627933238098064,0.48002023657348253,0.5199797634338974
41.39637570687621,-0.047886920570564734,0.2743869177777347,0.47992085363212483,0.5200791463752555
41.40130952523958,-0.07448712118772133,0.2863817261058286,0.47979462167728854,0.5202053783300911
41.40624334360294,-0.05285237116331589,0.3007040549196472,0.4797597744456658,0.5202402255617131
41.41117716196631,-0.0740823411389875,0.31045944070267245,0.47964054833317116,0.5203594516742054
41.41611098032967,-0.05086906511628178,0.3057309399012118,0.4795988871277375,0.5204011128796397
41.42104479869304,-0.06995144629250806,0.29848816612628754,0.47962744350220105,0.5203725565051787
41.42597861705641,-0.04677892480274823,0.29534872863770706,0.4795669946957289,0.5204330053116526
41.43091243541977,-0.07310557239525908,0.2952571746136135,0.4793682422945446,0.520631757712838
41.43584625378314,-0.053463768924033435,0.2938919892353081,0.4789762488307298,0.5210237511766536
41.4407800721465,-0.07997545845761932,0.27641594492626503,0.47908814329274535,0.5209118567146404
41.44571389050987,-0.048638318021026146,0.2793291328585646,0.4788565092607833,0.5211434907466057
41.45064770887324,-0.0740056529524644,0.285257680681646,0.4786784575518688,0.5213215424555223
41.4555815272366,-0.05322919919855611,0.28120233618904217,0.4787803403992714,0.5212196596081222
41.46051534559997,-0.07510304615319373,0.27937837024871703,0.47890439294504367,0.5210956070623515
41.465449163963335,-0.049617628855545506,0.2850113752403853,0.4791785952400339,0.5208214047673628
41.4703829823267,-0.07461331207804489,0.27656517920957263,0.4789445065984042,0.521055493408994
41.47531680069007,-0.049292580513103895,0.25843759588235016,0.4790931478423929,0.520906852165006
41.48025061905343,-0.07599851753285497,0.25442971627748817,0.4791987520401254,0.5208012479672732
41.4851844374168,-0.052394398404627285,0.25640663494326366,0.4794419191101703,0.5205580808972295
41.49011825578016,-0.07606232247935982,0.2603843137198347,0.47949956919439224,0.5205004308130092
41.49505207414353,-0.054652243218810355,0.2584215304746828,0.4798571622374662,0.5201428377699365
41.4999858925069,-0.0718240234158195,0.27005953746598615,0.47988366290294954,0.520116337104454
41.50491971087026,-0.0528156624763572,0.27668911413121383,0.4797576545447253,0.5202423454626797
41.50985352923363,-0.07993217009067316,0.28147231565884967,0.47974600424322716,0.520253995764179
41.51478734759699,-0.05775267466696966,0.27910603075378854,0.47981493277932996,0.520185067228078
41.51972116596036,-0.07799618340931254,0.27271818346742177,0.4799374131522527,0.5200625868551565
41.52465498432373,-0.04484754045345646,0.2705570784405623,0.4800179948438547,0.5199820051635544
41.529588802687094,-0.07106252092774189,0.26606881431383805,0.4798176835462597,0.52018231646115
41.534522621050456,-0.05548235976260946,0.26615200572349773,0.4797328175308913,0.5202671824765205
41.53945643941382,-0.08273686314253156,0.2719861896616278,0.48017062913927705,0.519829370868136
41.54439025777719,-0.05829878768221163,0.2864866383721937,0.4801084722641583,0.5198915277432558
41.54932407614056,-0.07405030672796017,0.29344768738771726,0.48010519757368386,0.5198948024337338
41.55425789450392,-0.042819980357260146,0.28295591974130424,0.47990638836508864,0.52009361164233
41.55919171286729,-0.0734613370898212,0.2753446742888734,0.48018328268189253,0.5198167173255295
41.56412553123065,-0.06346670403441637,0.27679511566074266,0.4805046023028659,0.5194953977045587
41.56905934959402,-0.08308572421368159,0.2611946474543813,0.48035521209966364,0.5196447879077621
41.57399316795739,-0.053463297616441634,0.25373923144717836,0.48015212182374517,0.5198478781836816
41.57892698632075,-0.07115382670791628,0.25092436004516905,0.4801812975787952,0.5198187024286327
41.58386080468412,-0.04426524555084782,0.25963382562010384,0.4803295089614782,0.519670491045953
41.588794623047484,-0.075057357075568,0.2718786245236611,0.48031405750006345,0.5196859425073681
41.59372844141085,-0.06566813205065433,0.27588103950098414,0.48047713327140207,0.5195228667360273
41.598662259774215,-0.08345292051613921,0.2813038375242105,0.48050647717864836,0.5194935228287803
41.60359607813758,-0.05242274960349425,0.27453349779535985,0.4803883763270763,0.5196116236803513
41.60852989650095,-0.07351167974117283,0.27106674701700184,0.4801368378242518,0.519863162183176
41.61346371486431,-0.04493117034671361,0.2762025697586934,0.4802831551495519,0.5197168448578755
41.61839753322768,-0.07999649523478332,0.27635134320409305,0.4802249700434048,0.5197750299640215
41.62333135159105,-0.06001380514451833,0.2741471688397952,0.4803454896790276,0.5196545103283992
41.62826516995441,-0.08129627651320057,0.2615308041577118,0.4806482208994723,0.5193517791079568
41.63319898831778,-0.05288675159390831,0.2456787693087204,0.48066047482104457,0.5193395251863854
41.63813280668114,-0.07524537416013638,0.24607230358200266,0.48066766978520936,0.5193323302222225
41.64306662504451,-0.05079515970708668,0.2594478694716146,0.4810340677444293,0.518965932263005
41.64800044340788,-0.07134051656123604,0.26365177225349784,0.48134516086795853,0.5186548391394784
41.65293426177124,-0.06054465101343648,0.26995550582658834,0.48158302290191995,0.5184169771055197
41.65786808013461,-0.08159160403939969,0.2615459897912281,0.4815076753180213,0.5184923246894231
41.66280189849797,-0.060265710760574166,0.25900365537615344,0.48126777980151125,0.518732220205937
41.66773571686134,-0.07931693919846557,0.2503733147773227,0.4810086862470688,0.5189913137603832
41.672669535224706,-0.055818296707326506,0.24576539037141784,0.4811971262183827,0.5188028737890706
41.67760335358807,-0.08041998575928283,0.2482138087281741,0.4812567056402133,0.5187432943672383
41.68253717195144,-0.05929885045696182,0.2500345089912418,0.4812213547848982,0.518778645222553
41.6874709903148,-0.08408878612383898,0.24424839483521382,0.48110337164452693,0.5188966283629226
41.69240480867817,-0.05818582137749372,0.2529287285338081,0.48114440614900944,0.518855593858439
41.69733862704154,-0.08406764929182599,0.2653647617618182,0.4810385379037288,0.5189614621037206
41.7022724454049,-0.05568292832796517,0.2632210847305837,0.48095494208525585,0.5190450579221945
41.70720626376827,-0.07655163835548422,0.25709655782724594,0.4810320778859215,0.5189679221215282
41.71214008213163,-0.05565078452902089,0.24527947006472978,0.4811847579358475,0.5188152420716036
41.717073900495,-0.07799872612311255,0.2333015673587214,0.4810587553570587,0.5189412446503926
41.722007718858364,-0.05604018845960791,0.22633061426682372,0.48090623180157016,0.5190937682058819
41.72694153722173,-0.07499634906138435,0.22268550828749256,0.4808813515657773,0.5191186484416762
41.731875355585096,-0.062178254276851766,0.20956146908991674,0.48106747489617946,0.5189325251112759
41.73680917394846,-0.08207138951163077,0.20213893667823923,0.48109750660238104,0.5189024934050748
41.74174299231183,-0.06941997508996563,0.2138168180138529,0.48098593366425846,0.519014066343199
41.7466768106752,-0.08553197531130649,0.2233437770927297,0.4811642575695214,0.5188357424379335
41.75161062903856,-0.06895361480790274,0.22577274871608918,0.4812490250662364,0.5187509749412142
41.75654444740193,-0.08594313465710553,0.216297519648046,0.4813649335116774,0.5186350664957685
41.76147826576529,-0.07210644737222752,0.2166935307953622,0.48114072669707847,0.5188592733103683
41.76641208412866,-0.08314386199513533,0.2314133868207155,0.4813001912192525,0.5186998087881953
41.77134590249203,-0.06664515891640453,0.24699846631120217,0.4812457402241181,0.5187542597833307
41.77627972085539,-0.08511399517476774,0.25494367375481586,0.4812375803387408,0.5187624196687096
41.78121353921876,-0.06996945164981401,0.246166575928238,0.48105357144979793,0.5189464285576529
41.78614735758212,-0.08811612005675215,0.2436509852155548,0.48078288264254937,0.5192171173649023
41.791081175945486,-0.07355593712607358,0.2500149636147253,0.48078027892769576,0.5192197210797567
41.796014994308855,-0.09201046415024154,0.26044341114400715,0.48105383648219385,0.5189461635252589
41.80094881267222,-0.07346265209210849,0.2662035701236757,0.48122853778502017,0.5187714622224333
41.80588263103559,-0.08798821366768905,0.2591684700855296,0.48121840761096735,0.5187815923964867
41.81081644939895,-0.0651883946178154,0.26242853034280256,0.481192756726956,0.5188072432804971
41.81575026776232,-0.08159330030892539,0.26169678427870713,0.4815081658264249,0.5184918341810273
41.82068408612569,-0.06482575718908308,0.26074939213188886,0.48116313359623836,0.5188368664112134
41.82561790448905,-0.08152629878446754,0.25021113226354214,0.4812186370403771,0.5187813629670732
41.83055172285242,-0.0665340511947764,0.2404701072905318,0.48110928838060113,0.5188907116268497
41.83548554121578,-0.08362136650394658,0.23542583813740706,0.4809544197417266,0.5190455802657279
41.84041935957915,-0.061091721622642314,0.2264458210955952,0.480754247591198,0.5192457524162595
41.84535317794251,-0.08125858571745774,0.22436848023237485,0.48033083990624265,0.5196691601012189
41.850286996305876,-0.06513229647904852,0.22316654109832768,0.48025740548304396,0.5197425945244211
41.855220814669245,-0.08370869810322866,0.2375899021120617,0.48045699756580795,0.5195430024416584
41.86015463303261,-0.06516643799189381,0.25095042647458193,0.4801817488625808,0.5198182511448896
41.86508845139598,-0.08347389465875775,0.2596080189467516,0.4803215941367235,0.5196784058707474
41.87002226975934,-0.0639825024866061,0.27728078562165126,0.4800475051572441,0.5199524948502279
41.87495608812271,-0.08502039976714952,0.2697142339539694,0.48006524906023074,0.5199347509472435
41.87988990648608,-0.06641722833528674,0.25722203561874274,0.47980338394305944,0.5201966160644147
41.88482372484944,-0.08666878935459295,0.2514940850489906,0.4797847136835399,0.5202152863239341
41.88975754321281,-0.06784773487507875,0.2537032008237283,0.48031215852272835,0.5196878414847441
41.89469136157617,-0.08725610869647285,0.25445427515500274,0.4800542136865281,0.5199457863209441
41.89962517993954,-0.06660778885247964,0.2578483430933829,0.4795312068045395,0.5204687932029327
41.90455899830291,-0.08346254116837314,0.26713157130249804,0.4786709207534035,0.5213290792540672
41.90949281666627,-0.0641795030883702,0.2662995964198629,0.47862798577610927,0.5213720142313589
41.914426635029635,-0.0824710200168819,0.2726655198560767,0.4784851807479216,0.521514819259546
41.919360453393,-0.06390299285909766,0.2729158802037112,0.47860279776210474,0.5213972022453653
41.92429427175637,-0.08404350640078688,0.26675407272005414,0.4788955099119583,0.5211044900955134
41.929228090119736,-0.06544463986123675,0.2616891846294701,0.4785210349076646,0.5214789650998088
41.9341619084831,-0.08444335016225808,0.2649552408596365,0.47830664647334104,0.5216933535341333
41.93909572684647,-0.06583224340164351,0.27393355394281876,0.4780735905213425,0.5219264094861338
41.94402954520983,-0.08474732157546497,0.2882230744404588,0.478078279868591,0.5219217201388877
41.9489633635732,-0.06541447719874907,0.3040151589683204,0.4781225471965127,0.5218774528109688
41.95389718193657,-0.08399178412194055,0.31513032087522597,0.47798591325694134,0.522014086750542
41.95883100029993,-0.06546097042430135,0.3126581321082781,0.4781067039260567,0.5218932960814285
41.9637648186633,-0.08439864618357934,0.29753318583467864,0.47788675380220147,0.5221132462052839
41.96869863702666,-0.06650082424166284,0.2890610651427856,0.4782735475397557,0.5217264524677319
41.973632455390025,-0.08624946051151884,0.2819213954625838,0.4781624291099033,0.5218375708975852
41.978566273753394,-0.06651639822023533,0.2784321198195668,0.4780193635341503,0.5219806364733386
41.983500092116756,-0.08479375426053692,0.271123994690442,0.47771385209069533,0.522286147916793
41.988433910480126,-0.06595845989382618,0.268949843144905,0.4772928298163498,0.5227071701911398
41.99336772884349,-0.08238891344227789,0.26301542041902826,0.4774129051047949,0.5225870949026961
41.99830154720686,-0.06319104378550039,0.266282499129703,0.47749320617398155,0.5225067938335112
42.00323536557023,-0.0818280025473908,0.27108192617977805,0.4772917563990349,0.522708243608459
42.00816918393359,-0.06284675928305788,0.2763757092731877,0.4770936896600173,0.5229063103474781
42.01310300229696,-0.08155041385256516,0.2743339170097957,0.47703964812247224,0.522960351885025
42.01803682066032,-0.06291981577220904,0.28544027336634775,0.4770345430364937,0.522965456971004
42.02297063902369,-0.08161882082846528,0.2956819313626992,0.4768939475528594,0.5231060524546381
42.02790445738706,-0.06339988299284002,0.29394479815051694,0.47704015823352075,0.522959841773977
42.03283827575042,-0.08257955101155501,0.3065315514356645,0.47718716787330967,0.5228128321341895
42.037772094113784,-0.06416855892531294,0.31876971834884144,0.47733647851030997,0.5226635214971906
42.042705912477146,-0.08149020867560955,0.3064631651015507,0.4774992564363266,0.5225007435711747
42.047639730840515,-0.06411107387083778,0.27975645816832634,0.47773912805846985,0.5222608719490339
42.052573549203885,-0.08297170892796181,0.27560057052673864,0.47747377687438525,0.5225262231331205
42.05750736756725,-0.06515660723904332,0.2838140989758004,0.4778999061449957,0.5221000938625128
42.062441185930616,-0.08341139331726077,0.285734663329029,0.47792178787368683,0.522078212133824
42.06737500429398,-0.06581010116646208,0.2835603978224428,0.47814406259733866,0.521855937410174
42.07230882265735,-0.08499898861080984,0.2754600653060395,0.47815554674733635,0.5218444532601766
42.07724264102072,-0.0653403530554747,0.2690362901958395,0.4781570107791964,0.5218429892283186
42.08217645938408,-0.08363086954536902,0.2843332203606894,0.47828606007695285,0.5217139399305644
42.08711027774745,-0.0662996340929484,0.30386511517852743,0.4781011628780905,0.5218988371294292
42.09204409611081,-0.08326783844627211,0.31067408145411174,0.4784309960790567,0.5215690039284607
42.09697791447418,-0.06571328274978253,0.3143882497502407,0.47837682481570143,0.521623175191814
42.10191173283754,-0.08378278137704032,0.3183653021133848,0.4784612352332063,0.5215387647743076
42.106845551200905,-0.06795082779593332,0.3121112709248022,0.47876039687338173,0.5212396031341323
42.111779369564275,-0.08460066314751141,0.29983435952539766,0.47915397800848625,0.5208460219990275
42.11671318792764,-0.06738539825816735,0.2936038129279973,0.47924086852379505,0.5207591314837167
42.121647006291006,-0.08405683533243628,0.2910108988875573,0.4797002766810745,0.5202997233264373
42.126580824654376,-0.063585855305417,0.28143001986548666,0.4794490478605413,0.520550952146972
42.13151464301774,-0.07965628585042467,0.2812311427464565,0.47976892471955535,0.5202310752879588
42.13644846138111,-0.060839718635776016,0.2885728056425151,0.48002457165582757,0.519975428351688
42.14138227974447,-0.078753367093586,0.29125239162630456,0.48010697495989996,0.5198930250476171
42.14631609810784,-0.06058137413348558,0.29514981566604026,0.4799950834491675,0.5200049165583529
42.15124991647121,-0.08177977126261675,0.294595198984112,0.4797908180331651,0.520209181974357
42.15618373483457,-0.06593972656746876,0.28281857788583287,0.47970661915055,0.5202933808569766
42.16111755319794,-0.08442504872592997,0.2649684638557964,0.4797571114849537,0.5202428885225758
42.166051371561295,-0.06613883541006177,0.2506368876544809,0.4799441157044127,0.5200558843031208
42.170985189924664,-0.08352024698659935,0.23848404423557942,0.4802427828091136,0.5197572171984227
42.175919008288034,-0.0672662576412223,0.22436895721641825,0.4802040657374434,0.5197959342700921
42.180852826651396,-0.0843254060608628,0.21667541525891296,0.4804574857984042,0.5195425142091303
42.185786645014765,-0.06669122298464979,0.21285571737620312,0.48039681648906074,0.519603183518473
42.19072046337813,-0.08381935570473803,0.21048983366821591,0.480300661324105,0.5196993386834279
42.1956542817415,-0.06485137692720197,0.21678656406772465,0.4800569984361522,0.5199430015713804
42.200588100104866,-0.07845386593421672,0.2158532819010204,0.4796211946093722,0.5203788053981613
42.20552191846823,-0.05840268283364452,0.21689670049361032,0.4796984241317388,0.5203015758757946
42.2104557368316,-0.07160511340526728,0.23312619269615978,0.4798926721857466,0.520107327821788
42.21538955519496,-0.05462667871698899,0.24428189015248541,0.47986755641242546,0.5201324435951087
42.22032337355833,-0.07210927104885397,0.24939174112581938,0.48006278074247194,0.5199372192650642
42.2252571919217,-0.056520863724532404,0.25032403173425916,0.47997704980504147,0.5200229502024954
42.230191010285054,-0.07788578174086766,0.2573105599834919,0.48007552899643613,0.5199244710111018
42.23512482864842,-0.06963374783289486,0.2587907561261058,0.47995993333458725,0.5200400666729519
42.240058647011786,-0.0892643231454091,0.25236155286092193,0.4800002319008935,0.5199997681066467
42.244992465375155,-0.07104308660421106,0.25171391383419756,0.47970249259879005,0.5202975074087494
42.249926283738525,-0.08529104279946752,0.2551168470201555,0.4794686534501277,0.520531346557407
42.25486010210189,-0.06147823713233991,0.26099349479517664,0.47934469147906383,0.5206553085284662
42.259793920465256,-0.07439600915773796,0.26419869023065073,0.47925837176358116,0.5207416282439478
42.26472773882862,-0.0595426847219556,0.26345930892429653,0.4793039963738419,0.5206960036336882
42.26966155719199,-0.071507789860754,0.26172692019644644,0.47912416963776056,0.5208758303697715
42.27459537555536,-0.06616947900177857,0.2622424273973375,0.4791660713780422,0.5208339286294905
42.27952919391872,-0.0818628607885773,0.26583032065802087,0.4791233029717556,0.5208766970357784
42.28446301228209,-0.07332936862628499,0.27793738539235724,0.4790869547084596,0.5209130452990766
42.289396830645444,-0.08228162038305616,0.29392938870088864,0.4789734152925286,0.5210265847150076
42.29433064900881,-0.06942581812370462,0.3049330092607754,0.47874710259514586,0.5212528974123911
42.29926446737218,-0.08114173541155187,0.2992073003812123,0.47903525625763904,0.520964743749898
42.304198285735545,-0.06888355466402316,0.28712627031281296,0.47906803769618606,0.5209319623113511
42.309132104098914,-0.07396729823294626,0.27841884612925094,0.4790932566197398,0.520906743387798
42.31406592246228,-0.06961919158862247,0.2695165242968897,0.4793011811456818,0.5206988188618549
42.318999740825646,-0.07872431600142099,0.2594793460251753,0.47960962729001094,0.5203903727175241
42.323933559189015,-0.0712129981621073,0.25889887731803013,0.4792709516893774,0.5207290483181568
42.32886737755238,-0.07657570484430451,0.25863582350378606,0.4791959417304409,0.5208040582770918
42.33380119591575,-0.07088703944414693,0.2552747019104373,0.47932007373550856,0.520679926272027
42.33873501427911,-0.08243434976933668,0.26212786187387577,0.4789619127781939,0.5210380872293454
42.34366883264248,-0.08361582328345495,0.2765575988695745,0.4790620330651919,0.5209379669423511
42.34860265100585,-0.08508259304725467,0.2787175525187224,0.47865511979226144,0.5213448802152861
42.3535364693692,-0.07579987010313623,0.27719407502871396,0.4786324190780355,0.5213675809295135
42.35847028773257,-0.0700885692587968,0.28307876247836533,0.4785600511402594,0.5214399488672935
42.363404106095935,-0.07703713399126354,0.2888308005905306,0.47861363700732745,0.521386363000227
42.368337924459304,-0.07838107515202566,0.28369036826068017,0.47828501345958685,0.5217149865479691
42.37327174282267,-0.08261889274615697,0.2788203748443944,0.47824096678823375,0.521759033219324
42.378205561186036,-0.08633565072425892,0.2627156255959898,0.4783235204643521,0.5216764795432072
42.383139379549405,-0.08912693909271222,0.2616079258468907,0.47826283040434653,0.5217371696032127
42.38807319791277,-0.08011343636499216,0.26520480810950364,0.478196287925674,0.5218037120818841
42.39300701627614,-0.07862905378956121,0.2787033833676537,0.4784302344243619,0.5215697655831965
42.397940834639506,-0.07210074865474866,0.29831421853716145,0.47821642787927,0.5217835721282885
42.40287465300287,-0.07872741584025761,0.3056923679985521,0.47804187502468454,0.5219581249828729
42.40780847136624,-0.08574987904657844,0.2970855727702558,0.4780003135595404,0.5219996864480155
42.4127422897296,-0.0948351825506044,0.2860507112601789,0.4781250523436141,0.5218749476639393
42.41767610809296,-0.08602398333346992,0.2670737802841654,0.47840194631170063,0.5215980536958559
42.42260992645633,-0.07737617939516403,0.2546244775755653,0.47857296978907476,0.5214270302184836
42.427543744819694,-0.07336050936232572,0.2657775794876985,0.479024039844943,0.5209759601626172
42.43247756318306,-0.08906931664260101,0.27261533653262016,0.4786648298828847,0.521335170124676
42.437411381546426,-0.09107852729295875,0.26984673676106147,0.47838854777098555,0.5216114522365768
42.442345199909795,-0.0877636685776807,0.2721077821341231,0.47822294912955354,0.5217770508780114
42.447279018273164,-0.0760924505554121,0.25811131043190333,0.47840305814946676,0.521596941858101
42.45221283663653,-0.0830871712704803,0.25102726412013027,0.4786803694329451,0.5213196305746248
42.457146654999896,-0.07885071627593891,0.24745109732869225,0.47876856746927227,0.5212314325383001
42.46208047336326,-0.08517242177271492,0.2612434175245163,0.47874646039564156,0.5212535396119314
42.46701429172663,-0.07977560797435941,0.26446094155576666,0.4790174740530716,0.5209825259545036
42.47194811009,-0.08844207563895785,0.2684416701654081,0.4791398910838715,0.5208601089237048
42.47688192845336,-0.08193963785225247,0.2750198677130939,0.4790221168714159,0.5209778831361611
42.48181574681672,-0.08287284013117734,0.27308603702715617,0.47897797999265146,0.5210220200149251
42.486749565180084,-0.0778490496591833,0.27266841854907287,0.478834755550295,0.5211652444572836
42.49168338354345,-0.08811056742799478,0.27688318264292,0.4788082600265509,0.5211917399810291
42.49661720190682,-0.0840311484411649,0.2850050864964589,0.4787637687528871,0.5212362312546938
42.501551020270185,-0.08723751757184353,0.28419639863562024,0.4789887795798153,0.5210112204277667
42.506484838633554,-0.07815519196365453,0.2811633327457528,0.47880265058830573,0.5211973494192775
42.511418656996916,-0.086800917139643,0.2810689045404551,0.4789218340786824,0.5210781659289021
42.516352475360286,-0.08037615865913444,0.2718458876155077,0.47902066079819433,0.5209793392093921
42.521286293723655,-0.08651524765997777,0.2796326540318493,0.478785810633783,0.5212141893738035
42.52622011208702,-0.08555889165381046,0.295789957732571,0.4786448206290183,0.5213551793785689
42.53115393045039,-0.08370683032819994,0.3110403841738161,0.4790537294839429,0.5209462705236446
42.53608774881375,-0.07962194116949291,0.3215217578334492,0.47886576740381104,0.5211342326037791
42.54102156717711,-0.07801321964788048,0.333387886951988,0.47922895834053747,0.5207710416670538
42.54595538554048,-0.07968589064722881,0.33752779997119864,0.47965409585443924,0.5203459041531537
42.55088920390384,-0.09157758760554557,0.34336704076888297,0.47961821788897374,0.5203817821186218
42.55582302226721,-0.08163741780721341,0.35414215457414017,0.47936555245834056,0.5206344475492568
42.560756840630575,-0.08708269382845638,0.354946716551578,0.4793519129917695,0.5206480870158314
42.565690658993944,-0.07597737442018782,0.3512166432334688,0.47919739944566575,0.520802600561937
42.57062447735731,-0.09134606811716156,0.3464562065071465,0.47871104081633464,0.5212889591912687
42.575558295720676,-0.08769791204966987,0.34084126081936356,0.47889621537332816,0.5211037846342763
42.580492114084045,-0.08872116814080408,0.3250313940050838,0.478509917352833,0.521490082654774
42.58542593244741,-0.07920091796331458,0.30587934668910466,0.4782917267387483,0.521708273268861
42.59035975081078,-0.0863605236387731,0.3058775219412578,0.4782064391017219,0.5217935609058865
42.595293569174146,-0.07329593759064958,0.3217336824192321,0.47803877760843116,0.5219612223991755
42.60022738753751,-0.08823433600788952,0.3147845483321056,0.47804674399804453,0.5219532560095611
42.60516120590087,-0.08403114336855694,0.3074451588986839,0.47824814566698065,0.5217518543406251
42.61009502426423,-0.08953398077798042,0.3046076906135873,0.4780130719127924,0.5219869280948133
42.6150288426276,-0.07564764073782887,0.28700556569502356,0.47797732095395057,0.522022679053654
42.61996266099097,-0.07570574799459391,0.2708580797005573,0.4778858104996918,0.522114189507913
42.624896479354334,-0.0736729943279115,0.2658792602891915,0.47801450743288565,0.5219854925747195
42.6298302977177,-0.08369812693268207,0.26869927128890775,0.47795692919859323,0.5220430708090144
42.634764116081065,-0.08220619199344727,0.28787029845927187,0.4781263150972045,0.5218736849104038
42.639697934444435,-0.0807460245516455,0.30974543179000014,0.47783038908408876,0.5221696109235213
42.644631752807804,-0.0764631107114309,0.3267904314846078,0.4776893182567607,0.5223106817508526
42.649565571171166,-0.07548406333211938,0.31884760577181465,0.4777074558497737,0.5222925441578415
42.654499389534536,-0.07028966144812712,0.30503796419586837,0.47809231435789007,0.5219076856497289
42.6594332078979,-0.06985980570512056,0.29393657568963005,0.4782566642281957,0.5217433357794278
42.66436702626127,-0.0713687306194017,0.2977565533211213,0.4780591059513181,0.5219408940563088
42.66930084462463,-0.07754431622650643,0.3146002741021008,0.4782489658091011,0.5217510341985296
42.67423466298799,-0.07799022670901104,0.3219230823958617,0.47820709358156566,0.5217929064260649
42.67916848135136,-0.0756981162934928,0.3217388233654016,0.4783601038904567,0.5216398961171724
42.68410229971472,-0.07308963618581822,0.3023241815256354,0.4784136480304189,0.5215863519772089
42.68903611807809,-0.07942491576383592,0.2831832282931248,0.47859601465257506,0.5214039853550522
42.69396993644146,-0.07370034434466019,0.2702029743871544,0.4789479569158449,0.5210520430917811
42.698903754804824,-0.07979312582082412,0.25992778063026184,0.4787385135228974,0.5212614864847293
42.703837573168194,-0.081904708376269,0.24931295492200045,0.478785064721717,0.5212149352859103
42.708771391531556,-0.08277523735289417,0.24347208279887209,0.47871725325721237,0.5212827467504156
42.713705209894925,-0.07937098469044447,0.24697818809984895,0.4785938779563971,0.5214061220512316
42.718639028258295,-0.07750932398356059,0.25602238076422096,0.4781387428577715,0.5218612571498583
42.72357284662166,-0.06935493313319864,0.25667246300946384,0.4780120618110298,0.521987938196601
42.72850666498503,-0.07269881343143939,0.25424825714641325,0.47782530832927234,0.5221746916783593
42.73344048334838,-0.0718990876661618,0.2552562175307889,0.47756036967841303,0.5224396303292203
42.73837430171175,-0.07292697695821188,0.25398627876943203,0.477291013221706,0.5227089867859281
42.74330812007512,-0.07607730849735174,0.24617805371590337,0.4771656954679501,0.5228343045396854
42.74824193843848,-0.08138410017127087,0.23918861201750238,0.4769501282298198,0.5230498717778109
42.75317575680185,-0.07970410544511976,0.22685820054899367,0.47715609686207544,0.5228439031455508
42.758109575165214,-0.07430966506600042,0.2238802150906443,0.4773041822817238,0.5226958177258997
42.763043393528584,-0.07577162626351557,0.2275365002394249,0.4773568026503707,0.5226431973572544
42.76797721189195,-0.07510908306786511,0.23854021501770944,0.4774515607916645,0.5225484392159617
42.772911030255315,-0.07869733340288501,0.2513952707239747,0.4776163111832396,0.5223836888243872
42.777844848618685,-0.07849091015700715,0.25490318112551663,0.4776950797122354,0.5223049202953928
42.78277866698205,-0.07824817576024798,0.24762178713627578,0.4776875064452757,0.5223124935623534
42.787712485345416,-0.07448344173689234,0.25849151346281546,0.4777952717781618,0.5222047282294678
42.792646303708786,-0.07189719854409998,0.2649675756404415,0.47783577832588725,0.5221642216817435
42.79758012207214,-0.0683484709251042,0.2711745400375939,0.47795794089904864,0.5220420591085816
42.80251394043551,-0.06474077119210495,0.27579393160676724,0.4776897012453698,0.5223102987622612
42.80744775879887,-0.07173211161161921,0.275547155146316,0.47804048076356687,0.521959519244065
42.81238157716224,-0.073541026434362,0.2789846234093749,0.47799144515890746,0.5220085548487231
42.81731539552561,-0.07183661436948541,0.277767343636607,0.47776940654151623,0.5222305934661134
42.82224921388897,-0.07023882915457536,0.2751294568757888,0.4775838213914047,0.5224161786162241
42.82718303225234,-0.07219996851029716,0.2846253759771129,0.47796130481826027,0.5220386951893677
42.832116850615705,-0.06986159112459579,0.2794448883857221,0.47781216707806495,0.5221878329295646
42.837050668979074,-0.07179652708870728,0.27316741127091854,0.47803441579975825,0.5219655842078749
42.841984487342444,-0.07100199591752746,0.2661849580746394,0.47819771830161195,0.5218022817060235
42.846918305705806,-0.069685711902929,0.25837681532958684,0.4784133497044566,0.5215866503031834
42.851852124069175,-0.0664497684702406,0.24463650804136175,0.4783632169609691,0.5216367830466735
42.85678594243253,-0.06813578862801786,0.24030434346461998,0.47839686122262043,0.521603138785025
42.8617197607959,-0.06690308864147329,0.2310281320424398,0.4783853820627096,0.5216146179449384
42.86665357915927,-0.06631780877046273,0.21967990849602217,0.4786303701475058,0.5213696298601432
42.87158739752263,-0.06519123754329792,0.20762629176060787,0.47866471424840207,0.5213352857592478
42.876521215886,-0.06413045723512878,0.2194009167471895,0.47847097861591636,0.5215290213917355
42.88145503424936,-0.06257157997602582,0.22984163413431757,0.47855450278216294,0.5214454972254887
42.88638885261273,-0.06326315723992917,0.23939130698203376,0.47866971956323295,0.5213302804444183
42.8913226709761,-0.06176708779085323,0.24250450304215948,0.47870147374272337,0.5212985262649267
42.896256489339464,-0.06315628202090573,0.2414453239636881,0.47825683252629037,0.5217431674813595
42.901190307702834,-0.06337828101534475,0.25705948715717325,0.4784981815092313,0.5215018184984174
42.906124126066196,-0.06578035744126363,0.2645841706628321,0.4784182720595485,0.5215817279480988
42.911057944429565,-0.06509970711509996,0.25893141979628514,0.4786701541283622,0.5213298458792828
42.915991762792935,-0.06701053194204543,0.26467126174471467,0.47886167273484304,0.5211383272728025
42.92092558115629,-0.06511409356489872,0.27144734085465005,0.4790741663103441,0.5209258336973043
42.92585939951966,-0.06610706813983616,0.2633551081330154,0.4790830664551784,0.5209169335524716
42.93079321788302,-0.06523789154100902,0.26188340475588134,0.4789434959735984,0.5210565040340527
42.93572703624639,-0.06886813409627814,0.2662445554992531,0.4788753157413388,0.5211246842663134
42.94066085460976,-0.06630929778754222,0.2568918018260911,0.4789562769672755,0.5210437230403784
42.94559467297312,-0.06829337112943207,0.25200703287839477,0.47909879310771275,0.5209012068999447
42.95052849133649,-0.06739572417163901,0.24518709388751125,0.4793067417797868,0.5206932582278722
42.955462309699854,-0.06864703873773607,0.2397020222556534,0.4792046299243863,0.5207953700832753
42.96039612806322,-0.06664177042506289,0.240124838320266,0.4788816243957497,0.521118375611913
42.96532994642659,-0.06868647868597286,0.24349034347013368,0.4787027315047446,0.5212972685029187
42.970263764789955,-0.06818084906832918,0.24323937651211636,0.47911153791236466,0.5208884620953008
42.975197583153324,-0.07089371486029644,0.2402784409273171,0.4792356650491543,0.5207643349585116
42.98013140151669,-0.06919425136245486,0.25404375647339783,0.4790856687751758,0.5209143312324899
42.98506521988005,-0.07070689901081685,0.2747137402697098,0.47923655730944453,0.5207634426982208
42.98999903824342,-0.06854441599182659,0.2855705073670594,0.47926194652677995,0.5207380534808878
42.99493285660678,-0.06994437471713119,0.2833751638527589,0.47942750588912086,0.5205724941185479
42.99986667497015,-0.06705780924546215,0.2889878095048979,0.47928246557192333,0.520717534435747
43.00480049333351,-0.0671554154675898,0.30611838372866707,0.47946407354946324,0.5205359264582085
43.00973431169688,-0.06469272418976135,0.31505602457383797,0.479523918552739,0.5204760814549341
43.014668130060244,-0.0663647565989178,0.31389649652968604,0.4795481184147509,0.5204518815929239
43.01960194842361,-0.06337821143110736,0.30807245537473044,0.4793275329164426,0.5206724670912322
43.02453576678698,-0.0655716725200139,0.30733216435046845,0.47958480850782836,0.5204151914998462
43.029469585150345,-0.06377900769726598,0.3075987119139688,0.4793030875759657,0.5206969124317097
43.034403403513714,-0.06555670909142886,0.3153693496823342,0.47944718319175955,0.5205528168159175
43.039337221877076,-0.06356618928854547,0.3143392212214543,0.479406551537197,0.5205934484704808
43.044271040240446,-0.0656212831766751,0.31663721029575786,0.4791035798042437,0.5208964202034356
43.04920485860381,-0.06363853575065218,0.3127808662946952,0.47886615571960506,0.5211338442880765
43.05413867696717,-0.0674671807400251,0.3002064415313981,0.4793013200110197,0.5206986799966633
43.05907249533054,-0.06593718631102984,0.29067950903216716,0.47982581764932336,0.520174182358363
43.0640063136939,-0.06881855051831166,0.2807073430707693,0.47970547292819243,0.5202945270794962
43.06894013205727,-0.06720659287178372,0.27283145766085054,0.479726093160641,0.5202739068470483
43.07387395042064,-0.07074246758109592,0.2670010335636674,0.47960909907780214,0.5203909009298883
43.078807768784,-0.06876073849159395,0.2729903542534446,0.4798481512184767,0.5201518487892157
43.08374158714737,-0.07029043236836971,0.2657190970528035,0.4799950876236998,0.5200049123839954
43.088675405510735,-0.0664872735538505,0.2588243788903173,0.4797024658207779,0.5202975341869178
43.093609223874104,-0.06848635676277602,0.2464903370651065,0.4792759249719511,0.5207240750357421
43.09854304223747,-0.06546044664956051,0.24279911384649783,0.4793889927814501,0.5206110072262417
43.103476860600836,-0.06772674066809743,0.23747526851356518,0.47956832472864896,0.520431675279042
43.1084106789642,-0.06398795544895769,0.25390523774390844,0.47983144946957945,0.5201685505381117
43.11334449732756,-0.0658563132768449,0.26582945654950507,0.47973881961975523,0.5202611803879347
43.11827831569093,-0.06380849746217977,0.26339675210249075,0.47957911629438127,0.5204208837133077
43.1232121340543,-0.06852114360173972,0.27090011203254355,0.47994069758432284,0.5200593024233658
43.12814595241766,-0.06272131634439802,0.2763839576872354,0.48003653175856864,0.5199634682491219
43.13307977078103,-0.06437429268227764,0.2870710304790442,0.48026658134250266,0.5197334186651886
43.13801358914439,-0.05997026255642322,0.29432453774367767,0.4800681016208141,0.5199318983868788
43.14294740750776,-0.06565446077604528,0.29103913118454566,0.4799466871256516,0.5200533128820439
43.14788122587113,-0.06387647860902526,0.29914638768066737,0.4797463398814368,0.5202536601262611
43.152815044234494,-0.0691339459714542,0.30176867518442896,0.47973883310176235,0.5202611669059375
43.15774886259786,-0.06640412556037636,0.29544202578479223,0.47997314684855596,0.5200268531591488
43.162682680961225,-0.07047729615267248,0.29206569532797727,0.47977604859962286,0.5202239514080844
43.167616499324595,-0.06710866984104659,0.27990875003516025,0.47980019430785104,0.5201998056998598
43.17255031768796,-0.07119248101594251,0.2671219324681796,0.47973298064818665,0.5202670193595262
43.17748413605132,-0.07304440964743411,0.2533208935410524,0.479783609186934,0.5202163908207776
43.18241795441469,-0.07915871982879635,0.24515877391776755,0.47986122319560465,0.5201387768121067
43.18735177277805,-0.07511236318048384,0.24425565697961013,0.47997901538233284,0.5200209846253772
43.19228559114142,-0.0782529821656098,0.24615750742045614,0.4799986966368383,0.5200013033708708
43.19721940950479,-0.07595397973618398,0.24761263765921196,0.4798839715478143,0.5201160284598952
43.20215322786815,-0.07796394325137751,0.25701244022263503,0.4802235150188157,0.5197764849888947
43.20708704623152,-0.07401429712622794,0.2591777835036393,0.48042415644482966,0.5195758435628802
43.212020864594884,-0.07480608734022731,0.270111144467509,0.48029929522942166,0.5197007047782894
43.21695468295825,-0.07405864435259138,0.26978946869681547,0.48013693223853465,0.5198630677691765
43.22188850132162,-0.07337336759596601,0.26327699683119526,0.4799961827036398,0.5200038173040726
43.226822319684985,-0.07305689897608884,0.2585274177260912,0.4801822997002181,0.5198177003074954
43.231756138048354,-0.07994841151376302,0.2682871463422897,0.47989845285166643,0.5201015471560485
43.23668995641171,-0.07852297856844485,0.28280154346851255,0.4796653652244455,0.5203346347832702
43.24162377477508,-0.08277736249287182,0.29444707439113155,0.47940069671210855,0.5205993032956084
43.24655759313845,-0.07394791172497739,0.28654445281669355,0.4790991784255463,0.520900821582168
43.25149141150181,-0.07262893305638901,0.2772601324766095,0.4791736903046669,0.5208263097030432
43.25642522986518,-0.06631774732223439,0.29055376077838574,0.47907566885811675,0.5209243311495884
43.26135904822854,-0.07193090280390271,0.2958751723519373,0.479193320274694,0.520806679733012
43.26629286659191,-0.0688898437285975,0.29084334455743294,0.4791099940906936,0.5208900059170142
43.27122668495528,-0.07304513487474916,0.27969075715628594,0.47900382284325077,0.5209961771644582
43.27616050331864,-0.07164769302275423,0.26077714759099807,0.4791484081870462,0.5208515918206643
43.28109432168201,-0.07409211060574003,0.24428797111978443,0.478734579662709,0.521265420345002
43.286028140045374,-0.072992889981397,0.23705852477067818,0.47877936616053896,0.521220633847173
43.290961958408744,-0.07334103662328219,0.2425634721123957,0.47855929200120406,0.5214407080065087
43.29589577677211,-0.0725867034618729,0.24703953163939465,0.4787720834355874,0.5212279165721259
43.30082959513547,-0.07299960505790158,0.26464611831745016,0.4789046424820036,0.5210953575257103
43.30576341349884,-0.07535637071665667,0.27618704804394867,0.479149091743496,0.5208509082642183
43.3106972318622,-0.07081108012636526,0.28490722404133756,0.4793825180790342,0.5206174819286793
43.31563105022557,-0.07496309289881437,0.28111516580981266,0.47935033895367035,0.5206496610540422
43.32056486858894,-0.06935938054120845,0.2642387094589282,0.47915371727507733,0.5208462827326347
43.3254986869523,-0.06971128545736353,0.234801218483667,0.4792402640099111,0.520759735997799
43.33043250531567,-0.06008395347592277,0.2325272239792447,0.4795703747727439,0.5204296252349662
43.33536632367903,-0.06988648238245396,0.23648765287927398,0.4799617775073385,0.5200382225003753
43.3403001420424,-0.06643390443630681,0.23368288734359793,0.4800391374312092,0.5199608625765084
43.34523396040577,-0.0745363375232382,0.21505377633156517,0.4795605782442916,0.52043942176343
43.35016777876913,-0.06464154146472131,0.2060800747363577,0.47961075811543386,0.5203892418922913
43.3551015971325,-0.07367339715471416,0.2130403175519116,0.47961436013425635,0.5203856398734704
43.36003541549586,-0.056704025865920195,0.21998681563663386,0.47956032643616636,0.5204396735715646
43.36496923385923,-0.06261687701143609,0.22624222220838663,0.4795756789263181,0.520424321081414
43.3699030522226,-0.057139888228499504,0.23733951197999215,0.47941455024179513,0.5205854497659385
43.37483687058596,-0.07067351994872745,0.24894794222990982,0.47953455474951845,0.5204654452582171
43.37977068894933,-0.058780018246669334,0.2563119668347261,0.47904334129551956,0.5209566587122166
43.38470450731269,-0.06410856953742008,0.2692556276487382,0.47914971875071743,0.5208502812570192
43.38963832567606,-0.055838739718496865,0.27369422389853587,0.4792760437067652,0.5207239563009698
43.39457214403943,-0.0695431258583019,0.2713893134239365,0.4794172711071355,0.5205827289006
43.39950596240279,-0.05356777074535493,0.26626190800662725,0.47929190423608736,0.5207080957716478
43.40443978076616,-0.06921225549407123,0.260905182734736,0.4790932929518377,0.5209067070558969
43.40937359912952,-0.05653293803323105,0.26399399086808994,0.47889384499914134,0.5211061550085909
43.41430741749289,-0.06854491784340552,0.2712595344049377,0.4788967882739415,0.52110321173379
43.41924123585626,-0.05227513863992235,0.26589384179634945,0.4786464937561209,0.5213535062516133
43.42417505421962,-0.06762566823058523,0.26389165977904605,0.4786755694136511,0.5213244305940846
43.42910887258299,-0.054085937153502996,0.2549216373048084,0.4786969210578686,0.5213030789498692
43.43404269094635,-0.07068372788904818,0.25592442882456257,0.4789341956280728,0.521065804379665
43.43897650930972,-0.050623452963952736,0.2587507780098999,0.47892084358773346,0.5210791564200068
43.44391032767309,-0.06695051756457661,0.2723386625930615,0.47913248442802187,0.5208675155797213
43.44884414603645,-0.0537365862909125,0.2774869968929739,0.4790808135168079,0.5209191864909374
43.45377796439982,-0.06710943588547799,0.26929897221978977,0.4790716737241388,0.5209283262836091
43.45871178276318,-0.053817219183326846,0.27724546785121534,0.4790575164731278,0.520942483534622
43.46364560112655,-0.06573081943765492,0.28533427543831263,0.47895480567412607,0.5210451943336244
43.46857941948992,-0.05398968529918368,0.2745729545881359,0.4787629527969857,0.5212370472107669
43.47351323785328,-0.0689965352667807,0.2654998986991338,0.4787505443857086,0.5212494556220454
43.47844705621665,-0.05442515885110876,0.27454175327142266,0.47824736265294904,0.521752637354805
43.483380874580014,-0.07335880480364626,0.2917034831148592,0.47837050641562257,0.5216294935921316
43.488314692943376,-0.04868518731271673,0.2967386721896891,0.47820658429287805,0.5217934157148783
43.493248511306746,-0.06496099235230222,0.2917930554210365,0.47819740024960294,0.5218025997581541
43.49818232967011,-0.04721056405946153,0.28584066122392454,0.47805721658707157,0.5219427834206871
43.50311614803348,-0.07460732835346753,0.29160145120949577,0.4781311230324098,0.52186887697535
43.50804996639684,-0.05440395743446383,0.2939555455579159,0.47825313350839416,0.5217468664993666
43.51298378476021,-0.06774566891866622,0.28678188270961963,0.47820702065796555,0.5217929793497966
43.51791760312358,-0.03330828553860245,0.28279227538999424,0.47817980814883226,0.5218201918589316
43.52285142148694,-0.06760999826376969,0.2800494171442196,0.47868136721474724,0.5213186327930162
43.52778523985031,-0.05178004461179939,0.2866037104740001,0.4783263672056559,0.5216736328021083
43.53271905821367,-0.07648886271827977,0.30037682093843787,0.47843987039512476,0.521560129612641
43.53765287657704,-0.05371836696204341,0.3046804208486707,0.4787814920932367,0.5212185079145312
43.54258669494041,-0.06238597671499565,0.2980658842809552,0.4789027989467972,0.5210972010609712
43.54752051330377,-0.0411235387448084,0.29384858507855277,0.47866108436173577,0.5213389156460352
43.552454331667136,-0.06801569380578341,0.2936528657749013,0.47868240486562846,0.5213175951421449
43.5573881500305,-0.05007986865098542,0.28277813848716954,0.47849505970684214,0.5215049403009334
43.56232196839387,-0.07422984120547829,0.2801107148681616,0.47853729658487504,0.5214627034229036
43.56725578675724,-0.05075339799512653,0.27403011997785115,0.4785902795414554,0.5214097204663246
43.5721896051206,-0.06256551576182509,0.26406458202223826,0.4787253935982787,0.5212746064095022
43.57712342348397,-0.043723032376082625,0.26116272251830064,0.4786651955989262,0.5213348044088566
43.58205724184733,-0.06810295339131653,0.24815778491963997,0.47883996253106637,0.5211600374767179
43.5869910602107,-0.05997989268940474,0.23731164313890912,0.4789349797967062,0.5210650202110808
43.59192487857407,-0.07806259353660737,0.2331201641722899,0.4791432333418304,0.5208567666659547
43.59685869693743,-0.04849830538946732,0.25437892958688807,0.4788978765180061,0.5211021234897769
43.6017925153008,-0.06045839923411571,0.2547781020781581,0.4786340610176493,0.521365938990133
43.60672633366416,-0.04646568666872199,0.26303135234062786,0.47896874226585795,0.5210312577419244
43.61166015202753,-0.07413104729996785,0.2587997339007934,0.4788922986450303,0.5211077013627518
43.616593970390895,-0.04966233685530815,0.26177854445607773,0.47891556245738337,0.5210844375503977
43.62152778875426,-0.07115639235540057,0.2580628571780966,0.4790171603950948,0.5209828396126865
43.626461607117626,-0.049525616443383595,0.2596129078347596,0.4790061811468448,0.520993818860938
43.63139542548099,-0.0705582667779162,0.26548587886817804,0.4791987907384058,0.5208012092693789
43.63632924384436,-0.04436381116622055,0.2618179637115891,0.47916775411514423,0.5208322458926414
43.64126306220773,-0.07202958345602706,0.25015504905489555,0.47888707217065657,0.5211129278371309
43.64619688057109,-0.05409808582019055,0.25502513672767774,0.47853445550933194,0.5214655444984596
43.65113069893446,-0.08114923653637804,0.26887163694683003,0.478776795847452,0.5212232041603413
43.65606451729782,-0.050375066050052694,0.28855692025342855,0.47824476051497733,0.5217552394928202
43.66099833566119,-0.07102337383942299,0.30666284626247814,0.4781415268282352,0.5218584731795662
43.66593215402456,-0.04789182674657943,0.31133605284656907,0.47801523895018294,0.5219847610576225
43.67086597238792,-0.07560784083309376,0.3073687899360842,0.4780031949505521,0.5219968050572561
43.675799790751284,-0.0574956709327564,0.2970429839945078,0.47803650270232717,0.52196349730548
43.68073360911465,-0.07046532985971045,0.2792529277007154,0.47847532429819045,0.5215246757096158
43.685667427478016,-0.05002253426012111,0.26841315414748945,0.4786560016063689,0.5213439984014356
43.690601245841385,-0.06688721883617782,0.26683628070777976,0.4786990474990555,0.5213009525087482
43.69553506420475,-0.05958571077325046,0.2583003967762455,0.4787992990230813,0.5212007009847226
43.70046888256812,-0.07699084394042616,0.2517752576966674,0.4785038163874784,0.521496183620326
43.70540270093148,-0.056896390820828195,0.2515598074504349,0.478400290045981,0.5215997099618228
43.71033651929485,-0.06935681146684122,0.25507443775471567,0.4783414125943789,0.5216585874134261
43.71527033765822,-0.05202356063197112,0.2586933124000904,0.47832197955933153,0.5216780204484739
43.72020415602158,-0.0731166903243659,0.2591587599780447,0.4786777827900355,0.5213222172177716
43.72513797438495,-0.05650410327045583,0.2703786517634411,0.4791116941273917,0.5208883058804163
43.73007179274831,-0.07362559290817824,0.28273668608215496,0.47931069065311965,0.5206893093546893
43.73500561111168,-0.05689979067089607,0.27215637899561884,0.47936521172655305,0.5206347882812575
43.739939429475044,-0.07499593611211726,0.25675107344389286,0.47951404856901453,0.5204859514387978
43.744873247838406,-0.052121791140723024,0.2519864485087641,0.4797448922229043,0.520255107784907
43.749807066201775,-0.06653868296339695,0.2551122234210903,0.47965996145029977,0.5203400385575069
43.75474088456514,-0.05068814962793819,0.26607366750543116,0.4797676219993863,0.5202323780084158
43.75967470292851,-0.06499206428790699,0.27225378847191345,0.4796916378058817,0.5203083622019189
43.764608521291876,-0.05659844476637496,0.26470700229070215,0.48009916059177066,0.5199008394160313
43.76954233965524,-0.07020264215959965,0.25303176692727286,0.48025764113672614,0.5197423588710772
43.77447615801861,-0.051516560463543984,0.2386053280515288,0.4802331518948729,0.5197668481129315
43.77940997638197,-0.06909799801888716,0.23526057158111108,0.4801538475240264,0.5198461524837789
43.78434379474534,-0.05992001542672418,0.2385345257012861,0.47982292181481784,0.5201770781929888
43.78927761310871,-0.0759032190180159,0.24749477680778958,0.4799541882971359,0.520045811710671
43.79421143147207,-0.05816365471454442,0.2547096909213793,0.4800380989083371,0.5199619010994705
43.79914524983544,-0.06663353276489925,0.2622687058952567,0.48016030955692124,0.5198396904508864
43.804079068198796,-0.04907020055949925,0.2730165857939379,0.4802768789898289,0.5197231210179792
43.809012886562165,-0.06490657941978091,0.2826979793460444,0.4801286213006032,0.5198713787072048
43.813946704925534,-0.05397403372198613,0.29481283978369033,0.4802442465145261,0.5197557534932812
43.8188805232889,-0.06829014528061221,0.29856350722498537,0.47996302152217957,0.5200369784856266
43.823814341652266,-0.05643820418809012,0.28363454350722983,0.47986511679307176,0.5201348832147337
43.82874816001563,-0.067806922722282,0.26875014186592316,0.47978886326874237,0.5202111367390622
43.833681978379,-0.0563455513687359,0.26986336366522584,0.48004069717579734,0.5199593028320102
43.83861579674237,-0.06976135377280426,0.26836674935078547,0.48028268218738945,0.5197173178204217
43.84354961510573,-0.05774506827630376,0.2624949403799668,0.48031588383680895,0.519684116171005
43.8484834334691,-0.07196955255604406,0.26189081408939185,0.4805277738479439,0.5194722261598745
43.85341725183246,-0.05674751869725767,0.27234481849811176,0.4801922117398904,0.5198077882679297
43.85835107019583,-0.07104491892361017,0.2836062443916985,0.4800971056254905,0.519902894382333
43.8632848885592,-0.056264603786068665,0.2881016631165527,0.48043424076083796,0.5195657592469873
43.868218706922555,-0.071091508949782,0.28686663816387886,0.4801867020434817,0.5198132979643448
43.873152525285924,-0.058504238562584854,0.2897285793967994,0.48011693049805465,0.5198830695097727
43.87808634364929,-0.07444101435543236,0.2920432116829834,0.4799897917651536,0.5200102082426753
43.883020162012656,-0.06047400541788105,0.28730028807238017,0.4797420361487067,0.5202579638591225
43.887953980376025,-0.07556051674249607,0.2838654151628064,0.47968670041101225,0.5203132995968157
43.89288779873939,-0.0628760308589213,0.2845329250772661,0.47965937642233347,0.5203406235854938
43.89782161710276,-0.07705044594973388,0.2819754785588324,0.4801404217008571,0.5198595783069699
43.90275543546612,-0.06285877569209551,0.27042767956605046,0.47997307294236996,0.5200269270654557
43.90768925382949,-0.07774450547560821,0.25670016957347497,0.4800484228854701,0.5199515771223538
43.91262307219286,-0.06384050310824677,0.25684319015228174,0.48002423765879326,0.5199757623490284
43.91755689055622,-0.07539396147304138,0.27975544629491245,0.480163944965506,0.5198360550423179
43.92249070891959,-0.06109250987935773,0.29527235412847946,0.48030755812454123,0.5196924418832848
43.927424527282945,-0.07359664008456969,0.28874586656358436,0.4801633359006299,0.5198366641071979
43.932358345646314,-0.06071700009778371,0.2754656141654575,0.48009228014592553,0.5199077198619027
43.93729216400968,-0.07560893565806488,0.2642285822663908,0.47988768045940416,0.5201123195484261
43.942225982373046,-0.06467306838637722,0.2731879274769184,0.4800057945436631,0.5199942054641694
43.947159800736415,-0.07680495145059224,0.2875073860701526,0.48001046421246973,0.5199895357953657
43.95209361909978,-0.06151473292730007,0.30448117281280596,0.48039307051542113,0.5196069294924158
43.95702743746315,-0.07361684436659384,0.31674678041301974,0.4803744192905109,0.5196255807173285
43.961961255826516,-0.061288994142481776,0.31688003389883823,0.4806019649127331,0.5193980350951071
43.96689507418988,-0.07324808741784812,0.31392238211227935,0.48067732912903355,0.5193226708788082
43.97182889255325,-0.060849390906817,0.3034790162955254,0.48056273154918494,0.5194372684586583
43.97676271091661,-0.07349661478812855,0.28564495861801287,0.48062290125339513,0.5193770987544485
43.98169652927998,-0.06129260072771737,0.28064637146345434,0.48042637046129727,0.5195736295465458
43.98663034764335,-0.0742003137049875,0.2617460062605069,0.480471628298961,0.5195283717088828
43.991564166006704,-0.06095939889569518,0.2546787019355403,0.480530050852982,0.5194699491548637
43.99649798437007,-0.07314155887167384,0.26069873651209235,0.4804509980835024,0.5195490019243446
44.001431802733435,-0.06045038300824482,0.26233693965702914,0.48085539935608596,0.5191446006517625
44.006365621096805,-0.0728663793126501,0.271853181919754,0.48075149876433165,0.5192485012435181
44.011299439460174,-0.06008725762020787,0.29059543624847095,0.48094849416320257,0.5190515058446485
44.01623325782354,-0.07353411642968434,0.31670825505720807,0.48103569288532605,0.518964307122527
44.021167076186906,-0.06053250235182126,0.3342010182738236,0.48107083161522834,0.5189291683926238
44.02610089455027,-0.07467036740346047,0.3525352614183737,0.48094210584895225,0.5190578941589002
44.03103471291364,-0.06232780280387328,0.34661643090257627,0.4811181536091034,0.5188818463987502
44.03596853127701,-0.07632336522022384,0.3248896577686542,0.48098129878495444,0.519018701222901
44.04090234964037,-0.06386147055433489,0.3150405304598234,0.4812772671852939,0.518722732822562
44.04583616800374,-0.07901817613633988,0.310009989901354,0.48122391528790737,0.5187760847199504
44.0507699863671,-0.06578309426209332,0.29839472042761156,0.48094945689674673,0.519050543111113
44.05570380473046,-0.07809645678105637,0.2891120617408877,0.48093881601378186,0.5190611839940802
44.06063762309383,-0.06380351875635927,0.2826732924661261,0.4811660592660156,0.518833940741849
44.065571441457195,-0.077684362857581,0.2611038698240751,0.48114353445888375,0.5188564655489826
44.070505259820564,-0.0636919643768621,0.2291745553387608,0.4811435313213217,0.5188564686865456
44.075439078183926,-0.0766880483561236,0.22739593096769398,0.48085218788676565,0.5191478121211038
44.080372896547296,-0.06185308070486697,0.22106733518615607,0.48093094047065016,0.519069059537221
44.085306714910665,-0.07748210505692125,0.22364629385536142,0.4806355333852359,0.5193644666226377
44.09024053327403,-0.06238324566635004,0.23004802078665654,0.4809524886263607,0.5190475113815122
44.0951743516374,-0.07710965892950321,0.2396174368658429,0.4807881030566448,0.5192118969512256
44.10010817000076,-0.062404238926933024,0.25660023880004984,0.480361464256044,0.5196385357518247
44.10504198836413,-0.07548304878392222,0.27439269226779023,0.4803748652515487,0.51962513475632
44.1099758067275,-0.05974260151560347,0.27969777015508074,0.48014079651057906,0.5198592034972894
44.11490962509086,-0.07215167636804103,0.2607107231976428,0.4800890600340022,0.5199109399738644
44.11984344345422,-0.05378023537420065,0.242795519962811,0.4802333577612613,0.5197666422466053
44.124777261817584,-0.06742145192975038,0.2254170929012593,0.4798382970289957,0.5201617029788717
44.129711080180954,-0.05665251398395144,0.2157425300441517,0.47976491022576,0.5202350897821089
44.13464489854432,-0.07082665870558948,0.21079687246748158,0.4801755092378567,0.519824490770013
44.139578716907685,-0.057064439315645074,0.2087831872657403,0.48027854175933277,0.5197214582485382
44.144512535271055,-0.07347122234291252,0.21512436374312713,0.4803967937692789,0.5196032062385956
44.14944635363442,-0.0617793596360235,0.2312170312556863,0.4802578705179158,0.5197421294899602
44.154380171997786,-0.07647864666500546,0.23615592588136886,0.48001351141751786,0.5199864885903616
44.15931399036115,-0.0615384596184965,0.23289345875181702,0.48005531554690867,0.519944684460975
44.16424780872452,-0.0774478677062292,0.22972487915048817,0.48021888753846603,0.5197811124694202
44.16918162708789,-0.061898790408184565,0.2293687468132797,0.4799070948447474,0.5200929051631431
44.17411544545125,-0.07524859764212782,0.2331288284311117,0.48002857268732607,0.5199714273205643
44.17904926381462,-0.05966723617789965,0.23937406981384052,0.4799255415582346,0.5200744584496548
44.183983082177974,-0.07667246035043881,0.23803824932025752,0.48004144918664715,0.5199585508212418
44.188916900541344,-0.06236080210590786,0.22232140817592227,0.4800394610931087,0.5199605389147792
44.19385071890471,-0.08042210217868115,0.20509710805246,0.480169038081982,0.5198309619259047
44.198784537268075,-0.06655423261111833,0.208189730632871,0.4798599020192391,0.5201400979886486
44.203718355631445,-0.08559864633722551,0.22999383535889933,0.47957078458630936,0.5204292154215786
44.20865217399481,-0.07049434026031814,0.24903650376551797,0.47961468379407884,0.5203853162138095
44.213585992358176,-0.08777987798765696,0.25680615931580514,0.47938181845385247,0.5206181815540364
44.218519810721546,-0.06853658935338139,0.2601802395586112,0.479312370918844,0.5206876290890462
44.22345362908491,-0.08988826810395789,0.2544919655296987,0.4797306394273019,0.5202693605805889
44.22838744744828,-0.06836667674218684,0.26043517399671184,0.47953707565921333,0.5204629243486785
44.23332126581164,-0.08650031179448657,0.2638397144152267,0.47956300569031035,0.5204369943175828
44.23825508417501,-0.06193523714565617,0.2656277817929955,0.47945300004703156,0.5205469999608621
44.24318890253837,-0.07826183855297553,0.2525007024419855,0.4793979823273318,0.520602017680563
44.24812272090173,-0.056128569651699954,0.2560561909149955,0.4794468293755114,0.5205531706323788
44.2530565392651,-0.08126795050601034,0.2543828059198161,0.47937152314590187,0.5206284768619842
44.257990357628465,-0.06337831106472254,0.24002421236646676,0.4795840900427347,0.5204159099651484
44.262924175991834,-0.08704148159211612,0.24160700143807567,0.47955580694677197,0.5204441930611127
44.267857994355204,-0.06604769603645912,0.243390665878514,0.4792319497657623,0.5207680502421236
44.272791812718566,-0.08637037302405809,0.23909222753290338,0.47919967501247074,0.5208003249954165
44.277725631081935,-0.06011693073287755,0.2281255810453306,0.47906746680807144,0.520932533199817
44.2826594494453,-0.08162633578603078,0.22909758516426187,0.47885432102429837,0.5211456789835911
44.28759326780867,-0.059851168667993046,0.23988530716940623,0.47906574156944187,0.5209342584384482
44.292527086172036,-0.07718913937492498,0.2509263904610939,0.47912400006627065,0.5208759999416206
44.2974609045354,-0.05930374479188827,0.25762547044779877,0.4792347910713868,0.5207652089365042
44.30239472289877,-0.08501283381249136,0.25884649384949604,0.4792595833972318,0.5207404166106594
44.30732854126212,-0.06033626560294209,0.2653932551814829,0.4791896156886418,0.5208103843192505
44.31226235962549,-0.08419839656309895,0.2744162993791115,0.4789731176998258,0.5210268823080653
44.31719617798886,-0.06262092684078518,0.2701288365530455,0.47870725895885774,0.5212927410490318
44.322129996352224,-0.08525024891669121,0.27632787872437437,0.47865606709264946,0.5213439329152394
44.32706381471559,-0.06199824879269915,0.28177598955562355,0.47882568844477114,0.5211743115631164
44.331997633078956,-0.08447563425083666,0.2801453422918864,0.478724725011962,0.5212752749959271
44.336931451442325,-0.06287806722767449,0.2804485820562366,0.479147709509625,0.5208522904982679
44.341865269805695,-0.08871629175956981,0.27718023243675183,0.4788808476577895,0.5211191523501069
44.34679908816906,-0.0640957714412341,0.26866088663907056,0.478859034218144,0.5211409657897569
44.351732906532426,-0.09035439824690883,0.25961366848293727,0.4789206055074088,0.5210793945004946
44.35666672489579,-0.07042223048526784,0.2447962560858352,0.47905430450177083,0.5209456955061355
44.36160054325916,-0.09124430723646983,0.2351994511920743,0.4790347347235571,0.5209652652843516
44.36653436162253,-0.0587940489270913,0.22705182915040176,0.47941105691847247,0.520588943089438
44.37146817998588,-0.08442552961599514,0.2345726241536964,0.47963964804724035,0.5203603519606713
44.37640199834925,-0.06597135515953534,0.24771425704079073,0.47953910649865356,0.5204608935092603
44.381335816712614,-0.09478110901671252,0.2523650957088602,0.4795877432914296,0.5204122567164844
44.38626963507598,-0.07588419857832583,0.2587838969684253,0.47977424059731666,0.5202257594105967
44.39120345343935,-0.08777318591961565,0.25737378635967495,0.4799757034852341,0.5200242965226786
44.396137271802715,-0.0686267637072905,0.2533769468475765,0.4800122640702096,0.5199877359377036
44.401071090166084,-0.0871300120853835,0.25006479675396376,0.48012196127599693,0.5198780387319154
44.40600490852945,-0.06792226525325191,0.2468560985306072,0.4803001939873828,0.5196998060205285
44.410938726892816,-0.09044817128133356,0.2545365698133002,0.4805388163565017,0.5194611836514076
44.415872545256185,-0.07305445932185083,0.2747129071227184,0.4801190424569974,0.5198809575509119
44.42080636361955,-0.08797418116072313,0.27881008355596676,0.4798409423612351,0.5201590576466775
44.42574018198292,-0.06862304384854989,0.27085015646236793,0.4795449476644962,0.5204550523434178
44.43067400034627,-0.0903512273214265,0.26783774728046184,0.47955394934144235,0.5204460506664725
44.43560781870964,-0.06926040514577421,0.2652475991477957,0.47903758048443423,0.5209624195234821
44.44054163707301,-0.0918777354336806,0.26765431136738044,0.4790631129141969,0.5209368870937212
44.44547545543637,-0.06925367241424661,0.2661109248953344,0.4794205393327622,0.5205794606751598
44.45040927379974,-0.09215342794428012,0.272267404979368,0.4793375022092318,0.5206624977986914
44.455343092163105,-0.06531338036975759,0.269480745599283,0.47921027547667605,0.5207897245312502
44.460276910526474,-0.09051262767651698,0.2600518773007632,0.47879277271392523,0.5212072272940023
44.46521072888984,-0.06759155699881776,0.2567540271122828,0.4788521559169312,0.5211478440909981
44.470144547253206,-0.08972315174601174,0.26375918677841803,0.47899646655051265,0.5210035334574179
44.475078365616575,-0.06750011518236582,0.2716188552004808,0.4789544293032145,0.5210455707047167
44.48001218397994,-0.0865258337421881,0.27396983353316534,0.4792005463485425,0.5207994536593892
44.48494600234331,-0.0676524872829154,0.2905035243594692,0.479345922763754,0.5206540772441782
44.489879820706676,-0.09198773179124682,0.2880656844075263,0.4792062530323904,0.5207937469755435
44.49481363907003,-0.0788947542898138,0.27296872256958443,0.4791112987560705,0.5208887012518651
44.4997474574334,-0.09051045332161081,0.2808983034591653,0.4791413744126202,0.5208586255953164
44.50468127579676,-0.07507476117717918,0.2833815556345024,0.47925891288059475,0.520741087127343
44.50961509416013,-0.08658258170328337,0.27865235636154634,0.4791440882174342,0.5208559117905046
44.5145489125235,-0.0767791940303512,0.2860641083122766,0.47891301340467,0.5210869866032705
44.519482730886864,-0.08846490878804239,0.2921162806147215,0.47859904255719515,0.5214009574507462
44.52441654925023,-0.07148542065977362,0.29092817836558876,0.47871772992455175,0.5212822700833898
44.529350367613596,-0.09538454455060098,0.28105812141371606,0.4789343417984418,0.5210656582095006
44.534284185976965,-0.0727852261809952,0.2770333543303103,0.4790371069097564,0.5209628930981876
44.539218004340334,-0.08292537313682717,0.2785297743830466,0.47889496180892094,0.5211050381990247
44.5441518227037,-0.0694961731394614,0.27825116285619855,0.47903025563274537,0.5209697443752013
44.549085641067066,-0.09061047586418697,0.28904949553591686,0.47917914235312126,0.5208208576548283
44.55401945943043,-0.07517058023448847,0.2858211267720742,0.479222067302257,0.5207779327056941
44.55895327779379,-0.09028518601145756,0.29573260664850753,0.47911043622703153,0.5208895637809231
44.56388709615716,-0.06586196743634097,0.2982727449241335,0.4788927018241461,0.5211072981838107
44.56882091452052,-0.08233070015298899,0.30098150996115736,0.4787989036450096,0.5212010963629489
44.57375473288389,-0.07243067747643084,0.2961006314094048,0.47916334753449413,0.520836652473465
44.578688551247254,-0.08935709380053808,0.2749234691647742,0.47895796716400096,0.5210420328439598
44.58362236961062,-0.0708303545422953,0.26676581327476845,0.4790894424297016,0.5209105575782612
44.58855618797399,-0.08309297935574805,0.27820523258397467,0.4793283889579658,0.5206716110499982
44.593490006337355,-0.06436070962421882,0.28271474530219803,0.4792819021051277,0.5207180979028341
44.598423824700724,-0.08355448367153442,0.2814073730675496,0.4792555500591433,0.5207444499488177
44.603357643064086,-0.06556343137588082,0.27704691261228165,0.47948216157234896,0.5205178384356111
44.608291461427456,-0.09038018530934626,0.26997109014353216,0.4799502910243924,0.5200497089835677
44.613225279790825,-0.06292253594851886,0.2717097093764086,0.48004541165083375,0.5199545883571257
44.61815909815419,-0.08624138493694669,0.2800734049287822,0.4800961958482649,0.5199038041596942
44.62309291651755,-0.05711653187970914,0.294715639431912,0.479977395805505,0.520022604202454
44.62802673488091,-0.08556218488800907,0.3060721972258318,0.480087622488481,0.5199123775194807
44.63296055324428,-0.06348587291695425,0.31447354709329384,0.4799399810877453,0.5200600189202172
44.63789437160765,-0.09091096345367024,0.31871950852182396,0.47996738852224197,0.5200326114857221
44.64282818997101,-0.05891209835373993,0.3149755715677212,0.47998584396182237,0.5200141560461443
44.64776200833438,-0.081149231221076,0.31393657894099625,0.48029346683144525,0.5197065331765246
44.652695826697745,-0.05814974602438925,0.3068927113051187,0.4807621638480238,0.5192378361599477
44.657629645061114,-0.09015262293083529,0.3026615851483029,0.4806472436732433,0.5193527563347332
44.66256346342448,-0.07128699695575876,0.30650371794761605,0.4806969634606895,0.5193030365472908
44.667497281787846,-0.09691940649347223,0.3163486925681789,0.48052985717365504,0.5194701428343292
44.672431100151215,-0.06460501746005347,0.3177875158116984,0.4810099217211887,0.5189900782867963
44.67736491851458,-0.09281447290047469,0.3016182492588061,0.48078619534986816,0.519213804658116
44.68229873687795,-0.06158070391135013,0.28181871509543277,0.48079334701551674,0.5192066529924666
44.68723255524131,-0.08416509132984283,0.2667575339355696,0.48055901155585085,0.5194409884521313
44.69216637360467,-0.061146310186907395,0.25650352828846895,0.4806480418217765,0.519351958186204
44.69710019196804,-0.08729341287435774,0.25381773468589947,0.4804433524489836,0.519556647558998
44.7020340103314,-0.056695305421396135,0.25901481715245067,0.4808417216954491,0.5191582783125331
44.70696782869477,-0.07729533813413995,0.26768323970694896,0.4812273486789637,0.5187726513290183
44.71190164705814,-0.059396380042827414,0.270190957511797,0.4810789065467088,0.5189210934612745
44.716835465421504,-0.07955755944058027,0.2825738972526173,0.481022587094745,0.5189774129132386
44.72176928378487,-0.058079403300381915,0.2905288910699985,0.48087086790255357,0.519129132105431
44.726703102148235,-0.0841148966434781,0.28553158626470093,0.4808746364127427,0.5191253635952429
44.731636920511605,-0.07479270417065022,0.28481378556484577,0.480722877848133,0.5192771221598541
44.736570738874974,-0.09165199271606053,0.2920019694524304,0.4803529658767129,0.5196470341312753
44.741504557238336,-0.07341222582134294,0.2954162310978909,0.48006644921550046,0.5199335507924893
44.746438375601706,-0.08660267709721418,0.28386331728094744,0.47993934922245707,0.5200606507855303
44.75137219396506,-0.06516822756310059,0.2669750652207526,0.4796626900133079,0.5203373099946746
44.75630601232843,-0.07962519970897235,0.2620304271388538,0.4794373159214662,0.5205626840865117
44.7612398306918,-0.059020462058008434,0.25412484445710387,0.47948012974214416,0.5205198702658345
44.76617364905516,-0.07714009306250592,0.2549337409544253,0.47940100440596395,0.5205989956020157
44.77110746741853,-0.05893532940226537,0.2579460481651046,0.4795595815233335,0.5204404184846474
44.77604128578189,-0.07857587666633889,0.2636991710494495,0.4794313056285601,0.5205686943794222
44.78097510414526,-0.05656727986280505,0.2727449853149235,0.47948688411723966,0.520513115890743
44.78590892250863,-0.07674875302278003,0.2886913441772506,0.4793656326775551,0.5206343673304284
44.790842740871994,-0.060264536624438286,0.28966616803758916,0.4796505870332991,0.5203494129746854
44.795776559235364,-0.08307644166654356,0.2901123887577635,0.4800900493971878,0.5199099506107971
44.800710377598726,-0.06499466379990293,0.275114912783619,0.4799718612349878,0.5200281387729977
44.805644195962095,-0.08724744477580097,0.2634975600190838,0.48013496928171806,0.5198650307262683
44.81057801432546,-0.07190425067790564,0.2587568210537177,0.4802331509712961,0.5197668490366887
44.81551183268882,-0.0869316844840907,0.2553626510632603,0.480209217339467,0.5197907826685173
44.82044565105219,-0.06439022716843351,0.2515091567390296,0.48082215569106296,0.5191778443169212
44.82537946941555,-0.08533046935960203,0.25523348107282356,0.4805877338029855,0.5194122662049966
44.83031328777892,-0.0637329537525216,0.2677379018930818,0.48044914929093707,0.5195508507170455
44.83524710614229,-0.08570940711894509,0.28549392026315323,0.48024766339998853,0.5197523366079972
44.84018092450565,-0.06499370918432143,0.28915227146186223,0.47989345596759775,0.520106544040391
44.84511474286902,-0.08417821258431023,0.27676774604253296,0.4796827012826768,0.5203172987253165
44.850048561232384,-0.05985089791188957,0.2711512904991148,0.4796450768922485,0.5203549231157483
44.854982379595754,-0.08168911948727803,0.2686403419301255,0.47964864774233407,0.5203513522656639
44.85991619795912,-0.06186963136690519,0.27474580566434764,0.4796329707403944,0.5203670292676074
44.864850016322485,-0.08485120252391248,0.28214905889130654,0.47986426989096914,0.5201357301170337
44.869783834685855,-0.06376999256623177,0.2876413869907679,0.4799371003137376,0.5200628996942662
44.87471765304921,-0.08691432400541829,0.2699034705926108,0.4798602519027561,0.5201397481052493
44.87965147141258,-0.06320564659270174,0.25811922468092063,0.48013246123739817,0.5198675387706078
44.88458528977595,-0.08454977096942361,0.2652762407055737,0.48018133392227874,0.5198186660857269
44.88951910813931,-0.06292479224116071,0.26796991452358937,0.479749462072261,0.5202505379357437
44.89445292650268,-0.08250306191911497,0.2834114242795483,0.4795171666854502,0.5204828333225542
44.89938674486604,-0.060980549164202626,0.28772545162085295,0.4794139436291769,0.5205860563788268
44.90432056322941,-0.08377196711932645,0.26867699814968676,0.4796019527751186,0.5203980472328842
44.90925438159278,-0.0650903004178451,0.2558210340483648,0.47937027060032444,0.5206297294076758
44.91418819995614,-0.08606037129323489,0.25096140662850347,0.47934249092999165,0.5206575090780075
44.91912201831951,-0.06227325512368924,0.25449676149679484,0.4793565235516887,0.5206434764563128
44.924055836682875,-0.08396171374516484,0.25459885791988424,0.47939061771668195,0.5206093822913214
44.928989655046244,-0.06417649652566347,0.260177480867522,0.47937787840341867,0.5206221216045868
44.933923473409614,-0.0843163628745953,0.2756520477981588,0.4794178420199845,0.5205821579880215
44.93885729177297,-0.06251286616151333,0.28127480533541255,0.4795503702683912,0.5204496297396167
44.94379111013634,-0.08382757572836871,0.2874242796299062,0.479707198632183,0.5202928013758278
44.9487249284997,-0.06216817586593626,0.29458827427000245,0.479769058519424,0.5202309414885893
44.95365874686307,-0.08356876186509987,0.297019385038035,0.4798516077230042,0.5201483922850106
44.95859256522644,-0.06133514182618414,0.3050574350972876,0.4802389931639084,0.5197610068441082
44.9635263835898,-0.0828982610323803,0.310024142827098,0.4804838068621847,0.519516193145833
44.96846020195317,-0.06063338565698356,0.32243010837908465,0.4802006577820457,0.5197993422259737
44.97339402031653,-0.08210828723953867,0.32427802461422744,0.4807086772403001,0.5192913227677205
44.9783278386799,-0.06005024809231527,0.3096711687510795,0.4807771728120976,0.5192228271959229
44.98326165704327,-0.08127595607284738,0.288034614625102,0.48064592656594507,0.519354073442075
44.988195475406634,-0.05822170989779346,0.27662399078522143,0.48037692410022687,0.5196230759077944
44.993129293770004,-0.08050301700821484,0.2679300997209378,0.4801295626743437,0.519870437333679
44.99806311213336,-0.05790038702348111,0.26144434368467323,0.4799773282787247,0.5200226717292995
45.00299693049673,-0.08060091182592365,0.2517500132405863,0.4795645398288312,0.5204354601791948
45.0079307488601,-0.05754995877226141,0.2409633250925787,0.4794493671149408,0.5205506328930863
45.01286456722346,-0.0786061806567942,0.23388343548993468,0.47961029523521576,0.520389704772813
45.01779838558683,-0.054951582936261616,0.24275205148948714,0.47953155668721203,0.5204684433208175
45.02273220395019,-0.07765094336110956,0.25492094847536423,0.47991753061077685,0.5200824693972528
45.02766602231356,-0.056489573398801174,0.26691784559759624,0.4797961311038332,0.5202038689041963
45.03259984067693,-0.07807137584642337,0.27501590359534356,0.47974693567151455,0.5202530643365164
45.03753365904029,-0.05650163975601688,0.2633747310683092,0.4799268654375698,0.5200731345704627
45.04246747740366,-0.07879952185136557,0.24676011292509079,0.4800476054890988,0.5199523945189344
45.047401295767024,-0.05523731848526507,0.2406528374950243,0.4799399126108753,0.5200600873971604
45.05233511413039,-0.07889767191124383,0.2409780932451106,0.4798310811691591,0.5201689188388778
45.05726893249376,-0.05556099050195017,0.2405029867405862,0.479938592941483,0.5200614070665572
45.06220275085712,-0.07913200065950024,0.24869645468007903,0.47969255183440807,0.5203074481736342
45.06713656922049,-0.05601217599708768,0.24868223698731118,0.47983785481254915,0.5201621451954949
45.07207038758385,-0.07943259596794548,0.2463946791216037,0.47949929586980955,0.5205007041382352
45.07700420594722,-0.05719573076264643,0.23437124291547895,0.47946715804176887,0.5205328419662781
45.08193802431059,-0.08202034642046285,0.2406142152666,0.4794365719182893,0.5205634280897597
45.08687184267395,-0.06061101381694133,0.24543908121071914,0.4792268812403998,0.5207731187676518
45.09180566103732,-0.08423983517636324,0.2547463715123287,0.4794501462680391,0.5205498537400102
45.09673947940068,-0.0607684805365089,0.25176765196962325,0.4789723456055389,0.521027654402508
45.10167329776405,-0.08525381636948044,0.2689163774226507,0.47910246515893157,0.5208975348491139
45.10660711612742,-0.0632524550150171,0.26677812907732557,0.47909263666983476,0.5209073633382106
45.11154093449078,-0.08595481398718835,0.25735620540135395,0.47919146810341623,0.5208085319046291
45.11647475285415,-0.06108281898479677,0.2442473449796247,0.4792370268545802,0.5207629731534634
45.121408571217515,-0.08247870692691567,0.24601945821224522,0.47933477812301356,0.5206652218850297
45.12634238958088,-0.05848926201322859,0.2473672621368754,0.47936396810507614,0.5206360319029686
45.131276207944246,-0.0802605908329576,0.2468150665908596,0.4794808340062635,0.5205191660017825
45.13621002630761,-0.05916241488883773,0.25220003943070185,0.4797360170250106,0.5202639829830367
45.14114384467098,-0.07850420651351932,0.2572682538277244,0.4795963825587081,0.5204036174493408
45.14607766303434,-0.05700094949427006,0.2726453561003236,0.4798640623334219,0.52013593767463
45.15101148139771,-0.07610415566109674,0.28552669067100067,0.4802101569971838,0.5197898430108701
45.15594529976108,-0.059976346771856995,0.27373167553198363,0.4802789987886865,0.5197210012193714
45.16087911812444,-0.08131166103536522,0.24536057302916445,0.48029764309922807,0.5197023569088328
45.16581293648781,-0.06515512122855469,0.22666123712320332,0.4801058404279368,0.5198941595801277
45.17074675485117,-0.08647790527874084,0.20955033092809067,0.479979065564747,0.5200209344433209
45.17568057321454,-0.06451173295606537,0.2233749733778611,0.47947514408789954,0.5205248559201674
45.18061439157791,-0.0831167410309292,0.23845742542404985,0.47933709585100087,0.520662904157065
45.185548209941274,-0.05938881635960533,0.24178959629970775,0.4790510687311812,0.5209489312768839
45.190482028304636,-0.080103843412452,0.25357915219506305,0.47938805422384334,0.5206119457842208
45.195415846668,-0.05461407002578293,0.25614899799634505,0.4791635766094716,0.5208364233985923
45.20034966503137,-0.07557211756005745,0.25641949322989516,0.4791171366933182,0.5208828633147463
45.20528348339474,-0.05035931678084664,0.2582709680640976,0.4792715561369591,0.5207284438711057
45.2102173017581,-0.0768438047789369,0.2510098327406803,0.4795936321541207,0.5204063678539448
45.21515112012147,-0.057269058575301374,0.23734646932973566,0.4795501021306976,0.5204498978773684
45.22008493848483,-0.07979618439678685,0.22899692511885703,0.47942936907901795,0.5205706309290493
45.2250187568482,-0.05903214878602065,0.23759543950584894,0.4793359903725492,0.5206640096355188
45.22995257521157,-0.07856081930942331,0.24497121574246328,0.4791168226525111,0.5208831773555577
45.23488639357493,-0.05900044119388274,0.2622165182535785,0.4794081075532118,0.5205918924548583
45.2398202119383,-0.07947241878105289,0.27907433429329237,0.4792298085540839,0.5207701914539874
45.244754030301664,-0.060277467481317785,0.2803835576960789,0.47905024029299925,0.5209497597150711
45.24968784866503,-0.08183977616014791,0.27846372102432987,0.4788435132546733,0.5211564867533931
45.254621667028395,-0.061746538883117597,0.2695233169921489,0.4789107336981476,0.5210892663099137
45.25955548539176,-0.08564911851344348,0.25755995181496616,0.4788420261519812,0.5211579738560788
45.26448930375513,-0.06525956752821856,0.2568192424591478,0.4788046560069184,0.5211953440011429
45.26942312211849,-0.07959906253049695,0.25982216844341666,0.478894410363384,0.5211055896446792
45.27435694048186,-0.055882158157322746,0.2649803629245092,0.47910406057737825,0.5208959394306857
45.27929075884523,-0.07756504819494857,0.27326244474195327,0.47905733480636514,0.5209426652017004
45.28422457720859,-0.05279213385307942,0.2650038739987475,0.47891419347650055,0.5210858065315663
45.28915839557196,-0.0809183260929568,0.259555809193974,0.4790523813519049,0.520947618656162
45.29409221393532,-0.06559047279446335,0.24989108545649885,0.47929029579584237,0.5207097042122261
45.29902603229869,-0.08061646138406285,0.241144817193605,0.4793005294965303,0.5206994705115376
45.30395985066206,-0.05943309618911239,0.23008064980243667,0.4790375583894544,0.5209624416186138
45.30889366902542,-0.07537473030440728,0.23872627772169688,0.4791066807442722,0.5208933192637965
45.313827487388785,-0.06099665245869172,0.24582872644151302,0.47918738080946793,0.5208126191985998
45.31876130575215,-0.07929482927459466,0.2435952535490925,0.47937970687406767,0.5206202931339987
45.32369512411552,-0.06948278396606616,0.24354759770932,0.4795061487140952,0.5204938512939701
45.32862894247888,-0.0846767524476111,0.25082351836194083,0.4795271156119712,0.5204728843960928
45.33356276084225,-0.06450308893699129,0.2581041481813482,0.4797211296264734,0.5202788703815927
45.33849657920562,-0.07727223834498005,0.26383881627451194,0.47962536131900074,0.5203746386890696
45.34343039756898,-0.05575174255380921,0.2744754833293407,0.4793496476223921,0.520650352385682
45.34836421593235,-0.07496994205350319,0.2775289022737671,0.4792149677542825,0.5207850322537958
45.35329803429571,-0.0613658827944678,0.28497932506841644,0.4790716228542356,0.5209283771538449
45.35823185265908,-0.08132880821201124,0.2773068234133288,0.47894896548106297,0.5210510345270213
45.36316567102245,-0.06706669734559628,0.2690219968532256,0.4788981047679999,0.5211018952400862
45.36809948938581,-0.07779063886047845,0.25729876944141145,0.4792042338000315,0.520795766208056
45.37303330774918,-0.060582553833681684,0.23819740110161505,0.47914010528006,0.5208598947280288
45.37796712611254,-0.08438786967985502,0.23986175675412727,0.47924377511029426,0.5207562248977962
45.38290094447591,-0.06724425283073467,0.22896206111201273,0.47924175971113475,0.5207582402969564
45.387834762839276,-0.08111703614291332,0.23227512528390654,0.47880235714481884,0.5211976428632709
45.39276858120264,-0.06068955264311367,0.2452630233591594,0.47901447607362146,0.5209855239344684
45.39770239956601,-0.08095181842654327,0.2581665397357287,0.4788686938320199,0.5211313061760702
45.40263621792937,-0.06639365549387591,0.2697653259297996,0.478791935151841,0.521208064856248
45.40757003629274,-0.08409807539603448,0.286433827806775,0.47892321866880067,0.521076781339287
45.41250385465611,-0.06146465380973803,0.2971069530189755,0.479081606492568,0.5209183935155174
45.41743767301947,-0.07499956597927078,0.29597845479581175,0.47889766291156866,0.521102337096519
45.42237149138284,-0.05622706506753323,0.2880506695926369,0.4791059894848603,0.5208940105232291
45.4273053097462,-0.08319836348143843,0.28570856603963346,0.4791541217778837,0.5208458782302076
45.43223912810957,-0.06432301728706132,0.2805251394544544,0.4790204813130819,0.5209795186950101
45.43717294647294,-0.07908375614822735,0.2648935316672517,0.4789793725719156,0.5210206274361782
45.442106764836296,-0.05140224836670816,0.2490646274317375,0.4790927985919609,0.5209072014161357
45.447040583199666,-0.0775302137246192,0.251768261863925,0.47897980865975354,0.5210201913483458
45.45197440156303,-0.05949286190867301,0.2606037822024689,0.47889391412838217,0.5211060858797187
45.4569082199264,-0.08754700218024195,0.2565058869679309,0.4788147476377098,0.521185252370394
45.46184203828977,-0.051715583464689914,0.2583901636899476,0.4786662536809424,0.5213337463271618
45.46677585665313,-0.0742187849193963,0.2724250392257528,0.4788673197225132,0.5211326802855933
45.4717096750165,-0.05631756844995062,0.2807670477277604,0.47916199474258164,0.5208380052655265
45.47664349337986,-0.08907301434514467,0.304345089008839,0.4790698769153706,0.5209301230927383
45.48157731174323,-0.05199931213973394,0.32247277355844406,0.47889285861890085,0.5211071413892076
45.4865111301066,-0.07115360833377492,0.335165113173673,0.47899858623532315,0.5210014137727866
45.49144494846996,-0.054020318446992954,0.33462538291285154,0.47897630066483293,0.5210236993432783
45.49637876683333,-0.08024862355883641,0.3280426748499441,0.4791912615563853,0.5208087384517269
45.50131258519669,-0.06653656298074802,0.31458970744130765,0.4792184596944598,0.5207815403136532
45.506246403560056,-0.08101406922512634,0.3043495438509055,0.4789134744745759,0.5210865255335387
45.511180221923425,-0.057830144994833146,0.2762917519628855,0.4787618090481736,0.5212381909599422
45.51611404028679,-0.07748894441420157,0.2675939504569763,0.4787042299762186,0.5212957700318994
45.52104785865016,-0.06685946140350982,0.26850985101612196,0.4788015646286595,0.5211984353794581
45.52598167701352,-0.08567052849311375,0.26631152031871413,0.47880784398920595,0.5211921560189123
45.53091549537689,-0.06377845748743842,0.25837868524402,0.4787642924511729,0.5212357075569461
45.53584931374026,-0.08228435719469716,0.2540010500315494,0.47863775690010774,0.5213622431080133
45.54078313210362,-0.06638034993500476,0.26849521886050703,0.47869104567282533,0.5213089543352967
45.54571695046699,-0.07914234272593672,0.2770909625785486,0.47887046278164247,0.5211295372264817
45.55065076883035,-0.06906510084294476,0.2850566870158739,0.47907345585992617,0.5209265441482005
45.55558458719372,-0.08425396842075175,0.27776949347564844,0.47911662350847756,0.5208833764996509
45.56051840555709,-0.07623602838155069,0.25727498656570746,0.4784298203531118,0.5215701796550203
45.565452223920445,-0.08543768754485617,0.2482047342798789,0.4785103157775715,0.5214896842305623
45.570386042283815,-0.07396609631330729,0.2516339932112757,0.47878116839107115,0.5212188316170636
45.57531986064718,-0.0823827259368369,0.2515790616703779,0.47880876245756954,0.5211912375505667
45.580253679010546,-0.0656773281622573,0.25691524345107225,0.47896577620158426,0.5210342238065533
45.585187497373916,-0.08900635327612845,0.253533700284623,0.47897795256913994,0.5210220474390005
45.59012131573728,-0.06902218457884599,0.2463875768872734,0.4792073702611463,0.5207926297469935
45.59505513410065,-0.0806700759907738,0.2508165398633355,0.47901931697194994,0.5209806830361878
45.59998895246401,-0.06601620291462326,0.25775393618700804,0.478897592382951,0.5211024076251857
45.60492277082738,-0.07947317699755169,0.27242082605445306,0.4790057843187232,0.5209942156894141
45.60985658919075,-0.06277764858220108,0.2872345911879487,0.4789366731588994,0.5210633268492377
45.61479040755411,-0.0829969487371186,0.2812963407024811,0.47890432108016695,0.5210956789279687
45.61972422591748,-0.0655492965733897,0.2769720980636538,0.47884321789964884,0.5211567821084869
45.62465804428084,-0.07833122241750472,0.2710006668318819,0.47887829182342345,0.521121708184713
45.629591862644205,-0.06058271955960019,0.26778556113481633,0.47885060466027923,0.5211493953478593
45.634525681007574,-0.07875326959675379,0.27431003897513034,0.4788597571169636,0.5211402428911761
45.639459499370936,-0.0635253580394662,0.2699371860000592,0.47928039161483726,0.5207196083933043
45.644393317734306,-0.0835594049096254,0.26022979187776973,0.4792653148204581,0.5207346851876867
45.64932713609767,-0.059285687901455046,0.2554111527047609,0.47902180395199084,0.520978196056156
45.65426095446104,-0.07472135369064269,0.25124469262925453,0.4789940866928181,0.5210059133153315
45.65919477282441,-0.05745542173092266,0.24814553802758346,0.47900484288765827,0.5209951571204958
45.66412859118777,-0.07892191934016723,0.2409673059988862,0.47867746143649775,0.5213225385716604
45.66906240955114,-0.06348531978005084,0.23633284459990642,0.4785252055141827,0.5214747944939787
45.6739962279145,-0.07654688011198268,0.23810986995273403,0.4784749404927395,0.5215250595154219
45.67893004627787,-0.06122228491671072,0.24229614324549317,0.47864317076797924,0.5213568292401807
45.68386386464124,-0.08170375891438099,0.24313511881858343,0.47882810127120323,0.5211718987369558
45.6887976830046,-0.06314458090150395,0.24596131123748496,0.47886873250143935,0.521131267506719
45.693731501367964,-0.07837343425861157,0.24211718638154514,0.47896540159324885,0.5210345984149084
45.698665319731326,-0.06206146705033665,0.23692610173978174,0.4789407445597654,0.5210592554483929
45.703599138094695,-0.08215242397509812,0.23000295090585496,0.478845696740507,0.5211543032676512
45.708532956458065,-0.06345150421840219,0.23464111071962557,0.4788360637341434,0.5211639362740155
45.71346677482143,-0.08069580789808775,0.23599057875944204,0.47862917340546446,0.5213708266026953
45.718400593184796,-0.06047389771104996,0.22645142605531632,0.47874746729205725,0.5212525327161036
45.72333441154816,-0.0818395971114117,0.2299102491594934,0.4789781720767307,0.5210218279314303
45.72826822991153,-0.06390875339407948,0.2423479086341674,0.4791541473292853,0.5208458526788775
45.7332020482749,-0.0826227603907011,0.2548983725871436,0.4792959826123482,0.5207040173958154
45.73813586663826,-0.06246130476689624,0.2593101455120671,0.4793042688688422,0.5206957311393228
45.74306968500163,-0.08573208545790266,0.26746136841703966,0.4792626983476992,0.5207373016604674
45.74800350336499,-0.06039084386281659,0.27624447268475627,0.4790180913354729,0.5209819086726896
45.75293732172836,-0.08247193400981313,0.27600235992119465,0.4790667088523236,0.520933291155834
45.75787114009172,-0.061704496164047856,0.27462232020815003,0.4788081666397756,0.521191833368379
45.762804958455085,-0.07665791456969356,0.273584663858349,0.47846491567124716,0.5215350843369086
45.767738776818454,-0.052564668716496434,0.2812842910669982,0.47849828433109337,0.5215017156770636
45.77267259518182,-0.0771684620747711,0.28169507843836983,0.4784501216425457,0.5215498783656123
45.777606413545186,-0.06064603884534317,0.2771782709932094,0.4786296738640762,0.5213703261440831
45.782540231908555,-0.07944820145746066,0.28736098297559226,0.4786764502760612,0.521323549732099
45.78747405027192,-0.05808444955481845,0.30344665473756033,0.4786362655236872,0.5213637344844737
45.79240786863529,-0.07971284297090488,0.3178424410058475,0.47879223408735194,0.5212077659208099
45.79734168699865,-0.05711255811840875,0.32522285903357345,0.47880909147523726,0.5211909085329243
45.80227550536202,-0.07938728639516052,0.31987560273402676,0.4784843723179514,0.5215156276902108
45.80720932372539,-0.06129940951022823,0.3035082898778301,0.478435477505728,0.5215645225024349
45.81214314208875,-0.07766849255185079,0.2823202041797662,0.47855929912989337,0.5214407008782681
45.81707696045212,-0.05485218295110352,0.2698169491797626,0.47833101760114866,0.5216689824070118
45.822010778815475,-0.0768186529186576,0.27649288195882177,0.47790587356944036,0.52209412643872
45.826944597178844,-0.05773078774889459,0.28556721449361705,0.47790674477500716,0.5220932552331518
45.831878415542214,-0.07688334427057898,0.28531724385478674,0.47806372219352716,0.5219362778146334
45.836812233905576,-0.05609354153914919,0.28200892737377087,0.47818302795033835,0.5218169720578258
45.841746052268945,-0.07770620249052101,0.2852936328510058,0.4781763070246701,0.5218236929834965
45.84667987063231,-0.0575487387625078,0.28051718804006126,0.4780572481046543,0.5219427519035171
45.85161368899568,-0.07895733570616859,0.27027663751611386,0.47811707183189855,0.5218829281762758
45.856547507359046,-0.05925019854435746,0.24825221687234147,0.47833400959796457,0.5216659904102121
45.86148132572241,-0.0819885300487458,0.23151021309334918,0.4785569128058831,0.5214430872022962
45.86641514408578,-0.0617852670576025,0.22543572256957817,0.4787617686577086,0.5212382313504719
45.87134896244914,-0.0787614638434707,0.23411409445380332,0.4784830878261909,0.5215169121819908
45.87628278081251,-0.05827254019089771,0.2478051928463535,0.47847867336793515,0.5215213266402479
45.88121659917587,-0.07974408796482167,0.2614003400224898,0.4784587792141142,0.5215412207940687
45.886150417539234,-0.05839443019347284,0.2665653600548227,0.47887104159333477,0.5211289584148482
45.8910842359026,-0.07818430391062532,0.265926123116466,0.4790866676849804,0.5209133323232008
45.896018054265966,-0.05668335466444468,0.2682037973422565,0.47881237478821087,0.5211876252199705
45.900951872629335,-0.07603823608502497,0.27051312833078794,0.4786659970362966,0.5213340029718843
45.905885690992704,-0.05219758865463024,0.2666914285921658,0.4783533278601883,0.521646672147991
45.91081950935607,-0.07283809661411916,0.26550148168826787,0.47833863042412694,0.5216613695840501
45.915753327719436,-0.05167686880083295,0.2725340857043256,0.4784072364597243,0.5215927635484526
45.9206871460828,-0.07180534435453709,0.27829991780611996,0.47853795073894095,0.5214620492692391
45.92562096444617,-0.04996402572574634,0.28950988426070623,0.47894200520050617,0.5210579948076753
45.93055478280954,-0.07147273956555568,0.296102679055919,0.47901389075639483,0.5209861092517881
45.9354886011729,-0.05212012081775916,0.29467335397037536,0.4793163331066127,0.5206836669015711
45.94042241953627,-0.07346522363595213,0.28772608103347885,0.47910421602486886,0.5208957839833169
45.945356237899624,-0.05199634421189932,0.290657989689994,0.4793091430335059,0.5206908569746831
45.95029005626299,-0.07247739505555956,0.29053323519936014,0.47941469563501293,0.520585304373178
45.95522387462636,-0.05163560824725519,0.29680650249428964,0.4790948981827377,0.5209051018254555
45.960157692989725,-0.07330546867053206,0.31000155167332705,0.47903076851669546,0.5209692314914992
45.965091511353094,-0.051732287063698444,0.3035943342613316,0.47876117028787823,0.5212388297203171
45.97002532971646,-0.07517369952743533,0.3033115897766483,0.4786596398002776,0.5213403602079199
45.974959148079826,-0.05443554263061134,0.30889102569174964,0.47852734718674433,0.5214726528214534
45.979892966443195,-0.07659521726980018,0.3086969746339564,0.4790817417908954,0.5209182582173023
45.98482678480656,-0.05475104778537556,0.31276659725061967,0.47883196994660876,0.5211680300615885
45.98976060316993,-0.0754760806499962,0.31158925705012164,0.4787653257721579,0.5212346742360414
45.99469442153329,-0.05401045916889094,0.30873282032320115,0.4790006619029322,0.5209993381052691
45.99962823989666,-0.07670343622704986,0.30925825534193463,0.4788467015334824,0.52115329847472
46.00456205826003,-0.05636402504137341,0.31360130468427305,0.47899246545870044,0.5210075345495032
46.00949587662338,-0.07828690818539938,0.3113167776448786,0.4789465231512738,0.5210534768569314
46.01442969498675,-0.05645759584131458,0.29673523326833445,0.47860577821780464,0.521394221790402
46.019363513350115,-0.07751683141398902,0.2750115159707655,0.47861166964836505,0.5213883303598413
46.024297331713484,-0.05637404574100263,0.26111241396969787,0.4785865456903805,0.5214134543178264
46.02923115007685,-0.07941098506988119,0.25899598495256,0.47880639820682575,0.5211936018013814
46.034164968440216,-0.056629479806590055,0.2655397221529782,0.4791120206265001,0.5208879793817092
46.039098786803585,-0.07869335758022773,0.2666652688821667,0.4791391757035238,0.5208608243046862
46.04403260516695,-0.05608479342054271,0.270710283914515,0.479022411437458,0.5209775885707535
46.04896642353032,-0.07796310478038261,0.258954592339884,0.47889373929803675,0.5211062607101771
46.053900241893686,-0.05643947818620789,0.2425727270506522,0.47880031100060827,0.5211996890076073
46.05883406025705,-0.07709559583200883,0.22306775608899554,0.4790390186179486,0.5209609813902697
46.06376787862042,-0.053606692115609283,0.20841055021472102,0.4790972290608865,0.5209027709473341
46.06870169698378,-0.07351941663853785,0.21397989060439504,0.47893308024937853,0.521066919758843
46.07363551534714,-0.05271284833839915,0.2405088888109766,0.47897692358916144,0.5210230764190616
46.07856933371051,-0.07384450310701278,0.2548578934971319,0.4789039216288879,0.5210960783793361
46.083503152073874,-0.05581619242893499,0.2645815195871537,0.47887456239590664,0.5211254376123209
46.08843697043724,-0.07711955468610585,0.2772085229304928,0.478871829641753,0.5211281703664751
46.093370788800605,-0.05829260377850324,0.2796154535443759,0.47890585840931477,0.5210941415989108
46.098304607163975,-0.07812895486291381,0.28288258078991424,0.4788521074847877,0.5211478925234364
46.103238425527344,-0.05965763195025635,0.2842940930480084,0.4789219713340181,0.521078028674205
46.10817224389071,-0.08004635968526692,0.2865625843859019,0.4790064539361246,0.5209935460720981
46.113106062254076,-0.06172106569010175,0.30024422303588066,0.47856130278199877,0.5214386972262236
46.11803988061744,-0.08076659909075959,0.3134060421509539,0.47825614166955144,0.5217438583386697
46.12297369898081,-0.061101437683970056,0.3029431475290951,0.478334180195979,0.5216658198122418
46.12790751734418,-0.07920514370460632,0.2898508086370587,0.4782651914435245,0.5217348085646981
46.13284133570753,-0.06284208496608526,0.2716154909385018,0.4783310511174955,0.5216689488907282
46.1377751540709,-0.07751385326831084,0.26077395275496157,0.4782402996023761,0.5217597004058487
46.142708972434264,-0.0571309266810715,0.24234971990448778,0.47827017958410506,0.5217298204241226
46.14764279079763,-0.07432524770560073,0.23739765389936912,0.47835454017705786,0.5216454598311719
46.152576609161,-0.05727659300150298,0.2437107125930919,0.47824306093928476,0.5217569390689474
46.157510427524365,-0.07374043303139569,0.24788551227937727,0.4785270115733688,0.5214729884348683
46.162444245887734,-0.05916220573927654,0.24462482732280322,0.47835859472996667,0.5216414052782727
46.167378064251096,-0.07208129115855413,0.2511532217833117,0.47828376751695223,0.5217162324912913
46.172311882614466,-0.058794080789840324,0.263758968968336,0.478483647372143,0.5215163526361023
46.177245700977835,-0.07193625200775296,0.27087038263755503,0.47856403115276513,0.5214359688554792
46.1821795193412,-0.05880787878398194,0.2679852909027091,0.4782688480563472,0.5217311519518965
46.18711333770457,-0.07517443614805551,0.24809263662988,0.4781955644895342,0.5218044355187085
46.19204715606793,-0.06763857964620826,0.24083310195001054,0.47784756472301687,0.5221524352852246
46.19698097443129,-0.07999128133731535,0.25044786846333694,0.47791488195305803,0.5220851180551837
46.20191479279466,-0.06352090505949891,0.2568801118873061,0.4780026752891588,0.5219973247190839
46.20684861115802,-0.07302332976531017,0.26423951224825687,0.4781046261481548,0.5218953738600873
46.21178242952139,-0.05992110459181853,0.28495049676076634,0.47811981826213257,0.5218801817461106
46.216716247884754,-0.07504720833791982,0.2974099890056818,0.47813136613739793,0.5218686338708458
46.221650066248124,-0.059473904576153515,0.28178020383751834,0.4783430796471461,0.5216569203610986
46.22658388461149,-0.07291206991498056,0.26888192587391446,0.4786018394253203,0.5213981605829257
46.231517702974855,-0.05024575451305406,0.27836504430972697,0.47834773880251014,0.5216522612057366
46.236451521338225,-0.062282270940909046,0.28121814370139475,0.47795762572718475,0.5220423742810631
46.24138533970159,-0.04628400374649942,0.2830924871163243,0.47798118827958186,0.5220188117286675
46.246319158064956,-0.06822253697141269,0.27497553163453764,0.4780518257956045,0.5219481742126423
46.251252976428326,-0.05050446529381607,0.2582324227491491,0.47845593282282795,0.5215440671854149
46.25618679479169,-0.07388252664914244,0.25087537263812115,0.4782607772615062,0.521739222746732
46.26112061315505,-0.06058302106006796,0.26744411822300973,0.47775581156960506,0.5222441884386333
46.26605443151841,-0.07306907068367588,0.2701713605985655,0.4776447115814058,0.5223552884268341
46.27098824988178,-0.04396993862123878,0.26395909207616164,0.4779832423880088,0.5220167576202326
46.27592206824515,-0.05812356882022481,0.255419797859726,0.4779120718498426,0.5220879281583998
46.280855886608514,-0.037926699127128455,0.2481247797204769,0.477674390789797,0.522325609218446
46.28578970497188,-0.062466635068502946,0.250330352351279,0.4777515976713495,0.5222484023368948
46.290723523335245,-0.04265136826953184,0.2598592481561024,0.47770192833444824,0.5222980716737967
46.295657341698615,-0.06817364507129833,0.26645079630315205,0.47794422652869734,0.5220557734795483
46.300591160061984,-0.05204534859855897,0.2759676582731409,0.47816313363048535,0.5218368663777604
46.305524978425346,-0.0675742985665459,0.2810802655588522,0.47832177145404303,0.5216782285542033
46.310458796788716,-0.039681465475765856,0.2812410771465291,0.4784323101603253,0.5215676898479206
46.31539261515208,-0.06506663678806629,0.2842372839977727,0.4782217464328546,0.5217782535753903
46.32032643351545,-0.050161704810035894,0.2819526613300919,0.4780538966185459,0.521946103389698
46.32526025187881,-0.06657056322824131,0.27201372519037287,0.47813084167620573,0.5218691583320363
46.33019407024217,-0.05342255091943688,0.26315825737583903,0.47784365818325353,0.5221563418249882
46.33512788860554,-0.06629076157461508,0.26506470180701636,0.47799158382333523,0.5220084161849102
46.3400617069689,-0.048862608501952426,0.2659297346356812,0.4779522473875707,0.5220477526206786
46.34499552533227,-0.07067436124650349,0.2732923299588114,0.4779733671064199,0.5220266329018337
46.34992934369564,-0.05424685885813741,0.2627555360631281,0.4780383072990337,0.5219616927092237
46.354863162059004,-0.07149155271189704,0.2565619653491064,0.477816124407576,0.522183875600683
46.359796980422374,-0.05131044875364845,0.26345785294114316,0.47831348045653976,0.5216865195517228
46.364730798785736,-0.061856942232007966,0.26400996078837097,0.4787872815277721,0.5212127184804926
46.369664617149105,-0.051370774301579235,0.2727291734249508,0.4790269203824258,0.5209730796258394
46.374598435512475,-0.07486177960522779,0.28805390960469607,0.47899170770075744,0.5210082923075102
46.37953225387584,-0.053770521815820704,0.29598047534580263,0.4789287876705835,0.5210712123376849
46.384466072239206,-0.07288111496825708,0.28514807214067817,0.478874494053458,0.5211255059548104
46.38939989060256,-0.049098095429085664,0.2842694628627646,0.4787671377444642,0.5212328622638028
46.39433370896593,-0.06549301315755679,0.2835910647398312,0.47829301683297687,0.5217069831752906
46.3992675273293,-0.047048849058499265,0.28116771128719165,0.4781896038025997,0.5218103962056674
46.40420134569266,-0.07691986600587974,0.2849320567240681,0.4781947975793717,0.5218052024288948
46.40913516405603,-0.04996251040461399,0.2878454255443225,0.4782858991000278,0.5217141009082368
46.414068982419394,-0.0689468253107803,0.2869045190947592,0.47851346039760834,0.5214865396106552
46.41900280078276,-0.04051431429942097,0.28932319385612537,0.47831998431065254,0.5216800156976136
46.42393661914613,-0.06717622519898798,0.28667841794935683,0.47818242039476444,0.5218175796135031
46.428870437509495,-0.045220666561385243,0.2873906045009306,0.47799578900296036,0.5220042110053087
46.433804255872865,-0.07171564049551163,0.282046634727305,0.47808131215313254,0.5219186878551377
46.43873807423623,-0.05348402592759017,0.284636822080021,0.47821134389334313,0.5217886561149286
46.443671892599596,-0.06853065251067089,0.2982172424300814,0.47797003072755023,0.5220299692807252
46.44860571096296,-0.05166171387195967,0.30795415694940975,0.47806615577781086,0.5219338442304664
46.45353952932632,-0.06802699546815658,0.3060640243301265,0.47805291101587244,0.5219470889924075
46.45847334768969,-0.05319422199655174,0.2968040688531739,0.47791745180087375,0.5220825482074078
46.46340716605305,-0.07147565896807535,0.29898036127257477,0.4778013427744092,0.5221986572338732
46.46834098441642,-0.068995057700717,0.3039788427153241,0.47786933806127513,0.5221306619470095
46.47327480277979,-0.07238516751313619,0.31095841808571206,0.4778119810190432,0.5221880189892424
46.47820862114315,-0.05142556195887695,0.31068532995717624,0.47796584682714666,0.5220341531811393
46.48314243950652,-0.06737245410059936,0.30244367028785957,0.47799850452203474,0.5220014954862514
46.488076257869885,-0.06490807358005261,0.2811252578796197,0.47803155134727454,0.5219684486610137
46.493010076233254,-0.07733040992385647,0.26368520072301277,0.47829590361139707,0.5217040963968927
46.49794389459662,-0.0601293343591733,0.24617106157521407,0.47863153727661667,0.5213684627316738
46.502877712959986,-0.07161128781552906,0.24063100427871767,0.4781736030734765,0.5218263969348156
46.507811531323355,-0.055759505717943095,0.23940817320243127,0.47839644218182337,0.5216035578264693
46.51274534968671,-0.06977649232871828,0.24981113591673523,0.4786053888407081,0.521394611167586
46.51767916805008,-0.05410310430329593,0.26602361462531715,0.4786839314043003,0.5213160686039958
46.52261298641344,-0.07336980577750922,0.2780676061323435,0.47882395621679,0.521176043791506
46.52754680477681,-0.05370272278802744,0.27888989501433364,0.4792116629013084,0.5207883371069879
46.53248062314018,-0.06975280887421406,0.2692420526912172,0.47884700190605467,0.5211529981022431
46.53741444150354,-0.05045219084023435,0.25875777768816227,0.4787766389222404,0.5212233610860593
46.54234825986691,-0.07211473058665352,0.25106467282495953,0.47874347870061984,0.521256521307681
46.547282078230275,-0.05995740887811525,0.2488878986151476,0.4786773686196218,0.521322631388681
46.552215896593644,-0.07303316392535394,0.2585582739817546,0.4788262276764079,0.5211737723318971
46.55714971495701,-0.05329297270955304,0.2764923925587178,0.4787406049360645,0.5212593950722431
46.562083533320376,-0.06723155552937879,0.2782001834657023,0.4789081932881678,0.5210918067201429
46.567017351683745,-0.059360630868064625,0.2666961049874259,0.4792954260557192,0.5207045739525928
46.57195117004711,-0.07172318378169393,0.2570638759982471,0.4793528019108104,0.5206471980975025
46.57688498841047,-0.05979287043872757,0.25853437732514356,0.479220169427575,0.5207798305807396
46.58181880677384,-0.07286573989793563,0.2466626236177771,0.47932633926269363,0.5206736607456226
46.5867526251372,-0.06494946715780023,0.2311153821785293,0.47919800052314576,0.5208019994851733
46.59168644350057,-0.07249679630332201,0.2230769642530777,0.47937271055653563,0.5206272894517817
46.59662026186393,-0.05628836945482706,0.22604498261303468,0.47974060949877556,0.5202593905095398
46.6015540802273,-0.07086967471704372,0.2247061102982139,0.47967612718901775,0.5203238728192967
46.60648789859067,-0.05977985082083461,0.22113349005763724,0.480071800063161,0.5199281999451538
46.611421716954034,-0.07830639608168682,0.21454579264881235,0.48000601157318423,0.5199939884351302
46.6163555353174,-0.0608146816468994,0.21366383208508163,0.4800375124965575,0.5199624875117559
46.621289353680766,-0.0692317957989054,0.2174451883633072,0.4798263724825751,0.5201736275257387
46.626223172044135,-0.0566327622116396,0.23087222192550155,0.4793828721161949,0.5206171278921198
46.631156990407504,-0.075708106383885,0.25848264263580395,0.4795834705752817,0.5204165294330351
46.63609080877087,-0.059725355146587444,0.29219734122316426,0.4797046096802987,0.5202953903280193
46.64102462713423,-0.07018124809984702,0.30545941442900953,0.47943428160086343,0.5205657184074561
46.64595844549759,-0.050249555715285055,0.31379853507535976,0.4793620798041026,0.5206379202042214
46.65089226386096,-0.07148463249985933,0.3162577257493179,0.4791970366861906,0.5208029633221343
46.65582608222433,-0.053985814872895395,0.3044708584355943,0.47898282953027105,0.5210171704780582
46.66075990058769,-0.06948821511182138,0.27932852205458086,0.4789876090145263,0.5210123909938075
46.66569371895106,-0.05149075034672208,0.27470622700498526,0.4793741978698752,0.520625802138462
46.670627537314424,-0.06459686471037257,0.28664743461261977,0.4798028484291484,0.5201971515791923
46.67556135567779,-0.0541319734561571,0.29499703770935076,0.47960279556720237,0.5203972044411368
46.68049517404116,-0.06862283315055584,0.2921147029139249,0.47934158237227353,0.5206584176360645
46.685428992404525,-0.05383303370495665,0.27829469032102133,0.47961773782962835,0.5203822621787083
46.690362810767894,-0.06265081783136353,0.26973993880830055,0.47933592187092366,0.5206640781374123
46.695296629131256,-0.05054334730178007,0.2583966218018734,0.47917763243734834,0.5208223675709874
46.70023044749462,-0.058782989906606894,0.2588256820363066,0.47913272145273134,0.5208672785556046
46.70516426585799,-0.04560113524558146,0.2664253305699215,0.47902702295960936,0.5209729770487265
46.71009808422135,-0.059793826139518336,0.26505425828490714,0.47924040195075135,0.5207595980575854
46.71503190258472,-0.053909829896847554,0.2572054183540143,0.47905673227158374,0.5209432677367536
46.71996572094808,-0.06881978303849573,0.2574695382073726,0.4792561852096015,0.5207438147987378
46.72489953931145,-0.05524149980581411,0.26242822660672355,0.4790055722082843,0.5209944278000561
46.72983335767482,-0.06761311592811424,0.2621216435021294,0.4788222458158281,0.521177754192513
46.73476717603818,-0.050962616500859044,0.26153448836758747,0.47873179776469443,0.5212682022436478
46.73970099440155,-0.06825185851082857,0.2602113496093633,0.47919918768438596,0.520800812323958
46.744634812764914,-0.050142959783314324,0.2721953932997835,0.47918704193491934,0.5208129580734244
46.749568631128284,-0.06961820415682882,0.2772375276358692,0.4788819055865639,0.521118094421775
46.75450244949165,-0.0570675911472155,0.27719097127240355,0.47896455234823665,0.5210354476600975
46.759436267855016,-0.07131035770800112,0.27270233017744006,0.47903327589936334,0.5209667241089695
46.76437008621838,-0.05063177507920113,0.2628658338913899,0.4787717414252831,0.5212282585830511
46.76930390458174,-0.06608369902516391,0.2544106123578562,0.4789169773138107,0.5210830226945246
46.77423772294511,-0.040660018004158055,0.2608133102038701,0.4788068153925429,0.5211931846157931
46.77917154130848,-0.06569110733445362,0.2851051263519962,0.478821418584361,0.5211785814239763
46.78410535967184,-0.04651567405221063,0.3090141696034852,0.47857709459595965,0.5214229054123788
46.78903917803521,-0.06781094545848884,0.3208370727965946,0.47843870784060544,0.5215612921677338
46.79397299639857,-0.047765749249500146,0.3139203154266392,0.47882125052796537,0.5211787494803748
46.79890681476194,-0.06850551547431846,0.2985634149920765,0.47879948761715213,0.5212005123911878
46.80384063312531,-0.05105889814302392,0.2810161512594336,0.4791005953469749,0.5208994046613653
46.808774451488674,-0.07405995758086362,0.2716081104627601,0.4788115917501345,0.5211884082582061
46.81370826985204,-0.05369724433397796,0.2719156014520773,0.4786192819583765,0.5213807180499634
46.818642088215405,-0.0717862000716875,0.2695918760271489,0.47863711715060264,0.5213628828577359
46.823575906578775,-0.051196617396525944,0.25837682045394794,0.4788215739879931,0.5211784260203447
46.82850972494214,-0.07329270356294101,0.2630601603699873,0.47871452190548025,0.5212854781028566
46.8334435433055,-0.05432697744076836,0.2668259300652511,0.478797357864374,0.521202642143965
46.83837736166887,-0.07491029995996228,0.2736564833505174,0.4788600852919343,0.5211399147164091
46.84331118003223,-0.052043786374134954,0.2718172785934547,0.47834682116486327,0.5216531788434831
46.8482449983956,-0.07323111701908576,0.26266919614585116,0.4782349507397642,0.5217650492685866
46.85317881675897,-0.051561071717143775,0.2695362721314006,0.4785399611665687,0.5214600388417839
46.85811263512233,-0.07101033591874321,0.28943514241152285,0.4788050201866213,0.5211949798217341
46.8630464534857,-0.04845401111191313,0.29877550228588534,0.47880436585398656,0.5211956341543712
46.86798027184906,-0.0703372499324131,0.3040010155674773,0.4786885267731783,0.5213114732351807
46.87291409021243,-0.04920811047100026,0.307772145344956,0.479066102873571,0.5209338971347891
46.8778479085758,-0.06826524205350896,0.2972310184473712,0.4789708761007928,0.5210291239075686
46.882781726939164,-0.044646842046470105,0.2861378133308815,0.4790709350866469,0.520929064921714
46.887715545302534,-0.06699214073452021,0.29078548468598286,0.47888839942827105,0.5211116005800889
46.89264936366589,-0.0488401803144947,0.2965723608633493,0.4787914994027351,0.5212085006056244
46.89758318202926,-0.07222557394013264,0.2944646393981402,0.4787855184539801,0.5212144815543792
46.90251700039263,-0.04974388494846321,0.29771497088224663,0.4786122656670444,0.5213877343413134
46.90745081875599,-0.07156342141162977,0.2986917311804535,0.4788323193441933,0.521167680664163
46.91238463711936,-0.05064336479455535,0.2940516607403556,0.4790133985778196,0.520986601430534
46.91731845548272,-0.07298303890433074,0.3047259770096259,0.47905103252146625,0.5209489674868898
46.92225227384609,-0.05194901317729176,0.3171022245336174,0.47879526987792026,0.5212047301304379
46.92718609220946,-0.07537986187135234,0.31903732402701035,0.4786769187370993,0.5213230812712605
46.93211991057282,-0.05472728396877073,0.3214804790372925,0.4789735196228584,0.5210264803855015
46.93705372893619,-0.07611331511151938,0.3265763150350525,0.47902265420991597,0.5209773457984458
46.941987547299554,-0.05604898068756469,0.32188137987765403,0.47898527899807464,0.5210147210102898
46.946921365662924,-0.07686136136420636,0.3188376096060727,0.4787100871058511,0.5212899129025164
46.95185518402629,-0.05630262304485281,0.31692633751133614,0.4786653322972571,0.5213346677111117
46.95678900238965,-0.07616853063239892,0.3110261525809474,0.47865949506641536,0.5213405049419562
46.96172282075302,-0.05544083835290745,0.3123268961659653,0.47855139684008663,0.5214486031682856
46.96665663911638,-0.0759181852658894,0.30542107884004893,0.4785795008966576,0.5214204991117161
46.97159045747975,-0.05648342871281369,0.2841498867951845,0.4784051050999749,0.5215948949084005
46.97652427584312,-0.07593307004732865,0.2801878335986772,0.4790395519645388,0.5209604480438367
46.98145809420648,-0.05644733170286378,0.2902428192250009,0.4788007577883709,0.5211992422200042
46.98639191256985,-0.07652179965481003,0.30124285424573805,0.47882971236209343,0.5211702876462817
46.99132573093321,-0.05573275557682593,0.31012605545900535,0.4788493712810729,0.5211506287273043
46.99625954929658,-0.07551180954206965,0.3097829375662663,0.4787801200962336,0.5212198799121449
47.00119336765995,-0.05389369196738526,0.30964190639657874,0.4788859391335689,0.5211140608748114
47.00612718602331,-0.07396066532759017,0.31433398583971583,0.4790893643574903,0.5209106356508912
47.01106100438668,-0.053660800072041735,0.2987923528665379,0.47898858330755156,0.5210114167008315
47.01599482275004,-0.07550199305184113,0.28610064460319007,0.47866648029251524,0.5213335197158693
47.02092864111341,-0.0562857053046436,0.28780238068590847,0.47861357269609056,0.5213864273122932
47.02586245947678,-0.07720367973766677,0.2887448189425206,0.4787675469619122,0.521232453046472
47.03079627784014,-0.057609958991398855,0.28420903737934466,0.47877229559730083,0.5212277044110842
47.03573009620351,-0.07923752733093621,0.29278260769714204,0.47902404653827335,0.5209759534701138
47.04066391456687,-0.05876705476782022,0.3025227219511271,0.47860193862879713,0.5213980613795905
47.04559773293024,-0.07991829531137126,0.2922201593402065,0.4789424469913189,0.5210575530170707
47.05053155129361,-0.05748501174309648,0.2801616573097601,0.47915527909574523,0.5208447209126461
47.05546536965697,-0.07983616816393449,0.2829942327368213,0.4790340420796669,0.5209659579287268
47.06039918802034,-0.05809277705814257,0.27624697277990057,0.4788798415828593,0.5211201584255373
47.0653330063837,-0.08096334681113397,0.27792885664381123,0.47877738736653563,0.5212226126418623
47.07026682474707,-0.059779800538576955,0.27993718886246804,0.4787231248423782,0.5212768751660211
47.07520064311044,-0.08151918599896385,0.27496664185046776,0.4789899939286986,0.5210100060797023
47.0801344614738,-0.05801919716727068,0.27252470296734616,0.47883174000332185,0.5211682600050804
47.08506827983717,-0.07859657625369948,0.27640627788812455,0.4787153045445733,0.5212846954638318
47.09000209820053,-0.056113637852535196,0.2648158525099282,0.47874041795659605,0.5212595820518086
47.0949359165639,-0.07665751827223538,0.24770897745020168,0.47863821831078324,0.5213617816976189
47.09986973492727,-0.05659101205283359,0.2296553282806043,0.4787233602390286,0.5212766397693727
47.10480355329063,-0.07911294515902918,0.2195383055912922,0.47821798218493966,0.5217820178234608
47.109737371654,-0.058732214896892,0.22523319988001067,0.4781827241544446,0.5218172758539555
47.11467119001736,-0.07949038963153743,0.2483253429044945,0.47781993813675444,0.5221800618716439
47.11960500838073,-0.05943814172883589,0.27454231537116525,0.4777666564423096,0.5222333435660887
47.1245388267441,-0.08005370929788334,0.28215758262211876,0.4778465234027398,0.5221534766056588
47.12947264510746,-0.059607127704918515,0.27563399295067015,0.47785942726283553,0.5221405727455651
47.13440646347083,-0.07948027794789417,0.25560141756476923,0.47795759449360764,0.5220424055147942
47.139340281834194,-0.05908722890795302,0.24048016671865416,0.4780783653244402,0.5219216346839627
47.144274100197556,-0.07805273337694116,0.246214103448077,0.4779445443190751,0.5220554556893311
47.149207918560926,-0.05894462223743167,0.2527938087140526,0.47800456734101227,0.5219954326673955
47.15414173692429,-0.0806805220289878,0.25785742106668985,0.4781101550004576,0.5218898450079538
47.15907555528766,-0.06419736704631707,0.2647082735635472,0.47818417530270396,0.5218158247057115
47.16400937365102,-0.08410603881318846,0.2711119857232875,0.4781100517593997,0.5218899482490182
47.16894319201439,-0.06617968467651883,0.2695970619790664,0.4782388819996962,0.5217611180087256
47.17387701037776,-0.07897203681761532,0.2618083258781217,0.4784910295467371,0.5215089704616853
47.17881082874112,-0.06237588061396404,0.2581137288365898,0.478495237290049,0.5215047627183723
47.18374464710449,-0.0797046475125922,0.2598977437942823,0.47866259434864533,0.5213374056597754
47.18867846546785,-0.06463590820350036,0.2566363577792645,0.47866186053648296,0.521338139471937
47.19361228383122,-0.07900753465173911,0.2491455150749465,0.47889897161327716,0.5211010283951414
47.19854610219459,-0.0628857829141189,0.2475853541301488,0.4788841173111424,0.521115882697277
47.20347992055795,-0.07927298692778517,0.25077065175816426,0.4786910012036428,0.5213089988047771
47.208413738921315,-0.06525633143271299,0.25283751821380834,0.47867076848866624,0.5213292315197541
47.21334755728468,-0.08388622151763359,0.26333721822162137,0.4786466008238235,0.5213533991845982
47.21828137564805,-0.06699481615520675,0.2767761229837543,0.478422752444456,0.5215772475639661
47.223215194011416,-0.08186595507845049,0.27021522364385503,0.47819469387392993,0.5218053061344928
47.22814901237478,-0.061444148922503515,0.27993157471562286,0.4780926832201003,0.5219073167883236
47.23308283073815,-0.07907945398150208,0.29401700571406353,0.47843454156250503,0.52156545844592
47.23801664910151,-0.061999682830263775,0.29917248432338495,0.47901070877431307,0.5209892912341129
47.24295046746488,-0.08195813632802242,0.29493853330485786,0.4790237705013811,0.5209762295070459
47.24788428582825,-0.06119493484529292,0.27078079108774633,0.4792393258779146,0.5207606741305081
47.25281810419161,-0.07642387326492323,0.2621922503926813,0.4792443473730978,0.5207556526353204
47.25775192255498,-0.05584340229183595,0.2632204200737458,0.4790098454454854,0.5209901545629294
47.26268574091834,-0.07402672098869682,0.24968945344350374,0.4788551308020557,0.5211448692063608
47.267619559281705,-0.06517904690672063,0.23347435931830776,0.47880144625084253,0.5211985537575758
47.272553377645075,-0.08044084832783806,0.23668981683787071,0.478810910769536,0.5211890892388833
47.27748719600844,-0.06158080151228274,0.236929479925079,0.47890104751302615,0.5210989524953944
47.282421014371806,-0.07350232696068008,0.24051666199309402,0.4787637974145556,0.5212362025938662
47.28735483273517,-0.06854569239350554,0.23851062503045045,0.47855284272496973,0.5214471572834524
47.29228865109854,-0.08125038077586205,0.2417381563776978,0.4786096906792344,0.5213903093291884
47.29722246946191,-0.0708096118517246,0.2382001172503726,0.47862617800195684,0.5213738220064664
47.30215628782527,-0.07641737288555542,0.2440237021604213,0.4785816353221731,0.5214183646862509
47.30709010618864,-0.06877805591012513,0.24175461788881505,0.478819630098951,0.5211803699094737
47.312023924552,-0.07652133924293851,0.24501291437797776,0.47872647234691085,0.521273527661513
47.31695774291537,-0.07133460172550446,0.24776044002875866,0.4789862002257502,0.5210137997826719
47.32189156127874,-0.07751177434608404,0.24741035356544663,0.4786211321428513,0.5213788678655701
47.3268253796421,-0.06452164179197899,0.2527019739338347,0.4787000906811842,0.5212999093272355
47.331759198005464,-0.07903835160233086,0.256824822774893,0.47851556332181544,0.5214844366866058
47.33669301636883,-0.067471468579729,0.25657748326815955,0.4781176503767678,0.5218823496316569
47.341626834732196,-0.07217700443394671,0.26519947377886555,0.47804370027599785,0.5219562997324304
47.346560653095565,-0.06144196761145443,0.2727181122075216,0.47781969487922976,0.5221803051292031
47.35149447145893,-0.07667143680381056,0.2661231230551923,0.47751925431545095,0.5224807456929845
47.3564282898223,-0.06523523802022597,0.26438136763342823,0.47782688111078686,0.5221731188976516
47.36136210818566,-0.07562612520515678,0.2631362916717242,0.477599727336138,0.522400272672303
47.36629592654903,-0.0615006893088515,0.25857685997839064,0.47768450714390837,0.5223154928645343
47.3712297449124,-0.07727191359529399,0.258103796413123,0.47749726248328117,0.5225027375251626
47.37616356327576,-0.06651233872722323,0.26747848489589593,0.4773951305035352,0.5226048695049103
47.38109738163913,-0.07723141514765353,0.2752561710124185,0.4773225503039045,0.5226774497045416
47.38603120000249,-0.051869896242253,0.2862924692878033,0.477721675428794,0.5222783245796516
47.39096501836586,-0.07031922282580381,0.2948492919176421,0.4777356679149334,0.5222643320935115
47.39589883672922,-0.06681869246422274,0.2977922101941781,0.4774854613687643,0.5225145386396813
47.400832655092586,-0.0804767232811596,0.30996643825893294,0.4774609278794441,0.5225390721290004
47.405766473455955,-0.055615931372509975,0.3225639990484448,0.4778258927409862,0.5221741072674577
47.41070029181932,-0.07471708619407919,0.31623892762603384,0.47779027591192735,0.5222097240965142
47.41563411018269,-0.05858166477409145,0.3053238222056581,0.47742136986247047,0.5225786301459714
47.420567928546056,-0.07103115477358304,0.3005995644077814,0.47757135625722624,0.522428643751218
47.42550174690942,-0.059837059253170996,0.2990977401083699,0.47758068576999696,0.5224193142384492
47.43043556527279,-0.07736979359212033,0.30973739315035387,0.477681753633717,0.5223182463747298
47.43536938363615,-0.05986536100798567,0.3113567402769046,0.4777188953949576,0.5222811046134903
47.44030320199952,-0.07385150722608905,0.30066326248633446,0.47783723389469723,0.5221627661137528
47.44523702036289,-0.055388322389805324,0.28822759447005325,0.47738820799950754,0.5226117920089459
47.45017083872625,-0.07196073264082029,0.2958428597597145,0.4773042832579717,0.5226957167504834
47.45510465708962,-0.06602400204128131,0.2885113080902931,0.4771858192100267,0.5228141807984309
47.460038475452976,-0.0713885411175891,0.28747001038490255,0.47733174835080433,0.522668251657655
47.464972293816345,-0.06467884064337087,0.2884496397135872,0.47735948568539494,0.5226405143230657
47.469906112179714,-0.07299737275591689,0.28589250678460887,0.47732067887827484,0.5226793211301878
47.47483993054308,-0.07096844877299525,0.28448235914242864,0.4772613215880945,0.5227386784203689
47.479773748906446,-0.07235339549682784,0.2726971733174243,0.4771882205853991,0.5228117794230639
47.48470756726981,-0.0715275365813248,0.274167977446287,0.47726674108274336,0.5227332589257212
47.48964138563318,-0.0732260110577463,0.28002902158183984,0.4774962550774745,0.5225037449309913
47.49457520399655,-0.0692007703528734,0.27364936584205124,0.47754857926890354,0.5224514207395636
47.49950902235991,-0.07464824239685602,0.2570933031213073,0.4776175670972013,0.5223824329112671
47.50444284072328,-0.07021977588497799,0.25389899546012573,0.47768801342183265,0.5223119865866365
47.50937665908664,-0.07189563584546282,0.2505130383797011,0.47775306241082904,0.5222469375976414
47.51431047745001,-0.06397610042276645,0.2595304241868599,0.4777472775507768,0.5222527224576955
47.51924429581338,-0.07668722758133882,0.26906985539763995,0.477386886573516,0.5226131134349573
47.524178114176735,-0.0682636862143295,0.273741790927129,0.47743563069008943,0.5225643693183836
47.529111932540104,-0.07126930913309594,0.28551113789444943,0.47729368787327564,0.5227063121351979
47.534045750903466,-0.0629485630359127,0.296349316706172,0.47721425257679173,0.5227857474316837
47.538979569266836,-0.07274969749490805,0.28800684932878345,0.4770108123161389,0.5229891876923385
47.543913387630205,-0.07572426170493368,0.28473614921155543,0.4769584971581204,0.523041502850358
47.54884720599357,-0.07249762227621454,0.2843727287276728,0.4766490690946881,0.5233509309137928
47.55378102435694,-0.06694343007026343,0.2724335806323626,0.4765219353112235,0.5234780646972591
47.5587148427203,-0.07335092064371439,0.26993297556963236,0.4767558893441061,0.5232441106643799
47.56364866108367,-0.07224386724077653,0.26302903308265074,0.4767564285663329,0.5232435714421555
47.56858247944704,-0.07326971196487275,0.24702075015058664,0.4767682609827966,0.5232317390256932
47.5735162978104,-0.06864991437128398,0.231149551847305,0.4764006753102132,0.5235993246982771
47.57845011617377,-0.07351210214477966,0.2416516143003296,0.47665844792876116,0.523341552079731
47.583383934537125,-0.07945886214267883,0.2571420098572009,0.47683333376721504,0.5231666662412795
47.588317752900494,-0.07327404519073699,0.27100615857697297,0.47700035457977646,0.5229996454287192
47.59325157126386,-0.07128294472963019,0.28333960999150093,0.4772607630360316,0.5227392369724619
47.598185389627226,-0.07295603524284394,0.28127463947090514,0.4772678534962027,0.5227321465122897
47.603119207990595,-0.0841954003973606,0.2778671509443069,0.47731248838617707,0.5226875116223143
47.60805302635396,-0.0802586532338824,0.26955811986817735,0.47751276688354255,0.5224872331249494
47.61298684471733,-0.08047261157169273,0.25228644494513913,0.47774195967340416,0.5222580403350873
47.617920663080696,-0.07710816710035057,0.2576533627973238,0.4776053605508356,0.5223946394576554
47.62285448144406,-0.08062020212553232,0.2741365897380244,0.4775594189043308,0.5224405811041603
47.62778829980743,-0.07863836321042696,0.2888276399470355,0.47763528029255675,0.5223647197159359
47.63272211817079,-0.07770789736526441,0.3028367120834635,0.4774064624892374,0.5225935375192564
47.63765593653416,-0.08650027445357893,0.3099358243716728,0.4777231971917895,0.5222768028167059
47.64258975489753,-0.08165014391800975,0.3144293453693524,0.47766858057150996,0.522331419436988
47.647523573260884,-0.0754339312305337,0.29734770278698847,0.47792706615986835,0.5220729338486328
47.65245739162425,-0.07787253360222093,0.2776063019504152,0.47841171525751086,0.5215882847509924
47.657391209987615,-0.0828811575515828,0.26969487826181704,0.47862637585294815,0.5213736241555595
47.662325028350985,-0.08104183435890747,0.2626116276948842,0.4786054641927396,0.5213945358157722
47.66725884671435,-0.0871056097143898,0.269096590612,0.4785068525956779,0.5214931474128374
47.672192665077716,-0.08177187724113204,0.2703872466515193,0.4788382559568315,0.5211617440516857
47.677126483441086,-0.07869494530113638,0.26716070153600485,0.47896707239688074,0.5210329276116346
47.68206030180445,-0.07526837981153908,0.25735492494269896,0.47930798303710576,0.520692016971409
47.68699412016782,-0.07968707051045074,0.24795818981015175,0.47936827648057184,0.5206317235279418
47.69192793853118,-0.07866315957575365,0.2302923268044153,0.47930734703515454,0.5206926529733577
47.69686175689455,-0.08749843542094878,0.21931154623395357,0.479352763563033,0.52064723644548
47.70179557525792,-0.08129228354111766,0.22827680529633265,0.47976720016150515,0.5202327998470085
47.70672939362128,-0.08645896585841271,0.23858729444931304,0.4798591169227136,0.5201408830857993
47.71166321198464,-0.07893289237113695,0.24590599973378868,0.47966132021417474,0.5203386797943396
47.716597030348005,-0.07695126793753991,0.25196222080903546,0.479668355583019,0.5203316444254956
47.721530848711375,-0.07306500014364418,0.2417006812957243,0.4799654434793474,0.5200345565291686
47.726464667074744,-0.08333255274664446,0.23063423195129443,0.47974198684337865,0.5202580131651386
47.731398485438106,-0.08582625971333008,0.21833457842211146,0.4793482276576216,0.5206517723508964
47.736332303801476,-0.08989612960309695,0.21090179611893756,0.4794139696192367,0.520586030389283
47.74126612216484,-0.08550162331318091,0.20924459329233827,0.47964972430515135,0.5203502757033699
47.74619994052821,-0.08902616596978616,0.21277057984617576,0.47962601039832026,0.5203739896101989
47.75113375889158,-0.08380460809663949,0.2205480602638942,0.47940342804334607,0.5205965719651685
47.75606757725494,-0.08495270598977969,0.23245233338928678,0.47920510837145064,0.520794891637059
47.76100139561831,-0.07897969964613814,0.23505769205128246,0.47945558626055634,0.5205444137479536
47.76593521398167,-0.0814429403919135,0.22519144379935774,0.47918039135847046,0.5208196086500404
47.77086903234504,-0.07470388198166607,0.2277875208821036,0.4791678469743008,0.5208321530342113
47.7758028507084,-0.08136022139130876,0.22804852522198849,0.4792669610964454,0.520733038912068
47.780736669071764,-0.0783728471473592,0.23221074549425705,0.4791867714777801,0.5208132285307336
47.785670487435134,-0.08246983897291116,0.23683000085407027,0.4791964905332709,0.5208035094752439
47.790604305798496,-0.07675819704575541,0.24136540080564658,0.4790782236314099,0.5209217763771058
47.795538124161865,-0.08602031861596177,0.24092351268524864,0.47878478992062734,0.5212152100878892
47.800471942525235,-0.08336662949221056,0.2389146407544435,0.47851116423152024,0.521488835776996
47.8054057608886,-0.08896107103930147,0.24350753797040015,0.47821484686824123,0.5217851531402764
47.810339579251966,-0.0833014434758836,0.25181196828035946,0.47814577368585615,0.5218542263226602
47.81527339761533,-0.08654264427697164,0.25301145179983137,0.47848242390572165,0.5215175761027941
47.8202072159787,-0.08143888373638329,0.26323302287564276,0.4784965960222076,0.5215034039863073
47.82514103434207,-0.08498642947809247,0.28802762075879224,0.47831159459413924,0.5216884054143746
47.83007485270543,-0.07471783291464372,0.2988654593259174,0.4781959943986807,0.5218040056098331
47.83500867106879,-0.08088859472669573,0.29838489636198084,0.47828323874674566,0.5217167612617718
47.839942489432154,-0.07610408822031452,0.2896947462849774,0.4782743938751729,0.521725606133348
47.84487630779552,-0.08331125733238856,0.2857195996946663,0.47810764194762173,0.5218923580609031
47.84981012615889,-0.07410545085020695,0.26937209601682505,0.4780686531304363,0.5219313468780922
47.854743944522255,-0.07928174927158654,0.26000166511301576,0.47782313429204876,0.5221768657164805
47.859677762885624,-0.07637166987736146,0.26428565298245255,0.4778540500190758,0.5221459499894577
47.86461158124899,-0.08270552826106416,0.2664219718266294,0.4779850225187882,0.5220149774897459
47.869545399612356,-0.076104237864317,0.27715760351487106,0.4780249146964528,0.5219750853120829
47.874479217975725,-0.08112284928703418,0.2754955277888634,0.4779864597712443,0.5220135402372923
47.87941303633909,-0.07769140915269364,0.26578389888156545,0.4780787282986141,0.5219212717099241
47.88434685470246,-0.08168568974679186,0.2596103211096078,0.4781154038013581,0.5218845962071793
47.88928067306582,-0.07691302257485405,0.2759944740741427,0.4777711358848354,0.5222288641237006
47.89421449142919,-0.0804693384687854,0.27724725602778916,0.47802719207567385,0.5219728079328619
47.89914830979255,-0.07638226468215605,0.2637501074099376,0.4779200229782007,0.522079977030335
47.90408212815591,-0.08089740254642354,0.2589671513922067,0.47758405169268753,0.522415948315847
47.90901594651928,-0.07684884655999945,0.2513569584951644,0.4779846535337212,0.5220153464748103
47.913949764882645,-0.08262612495905715,0.24455013906701248,0.47778459155402847,0.5222154084545021
47.918883583246014,-0.07952971108805426,0.24024941367814634,0.4777158758661544,0.5222841241423788
47.923817401609384,-0.08509759512324928,0.24358967820957467,0.47788571195976975,0.522114288048765
47.928751219972746,-0.08054836825112903,0.25976685375636127,0.47777406865000943,0.5222259313585274
47.933685038336115,-0.08534396020764431,0.26528260535582776,0.4776042265112249,0.5223957734973123
47.93861885669948,-0.08302686207019423,0.26698703672470353,0.4779337129744973,0.5220662870340421
47.94355267506285,-0.0875823427196587,0.26868777023614254,0.47813133657674084,0.5218686634318012
47.948486493426216,-0.08365809790942556,0.260041750081151,0.47816271577197705,0.5218372842365676
47.95342031178958,-0.08760476823953404,0.25642932660348355,0.4781104930088476,0.5218895069996986
47.95835413015295,-0.08319314629393933,0.271443337979011,0.47754158343242453,0.5224584165761239
47.9632879485163,-0.08699574679799958,0.2824804111509608,0.47775706002427404,0.5222429399842747
47.96822176687967,-0.08358851814122456,0.29577642688554173,0.47806960348300864,0.5219303965255423
47.97315558524304,-0.08745096234937569,0.2977959487566226,0.4780397765349451,0.521960223473607
47.978089403606404,-0.08434031601835029,0.29159975742645683,0.4779140582661661,0.5220859417423863
47.98302322196977,-0.08805134409602325,0.2889637420381478,0.4779341727108807,0.5220658272976714
47.987957040333136,-0.08444179253090242,0.29183973656666284,0.47809110640639024,0.5219088936021624
47.992890858696505,-0.08696664269747924,0.29495250152518965,0.47810330224363456,0.5218966977649201
47.997824677059874,-0.08314014552745994,0.2928329441779399,0.47782161596022626,0.5221783840483298
48.00275849542324,-0.08613929863870945,0.2798278724863716,0.47761007280618545,0.5223899272023718
48.007692313786606,-0.08251898404291208,0.2820765740973633,0.47769604729717374,0.5223039527113847
48.01262613214997,-0.08767442245842934,0.2827969145189093,0.47788635646315647,0.522113643545404
48.01755995051334,-0.08522778066887367,0.277325759634233,0.47784628304390236,0.5221537169646588
48.02249376887671,-0.08920727297370215,0.2760013102769583,0.47805928826550803,0.5219407117430529
48.02742758724006,-0.0863031349032101,0.2773659505941937,0.4782086854623837,0.5217913145461774
48.03236140560343,-0.08958731376035076,0.26529742531002076,0.4783750126015818,0.5216249874069808
48.037295223966794,-0.08630519064971107,0.25176209202363103,0.47833157155117534,0.5216684284573888
48.04222904233016,-0.09014285892291764,0.2452030778670445,0.4786245660075182,0.5213754340010469
48.04716286069353,-0.08585480589246762,0.24563861770240464,0.47826549920040856,0.5217345008081584
48.052096679056895,-0.08867539101003745,0.258499719701233,0.47867419787480636,0.5213258021337626
48.057030497420264,-0.08619444093663792,0.27080086806743453,0.4786426103838614,0.5213573896247102
48.06196431578363,-0.08818382952341794,0.26934752010116825,0.4788206616961384,0.5211793383124359
48.066898134146996,-0.08556653118645118,0.26965355773461,0.47904630115410457,0.5209536988544712
48.071831952510365,-0.08792625398225208,0.280104324486196,0.47871159536858443,0.5212884046399919
48.07676577087373,-0.08413218665216673,0.2794641199628593,0.47885614209880595,0.5211438579097727
48.0816995892371,-0.08691659579735588,0.2703505721762545,0.478831040048157,0.5211689599604235
48.08663340760045,-0.08222473749924779,0.28072766332830384,0.4785830132684131,0.5214169867401701
48.09156722596382,-0.08339513575037945,0.2907338040177245,0.4784892440347587,0.5215107559738221
48.09650104432719,-0.07832508850082195,0.2941597759785295,0.4782988023987217,0.5217011976098571
48.10143486269055,-0.08019526277166557,0.2924035241458792,0.47795816147679937,0.5220418385317782
48.10636868105392,-0.0742096146016933,0.2755138922350101,0.4780761801381873,0.5219238198703897
48.111302499417285,-0.07696150497226398,0.2661030233311739,0.4780168643252103,0.5219831356833669
48.116236317780654,-0.0731180589277689,0.2584930154877455,0.4780536688150883,0.5219463311934871
48.12117013614402,-0.07765891513425272,0.25067505973771287,0.47781718335398454,0.5221828166545908
48.126103954507386,-0.07563266288474782,0.24217272770792495,0.47802952775555285,0.5219704722530237
48.131037772870755,-0.07995777762657653,0.24393059643799084,0.47829981349652095,0.521700186512057
48.13597159123412,-0.07563240016812865,0.24219140412876225,0.47851981709306785,0.5214801829155113
48.14090540959749,-0.07950580237164771,0.24794033332878115,0.47853486648439164,0.5214651335241888
48.145839227960856,-0.0756578626217488,0.2698919331065609,0.47840657944777376,0.5215934205608103
48.15077304632421,-0.0805873074538928,0.29019938512733756,0.4786352355242541,0.5213647644843311
48.15570686468758,-0.07264983960066516,0.29207790601343325,0.47851018167642406,0.5214898183321657
48.16064068305094,-0.07673522899383893,0.28749245819759567,0.47868959518322646,0.5213104048253667
48.16557450141431,-0.06830673105688527,0.2807650550292151,0.4787821454894672,0.5212178545191292
48.17050831977768,-0.07003994549160579,0.27991829755072056,0.47891532568636547,0.5210846743222345
48.175442138141044,-0.06352037713364089,0.27824840498884945,0.47900267138775837,0.5209973286208406
48.18037595650441,-0.07030979015278058,0.2866061692146248,0.4790386268013508,0.5209613732072476
48.185309774867775,-0.06885593272743548,0.282115214662826,0.47905002059395735,0.52094997941464
48.190243593231145,-0.07379612255400687,0.2844047883671592,0.47904859849844855,0.5209514015101481
48.195177411594514,-0.06985907645125783,0.2918027772423609,0.479021004096556,0.5209789959120398
48.200111229957876,-0.07532191071006919,0.28723553467105384,0.47886480772133544,0.5211351922872611
48.205045048321246,-0.0712839143537024,0.2755561185154559,0.4788552935046152,0.5211447065039816
48.20997886668461,-0.07769338370169455,0.2693023279426361,0.4789554881301875,0.5210445118784102
48.21491268504797,-0.07248022702471833,0.2581012963142639,0.47872956651574855,0.5212704334928492
48.21984650341134,-0.07140879047267286,0.25114540313179856,0.4786321288080637,0.5213678712005355
48.2247803217747,-0.06845317748512988,0.25886040800441845,0.47895167976176195,0.5210483202468379
48.22971414013807,-0.07699567146510936,0.2610363763199878,0.47916470659612725,0.5208352934124737
48.234647958501434,-0.06945903268979221,0.25736016409446705,0.47945215390415497,0.5205478461044472
48.2395817768648,-0.07085055122754468,0.25485802759895826,0.4793443032918706,0.5206556967167328
48.24451559522817,-0.06424777806940443,0.2561911370670525,0.47925393610783046,0.5207460639007725
48.249449413591535,-0.07232267287463821,0.25292912082953584,0.4791911169477696,0.5208088830608285
48.254383231954904,-0.06581160295654455,0.25626735270030404,0.4790719854371347,0.5209280145714589
48.259317050318266,-0.07343098849444324,0.26130411567492295,0.47918236923268964,0.5208176307759025
48.264250868681636,-0.07153331071946485,0.2643810711739009,0.47921887771483007,0.5207811222937636
48.269184687045005,-0.07505113754552224,0.25845268817122435,0.4795832689265906,0.5204167310820046
48.27411850540837,-0.06706820611721047,0.2508178374375735,0.4795294423243605,0.5204705576842358
48.27905232377173,-0.07361149863873415,0.24194857102059456,0.4798250217430172,0.5201749782655802
48.28398614213509,-0.07642133367436506,0.2437847239683883,0.4799258925297785,0.5200741074788204
48.28891996049846,-0.07679592787104868,0.2553610409898862,0.4802981968930795,0.5197018031155197
48.29385377886183,-0.07632897032313118,0.2632354954807217,0.48024103333817814,0.5197589666704223
48.29878759722519,-0.08028330304760267,0.2606122837602071,0.4803693505256901,0.51963064948291
48.30372141558856,-0.08390678182478771,0.2528685026610724,0.48028477241861617,0.5197152275899845
48.308655233951924,-0.08428918892000845,0.25145984077484096,0.48024643563248065,0.5197535643761206
48.313589052315294,-0.07878954089435351,0.2554196199244303,0.48001930496163764,0.5199806950469628
48.31852287067866,-0.07663849701067763,0.26056883598543157,0.479846440780765,0.5201535592278337
48.323456689042025,-0.07708300528372716,0.2646850593364023,0.4797017149493074,0.5202982850592902
48.328390507405395,-0.0723570040614241,0.26656403091648384,0.4796828195261713,0.5203171804824255
48.33332432576876,-0.07787964124019191,0.274949075525775,0.47987144483119193,0.5201285551774066
48.33825814413212,-0.08045438257789224,0.27979623716533164,0.4798716288365739,0.5201283711720288
48.34319196249549,-0.0854107465726357,0.28046946982100573,0.4800334452211848,0.5199665547874215
48.34812578085885,-0.08114038122582704,0.2739113438998349,0.47999323188237997,0.5200067681262309
48.35305959922222,-0.07303963112806257,0.2742239220673305,0.47989931658697244,0.5201006834216402
48.35799341758558,-0.07462162591097216,0.27189376615517874,0.47977086715197564,0.520229132856641
48.36292723594895,-0.07050083954847373,0.2703666363537338,0.4798172081193993,0.5201827918892191
48.36786105431232,-0.0759828790587329,0.26445950916446653,0.4799283990491526,0.5200716009594673
48.372794872675684,-0.06766441270502865,0.2632826381970536,0.4795699149102902,0.520430085098331
48.37772869103905,-0.07418518338002004,0.2715190490406974,0.47932841829665046,0.5206715817119728
48.382662509402415,-0.06863729069146535,0.2714374162436913,0.47912037542183045,0.5208796245867932
48.387596327765785,-0.0762122189369183,0.2598159554653224,0.4789253828114414,0.5210746171971804
48.392530146129154,-0.06614391005182427,0.25550289532208537,0.47882124927081926,0.5211787507378027
48.397463964492516,-0.06767911198409732,0.26681326277388523,0.4789015349432804,0.5210984650653421
48.40239778285588,-0.06818756040005344,0.27804019167239646,0.4790160347405611,0.5209839652680599
48.40733160121924,-0.0754590207358672,0.27832018922571505,0.4793359530132524,0.5206640469953676
48.41226541958261,-0.06442582929877406,0.2770732862842589,0.4792979462535497,0.5207020537550683
48.41719923794598,-0.07147874361303853,0.2803695030931489,0.47940030916555804,0.5205996908430617
48.42213305630934,-0.06399308280426619,0.27856870926973726,0.479487444240117,0.520512555768505
48.42706687467271,-0.0759109602004991,0.2851765298504882,0.4791026572879338,0.52089734272069
48.43200069303607,-0.06410298411316946,0.29968889214130506,0.478911399657225,0.5210886003513993
48.43693451139944,-0.06855183663252386,0.31846794611544327,0.4791404197840282,0.5208595802245973
48.44186832976281,-0.06569413220408578,0.3309363287027935,0.4790700701094756,0.520929929899153
48.446802148126174,-0.0736343754026395,0.3182324598747195,0.47845864401415655,0.5215413559944746
48.451735966489544,-0.0715344896509182,0.31262506961722086,0.4784831682453899,0.5215168317632434
48.456669784852906,-0.07235600234631627,0.3156884685313875,0.4783408530556306,0.521659146953005
48.461603603216275,-0.07419399739893376,0.3103691915261387,0.4784794299937836,0.5215205700148531
48.46653742157964,-0.06949588085683923,0.3060858832433929,0.47870231496710874,0.5212976850415301
48.471471239943,-0.07116833201011867,0.29393078423896374,0.4786424996998826,0.5213575003087576
48.47640505830637,-0.07428792462019305,0.29745236415365245,0.4785972105752993,0.5214027894333414
48.48133887666973,-0.0711244614578058,0.3017403093304429,0.47856929575418333,0.5214307042544571
48.4862726950331,-0.07224775773050696,0.31161683197239404,0.47897565219486504,0.521024347813777
48.49120651339647,-0.07291362514146602,0.31683982727097243,0.47925484048840916,0.5207451595202344
48.49614033175983,-0.06951184170767508,0.3070642278647944,0.47951090007166547,0.520489099936979
48.5010741501232,-0.07341762318071823,0.2935784047074594,0.47980535490344906,0.5201946451051969
48.506007968486564,-0.07113744512872504,0.28088568190329855,0.47960951261177703,0.5203904873968697
48.51094178684993,-0.06916776345365973,0.26802648311971017,0.47920565272142857,0.5207943472872195
48.5158756052133,-0.07113570459972302,0.2644996754904879,0.4791216947460912,0.5208783052625585
48.520809423576665,-0.06786300110269933,0.2652931271769829,0.4792561690994189,0.5207438309092315
48.525743241940035,-0.07116652363855319,0.27472444540731816,0.4792167975941922,0.5207832024144581
48.53067706030339,-0.06639402740757172,0.26982369450563853,0.47926253144950104,0.5207374685591506
48.53561087866676,-0.06993617058647765,0.2611630882014563,0.47968797094667387,0.5203120290619793
48.54054469703013,-0.07164656027347555,0.27295069459652943,0.48009877345371005,0.5199012265549445
48.54547851539349,-0.07388017845403691,0.28336095630364605,0.4799125765491792,0.5200874234594769
48.55041233375686,-0.0650430923425068,0.30331104677364673,0.4800122081412874,0.5199877918673714
48.55534615212022,-0.07122858713947264,0.3229632559834152,0.48036396624629224,0.5196360337623683
48.56027997048359,-0.06577931048954326,0.3148604478599777,0.4804095251800977,0.5195904748285662
48.56521378884696,-0.07332039984355246,0.2924700419918803,0.4803648164904149,0.519635183518251
48.57014760721032,-0.06534737326182764,0.26324847206068386,0.4803838228506494,0.5196161771580176
48.57508142557369,-0.0737364047590059,0.25332007895756525,0.4806747828616883,0.5193252171469798
48.580015243937055,-0.061587479732146407,0.2585570245427163,0.48070504711450196,0.5192949528941678
48.584949062300424,-0.0712124810265174,0.26697852123562316,0.4805670648596751,0.5194329351489972
48.589882880663794,-0.06282522402006724,0.26741761717208506,0.48051933955513404,0.5194806604535382
48.59481669902715,-0.07099243432339625,0.27276742185694053,0.4803525206447016,0.5196474793639685
48.59975051739052,-0.06145422750311087,0.27177353490207723,0.48052750661452714,0.5194724933941414
48.60468433575388,-0.07057775982343731,0.2694871602141967,0.4803670415838588,0.5196329584248098
48.60961815411725,-0.05788256057854992,0.27631424043731473,0.4800271268000752,0.5199728732085938
48.61455197248062,-0.07057649072235604,0.2939058778461775,0.4799276898162579,0.5200723101924098
48.61948579084398,-0.056650176481234694,0.28568351377061313,0.4799456237679214,0.5200543762407466
48.62441960920735,-0.07645817577553454,0.28630645070558297,0.47994038802336214,0.5200596119853063
48.62935342757071,-0.05717158152900594,0.2935098523950762,0.4798808259967452,0.5201191740119249
48.63428724593408,-0.07128565007815724,0.28122976171858616,0.4802879708399128,0.5197120291687588
48.63922106429745,-0.05871849126238653,0.2775627552507268,0.4809547617392995,0.5190452382693735
48.644154882660814,-0.0714449220455565,0.2710689903177416,0.4809276840470558,0.5190723159616205
48.64908870102418,-0.05738520421759847,0.27415572473695066,0.480900587952252,0.5190994120564268
48.65402251938754,-0.07408747362055448,0.27689115736830083,0.48081876353030656,0.5191812364783751
48.65895633775091,-0.05979673749956416,0.27109416371711853,0.481120790038227,0.5188792099704591
48.66389015611428,-0.06904481878578526,0.263094925417702,0.48095884449601445,0.5190411555126756
48.66882397447764,-0.05419498784880254,0.2603470308561675,0.480860418440259,0.5191395815684348
48.67375779284101,-0.06591298502537003,0.2689980975974688,0.4806441628205335,0.5193558371881604
48.67869161120437,-0.05991423291632829,0.2662926738222883,0.4812671731443776,0.5187328268643145
48.68362542956774,-0.07642111881386698,0.2646053151802654,0.481320079432292,0.5186799205763996
48.68855924793111,-0.06623202454861787,0.2712058857477894,0.4813282309078864,0.5186717691008043
48.69349306629447,-0.07075492356048858,0.27900263872297376,0.4814813111182171,0.5185186888904717
48.69842688465784,-0.05698508356376542,0.2921145477818933,0.4813234783607589,0.5186765216479313
48.703360703021204,-0.06395318534769762,0.2982879969382115,0.48130320073563465,0.5186967992730556
48.70829452138457,-0.05938845741980571,0.2910436535381302,0.4812189741011633,0.5187810259075276
48.71322833974794,-0.07524711266710157,0.28912544997454764,0.481195779380011,0.5188042206286807
48.7181621581113,-0.06780052996168119,0.2859789163564265,0.48136417764374884,0.518635822364944
48.72309597647467,-0.07195520230620944,0.27302034032199646,0.48132909357991216,0.5186709064287808
48.72802979483803,-0.06917926898353338,0.25601406152450845,0.48136373121489656,0.5186362687937978
48.7329636132014,-0.07886747589702252,0.2423738945488616,0.48159650569782797,0.5184034943108677
48.73789743156477,-0.07140290981844723,0.23173919840026053,0.48182885003513165,0.5181711499735652
48.74283124992813,-0.0762358580961936,0.23545439641968874,0.48196603508377683,0.5180339649249219
48.7477650682915,-0.06517864938999356,0.24881022734944377,0.4820014532115666,0.5179985467971275
48.75269888665486,-0.07055730845016561,0.2722130710724289,0.4821140690231131,0.517885930985577
48.75763270501823,-0.05880229084794815,0.2870342801344683,0.4820561479345455,0.5179438520741414
48.7625665233816,-0.07005952324750604,0.29304916634946027,0.48205505934123266,0.5179449406674554
48.76750034174496,-0.054033093627542425,0.29807037012176907,0.4819514931810478,0.5180485068276413
48.77243416010833,-0.06701436496220067,0.2926661889209775,0.4816367272684382,0.5183632727402521
48.777367978471695,-0.05941712704959376,0.2875524948411585,0.4816754338538028,0.5183245661548883
48.78230179683506,-0.07161277808178779,0.28120187621740184,0.48183617112845384,0.5181638288802383
48.787235615198426,-0.06122540827692677,0.2814208317562404,0.4820047606355468,0.5179952393731454
48.79216943356179,-0.06796012962097889,0.2984843448031906,0.48188718028187943,0.518112819726814
48.79710325192516,-0.05525856845761503,0.3059084106276931,0.48191629940415004,0.5180837006045435
48.80203707028852,-0.06887907023980971,0.3076248571480247,0.4820462446411776,0.5179537553675165
48.80697088865189,-0.06387660828976763,0.3028384112204776,0.4820530032051121,0.517946996803583
48.81190470701525,-0.07298441305413421,0.2957395242744722,0.4820987312093045,0.5179012687993891
48.81683852537862,-0.05886293237039368,0.2930906928884837,0.48197742619782746,0.5180225738108653
48.82177234374199,-0.07158521412413184,0.2861695725443009,0.48190333086536796,0.5180966691433245
48.82670616210535,-0.05820205695702724,0.27457124028470625,0.4820365128732421,0.517963487135449
48.83163998046872,-0.06959817500114954,0.25869591117625385,0.48204618427213675,0.5179538157365556
48.836573798832084,-0.05710496568043753,0.250964093251186,0.48197687953288054,0.5180231204758151
48.841507617195454,-0.07046040449591434,0.24575948448774868,0.4816359868476507,0.518364013161048
48.846441435558816,-0.05727866141292621,0.23167142847590086,0.48154434011748326,0.5184556598912198
48.85137525392218,-0.06587052173067628,0.22558647758340766,0.4817498879070192,0.5182501121016865
48.85630907228555,-0.05450803012828595,0.22188936161689132,0.48196229418492365,0.5180377058237844
48.86124289064891,-0.06589618652924291,0.22528625701259677,0.4815260205854715,0.5184739794232395
48.86617670901228,-0.051791665352032966,0.22521296298051435,0.4813870002983221,0.5186129997103895
48.87111052737565,-0.061970250251306015,0.22435531251354543,0.48125576819210436,0.5187442318166088
48.87604434573901,-0.04748653943832986,0.23601203332119572,0.4812882329425673,0.5187117670661475
48.88097816410238,-0.06076421616448863,0.2554018938716227,0.4811464060945459,0.5188535939141687
48.88591198246574,-0.0493789618286622,0.26120532056470563,0.48120327763532755,0.5187967223733868
48.89084580082911,-0.060207316317416056,0.25360560826651257,0.4812786642965456,0.5187213357121673
48.89577961919248,-0.049287191242090474,0.25817255953494955,0.4812691856196569,0.5187308143890559
48.900713437555844,-0.06317632809162244,0.263573463200933,0.4807045879471839,0.5192954120615285
48.905647255919206,-0.05175600973362556,0.2783092647993504,0.4803812964009697,0.5196187036077409
48.91058107428257,-0.06538211368018397,0.29908228697483413,0.4806895117228171,0.5193104882858913
48.91551489264594,-0.05379184169050178,0.2979400136398882,0.48077659455193855,0.5192234054567696
48.92044871100931,-0.06620122965537976,0.2930852488995905,0.4807443645663286,0.5192556354423825
48.92538252937267,-0.052091246048691614,0.287015885203486,0.4803856880835202,0.5196143119251927
48.93031634773604,-0.06426709657618819,0.29220294903129806,0.4802548867158704,0.5197451132928438
48.9352501660994,-0.052435205390020334,0.31333324957245556,0.4801204178854413,0.5198795821232737
48.94018398446277,-0.06422940135527341,0.3222426590758966,0.47969604116772335,0.520303958840994
48.94511780282614,-0.05109087699658395,0.32111568440491917,0.479622704488571,0.5203772955201488
48.9500516211895,-0.06284662809611077,0.32389937371093874,0.4796752048513194,0.5203247951574022
48.95498543955287,-0.04968518718994913,0.32673659583450193,0.47967645294253797,0.520323547066186
48.95991925791623,-0.06226952247658971,0.3126149846843465,0.47952750180236975,0.5204724982063555
48.9648530762796,-0.04781361764566577,0.2941978443568132,0.4799984564108622,0.5200015435978641
48.969786894642965,-0.06189899672088679,0.2807278900995035,0.47985826813197485,0.5201417318767532
48.97472071300633,-0.048969018374380884,0.27409164322341706,0.4798921092531591,0.5201078907555697
48.9796545313697,-0.0618018594437401,0.27217377420439137,0.4797996757408306,0.5202003242678985
48.98458834973306,-0.04856648771755138,0.27732132632925305,0.47970712035139557,0.5202928796573325
48.98952216809643,-0.06331008199670923,0.29089844882945276,0.479923274318529,0.5200767256902012
48.9944559864598,-0.050090443867733,0.29661816737807334,0.4803214452222831,0.5196785547864485
48.99938980482316,-0.0639935228326768,0.29531340572659326,0.4804263500252952,0.519573649983438
49.00432362318653,-0.05127992521863525,0.2992933751411414,0.480856149304131,0.5191438507046037
49.00925744154989,-0.06503905314836905,0.3102070310019666,0.4809298888226428,0.5190701111860931
49.01419125991326,-0.05266356073029626,0.3055544389465587,0.4805188541866394,0.5194811458220986
49.01912507827663,-0.06493150341163158,0.2981941676200504,0.4807366712466042,0.519263328762134
49.02405889663999,-0.04961354435148717,0.277437043300269,0.4807403424871816,0.5192596575215559
49.02899271500336,-0.06280878709900484,0.25960389956783325,0.48089452999282156,0.5191054700159167
49.03392653336672,-0.050480116128350634,0.23921367562746768,0.48054454852983725,0.5194554514789028
49.03886035173009,-0.06402472287546068,0.2333552664334281,0.48045614092928934,0.5195438590794513
49.043794170093456,-0.05150908967945989,0.2298952526778939,0.48086545830853517,0.5191345417002067
49.04872798845682,-0.06318723380814686,0.2379873916132274,0.48107344909368577,0.5189265509150589
49.05366180682019,-0.0507945245725402,0.24306439609361108,0.48099692911636105,0.519003070892385
49.05859562518355,-0.06279629941620594,0.24492879053333713,0.48131689701204466,0.5186831029967044
49.06352944354692,-0.050208401252792835,0.2375780574028071,0.48099487461087587,0.5190051253978756
49.06846326191029,-0.06354540480724508,0.24937031847108757,0.4808628732814027,0.5191371267273497
49.07339708027365,-0.05054773847160978,0.25039582252133286,0.4806847487337801,0.5193152512749735
49.07833089863702,-0.06252679986979322,0.25527333564147175,0.48015416425087926,0.5198458357578761
49.08326471700038,-0.051142465920912386,0.261237750239111,0.4806881391613041,0.5193118608474542
49.08819853536375,-0.06549670120994334,0.25904110536682207,0.4806490531001802,0.5193509469085787
49.09313235372712,-0.051350018016707424,0.2613175497350005,0.48059230945111386,0.5194076905576425
49.098066172090476,-0.06309089158729195,0.24942349795530683,0.4809672002017352,0.5190327998070201
49.102999990453846,-0.050160447277658136,0.2333929348802426,0.4811598113872894,0.5188401886214643
49.10793380881721,-0.06256574411374588,0.22935300002548664,0.481550012568066,0.5184499874406883
49.11286762718058,-0.0488283771605714,0.23933150568561487,0.4811971515958867,0.518802848412866
49.11780144554395,-0.060587980307035806,0.25145803194938066,0.4812506411456709,0.5187493588630813
49.12273526390731,-0.045351490483791605,0.24663374989448947,0.4812447849883598,0.5187552150203922
49.12766908227068,-0.060395137953133435,0.2514935423089998,0.48093810548693816,0.5190618945218157
49.13260290063404,-0.05016297457703397,0.25531828460791545,0.4807139403502134,0.5192860596585412
49.13753671899741,-0.06695377977307443,0.25188087704906276,0.4808364011997511,0.5191635988090045
49.14247053736078,-0.054080007795002015,0.2547924494166314,0.48099956781013914,0.5190004321986189
49.14740435572414,-0.06894612696004035,0.2511825532647351,0.4813806814485782,0.5186193185601826
49.15233817408751,-0.051780139394243765,0.2471875235241825,0.48161997373100845,0.5183800262777547
49.157271992450866,-0.0673709661684661,0.2616589968049552,0.4815168939041859,0.5184831061045817
49.162205810814235,-0.05149612531450362,0.27448497977860725,0.4813584786116968,0.5186415213970738
49.167139629177605,-0.06576681527080877,0.2872306516113072,0.4810099597777925,0.5189900402309816
49.17207344754097,-0.045835584731332195,0.2969040047949577,0.4810098036986396,0.5189901963101364
49.17700726590434,-0.061572956727718745,0.28900090686548174,0.4807882993460931,0.5192117006626824
49.1819410842677,-0.04708998855995425,0.2745683203388346,0.48071284352013477,0.5192871564886398
49.18687490263107,-0.06409962228896758,0.27193995557295264,0.4808309654976729,0.5191690345111004
49.19180872099444,-0.048113446105170814,0.2873364463795195,0.48121278763405995,0.5187872123747123
49.1967425393578,-0.059840427258249285,0.3000283662777034,0.4811967850761103,0.5188032149326623
49.20167635772117,-0.040477100393061585,0.2976128596898821,0.4812621170245204,0.5187378829842534
49.20661017608453,-0.05977865569557887,0.28793418603881216,0.48143887622018,0.5185611237885932
49.2115439944479,-0.045052240653978226,0.2869821021823584,0.4815423707474147,0.5184576292613599
49.21647781281127,-0.06473025802034363,0.2740691691958853,0.4819162764034109,0.5180837236053636
49.221411631174625,-0.04458838644421635,0.25881020135664423,0.48162008260094935,0.5183799174078271
49.226345449537995,-0.06272161662875025,0.2462886364626171,0.4813500754037125,0.5186499246050645
49.23127926790136,-0.043988766484741586,0.24330740260480732,0.48101917989811127,0.5189808201106663
49.236213086264726,-0.0664507024423901,0.23691387203023478,0.480738096897352,0.5192619031114266
49.241146904628096,-0.05054886373574843,0.23158956447292603,0.48102720711360275,0.5189727928951777
49.24608072299146,-0.0734790957782118,0.24181760100343055,0.48090284777127495,0.5190971522375036
49.25101454135483,-0.05143808536553646,0.24433164450825243,0.4808472989917739,0.5191527010169996
49.25594835971819,-0.0708402775267085,0.2536437592460276,0.480829069899259,0.5191709301095099
49.26088217808156,-0.054293951356914734,0.24998502992518148,0.48072300397689943,0.51927699603187
49.26581599644493,-0.07318136286746815,0.2525451254867009,0.4805236170003168,0.5194763830084539
49.27074981480829,-0.051808462864467754,0.2614837536888263,0.4808947221040313,0.5191052779047406
49.27568363317166,-0.07452978521666365,0.261310227846099,0.48066109389736683,0.5193389061114067
49.28061745153502,-0.04615592743206953,0.26086231713372243,0.4802948057349748,0.5197051942737992
49.285551269898384,-0.06816145687248254,0.2501948471319991,0.48052924545443426,0.5194707545543408
49.290485088261754,-0.043888163427964415,0.23443598397592588,0.4804288527146049,0.5195711472941711
49.295418906625116,-0.06953568936179572,0.23824624302297015,0.48018607885757986,0.5198139211511971
49.300352724988485,-0.04362016621727971,0.25479366558690314,0.479708406704291,0.5202915933044859
49.30528654335185,-0.07159427843291553,0.27143993956453116,0.4796145443181911,0.5203854556905864
49.31022036171522,-0.03981812735100868,0.2725166386431128,0.4795441869116981,0.5204558130970789
49.315154180078586,-0.06165483095796755,0.27289332829362845,0.47924345866353446,0.5207565413452416
49.32008799844195,-0.03916937222604208,0.2605000560124513,0.4794966880483427,0.5205033119604319
49.32502181680532,-0.06671587424700912,0.24811728105223843,0.47949082400666254,0.5205091760021107
49.32995563516868,-0.04704340934966228,0.23407628717365966,0.47927506888026955,0.5207249311285037
49.33488945353205,-0.06581244629203932,0.24219135878355152,0.47934070826783765,0.5206592917409387
49.33982327189542,-0.042104396047117104,0.24588672798738342,0.4798295572827537,0.5201704427260263
49.34475709025878,-0.06324301769388885,0.2459691618639215,0.4796340128011474,0.5203659872076366
49.349690908622144,-0.04336417565971226,0.2445301991934337,0.4793334578944812,0.5206665421143066
49.354624726985506,-0.06486216333243316,0.25333059049357226,0.4795361978064949,0.5204638022022947
49.359558545348875,-0.041737235402881066,0.2604101452581103,0.47947789880861086,0.5205221012001826
49.364492363712245,-0.06187663957318508,0.2562410248727069,0.4795302847483015,0.520469715260494
49.36942618207561,-0.046080416053772826,0.2557763040499147,0.4795561984644361,0.5204438015443602
49.374360000438976,-0.06821599269992162,0.26145145797800956,0.4796644267382392,0.5203355732705593
49.37929381880234,-0.05002268724367632,0.26610598866156804,0.4795851981318433,0.520414801876956
49.38422763716571,-0.06787480854678948,0.2682262042928473,0.47931605120800264,0.5206839488007966
49.38916145552908,-0.04465344596629833,0.2696586990557915,0.4794581531760823,0.5205418468327163
49.39409527389244,-0.06636879274257886,0.28211000067886327,0.47935069457010515,0.5206493054386933
49.39902909225581,-0.050244496323132465,0.2906250638435334,0.4795653752544738,0.5204346247543246
49.40396291061917,-0.06818526858008912,0.29648617673537603,0.4794497088243419,0.5205502911844557
49.40889672898254,-0.047977250928245896,0.2975732951897566,0.4794219304667844,0.5205780695420112
49.4138305473459,-0.05920244396049333,0.3046494191996984,0.4793115525566972,0.5206884474520972
49.418764365709265,-0.05533002732021312,0.3136060489171038,0.4796325306429944,0.5203674693658028
49.423698184072634,-0.06594409809698633,0.3210852840900083,0.4796475325927439,0.5203524674160548
49.428632002436,-0.04968143396438445,0.3178681623508087,0.4794872733031357,0.5205127267056647
49.433565820799366,-0.06851712343416282,0.31947260971955643,0.4790481163862297,0.5209518836225715
49.438499639162735,-0.04522965428362908,0.3208928012568957,0.4794236569147241,0.5205763430940787
49.4434334575261,-0.05778974774756363,0.3112828900834446,0.4793409079367871,0.520659092072019
49.44836727588947,-0.052229973067043564,0.2977025331860564,0.4793277614187168,0.5206722385900915
49.45330109425283,-0.06656858518696215,0.28347326151350216,0.4791106750225758,0.520889324986235
49.4582349126162,-0.05609593511676895,0.26410854635352343,0.47911997817247154,0.5208800218363409
49.46316873097957,-0.0606843699658526,0.25319200012861454,0.4792833454324302,0.520716654576383
49.46810254934293,-0.05193932921642154,0.25206391501981734,0.47947322989970365,0.5205267701091119
49.47303636770629,-0.06358686478900619,0.254564985341196,0.4792339676568509,0.520766032351966
49.477970186069655,-0.06490174750601556,0.25146015354597495,0.47935434438666374,0.5206456556221533
49.482904004433024,-0.06359569902996819,0.2510598797565852,0.4793105270628222,0.5206894729459949
49.48783782279639,-0.06013350429433028,0.25876854240254504,0.4792866679454737,0.520713332063345
49.492771641159756,-0.06352466618516059,0.2565346869663561,0.47962226285060167,0.5203777371582186
49.497705459523125,-0.07038031142908795,0.25599396751548786,0.47980686297211295,0.5201931370367087
49.50263927788649,-0.06407605543730834,0.23646076271729782,0.47958770228880854,0.520412297720014
49.50757309624986,-0.06070441885375622,0.22115869863522758,0.47961523499030906,0.5203847650185148
49.512506914613226,-0.0644935293376528,0.21808170715292519,0.47958679347583216,0.5204132065329934
49.51744073297659,-0.07568754614996195,0.22240690665311189,0.4796861729374456,0.5203138270713812
49.52237455133996,-0.06839542188260724,0.22882114028868808,0.4794390303884291,0.5205609696203978
49.52730836970332,-0.06315723453143943,0.23325306471979346,0.4792373595634746,0.5207626404453528
49.53224218806669,-0.0630065390132326,0.24201998550383497,0.47930473459638473,0.5206952654124438
49.53717600643005,-0.06251740468958823,0.24147272316553267,0.47947732701401446,0.5205226729948165
49.542109824793414,-0.06657780223685035,0.25000930752607003,0.47927440943909544,0.5207255905697362
49.54704364315678,-0.06900844028248594,0.24766226617076728,0.47924428931843566,0.5207557106903979
49.551977461520146,-0.06726008441368907,0.2418285412447556,0.47889891337996715,0.5211010866288689
49.556911279883515,-0.06246157251413702,0.2504383071146974,0.4791489808469048,0.5208510191619334
49.561845098246884,-0.05999444353720335,0.26286409384840526,0.47887352598974947,0.521126474019092
49.56677891661025,-0.06596429876939201,0.2612763501776236,0.4789182119092353,0.5210817880996079
49.571712734973616,-0.06837569102963177,0.25416645253794734,0.47881105258600143,0.5211889474228426
49.57664655333698,-0.07618903795679392,0.2613587088899886,0.4790183867199243,0.5209816132889215
49.58158037170035,-0.06794927040052202,0.27530412283361905,0.479089466414616,0.5209105335942317
49.58651419006372,-0.08049080777682228,0.2810343266558873,0.4794393181625615,0.5205606818462889
49.59144800842708,-0.06696044806218987,0.28695439564643477,0.47935895447370924,0.5206410455351395
49.59638182679045,-0.07481096040203196,0.2957219562689758,0.479455254885984,0.5205447451228623
49.601315645153804,-0.06982453979546555,0.29549796720464083,0.479374089584645,0.5206259104242007
49.60624946351717,-0.08097285429274885,0.2859405885044915,0.4791791683098209,0.5208208316990253
49.61118328188054,-0.06722540037172374,0.28827160985975064,0.47918832939833145,0.5208116706105138
49.616117100243905,-0.07232817541029672,0.27615301843141304,0.4791531826920849,0.5208468173167595
49.621050918607274,-0.06703747449300232,0.2804085717250513,0.47917552437328353,0.5208244756355609
49.625984736970636,-0.06830331564699132,0.28159134896749444,0.47917642424714657,0.5208235757616991
49.630918555334006,-0.06948026007820288,0.2883016334981272,0.4792862860348124,0.5207137139740355
49.635852373697375,-0.07390093663859033,0.2924479432273852,0.4790856807342969,0.5209143192745522
49.64078619206074,-0.06476610290531463,0.28660159988124617,0.4790044850865657,0.5209955149222852
49.64572001042411,-0.07452139878767432,0.28542499268358457,0.47920871988637265,0.5207912801224819
49.65065382878747,-0.07256487415999295,0.26966917566636384,0.479184949625619,0.5208150503832372
49.65558764715084,-0.07641526870593358,0.2518890598920262,0.47932586283690304,0.5206741371719567
49.66052146551421,-0.06801450772892917,0.2522292058029542,0.4792032183682923,0.520796781640572
49.66545528387756,-0.07482302888638798,0.24580289363684635,0.4792912933497272,0.5207087066591405
49.67038910224093,-0.06783379539723215,0.2369614050103194,0.47943877761922055,0.5205612223896509
49.675322920604295,-0.07543009164341712,0.24577163867256083,0.47893710549755264,0.5210628945113183
49.680256738967664,-0.06786106107315938,0.24881248820372023,0.47947381931983285,0.5205261806890359
49.68519055733103,-0.08584034176068134,0.2549236448361005,0.4799253054334675,0.5200746945753999
49.690124375694396,-0.07739491214861063,0.2562176916600039,0.4799284825587043,0.5200715174501626
49.695058194057765,-0.08305723975826583,0.25476857055734453,0.4801341967935131,0.5198658032153537
49.69999201242113,-0.06884982084795349,0.26124873352513656,0.48037740365527953,0.5196225963535879
49.7049258307845,-0.07704976131773517,0.2631550479111249,0.4801746282958705,0.5198253717129971
49.709859649147866,-0.06238195257626464,0.25560509832038525,0.48004310376163334,0.5199568962472351
49.71479346751123,-0.0826994538332022,0.24753558996799613,0.4797059360763777,0.5202940639324911
49.7197272858746,-0.07812489444704313,0.2531001421808671,0.47936500037452207,0.5206349996343479
49.72466110423795,-0.08812254035384351,0.2640909400162338,0.47905179552474564,0.5209482044841254
49.72959492260132,-0.07656131373668985,0.2645254347154701,0.47907157772453834,0.5209284222843337
49.73452874096469,-0.0860685860043928,0.2705697537735488,0.47916433223267096,0.5208356677762025
49.739462559328054,-0.07392384358417006,0.28528686577125667,0.4791057164636267,0.5208942835452482
49.74439637769142,-0.08526789037256054,0.3000183303057057,0.47896292209947205,0.5210370779094027
49.749330196054785,-0.07368527522094703,0.29486070893200056,0.4787491225725434,0.5212508774363268
49.754264014418155,-0.07941535925373061,0.27894238677452987,0.47870644670727364,0.5212935533015917
49.759197832781524,-0.06824082199114996,0.2504396832854149,0.4785326578777851,0.5214673421310787
49.764131651144886,-0.0834902494938319,0.22111545967306812,0.47892322543032795,0.5210767745785373
49.769065469508256,-0.07443672364671372,0.23078906449641878,0.4793895341618525,0.5206104658470138
49.77399928787162,-0.08691158647432036,0.2505995787422771,0.4796703637452558,0.5203296362636115
49.77893310623499,-0.07218553050402055,0.25157999962685795,0.4796686746606851,0.5203313253481828
49.78386692459836,-0.08352491006447868,0.250325839230197,0.4796717028145679,0.5203282971943017
49.78880074296171,-0.0719801587938077,0.27388516168068583,0.47960732067309936,0.5203926793357704
49.79373456132508,-0.08221083572287471,0.28259458015931704,0.47958622460141315,0.5204137754074579
49.79866837968844,-0.07101642682107691,0.2759769136035426,0.47969918233318837,0.520300817675682
49.80360219805181,-0.08397743732956446,0.2735964921990023,0.47970797803274645,0.5202920219761249
49.80853601641518,-0.0718674410154594,0.2589988067872936,0.47984686298145773,0.5201531370274135
49.813469834778545,-0.08229781641747504,0.2470825490066314,0.4794814782413773,0.5205185217674932
49.818403653141914,-0.0701092705075848,0.2442089867759711,0.4795182619855318,0.5204817380233375
49.823337471505276,-0.0812121240430127,0.25033316965214014,0.47959275091240167,0.520407249096467
49.828271289868646,-0.06891714340369157,0.257228986917971,0.48006618629392894,0.5199338137149386
49.833205108232015,-0.07868942743194912,0.2608948184101754,0.4800093149750789,0.5199906850337911
49.83813892659538,-0.07286907860870256,0.2583888188523623,0.4797480742749387,0.520251925733935
49.84307274495875,-0.08575279170657836,0.2616849665240116,0.4796813254225741,0.5203186745863021
49.84800656332211,-0.07881148223120335,0.2744823138602676,0.47958478156350964,0.5204152184453715
49.85294038168547,-0.09079098693410739,0.27927128662937734,0.47962981660724957,0.5203701834016337
49.85787420004884,-0.08133992436732639,0.26336200421005385,0.47995353664217555,0.5200464633667102
49.8628080184122,-0.08833940342796115,0.25302802700603105,0.4797724545865627,0.5202275454223254
49.86774183677557,-0.07903235157956581,0.24709722462773592,0.47969527608904045,0.5203047239198492
49.872675655138934,-0.08826477396631549,0.23769036489296916,0.47973264354009865,0.5202673564687914
49.877609473502304,-0.08077725276209563,0.2366301802266787,0.4800347989647601,0.5199652010441317
49.88254329186567,-0.08651460089080508,0.22554369741212407,0.48012216275521735,0.5198778372536743
49.887477110229035,-0.07766810360294625,0.208390959680008,0.48010541753069363,0.5198945824781969
49.892410928592405,-0.08665937464046174,0.20342268819451792,0.48012421236655617,0.519875787642334
49.89734474695577,-0.07946039873577387,0.2224970728305456,0.4795616493744175,0.5204383506344723
49.902278565319136,-0.08815779870024745,0.2345983912988569,0.4794265084088715,0.5205734916000168
49.907212383682506,-0.08265600953366009,0.23916727517408073,0.47944877434409006,0.5205512256647968
49.91214620204587,-0.09099508913796292,0.25221382688063615,0.4793446218468371,0.5206553781620471
49.91708002040923,-0.08457015410540762,0.2592347085899678,0.4793407753678847,0.5206592246410012
49.92201383877259,-0.09198902780498676,0.25904416577522155,0.4790392065560184,0.52096079345287
49.92694765713596,-0.08489545125644682,0.2537874421391575,0.4788233959081873,0.5211766041007033
49.93188147549933,-0.09117263248018606,0.24718498915991585,0.4787638778994874,0.5212361221094038
49.93681529386269,-0.0830327091008306,0.25116943392309293,0.47869693465936464,0.5213030653495282
49.94174911222606,-0.0897924696035939,0.2680403246882716,0.47858100877357806,0.521418991235317
49.946682930589425,-0.08299939029070735,0.26943411872107936,0.4784873363612014,0.521512663647697
49.951616748952794,-0.0903754000989624,0.2657016373789515,0.47836214728321197,0.5216378527256874
49.956550567316164,-0.08433017227943472,0.26499644457297256,0.4785748785004999,0.521425121508402
49.961484385679526,-0.09132939652960406,0.27742761604171284,0.47840103794433725,0.5215989620645657
49.966418204042895,-0.08478794777347982,0.2909561653299718,0.47844244367935806,0.5215575563295463
49.97135202240626,-0.09132199001655454,0.29362901383516676,0.47872920988532974,0.5212707901235759
49.97628584076963,-0.08590040570621837,0.2809305256542274,0.47876241843450273,0.5212375815744038
49.98121965913298,-0.09318751270555758,0.27126048569925354,0.47866912233351727,0.5213308776753887
49.98615347749635,-0.08903811322803447,0.28357067928336727,0.4789061043129933,0.5210938956959129
49.99108729585972,-0.09607151152378592,0.2913000483169792,0.4791433145196315,0.5208566854892769
49.99602111422308,-0.09015919777440302,0.3177040061927577,0.47898436597851185,0.5210156340303977


==> anc/Fig_5.csv <==
-0.054299984019879274,0.0,0.0,0.0,0.49165151129321394,0.4913447114805467,0.49093431293152007
-0.0050998857421367914,0.0006962489524951622,0.0006962489524951622,0.0003481244762475811,0.4915917426230348,0.4912845250007401,0.4908727149064655
0.044100212535605705,0.002371571669253556,0.002535580707704131,0.0015213272190738789,0.5435304867071278,0.6859222195124738,1.3093216437709108
0.09330031081334818,0.006403247433058157,0.006131639755343318,0.002119621165603972,0.7275365053828358,1.400252553877336,4.214486054018243
0.14250040909109069,0.01365196555111131,0.013340711030121431,0.006519162181519696,1.0541134623637265,2.6615526148541773,9.123748169792497
0.19170050736883315,0.029181178838071017,0.03180762503873398,0.018781225763117124,1.5266041474444734,4.472475784856337,15.81280760656012
0.24090060564657567,0.05894123881519133,0.07542948876791429,0.05426370004623307,2.126506281219379,6.746234192671665,23.550572477985966
0.2901007039243181,0.10562853739281106,0.16723033602580803,0.13760061595068065,2.8109717085954338,9.28241882164384,31.29349597316322
0.33930080220206066,0.18374248563783838,0.33090817248125703,0.17998682506368507,3.5130069867936093,11.744453661432509,38.73548905057235
0.3885009004798032,0.2913960874405098,0.5095052623408389,0.19421249707948104,4.152513575852397,13.806234943526462,46.285821017830216
0.43770099875754553,0.42785589643866123,0.6501975224423506,0.1994543834278587,4.663072605826704,15.432883149322056,53.8823867209228
0.48690109703528806,0.5693031319079738,0.7508209021736576,0.19356033300230116,5.0264318939231405,16.81026217687569,61.094869542225155
0.5361011953130306,0.6918436304682847,0.8077018365963624,0.16897314801780725,5.281805600279443,18.12222618076619,67.21770949930182
0.5853012935907731,0.7858411425670243,0.8430818411981043,0.12936400967158537,5.493887938669319,19.453540358378543,71.31853187541003
0.6345013918685154,0.8499837141643948,0.8650977828780586,0.05728254389811219,5.714913769055145,20.795239290653043,72.46973542405439
0.6837014901462579,0.896166714484638,0.8766588403653042,-0.02049856251749577,5.968303423691534,22.060008032358187,70.45065448619472
0.7329015884240004,0.9299053211415004,0.8813025537392892,-0.07020842757143068,6.2462623836290785,23.06656328557873,66.29814138328638
0.782101686701743,0.9561405243836263,0.9034424384539114,-0.08167144015295005,6.509054335153908,23.443605269364813,61.12695099156654
0.8313017849794855,0.9765076104882945,0.9866539357875016,-0.0895644859137808,6.680620861681564,22.42049080182402,55.574185475750156
0.880501883257228,0.9902933025033811,0.9761931238212823,-0.09127150508173931,6.6539478536628165,19.982997958013613,49.82872814279374
0.9297019815349704,0.9971314108050193,0.9748542952405611,-0.09115433968952164,6.346919489602699,17.269648189796907,43.81059441968509
0.9789020798127129,0.999016884912806,0.9726117266829332,-0.0892901996200885,5.8016763193283065,14.998100765336101,37.287463826205595
1.0281021780904553,0.9997866000639166,0.9729658176366448,-0.09109241398953329,5.191098118571872,13.560943173434678,30.160760915661495
1.0773022763681979,1.001608813875314,0.9745236578877338,-0.08941102791954691,4.712216573504918,13.147585553899003,22.88237911796505
1.1265023746459404,1.0054389439455382,0.9783785232113837,-0.08944573227162758,4.506698054990801,13.804648432869444,16.411706785406942
1.175702472923683,1.0139100910874332,0.9905294942633894,-0.09062028545956488,4.646632098136263,15.442115757765137,11.725858939981718
1.2249025712014254,1.0304747026330228,1.0242643705151138,-0.1077002919264197,5.141811373758968,17.779165897251538,9.375354795683656
1.2741026694791677,1.0625565835558493,1.1603365642970875,-0.12648139048092874,5.942537044102956,20.120789937935584,9.51891566042403
1.3233027677569107,1.1264917713469622,1.6082691874560726,-0.14978550079132508,6.931463372412627,20.8548915087073,11.900261735957972
1.372502866034653,1.2460112499692957,1.7244292330773598,-0.19521224373059184,7.907948473487229,20.148951260911318,16.032705030900196
1.4217029643123953,1.428855534151404,1.7632174649125207,-0.22840978024954725,8.621133341048703,19.838761938791954,21.491467406221695
1.470903062590138,1.6168473084423878,1.7956331938268548,-0.2462652822634129,8.95885579274202,20.587847720661276,27.946140786067026
1.5201031608678803,1.7580585015623265,1.8228818551447046,-0.2676398820834204,9.07990606444093,22.574754665851202,35.12450088771317
1.569303259145623,1.8433588157616705,1.8376237746570836,-0.2700345499676717,9.238022770879441,25.7653709327538,42.71371208487628
1.6185033574233654,1.8947219073712862,1.8435379573865018,-0.2716457565171004,9.608116529317998,29.98759947060882,50.36647951614158
1.6677034557011077,1.9263445222545366,1.8508192396132324,-0.26983537756410386,10.265570984697636,34.95562075330204,57.68504213110032
1.7169035539788504,1.947372902159352,1.8399900061528993,-0.26376408905381193,11.210541380686378,40.24144644255288,64.2039262118604
1.7661036522565927,1.9622243186274582,1.82152764739012,-0.2606167574474719,12.383109075487972,45.07823746232742,69.55066146085956
1.8153037505343355,1.9737181157835706,1.8528531506952222,-0.24830878387171293,13.661772003278104,47.590721517937865,73.36801042604634
1.8645038488120778,1.98273228775854,1.8573292449525252,-0.24757732959258633,14.841427970100835,46.23934251637101,75.38445395543329
1.9137039470898203,1.9904128047867031,1.8582430218492139,-0.24775311213194715,15.605194749327593,43.774559108991305,75.47487932540359
1.9629040453675628,1.9946897738579628,1.8548993499488093,-0.24943528263265816,15.637399306891714,41.45196144257683,73.6468483678974
2.0121041436453053,1.9960242109017372,1.854500644820892,-0.25171710518153617,14.975261989454417,39.75442453068895,70.01718232280413
2.061304241923048,1.9970089288843584,1.8560624651576794,-0.24964537168244214,13.996324726211903,38.897126594731255,64.80721603775005
2.1105043402007904,1.9992453683137168,1.854939328730168,-0.24309408640121086,13.059398177704008,38.96961811113217,58.33081996534206
2.159704438478533,2.0033933670167317,1.861166501348277,-0.2439166710874153,12.385276154692017,39.96556219099993,50.97807741562728
2.2089045367562754,2.011911796487924,1.868930621758995,-0.24477910357777755,12.089278261270646,41.776972828867486,43.22614140596089
2.2581046350340177,2.025527725968664,1.8942453206940917,-0.24976959584871977,12.210351539742037,44.11525678223631,35.57124696490827
2.3073047333117604,2.0535068863942665,2.0296233019174337,-0.25589488944779926,12.717999621814524,46.07347178458731,28.494636096982273
2.3565048315895027,2.109040037235915,2.4611532522567288,-0.25045987288399607,13.497735322828357,44.86897173237126,22.437531206150787
2.4057049298672455,2.222109108323958,2.589176650143978,-0.2546109276466628,14.308246899569959,40.857091648063495,17.768807981353277
2.454905028144988,2.422228178516121,2.639412015240304,-0.24799474676060174,14.750236164900338,37.092907280467124,14.780135912560013
2.50410512642273,2.649519281149269,2.642205392724102,-0.24628417009365275,14.510331301154665,34.66076011166104,13.65214501900699
2.553305224700473,2.801426997737656,2.6558317635746396,-0.23779342103724208,13.793430175736122,33.94676875925017,14.42924013470744
2.602505322978215,2.884037000210912,2.6674293949416596,-0.2361927865304595,13.061522769764911,35.07350253575128,17.048469214570442
2.651705421255957,2.927207235753747,2.6652946939395328,-0.2325332660094712,12.638532593789334,37.99967047554739,21.33085452236519
2.7009055195336997,2.9508995943865752,2.670545133482974,-0.2307993446376761,12.684565893731719,42.54372942130781,27.008606619132934
2.7501056178114425,2.965600203737557,2.6721692820508802,-0.22812814498741052,13.250930193372835,48.37913823417122,33.780245562714626
2.7993057160891848,2.97479099391206,2.6673310698245554,-0.23218110767889433,14.3083272027195,54.94285234834814,41.26464238188649
2.848505814366927,2.9806078350232696,2.675620023149748,-0.23236440883858203,15.750326631462231,60.7913163887674,49.074802113676036
2.89770591264467,2.98488776861944,2.6990219763444565,-0.23059002078695007,17.3723478083451,62.35162603445922,56.72333121562358
2.9469060109224126,2.987804137302086,2.696073053433227,-0.22877064593162358,18.817502184546726,60.629367843050346,63.75535924426329
2.9961061092001544,2.9906399820821212,2.697238406879837,-0.2311549278906945,19.57606527851308,58.5914531025089,69.75138131822719
3.045306207477897,2.992948489367834,2.6961364949607503,-0.23345959376346145,19.37439328776331,57.18392861933125,74.34910850911959
3.09450630575564,2.9954250229190817,2.698437036314226,-0.23585852353679543,18.535166414096818,56.703778076942335,77.24144924469807
3.143706404033382,2.99904447458452,2.7010667161316246,-0.2350032077077243,17.52412708246443,57.24982129753676,78.2288772074453
3.1929065023111245,3.004241294582734,2.699035144383292,-0.232222882775367,16.63860558660934,58.81173661904472,77.23144297397013
3.2421066005888672,3.012748568531429,2.708191827452526,-0.2306624130777023,16.037310469843504,61.28723662356869,74.31682180145819
3.2913066988666095,3.026866864814524,2.719218641006953,-0.23149755218938597,15.792378398242102,64.4690981158381,69.70231331529568
3.340506797144352,3.0522086312278933,2.7413440175753205,-0.23052853884257274,15.907995824250884,67.93707580964008,63.68121873404777
3.3897068954220946,3.0960610459197717,2.9346879643169337,-0.22962943431649321,16.314787340846244,70.30879270810502,56.62771009485791
3.4389069936998373,3.1845960491590763,3.316185703034398,-0.23781447081180002,16.836624143822625,67.7796840014769,48.97382192532584
3.4881070919775796,3.3522456436851007,3.447520112039176,-0.24453892715040038,17.13002667179199,61.7989467888556,41.18689904150552
3.537307190255322,3.5881541461225885,3.461734614130847,-0.24912619100326555,16.74277997835775,55.87887543430305,33.73555333543967
3.5865072885330647,3.7773924394014617,3.475394767654163,-0.2555503622734642,15.585407906230792,51.18455711815728,27.071726902733257
3.635707386810807,3.8809728353218005,3.488562662068375,-0.2458919745432204,14.088604421161305,48.197087805768085,21.584207293773673
3.6849074850885497,3.9303533433146147,3.5005035073691984,-0.25680456921964834,12.697187348512953,47.16088001788214,17.5880046167351
3.734107583366292,3.955699131641491,3.491597660871948,-0.25317026975463586,11.678716631411955,48.15659584287286,15.301300293821358
3.7833076816440347,3.9698520649111146,3.494589998272312,-0.2596128922696381,11.171495448674442,51.111613463753436,14.854962466801926
3.832507779921777,3.976959559858,3.4931428557755435,-0.2576294725830246,11.22441411319649,55.78433275375885,16.287700415200547
3.8817078781995193,3.9819190959415023,3.4954144855587437,-0.25508384722832206,11.807851179476536,61.65496461893452,19.544681090030164
3.930907976477262,3.984294121385633,3.4986781641368374,-0.2515568013806239,12.802783125231946,67.16214375389643,24.422865441812174
3.9801080747550044,3.9852832441834156,3.5045006821474614,-0.24926158235009305,13.964313796385667,68.12085604326755,30.64878781702683
4.029308173032747,3.986784173272604,3.505511943755438,-0.2509948558803046,14.883122141580037,65.55050177044423,37.854381876516655
4.07850827131049,3.9908053247400743,3.5084270307433734,-0.2526730470073329,15.143078505392996,62.993002592601094,45.610538998178626
4.127708369588231,3.996681453615565,3.5086772566175997,-0.25432403433106765,14.750333896522347,61.46324939056129,53.446289493803405
4.1769084678659745,4.004045204154632,3.5087166931689087,-0.253950096565825,14.061411425803675,61.253371855867435,60.87982356278498
4.226108566143717,4.013288942663549,3.501576416705996,-0.25128627901576284,13.38006041088142,62.43887399308016,67.46174912671428
4.27530866442146,4.025450471544979,3.51040583022754,-0.25539420447458705,12.875992817496133,64.96340590767261,72.78187718962151
4.324508762699201,4.044509769989587,3.515652627268925,-0.25219485306069483,12.628531372967519,68.65785452443436,76.50725375545998
4.373708860976945,4.0725483519954535,3.520233453231056,-0.24593745811933218,12.65298354624894,73.23216021492802,78.42997277579883
4.422908959254687,4.119763098363684,3.5363805468726754,-0.245758783334988,12.903578720302924,78.17466849838915,78.42578129806623
4.472109057532429,4.204173184025732,3.6961419317042985,-0.24832856784408464,13.257399716769362,82.05492123593844,76.5022175472738
4.5213091558101715,4.3470836298547555,4.096299789682357,-0.23548389394918506,13.482812393083139,80.72214397624161,72.79104096292471
4.570509254087915,4.548223336451649,4.226446621874549,-0.23835534819537038,13.25690560927601,74.85614998516385,67.52797131680937
4.619709352365657,4.741945398507697,4.2513193466444825,-0.23225410217177248,12.387179752498016,68.40259146638338,61.03060710699594
4.668909450643399,4.861772779715668,4.257811470342844,-0.22623004672818783,11.040315572903701,62.67699913467615,53.69479794639235
4.7181095489211415,4.922414843422553,4.256430616136629,-0.22599678282185906,9.541893765923248,58.2310864145566,45.96129673964251
4.767309647198885,4.9530282456361325,4.251634337132193,-0.2215254148559759,8.146284809039768,55.39131162482539,38.29376551110927
4.816509745476626,4.968193221244922,4.247059087509026,-0.22020102666492306,7.014217438417397,54.339048944783855,31.154233207641493
4.865709843754369,4.975803001769633,4.241825421161568,-0.21636973453403377,6.235571130198122,55.11630360728733,24.953089876388564
4.914909942032112,4.979736879542966,4.246331116883659,-0.21520288578167443,5.83804368795193,57.604649823118834,20.048248484985965
4.964110040309854,4.9814756940464635,4.247140664089302,-0.21343386148953367,5.780992729914289,61.4245579264945,16.74827229393436
5.013310138587596,4.9822748592048,4.246300372570483,-0.21548758578834284,5.939480101111206,65.30376512334864,15.266564518765026
5.062510236865339,4.983776916642895,4.246124262365993,-0.21297567526521557,6.104575917693441,65.19798705673269,15.693304690453225
5.111710335143082,4.989768527156594,4.245893481342365,-0.21555407508027646,6.07108715226617,61.217293023507494,18.00779199473058
5.160910433420825,5.00247354768813,4.244178186901375,-0.22077555156093978,5.801685656763819,57.24509586900403,22.07307325335289
5.210110531698567,5.018538350226797,4.248860173643342,-0.2127924950572113,5.434857582252116,54.4948287301109,27.64948117370378
5.259310629976309,5.038038302156673,4.255907607756412,-0.22010055138531018,5.129592127506453,53.34075910788664,34.40123844448112
5.308510728254052,5.064614661623079,4.241528525264247,-0.21476865164832679,4.98567357167868,53.907391770864436,41.918131755335736
5.357710826531794,5.101027467800863,4.249555625612424,-0.2225173321119998,5.0442023044649185,56.16543922234292,49.75136232677586
5.406910924809536,5.153199239775476,4.2655733232318935,-0.22065280067203152,5.297293452256441,59.95232288251122,57.4160763173979
5.45611102308728,5.230875276548606,4.27333908639847,-0.23766604534198707,5.6905145853015195,64.96649008700128,64.44602802053407
5.505311121365022,5.344057009837336,4.3192076650321445,-0.23653711280572304,6.1212873358938635,70.67838099558413,70.42562660967725
5.554511219642763,5.489427279205092,4.4752374935146335,-0.2350937276164428,6.44889749125638,75.75992012461717,74.99710505775333
5.6037113179205065,5.644681101027992,4.878495191644173,-0.23920711424445373,6.5422985388241965,76.39610740365745,77.87830573896322
5.652911416198249,5.776015910460453,5.027013578193821,-0.24923715139596045,6.350669291654459,72.26884158729875,78.90764580463994
5.702111514475991,5.867208135049756,5.04218261067256,-0.2569958682412525,5.921607315024271,67.11360280235766,78.03211745908628
5.751311612753734,5.920544163596272,5.053204661351518,-0.25157356696997746,5.348138302850386,62.22627861127311,75.29486273862324
5.800511711031477,5.950751594149607,5.05825680185032,-0.25380828628271046,4.7164345432245485,58.10629931658754,70.8715813096283
5.84971180930922,5.966058990300028,5.0567652064106685,-0.25351141947690814,4.088264002478723,55.05244777683813,65.0109957859242
5.898911907586961,5.974629208225443,5.057836107007419,-0.2520773940719391,3.499459555583671,53.24895367489739,58.06063668566704
5.9481120058647035,5.978114804690154,5.06042278097852,-0.2517175393813971,2.960861671900978,52.77523621757209,50.45087009705483
5.997312104142447,5.979696158691887,5.059909770446218,-0.24961520194964654,2.4624714263505463,53.58171329925177,42.64757434748039
6.046512202420189,5.981281682000673,5.060469490690453,-0.2502744277231107,1.9871232243475776,55.387345808818615,35.115812432970756
6.095712300697931,5.985130520525611,5.058389800231247,-0.24802052826986326,1.533039764702652,57.1353126983845,28.295211037851946
6.144912398975674,5.994211573467501,5.076860233688083,-0.24810856797322267,1.1262654062555084,55.533698390939044,22.607564553383263
6.194112497253417,6.01191277365435,5.075056958815176,-0.2463035347253702,0.8103158386843513,50.34995749743386,18.399892504696176
6.243312595531158,6.041540337649629,5.070605591522275,-0.24470133954293405,0.6255301436401335,45.076452202430346,15.914168727858682
6.292512693808901,6.086589290142871,5.073131776415309,-0.2475948191693778,0.593749858572241,40.901602670794,15.301820017367449
6.341712792086644,6.153137964668758,5.0704646280280175,-0.2424805385736636,0.7121816139757388,38.262765261850554,16.606389001986443
6.390912890364387,6.245488207657957,5.069536666200026,-0.2519704229051993,0.9556807363681316,37.3647502183303,19.743718208580773
6.440112988642129,6.365382546692517,5.078963573411321,-0.25349574540560993,1.2879017186791792,38.25994697402976,24.53231123241557
6.489313086919871,6.498696923388521,5.08742617121072,-0.272231450029487,1.6806771315787614,40.86226181524558,30.666097536143994
6.538513185197615,6.627834515643121,5.097993341298251,-0.2803269121130311,2.129672553724019,44.92726435109881,37.77934131272851
6.587713283475356,6.731197238334629,5.136353647134416,-0.2719808977750271,2.6496073772332354,49.952031364605965,45.44171657517275
6.636913381753098,6.8083279124372895,5.31578593810746,-0.27549799076697323,3.2526873658726676,54.64183200183092,53.18691110223608
6.6861134800308415,6.86455410697269,5.6996246966139426,-0.2722152745995637,3.9318509160895063,56.00088740879946,60.55429189268241
6.735313578308584,6.904918119383127,5.821867137753984,-0.2717164141299107,4.654573962443378,53.99659282180954,67.10999424836346
6.784513676586326,6.934950201672859,5.847279760878085,-0.2724837571666832,5.361876371781241,51.27321055078782,72.45350598571143
6.833713774864069,6.956480559324714,5.853056782934946,-0.27354178125449413,5.969073229261638,48.6863936000292,76.26717555211741
6.882913873141812,6.970408812119655,5.853549947323901,-0.27388335792105173,6.377276207773565,46.55095310934799,78.31227325908712
6.932113971419553,6.976335309783576,5.854317840688347,-0.27066754878027327,6.513547059957631,45.03617690571605,78.46529722086092
6.981314069697296,6.978338286228386,5.854559066627101,-0.27180250488789137,6.388430582851605,44.23013556081135,76.72204707857013
7.0305141679750385,6.979150094298619,5.852268205666346,-0.27136922104779326,6.103848560966421,44.14330448040089,73.1878976863316
7.079714266252782,6.9813024767925125,5.853100456071633,-0.27221876627996155,5.792815225185348,44.67804074799356,68.06512850260597
7.128914364530524,6.986093551585109,5.849035972944873,-0.26853546103056236,5.561827160189825,45.49261915014067,61.67170777724678
7.178114462808266,6.995987302037882,5.8448247237607,-0.2692786140511541,5.47299343820341,45.5213288581654,54.391125884405675
7.227314561086008,7.014950213890785,5.902569193981306,-0.27600938398253855,5.544521513695522,42.77453185789419,46.65297381834246
7.276514659363751,7.052536800304916,5.880295484801119,-0.28151353789249123,5.75031328239882,37.95378269050807,38.93033522153073
7.325714757641493,7.123994654033285,5.869856235492462,-0.2738196797550744,6.012253389880914,32.977599586144464,31.681083020053343
7.374914855919236,7.2505780551337216,5.864873462912159,-0.2650524421170282,6.194418300636852,28.62171347663928,25.347368397747896
7.424114954196979,7.424257069131616,5.8745915741392825,-0.26475010879466143,6.152504673220567,25.277573679578445,20.31128283273997
7.473315052474721,7.597262565713658,5.853775203559596,-0.2658526764280852,5.878110268815366,23.181940213032448,16.873218638863456
7.522515150752464,7.728395278060029,5.8373320729483895,-0.2527120793763115,5.549610525680333,22.455884859146394,15.252630752055389
7.5717152490302055,7.81185006701038,5.845970381143621,-0.25818229091693884,5.392090752201345,23.09799406524714,15.53125764270563
7.620915347307948,7.86433630909475,5.886836463930942,-0.24881845198474015,5.560046673100422,24.94359721097443,17.69723270490549
7.670115445585691,7.897812816943737,5.956885044284274,-0.24868977449642338,6.120963162045264,27.5264989309731,21.62126415214189
7.719315543863433,7.921179283088057,6.115140805013489,-0.2548034527625329,7.069865086616167,29.80074836674864,27.052757167676333
7.7685156421411765,7.937838219638195,6.297337339502041,-0.2585867174860594,8.338343218808975,30.675839466016406,33.66823830219275
7.817715740418919,7.950845231087238,6.335834764824438,-0.26304265457041137,9.78987199606517,30.711542528874666,41.06994849235294
7.866915838696661,7.962661365736632,6.362024764174066,-0.2662726214421872,11.199761556226342,30.659418325426586,48.81855957959794
7.916115936974403,7.970696211505685,6.363720119739978,-0.26766164027527395,12.255874877480586,30.814727345118904,56.43324530577814
7.965316035252146,7.974300071759741,6.366983376615902,-0.26609967153612996,12.726250255433643,31.26570653840476,63.47762962881659
8.014516133529888,7.975239727514401,6.372890084941413,-0.2657996794995067,12.713927012749611,32.01413511347116,69.52054915655455
8.06371623180763,7.976347557366856,6.374356216585209,-0.2650401728538222,12.523998492290843,33.001347541839344,74.19414881148545
8.112916330085374,7.978760235688196,6.3709445164953316,-0.2665305666299173,12.404656129042069,34.11352678747785,77.22033960624033
8.162116428363117,7.983783264602456,6.37729621974298,-0.2616376489972344,12.490713175680044,35.148930043940595,78.41894703701323
8.211316526640859,7.9928340989342095,6.357540461985735,-0.26359355218412384,12.83323469390212,35.75576053389093,77.72347626900424
8.260516624918601,8.009951034381404,6.3071290553668256,-0.2633708910926348,13.42087025981573,35.42325180163218,75.17190677442335
8.309716723196344,8.04425915208754,6.295281568297652,-0.26018473191985064,14.1822260809776,33.918013990429095,70.90226792426414
8.358916821474086,8.113868380641941,6.282636748949881,-0.2657276773142662,14.966867176935532,31.600930700654907,65.17563437223356
8.408116919751828,8.252158731228608,6.264304451902096,-0.2641034218065694,15.503395055269536,28.8913143182618,58.33871183537528
8.45731701802957,8.467430319256536,6.256453057936983,-0.2622529317206601,15.42669512290864,26.087437085224625,50.811875566367235
8.506517116307315,8.671554013959444,6.262570097794066,-0.263276912284399,14.616549918212463,23.429392455504914,43.049474886593316
8.555717214585057,8.800654028236163,6.266059204635039,-0.26822920146490925,13.421242428010585,21.0994385343546,35.511536547158926
8.604917312862797,8.870245339452984,6.266088952760651,-0.2638767591181685,12.278291471794269,19.213703470058203,28.66498980732117
8.65411741114054,8.907678334531418,6.265622453527746,-0.2615030469180417,11.473229419423863,17.842505610071278,22.92367439913455
8.703317509418284,8.92945404897741,6.280576520383415,-0.26304877229542184,11.156175228336116,17.000617292215054,18.622825536799297
8.752517607696026,8.943970690891849,6.282091994702271,-0.26452187264345284,11.383145240538413,16.606800966977467,16.020692836670783
8.801717705973768,8.953046294993772,6.276026304082709,-0.2646765565960793,12.132012452028421,16.531764070297214,15.268517827384112
8.85091780425151,8.959750279113258,6.280136540140346,-0.27013017788721905,13.296887558610148,16.756128070732935,16.41609292315927
8.900117902529253,8.964379315368696,6.26894727998636,-0.2657474672213753,14.655517669716158,17.306079629010647,19.39453924096988
8.949318000806995,8.968118723894017,6.270589780272786,-0.2664950557712255,15.814772828097206,18.187623935182863,24.024877778728488
8.998518099084738,8.970969957265787,6.2675860712438904,-0.26506059402848364,16.310060694449962,19.371066256003033,30.03391471340828
9.04771819736248,8.972671940889848,6.272083319577612,-0.26530185085471797,16.0961558062569,20.804854601417613,37.05186971192215
9.096918295640224,8.974833118803963,6.273425284651989,-0.26223742954858725,15.593904474794561,22.418187027099965,44.663885483572045
9.146118393917966,8.977960939310677,6.2728966232268855,-0.2646425375572722,15.186599300954464,24.111039704195363,52.419449175826394
9.195318492195709,8.983663348249213,6.2571348101882,-0.2639053912315969,15.079901084318925,25.788665592783076,59.852270368478955
9.24451859047345,8.993122914206722,6.230935323507715,-0.2552436095572627,15.357799151953072,27.37117052100496,66.50602081315706
9.293718688751193,9.009664007266181,6.182237679350058,-0.2550878331242113,16.02377084252173,28.763441225486677,71.98560086822819
9.342918787028935,9.036654934958518,6.157240533263467,-0.26063940827952004,17.012645858286692,29.865802735172007,75.95087679613684
9.392118885306678,9.091806432912493,6.149143462516838,-0.2587876016478143,18.178992445078322,30.59207961652273,78.17033042892028
9.44131898358442,9.201465181900248,6.141316168277184,-0.2648460467765873,19.25397792507055,30.88164669881035,78.51102096123752
9.490519081862164,9.402452262934963,6.119095986462064,-0.2649373765778699,19.794185121321302,30.70084234387869,76.93916919363271
9.539719180139906,9.63662270997916,6.118340946140111,-0.2666639323024695,19.384809050165217,30.033986671740912,73.56093350528857
9.588919278417647,9.794838437025328,6.088412389003912,-0.256558314085433,18.159710827337666,28.90868045909359,68.59010194348959
9.638119376695391,9.875579524542726,6.079751802356531,-0.26354755337610813,16.621841102669617,27.354948542202596,62.316606208806704
9.687319474973133,9.917371083742417,6.057432335667178,-0.26888486981935283,15.164695053667424,25.45235540910255,55.12095395252062
9.736519573250876,9.937493228975889,6.009473784071107,-0.27027092967371324,14.01847168504921,23.3515087255302,47.44094570543394
9.785719671528618,9.949344575852699,5.971580557262761,-0.27611401265373686,13.307668485722324,21.25686197252463,39.737993959017786
9.83491976980636,9.956885009729893,5.9642383642210985,-0.2785720895413584,13.07956664907965,19.36449040162718,32.48039247003771
9.884119868084104,9.96094680193936,5.957718283399025,-0.27407734070693196,13.305792993083351,17.830743544567582,26.107012960577023
9.933319966361845,9.963266065675723,5.958751646254723,-0.2749965118348262,13.860737419440738,16.758756941106302,21.00225151983461
9.982520064639587,9.964666652681759,5.95472724277904,-0.27643293771275185,14.470302149723775,16.21069061872291,17.46083006073894
10.031720162917331,9.966611293317218,5.955945589745121,-0.27567266267391555,14.693604698280144,16.213898440390054,15.699011220528106
10.080920261195073,9.970492752742135,5.957379233185573,-0.27365186659544427,14.229311223778616,16.741019108268663,15.820741558635008
10.130120359472816,9.975453043050017,5.956064999008369,-0.2748039769007404,13.31132451811336,17.721886408115484,17.81946886376249
10.179320457750556,9.981593610948087,5.975422520970382,-0.274372776269749,12.369967093189043,19.039631665253275,21.58081472911311
10.2285205560283,9.990091268689868,5.968480192617981,-0.26788249206999937,11.691413958789331,20.541991150335893,26.873273056856064
10.277720654306043,10.002118211587664,5.971829656786337,-0.27501071130942406,11.419632695169112,22.139196588101072,33.37046080576755
10.326920752583785,10.020209373847736,5.967484595994635,-0.27458626515303836,11.604962799689094,23.83267688705982,40.683101293608395
10.376120850861527,10.050360934320908,5.971941984433939,-0.28013324778224574,12.224415007217994,25.649249239851667,48.382394684185954
10.42532094913927,10.102635043191741,5.985457644261766,-0.28053977544282627,13.17966660074518,27.559661588474455,56.003449832729274
10.474521047417014,10.196182942516025,5.980479157655944,-0.2783197040426997,14.273208447516735,29.49248331939232,63.0722066158338
10.523721145694756,10.359982973212704,5.984215482985486,-0.2813859785999883,15.17029474433038,31.346302401621102,69.17624485085356
10.572921243972498,10.579055469071355,5.9816604359210785,-0.27999345986020996,15.459564461322193,33.0119461536612,73.94838425125091
10.62212134225024,10.76106232298534,5.979199484147075,-0.27930566682168867,14.99240120694693,34.3791464605977,77.09589746929606
10.671321440527983,10.861862251660424,5.97205682211998,-0.2799835001701161,14.032314108788025,35.334830656959205,78.43605815249178
10.720521538805727,10.911559107709417,5.972614772024026,-0.28017517054206986,12.910743904030289,35.762107657320705,77.87749147297191
10.769721637083467,10.936331931358971,5.990078661204608,-0.28046275087170475,11.848893392236981,35.52763330395897,75.45249671607951
10.81892173536121,10.949629950167326,5.979046067055219,-0.2775181036933432,10.975539503662553,34.56293257786268,71.30321439369334
10.868121833638952,10.955723451041333,5.996512006092416,-0.2766343914840947,10.355668543971444,33.02844064254601,65.6779090614261
10.917321931916694,10.959195971836017,5.99942744154449,-0.278408998987082,9.996633834219534,31.164294078148014,58.91611917863715
10.966522030194437,10.960963320447268,6.002939126628479,-0.2773059369200197,9.837219151984725,29.183347746340818,51.437511599454155
11.01572212847218,10.96151888797143,6.0052461388915415,-0.279076525178694,9.723391421100848,27.25842353035559,43.69553239537411
11.064922226749923,10.963387469498475,6.008254139298421,-0.27887802774247467,9.408233877839379,25.527177017995136,36.15445143832213
11.114122325027665,10.969884931272523,6.004240396685929,-0.278685543866442,8.687523295308882,24.100649510748568,29.263429018237126
11.163322423305408,10.981489115312767,6.01287552511205,-0.27696944565278075,7.618766514491275,23.06299102630197,23.441733484418204
11.21252252158315,10.995276484366007,6.016397826366838,-0.2748919943351151,6.45647203360077,22.46280591519084,19.037771171965886
11.261722619860894,11.011885936805722,6.03032852309339,-0.27065298259122605,5.433284100231773,22.301311866832677,16.307274387680387
11.310922718138636,11.03458510038423,6.063453382770105,-0.2700297693297245,4.695667039025536,22.498668096061724,15.419800362010262
11.360122816416379,11.06664312423392,6.099028459127004,-0.26723385312234915,4.317851242958645,22.924522643427057,16.429429449172254
11.409322914694119,11.113247282827496,6.12298782972206,-0.25912579146019,4.312523040918737,23.543655938325724,19.28615907763499
11.458523012971861,11.185703624101741,6.1388074280947125,-0.25471006616965525,4.629928747014812,24.449438190893964,23.796436282896167
11.507723111249604,11.297767550961014,6.140957250818892,-0.2557419601537854,5.149622676439772,25.70533603001853,29.698374662053165
11.556923209527348,11.45189730475724,6.1449328609454446,-0.2609796504659954,5.684864494026376,27.30125611299302,36.63190089886496
11.60612330780509,11.622733094813212,6.1510453937368625,-0.25146007631133394,6.044734912711817,29.181460319266172,44.18531004925989
11.655323406082832,11.765309915283733,6.142571885090453,-0.2614730288563974,6.150279596282412,31.241958163234603,51.903748935951555
11.704523504360575,11.856408326349511,6.1399808257661075,-0.2637903436838377,6.065089333819788,33.35741117752244,59.32600273857681
11.753723602638317,11.907032431260037,6.149803746581434,-0.2646836152835395,5.899527682400066,35.39452856540117,66.00338059349126
11.802923700916061,11.933662754600531,6.1476161494068196,-0.2646950699853815,5.736002630477368,37.21873184872572,71.54296510764073
11.852123799193803,11.947328845621742,6.154389964823577,-0.2647761473282092,5.6163847479692235,38.66138334892527,75.6068825122812
11.901323897471546,11.953999638708147,6.152139360588474,-0.26706475709094696,5.546967699260726,39.51948167241114,77.94456709388056
11.950523995749288,11.957134335962314,6.157861701605683,-0.2698271239950223,5.501160202177496,39.65688575386201,78.41477374957164
11.99972409402703,11.9587702539593,6.153766792538197,-0.2720594477963702,5.4207420305533685,39.11704688571229,76.99429945811995
12.048924192304774,11.960058696968805,6.157975806266183,-0.27104792787986337,5.227966678123437,38.038826943016154,73.76098172146926
12.098124290582513,11.964043253793138,6.1560496708334185,-0.2732153184559749,4.861447266710573,36.57635491675179,68.9124716994503
12.147324388860257,11.974369794281502,6.1509154387596245,-0.27376639913021056,4.316385785476125,34.87163243153814,62.7440329004413
12.196524487138,11.992631698801251,6.1570389414017255,-0.2733534559372171,3.647827271686808,33.04404251164051,55.628470667794346
12.245724585415742,12.020687510819863,6.159059846314481,-0.2717530377405459,2.937435323950258,31.21421572383594,47.99310983986177
12.294924683693484,12.060921659557614,6.165127474311312,-0.2796846599396325,2.2605625578189192,29.499235716054628,40.291458879741405
12.344124781971226,12.117434808107403,6.164396045600896,-0.2777231567848973,1.6711536198578454,27.989228903045028,32.990119767757754
12.39332488024897,12.193995580891654,6.163374731030003,-0.27603777023571985,1.1983075595729908,26.737250065655623,26.52725572801114
12.442524978526713,12.298525367692143,6.176905499438321,-0.27620607609301717,0.8489461326595061,25.727140070081628,21.296361553364147
12.491725076804455,12.42515119063454,6.189454598646449,-0.2826180023253056,0.6164195849703809,24.90671595738389,17.61832743696325
12.540925175082197,12.55791006759244,6.210545608815253,-0.29274373749330923,0.4963952928423311,24.289581798784543,15.7140723821027
12.59012527335994,12.674977154737912,6.249330909824507,-0.29065495828336185,0.49899360058076847,24.003665204901782,15.688482210616378
12.639325371637684,12.766494904491491,6.261246829568299,-0.28769883417165437,0.644507408869453,24.162654300682313,17.549209984888012
12.688525469915426,12.834218025225036,6.255430362801081,-0.28589013289203535,0.9474449152092568,24.817197424889446,21.184802252627115
12.737725568193168,12.88176772899615,6.263793132350056,-0.28850540902282196,1.403058285586953,25.95771586744628,26.365854560513263
12.786925666470909,12.915387652626471,6.265397189360694,-0.28304075134477386,1.981052382866669,27.528097375497772,32.78927724947973
12.836125764748651,12.936973447310699,6.274853356504048,-0.2849325304264202,2.625461870313677,29.4405925415493,40.076258614572055
12.885325863026393,12.949547157956388,6.273873252982539,-0.28734165897326563,3.262797201608711,31.570316782709018,47.77035212275664
12.934525961304137,12.955024741599551,6.273618280261977,-0.2859395508557958,3.8246501565064572,33.764893503717396,55.398735735731414
12.98372605958188,12.95727586724445,6.275680031235034,-0.282397555111645,4.28075764086754,35.833948075394225,62.51515611688021
13.032926157859622,12.958170290152509,6.275953253708678,-0.28148295528119294,4.6540787798233625,37.547830623618225,68.69037993572226
13.082126256137364,12.960775794999682,6.274609583658011,-0.28184203622590087,4.996962619418491,38.736485078712164,73.56433177976892
13.131326354415107,12.966421693015102,6.271624820323681,-0.2837878556419434,5.353817344646107,39.360176683332995,76.8503718718012
13.18052645269285,12.977594363754699,6.275972922422138,-0.28146567957238017,5.741898443407184,39.45844219983208,78.35031223050157
13.229726550970593,13.000263241489172,6.286889346136096,-0.2792871541580563,6.148348975569906,39.07997949158506,77.9787183893642
13.278926649248335,13.041697773790123,6.274404477275856,-0.2791207309126895,6.529540911158697,38.29749483526289,75.7430014810197
13.328126747526078,13.118136917008625,6.268066767999827,-0.27519719417528316,6.808240238792325,37.17097208746109,71.77592439485518
13.37732684580382,13.240336069962861,6.278909953447527,-0.26814437735276014,6.878472126255244,35.77095248674775,66.31356599159658
13.42652694408156,13.400545210541509,6.262464649477364,-0.27129324063855703,6.653121260153868,34.17940841744789,59.686472925605386
13.475727042359303,13.56303896426783,6.276257919945733,-0.26932671404878333,6.1562880752012745,32.48047442239185,52.296386381901335
13.524927140637047,13.687935589392314,6.303586175450817,-0.26574696975496404,5.542659681568186,30.744537216136894,44.585452902869584
13.57412723891479,13.773959548105113,6.3310672601127855,-0.26478412469655693,5.00431686365209,28.998024042666774,37.02396082568265
13.623327337192531,13.831315636064698,6.363622938660786,-0.25548542199591195,4.687804444586674,27.273740479789712,30.078454693590025
13.672527435470274,13.86749246870744,6.388637025336028,-0.25990042099730304,4.674570801844465,25.665967151232405,24.173052234228884
13.721727533748016,13.894158425945195,6.399630252737937,-0.2610539616864288,4.986293526700942,24.308948198784964,19.64683125225922
13.77092763202576,13.913814582102862,6.411164427012433,-0.26166323368432975,5.587468415324363,23.34280634028431,16.76683669540412
13.820127730303502,13.929355383368092,6.413147837735539,-0.2591801989602741,6.378168446455866,22.85898824070926,15.712882681140911
13.869327828581245,13.942780628030778,6.413300670902877,-0.25857037141552874,7.178873135170571,22.910238147489057,16.557523612544518
13.918527926858987,13.951229110042254,6.416002946695399,-0.2569239813147109,7.7581962929008315,23.496230869051097,19.230972285788823
13.96772802513673,13.95438805984775,6.416453465890157,-0.2550345699914013,8.00291665643653,24.58735686428091,23.58014140392541
14.016928123414473,13.955184240021099,6.4183931313162645,-0.2541406995251246,8.057482943824926,26.107792569343196,29.3496492522315
14.066128221692216,13.95641644608368,6.418262289438052,-0.253098180036921,8.170838996829817,27.947616479306603,36.18680787899225
14.115328319969956,13.959228695769836,6.408462242109447,-0.25217497737092937,8.521957902553778,29.948685409020218,43.67508888486021
14.164528418247698,13.964641932054551,6.418065444924473,-0.2542146877391731,9.19029112179354,31.932896737695405,51.373256962076205
14.21372851652544,13.975428816581271,6.409129194360538,-0.2503574848493194,10.177715180592488,33.76563509705925,58.82593493980725
14.262928614803183,13.996383343538339,6.426004007937232,-0.2580177598583955,11.424066834915743,35.34982646331043,65.58124696856844
14.312128713080927,14.039117617145727,6.421670814315921,-0.2577138541406995,12.806953707540764,36.62920415069498,71.22539556369297
14.36132881135867,14.124276773425173,6.435277358748561,-0.25570170157126837,14.12171707451043,37.545208233235805,75.42170766434549
14.410528909636412,14.282235990874124,6.439187050045345,-0.25153388116677794,15.055004901913632,38.05160431080902,77.91346523013965
14.459729007914154,14.499155234172283,6.449776167712144,-0.24614460444421823,15.285953473779987,38.1282950118182,78.54789330686171
14.508929106191896,14.679143426434358,6.451343679285436,-0.24624762292451918,14.822515893477712,37.774297782860245,77.29138544116236
14.55812920446964,14.790531917491158,6.442528909494881,-0.2416737960759949,14.014960567125685,37.00621586562399,74.21836875367767
14.607329302747383,14.851595288660484,6.452679147333026,-0.2278914980595207,13.210218985009329,35.86470461987576,69.51588502445479
14.656529401025125,14.88652438099,6.458609363614068,-0.23213162679170182,12.624281435433954,34.404830643473005,63.46995631938385
14.705729499302867,14.907798278410665,6.461199764812691,-0.23765432341148846,12.369524033039804,32.68326478194137,56.44803161164259
14.754929597580608,14.921435341699764,6.4588266723546734,-0.2376880009168109,12.484277089205163,30.790134762204747,48.85693830472398
14.80412969585835,14.931110740004163,6.465293280104429,-0.24234762242355312,12.9405256321136,28.84158177360327,41.17018242978391
14.853329794136094,14.938189027564134,6.4618979051394065,-0.2455254799941741,13.630471340717943,26.952875353990176,33.84521045049255
14.902529892413837,14.944048870590915,6.466020902426417,-0.24427288794817453,14.325734174166142,25.254567805905154,27.320518219308273
14.951729990691579,14.948709986482582,6.465861435841804,-0.244466046158922,14.64523600151532,23.852574360802983,22.0028693652833
15.000930088969321,14.951131001250399,6.470853066026279,-0.24576842106572225,14.281535274579824,22.843994536678597,18.201440152024706
15.050130187247063,14.952534174959881,6.477629295694523,-0.24512973302055419,13.429930205560384,22.290019822166023,16.154652994467252
15.099330285524807,14.954393344192269,6.4765539538653965,-0.24394357073041534,12.553005602988696,22.224960788275794,15.985089532433049
15.14853038380255,14.958011226926878,6.471101099875979,-0.24485180518331956,11.985611801884884,22.647511911040215,17.707927274478454
15.197730482080292,14.963157803158637,6.477111618751994,-0.24109847449765226,11.899014617010435,23.516823987098483,21.20429656438168
15.246930580358034,14.974318333632011,6.453326834896029,-0.24470324251949904,12.354265470858179,24.78160970365337,26.260306841287026
15.296130678635777,14.992893073710833,6.4489352109374805,-0.24332940788744942,13.330181006598552,26.35591803944271,32.58449636417807
15.34533077691352,15.026704535832527,6.438611677164858,-0.24004543050561175,14.727103761851195,28.154257596028266,39.785722503360645
15.394530875191263,15.094914181476435,6.4458279043294695,-0.23574988165310098,16.34673258191079,30.066499146601195,47.42945343999145
15.443730973469004,15.231624219331302,6.442484444028737,-0.23827844100002607,17.8392660378111,31.97566926721477,55.05631518127377
15.492931071746746,15.457750948401113,6.4383241105848255,-0.24512516600470768,18.699951987650046,33.765949092500094,62.2112362159036
15.542131170024488,15.674699155652906,6.43476959623935,-0.24683087243747245,18.642849837683382,35.32949558515633,68.46411672035991
15.59133126830223,15.802995893496723,6.407618774427459,-0.25608602071477465,17.970995909167193,36.567713424103594,73.44851956150518
15.640531366579973,15.867715021076874,6.423259035601696,-0.2697379470680356,17.138994261309094,37.40754396226286,76.86158740248301
15.689731464857717,15.901800625311177,6.425556909238384,-0.27806535558761925,16.435885539575587,37.80021762852725,78.49626308061337
15.73893156313546,15.919092359931286,6.429827198012089,-0.27151753832485637,16.011439387699628,37.720247139097296,78.25392522045759
15.788131661413201,15.930612507996672,6.4255510448457915,-0.26758673926472354,15.928368039328545,37.18636915479317,76.14827124791967
15.837331759690944,15.936678622190039,6.425914947356087,-0.27382392821760926,16.182321477822626,36.223229968343816,72.3066433610572
15.886531857968686,15.940724222627741,6.446730039714705,-0.27511037238219516,16.697216236422214,34.8936395184593,66.95388754004139
15.93573195624643,15.94299698697674,6.447840310608095,-0.27629448478535357,17.293512089499014,33.276896019198006,60.40916733646089
15.984932054524172,15.945068010878499,6.4461412010349655,-0.27673779219519706,17.628423600942668,31.466965589510178,53.07105844480742
16.034132152801917,15.947457141732968,6.445097395857633,-0.27543927808377167,17.25042776474229,29.568441684824585,45.381566347552734
16.083332251079657,15.950750974519885,6.443630032328749,-0.27713066138050896,16.06167130060421,27.69504875450207,37.80692793799552
16.132532349357398,15.954990468926377,6.439972150481199,-0.2766327532094899,14.491050464226264,25.95800349060789,30.808306048525797
16.18173244763514,15.960498345026387,6.443164801492946,-0.2765088468913513,12.990216239236572,24.461992471077874,24.80779927634712
16.230932545912882,15.968480988503398,6.436786447575644,-0.2815547396961872,11.83596602837924,23.290429317798655,20.15057325356116
16.280132644190626,15.980757766037058,6.448500607451362,-0.2828419396789674,11.176342798353238,22.513357062600686,17.12872824352566
16.329332742468367,15.999217126304634,6.44262713242717,-0.280966973611006,11.070505895231705,22.185970156350617,15.917636907662434
16.37853284074611,16.03181819816304,6.44478257092621,-0.27951181159199107,11.49942194837478,22.343891545380572,16.590839112288187
16.427732939023855,16.090971296156958,6.469639085403198,-0.28804181516693556,12.354841083365475,22.97623875286675,19.11085557643151
16.476933037301595,16.20128167336936,6.4566517989515715,-0.2832405913411812,13.402589400529866,24.049464805992965,23.3213668983447
16.52613313557934,16.390894344151075,6.458579900944735,-0.2857400329296236,14.242476933520798,25.500263737918722,28.973324384146196
16.57533323385708,16.61785567979506,6.45646592053881,-0.2913158063568207,14.460009490573068,27.243805967962867,35.724468749305835
16.624533332134824,16.777077102577394,6.466883732655905,-0.29043033905281107,14.058557588628496,29.166728764007477,43.16774766074981
16.673733430412568,16.859580165387552,6.472639489787173,-0.29434398650202326,13.397089514635207,31.147700825189045,50.8481419964406
16.72293352869031,16.89965376093709,6.471970603550954,-0.29621291950956935,12.782054144195483,33.060408339623,58.30353625493979
16.77213362696805,16.919612626640454,6.468007092594178,-0.29187935112654684,12.381728012900153,34.79509073085606,65.08615515728663
16.821333725245793,16.93066686429535,6.4684850178758895,-0.28702612120198656,12.270569332076956,36.23887941912904,70.79535397506433
16.870533823523534,16.93654251962741,6.464820939394489,-0.2867167873837313,12.456598173980778,37.306601912712686,75.09590553517967
16.919733921801278,16.939314166277136,6.461887014852815,-0.28579783514955265,12.885273287337284,37.94653051020128,77.73406271689265
16.968934020079022,16.940640947237263,6.462770800726198,-0.2838109805905155,13.423953673062735,38.1345189446398,78.53768953437805
17.018134118356762,16.94139247466188,6.458951160009118,-0.2831452818023808,13.83062254652818,37.859982648768515,77.46043132187276
17.067334216634507,16.943760561090652,6.4596260014627065,-0.2817526121031108,13.768711146572967,37.1495907383915,74.55750211012932
17.116534314912247,16.950476041387038,6.457682360756121,-0.2812133199794829,13.029463310078969,36.043786075588194,70.01900460725889
17.16573441318999,16.960333145350486,6.461866156418622,-0.2836643664199395,11.770961698108731,34.60623009295813,64.10502918141108
17.214934511467735,16.971828412033958,6.466151570784529,-0.2834423694142509,10.318700097475192,32.9189134234831,57.17275868955511
17.264134609745476,16.986103658407348,6.459263380732757,-0.2840469722183085,8.928948618633202,31.076813211466597,49.65332224908102
17.31333470802322,17.006040991065724,6.4696322872474585,-0.2830298231607099,7.764462223055363,29.19273730922898,41.99204809458624
17.36253480630096,17.03427238253016,6.479383424990818,-0.285038458521318,6.918326415815103,27.371432789127415,34.653667631524385
17.411734904578704,17.07837101550202,6.479037840123206,-0.28615328640568166,6.42320194756989,25.71724573538377,28.07803683312037
17.460935002856445,17.150140862777832,6.480063678874543,-0.2905911224010005,6.244933291116954,24.33552979978012,22.655339957275352
17.51013510113419,17.266000934692002,6.475447861414065,-0.29586927000511026,6.265706598324549,23.320615932015354,18.711276473808518
17.55933519941193,17.4314741297208,6.4780835657403495,-0.2985646753422453,6.2817079013451655,22.73976414030257,16.49449656295965
17.608535297689674,17.61703186200038,6.475393600696016,-0.2993793855175168,6.0897158428983245,22.639567665389688,16.14392744561012
17.657735395967414,17.763013708709664,6.48739556582966,-0.2960214040268541,5.656988080951617,23.030012004464066,17.67419109027624
17.70693549424516,17.84887904589415,6.496433547021148,-0.30659780966283884,5.13587444914098,23.885741903838817,20.998686931002595
17.756135592522902,17.8938465236468,6.488385893989572,-0.3101658236896166,4.7004572538696285,25.150771848169924,25.914677908449917
17.805335690800643,17.916930837621578,6.484918169106766,-0.3051211060425836,4.462397799836263,26.741848179174298,32.110358322706816
17.854535789078387,17.928492508284737,6.486010886315988,-0.3103274467801726,4.470394696764326,28.563877215202037,39.23088685020886
17.903735887356127,17.93407986864184,6.484195154074074,-0.30952731608431927,4.720613144541665,30.499816852158364,46.84529262015255
17.95293598563387,17.936723073074386,6.487105881556674,-0.31204508963641575,5.159113527424947,32.42532205727365,54.48674781849747
18.002136083911616,17.938088564062628,6.4803477296999015,-0.3129601440007724,5.679510684654763,34.23016246263783,61.70250146813828
18.051336182189356,17.93917440839169,6.4763866614428505,-0.3099535339970497,6.13158953548374,35.80236262971747,68.05803793572238
18.100536280467097,17.943840780252064,6.47540252723767,-0.3106771956294948,6.36906086800858,37.0604557259126,73.16457976498086
18.14973637874484,17.9546612401648,6.481580549411162,-0.3145596239180248,6.327069337281808,37.936865346707975,76.7213491011247
18.19893647702258,17.972850151302186,6.478135771154856,-0.31565878673729325,6.045777162271104,38.39024889238471,78.51847343521072
18.248136575300325,17.998696633605043,6.480614926829973,-0.31022564403503805,5.614387361033372,38.38411610414428,78.43765945140036
18.29733667357807,18.033026804688564,6.493589437279282,-0.315477130815064,5.11507444164467,37.920895424898994,76.47975874385511
18.34653677185581,18.079625086631545,6.497974949884134,-0.32101007627980466,4.604324558289053,37.02751923300451,72.77354869840991
18.395736870133554,18.144862817722725,6.495760123708488,-0.32023395834861307,4.1121606884433985,35.75515177988328,67.5420459361525
18.444936968411294,18.234789980961715,6.491265887291963,-0.3147322042188518,3.6432893322484534,34.17362310971249,61.10459816972239
18.49413706668904,18.35385425301027,6.492629936344938,-0.31328644144569706,3.1806304878200944,32.374418459494635,53.845212804150776
18.543337164966783,18.4894289337563,6.4831012274981035,-0.32012467772972036,2.6987999994574823,30.459179817697155,46.19685304830481
18.592537263244523,18.620835135297508,6.480829836216901,-0.3207948694353402,2.1893296556465303,28.548857948455257,38.622646796899765
18.641737361522267,18.7295276179265,6.487015378300421,-0.31744054521145015,1.6778461572951793,26.7581499126311,31.573593582621275
18.690937459800008,18.80744588064419,6.4848228261413325,-0.3228008576694986,1.2151912329900967,25.21096246673289,25.480069881427973
18.740137558077752,18.86252871256037,6.496874585389772,-0.3187512707234907,0.8542704536678899,24.002050900089806,20.703783386555696
18.789337656355492,18.89676397969271,6.495980375763586,-0.31758761571475824,0.6316982228873311,23.2044701856427,17.536114695051857
18.838537754633236,18.91752924999397,6.504544613920384,-0.320528358299125,0.5597788077068329,22.868130411148414,16.166414958420454
18.887737852910977,18.928829365964784,6.497572648493035,-0.320187615889393,0.6268523202730027,23.01619592176285,16.67966627862064
18.93693795118872,18.93404379485331,6.499466594697216,-0.320480006836368,0.8058934181204449,23.630257381665555,19.033527552544857
18.98613804946646,18.936093856902655,6.50091824964742,-0.3224872923933985,1.0718601244829744,24.670329496170993,23.096233266580356
19.035338147744206,18.93756552025078,6.496292652623308,-0.3226196188612552,1.4194311377151856,26.07093864539969,28.61458800479722
19.08453824602195,18.940391186217184,6.5023658639354736,-0.32490483900323575,1.863190207536232,27.739822450600794,35.27081673561968
19.13373834429969,18.946714545030012,6.498104856534442,-0.3217814198815679,2.4184579870752922,29.582072302393122,42.66030378693494
19.182938442577434,18.959947952199737,6.492221467639442,-0.3226289974164709,3.082668421307718,31.490618796721236,50.33029220038891
19.232138540855175,18.98505917869834,6.495842079321241,-0.3240092117562383,3.827252549075131,33.350978582579934,57.82545738081688
19.28133863913292,19.030176236985074,6.4938735829708385,-0.3187991846951844,4.595874902191856,35.05647965924439,64.68573022449294
19.330538737410663,19.103392330915984,6.490569375386891,-0.3262395634404672,5.305404984161936,36.51043258125242,70.49519631071847
19.379738835688403,19.219195419467052,6.49611153169066,-0.32752171763644516,5.855647022123919,37.62511133235017,74.91437659891668
19.428938933966148,19.361878073301526,6.486340387584488,-0.32380138422160454,6.164132456063774,38.32983659281839,77.67300557033558
19.478139032243888,19.51203708838404,6.487309878241723,-0.3253345193631286,6.220632851347843,38.583429921782624,78.6026324839415
19.52733913052163,19.639930802153145,6.467000988105082,-0.31856955624948496,6.103784328039464,38.36665122759362,77.64353613273596
19.576539228799373,19.729756123040588,6.465271104832355,-0.31264500504774917,5.930985706051393,37.68819597707673,74.84815685748926
19.625739327077113,19.79344655048649,6.471801503564187,-0.30599615490383825,5.800873848715477,36.58965859693228,70.39746610445113
19.674939425354857,19.8356778658205,6.47625729915315,-0.29481471590783404,5.7717574907040525,35.129479457945656,64.5584196510662
19.7241395236326,19.866833705214848,6.475630704067826,-0.30374443370754467,5.860987334501692,33.40159111502277,57.69247983691938
19.773339621910342,19.889649910122408,6.458343233664366,-0.29566943885193175,6.044997242617629,31.507384279947008,50.21754890750146
19.822539720188086,19.908266935062795,6.462726808396322,-0.2920113373667068,6.25291074690667,29.562587474243276,42.573306338102604
19.871739818465826,19.922842153742252,6.470415352551172,-0.2924269511962102,6.3604804704766025,27.69976249575926,35.21889224827326
19.92093991674357,19.931176675246896,6.46224340848356,-0.29115350835776516,6.232308942821408,26.02121792175612,28.59035635462167
19.970140015021315,19.93346345866739,6.455705752922447,-0.2910113374816667,5.853189250896644,24.626876184437805,23.095561837039458
20.019340113299055,19.934589968384213,6.458863997932173,-0.2904966587378752,5.390671295192394,23.602543091954246,19.053844981657132
20.0685402115768,19.935657333110267,6.46082231697205,-0.29198763882207956,5.071269098058631,23.00260053435165,16.708720358484324
20.11774030985454,19.939022670467164,6.462765944712553,-0.29023415086140364,5.060701178221503,22.868770015266943,16.209260366843438
20.16694040813228,19.945443140691836,6.469677970203455,-0.2901364001139805,5.439870419629028,23.198347445778605,17.584316244564015
20.216140506410024,19.95838021755894,6.439276159442784,-0.29120971899626213,6.217211169111866,23.97765370517714,20.739337364299686
20.26534060468777,19.9836993717548,6.454945990239879,-0.2983084820797706,7.337331559192221,25.16819172571726,25.482892548186282
20.31454070296551,20.035145936826858,6.454026802124185,-0.29685865048094856,8.677069348044158,26.686392795382083,31.548131002734507
20.363740801243253,20.134198341488215,6.454075406748064,-0.3008879352288166,10.026994371688929,28.441340642185473,38.568971581874415
20.412940899520994,20.308338183344794,6.443737949547589,-0.29507981526803095,11.089298517159044,30.331450911416585,46.124979939850554
20.462140997798738,20.511796765089212,6.450029390674976,-0.2993222459656087,11.629476366465703,32.23524447668536,53.75507790067883
20.51134109607648,20.67266129554691,6.449288842742835,-0.3019695663110982,11.725367269037603,34.035499210265485,60.99645041602646
20.560541194354222,20.769732094358854,6.473700936611083,-0.3004250372816464,11.66446125793518,35.628701354704575,67.41716910502265
20.609741292631966,20.826871525712775,6.449741755345558,-0.29964364400152843,11.68733206828937,36.91448474657384,72.62934471943197
20.658941390909707,20.861701624999732,6.453863683160448,-0.29812156349733404,11.923466632640272,37.81635770821676,76.31959373255958
20.70814148918745,20.883498776743696,6.4548630263066755,-0.2946854856814113,12.417252524429411,38.283021619413084,78.263481750959
20.757341587465195,20.898741032123613,6.451172262693195,-0.28996585011885345,13.15025752022894,38.27851991042935,78.33662788109537
20.806541685742935,20.908916434957305,6.455331051866341,-0.2941397876450701,14.045069104529604,37.81570912850929,76.55120312775003
20.85574178402068,20.916846287130944,6.442581658884308,-0.2964799038404943,14.94816342198004,36.91567261627599,72.99678794402377
20.90494188229842,20.92374607632713,6.441630594771998,-0.2955506985377074,15.591434827069168,35.63839190761877,67.90231670267147
20.954141980576164,20.92851374759226,6.441868103319873,-0.2942299337490636,15.613003935921231,34.05615673738835,61.56948366261204
21.00334207885391,20.930524859238158,6.446229210899572,-0.2964942129765749,14.87676452950458,32.2577745650746,54.380750660443454
21.05254217713165,20.931704594129904,6.447100777780268,-0.29553159961816466,13.707143891645005,30.346986903887426,46.76859277228692
21.101742275409393,20.933563383769066,6.4452053296021425,-0.29470158175376016,12.536813249022622,28.438829720212663,39.1965871845474
21.15094237368713,20.937004143291304,6.440638882750343,-0.29521959197234326,11.655846985822404,26.64709974778076,32.11568306204405
21.200142471964874,20.943410594214598,6.437808990611415,-0.295415614609223,11.221608552909286,25.075187497045754,25.957301395406777
21.249342570242614,20.95571278406674,6.439418722030711,-0.30018476737942673,11.298968623974995,23.823483670956463,21.0802751765202
21.29854266852036,20.977571960503557,6.437700119063717,-0.3056397687387159,11.87654423364339,22.96236783620318,17.78494468130751
21.347742766798103,21.01964538231693,6.4321538723917975,-0.31393562055127844,12.861303761649562,22.554142684674503,16.276737255181622
21.396942865075843,21.105743107242684,6.439564892123282,-0.30928151179688157,14.047197077300552,22.622537423897757,16.64837401920456
21.446142963353587,21.272062834391505,6.437848120750103,-0.32085239691007145,15.061311141502792,23.165951850824577,18.864582705296414
21.495343061631328,21.508680390184747,6.45280676932087,-0.3125739207593403,15.45364887342758,24.146671702611158,22.79252363546491
21.54454315990907,21.69548022329649,6.446691441347386,-0.3183155306978709,15.171425816876113,25.504164740191257,28.188613543535517
21.593743258186816,21.79972374683002,6.447382387515699,-0.32016812105453696,14.628497303750304,27.144290673172524,34.73255730163427
21.642943356464556,21.85366689514231,6.444002866798129,-0.32386546460842314,14.211737430813823,28.974455874744255,42.040391194338646
21.6921434547423,21.882157796374273,6.427355108850188,-0.31986016184264343,14.130132325565999,30.87395253377657,49.67506100856316
21.74134355302004,21.89787776347116,6.436448810041596,-0.3149022705364049,14.468118650175533,32.73495218417984,57.162485075341635
21.790543651297785,21.908815113232844,6.4351768670267475,-0.31571272548574203,15.226945656256929,34.43700484304131,64.05979036909096
21.83974374957553,21.914899711958338,6.439186502210832,-0.31458392522887285,16.337295869369733,35.883457024355764,69.94360365991469
21.88894384785327,21.91918780504686,6.431963778475805,-0.3177442879493556,17.648800424787286,36.99269138468332,74.46389974979137
21.938143946131014,21.92212431719624,6.437102555040958,-0.3176188828388849,18.888536730081466,37.702931612049866,77.36001197737282
21.987344044408754,21.924316705031707,6.436719313701972,-0.31664706754038374,19.610981196228124,37.96648116042428,78.45294368086478
22.0365441426865,21.92689659918135,6.4335617530574405,-0.31505881666953683,19.39050825347995,37.77397612837292,77.67753344227282
22.085744240964242,21.92981127908812,6.43027825077223,-0.31749824321727305,18.339090781121524,37.13968511290052,75.07141933754197
22.134944339241983,21.933212823772223,6.432085174031644,-0.32056401153978903,16.945091500589164,36.088385775020086,70.80269036061671
22.184144437519727,21.9384160749446,6.435886292697619,-0.3225159975341231,15.596263114679255,34.68819666072914,65.12198727263441
22.233344535797468,21.946543986551273,6.4411539415506445,-0.3202273299270387,14.51862940765509,33.0178310274802,58.38626195898709
22.28254463407521,21.958157225956302,6.439059603879886,-0.3202009040300641,13.834039141905315,31.17564889649036,50.98828645908719
22.331744732352956,21.98005211241458,6.432073567668962,-0.3254691613178038,13.589320512124928,29.264534343104323,43.36728937779127
22.380944830630696,22.017332544234044,6.440138669430138,-0.3225943381118695,13.758437056610134,27.404180963013335,35.98697174964644
22.43014492890844,22.08606223411808,6.435033761247581,-0.3244884537323778,14.221246954456984,25.709235622966194,29.28671174753611
22.479345027186177,22.217791294752764,6.43097712760422,-0.31595473973224003,14.712675267645139,24.286731166928234,23.681140900707923
22.52854512546392,22.43379039383659,6.438319082792893,-0.3138635741027577,14.80271947939553,23.233494788888326,19.497813087943307
22.577745223741662,22.654275543312977,6.43489535852215,-0.31095790689670255,14.193804834880668,22.613081630375174,16.987157472953403
22.626945322019406,22.78560009139279,6.426245051076279,-0.3127441656237522,13.123085734703725,22.459048219810924,16.307271297227647
22.676145420297146,22.85134211237091,6.426606462419603,-0.31335685230887017,12.031716373598204,22.786325020565396,17.506258442216833
22.72534551857489,22.88455832218576,6.424066687017216,-0.31766546154419273,11.218335499568568,23.570735497501538,20.525466546020798
22.774545616852635,22.900696462849098,6.427549894518124,-0.31967526992951606,10.837075218993716,24.760626554329033,25.164519913717537
22.823745715130375,22.910863222534957,6.4278752078471655,-0.31985102150252753,10.946061222488135,26.279552254652586,31.141520349934204
22.87294581340812,22.915595730264997,6.437367131608288,-0.32218391901328225,11.527880680864028,28.036206668543876,38.08270177573097
22.92214591168586,22.918323473435045,6.428930279032235,-0.32318077502483783,12.487603330724935,29.92420849904275,45.572483145262225
22.971346009963604,22.91954294438026,6.428007748493557,-0.32305668672952487,13.62906821889458,31.828497072501087,53.15587634635385
23.020546108241348,22.920697945550856,6.431797089605421,-0.3260335302479324,14.616132858553883,33.63915706198132,60.38931787911182
23.06974620651909,22.923703817532413,6.429564299109339,-0.32938441551221964,15.029273980958845,35.25352265014747,66.83893789837947
23.118946304796832,22.93029191343141,6.429720750521113,-0.32933988787760965,14.707037874716534,36.58594839029197,72.12088699934893
23.168146403074573,22.93839175870366,6.430467240732497,-0.32928600486583426,13.90471308711469,37.5634393027461,75.91857020251072
23.217346501352317,22.948501987513183,6.42486533827323,-0.3330550448089298,12.949324728153606,38.1195168624975,78.0014606652458
23.26654659963006,22.961167494395486,6.428313216483151,-0.32207705865003666,12.055225228685531,38.21937871072239,78.24800105023377
23.3157466979078,22.9792534550521,6.422828524015999,-0.3289464041910308,11.343063071617529,37.85221590930237,76.62895709369006
23.364946796185546,23.006176385368203,6.4547175230913805,-0.32474971957322035,10.869062768210647,37.03580658532585,73.24293782196465
23.414146894463286,23.050480294069203,6.459838272776684,-0.32468196310050473,10.632722857746371,35.820874823429975,68.2935495011715
23.46334699274103,23.123999236401065,6.459925344136265,-0.32430249363126795,10.566339253163719,34.2779081669709,62.0868760774325
23.512547091018774,23.248253992502868,6.431812474328718,-0.322778458062438,10.510667990923043,32.49898930933911,54.98532309053421
23.561747189296515,23.429676092495246,6.443181677476477,-0.3059065771720586,10.212259927927356,30.592834504645236,47.41949802033565
23.61094728757426,23.625441586113556,6.452965470051822,-0.30977358999815796,9.458799069256147,28.68085249397642,39.84688706686492
23.660147385852,23.766312928815648,6.440354638964964,-0.3035574408578573,8.307093771269763,26.88923548233134,32.72763057495189
23.709347484129744,23.841406674561107,6.440432934751883,-0.2984219337497939,7.0215790787474655,25.329040634971577,26.502786271348803
23.758547582407488,23.879674728725533,6.447994128022556,-0.30105137805975074,5.847829629832924,24.100962269158067,21.53940379565225
23.807747680685225,23.899079725517122,6.457190374251443,-0.30308448173962316,4.944515725421598,23.268163531629465,18.1426829796408
23.85694777896297,23.908924391364568,6.451853273971024,-0.30380435241850434,4.397386459168405,22.882543045042535,16.518498568514204
23.90614787724071,23.913777344889674,6.447014411132417,-0.3048169208033269,4.230297061407022,22.957923621096498,16.759621472879218
23.955347975518453,23.91606639223054,6.443357783121569,-0.3056767656361954,4.403845822894955,23.49238419713402,18.838663533402965
24.004548073796194,23.91696349909082,6.442088548884584,-0.3033531445660088,4.806014302210005,24.450158374916672,22.631702661721203
24.053748172073938,23.918487382852387,6.447905642197384,-0.30373358421897323,5.253649487925628,25.773122308593656,27.918697402477278
24.102948270351682,23.923370583093252,6.450842940990282,-0.3080430847992959,5.55334697903349,27.38111282753821,34.37808157064419
24.152148368629422,23.934838177430137,6.455958462612321,-0.30629045317458814,5.624088812456637,29.18068295002102,41.630661323665066
24.201348466907167,23.95251584859279,6.453017320608539,-0.3036508497198794,5.533658848988849,31.075838924501067,49.21682476111001
24.250548565184907,23.97377824240248,6.439973529099436,-0.30562103588675316,5.399159872117988,32.95281816286905,56.69540389483555
24.29974866346265,24.003739410213353,6.460682087387014,-0.3031551278564912,5.305353002042925,34.695220923487696,63.61865353979428
24.348948761740395,24.041934004789322,6.457127323483569,-0.30013393489282086,5.292287740778323,36.1962928803914,69.57713832375929
24.398148860018136,24.097671063216804,6.4565229522524445,-0.29357560235561175,5.36108245760557,37.369295640971885,74.2123489481562
24.44734895829588,24.17822833539968,6.4408475356403505,-0.2948552004439191,5.477065077463282,38.14029824674706,77.23403846227002
24.49654905657362,24.2894895477987,6.44495434950431,-0.2932306841520133,5.570721006775235,38.46001753281935,78.46493166920827
24.545749154851364,24.42915322769431,6.45089327261093,-0.2957964885184288,5.549274335569907,38.30947790873146,77.83571367837096
24.59494925312911,24.574720582122367,6.454958983754693,-0.2968950239995173,5.33345337311567,37.69431228070897,75.3912051546555
24.64414935140685,24.69907718458319,6.46188802532865,-0.2989721227695046,4.904089076701156,36.65556440220631,71.27114728887291
24.693349449684593,24.789033347533405,6.461142888200961,-0.3034241238924494,4.3100120552703345,35.25044749513541,65.7190151456352
24.742549547962334,24.845864501902014,6.47053559501122,-0.306512990362412,3.6327631578311803,33.57006100383876,59.07504914541005
24.791749646240078,24.87949067005196,6.471725779170604,-0.304113806828504,2.9501895610508386,31.710753667587532,51.72360255838798
24.840949744517822,24.898501127517264,6.463606926082446,-0.29852364063085296,2.319588299653152,29.796331633811118,44.11097881617282
24.890149842795562,24.90830815894859,6.460937046897985,-0.296668547572595,1.774104696858684,27.933646715250593,36.70733273125463
24.939349941073306,24.912876262993304,6.460527526569438,-0.2980926264873078,1.324354360191136,26.23903722396368,29.957766802922333
24.988550039351047,24.91477954981573,6.462059821443048,-0.2993762240277512,0.9660064502759176,24.810196990811583,24.26225658051955
25.03775013762879,24.916394689727966,6.4601245264083325,-0.2998487709689647,0.6954664311906283,23.726839653947472,19.97864289975363
25.086950235906535,24.91948778332132,6.459538400802676,-0.2970668382581801,0.5252997551931763,23.055475289411238,17.35727073493607
25.136150334184272,24.92672737473175,6.454226812463885,-0.2933921931751062,0.48326032305384425,22.83773632790417,16.5646646596764
25.185350432462016,24.941462135717433,6.458172782061148,-0.29710256435978577,0.5961784525997598,23.083281171291922,17.64711870456586
25.234550530739757,24.969197761237893,6.459938430170929,-0.29245317023640205,0.873903273156707,23.77872667551091,20.541598598014346
25.2837506290175,25.01187652566865,6.447806615455409,-0.2899317421353147,1.3008503346623055,24.882578720999792,25.0542099408903
25.33295072729524,25.082092421685044,6.459707546822562,-0.2978655700675099,1.8343279405771877,26.32462576838853,30.9202379375916
25.382150825572985,25.182747197136468,6.469518051735647,-0.2985600921680042,2.4104431476317902,28.028308666620433,37.77951932970085
25.43135092385073,25.31161591193916,6.456420591057073,-0.2936426053238712,2.963182101424822,29.892073365547954,45.21791338681345
25.48055102212847,25.451552537153887,6.451741846244256,-0.29245945254539235,3.4550856677219826,31.795665226081336,52.7963241120809
25.529751120406214,25.580716208806283,6.456417134407802,-0.29253231628883436,3.8969940085090315,33.62451557851934,60.05940206598737
25.578951218683954,25.68097955424943,6.475582289457926,-0.28887348794042933,4.331356172480853,35.257360617795605,66.57566118121603
25.6281513169617,25.7524703609802,6.465740091525999,-0.2909068677812251,4.796399152167521,36.59650947874069,71.95974910801088
25.677351415239443,25.8031687950566,6.473481000078616,-0.3001529306601451,5.304812127988725,37.55669682039613,75.88221112412214
25.726551513517183,25.83899951360087,6.456668698134746,-0.2977269554561849,5.8393397482874585,38.086683397410745,78.10296114673925
25.775751611794927,25.867362342598625,6.459993315090461,-0.29564240099658584,6.352460517782325,38.15900003564448,78.48963861975425
25.824951710072668,25.888041248884733,6.4653869458090165,-0.3066162960334509,6.764667467242442,37.766412699820656,77.01502518822984
25.874151808350412,25.902692146439495,6.466198145207004,-0.30157893829143373,6.968645933220926,36.93820033615191,73.76266530675792
25.923351906628156,25.91033551009092,6.4705657388946625,-0.2996765126679211,6.870212424926592,35.71894406727806,68.93272635159302
25.972552004905896,25.912769018626168,6.470162943809977,-0.30093917764514533,6.47411623610477,34.18597496021188,62.81384800674595
26.02175210318364,25.91378104866838,6.468499706989586,-0.3020201313106867,5.914352328788536,32.430184903771625,55.77681188762162
26.07095220146138,25.91536293074726,6.471009356676697,-0.30302963913454517,5.374072380609309,30.551709063559215,48.246941915717535
26.120152299739125,25.919266768095028,6.471765876572755,-0.30369439203838827,5.000981091675274,28.658703468594755,40.68744628488911
26.16935239801687,25.926836726039838,6.475896118678289,-0.3034661926287555,4.882485090607859,26.861972180687697,33.55229141678171
26.21855249629461,25.9418149729039,6.472739053554503,-0.3041278862750369,5.049163975477076,25.26062758050908,27.269507528454366
26.267752594572354,25.972713251668345,6.478159787812409,-0.3052842584213715,5.477500294777318,23.953285173127462,22.21730861656014
26.316952692850094,26.03089964560033,6.471262450356768,-0.2985295784239873,6.083176275279346,23.02823551037818,18.697027957355168
26.36615279112784,26.1423971487563,6.470362215020981,-0.29026711196245353,6.706923770319013,22.54049794766318,16.9173688813914
26.415352889405582,26.31699582102413,6.460783871328914,-0.29271709988890343,7.136187640875002,22.526890873920006,16.980603319200924
26.46455298768332,26.506006107492123,6.452360147941561,-0.2862913078841922,7.258428320437699,22.991911177623514,18.88073525381914
26.51375308596106,26.652163828622985,6.458611985063653,-0.27772463798735225,7.205287844585298,23.90193448000985,22.51510997920354
26.562953184238804,26.745204705838383,6.439494240144195,-0.28019848403046416,7.223665117576117,25.20014992589537,27.658473460700865
26.612153282516548,26.80167296156316,6.461064222496435,-0.277632013913948,7.499426930609027,26.80573499881691,34.01426476261697
26.66135338079429,26.836059594591244,6.44579594663398,-0.28350924323510296,8.11954693673187,28.617805702566947,41.19025181593715
26.710553479072033,26.858357703172718,6.44626763492917,-0.28196480363669785,9.091260173628605,30.520898896932103,48.76680874213037
26.759753577349773,26.874357031035203,6.453587489169074,-0.2806615969265669,10.357684320859454,32.39792815985125,56.27035049490808
26.808953675627517,26.88648416520797,6.459613313379947,-0.2816963852900869,11.798609203667281,34.12909859055774,63.25239236837813
26.85815377390526,26.896020148457215,6.458940968239075,-0.28433859866168804,13.212716352599783,35.6187367878443,69.30196475067291
26.907353872183002,26.904067289060116,6.454300408914865,-0.2852185932878353,14.29218361834767,36.780928041055475,74.04766914639437
26.956553970460746,26.908812703351256,6.4545912289529035,-0.28642390891403985,14.712816528281259,37.54868547778927,77.2056832165541
27.005754068738486,26.910056707284383,6.454923952430076,-0.2881619039434452,14.453188416108585,37.88003369546906,78.58660149987361
27.05495416701623,26.91092822722781,6.454959782627519,-0.2880245721551275,13.83505238436834,37.7586052601785,78.10278114020485
27.104154265293975,26.913023233212694,6.46180666641342,-0.289116334249334,13.192912584007235,37.19000821781024,75.78958431234827
27.153354363571715,26.917025507247867,6.47342215364087,-0.29166813586897467,12.73613642908157,36.20929927514459,71.78640066626927
27.20255446184946,26.924082691021596,6.464579206923784,-0.29255118590336604,12.57193795669341,34.86809103613636,66.34304087134188
27.2517545601272,26.9387141282308,6.478450685680806,-0.29162603642903856,12.73511811822071,33.24145864821536,59.77898581380747
27.300954658404944,26.964384927604048,6.471300932615752,-0.2959451211850456,13.196825908655239,31.42126681229812,52.49599688165281
27.350154756682688,27.016195727732843,6.456020229617482,-0.29300344803828504,13.852598699800424,29.521607363344575,44.919941755826564
27.39935485496043,27.12406560283413,6.456542165988356,-0.2881929219792212,14.483674023652249,27.65560636125476,37.52150674170613
27.448554953238173,27.31669822902729,6.443276586272504,-0.2935795473352598,14.724224219083865,25.936940021820533,30.742917578024844
27.497755051515913,27.544323560371836,6.441329012416369,-0.290831736980803,14.271245585369657,24.47296193941828,24.991800459019597
27.546955149793657,27.70478525073304,6.433447345606234,-0.2876569157690361,13.306129918122291,23.358323709853597,20.610436898910404
27.5961552480714,27.790840068523575,6.44613222411083,-0.28722854119771857,12.290185191634835,22.664040427899923,17.863724420468525
27.64535534634914,27.83722836652664,6.442202116321394,-0.2853422507003117,11.569110172013561,22.436189535737398,16.909717321346285
27.694555444626886,27.863382983805547,6.442287789188209,-0.28129302558550867,11.326427233678006,22.685257904649678,17.826311666013847
27.743755542904626,27.87666891591445,6.436562193317221,-0.2860573695968514,11.63448178895755,23.386691418688983,20.55227669467004
27.79295564118237,27.88789801220241,6.436674972352181,-0.28334214699994353,12.48244853752999,24.49755741730412,24.914609996378662
27.842155739460107,27.894324501272617,6.438713521272822,-0.2892054637614656,13.780322628973042,25.947910326905504,30.659280248962517
27.89135583773785,27.898708845611626,6.4415113898003,-0.288814118747745,15.339198424212878,27.651160528429937,37.4394407843846
27.940555936015596,27.901845259180412,6.438818051012347,-0.28919925487558773,16.820275574077886,29.501791646234274,44.84566393519144
27.989756034293336,27.904652757098383,6.4374940039721364,-0.28857456993084774,17.727450017615645,31.393689426392466,52.43611713592399
28.03895613257108,27.90700928607261,6.434789817474999,-0.28857115787093884,17.76685716833525,33.209905194672935,59.753944596655884
28.08815623084882,27.909064574385937,6.43260975652042,-0.29012581428149126,17.22202347447691,34.85351377362807,66.35356196710383
28.137356329126565,27.912328984684287,6.435309161483192,-0.29144583561057336,16.538669424698877,36.23465708518998,71.83632845629076
28.18655642740431,27.917297622008228,6.437786499533839,-0.2884614217078073,15.999847733360737,37.26723188812696,75.87358060852323
28.23575652568205,27.925759123341436,6.43375429398718,-0.2887319099395565,15.747589149464607,37.88673117335945,78.24265800158918
28.284956623959793,27.940127626937233,6.4283066760992185,-0.288853827053642,15.835699284020968,38.05932808565786,78.79228823972048
28.334156722237534,27.96226429828398,6.43441307315834,-0.2931560484761428,16.250811484475193,37.768605516345914,77.48015952493341
28.383356820515278,28.005313595913073,6.4290776872260835,-0.2909468680983889,16.908815251630717,37.03099677813895,74.39131392360368
28.432556918793022,28.08897591481944,6.436681486700594,-0.2970654640392752,17.624841677658967,35.88226443352046,69.7014456624806
28.481757017070763,28.252373403194547,6.450777575704166,-0.2936909001876224,18.054273553464707,34.39620720724572,63.698947903176816
28.530957115348507,28.484650149131948,6.454043244406665,-0.30612579658926775,17.743366887012087,32.66859892984566,56.74742646805592
28.580157213626247,28.68133097647878,6.470085408746719,-0.30515690661546396,16.58265920130566,30.797345320415015,49.26526412556521
28.62935731190399,28.788336798478525,6.481638549511339,-0.3021851759916148,14.993852100012534,28.903613648492957,41.70762719604934
28.678557410181735,28.841073716797318,6.473409611488888,-0.3143429313482904,13.431856337815669,27.101590086243462,34.53081506224783
28.727757508459476,28.86792353763792,6.47307214798095,-0.32042492273110024,12.180040218726049,25.50272122568672,28.171286804749332
28.77695760673722,28.882437009961073,6.471889685956121,-0.3235803554464321,11.394069249791675,24.21468734233172,23.000679825971332
28.82615770501496,28.890667688998896,6.4755795298883365,-0.32010784748492677,11.141895836078058,23.30393667685865,19.330282179913343
28.875357803292705,28.895581268501427,6.470238120762999,-0.31563732725142807,11.414437651225692,22.831471373488494,17.382827338738213
28.92455790157045,28.898003166244724,6.464595164791596,-0.3149140704416273,12.114445820539117,22.81691648996608,17.26908213194524
28.97375799984819,28.899419831651358,6.466110212916589,-0.3139669329203807,13.019716121821345,23.25857110613855,18.99558331541959
29.022958098125933,28.900794322905487,6.460565211923441,-0.3127814507163777,13.741442163337743,24.131995055134542,22.46428916710535
29.072158196403674,28.90441922764722,6.457805796756398,-0.3134034067333101,13.868723787104322,25.381612581882933,27.46018459918046
29.121358294681418,28.910151586911443,6.458201826893987,-0.3156899101733071,13.404827394861377,26.927314197517006,33.683554331864826
29.170558392959155,28.91683605705623,6.458026276440712,-0.315996114372265,12.713886411383525,28.68537954010744,40.758341447324426
29.2197584912369,28.925581439424086,6.464782598384172,-0.3112612564206277,12.10821573950537,30.551500143582448,48.26861729560155
29.26895858951464,28.936579916995473,6.464816689970994,-0.3100178055469483,11.757948749182916,32.422004336240136,55.75913613739713
29.318158687792383,28.95561978890016,6.465058744718473,-0.31111613334793353,11.73614915921638,34.1769615170838,62.781202866034384
29.367358786070128,28.9820153878069,6.455032042474118,-0.31616218240000954,12.046381294933221,35.71506865511068,68.90547621964265
29.416558884347868,29.027950851123165,6.465568934640852,-0.32191088290228365,12.62767347999269,36.93680309867207,73.7653641838442
29.465758982625612,29.108544580908028,6.465652642152402,-0.32301459178564346,13.339605788030847,37.77179690551802,77.0584766451446
29.514959080903353,29.246351140828562,6.482793176825891,-0.3400921146912795,13.93061202469984,38.1662560818841,78.5892125396862
29.564159179181097,29.447108071788897,6.473512118698392,-0.3301316122518071,14.05090593371393,38.08912922005762,78.27258114899314
29.61335927745884,29.643711634204415,6.473228387738479,-0.329497309658703,13.473626269590275,37.5516105071933,76.1232708892183
29.66255937573658,29.768913206953002,6.480190071163907,-0.3268777564422173,12.345959875271134,36.58265203166511,72.28415140872437
29.711759474014325,29.832505657643793,6.467468392739973,-0.329508570337435,10.99090784259407,35.242564274204234,66.97293715363281
29.760959572292066,29.8649206516396,6.457622995248202,-0.3333176474424993,9.663367892122363,33.61779385110537,60.514538189561925
29.81015967056981,29.88100310146237,6.455671428172541,-0.33551889319923617,8.52464911716266,31.809679085331254,53.30058573107122
29.859359768847554,29.88930114408231,6.458638538352693,-0.33530973938455416,7.667644887577171,29.920398337294067,45.76950852044528
29.908559867125295,29.893561887178087,6.456420900237041,-0.33507990499690615,7.126545210900199,28.060959750137137,38.375966053359896
29.95775996540304,29.895727049810063,6.460338880094781,-0.33674316352874006,6.870781238661537,26.34116727750433,31.555096770784015
30.00696006368078,29.896436079844307,6.461737655788061,-0.3369360405527169,6.787536895154542,24.859927924608705,25.72048180840907
30.056160161958523,29.897861832128946,6.462935554039579,-0.3384573160427374,6.676626177225241,23.714731393680225,21.21751430660628
30.105360260236267,29.90323001978195,6.454648517095936,-0.3386952579524698,6.335063546120107,22.963908788986206,18.320917722114178
30.154560358514008,29.914756851226244,6.4536880160163665,-0.33744804137849094,5.73387222536381,22.663806258364453,17.2055121950432
30.203760456791752,29.93038813574969,6.452637514614157,-0.3362948929955551,5.039188255352563,22.82885118552232,17.938457999878803
30.252960555069492,29.948533964510574,6.451871130930134,-0.34383766950140443,4.441600503637649,23.43799255229857,20.47292900704514
30.302160653347237,29.973484885725828,6.442664182026433,-0.3419646121787656,4.066462771440838,24.471581780118818,24.66526346505849
30.35136075162498,30.006459725598987,6.437858476352055,-0.3449781673784818,3.9726627199114573,25.858526286753317,30.271556110470264
30.40056084990272,30.056702923723115,6.439000273375495,-0.3452580805586093,4.16356223660621,27.51938581482211,36.94259619450601
30.449760948180465,30.129509368526183,6.431124249431111,-0.3431709548868342,4.589295530031605,29.351947169367442,44.269963368419866
30.498961046458202,30.236149116342975,6.437074197830852,-0.34055121905393976,5.143661713142104,31.24243614020556,51.82017558691804
30.548161144735946,30.383287054917822,6.43025273085418,-0.338359993968371,5.670762392602012,33.072190805028015,59.13688197636847
30.597361243013687,30.542466290600313,6.416813422095853,-0.3369635192127597,6.012564775019838,34.73423547554246,65.77328818624802
30.64656134129143,30.6798330118552,6.4121797366367455,-0.34214396777962636,6.091780300311529,36.1198455315126,71.3233833540607
30.695761439569175,30.77454309265076,6.406602022236265,-0.3386224826314568,5.942181915638128,37.14887856563771,75.48049523351274
30.744961537846915,30.830113417114873,6.402236089324479,-0.3364542205825629,5.6503050510316,37.76256092894999,77.98492312145929
30.79416163612466,30.86232687130162,6.403055246361355,-0.341252337499758,5.294418435313123,37.92665726090909,78.67737545236314
30.8433617344024,30.879642729457146,6.403690846357762,-0.34266490897783036,4.925213045913563,37.619943332296934,77.52162209305641
30.892561832680144,30.887896779792595,6.397853372979755,-0.34639506230864064,4.565474410011523,36.87023878952145,74.5881032453296
30.941761930957888,30.891899947805317,6.393942029688283,-0.3476992141859377,4.2118784773068,35.717837283421666,70.04832131594023
30.99096202923563,30.893846894337507,6.396952912116409,-0.3476187593104912,3.8380777032708813,34.235301682776466,64.18142746605841
31.040162127513373,30.89533622629184,6.398255496918206,-0.34796836663629527,3.4079431315285795,32.515449698542405,57.34411690987831
31.089362225791113,30.898714864684816,6.40167985454927,-0.3470041115562927,2.902887379550305,30.65946182314412,49.94492855075427
31.138562324068857,30.906747988309004,6.403271365992908,-0.3456627832951802,2.3440699131662868,28.772386873274062,42.43427134948329
31.1877624223466,30.92321735756486,6.40399705419156,-0.3449373201018362,1.78581401820825,26.96483083152178,35.271158484413235
31.236962520624342,30.95016191795536,6.406027565102352,-0.34643399122442836,1.290327691439054,25.342287749725692,28.872628780702666
31.286162618902086,30.99162210237207,6.408152169317691,-0.34527981162585364,0.9064609516949198,24.004994729766008,23.630625635399607
31.335362717179827,31.052358214272903,6.404795862787924,-0.34963063113582804,0.6597403187409193,23.037331492858993,19.86456776528147
31.38456281545757,31.1385469355746,6.405888535030117,-0.358879937736348,0.5510044706133584,22.495952851642368,17.78916910737505
31.433762913735315,31.250606660417453,6.4019392671262265,-0.3669281705069068,0.5629157509975508,22.409201808197363,17.519282429225072
31.482963012013055,31.3837216723102,6.409609840518675,-0.3712647863827538,0.6751384188497798,22.78283698916567,19.078644072874084
31.5321631102908,31.51579851437891,6.416092029456082,-0.3739577610922516,0.8835784484067131,23.598892568627033,22.380505039379013
31.58136320856854,31.626727119151713,6.42183337228849,-0.3705901680883736,1.204783769919213,24.820900940426224,27.22778646562144
31.630563306846284,31.711142509784285,6.4193369933825615,-0.3706462040717529,1.6596103932376394,26.369686896745865,33.33435834467648
31.679763405124028,31.77118136677016,6.419380176846164,-0.37208376457278286,2.252982566678236,28.148029802715822,40.33810788266355
31.72896350340177,31.81495170667007,6.416845659961444,-0.37099420422211565,2.963502957176595,30.045384417223886,47.811431989715736
31.778163601679513,31.845781129929627,6.404078662131791,-0.3753268409869203,3.740792827169818,31.940629088740337,55.3092220460123
31.82736369995725,31.86850841964206,6.410641877504105,-0.36919471993451297,4.50607944397758,33.717321598768564,62.36442333124612
31.876563798234994,31.882483455589,6.417474479449503,-0.3689481856790712,5.16045779926549,35.27005902060785,68.55254767837327
31.925763896512734,31.88930592431144,6.409800872396485,-0.3677531400525105,5.614657164412766,36.510198123736465,73.5016379181469
31.97496399479048,31.891759857930868,6.40893946345325,-0.3669920717355075,5.840273176499169,37.35809595887646,76.91448669888706
32.02416409306822,31.89303755046072,6.40575255331698,-0.3669944477022419,5.893549513171743,37.76664873444391,78.58613238120735
32.073364191345966,31.894748094176304,6.407196826677495,-0.3660566283061369,5.87576118477291,37.71444926245876,78.41792510798874
32.1225642896237,31.89941466641634,6.410411803875956,-0.3663928856695398,5.876392027118806,37.21862119972201,76.41830038301052
32.17176438790145,31.90813710472181,6.412179456159346,-0.364941723656871,5.9481510916540605,36.3078644791919,72.70868384137904
32.22096448617919,31.92615502988644,6.4076445203766355,-0.36936669332714417,6.105074106680471,35.02978318345253,67.51815642941797
32.270164584456936,31.95989022280532,6.416249794034133,-0.37572465387557735,6.323038325973823,33.460227271824095,61.16004351524475
32.31936468273468,32.02678621810756,6.431665416520028,-0.3687408072436253,6.534511607594757,31.68809551959124,54.01885196803921
32.36856478101242,32.1398574319027,6.423796630420286,-0.3561154516109085,6.623401756908944,29.8123475531907,46.50842769638192
32.41776487929016,32.307550819566124,6.437301495480374,-0.35483530034600314,6.460066365174461,27.9559542456732,39.08160274501421
32.466964977567905,32.483528486074185,6.434454571060394,-0.3574980159206131,6.020564512111742,26.226767116823204,32.183436513711115
32.51616507584565,32.6197303469348,6.440417703442933,-0.3478237529650039,5.4585122625932625,24.736788358580444,26.240338100300917
32.56536517412339,32.71135845361798,6.446651516014099,-0.34447076738459015,4.999449006226509,23.578540937858396,21.617207384252023
32.61456527240113,32.77017749900791,6.433690905280429,-0.3479178601365145,4.8186576857048635,22.82509633706413,18.583659881349032
32.663765370678874,32.80728615803334,6.435177001459023,-0.3486356288812754,5.010113880037277,22.5177290017607,17.31742056252403
32.71296546895662,32.83197471990821,6.441505056576725,-0.3471490629035499,5.596126585146916,22.676622863677913,17.90206872637054
32.76216556723436,32.85002694022874,6.4387113866131465,-0.3499867551675184,6.535599485453355,23.290587637218582,20.303018608716155
32.811365665512106,32.863462644664736,6.445887547124585,-0.34628340348992476,7.720515027897579,24.331349989012647,24.368160258445197
32.86056576378984,32.87561676737436,6.449551386005634,-0.3505186251834084,8.958782676441995,25.726697590409895,29.86520266829019
32.90976586206759,32.88450368730884,6.452162833116899,-0.354831860288612,9.970169342159593,27.39375217472121,36.45835555228841
32.95896596034533,32.88872017228392,6.4517362284119315,-0.35624403037240904,10.52159309061474,29.228042398913104,43.74669581159083
33.008166058623075,32.889647900325166,6.452691887849878,-0.3560175676000021,10.669810225196267,31.120176057532376,51.291965108443904
33.05736615690082,32.8908277780777,6.453256912346002,-0.35673324769691483,10.686548039775717,32.95720234465312,58.6407570772612
33.106566255178556,32.893206155374216,6.450513122584154,-0.3569465010915027,10.808229259930215,34.6342079945233,65.34051643237079
33.1557663534563,32.89763482855313,6.452314018796926,-0.35844630367037744,11.161488430044065,36.06497655043054,71.00235905064763
33.20496645173404,32.90626776340603,6.459221292237728,-0.3573481108833911,11.786223318026837,37.14541621056661,75.28132687611539
33.25416655001178,32.92279988141964,6.46089076257387,-0.3528720433602115,12.65822694113658,37.81665358955478,77.91085394985998
33.303366648289526,32.95447226369431,6.464063453456312,-0.36167367947608725,13.694445861163551,38.04200840518475,78.73774372366258
33.35256674656727,33.01952671926588,6.465785978810438,-0.35597762330110716,14.737952377963595,37.80284921114887,77.72404213348086
33.401766844845014,33.147995172373705,6.461076500060553,-0.36234203647040786,15.521666668866038,37.11771242154911,74.92769311177697
33.45096694312275,33.35460909726491,6.454657078564989,-0.3643628479489847,15.685925515861813,36.030962816206575,70.5050810653216
33.500167041400495,33.5647136391328,6.4644436244781085,-0.3561866696646483,15.07594843061389,34.60295448913669,64.71427994114532
33.54936713967824,33.700592111361274,6.4619474193526045,-0.3507269637713619,13.988902304477897,32.913458063739114,57.91482443748874
33.59856723795598,33.77606858996539,6.449387250137144,-0.3576538696929331,12.848187500035811,31.068800037927364,50.52117465935361
33.64776733623373,33.81657093058966,6.448723295015608,-0.35875969757706794,11.945210077105788,29.17863995432713,42.97421668347943
33.696967434511464,33.841338742709965,6.452474353095912,-0.36639674468086303,11.441482442333866,27.36602054929143,35.737474909425124
33.74616753278921,33.85565139761634,6.451218636447601,-0.3709068462512637,11.40804030824683,25.74106870045552,29.237106142757003
33.79536763106695,33.86561701258231,6.445290475581552,-0.36837471914412484,11.842003854247645,24.401545134991405,23.865928972084767
33.844567729344696,33.872444618086746,6.4462215903972275,-0.3678363581946277,12.66164881296951,23.426739410344837,19.94414882304634
33.89376782762244,33.87778246498055,6.443845896636556,-0.369094276709589,13.676268823123793,22.880746949565065,17.700342507088052
33.94296792590018,33.88177592283521,6.444612475363407,-0.3703563984909781,14.533058578258945,22.788066004484612,17.273631896982266
33.99216802417792,33.884721154804446,6.446600779048351,-0.36960648742464514,14.797475167025327,23.15568015111645,18.684228269963924
34.041368122455665,33.886650048651546,6.4454069114420545,-0.36714870164990926,14.410182347089844,23.955062003872477,21.848484677761643
34.09056822073341,33.88825971716409,6.438172931428,-0.36748858634282805,13.779599259433633,25.139995798756154,26.584142937262765
34.139768319011154,33.89113656103074,6.44120831304835,-0.37068719177022585,13.298822349269466,26.633579589785203,32.60321164722288
34.18896841728889,33.8972381994068,6.436511741078906,-0.3690697244170879,13.183757120494121,28.354332701508152,39.53980740999249
34.238168515566635,33.905472852331165,6.450502207216741,-0.37332749529093684,13.522862474414023,30.197686481826498,46.973358705218224
34.28736861384438,33.92113743617193,6.448893238477377,-0.37476297665984853,14.318811776729774,32.05898713527163,54.46423499203431
34.33656871212212,33.9484426937123,6.438040735801196,-0.37553944636037284,15.501607859023963,33.826779761142795,61.56965085365606
34.38576881039987,34.000714086155895,6.434894547047302,-0.37346006213241023,16.91898055151707,35.397860842212125,67.85018762407888
34.434968908677604,34.10645642276431,6.43067222689385,-0.3744423043501962,18.296774108852514,36.66692140591401,72.93273368748791
34.48416900695535,34.29648765561999,6.414981730633705,-0.37231306965697286,19.188663307494824,37.55527321257048,76.5072903643383
34.533369105233085,34.533313033138,6.438027392484643,-0.3735069865539483,19.159603925396578,38.01651317133257,78.35660682529682
34.58256920351083,34.697150247189754,6.4356768195051846,-0.370301698634907,18.297484859324424,38.01622193817485,78.37273182594642
34.63176930178857,34.78358509883362,6.4309893046259,-0.37322161478812815,17.075555606644176,37.55612649247134,76.55011934532722
34.68096940006632,34.82621641095039,6.430992535001702,-0.372867128779824,15.87385583931386,36.65721925151624,73.00407766204071
34.730169498344054,34.84920345857914,6.433070703917122,-0.373061293787783,14.912130968776916,35.37217234032767,67.95610622573423
34.7793695966218,34.8618390984199,6.431178064406848,-0.3667158668205166,14.306887480645837,33.78634115861801,61.69927755536668
34.82856969489954,34.87007510842241,6.428114884634052,-0.3692717713739432,14.101334220337467,31.99462948492521,54.610192204659946
34.877769793177286,34.874057214256034,6.427829764846533,-0.37324934684753047,14.26847094996598,30.099710358753235,47.13036956704773
34.92696989145503,34.87661072333307,6.433490966282961,-0.37403213310353367,14.690587769664514,28.22510402979171,39.702622217339425
34.97616998973277,34.878319649411175,6.433223722524681,-0.37582835509104257,15.109083895446254,26.476230685221598,32.777172486644375
35.02537008801051,34.88026935847647,6.432499776954885,-0.3738900951658332,15.10221383827522,24.965299135713423,26.77745682891053
35.074570186288256,34.88395824331817,6.4328701267224915,-0.3751201510444963,14.373721508522463,23.76737675378116,22.06990586208219
35.123770284566,34.888195817389786,6.437390697829195,-0.3724389429533796,13.160667596587357,22.965119668177945,18.929792618007262
35.172970382843744,34.89415612423988,6.441278516832416,-0.3717748981812898,11.91509860863507,22.598359421093697,17.538747755524003
35.22217048112148,34.90283913470212,6.440964759795072,-0.37155178844706394,10.948263901628644,22.691170722229554,17.97892604191318
35.271370579399225,34.91340558483167,6.451846800171922,-0.3658425967718029,10.42562248189422,23.230829613348522,20.228688026041233
35.32057067767697,34.93256565986123,6.4471486626344605,-0.3652242265272958,10.415154743807014,24.19694334723439,24.148954186124914
35.36977077595471,34.96051703386781,6.438009186404867,-0.366213061809604,10.907639397995478,25.527103540616746,29.501988257304458
35.41897087423246,35.010537118147596,6.43631214612207,-0.36030571262993966,11.814757547923328,27.134638840720857,35.97758833453288
35.468170972510194,35.101047880553175,6.418289800399497,-0.36267844458837467,12.945520312808892,28.928947609045778,43.17675719317701
35.51737107078794,35.26187440444553,6.41899971414401,-0.3637391569943032,13.966048166896309,30.799306007993323,50.67351233595958
35.56657116906568,35.47872399351554,6.4266589517032875,-0.3623964765046007,14.453393216517584,32.63683200574546,58.00520434364969
35.615771267343426,35.66323144918565,6.418323428811337,-0.37147662663982783,14.234702654330828,34.330220599149044,64.73262458622007
35.66497136562117,35.769808240480224,6.411734035965554,-0.37223316623103514,13.558973774215037,35.76886067767433,70.46283142666498
35.71417146389891,35.82152847468844,6.415772061771887,-0.37250403115711095,12.750130908776477,36.87111102746291,74.86376029074344
35.76337156217665,35.848263717699666,6.412281702543286,-0.37009134613800987,12.017437686038972,37.5640620626219,77.6613175191283
35.812571660454395,35.86189235458709,6.4243478339215905,-0.3622285302274614,11.473624260753875,37.80617543593504,78.66555991603346
35.86177175873213,35.868875617008754,6.415737369774531,-0.3586205453576234,11.165986299728873,37.58529159865877,77.81741713704109
35.910971857009876,35.87254352300259,6.413812746511728,-0.36033301949486457,11.084912871114136,36.9148638343149,75.16106019006104
35.96017195528762,35.874470735245524,6.40957334105955,-0.3618733271858148,11.154419017329431,35.83445002472071,70.87518702254087
36.009372053565365,35.875307558635825,6.408799644372707,-0.3622093303025544,11.207737899878857,34.41320965107643,65.21601355414687
36.0585721518431,35.87685878092232,6.40988357783592,-0.3633112545211508,10.982616650920061,32.74429635343869,58.534746491536616
36.107772250120846,35.88258129606632,6.413937564940728,-0.364773298955662,10.25567301737783,30.920625990394857,51.22492599000651
36.15697234839859,35.89367946723831,6.417958807093174,-0.36514127387436857,9.07819008267029,29.05162685244722,43.73052920672862
36.206172446676334,35.906710980463416,6.418115671280861,-0.36536151423655894,7.720899251666354,27.242269655251345,36.49431499578273
36.25537254495408,35.92240479663671,6.414809068491804,-0.3644527446081815,6.438921560515918,25.599256629933542,29.947332451913244
36.304572643231815,35.94367678689454,6.429212070161112,-0.3693070077963511,5.4006330957210364,24.219566946271406,24.507368529159915
36.35377274150956,35.97386289089808,6.430983395258164,-0.36378423291383216,4.70157908359523,23.19295708926125,20.485192346848397
36.4029728397873,36.01874594147134,6.421608007133557,-0.3652764311925135,4.375776598476459,22.578004912782248,18.130290575660588
36.45217293806505,36.08749264235692,6.432488208047926,-0.36837816612397434,4.394060957190146,22.422582910598084,17.587790286528325
36.50137303634279,36.196305282804,6.438017571691563,-0.365943653085837,4.6536280963014365,22.730245172158966,18.882206050885266
36.55057313462053,36.34940057855652,6.449070529715812,-0.3733226932305999,4.9773566034082855,23.480626866147308,21.93735057435815
36.59977323289827,36.525339065102465,6.43753111007374,-0.377797031651487,5.172025487366569,24.632381813611524,26.57488343231264
36.648973331176016,36.670811945222844,6.443901690456719,-0.36638988672935924,5.156735677720196,26.118827117657794,32.499178432251306
36.69817342945376,36.76622959719552,6.44228747101948,-0.36722616980340633,5.006558971915258,27.845440471463814,39.36049579488058
36.747373527731504,36.81699461493744,6.4383380692708885,-0.3636648985715366,4.847679682630601,29.705630958576194,46.75179933082228
36.79657362600924,36.8455579326275,6.437285501866322,-0.3651927415884979,4.770736039653644,31.58483155083845,54.23295904496007
36.845773724286985,36.86007365031528,6.439910263202091,-0.36475026793897086,4.817286492793275,33.36938696345163,61.33801551132757
36.89497382256473,36.86705181499039,6.439901781807363,-0.36242196419249567,4.986074867184958,34.95314988604228,67.6401020689695
36.94417392084247,36.870753347659246,6.436042154461746,-0.3625889922883264,5.236814451898083,36.24328426006708,72.76928176081192
36.99337401912022,36.872059279182196,6.438286148404644,-0.3641440902127001,5.490732972762624,37.16425318003431,76.40648373567264
37.042574117397955,36.873573820310796,6.441411159368293,-0.36360966642599274,5.641087809931372,37.66295315081477,78.35189533726073
37.0917742156757,36.87724711671492,6.438250127488695,-0.3618245974442306,5.591097389815327,37.71101902850932,78.4834681219354
37.14097431395344,36.886653111215644,6.436696728656466,-0.36040269860048774,5.306158011878347,37.30772488816086,76.7909465435403
37.19017441223118,36.90316791450549,6.443484719544107,-0.36117029684815877,4.8268336024613525,36.4789933989399,73.38237705773658
37.239374510508924,36.92893157134141,6.4447284625801595,-0.3615995745460811,4.232148424459141,35.26677132794566,68.45730429145544
37.28857460878667,36.964615802173746,6.445516368000326,-0.36586286549198965,3.599277205752058,33.7481422778628,62.30964443492382
37.33777470706441,37.0171335360222,6.4467371631593355,-0.35858469851184005,2.9855567190748564,32.01354449785946,55.31410916537939
37.38697480534215,37.08812947356978,6.448546803782811,-0.3512242059409442,2.424738955041055,30.161593581428562,47.88469875816447
37.43617490361989,37.18892507019786,6.442850185013311,-0.35222958670339255,1.9280335212007715,28.307280344067458,40.460321792813446
37.48537500189764,37.31126405351752,6.45109521829368,-0.3479731494866622,1.4906642450417829,26.56200876385158,33.500421876442445
37.53457510017538,37.447175983530045,6.448238693529476,-0.35093923652409376,1.107254998906344,25.03449253833605,27.420248638368097
37.583775198453125,37.57178212986496,6.449033057030886,-0.35350327253883757,0.7903955798582842,23.81846525441382,22.592119582536107
37.63297529673086,37.66979683183335,6.441874870345739,-0.3504568762054226,0.5734126336451043,22.987849773974375,19.314148808533652
37.682175395008606,37.74216218039829,6.428530522240822,-0.3456365078440896,0.4946155723264885,22.607059306764107,17.7778528943155
37.73137549328635,37.791618632441214,6.431013972794571,-0.351261664701107,0.5785218132541615,22.68855074511698,18.08090665178813
37.780575591564094,37.826913737983666,6.430335594395128,-0.3477675778920393,0.8251516738464211,23.22902315346542,20.194865976615276
37.82977568984184,37.84879696135067,6.425808437901426,-0.3441142603804307,1.2066673276894926,24.19383236141959,23.988982018750097
37.878975788119575,37.86169647178903,6.433638012601347,-0.3419616056555249,1.6713434742039623,25.52512285374421,29.237645903663257
37.92817588639732,37.86804113920559,6.436060526847944,-0.34513173390613305,2.1590657436115848,27.13885096364913,35.6096979372708
37.977375984675064,37.87047283925522,6.435553690847849,-0.3437082912886019,2.629533218034376,28.94076861639678,42.7283435543781
38.02657608295281,37.87162734701736,6.427954589528195,-0.34508858668103737,3.0850459489425024,30.818429709200714,50.162506772402
38.07577618123055,37.874081338661696,6.421007037134421,-0.34657380054875664,3.5608397967565897,32.667621292643496,57.4755058103267
38.12497627950829,37.87916320766888,6.424432277246178,-0.3463035657458829,4.091652694605416,34.36781496368296,64.23335168400185
38.17417637778603,37.88968818733031,6.421033603789956,-0.3420139094894048,4.688109948861807,35.82894748568387,70.03397913957788
38.22337647606378,37.91007486127562,6.423438620362988,-0.33863436045511663,5.330397602606135,36.96269035056202,74.51246287288916
38.27257657434152,37.9477099873051,6.406537934864808,-0.3413894914386283,5.96830142897473,37.70862581776723,77.4027725839738
38.321776672619265,38.0148888646623,6.416854568388999,-0.3421566852459601,6.519964323651202,38.02091945613103,78.54254365726877
38.370976770897,38.12641916704518,6.421972651871915,-0.3407358672110928,6.876107326569197,37.87245666491676,77.85863512975229
38.420176869174746,38.27987007008559,6.419717554397956,-0.3245945849079752,6.9349768043995415,37.271326265066385,75.39535737026341
38.46937696745249,38.44190374020688,6.406601249352946,-0.31255439548579816,6.681622889044338,36.25278730007482,71.28474858226653
38.51857706573023,38.57804920165801,6.410266354827012,-0.3097848580762715,6.22695698341618,34.87568111220157,65.77416430413835
38.56777716400797,38.671606973034564,6.396280107886603,-0.3138841599468314,5.7412386004459846,33.22498379080156,59.200065611331276
38.616977262285715,38.7338157245767,6.389200051482674,-0.31757858476664275,5.369454300854654,31.40254489905276,51.959027504499
38.66617736056346,38.77491678504141,6.406786182710785,-0.31575561396911367,5.201561767952412,29.516107303928237,44.50169211112048
38.715377458841196,38.8036802699652,6.407909582757245,-0.31550540869572324,5.273757074849167,27.682099113793246,37.27488779564406
38.76457755711894,38.825067934714646,6.407448212562656,-0.3123666040605589,5.571402391526284,26.01988499227477,30.69531311776915
38.813777655396684,38.841489665605565,6.402163401525167,-0.3201119753442741,6.023041608816027,24.631812178186983,25.160724289724172
38.86297775367443,38.85514718906035,6.391354501901064,-0.32011649106088236,6.487205796704551,23.595501623081397,21.009390738084203
38.91217785195217,38.86424492620066,6.392943117116918,-0.31965672825785646,6.76905121873929,22.971782719866884,18.50581815143066
38.96137795022991,38.86780688802189,6.391657230337057,-0.3192873970735105,6.757522907581692,22.796719845297357,17.795930261474577
39.010578048507654,38.86860510288686,6.391303817350991,-0.32121497639871166,6.572899930001642,23.075552448435438,18.920078085049724
39.0597781467854,38.8698438071518,6.393582117307833,-0.320999698943046,6.460591575334371,23.796698298940566,21.806991425989043
39.10897824506314,38.87218997302991,6.39459826569438,-0.3225474124460538,6.6153080899981385,24.910409231692455,26.285418920521128
39.158178343340886,38.87762906433689,6.394699093955415,-0.3221162852879374,7.1342622156378805,26.349057833380726,32.09091978583062
39.20737844161862,38.88779830867518,6.394231313257451,-0.3233595715860581,8.03330034035889,28.029615640314308,38.87337601672626
39.25657853989637,38.90774200327842,6.396593653132608,-0.32172821089380915,9.26232576917375,29.852186104850848,46.218541256452674
39.30577863817411,38.94675546185258,6.394655684911325,-0.31205415297189243,10.706775735025513,31.71459011060824,53.68363195116899
39.354978736451855,39.02354114366414,6.400101595482657,-0.31749264414414835,12.171611628393107,33.50135613160316,60.82458581061401
39.4041788347296,39.17173546149424,6.411479637331377,-0.3172461063000274,13.35722046959664,35.105384166222905,67.20650183760861
39.453378933007336,39.38010133068281,6.402198195368596,-0.3127843874825555,13.938509131969033,36.427515756325086,72.43612217418898
39.50257903128508,39.56833037070867,6.405161888356721,-0.316736883001289,13.866995949440803,37.38336371704244,76.20728642086257
39.551779129562824,39.687814224032934,6.423935155360906,-0.3173588049044076,13.43638562492216,37.9112784174453,78.29270413399458
39.60097922784057,39.7547949306985,6.426652477417186,-0.3111909659126276,12.968493954678113,37.983524109977004,78.57565818782221
39.65017932611831,39.79339976575125,6.429549081740607,-0.3151768618732656,12.665541739984025,37.586207451880725,77.03949797522237
39.69937942439605,39.817039870362734,6.412090438844817,-0.317287297168508,12.628160159899931,36.755158109448764,73.77717864743732
39.74857952267379,39.8336625601789,6.427506474921967,-0.3179124002643514,12.885542513466214,35.53756920054556,68.98761317641308
39.79777962095154,39.84371036290075,6.416203083552409,-0.3184328171904486,13.40533294951815,34.00667269045104,62.95278732528653
39.84697971922928,39.851062305173066,6.430909195436609,-0.3162368553499243,14.083286968755422,32.25875794955039,56.04172845239804
39.89617981750702,39.856911100499744,6.423443458492675,-0.3142029780824291,14.706940120158459,30.392107879949723,48.65420564394764
39.94537991578476,39.8620683698588,6.418590954607611,-0.31606590933523354,14.922479373842268,28.526928668718764,41.24145295156944
39.99458001406251,39.8646336183098,6.421829683480241,-0.31849477848546826,14.427326953153086,26.759707643599537,34.25502062480923
40.043780112340244,39.86594529968634,6.420187743276489,-0.3185816920134096,13.385371889244832,25.201522424318973,28.11237322826936
40.09298021061799,39.86782175063179,6.418145155939449,-0.31663420384429714,12.25488515864215,23.946938142725518,23.179617475829726
40.14218030889573,39.87115814642744,6.417818476404795,-0.31451338517918215,11.390819338179746,23.068455188876616,19.752336837735765
40.191380407173476,39.87663732977223,6.4162824234551525,-0.3144700189364713,10.988364167352922,22.61439758348667,18.040057900888183
40.24058050545122,39.886841125383405,6.415809061142463,-0.3136896690982658,11.131531795310572,22.61713064285057,18.16353423714116
40.28978060372896,39.903789125820225,6.423229342009481,-0.3122398836618376,11.821057348349777,23.07778433789264,20.11096816579753
40.3389807020067,39.93735627280248,6.42561659420125,-0.31689295986294186,12.978416356624967,23.971464110843364,23.76138723575839
40.388180800284445,40.002581381674936,6.439248028430796,-0.31169492512878394,14.426798632605278,25.240521521050777,28.883463564971947
40.43738089856219,40.13322737308376,6.424778062826675,-0.3173005110107763,15.841495743669098,26.804493856703672,35.17222204904687
40.48658099683993,40.34870573599951,6.4257365041059975,-0.3276227265981912,16.739496607416807,28.5717431515021,42.25911653547374
40.53578109511767,40.56945330279825,6.448401818007607,-0.3401575118035371,16.820578691134642,30.43198432962311,49.704786077016
40.584981193395414,40.70418609630036,6.431726081009263,-0.33995593173348937,16.351557130322952,32.28090453066312,57.05880862644645
40.63418129167316,40.77373270915678,6.4378514962252655,-0.3362827588881733,15.77180697995308,33.99903847380908,63.8847244415976
40.6833813899509,40.8097899144494,6.444096370004913,-0.33545755647171627,15.361580066733055,35.48558021288167,69.7779605405411
40.73258148822865,40.83038760396772,6.4412701579136185,-0.3409842716598751,15.257541355140228,36.63858860852777,74.38185800725856
40.78178158650638,40.8420959285363,6.450539430006508,-0.33817011906459127,15.506176554652255,37.39317556320624,77.42293802524432
40.83098168478413,40.849205332220585,6.451661738201539,-0.33882333711392865,16.085760566578376,37.708498788705796,78.70633830248157
40.88018178306187,40.853645058674154,6.44305170969566,-0.33697332842082306,16.90417094121242,37.56737139017487,78.15874131295205
40.92938188133961,40.85634121879057,6.4473424974937075,-0.33938741926826793,17.770125053037518,36.974643740337804,75.81114954420458
40.97858197961736,40.85841330293943,6.440808656638592,-0.3395667470874717,18.336383104479218,35.966791334830965,71.80864136148351
41.0277820778951,40.86081308263961,6.441164213197844,-0.34178465225752946,18.144363094103724,34.60678730855507,66.39990149018499
41.07698217617284,40.86395725185104,6.442050692990998,-0.3420737027849443,17.06889003786483,32.980488602733104,59.90350151286338
41.126182274450585,40.86773805594021,6.440585662996762,-0.34399708752012326,15.519946617356464,31.184628756456767,52.723374809126824
41.17538237272833,40.87309188551973,6.438566283305132,-0.34410507688334596,13.952159160126024,29.32111255275355,45.28677704343603
41.22458247100607,40.88074309984313,6.446926527781512,-0.34690860451661787,12.652479537319877,27.502199662656473,38.042677496934104
41.27378256928381,40.891508406834184,6.454987026997195,-0.3466481865743772,11.78132950325763,25.830703447287696,31.413496519187685
41.322982667561554,40.911723727224654,6.452841414657021,-0.3591383398267226,11.413030187686527,24.408419837498087,25.801750583886395
41.3721827658393,40.94280147843645,6.454713912854568,-0.36080481307495943,11.546696919149117,23.326483135971472,21.55167161640212
41.42138286411704,40.99964827876196,6.4719470572588484,-0.36882637282335956,12.095126571754601,22.650170219297266,18.920053279624025
41.470582962394786,41.1074147738234,6.463476253798936,-0.36712260823680987,12.84810010353445,22.42256304996421,18.062506797296706
41.51978306067252,41.29252262218019,6.464327779379028,-0.37095871417659276,13.428922186837692,22.6593194378171,19.0289312924414
41.56898315895027,41.518584318015265,6.440406237752324,-0.37189364321337254,13.433764264331408,23.34729035510385,21.75437257004411
41.61818325722801,41.682525483558145,6.455055513435085,-0.36868560430887615,12.865154603485369,24.44265643958378,26.074142760621548
41.667383355505756,41.76720152806301,6.4527619073502125,-0.37976889587206863,12.094428718695593,25.88575743246693,31.740804881177517
41.7165834537835,41.80948988013974,6.4624731456439255,-0.37762516973279076,11.442400781026175,27.587732100899558,38.40165691289674
41.76578355206124,41.83165424815827,6.469371009316132,-0.3792243938063258,11.085027178308476,29.436154792662755,45.666669396843325
41.81498365033898,41.84257723623669,6.468551616877091,-0.38502258145665325,11.097228755286363,31.323001131412834,53.10094992231828
41.864183748616725,41.84896223120762,6.470963183511083,-0.38561083017956804,11.481727923209007,33.12936368200997,60.250011750368266
41.91338384689447,41.85223468361303,6.471646028232231,-0.38845159723175554,12.174159508463,34.750505323434716,66.6908848807322
41.96258394517221,41.85384925621129,6.474422680246152,-0.39040260899064905,13.028865136136753,36.0850401232261,72.02682008276943
42.01178404344995,41.85487642280658,6.476746644960064,-0.391115529420934,13.787127327656437,37.05551570329664,75.93892543174148
42.060984141727694,41.85697152811571,6.47841070721842,-0.3892327640577339,14.08702798041007,37.61122062620177,78.19258075840338
42.11018424000544,41.86320168068646,6.480800734000448,-0.3924014722500472,13.684446659428863,37.7227184192904,78.65514630191178
42.15938433828318,41.87239839753759,6.48427325964927,-0.3896620245909724,12.714088091348607,37.391287403270695,77.29658421978154
42.208584436560926,41.88317785215163,6.481072088196762,-0.39414244040836555,11.49431086987424,36.63217715744096,74.18516061183563
42.25778453483866,41.89652701747043,6.474755115294121,-0.395851038131221,10.276022149194958,35.483147592664196,69.51722865206895
42.30698463311641,41.91574384983589,6.469523928380538,-0.3980091406244246,9.216502534156588,34.02126126687208,63.58013101143117
42.35618473139415,41.94379888752139,6.474166814624745,-0.4055724842237558,8.40516826577754,32.32876438763174,56.72342769667995
42.405384829671895,41.98594673510259,6.470649121428231,-0.4121706100410782,7.874462104633303,30.50264770883722,49.37405836562204
42.45458492794964,42.05601027276138,6.47119289356467,-0.4225535333531905,7.59408271594127,28.65359217203312,41.970735456176996
42.503785026227376,42.16937774410676,6.467322316680966,-0.40951440524131755,7.453161601711446,26.893315579968153,34.9589095112149
42.55298512450512,42.33550716720717,6.471872622044799,-0.4094497670631854,7.252714026557658,25.33470675190733,28.764333134463087
42.602185222782865,42.52362967450833,6.456457848055037,-0.4075543782538729,6.788169385309552,24.069318065469965,23.757159283429065
42.65138532106061,42.671763345249744,6.4577696003770715,-0.39695724208862565,6.0330500970161465,23.17285356457783,20.231565045785718
42.70058541933835,42.75844760025357,6.456287374117379,-0.3923313461915531,5.165470217664652,22.71354787599036,18.39360478858474
42.74978551761609,42.80530008981177,6.458461379232096,-0.3907239495204953,4.392385652002361,22.721080041872057,18.359643432019187
42.798985615893834,42.82893724360005,6.455264862166698,-0.39079997801425675,3.8534790313827627,23.195987878091064,20.137256469993318
42.84818571417158,42.84114869818009,6.444726028839086,-0.3893446380829611,3.619547387409305,24.093966175999558,23.618919667282213
42.89738581244932,42.84735636591422,6.4474510308915205,-0.38828889786823856,3.703568963351563,25.36705999684249,28.58892992722057
42.946585910727066,42.85023686052855,6.449961967636111,-0.38845657785454485,4.062755717659105,26.93731752597439,34.74413326382854
42.9957860090048,42.851244342433,6.450169462001419,-0.3887868888230584,4.594532990838798,28.702904755089104,41.71513662694285
43.04498610728255,42.85260046055524,6.449396991917535,-0.3907061460900602,5.141239143482247,30.561913186035014,49.08398064337403
43.09418620556029,42.85625153240527,6.449959692709303,-0.38974165642984315,5.536310477619172,32.40536760375612,56.42121715529685
43.143386303838035,42.8660027177744,6.447549583702392,-0.38814057643139477,5.692998938248085,34.125625803396865,63.27778379806084
43.19258640211578,42.88294782711696,6.45992911617532,-0.3874635280662488,5.641088726007146,35.62199376365939,69.25120605476356
43.24178650039351,42.90570757729159,6.452590635844691,-0.3821457644865211,5.466563067314179,36.806896581664844,73.96930856715531
43.29098659867125,42.93719458842469,6.463086884312487,-0.3835370089128498,5.245177368470025,37.61321173473999,77.13811063577899
43.340186696949,42.97964617263984,6.457124490893578,-0.3788552839023312,5.022207440035062,37.989458057454094,78.55436031229736
43.389386795226734,43.04028362121098,6.464431576159893,-0.3753173914716513,4.813086405672592,37.908153538745694,78.15566008464484
43.43858689350448,43.1275083607555,6.4694547387081105,-0.37517809865390367,4.605637691135176,37.376148107848884,75.96045805790568
43.48778699178222,43.243142861654945,6.469515768643264,-0.3769831617216633,4.362907811823796,36.422462390116145,72.10204398553907
43.53698709005997,43.380389341868586,6.469425688864664,-0.37706584003461335,4.0358129943571575,35.10055714021033,66.82706257933576
43.58618718833771,43.518657953667926,6.478729274721229,-0.3868269891516547,3.592506884320058,33.49272085054421,60.440318059284
43.63538728661545,43.633342982984416,6.488586471712299,-0.3877212240459216,3.04566797911071,31.69641588840345,53.323337200880225
43.68458738489319,43.71796577812085,6.483991330382987,-0.3850841334137051,2.449257773250112,29.822337769220347,45.90599329108837
43.733787483170936,43.77292985627391,6.479804772147897,-0.3807653522570197,1.8713656952377227,27.9849029413475,38.64307965370148
43.78298758144868,43.808354949608166,6.481249311156225,-0.38003677792024687,1.3699741634620854,26.298507054945066,31.975194221025486
43.832187679726424,43.82930677993694,6.485947712285741,-0.3849142651236688,0.9810868441274032,24.862030707098203,26.301831001137803
43.88138777800416,43.841394997737396,6.49651911959254,-0.38371575084872084,0.7161855625646838,23.758017227862965,21.954415039923653
43.930587876281905,43.84646648130153,6.49675031881722,-0.37832343485322345,0.566889026894131,23.058830565707698,19.182767936596903
43.97978797455965,43.84908899174636,6.493693569939183,-0.37967334932323843,0.5181948600983393,22.799697032213786,18.17059090033809
44.02898807283739,43.85053022787503,6.492497500279399,-0.3792586129268964,0.5679403802335447,22.999944463575353,18.981443520017525
44.07818817111514,43.852985599979085,6.495688507448328,-0.3808759899700874,0.7355596831599653,23.64126409393753,21.58100537170245
44.127388269392874,43.858872657575795,6.493938650971851,-0.38047859331237055,1.0487746440719166,24.68505077501677,25.799787060389267
44.17658836767062,43.87125322176092,6.4934607640997335,-0.381708954593479,1.522198340537748,26.069892923189453,31.376535680245734
44.22578846594836,43.89331296441303,6.499756028117474,-0.38276408109633736,2.1445650091698885,27.70762520988072,37.971310365363706
44.274988564226106,43.93257903927415,6.507257919467658,-0.3773249887278604,2.874534684531247,29.507548127130306,45.194073234370435
44.32418866250385,43.997677974373616,6.49454597252331,-0.3740166971783153,3.640757085921943,31.35464753751671,52.609932755758145
44.37338876078159,44.09970306017817,6.4830532352352455,-0.37561278419829397,4.348593118843746,33.14357972127159,59.76463025408143
44.42258885905933,44.238117362136045,6.4843901065232,-0.3812434441884874,4.905588145792592,34.77149832912517,66.2389053572728
44.471788957337075,44.387039704173766,6.4857351039517335,-0.3770400079593354,5.268970410424707,36.131754327027885,71.63444765741951
44.52098905561482,44.524447474339944,6.502325438945478,-0.3649278808697241,5.475109286414767,37.142710526165644,75.63244307423707
44.570189153892564,44.62442169373457,6.512921736641507,-0.375966444244052,5.609537941813134,37.747439438817956,77.9993076916395
44.6193892521703,44.69383482327361,6.499943027785862,-0.3822518095885681,5.752250184944638,37.900862049010726,78.59604908581838
44.668589350448045,44.74219277482097,6.50456643252605,-0.38012278247673437,5.949571145366872,37.59459328509397,77.38162827805635
44.71778944872579,44.77593523421989,6.513148500319085,-0.3883996541859887,6.210773605593726,36.842459068159954,74.42093703916366
44.76698954700353,44.80072797836566,6.507721581390523,-0.39329594563262177,6.508784827653204,35.69122592492124,69.88210338099896
44.81618964528128,44.820238124941845,6.500031936708336,-0.39449522398245185,6.776698657255213,34.21375296018647,64.05277090115786
44.865389743559014,44.83490007406081,6.5102533704195755,-0.3913951590578448,6.902577637307441,32.50658823970774,57.28275044333287
44.91458984183676,44.8439362494569,6.5061639306516215,-0.38992289611730974,6.759076965414406,30.67177507810422,49.975395669192494
44.9637899401145,44.84672838846681,6.511055815712731,-0.38862149136829854,6.311244268109611,28.814933488091505,42.55987614396816
45.012990038392246,44.84755269958861,6.516192918246384,-0.3893545803413999,5.6964974351550755,27.043651498166454,35.497644563610024
45.06219013666999,44.84915716285196,6.519072540565216,-0.3891640397831137,5.135911839671734,25.460253161963628,29.21844753297622
45.11139023494773,44.851914548831544,6.512395437666544,-0.3897596582466938,4.811740822526371,24.163025480288628,24.10356617704684
45.16059033322547,44.85825304465289,6.522990537802314,-0.39214567189307964,4.829444211118557,23.229685999397375,20.46129415169157
45.209790431503215,44.870389595379585,6.520225207416911,-0.3971861017860304,5.224411781825439,22.710354642586225,18.507286477255615
45.25899052978096,44.89389485271159,6.510526564081427,-0.3948466227938288,5.969715936758154,22.642353549858477,18.355851833741703
45.3081906280587,44.94016016659367,6.500065334290531,-0.38883997474833804,6.973300640234168,23.028164694385268,20.014083613146695
45.35739072633644,45.030299525163336,6.4949171144353866,-0.3942721533366737,8.061622768930874,23.83834702734514,23.370787456102907
45.406590824614184,45.189707148771724,6.498510052292897,-0.4077719844283825,8.974342397586566,25.037716334815244,28.2339804253119
45.45579092289193,45.38844869387133,6.498304794983734,-0.41802817403378745,9.482857308470535,26.551176134322922,34.31354840102822
45.50499102116967,45.55899771960374,6.493321618521219,-0.4071670988206943,9.626355243122894,28.283228029304254,41.24003845365405
45.55419111944742,45.66712880387955,6.491325228170117,-0.41349017257434334,9.663954058738613,30.128485335485756,48.601422294585525
45.603391217725154,45.730466191358126,6.5036355231885405,-0.406788306898516,9.83094735679535,31.973800632670887,55.95907896191624
45.6525913160029,45.76863357728787,6.496171272319832,-0.401446343740484,10.25452308779914,33.70494337309195,62.86671080854542
45.70179141428064,45.79241376847306,6.492103517015793,-0.40414881244586076,10.973037513209636,35.22203740253187,68.89858601078627
45.750991512558386,45.808817680973505,6.502532936429856,-0.402039018334286,11.958859051255068,36.42801572509426,73.67963541337704
45.80019161083613,45.82028108834392,6.4967813436535655,-0.40769007624985676,13.124733824849923,37.24943920313913,76.94259732788178
45.84939170911387,45.82893172947535,6.494593506282922,-0.40949705868513553,14.31096893750067,37.637394211090744,78.50264830167114
45.898591807391604,45.83641190210029,6.496021316303938,-0.41179183026937116,15.251850312008951,37.57381598009976,78.25596566097514
45.94779190566935,45.84170996479013,6.497226619134875,-0.41282812733271135,15.588538562207216,37.06163911130591,76.20472287993177
45.99699200394709,45.84373984955023,6.497242492840477,-0.4117228438076618,15.145422814498732,36.137452833167124,72.47811684470041
46.04619210222483,45.84492876967611,6.499951430703771,-0.41236755108883494,14.189673941561255,34.849757205007506,67.30137129450195
46.09539220050257,45.846695719649105,6.501464979704438,-0.41164036919068503,13.132156603114288,33.28482819130976,60.99402849701459
46.14459229878032,45.85011764163847,6.500994700288832,-0.4061572330538029,12.262663500337066,31.530535796303937,53.93272167647569
46.19379239705806,45.85647839718285,6.494627830235242,-0.4032678474569134,11.74364330117959,29.692177262698095,46.55415981499913
46.242992495335805,45.86827814999255,6.498023669517738,-0.40544888955356334,11.649111859096728,27.875707035994193,39.29725008428556
46.29219259361354,45.88924890219576,6.50739292728087,-0.40704684009731557,11.981722312830536,26.192423236628297,32.58608963956608
46.341392691891286,45.929442787382555,6.496896250587157,-0.4066752703639153,12.668547808826148,24.7397776973098,26.81654562773986
46.39059279016903,46.01083176162362,6.502686812579974,-0.40958275646827486,13.532128360844997,23.60312105358305,22.34453297389298
46.439792888446775,46.16987764072142,6.519438626897622,-0.41006792114316226,14.23926522898036,22.853236461408986,19.44489690663331
46.48899298672452,46.397451449910335,6.527013204732936,-0.40690012177655893,14.370408298779529,22.542355620462743,18.28586907030154
46.538193085002256,46.59205331389716,6.516983069920401,-0.39082394689783356,13.859782923583932,22.690717949808526,18.940909722163752
46.58739318328,46.70157500021329,6.496951346587918,-0.39500082277772264,13.109856935989537,23.294950340353843,21.378447989418028
46.636593281557744,46.759871690030444,6.496727215472173,-0.3789877876987244,12.521849462657478,24.32477630483373,25.448816553777046
46.68579337983549,46.79177464690864,6.505393271136314,-0.3738395956295568,12.32155248202595,25.712222028329553,30.903564813354855
46.73499347811323,46.80978347102921,6.500653313998339,-0.3802720435113581,12.604908512073287,27.371864643109785,37.41482378570755
46.78419357639097,46.820130685235014,6.500372838111031,-0.3786946860652044,13.379488840487472,29.200678286875785,44.58607048948572
46.83339367466871,46.827513723055915,6.5072927302534005,-0.379231152973897,14.57823815502518,31.087688452208944,51.986263251218716
46.88259377294646,46.83206730297293,6.505640813034525,-0.38169105482799104,16.05039946228262,32.913855964260726,59.16103311906202
46.9317938712242,46.8352673256155,6.511466206372241,-0.37902963211615576,17.523639061821633,34.57084387030202,65.70659750905737
46.980993969501945,46.83788220518012,6.513596595170787,-0.3787878921683202,18.55448656480401,35.95873734735932,71.21350410388443
47.03019406777968,46.84027563923737,6.514803615592412,-0.3799926132414073,18.69942619234792,36.99257497570559,75.35396583605728
47.079394166057426,46.84281576853118,6.520141240130641,-0.3795707318707261,18.023299159911968,37.617462839257584,77.87589795511285
47.12859426433517,46.84600634927233,6.5196119022961145,-0.38144303688672154,16.98279928300008,37.80330233241729,78.63044052832018
47.177794362612914,46.85103764637762,6.512129897636516,-0.3806892124071827,15.950172128780375,37.546549339985496,77.57237821470606
47.22699446089066,46.85864375732492,6.512386842113221,-0.37645511210849497,15.13783222613157,36.86055619598865,74.77358631651599
47.276194559168395,46.87134683418221,6.506356185225904,-0.38218690408537737,14.654937115601902,35.7861033349669,70.3905149239888
47.32539465744614,46.89199362411844,6.507829932642311,-0.38124287137776613,14.53864643634402,34.38027031047647,64.66219592711677
47.374594755723884,46.928104734293186,6.511981752722614,-0.37582979954827633,14.757973802513778,32.728445652975346,57.94524931775043
47.42379485400163,46.99639615558259,6.5274670753290085,-0.3861402885202528,15.194443058184717,30.92191508228619,50.65515955469576
47.47299495227937,47.12643168249289,6.52986646666681,-0.38343630794652844,15.593021927427328,29.075350981248025,43.24084760833645
47.52219505055711,47.339637946845386,6.527268196842555,-0.3791038951099286,15.5372983715574,27.296445451016066,36.14655281647014
47.57139514883485,47.55646877404726,6.527973138523656,-0.3733354074059371,14.72964019983033,25.696957276002053,29.803898207522025
47.6205952471126,47.69333127543375,6.520457714288287,-0.3748542492299247,13.404030888960799,24.374182665417493,24.607929855612607
47.66979534539034,47.761449630482694,6.503686269925461,-0.3719468917665569,12.020052302238492,23.415843736643083,20.843755683286844
47.718995443668085,47.79514128819355,6.517331826848201,-0.3731797146402986,10.900958981762058,22.885223016707826,18.74569150572128
47.76819554194582,47.813780031893856,6.522115053774041,-0.3768258214892613,10.223786376298461,22.812784664263578,18.431017241174974
47.817395640223566,47.82315394471756,6.521327936657632,-0.38317696344812896,10.067210935968417,23.1954209226037,19.926432637653928
47.86659573850131,47.82869424967119,6.521253734394616,-0.37731543211829416,10.431927609724347,24.01122102696846,23.133227358534963
47.915795836779054,47.831898863846185,6.5164685845681865,-0.3788950699447647,11.238716618325524,25.207548751474,27.858425021133776
47.9649959350568,47.83349848014622,6.511124763482712,-0.37979298791967253,12.30461176653384,26.714083037594772,33.81736916638955
48.014196033334535,47.83451474787891,6.513790102761303,-0.3788024841092956,13.302224007433686,28.4421528961944,40.66310928675296
48.06339613161228,47.837268278233076,6.512569833182483,-0.3791527440706681,13.808105520100073,30.284386677747012,47.985085830620655
48.11259622989002,47.8430483214437,6.518632049729714,-0.3796961597394698,13.640995081709622,32.12853176721973,55.3373625638666
48.16179632816777,47.850642794282884,6.515413356826477,-0.3757247519268732,13.046540810599335,33.86836904695215,62.27473212251206
48.21099642644551,47.85967705956128,6.517173889876013,-0.3790048715119517,12.34812773145575,35.391873566000136,68.38304806339295
48.26019652472325,47.87228878581141,6.513840200476135,-0.3748596103889249,11.75171264971828,36.61152409576468,73.29668858405422
48.30939662300099,47.889759826489836,6.50865408582088,-0.3762544632591726,11.363867503420817,37.466947665682724,76.72484432176459
48.35859672127874,47.91594511360099,6.507212349511759,-0.3711500644845988,11.223670273582483,37.900495085346456,78.45771206663426
48.40779681955648,47.958916603272826,6.516900282339538,-0.36546813916318405,11.312472442311858,37.88094398055175,78.39068540719883
48.456996917834225,48.032303675110406,6.510878010155252,-0.3579556187801522,11.54522572690804,37.41495059988235,76.52367557985963
48.50619701611196,48.15503791464653,6.503051963539338,-0.35281402048605487,11.746295887435297,36.524780173642256,72.97042163163616
48.5553971143897,48.338290438118904,6.517263354063736,-0.3447052979590702,11.642973867987532,35.2712595750632,67.94504167228217
48.60459721266744,48.53456533090782,6.513672510908035,-0.3467791249782305,10.99744093333649,33.7174088263618,61.755966303483234
48.65379731094518,48.67619918213644,6.502575926034744,-0.3492345904881877,9.852133544794583,31.95853401008212,54.78018818298882
48.702997409222924,48.75278789676814,6.511165269071744,-0.35155885392349523,8.479931396226066,30.109770549988685,47.43409790158869
48.75219750750067,48.7916428792141,6.508907726107562,-0.3502138025112666,7.142165848085125,28.270603065350723,40.157392991772575
48.80139760577841,48.81143296830422,6.523218696891993,-0.3575605523202885,6.013665181401227,26.56374650294271,33.39252666395566
48.850597704056156,48.821786927220316,6.509468707488416,-0.35667995823462045,5.197152412632469,25.085629849706137,27.538019182372715
48.89979780233389,48.827295131798664,6.507647606809658,-0.3600540521767823,4.734765851989227,23.927670358626393,22.95308507723639
48.94899790061164,48.82974279360945,6.504273528162915,-0.3602135960132187,4.606456830254084,23.15794044715147,19.902298907948392
48.99819799888938,48.83057778197982,6.500312154863111,-0.3584083781310565,4.718568988693336,22.819488158880436,18.590218480749936
49.047398097167125,48.831842219098846,6.501897604640775,-0.35693445190948475,4.900378978166419,22.93362248226862,19.085955653644092
49.09659819544487,48.835831338885946,6.503534619383398,-0.3574731162960292,4.9603486324023915,23.49086776044151,21.36144569894007
49.145798293722606,48.84633931115933,6.503352568371773,-0.3571674009703807,4.81912853300366,24.45342835180742,25.285426753437932
49.19499839200035,48.861627712524395,6.498092730371224,-0.3546055721691252,4.560869071746318,25.767498061089533,30.62070723669028
49.244198490278094,48.881935469512946,6.5072427421260945,-0.3618862556610505,4.323994402812028,27.359240153526557,37.03936035759644
49.29339858855584,48.90813826319083,6.5092030777441865,-0.3598232865745546,4.208342131000999,29.120143498902507,44.14893894949169
49.34259868683358,48.94383347891163,6.497614665367182,-0.3604784062975204,4.260073555492585,30.956368243551893,51.52420478371665
49.39179878511132,48.99402110930683,6.485730193664244,-0.36376813364456323,4.479021562411259,32.75647351736502,58.7188673952577
49.440998883389064,49.07281179662157,6.4940522096807465,-0.3721263498551608,4.822400331004896,34.410604702113034,65.30685228826513
49.49019898166681,49.18083293283316,6.5011889329164285,-0.3731149886415202,5.205115595047623,35.81282384864901,70.89275588403855
49.53939907994455,49.32336224996182,6.509020310555048,-0.3778699907694004,5.509076565789435,36.87608610107445,75.13961474363273
49.588599178222296,49.47515135330389,6.507499194476352,-0.37766665684714723,5.621102697246139,37.5326294464634,77.7940412328448
49.63779927650003,49.605408139751965,6.5225611715096985,-0.3715239206593815,5.491001181504171,37.74700210914368,78.69526158767378
49.68699937477778,49.698771889703586,6.524096276992349,-0.3686108762050373,5.14995818856246,37.49609836935967,77.7849525528456
49.73619947305552,49.757181788263296,6.520811734650688,-0.3736669182239887,4.6729417373370294,36.80845804594078,75.12294821846413
49.785399571333265,49.791749474026965,6.526168086949396,-0.3761510011936525,4.134414817604029,35.721146920324294,70.87301346905265
49.83459966961101,49.81077199388899,6.514326658350115,-0.3760589691147234,3.5891047872635755,34.30898082233537,65.27483343085547
49.883799767888746,49.82159256530363,6.516462866564815,-0.37613638474258193,3.068289929790843,32.65355572828874,58.66827842282718
49.93299986616649,49.82584591260789,6.5170374123198895,-0.37509741350021647,2.580785538894143,30.847683050278757,51.455862618056564
49.982199964444234,49.8280465222526,6.519005434786725,-0.37651593896287106,2.118527919234429,28.99820766710103,44.07801754097981


==> anc/Fig_6_def.csv <==
-0.05749999041192757,0.0,3.0,0.9999997254582559,2.745417460575407e-07
-0.052499980424352104,-3.140049793166645e-06,3.0000000000000004,0.9999961268756097,3.873124393662464e-06
-0.04749997043677665,-8.221129557014493e-06,3.0,0.9999841309560338,1.58690439696791e-05
-0.04249996044920121,1.4617867536894745e-07,3.0000000000000004,0.999962805894541,3.7194105463105707e-05
-0.03749995046162574,4.58439903326357e-05,3.0000000000000004,0.9999382584795992,6.174152040678508e-05
-0.03249994047405029,0.00015206510870320608,3.0000000000000004,0.9999194214126192,8.05785873906996e-05
-0.027499930486474828,0.00030887807379977814,3.0000000000000004,0.9999099959255546,9.000407445726266e-05
-0.022499920498899373,0.00046944666011590247,3.0000000000000004,0.9999038589341608,9.614106584972391e-05
-0.01749991051132392,0.0005919305415214711,3.0000000000000004,0.9998885814891536,0.00011141851085858374
-0.012499900523748463,0.00065134506062837,3.0000000000000004,0.999854641150602,0.0001453588494118724
-0.007499890536173011,0.0006768926419701697,3.0000000000000004,0.9998028308311632,0.00019716916885041688
-0.0024998805485975505,0.0007379012198059226,3.0000000000000004,0.9997438321623805,0.0002561678376360393
0.0025001294389779094,0.0008814325795081095,2.765827192595216,0.9980838969220066,0.001916103078011011
0.007500139426553361,0.0011301164622778937,2.7652998836772067,0.9980821192574707,0.0019178807425486214
0.01250014941412882,0.001441979834002839,2.764799054134356,0.9981019721719601,0.0018980278280609892
0.017500159401704272,0.0017221149559222143,2.76435921646072,0.9981220312081492,0.0018779687918720326
0.022500169389279723,0.0018999682265666866,2.763900846772574,0.9981223494351548,0.001877650564866966
0.027500179376855182,0.0019317160473563562,2.763300668661719,0.9981021921730593,0.0018978078269621262
0.032500189364430644,0.001873273927816706,2.7626194927768615,0.9980826007333594,0.0019173992666628773
0.0375001993520061,0.0018893630250464391,2.761978034388193,0.9980899828390524,0.0019100171609705396
0.04250020933958155,0.0021121041316756813,2.761262208810803,0.9981320055699747,0.0018679944300483162
0.047500219327157006,0.0025903841898791517,2.760479231488595,0.9981849381361961,0.0018150618638283734
0.052500229314732465,0.0031733737481787878,2.7595821806321847,0.9982075483993236,0.0017924516007005768
0.05750023930230792,0.003549104379720175,2.7585658700891873,0.9981756938732285,0.0018243061267977615
0.06250024928988339,0.0035846391229264578,2.757521965348358,0.9981079728312078,0.0018920271688199757
0.06750025927745883,0.0034220697625585877,2.75640505920218,0.9980557320347756,0.0019442679652529732
0.07250026926503429,0.003426420460815593,2.7551737268302103,0.9980627140393085,0.0019372859607196973
0.07750027925260974,0.004010329742769375,2.7538401427330257,0.9981284834107551,0.0018715165892744432
0.08250028924018521,0.005092149605772007,2.752411105440064,0.9982080196728902,0.0017919803271411433
0.08750029922776065,0.006110047287851612,2.750831110262417,0.9982487907046838,0.0017512092953483654
0.09250030921533611,0.006586406746855099,2.749129429597319,0.998232429768428,0.0017675702316032574
0.09750031920291156,0.006411579317670953,2.747222635532432,0.9981838412024995,0.0018161587975317776
0.10250032919048703,0.006122935267917049,2.7450934578767483,0.9981430176703231,0.001856982329707858
0.1075003391780625,0.006575177791806282,2.7427529857284805,0.9981307110034411,0.0018692889965901721
0.11250034916563795,0.007918114484503974,2.7401469745988827,0.998140429774852,0.0018595702251797248
0.11750035915321341,0.009579985965763264,2.7372287883310364,0.9981574608541909,0.0018425391458410446
0.12250036914078884,0.010862531867272245,2.7341048673163466,0.99817780098854,0.001822199011492814
0.1275003791283643,0.011395648310904276,2.7307885815245334,0.9982054633725157,0.0017945366275184385
0.13250038911593975,0.011622277629664559,2.7272546525209163,0.9982360187755855,0.0017639812244498972
0.13750039910351522,0.012287814126887514,2.7234557426685417,0.9982515417829414,0.0017484582170956432
0.14250040909109069,0.013508691653279139,2.7193594568916035,0.9982367485111578,0.0017632514888812512
0.14750041907866612,0.014917761601127092,2.7149427645197246,0.9981978299003846,0.0018021700996569137
0.1525004290662416,0.0162515796821172,2.710209324491317,0.9981605439536183,0.0018394560464257406
0.15750043905381705,0.0176517808429837,2.7051278429348056,0.9981485358661825,0.001851464133865715
0.16250044904139252,0.01939993024088528,2.699717845424294,0.9981653446685,0.0018346553315504704
0.16750045902896793,0.021397989320678074,2.6939906838445378,0.9981971082844379,0.001802891715615984
0.1725004690165434,0.023174813968543304,2.6879456668931554,0.9982280147473975,0.0017719852526572174
0.17750047900411886,0.02444912253124417,2.6815787690782127,0.9982491297961289,0.0017508702039224452
0.18250048899169433,0.025709295673910174,2.6749079140999044,0.9982551939273931,0.0017448060726561647
0.1875004989792698,0.027766453469552553,2.6679225696686895,0.9982414047509617,0.0017585952490849568
0.19250050896684523,0.0305570550374618,2.660639040585825,0.998209119803696,0.0017908801963472925
0.1975005189544207,0.033208879108580856,2.6530741826356303,0.9981724035326438,0.0018275964673985664
0.20250052894199616,0.035260471549035464,2.6452036149746085,0.9981523848447703,0.001847615155271739
0.20750053892957163,0.03722634996695889,2.6369910842121964,0.9981612990445506,0.0018387009554900974
0.21250054891714704,0.04000064068195505,2.62850457622668,0.9981922872459351,0.0018077127541065497
0.2175005589047225,0.04382071024577279,2.619761611241861,0.998225386993066,0.0017746130069763008
0.22250056889229797,0.04772000784179978,2.6108003714885153,0.9982426104197707,0.0017573895802725653
0.22750057887987343,0.05055114557498816,2.601672048033004,0.9982377316150504,0.0017622683849948847
0.23250058886744887,0.052693010415854766,2.5924158770273205,0.9982156028009328,0.0017843971991144132
0.23750059885502434,0.0555999600354526,2.58306300850185,0.9981866664703881,0.001813333529661129
0.2425006088425998,0.05985502383600287,2.573642694697759,0.9981623220981999,0.0018376779018528394
0.24750061883017527,0.064779953806788,2.5641892253290535,0.998151104667039,0.00184889533301067
0.2525006288177507,0.06936499129046711,2.5547417898074247,0.99815494842895,0.0018450515710962678
0.25750063880532614,0.07333588816051471,2.5453352108133043,0.9981683151316255,0.001831684868417705
0.2625006487929016,0.07751252121149296,2.5359725172797876,0.998182233019378,0.0018177669806639146
0.26750065878047713,0.08268426805353349,2.526654852204129,0.9981898624604159,0.0018101375396252068
0.2725006687680525,0.08845884250329375,2.517478872012384,0.998188474639995,0.0018115253600457448
0.27750067875562795,0.0939321922418491,2.5085242252954516,0.9981778555167389,0.0018221444833022402
0.28250068874320344,0.09904881214389402,2.499862469182426,0.9981595007974405,0.0018404992026004247
0.2875006987307789,0.10455158132108691,2.491537312939326,0.9981380132500516,0.001861986749990054
0.2925007087183544,0.110894914538964,2.4836255714463147,0.9981208327889546,0.0018791672110881567
0.2975007187059298,0.11779801765651694,2.4761979038207693,0.9981136941073078,0.001886305892735874
0.3025007286935053,0.12469886323199257,2.469322814280545,0.9981158199561715,0.001884180043873738
0.3075007386810807,0.1315417194968338,2.463059108694367,0.9981208565217582,0.0018791434782883247
0.3125007486686562,0.13893473084881228,2.4574546383006592,0.9981230132032417,0.0018769867968059623
0.3175007586562316,0.147337193912128,2.4525476698566586,0.9981212591746323,0.0018787408254166266
0.322500768643807,0.15620690534706017,2.448373672413251,0.9981170112263237,0.00188298877372665
0.3275007786313826,0.16447976739013043,2.4449895229025507,0.9981094032240676,0.0018905967759842138
0.332500788618958,0.17208537673012925,2.4424311342813634,0.9980953931231548,0.0019046068768986061
0.3375007986065334,0.18011960968791668,2.440688853181454,0.99807523114714,0.0019247688529158342
0.34250080859410886,0.18961848913051452,2.4397165662431606,0.9980559308405273,0.0019440691595306054
0.3475008185816844,0.20075665181709673,2.439622247147321,0.9980468347945876,0.001953165205473329
0.35250082856925985,0.2124036601736693,2.4404759065897035,0.9980508203149289,0.0019491796851336585
0.3575008385568353,0.2230146020565661,2.4423511097680364,0.9980606610621302,0.0019393389379339643
0.3625008485444107,0.23254951946623156,2.445286930597675,0.9980650937906077,0.0019349062094582475
0.3675008585319861,0.24227603203199505,2.4492911528339074,0.9980587300311002,0.0019412699689655187
0.3725008685195617,0.25337229106563286,2.454373471074077,0.9980458624168049,0.0019541375832616307
0.3775008785071371,0.26625008446116977,2.460532723694346,0.9980348373849814,0.0019651626150862913
0.38250088849471253,0.27996224681591064,2.467729060448071,0.9980294711976092,0.0019705288024579664
0.38750089848228797,0.29300190649559726,2.4759191922612214,0.9980264578572501,0.001973542142815253
0.3925009084698635,0.30502656285706914,2.4851353335804807,0.9980207805405145,0.001979219459549333
0.39750091845743896,0.316746227428648,2.4953331042610727,0.9980126372658822,0.0019873627341813653
0.4025009284450144,0.32917437167201036,2.5063869518302124,0.9980081681719757,0.001991831828086666
0.40750093843258983,0.34304619059290703,2.5183501733287517,0.9980130967607892,0.0019869032392710135
0.4125009484201652,0.3579525334064648,2.5311454606155706,0.9980258800689689,0.001974119931088915
0.4175009584077408,0.37281473811682253,2.5448109161127674,0.9980375652296763,0.0019624347703835325
0.4225009683953162,0.387030458308484,2.559217583139915,0.9980389830989401,0.0019610169011207673
0.42750097838289164,0.40055948365475375,2.5742013243372512,0.9980288239759316,0.0019711760241309636
0.4325009883704671,0.41397733714841306,2.589930735284072,0.9980152585906645,0.001984741409398662
0.4375009983580426,0.4280475836114252,2.606354469430105,0.9980096204678575,0.0019903795322069157
0.44250100834561806,0.4429084251058359,2.6233022529619645,0.9980176225118427,0.001982377488223616
0.4475010183331935,0.4582161795296626,2.6407511638825314,0.9980354275674788,0.001964572432590251
0.4525010283207689,0.4734720499254434,2.658512356421617,0.9980533778213624,0.0019466221787082718
0.4575010383083443,0.4881822707759489,2.6765952718944397,0.9980636820916441,0.0019363179084281716
0.4625010482959199,0.5023212642844489,2.6949580308167382,0.9980655680719037,0.0019344319281694854
0.4675010582834953,0.5161346993917784,2.713624336943269,0.9980643065064515,0.0019356934936226211
0.47250106827107075,0.5299129529133759,2.7326597309332694,0.9980659961408755,0.001934003859199727
0.4775010782586462,0.543950366809284,2.751935056333299,0.9980730842817003,0.001926915718375631
0.48250108824622173,0.5582701518384003,2.771436931224951,0.9980839884325835,0.0019160115674918725
0.48750109823379717,0.572669144863222,2.7909260057588186,0.9980959752780229,0.0019040247220534002
0.4925011082213726,0.586819186485154,2.8105701108792833,0.9981077843746108,0.0018922156254666772
0.497501118208948,0.6002693789752194,2.83042533597112,0.998119584606248,0.0018804153938306934
0.5025011281965235,0.6129000014184908,2.850483996369164,0.9981311405215283,0.0018688594785514303
0.507501138184099,0.6249510596625395,2.8706393367453766,0.9981409498830339,0.0018590501170469326
0.5125011481716745,0.6368975998950228,2.8906112688370724,0.9981476960996528,0.0018523039004291622
0.5175011581592499,0.6492808395903409,2.910546180099553,0.9981523620744807,0.0018476379256022043
0.5225011681468252,0.6620406610829648,2.9303504804807488,0.9981582260908997,0.0018417739091831113
0.5275011781344009,0.674519552759043,2.949936247310566,0.9981681176820225,0.0018318823180597432
0.5325011881219762,0.6860644036383455,2.969317411971667,0.998181502891104,0.0018184971089796305
0.5375011981095517,0.696338372886333,2.9883438668126048,0.9981945960852411,0.0018054039148427722
0.5425012080971271,0.7058652128488696,3.007001827891911,0.9982037415431816,0.0017962584569026162
0.5475012180847025,0.7157180467474094,3.025324061505249,0.9982087519648475,0.0017912480352383524
0.5525012280722781,0.7262951559760857,3.0430674805371285,0.9982127342161076,0.0017872657839790632
0.5575012380598535,0.7371216162656908,3.060152314852687,0.998218637112974,0.0017813628871141559
0.562501248047429,0.7472255843951185,3.076461046991147,0.9982263395004698,0.0017736604996193253
0.5675012580350044,0.7557782796943768,3.0920911848180466,0.9982334425265589,0.0017665574735317633
0.57250126802258,0.7632296617358786,3.1069692593544276,0.9982386212266604,0.0017613787734299972
0.5775012780101554,0.7709280139131787,3.1210167529477815,0.9982433581521047,0.0017566418479867168
0.5825012879977308,0.7795516056547442,3.1342490179337688,0.9982498382626757,0.0017501617374173122
0.5875012979853063,0.7887108838775622,3.146575951597398,0.998257594422021,0.0017424055780725172
0.5925013079728817,0.7972353079591895,3.157891181570435,0.9982633150404461,0.0017366849596475403
0.597501317960457,0.8040620137667583,3.1681713667263303,0.9982645403482625,0.0017354596518316856
0.6025013279480327,0.8096676985079643,3.1773498364539914,0.998263032739662,0.0017369672604316284
0.607501337935608,0.8155858349046151,3.1854198539447443,0.9982635511529423,0.0017364488471516204
0.6125013479231834,0.8226103453155548,3.192299486804651,0.9982689934390039,0.0017310065610911132
0.6175013579107589,0.8303773843080424,3.197877659212224,0.9982772362886891,0.0017227637114063128
0.6225013678983344,0.837642672846371,3.2021602700318703,0.9982832051508294,0.0017167948492672353
0.6275013778859099,0.8431948464408829,3.2050518562996153,0.9982838642576646,0.001716135742433583
0.6325013878734853,0.8473825665018674,3.206469256330665,0.9982808231636475,0.0017191768364523035
0.6375013978610607,0.8516769190749011,3.2065337412974806,0.998278298502406,0.0017217014976958172
0.6425014078486362,0.857056580214064,3.2052607876494417,0.9982791658521907,0.0017208341479134264
0.6475014178362117,0.8635553642881844,3.202648328066293,0.998283040196389,0.001716959803718235
0.6525014278237872,0.8700356291367691,3.198678945554753,0.9982873448150548,0.0017126551850551945
0.6575014378113626,0.8749619704190755,3.193310149619234,0.9982895034116734,0.0017104965884409112
0.662501447798938,0.8782528665922763,3.1864509696991403,0.9982884727733058,0.0017115272268109086
0.6675014577865136,0.8811916633672837,3.178124844195464,0.9982852332133344,0.0017147667867860408
0.672501467774089,0.8850875013464927,3.16839916924744,0.9982822379979995,0.001717762002121498
0.6775014777616645,0.8904329588867071,3.1572782100835597,0.9982816917917323,0.0017183082083859153
0.6825014877492399,0.8961058339257906,3.1447498884138225,0.9982835129995443,0.0017164870005703001
0.6875014977368152,0.9003858567620334,3.1308214075660494,0.9982850439703581,0.0017149560297533852
0.6925015077243909,0.9031428146462023,3.1155497876779092,0.998283474866119,0.00171652513398925
0.6975015177119662,0.9056421815629372,3.0989332728461796,0.9982788440414732,0.0017211559586341135
0.7025015276995417,0.908960318873289,3.080999133441574,0.998274194637564,0.0017258053625425894
0.7075015376871171,0.9131827650787454,3.061812747833793,0.9982723313060978,0.0017276686940069356
0.7125015476746926,0.9173453822951123,3.0414561095994372,0.9982726642478126,0.0017273357522934627
0.7175015576622681,0.9205905998881125,3.0199963583982026,0.9982717930302247,0.0017282069698813084
0.7225015676498435,0.9232713235498566,2.997481698353975,0.9982672130147825,0.0017327869853250716
0.727501577637419,0.9261872510908661,2.973946814281552,0.9982599001026553,0.0017400998974547526
0.7325015876249944,0.9294157534025723,2.949409171931133,0.9982529602002994,0.0017470397998131837
0.73750159761257,0.9324730514127956,2.923986990702726,0.9982482024709798,0.0017517975291349924
0.7425016076001454,0.9351431487771531,2.897714365691579,0.9982446615949138,0.0017553384052049186
0.7475016175877208,0.9377498317328634,2.8706977401675755,0.9982403253496659,0.0017596746504494132
0.7525016275752963,0.9406301358213652,2.843079774216843,0.998234422432106,0.001765577568005194
0.7575016375628718,0.9436483181672787,2.814991656831107,0.9982274474936663,0.0017725525064419285
0.7625016475504472,0.9463470598077692,2.7865471386273346,0.9982194312288648,0.0017805687712416412
0.7675016575380227,0.9485108991107255,2.7578341238011093,0.9982092426363331,0.0017907573637729048
0.772501667525598,0.9505357722319873,2.7289779995144015,0.9981961095603431,0.0018038904397622369
0.7775016775131735,0.9529740028915872,2.7001405703481582,0.9981814132624762,0.0018185867376289738
0.7825016875007491,0.9557678455458369,2.6714557873307636,0.9981682487950936,0.0018317512050120754
0.7875016974883244,0.9584185722723817,2.6430574648487197,0.9981588019691675,0.0018411980309383585
0.7925017074758999,0.9606505319926135,2.615057505986348,0.9981520555700188,0.0018479444300880782
0.7975017174634753,0.9625683036270343,2.5875987116576913,0.9981440138146206,0.0018559861854870678
0.8025017274510509,0.9644742483870142,2.5608517686632037,0.9981302757632539,0.001869724236855343
0.8075017374386263,0.9665363578473355,2.5349794090480606,0.9981089883463891,0.0018910116537220558
0.8125017474262017,0.9686099421445271,2.5101364304108604,0.9980822554596587,0.0019177445404537144
0.8175017574137772,0.9705291012945908,2.4864844615780957,0.9980552381151087,0.001944761885004506
0.8225017674013526,0.9723702441256047,2.464182038822755,0.9980333719151456,0.001966628084969629
0.8275017773889282,0.9743296963410774,2.4434095516180836,0.9980190868276643,0.00198091317245168
0.8325017873765036,0.9764117771315906,2.424333588962944,0.9980099971939747,0.001990002806142953
0.837501797364079,0.9783830103511044,2.4071013054634722,0.9980000580219422,0.001999941978178717
0.8425018073516545,0.9800364624786515,2.391819520654666,0.9979833521147782,0.0020166478853440428
0.84750181733923,0.9813383926090425,2.3785276926998136,0.9979580848771963,0.0020419151229294787
0.8525018273268055,0.9825048841433476,2.36739555951663,0.9979278958948161,0.002072104105310996
0.8575018373143809,0.9838380041291168,2.3585486672136047,0.9978994939679431,0.0021005060321853957
0.8625018473019562,0.9853790012667503,2.3521107884406978,0.997878423784451,0.002121576215679773
0.8675018572895317,0.9869606937792927,2.348121105847806,0.9978660619945439,0.0021339380055873532
0.8725018672771072,0.9883913227370742,2.346629844176348,0.9978597038562822,0.0021402961438494665
0.8775018772646827,0.9895455024520554,2.347699705457256,0.9978551051763833,0.0021448948237491492
0.8825018872522581,0.9904892705045608,2.351178946961499,0.9978492747882436,0.0021507252118883975
0.8875018972398335,0.9913656305485371,2.3572400726378633,0.9978417232083575,0.0021582767917724594
0.8925019072274091,0.9922327963488522,2.3659078233448696,0.9978339548952398,0.002166045104889153
0.8975019172149845,0.9930770974958856,2.377138512464326,0.9978281811251756,0.0021718188749526744
0.90250192720256,0.9938474610535347,2.390838193770955,0.9978262481756869,0.002173751824440259
0.9075019371901354,0.9945135852403949,2.406948091143292,0.9978290832404193,0.0021709167597061137
0.9125019471777108,0.9951012044657012,2.425427201245512,0.9978364937059478,0.002163506294174958
0.9175019571652864,0.9956526568073392,2.446264171516349,0.9978472677240117,0.002152732276112946
0.9225019671528618,0.9961696516124714,2.469373413459496,0.9978597404852914,0.002140259514835296
0.9275019771404373,0.996617672489584,2.494554936744008,0.9978727621746192,0.00212723782550943
0.9325019871280127,0.9969691920705097,2.521692482324377,0.997886464349345,0.0021135356507841095
0.9375019971155882,0.9972284558717673,2.5507139178212865,0.9979020538283724,0.002097946171757353
0.9425020071031637,0.9974376501996285,2.5814378699489406,0.9979205147603857,0.002079485239745801
0.9475020170907391,0.9976550491794631,2.6137341776947465,0.9979411814389754,0.0020588185611587935
0.9525020270783144,0.9978906975743073,2.64761559152569,0.9979616120020814,0.0020383879980537594
0.9575020370658899,0.9981147573746754,2.6828798635718782,0.9979793103512284,0.0020206896489083576
0.9625020470534654,0.9982899853386544,2.7192755929703285,0.9979941104781694,0.002005889521968068
0.9675020570410409,0.9983952953249431,2.756690712680996,0.9980090076889822,0.001990992311156681
0.9725020670286163,0.9984549950029209,2.7950366487637783,0.9980281380527853,0.0019718619473546527
0.9775020770161917,0.9985204886061589,2.834026430536394,0.9980530643110209,0.0019469356891195382
0.9825020870037673,0.9986156603587649,2.8736075923160604,0.998080488804698,0.0019195111954428807
0.9875020969913427,0.9987349959919446,2.9137544816674943,0.9981039294670278,0.001896070533113544
0.9925021069789182,0.9988492101653427,2.9544280262044817,0.998118706105172,0.0018812938949721502
0.9975021169664936,0.9989278880065716,2.995392384507473,0.9981262865588917,0.001873713441254416
1.002502126954069,0.9989761488080375,3.036378076770152,0.9981338364364015,0.0018661635637457527
1.0075021369416446,0.999025481063049,3.0772178269206445,0.9981485731302735,0.001851426869875426
1.01250214692922,0.9991009459388951,3.1181018514068315,0.9981713684045035,0.0018286315956481897
1.0175021569167955,0.9992119693348998,3.1589272709599903,0.9981954292679873,0.0018045707321641346
1.0225021669043708,0.9993403182184164,3.1996110554813613,0.998211853951378,0.0017881460487729375
1.0275021768919463,0.9994558019216331,3.240016439012079,0.9982175199521438,0.0017824800480070683
1.0325021868795219,0.9995517210425128,3.280063043820648,0.9982180611388144,0.0017819388613370293
1.0375021968670972,0.9996473205799127,3.3195523706979775,0.9982228138519329,0.0017771861482196922
1.0425022068546728,0.9997712284416397,3.3584802270126706,0.9982362161808669,0.0017637838192853866
1.047502216842248,0.9999440831406686,3.3966868173416698,0.9982538576726177,0.0017461423275366456
1.0525022268298236,1.0001475672802065,3.4339116405719223,0.9982670545057766,0.0017329454943775507
1.0575022368173992,1.0003377897681143,3.470156655077854,0.9982713782820017,0.0017286217181534062
1.0625022468049745,1.0005026893881495,3.5052783591251715,0.9982705819425651,0.0017294180575911165
1.06750225679255,1.0006798796700311,3.5390813818481486,0.9982721964710675,0.0017278035290905673
1.0725022667801256,1.0009195882701867,3.5715536679039968,0.9982797692440716,0.0017202307560859015
1.077502276767701,1.0012350151631424,3.602421935239451,0.9982899580612785,0.0017100419388805393
1.0825022867552763,1.0015649734127086,3.631697881663685,0.9982970161824667,0.0017029838176933093
1.0875022967428518,1.0018317951094196,3.6593778712023135,0.9982990979708544,0.001700902029306159
1.0925023067304271,1.0020687145347376,3.685442242365007,0.9982994142610571,0.0017005857391030749
1.0975023167180027,1.0024065643034104,3.709659482184682,0.9983017449011641,0.0016982550989963544
1.1025023267055782,1.0028936709219674,3.7318864968301186,0.9983062086267254,0.0016937913734353797
1.1075023366931536,1.0034225601353475,3.7521685228176103,0.9983100803206096,0.0016899196795514754
1.1125023466807291,1.003851375002059,3.7704920807847784,0.9983118150768178,0.0016881849233445672
1.1175023566683047,1.0041745058079419,3.7867855631242975,0.9983128172383496,0.001687182761812886
1.12250236665588,1.0045873242729875,3.801003961220219,0.9983150270537862,0.0016849729463772976
1.1275023766434555,1.0052839212059768,3.8130582986304584,0.9983180049153166,0.001681995084848708
1.1325023866310309,1.0061357347187612,3.822843739471615,0.9983195584352731,0.0016804415648939506
1.1375023966186064,1.0068134751034916,3.8303963900731732,0.9983189423749418,0.0016810576252269155
1.142502406606182,1.007268828459158,3.8357853168477347,0.9983181612718215,0.0016818387283496399
1.1475024165937573,1.007813482913265,3.8389526082062786,0.998319500743592,0.0016804992565818216
1.1525024265813328,1.008715445043044,3.839848921137709,0.9983224995714131,0.0016775004287628043
1.1575024365689082,1.0099013703693913,3.8383997810049824,0.9983243735188674,0.001675626481313559
1.1625024465564837,1.0110053131510142,3.8346460950864385,0.9983233912136902,0.0016766087864927975
1.1675024565440593,1.0117838877751855,3.828580674783454,0.9983209182321585,0.0016790817680270532
1.1725024665316346,1.0125094081697896,3.820197331441771,0.998319695478668,0.0016803045215188653
1.17750247651921,1.0136480351405408,3.809502218790698,0.9983207056091498,0.001679294391033837
1.1825024865067855,1.0151985923311349,3.7965231102845096,0.9983223853975389,0.0016776146026413487
1.187502496494361,1.016767701036974,3.7812626375081915,0.9983226230446559,0.0016773769555216795
1.1925025064819363,1.0181191143624881,3.7637572693086554,0.9983208222131239,0.0016791777870501976
1.197502516469512,1.0193697365449477,3.7440187628396706,0.9983180409349397,0.0016819590652329022
1.2025025264570872,1.0208174532648375,3.7221300197405895,0.9983157707337758,0.0016842292663965782
1.2075025364446628,1.0226420597653385,3.6981412457420446,0.9983147576107676,0.0016852423894035049
1.2125025464322383,1.0247254094615394,3.6721818887166755,0.9983145037121254,0.001685496288046179
1.2175025564198136,1.0268882013365985,3.644304249156667,0.9983136539496344,0.0016863460505374653
1.2225025664073892,1.0290721470714674,3.61443626173517,0.9983111925587681,0.0016888074414050747
1.2275025763949647,1.0312323805398416,3.5826235875779715,0.9983074331643061,0.0016925668358688433
1.23250258638254,1.0334120824635753,3.549058620203258,0.9983035628279652,0.0016964371722121723
1.2375025963701156,1.0358789591775257,3.5138195968733354,0.9983002063748807,0.0016997936252993772
1.242502606357691,1.0388975678652888,3.476985989420765,0.998296900607738,0.001703099392444637
1.2475026163452663,1.0424468172920591,3.4386258276423565,0.9982930388310512,0.001706961169128736
1.2525026263328418,1.046055845024692,3.398888236866703,0.9982886428799698,0.0017113571202068282
1.2575026363204171,1.0491882872150193,3.3578804401705287,0.9982837928041899,0.001716207195984333
1.2625026463079927,1.0521137837004066,3.315707680123264,0.9982779109518289,0.0017220890483434104
1.2675026562955685,1.0557969330103136,3.2725105923644238,0.9982703724681993,0.0017296275319720624
1.2725026662831438,1.0606846591113246,3.2284184383150767,0.9982616176672364,0.0017383823329342007
1.2775026762707191,1.0662956120609237,3.1835124717977448,0.9982528672326353,0.001747132767535097
1.2825026862582947,1.071677922075547,3.138013080325162,0.998244510970197,0.001755489029973985
1.2875026962458702,1.0762542527168417,3.0921330880759244,0.9982352849891023,0.0017647150110680133
1.2925027062334455,1.0807443238124355,3.0460525777924747,0.9982234651833867,0.001776534816785081
1.297502716221021,1.0865468912458098,2.999962239046788,0.9982087767752106,0.0017912232249621901
1.3025027262085964,1.0939960830177449,2.9540102293093424,0.9981928214591939,0.0018071785409803313
1.307502736196172,1.1022578121526916,2.9084106594819708,0.9981774093996258,0.0018225906005495346
1.3125027461837475,1.110253777416617,2.863425691688141,0.9981623335902176,0.0018376664099597156
1.317502756171323,1.11747776109094,2.8192759066465034,0.9981448352123325,0.001855164787845135
1.3225027661588984,1.124763921788755,2.776203933890341,0.998121725512905,0.0018782744872743412
1.327502776146474,1.133576703450573,2.7343773607761936,0.9980926688797369,0.0019073311204436346
1.3325027861340493,1.144273603137405,2.694017756495786,0.998061483351988,0.0019385166481941001
1.3375027961216248,1.1561032739457406,2.65549600204778,0.9980334970366836,0.0019665029635011133
1.3425028061092001,1.1680070943359337,2.6190736635568057,0.9980106843256613,0.001989315674525567
1.3475028160967755,1.1793110303409506,2.5849807159161404,0.9979890937678689,0.0020109062323207505
1.352502826084351,1.1905959126016648,2.553470491006424,0.9979615848657281,0.0020384151344631086
1.3575028360719268,1.2031351672480302,2.5248005557038953,0.9979239356223231,0.002076064377869286
1.3625028460595021,1.2174772127406512,2.499183305420353,0.9978788821827461,0.00212111781744792
1.3675028560470777,1.2333708072914482,2.476827619325875,0.9978343941469358,0.0021656058532586926
1.372502866034653,1.2500005135961243,2.457987418882276,0.9977978221744459,0.002202177825749234
1.3775028760222283,1.266497082680303,2.4427679672429026,0.9977711441089262,0.0022288558912699668
1.3825028860098039,1.2828651839899239,2.4312352359489466,0.9977510280107659,0.0022489719894296595
1.3875028959973792,1.299649215927504,2.4235639403373868,0.9977327438178996,0.0022672561822942735
1.3925029059849547,1.3173171211492045,2.4198746180902115,0.9977139061515564,0.0022860938486366105
1.39750291597253,1.3360754833530308,2.420160590387016,0.9976951927567066,0.002304807243485718
1.4025029259601058,1.3556589848216252,2.4243998012836503,0.9976786433364552,0.0023213566637350783
1.4075029359476812,1.3755961119767135,2.4325444519850263,0.9976661122226814,0.0023338877775077854
1.4125029459352567,1.3956639379810176,2.444592229246258,0.9976593137083577,0.002340686291828431
1.417502955922832,1.41575747860546,2.460468643130871,0.9976604665106902,0.0023395334894985567
1.4225029659104076,1.4358846438323136,2.4800571544996495,0.9976717098273238,0.0023282901728663946
1.427502975897983,1.4559855446082792,2.503372810235473,0.9976930930852894,0.0023069069149024048
1.4325029858855585,1.4759674392242312,2.5300819095820914,0.9977211102983488,0.0022788897018436
1.4375029958731338,1.4957583801021392,2.559939711542141,0.9977499007799665,0.002250099220226908
1.4425030058607091,1.515400479889424,2.592848118332035,0.9977749143076015,0.0022250856925942774
1.447503015848285,1.5349680919963644,2.6285669326522894,0.9977962221601837,0.0022037778400136247
1.4525030258358604,1.55441121519043,2.6670263892631483,0.9978184300063592,0.002181569993839753
1.4575030358234358,1.573472635064576,2.7079715731039853,0.9978468399974939,0.0021531600027060627
1.462503045811011,1.5918827155099737,2.7513134357903084,0.9978828479242502,0.002117152075950625
1.4675030557985866,1.6094181370319618,2.7969082538233807,0.9979224703683302,0.0020775296318723264
1.472503065786162,1.6261696759777138,2.8445518503287572,0.9979593429022043,0.0020406570979995577
1.4775030757737375,1.642450657252209,2.893990870901129,0.9979896428345948,0.0020103571656091062
1.4825030857613128,1.658462609474333,2.9450491899654296,0.9980146743913096,0.001985325608894263
1.4875030957488884,1.6741919563872631,2.9975587413118974,0.9980389678587724,0.001961032141432481
1.492503105736464,1.6893550702320774,3.051363959069531,0.9980658171974106,0.0019341828027961555
1.4975031157240395,1.7035453575252217,3.1062783832564156,0.9980944270937736,0.0019055729064340826
1.5025031257116148,1.7167015083797899,3.162073599379632,0.998121132224649,0.0018788677755602586
1.5075031356991904,1.7291067429845155,3.2186593398941947,0.9981431610943148,0.0018568389058959195
1.5125031456867657,1.7411300307862538,3.275671167176406,0.9981610832920225,0.001838916708189596
1.5175031556743412,1.7530320346454007,3.3329286887109117,0.9981776946630049,0.001822305337207955
1.5225031656619166,1.7646166701802175,3.3901977836860233,0.9981948832965574,0.0018051167036550976
1.527503175649492,1.7754034048409912,3.4474466585302808,0.9982119337906419,0.0017880662095706983
1.5325031856370674,1.785193844037407,3.5045709266136997,0.9982268333500365,0.0017731666501770256
1.5375031956246432,1.7941999918438774,3.5614402993168266,0.9982387453506942,0.001761254649519905
1.5425032056122185,1.802883168531373,3.6177316080770687,0.9982487836232786,0.001751216376935637
1.5475032155997939,1.811643146507614,3.673304879617638,0.9982585173127718,0.0017414826874440979
1.5525032255873694,1.8202755902367,3.727927669691155,0.9982682817871017,0.0017317182131144921
1.5575032355749447,1.8281901140130348,3.781548118202409,0.9982772212785725,0.0017227787216452177
1.5625032455625203,1.8351681448781578,3.8340991542290017,0.9982846178808703,0.0017153821193487016
1.5675032555500956,1.8415640494100851,3.8854389744568847,0.9982906794765288,0.001709320523691199
1.5725032655376712,1.847942716290485,3.9354774132537647,0.998296071398575,0.001703928601644914
1.5775032755252465,1.8545711131493505,3.984029099858313,0.9983011734054767,0.0016988265947444914
1.5825032855128223,1.860979276682448,4.030995587354965,0.9983060011041364,0.0016939988960861675
1.5875032955003976,1.8664991117665843,4.076313249769969,0.9983104866438939,0.0016895133563298351
1.5925033054879731,1.8712644962046903,4.119888258562653,0.9983144790708477,0.0016855209293757422
1.5975033154755485,1.8760498184636856,4.161492675083649,0.9983176717118457,0.0016823282883787392
1.602503325463124,1.881180272192656,4.200918792570628,0.9983199872193737,0.001680012780850927
1.6075033354506993,1.8862119327321327,4.23813608697355,0.9983220289623885,0.0016779710378364825
1.6125033454382747,1.890568136378289,4.272958112776779,0.9983246347798936,0.0016753652203326413
1.6175033554258502,1.8942720321705986,4.3052988002314985,0.9983277097548945,0.0016722902453326477
1.6225033654134255,1.8979484110611082,4.335288921567071,0.9983299797687383,0.0016700202314899315
1.6275033754010013,1.901985525060524,4.3626767288247965,0.9983305575136537,0.001669442486576544
1.6325033853885769,1.9059553843559502,4.387364208138004,0.9983305257887416,0.0016694742114900794
1.6375033953761522,1.9093225078895437,4.409250635341497,0.9983319220953253,0.0016680779049088334
1.6425034053637275,1.9122709578369714,4.4283176632699375,0.9983348367242674,0.0016651632759698304
1.647503415351303,1.9153018078288784,4.444465865712926,0.9983367726988441,0.0016632273013948346
1.6525034253388784,1.9184610873145902,4.457680233218581,0.9983359856405718,0.0016640143596707362
1.657503435326454,1.9214701070914466,4.468046590909789,0.9983343748332603,0.001665625166986969
1.6625034453140293,1.9242027795967234,4.47542336343241,0.9983351496943706,0.0016648503058791508
1.6675034553016048,1.9267259473636142,4.479850400810271,0.9983381011037622,0.0016618988964910437
1.6725034652891804,1.9291379555671602,4.481271947120398,0.9983396217618664,0.001660378238388101
1.677503475276756,1.9315371710571023,4.4797815156142775,0.9983378553546303,0.001662144645620729
1.6825034852643312,1.9339568505925553,4.475402021557281,0.9983353979866297,0.0016646020136178712
1.6875034952519068,1.9362852433781021,4.468164755791711,0.9983355777358274,0.0016644222644168105
1.6925035052394821,1.9383665286278813,4.458087905039401,0.9983379116139182,0.0016620883863225928
1.6975035152270577,1.9402454546057875,4.445052607027191,0.9983390419046526,0.0016609580955869619
1.702503525214633,1.9421666025601645,4.429126689463521,0.9983372208862797,0.0016627791139591241
1.7075035352022083,1.9442189403625354,4.4104095522651505,0.9983342310578158,0.001665768942421861
1.7125035451897839,1.9461571603813745,4.388897715069222,0.9983329678416719,0.0016670321585666487
1.7175035551773596,1.9477976203356837,4.364610917222482,0.9983340454477105,0.0016659545525284894
1.722503565164935,1.9493439975967457,4.337582956296952,0.9983351295756353,0.0016648704246046706
1.7275035751525103,1.9510420869837461,4.307811346124866,0.9983336597520959,0.0016663402481467016
1.7325035851400858,1.9527639115010427,4.275387434972457,0.9983299864021433,0.001670013598102252
1.7375035951276612,1.9542614274652719,4.240437650190636,0.9983269598386394,0.0016730401616083907
1.7425036051152367,1.9556003304576068,4.202955422934841,0.9983262102270521,0.0016737897731997592
1.747503615102812,1.957027938733058,4.162987098247747,0.9983261561496899,0.001673843850559508
1.7525036250903876,1.958551715373641,4.12070523261485,0.9983244447634728,0.0016755552367727661
1.757503635077963,1.959951769480265,4.076210814405812,0.9983208994057623,0.0016791005944800602
1.7625036450655387,1.9611437584638995,4.029549533471647,0.9983168236418333,0.001683176358406987
1.767503655053114,1.9622911606721123,3.980855924011936,0.9983127924721781,0.0016872075280612775
1.7725036650406896,1.9635649879616854,3.930273805597906,0.9983087617793504,0.0016912382208887197
1.777503675028265,1.9649396294249661,3.8779880879429207,0.9983051882615152,0.0016948117387237435
1.7825036850158404,1.9662161144107602,3.824126437281509,0.9983020678880267,0.0016979321122120663
1.7875036950034158,1.9672532431233767,3.76882681229136,0.9982975859253471,0.0017024140748924607
1.792503704990991,1.9681777548787718,3.712250094932332,0.9982898444644854,0.0017101555357550197
1.7975037149785666,1.9692334463781822,3.654546452402892,0.998279804286294,0.001720195713947386
1.802503724966142,1.9704599090538502,3.5958717634663935,0.9982705561579998,0.0017294438422435637
1.8075037349537177,1.9716963950889672,3.5363718882719315,0.9982633132614025,0.0017366867388424049
1.812503744941293,1.9727751507176574,3.4763065676248437,0.9982557367245303,0.001744263275716533
1.8175037549288686,1.973640798274633,3.4159156202874232,0.9982448532769166,0.001755146723331298
1.822503764916444,1.9744312333675216,3.355458012620085,0.9982302544828977,0.0017697455173527154
1.8275037749040195,1.9753592891018763,3.2951826250501517,0.9982134762370183,0.0017865237632337994
1.8325037848915948,1.9764643400848605,3.235206244916787,0.9981953571388074,0.001804642861446655
1.8375037948791704,1.977621859545551,3.175845827911545,0.9981754738758641,0.0018245261243927972
1.8425038048667457,1.978667666840111,3.117414862320511,0.99815377178283,0.0018462282174283545
1.8475038148543212,1.9794913750161747,3.06029615845665,0.9981310763502804,0.0018689236499808196
1.8525038248418968,1.980181013898576,3.0048158987720535,0.9981073122635273,0.001892687736735375
1.8575038348294723,1.9809452933074039,2.951261961225669,0.9980802250367046,0.0019197749635595307
1.8625038448170477,1.9818821452718636,2.8999247870521625,0.9980471106531048,0.0019528893471612585
1.8675038548046232,1.9829509494837232,2.8511065479801885,0.998007942885955,0.0019920571143115084
1.8725038647921985,1.98400225831129,2.805140852090437,0.9979660707493767,0.0020339292508899714
1.8775038747797739,1.984871600363362,2.7623671722128216,0.9979252991268744,0.0020747008733928577
1.8825038847673494,1.985564828040149,2.7228819101862602,0.9978863712689313,0.00211362873133488
1.8875038947549247,1.986209433505478,2.6872107720061886,0.9978466423071811,0.0021533576930838298
1.8925039047425003,1.9869206194771902,2.6556654132895914,0.9978033300244334,0.0021966699758295067
1.897503914730076,1.987757901207333,2.6284450876989793,0.9977570333758582,0.002242966624404474
1.9025039247176514,1.988656472964619,2.6056231374611305,0.9977120320281189,0.002287967972141694
1.9075039347052267,1.9894847204575103,2.5874854587987413,0.9976731240891447,0.0023268759111139408
1.9125039446928023,1.9901767344477526,2.574134861886156,0.9976420462899604,0.0023579537102945388
1.9175039546803776,1.9907280237049398,2.565823548234022,0.9976167918961528,0.002383208104104382
1.9225039646679531,1.9912020717998837,2.5626729989588757,0.9975943969540789,0.0024056030461804528
1.9275039746555285,1.991689905015614,2.5647165673299797,0.9975746541343873,0.0024253458658738264
1.932503984643104,1.9922188066786948,2.571757578354276,0.997561420216675,0.0024385797835866606
1.9375039946306793,1.9927649352301233,2.583753280699321,0.9975602330484133,0.002439766951849497
1.9425040046182551,1.9932725709950656,2.6007002759968314,0.9975740459452257,0.0024259540550397177
1.9475040146058304,1.9936756380521876,2.62221440431299,0.9976004974614926,0.0023995025387750107
1.952504024593406,1.993964118118005,2.6477245308316752,0.9976330039051854,0.002366996095083317
1.9575040345809813,1.9941708114997716,2.6774142804617287,0.9976650064201487,0.0023349935801219965
1.9625040445685569,1.9943443246694939,2.7110551435484376,0.9976942304399689,0.0023057695603026025
1.9675040545561322,1.9945364486310924,2.748523311671114,0.9977237322842869,0.0022762677159853385
1.9725040645437075,1.9947516324109762,2.789584254412045,0.9977589053100351,0.0022410946902386734
1.977504074531283,1.994963610117517,2.834132340441502,0.9978027020940435,0.002197297906229759
1.9825040845188584,1.9951423109343265,2.882071629006785,0.9978527361471127,0.0021472638531601033
1.9875040945064342,1.9952663718874228,2.9331372985078947,0.9979025130407108,0.002097486959563151
1.9925041044940095,1.9953469112546514,2.987174487515873,0.9979458370661907,0.002054162934084602
1.997504114481585,1.99541370016782,3.043956542534048,0.9979809434242479,0.002019056576028991
2.0025041244691604,1.9954850494869814,3.1031088463819816,0.998011137404583,0.0019888625956952007
2.007504134456736,1.9955693725089572,3.164429518305064,0.9980415470572749,0.0019584529430046026
2.0125041444443115,1.995662634457237,3.2276400674373265,0.9980747376584975,0.0019252623417832912
2.0175041544318866,1.9957623520439225,3.292485724714528,0.9981087885237789,0.0018912114765021186
2.022504164419462,1.9958687329357112,3.3587284848657624,0.9981392630340928,0.0018607369661870204
2.0275041744070377,1.995973178720854,3.4261345069061178,0.9981631614082085,0.0018368385920709469
2.0325041843946132,1.9960620060467777,3.4944251036744474,0.9981813391969354,0.0018186608033449497
2.0375041943821888,1.9961315112180862,3.563517682739696,0.9981974018140568,0.001802598186224366
2.0425042043697643,1.9962080224110275,3.6330587253811997,0.9982143239346024,0.001785676065678431
2.0475042143573394,1.996335691666036,3.702810926299857,0.9982320143685629,0.0017679856317192983
2.052504224344915,1.9965112207788551,3.7726413596686923,0.99824797115505,0.001752028845232597
2.0575042343324905,1.9966759469003037,3.8422776161217196,0.9982601297290866,0.0017398702711974997
2.0625042443200656,1.996792280755247,3.911500747669817,0.9982689538136151,0.0017310461866692308
2.067504254307641,1.9968954432732615,3.9800105906178866,0.9982767603641353,0.0017232396361509666
2.0725042642952167,1.9970596331159154,4.047583564222996,0.9982852215865864,0.0017147784136995754
2.0775042742827923,1.9973048814523384,4.114011469430854,0.9982938529420502,0.0017061470582369017
2.082504284270368,1.9975474165228737,4.1790738626845965,0.9983010494564959,0.0016989505437927438
2.0875042942579434,1.9977124178714185,4.242652567493061,0.9983062317108531,0.00169376828943616
2.0925043042455185,1.99787219342012,4.3046151775086825,0.9983104231883089,0.0016895768119811027
2.097504314233094,1.9981481106737877,4.364719970799355,0.9983147298082408,0.0016852701920496676
2.1025043242206696,1.9984983400906222,4.422824952038371,0.9983190047717214,0.0016809952285695654
2.107504334208245,1.9987771381842137,4.478770193672711,0.9983225341486102,0.0016774658516817047
2.1125043441958202,1.9989925641449289,4.532362608170827,0.998325406087389,0.0016745939129035887
2.1175043541833958,1.9993016549581035,4.583590043672884,0.998328219476747,0.0016717805235466053
2.1225043641709713,1.999731783744748,4.632155784082829,0.9983307982703533,0.0016692017299411342
2.127504374158547,2.0001344021282548,4.67803653320522,0.9983325081757477,0.001667491824548997
2.1325043841461224,2.0004619104170094,4.721174651217088,0.9983337758861265,0.0016662241141712812
2.137504394133698,2.000853955230673,4.761554031400312,0.9983356994847563,0.0016643005155438583
2.142504404121273,2.0013650610391696,4.799081266421221,0.9983379797041841,0.0016620202961183965
2.1475044141088486,2.001866173659946,4.833634605685062,0.998339142340242,0.001660857660062392
2.152504424096424,2.002322807648516,4.86511976845296,0.9983391982926115,0.0016608017076957856
2.1575044340839993,2.0028791580832674,4.893566136342441,0.9983398653258237,0.001660134674487874
2.162504444071575,2.003535580597253,4.918982571997407,0.9983415831341883,0.0016584168661260097
2.1675044540591504,2.0041129733249905,4.9412911764143725,0.9983427769145223,0.0016572230857951553
2.172504464046726,2.0046664532388885,4.9604152828110495,0.9983427322183043,0.0016572677820133489
2.1775044740343015,2.0054542139065727,4.976316591530528,0.9983426418119653,0.0016573581883489413
2.182504484021877,2.0063673206303476,4.988915485685523,0.998343253455769,0.0016567465445423884
2.187504494009452,2.0070451447468094,4.99825552766372,0.998343923257029,0.0016560767432788912
2.1925045039970277,2.0076554539869655,5.004160798180764,0.9983442075308429,0.0016557924694615572
2.1975045139846032,2.0087031121033223,5.006717739604245,0.9983442787093381,0.0016557212909647945
2.2025045239721788,2.0099852654167645,5.005966371996884,0.9983440869260286,0.0016559130742737885
2.207504533959754,2.0108485524190427,5.0018847989715525,0.9983437154303065,0.001656284569994174
2.21250454394733,2.011517996555864,4.994535239429799,0.9983436921497227,0.001656307850579129
2.217504553934905,2.0128149497094254,4.983779497545826,0.9983439867492396,0.0016560132510616435
2.2225045639224805,2.014539604305115,4.969680035489222,0.9983439002976882,0.0016560997026152002
2.227504573910056,2.015740738794239,4.952297304411249,0.9983431597041992,0.0016568402961061872
2.232504583897631,2.016565552319322,4.931626603150237,0.9983420553708501,0.0016579446294573846
2.2375045938852067,2.0180703153583575,4.9076597633498436,0.9983411555057107,0.0016588444945998687
2.2425046038727823,2.020223024348542,4.8803521140141966,0.9983412358022952,0.0016587641980191042
2.247504613860358,2.0219699634186483,4.849802047611458,0.9983417792654581,0.001658220734853069
2.252504623847933,2.023215339056258,4.816089057666254,0.9983403906259654,0.0016596093743422658
2.257504633835509,2.02492878567518,4.779304926704077,0.998336715291992,0.0016632847083126773
2.262504643823084,2.027360177241402,4.739494483266125,0.9983347401723358,0.0016652598279666938
2.2675046538106596,2.029789201818045,4.696727005263223,0.9983366291127198,0.0016633708875816108
2.272504663798235,2.0318982720116336,4.6510905963529545,0.9983375005557398,0.0016624994445609937
2.2775046737858107,2.0341039491684234,4.60273585851972,0.9983325627967736,0.0016674372035268233
2.282504683773386,2.0366994321597325,4.551733482889117,0.9983259590269681,0.0016740409733320943
2.2875046937609613,2.039628482078238,4.49820664132793,0.9983248724585914,0.0016751275417093913
2.292504703748537,2.0428406772237504,4.44218927159399,0.9983275981002451,0.0016724019000559731
2.297504713736112,2.046256507632455,4.383905747344297,0.9983258469023398,0.0016741530979625685
2.302504723723688,2.0495940832443744,4.3235282456531605,0.9983176227198632,0.0016823772804413692
2.3075047337112635,2.0528162892791815,4.2611690774369775,0.9983096999565448,0.0016903000437611976
2.3125047436988386,2.0565695146391523,4.197022533737802,0.9983069101032968,0.0016930898970111295
2.317504753686414,2.061460267393783,4.131191795714566,0.9983058968354416,0.0016941031648672568
2.3225047636739897,2.066845417883963,4.0638663197040445,0.9983012009085667,0.0016987990917450666
2.327504773661565,2.071539327035507,3.995275484587891,0.9982922442573147,0.0017077557429987782
2.3325047836491404,2.0757753962800662,3.9256568966567773,0.9982818838213195,0.001718116178994758
2.337504793636716,2.081054660257046,3.855170495753147,0.9982717679592359,0.001728232041081347
2.3425048036242915,2.0880081982861127,3.7839144204270285,0.9982618158652196,0.0017381841350995117
2.347504813611867,2.095782512603195,3.7122174644374315,0.9982519081429486,0.0017480918573730458
2.3525048235994426,2.1031855215313597,3.640316840614357,0.9982412579046124,0.001758742095710502
2.3575048335870177,2.1099497861023138,3.56846843820478,0.9982271788410734,0.001772821159250428
2.3625048435745932,2.117176861420646,3.497040056411146,0.9982071785868658,0.0017928214134597417
2.3675048535621688,2.1261821197099997,3.4262950908163963,0.9981825353873525,0.0018174646129728294
2.3725048635497443,2.1368573896570324,3.3566210598114257,0.998157829004023,0.0018421709963027553
2.3775048735373194,2.1481982270889284,3.2883843979499714,0.99813579108213,0.001864208918196183
2.382504883524895,2.1595638957141032,3.2218990626842032,0.9981134643606946,0.001886535639631238
2.3875048935124705,2.1709647746027634,3.157488579996448,0.9980846426215635,0.001915357378760118
2.392504903500046,2.1830312984374065,3.0955841254820022,0.9980461412536958,0.0019538587466262107
2.3975049134876216,2.196545584833263,3.0365340041344524,0.9980009887922907,0.0019990112080304607
2.402504923475197,2.211667938080874,2.9807290867542537,0.9979552372117443,0.0020447627885753304
2.4075049334627723,2.2281755053177075,2.9285044924409807,0.9979120937248951,0.002087906275421904
2.412504943450348,2.2456855576817443,2.8802687127038924,0.9978695416189118,0.0021304583814022175
2.4175049534379234,2.263763532340858,2.8363641525018823,0.9978234437124749,0.0021765562878415076
2.4225049634254985,2.282320858879989,2.7971351327193332,0.9977724299148046,0.002227570085513668
2.427504973413074,2.3015232672769543,2.762824721363343,0.9977195955243883,0.0022804044759313835
2.4325049834006496,2.321681991980341,2.7336956531937076,0.9976698268398203,0.002330173160499772
2.437504993388225,2.343163867338183,2.709854704763702,0.9976260007851928,0.0023739992151283456
2.4425050033758007,2.3659773138717703,2.691098365147234,0.9975879716572581,0.002412028343065041
2.4475050133633762,2.3897524447268395,2.677724765544491,0.9975549993804417,0.002445000619883741
2.4525050233509513,2.4139796387731662,2.6701536232765593,0.9975287044952644,0.002471295505062823
2.457505033338527,2.4380475139559543,2.668411839742328,0.9975132359031385,0.0024867640971908485
2.4625050433261024,2.4618130157045117,2.6725216780605088,0.9975122397726647,0.002487760227665125
2.467505053313678,2.4854257764590466,2.682382220678988,0.9975254584965866,0.0024745415037441248
2.472505063301253,2.5091387118628607,2.697835856520901,0.9975483039022123,0.00245169609811942
2.4775050732888286,2.5330878827330134,2.7188018360420436,0.9975751194219279,0.0024248805784045993
2.482505083276404,2.55704989435263,2.7450791683842057,0.9976034789493454,0.0023965210509873784
2.4875050932639797,2.5804912647406746,2.7766358689117876,0.9976357796617857,0.002364220338548069
2.4925051032515553,2.603042972513551,2.813345758999937,0.9976765823407888,0.002323417659545662
2.4975051132391304,2.6244747203951433,2.8547602902559834,0.9977277877875413,0.0022722122127936555
2.502505123226706,2.6448848456327965,2.9008041070849644,0.9977857044671183,0.0022142955332172263
2.5075051332142815,2.6644741531005227,2.951274638516745,0.9978426439378759,0.0021573560624607705
2.512505143201857,2.683307694189094,3.005656257096602,0.9978919692158975,0.0021080307844403836
2.517505153189432,2.701341461059629,3.0636403334005733,0.9979325450282737,0.002067454972064374
2.522505163177008,2.7185010285375175,3.125007409361322,0.9979688649059584,0.002031135094379178
2.5275051731645832,2.7347352149964816,3.1892542168635676,0.998006677778896,0.001993322221441757
2.532505183152159,2.7500250606404215,3.256111803686136,0.9980478007881598,0.0019521992121788612
2.537505193139734,2.764303531195266,3.325198601248402,0.9980885893302629,0.001911410670076684
2.54250520312731,2.7775396856021075,3.3964390600786327,0.9981233522022616,0.0018766477980776228
2.547505213114885,2.7898529718057876,3.469461074621015,0.9981495002543771,0.0018504997459633647
2.5525052231024605,2.8014724887890825,3.543728896785575,0.9981695868093684,0.0018304131909723095
2.557505233090036,2.8126191342381004,3.6190076866483616,0.9981884669258138,0.0018115330745288151
2.562505243077611,2.823196172594196,3.695139756508825,0.9982086889238869,0.0017913110764561343
2.5675052530651867,2.8329178575740777,3.7719430397599245,0.9982288167430251,0.0017711832573198314
2.572505263052762,2.8417278106301427,3.849180359543335,0.9982458965129842,0.0017541034873602417
2.577505273040338,2.849890506465657,3.9264288462600665,0.9982587511380193,0.0017412488623265892
2.582505283027913,2.8576809606762197,4.00352024777566,0.9982685708873995,0.001731429112947303
2.5875052930154885,2.8651840904786714,4.0802382520292175,0.9982771760607797,0.001722823939567532
2.5925053030030636,2.872235123979621,4.15615099803934,0.9982857118753903,0.00171428812495707
2.5975053129906396,2.8786874577367008,4.231152189810288,0.9982945318738586,0.0017054681264898905
2.602505322978215,2.8845844034625396,4.3050471868891,0.9983029509446343,0.001697049055713989
2.6075053329657902,2.89006167658288,4.377554424222763,0.9983092525915336,0.0016907474088153848
2.612505342953366,2.8952753648024405,4.44846074018489,0.998312651440386,0.001687348559964118
2.617505352940941,2.900407855167038,4.517669265782699,0.9983153214996409,0.0016846785007100665
2.622505362928517,2.9053300091594334,4.584924222562791,0.9983201768409579,0.0016798231593940724
2.627505372916092,2.909628227647523,4.65002912121537,0.9983262489627289,0.001673751037625239
2.6325053829036675,2.9133291623066135,4.712879705133123,0.9983295203071288,0.0016704796932267146
2.6375053928912426,2.9170994368664953,4.773337997681764,0.9983294997315401,0.0016705002688176746
2.6425054028788186,2.921188639590931,4.831299072166656,0.998330693354044,0.0016693066463162826
2.647505412866394,2.924897766688387,4.8866001790500935,0.9983351711908333,0.0016648288095297086
2.6525054228539693,2.9277222943353634,4.939057313209461,0.9983387495832936,0.0016612504170720604
2.657505432841545,2.930338758336347,4.988463637914207,0.998338357495243,0.001661642505127837
2.6625054428291204,2.9335273608696637,5.034927909111471,0.998337695535023,0.0016623044653503074
2.667505452816696,2.9367928603953875,5.078406187837321,0.9983404941666204,0.0016595058337565182
2.672505462804271,2.939191693860122,5.118838181290079,0.9983437217233021,0.001656278277075944
2.6775054727918466,2.9410388738677415,5.156005481587307,0.9983434578307048,0.0016565421696693213
2.6825054827794217,2.9433848308021204,5.1898002703212525,0.9983421529358626,0.0016578470645081526
2.6875054927669977,2.9461560982881965,5.2201127008353465,0.9983437233204601,0.0016562766799069614
2.6925055027545732,2.9483179767160776,5.24695841796533,0.9983463383781199,0.001653661622243599
2.6975055127421483,2.9497524729991453,5.270275556851635,0.998346280464052,0.0016537195363101101
2.7025055227297243,2.9514247931274604,5.290084913146403,0.9983447917981115,0.0016552082022496123
2.7075055327172994,2.953650265425217,5.306339404302894,0.9983453756555146,0.0016546243448450476
2.712505542704875,2.9556127675611186,5.319076774528703,0.9983474376269585,0.0016525623734020619
2.71750555269245,2.9568666624721556,5.328194009726007,0.9983476876138911,0.0016523123864695172
2.7225055626800256,2.958064911071782,5.333571900985808,0.9983460603688618,0.0016539396315005841
2.727505572667601,2.9597617633809965,5.335273790956173,0.9983457193486467,0.0016542806517174597
2.7325055826551767,2.961495160255538,5.333387030203717,0.9983474037496901,0.001652596250676778
2.7375055926427523,2.96267808928794,5.3278948295782245,0.9983479924799005,0.0016520075204694668
2.7425056026303274,2.963600695974529,5.318523372052503,0.9983461105050463,0.0016538894953278078
2.7475056126179034,2.9648414627693467,5.305418341754858,0.998344915661938,0.0016550843384325507
2.7525056226054785,2.966280396645031,5.2888037814048,0.9983463381581009,0.0016536618422655094
2.757505632593054,2.9674249203461733,5.268683529994018,0.9983471225563122,0.0016528774440511067
2.762505642580629,2.968255500979522,5.245024714268591,0.9983448712078097,0.001655128792551728
2.767505652568205,2.9691377832741717,5.217886148262198,0.9983429373143708,0.001657062685989152
2.7725056625557802,2.9702153674659924,5.1873401569356234,0.9983440629848721,0.0016559370154871627
2.777505672543356,2.9713034025853613,5.153402192201754,0.9983447829674581,0.0016552170329007638
2.7825056825309313,2.9721745146576803,5.1162560251403075,0.998342046996975,0.0016579530033839912
2.7875056925185064,2.9728217212465116,5.0759955834505766,0.998339352524238,0.00166064747612128
2.7925057025060824,2.973521787752016,5.032603664308631,0.9983400076649257,0.0016599923354345097
2.7975057124936575,2.974479855702569,4.986080189376464,0.9983405109492289,0.0016594890511322955
2.802505722481233,2.975425828115969,4.936579629223185,0.9983371488887366,0.0016628511116267973
2.807505732468808,2.9759936242985066,4.884130546099061,0.9983331777012586,0.0016668222991067603
2.812505742456384,2.9763992609421024,4.8289143975912285,0.9983327769113862,0.0016672230889811304
2.8175057524439593,2.9771217290130165,4.771006087359889,0.9983331720166955,0.0016668279836725547
2.822505762431535,2.9780488854988865,4.710559726012488,0.9983294917349151,0.001670508265456195
2.8275057724191104,2.9786693153214965,4.64763400442581,0.9983233345277224,0.0016766654726500555
2.832505782406686,2.9789703654256696,4.582483205881858,0.9983199460517688,0.0016800539486061467
2.8375057923942615,2.979419853550951,4.51528687080281,0.9983193882065307,0.0016806117938468962
2.8425058023818366,2.980154315625075,4.446189708241329,0.9983164974734522,0.001683502526927051
2.847505812369412,2.980823566519458,4.375323839467814,0.9983088693190691,0.0016911306813133264
2.8525058223569872,2.981205690299589,4.302907786885381,0.9983000399148512,0.0016999600855329327
2.8575058323445632,2.98150021672903,4.2290713832310765,0.9982939986094354,0.0017060013909495756
2.8625058423321383,2.9819641172409526,4.153989221727089,0.9982897706798738,0.0017102293205130915
2.867505852319714,2.982549984212878,4.0779591012646295,0.9982829658202459,0.001717034180140537
2.87250586230729,2.9830213382677693,4.0011254244809855,0.9982711560063433,0.0017288439940439599
2.877505872294865,2.9833118169728152,3.9237559575210468,0.9982562453652178,0.00174375463516938
2.8825058822824405,2.983605333157752,3.8462422474860474,0.9982417818542604,0.0017582181461267882
2.8875058922700156,2.9840429761237317,3.76893222020637,0.9982288089496847,0.0017711910506995638
2.892505902257591,2.9845152987423815,3.6920632332134744,0.9982147064039433,0.0017852935964398544
2.8975059122451667,2.984851366588145,3.6159386611303512,0.9981959120792624,0.001804087921119718
2.9025059222327423,2.9850777700672113,3.5409327144919995,0.9981714018095292,0.0018285981908508495
2.9075059322203174,2.9853527696719198,3.46736510468596,0.9981432235156482,0.0018567764847285762
2.912505942207893,2.9857372643388493,3.3956510801208903,0.9981137504738196,0.0018862495265537424
2.917505952195469,2.9861518330122765,3.3261682932949803,0.9980829211244547,0.0019170788759218706
2.922505962183044,2.9864853955906963,3.2590649465855956,0.998048520978385,0.0019514790219935182
2.9275059721706196,2.986701553458351,3.194921289914879,0.9980089165865869,0.0019910834137935253
2.9325059821581947,2.986889366921469,3.133992272467471,0.9979649205694406,0.002035079430940902
2.9375059921457707,2.987167908320153,3.076732544905491,0.9979187089752409,0.0020812910251418165
2.942506002133346,2.987537631230028,3.0236111758034996,0.9978712254657179,0.002128774534667711
2.9475060121209213,2.987909843339625,2.9747922177252883,0.9978212054458298,0.002178794554558914
2.9525060221084964,2.988213326622436,2.9305288234025513,0.997767117343398,0.0022328826569922365
2.957506032096072,2.9884346018728216,2.891216854037489,0.9977101277853123,0.0022898722150801834
2.962506042083648,2.9886348790083788,2.857142930440917,0.9976550232922479,0.002344976708146159
2.967506052071223,2.988892455517692,2.828464104251882,0.997607901881268,0.0023920981191272853
2.9725060620587986,2.989210200585886,2.805038536272493,0.9975724032707726,0.002427596729624108
2.9775060720463737,2.989534771968423,2.7870716766123507,0.9975475737898813,0.002452426210515614
2.9825060820339497,2.9898198477583002,2.774461574923685,0.9975291800662694,0.0024708199341268223
2.987506092021525,2.9900550297532518,2.767820954634361,0.99751359943691,0.0024864005634872262
2.9925061020091004,2.9902813721928556,2.767437664120825,0.9975014380200841,0.0024985619803141344
2.9975061119966755,2.9905512212184924,2.773152807639091,0.9974981346106921,0.0025018653897074367
3.0025061219842515,2.9908582068461764,2.784801791279883,0.9975108269288326,0.0024891730715679043
3.007506131971827,2.9911426543311586,2.8023223102043504,0.9975433239593889,0.0024566760410132983
3.012506141959402,2.991358613058192,2.825773959206641,0.9975925330903377,0.0024074669100656084
3.0175061519469777,2.991509670149822,2.854988458063527,0.9976491020735344,0.0023508979268695484
3.022506161934553,2.9916643522594253,2.8893228588793622,0.9977024425833048,0.0022975574170986056
3.027506171922129,2.991913784904717,2.928895260416837,0.9977471154730124,0.0022528845273909214
3.032506181909704,2.992252722550587,2.9734187495908304,0.997786008672474,0.0022139913279302166
3.0375061918972794,2.9925767742178873,3.022679908128701,0.9978274673782798,0.0021725326221253565
3.0425062018848545,2.9927903738800894,3.0762996446921465,0.9978779721307797,0.0021220278696253573
3.0475062118724305,2.9928752453494765,3.13361914741442,0.9979359669757943,0.0020640330246124226
3.052506221860006,2.992946064804173,3.194568050841876,0.9979922754458963,0.0020077245545107886
3.057506231847581,2.9931717519396943,3.258764571969485,0.9980373203522933,0.001962679648115611
3.062506241835157,2.993554389653022,3.325907274242933,0.9980690240836857,0.0019309759167240976
3.0675062518227323,2.99392717920555,3.395553887755781,0.9980940089569489,0.0019059910434618417
3.072506261810308,2.994146190353744,3.467357889158972,0.9981208001105483,0.0018791998898622924
3.077506271797883,2.9942155648178446,3.5408126971447342,0.998151778475146,0.0018482215252657245
3.0825062817854585,2.994320053282054,3.615523878655028,0.9981820276243147,0.001817972376098555
3.0875062917730336,2.9946501903586404,3.6913346356090346,0.9982057099781605,0.0017942900222527826
3.0925063017606096,2.99512296830949,3.7679705560606673,0.9982222969427531,0.0017777030576602868
3.097506311748185,2.9954787301871066,3.8452457559453332,0.9982358141686928,0.0017641858317207159
3.1025063217357602,2.995639460113805,3.922869881015461,0.9982493178930334,0.001750682107380071
3.1075063317233362,2.995776902454719,4.00044688088063,0.9982623175197983,0.0017376824806162518
3.1125063417109113,2.9960875062521075,4.07767924305631,0.9982735822585195,0.0017264177418957621
3.117506351698487,2.996582655218355,4.154230714463236,0.9982837425748712,0.0017162574255456429
3.122506361686062,2.9970596591771725,4.23004836836252,0.9982934496469875,0.0017065503534295608
3.127506371673638,2.9973502737304885,4.304833334116553,0.9983011054977676,0.0016988945026516595
3.132506381661213,2.9975673338153364,4.378464762590646,0.9983053087870963,0.0016946912133240788
3.1375063916487886,2.997936344816259,4.450723059868087,0.9983084715664556,0.0016915284339671913
3.142506401636364,2.9984739895109453,4.521440068870521,0.998314398304493,0.0016856016959320924
3.1475064116239393,2.999016818998472,4.590402627108111,0.9983221840259445,0.0016778159744836477
3.1525064216115153,2.9994556464352913,4.65738516190697,0.9983266327825572,0.0016733672178733993
3.1575064315990904,2.999829109586256,4.722222445708822,0.9983262512222153,0.0016737487782196667
3.162506441586666,3.0002657473861483,4.784738947521413,0.9983264702636635,0.0016735297367743854
3.167506451574241,3.000853070159626,4.844746554005331,0.9983315918719609,0.0016684081284805779
3.172506461561817,3.0015270393931996,4.902237843960165,0.9983375870397525,0.001662412960689392
3.177506471549392,3.0021373807291933,4.957123874233717,0.998338277848055,0.0016617221523835318
3.1825064815369677,3.0026304292674526,5.009289035525851,0.9983356808534242,0.0016643191470113957
3.1875064915245432,3.0031442507985133,5.058488284006844,0.9983369483157045,0.0016630516847278628
3.192506501512119,3.003880675759571,5.104539757041657,0.9983423408246744,0.001657659175754503
3.1975065114996943,3.004790356713388,5.147593820744073,0.9983448323376165,0.0016551676628115003
3.2025065214872694,3.005526981864689,5.187477866446113,0.9983423177974281,0.0016576822029987098
3.207506531474845,3.006019357909599,5.224098261079109,0.9983410440691803,0.0016589559312451113
3.21250654146242,3.006749949217055,5.2573728722013335,0.998344458970073,0.001655541030353362
3.217506551449996,3.007917824185404,5.287387537161295,0.9983476123824268,0.0016523876180001306
3.222506561437571,3.00893442257863,5.3140075213055695,0.9983463988626853,0.0016536011377430708
3.2275065714251467,3.009518668012132,5.33716782254892,0.9983442995443869,0.0016557004560438047
3.2325065814127227,3.0103379911639827,5.356822117652717,0.9983455257039898,0.0016544742964426425
3.237506591400298,3.011707333036605,5.372882793964115,0.9983481226538007,0.0016518773466347911
3.2425066013878734,3.0129375750309384,5.385311847827999,0.9983483044932412,0.0016516955071981297
3.2475066113754485,3.0137519835170936,5.394074473448215,0.998346643635885,0.0016533563645512908
3.252506621363024,3.0148087383728024,5.399352980024727,0.9983460906056604,0.0016539093947722022
3.2575066313505996,3.0163218723544545,5.401049783955877,0.9983472235148024,0.0016527764856274756
3.262506641338175,3.0177414516082695,5.399093379533408,0.9983483048257245,0.0016516951747038064
3.2675066513257502,3.0189350804813517,5.393565222013806,0.9983479470642265,0.0016520529362003033
3.272506661313326,3.0203038926823287,5.384408423221422,0.9983463493507436,0.001653650649682032
3.277506671300902,3.021951591638795,5.371724773966431,0.9983453038686324,0.0016546961317928702
3.282506681288477,3.0236655851384047,5.355584774094482,0.9983464095774611,0.0016535904229646194
3.2875066912760524,3.025337207347188,5.335934338321704,0.9983479045687791,0.0016520954316469575
3.2925067012636275,3.0270185361462034,5.312808386786178,0.9983462248433113,0.0016537751571154618
3.2975067112512035,3.0289042234576486,5.2862020555498415,0.9983426105436775,0.0016573894567508646
3.3025067212387786,3.0310834078671807,5.255916081436206,0.9983425271732922,0.0016574728271373657
3.307506731226354,3.0332704216263466,5.222059643466484,0.9983457116393362,0.0016542883610953134
3.3125067412139293,3.035311657806192,5.184822656631028,0.9983450761955913,0.0016549238048420341
3.317506751201505,3.0376262360405017,5.144431012297668,0.998339417479308,0.0016605825211268078
3.322506761189081,3.0404112547320823,5.100942964499466,0.9983367639296721,0.0016632360707647985
3.327506771176656,3.0431732066910273,5.054301834966347,0.9983400449636249,0.0016599550368136978
3.3325067811642315,3.0457375191910656,5.004602968648298,0.9983411519605885,0.0016588480398520961
3.3375067911518066,3.0486910700310728,4.951905995396064,0.9983353213016767,0.0016646786987666263
3.3425068011393826,3.0522118773577627,4.896236282021465,0.9983295749646239,0.0016704250358209217
3.3475068111269577,3.0557091315764375,4.837751248605797,0.9983299997819803,0.001670000218467125
3.3525068211145332,3.0590412103788402,4.776687519660613,0.9983314840131005,0.0016685159873481678
3.3575068311021083,3.0628458358856405,4.713084477547043,0.9983273562752424,0.001672643725206942
3.3625068410896843,3.0673046611631154,4.647083635418909,0.9983202064728366,0.001679793527614461
3.36750685107726,3.0718372876761855,4.578965773831073,0.9983159559372777,0.0016840440631728365
3.372506861064835,3.076252148014057,4.508839541194885,0.9983139823103433,0.0016860176901076895
3.3775068710524105,3.0811372725441233,4.4368664834308165,0.998309765237527,0.0016902347629248224
3.3825068810399856,3.086807964614095,4.363348073701375,0.9983026885358801,0.0016973114645710326
3.3875068910275616,3.0928365193638587,4.288430215806125,0.9982954047929761,0.0017045952074725762
3.3925069010151367,3.0988489783203845,4.212328441883307,0.998288258506592,0.0017117414938546695
3.3975069110027123,3.1051621426477887,4.135262705102786,0.9982792217045002,0.0017207782959457122
3.4025069209902874,3.112291664029515,4.057417204610937,0.9982680483004381,0.001731951700006189
3.4075069309778634,3.1202698907654773,3.979185568674356,0.9982565537963967,0.0017434462040446888
3.412506940965439,3.1286478457357934,3.900731108606329,0.9982449255174474,0.001755074482990723
3.417506950953014,3.137198676720898,3.8222785635196304,0.9982307055963999,0.0017692944040404732
3.4225069609405896,3.1462960222467813,3.7440701094638302,0.9982120668433528,0.0017879331570906775
3.427506970928165,3.156445523093802,3.666602665979635,0.9981901408191944,0.0018098591812498077
3.4325069809157407,3.167610638802908,3.590053287460772,0.9981670990703259,0.0018329009301201655
3.437506990903316,3.179447151016817,3.5147936890168414,0.9981430505046959,0.0018569494957509996
3.4425070008908913,3.1918293176425436,3.4410770673766984,0.9981159404833777,0.001884059517073337
3.4475070108784664,3.204959837968484,3.3692539792339806,0.9980840684052475,0.0019159315952069324
3.4525070208660424,3.2191165541382585,3.2997596017649546,0.9980476804526468,0.00195231954780932
3.457507030853618,3.234449716951125,3.232915682848328,0.9980079760598991,0.0019920239405596726
3.462507040841193,3.2508367786249903,3.1690191399568066,0.9979653347245445,0.002034665275916321
3.467507050828769,3.2681071464280724,3.108476695480968,0.9979191457967667,0.002080854203695982
3.472507060816344,3.2862761550717727,3.0516026620008954,0.9978692878527149,0.002130712147750146
3.4775070708039197,3.305485175526522,2.9984920311796004,0.9978173120083944,0.00218268799207156
3.482507080791495,3.3258017180927637,2.9494936328630206,0.9977658739740122,0.0022341260264543156
3.4875070907790704,3.3471390330678155,2.9049829903688162,0.997716976286991,0.002283023713477092
3.492507100766646,3.369313549381849,2.8652676091090914,0.9976708179976197,0.0023291820028500756
3.4975071107542215,3.392119436455711,2.830538713497806,0.9976264322036337,0.0023735677968375053
3.502507120741797,3.415531577919751,2.8007901740375316,0.9975836429794979,0.0024163570209739995
3.507507130729372,3.439597094508049,2.7765656304883,0.9975447223751531,0.002455277625320052
3.512507140716948,3.4643032667954325,2.758020633450591,0.9975143261309531,0.002485673869520892
3.5175071507045232,3.4894341350155917,2.745363346763461,0.9974975307309627,0.002502469269511265
3.522507160692099,3.5146628149138195,2.7387500655431847,0.9974971245455001,0.0025028754549736403
3.527507170679674,3.5395233964382355,2.738205694260222,0.9975118821178508,0.0024881178826233414
3.53250718066725,3.5638158806152838,2.7436052320902053,0.9975370601924647,0.002462939808011174
3.537507190654825,3.5874970292200796,2.755161999803939,0.9975670430834903,0.0024329569169867487
3.5425072006424005,3.610686479755299,2.7728355481446143,0.9975986323275852,0.002401367672892906
3.547507210629976,3.6334788179859663,2.7963517681261454,0.9976328069005629,0.00236719309991671
3.552507220617551,3.655748777376596,2.8256562986206433,0.9976734906700747,0.002326509330405538
3.557507230605127,3.6771104236461567,2.860187116243946,0.9977238167784936,0.0022761832219893212
3.5625072405927023,3.697239095336792,2.899774763538395,0.997782450795241,0.0022175492052434994
3.567507250580278,3.715919434891565,2.9441789595282244,0.9978430375284746,0.002156962472010697
3.572507260567853,3.7333127120748775,2.9930463634827866,0.997897801521345,0.002102198479140511
3.577507270555429,3.7498331651333983,3.046109385911044,0.9979428398633252,0.0020571601371610565
3.582507280543004,3.765711598471843,3.103032545403559,0.9979806311805555,0.0020193688199323205
3.5875072905305796,3.780908360048275,3.163338095778069,0.9980171763044209,0.0019828236960682927
3.5925073005181556,3.7951062762563157,3.226579349898756,0.9980560608728802,0.0019439391276081935
3.5975073105057307,3.80794904541214,3.292418222434181,0.998095105245697,0.0019048947547921989
3.6025073204933062,3.8195265861296526,3.3606402002074414,0.9981290652518772,0.0018709347486114275
3.6075073304808813,3.8303279644159374,3.4308523559343236,0.9981554726906782,0.0018445273098113024
3.612507340468457,3.8407110418660375,3.502553746356504,0.9981769992367459,0.0018230007637447276
3.617507350456032,3.8507034941952867,3.5754528345508176,0.9981976751837298,0.0018023248167610524
3.622507360443608,3.8599464927947675,3.649166971300501,0.9982179161826084,0.001782083817883392
3.627507370431183,3.86810750071558,3.723436220197994,0.9982349350918415,0.0017650649086520037
3.6325073804187586,3.8754063758209982,3.7979466765633974,0.9982477500613655,0.0017522499391300853
3.6375073904063346,3.8824195629387903,3.872502448457281,0.9982592540906619,0.0017407459098355829
3.6425074003939097,3.8893212600456524,3.9468613055605757,0.9982719456486292,0.0017280543518709865
3.6475074103814853,3.8957962851792076,4.0206415522867625,0.9982838278689072,0.0017161721315951586
3.6525074203690604,3.901501331724016,4.093586658433922,0.9982914227249162,0.0017085772755896086
3.6575074303566364,3.9065136684409447,4.165538836487084,0.9982957075331618,0.0017042924673480208
3.6625074403442115,3.9112884692694405,4.236319737757459,0.9983012705020892,0.001698729498424539
3.667507450331787,3.916136384564425,4.305763031378769,0.9983094136823848,0.001690586318131287
3.672507460319362,3.920764590511741,4.373688393500967,0.9983162619181242,0.0016837380823931062
3.6775074703069377,3.924736910097751,4.439853381171769,0.9983191421601317,0.0016808578403820257
3.6825074802945137,3.928162664134282,4.503955181103511,0.9983206912604885,0.0016793087400218635
3.687507490282089,3.9315327671783193,4.565966549675096,0.9983241897349668,0.0016758102655398607
3.6925075002696643,3.9350158661472,4.625744465844607,0.9983286633137644,0.0016713366867387863
3.6975075102572394,3.938338213177506,4.682949992846299,0.9983316199162582,0.0016683800842438117
3.7025075202448154,3.941177012500952,4.737574263878901,0.9983332037364796,0.00166679626402146
3.7075075302323905,3.9435571858891927,4.789635139758512,0.998334699072183,0.0016653009283162882
3.712507540219966,3.9458973846259475,4.839028053654362,0.9983361460513567,0.001663853949143915
3.717507550207541,3.9485160106358137,4.885580054378337,0.9983376933307844,0.0016623066697162053
3.722507560195117,3.951058750175847,4.929117090566174,0.9983399099354986,0.0016600900650036727
3.7275075701826927,3.9529729090984795,4.969541833697747,0.9983416306955271,0.0016583693049775998
3.732507580170268,3.9545009106402595,5.006896582618088,0.998341456575706,0.0016585434248007082
3.7375075901578434,3.9563771030173416,5.041181548979079,0.9983411936770183,0.001658806323491668
3.7425076001454185,3.958537029782113,5.07226544470568,0.9983431144585905,0.001656885541923113
3.7475076101329945,3.9602227223989694,5.100089807522381,0.9983452900627724,0.0016547099377377996
3.7525076201205696,3.961361833423121,5.124678721920649,0.9983449059214994,0.0016550940790068037
3.757507630108145,3.96266340545481,5.146029541902415,0.9983436794378197,0.0016563205626838424
3.7625076400957203,3.9643097099220848,5.164098821461048,0.9983445983397431,0.0016554016607581903
3.7675076500832962,3.9657511278117523,5.178671904017708,0.9983464593408646,0.0016535406596349628
3.772507660070872,3.966779060309323,5.189728654085839,0.9983465414139991,0.0016534585865000079
3.777507670058447,3.967760948039105,5.197116232201093,0.9983453924638238,0.0016546075366749386
3.7825076800460224,3.9688871187912245,5.200976098762181,0.9983451469026415,0.0016548530978575807
3.787507690033598,3.9700062422920444,5.201388850774777,0.998345972061012,0.0016540279394871573
3.7925077000211735,3.971005412143551,5.198341637680771,0.9983465286287985,0.0016534713717014623
3.7975077100087486,3.9718581491812883,5.19191999557043,0.9983459976416631,0.0016540023588385289
3.802507719996324,3.9725878727617663,5.182080621073911,0.9983448731999206,0.0016551268005831911
3.8075077299838993,3.9733677097708027,5.168855275360529,0.9983444646779772,0.0016555353225278827
3.8125077399714753,3.9742771867472664,5.152282022765496,0.998345017345081,0.0016549826554257182
3.817507749959051,3.9750727944272257,5.132328860553935,0.9983449333106502,0.0016550666898579535
3.822507759946626,3.9755952688623393,5.1090424267798396,0.9983434292538643,0.0016565707466463244
3.827507769934202,3.9761043689921967,5.082367595766158,0.9983421551731242,0.0016578448273890385
3.832507779921777,3.9768193751296104,5.052450968071435,0.9983420996459621,0.0016579003545527332
3.8375077899093526,3.97752820510002,5.019285452094778,0.9983416622962737,0.0016583377042442488
3.8425077998969277,3.9779934980170966,4.982942278553987,0.9983399455306298,0.0016600544698899614
3.8475078098845032,3.9783578529898938,4.943502870276223,0.998338471997154,0.0016615280033679897
3.852507819872079,3.978846466600132,4.900850902400377,0.9983377096558047,0.0016622903447192255
3.8575078298596543,3.97939566593059,4.855249202011859,0.9983359312237635,0.001664068776761702
3.86250783984723,3.979826062913216,4.806898735982012,0.9983331279229682,0.0016668720775588003
3.867507849834805,3.9801523730607697,4.755964900588723,0.998331527160851,0.0016684728396751819
3.872507859822381,3.980501231109208,4.702425546689673,0.9983307899326754,0.0016692100678515549
3.877507869809956,3.980878958656861,4.6463980887634735,0.9983276748362293,0.0016723251642983155
3.8825078797975316,3.9812065155260585,4.588091920515092,0.9983221057285303,0.001677894271996478
3.8875078897851068,3.981487196467029,4.527601890955725,0.9983182919016244,0.0016817080988997225
3.8925078997726827,3.9817815468934628,4.465054215263712,0.9983174953037856,0.0016825046967359559
3.897507909760258,3.9820818834347755,4.400424019721083,0.9983148497543675,0.0016851502461532955
3.9025079197478334,3.9823255558312995,4.334049329139946,0.9983067710506158,0.0016932289499023434
3.907507929735409,3.9825043470064316,4.266004221028144,0.9982971640799931,0.0017028359205217062
3.912507939722984,3.9826892329440113,4.196559734243937,0.9982917624944619,0.001708237506049204
3.91750794971056,3.9829349738299964,4.125945575295708,0.9982890804533642,0.0017109195471491266
3.922507959698135,3.9831908613861695,4.054320504553083,0.9982820603173006,0.0017179396832156066
3.9275079696857107,3.983365912005689,3.981648521750896,0.998268010461297,0.0017319895392212132
3.932507979673286,3.9834601144347284,3.9080714718510614,0.9982522119714661,0.001747788029052886
3.937507989660862,3.9835544829535934,3.833998975460543,0.9982403919293276,0.0017596080711932665
3.942507999648437,3.983705929966665,3.7597625286093406,0.9982309903278039,0.001769009672720437
3.9475080096360124,3.983904961344015,3.685389816974681,0.9982173530206608,0.00178264697986629
3.952508019623588,3.984086077309176,3.611269240856255,0.998195992314287,0.001804007686242555
3.9575080296111635,3.984189178639048,3.5376747253584684,0.9981700545127191,0.0018299454878131277
3.962508039598739,3.984233975780222,3.4648773770506143,0.998144657869916,0.001855342130617234
3.967508049586314,3.9842866308983904,3.3931434937971776,0.9981208453099684,0.001879154690566262
3.9725080595738897,3.9843840185745147,3.322806170129097,0.9980950855379743,0.001904914462561795
3.977508069561465,3.9845265734576394,3.2542201392156778,0.9980636127430615,0.0019363872574750779
3.982508079549041,3.984680527338715,3.1877567836095437,0.9980259446770704,0.0019740553234664678
3.987508089536616,3.9848047425490982,3.1236936023563566,0.9979843604949487,0.002015639505588592
3.9925080995241915,3.984892503694743,3.0622191546150304,0.9979412029383817,0.0020587970621570814
3.9975081095117675,3.9849600767002364,3.0036353038905865,0.9978973831577421,0.0021026168427976206
4.002508119499343,3.985032931289666,2.9485258049460885,0.9978529283163803,0.0021470716841607796
4.007508129486919,3.9851432871114345,2.8971877559690857,0.9978079076864177,0.0021920923141249622
4.012508139474494,3.9853036975050413,2.8497585287482625,0.9977624394296951,0.0022375605708491136
4.017508149462069,3.9855137028113217,2.8060748945509038,0.9977164210449516,0.002283578955593229
4.022508159449644,3.985755647693347,2.7667018335169042,0.9976702125194289,0.0023297874811157443
4.02750816943722,3.985997133964062,2.7320126002626974,0.9976260090109272,0.0023739909896177943
4.032508179424795,3.9862213214266644,2.702387189463472,0.9975881291130784,0.0024118708874676597
4.037508189412371,3.9864311597581907,2.6779086113066253,0.9975610478804207,0.0024389521201260834
4.042508199399946,3.9866572788322383,2.65866958395968,0.9975463787708014,0.0024536212297454406
4.047508209387521,3.9869546497980566,2.6448984539312033,0.9975416328267923,0.0024583671737563573
4.052508219375097,3.9873507716406857,2.636527273742575,0.9975424277601129,0.0024575722404371423
4.057508229362672,3.987841434660162,2.633348531268345,0.997546632259459,0.0024533677410933123
4.062508239350248,3.9883820767911176,2.635576659133465,0.9975567417328594,0.002443258267694627
4.067508249337823,3.9888987037081467,2.6434700060890246,0.9975779756889964,0.002422024311559631
4.072508259325399,3.9893616532968084,2.656952678854509,0.9976133945752288,0.002386605425328018
4.0775082693129745,3.989789157165457,2.675780465505316,0.9976602971322077,0.0023397028683504054
4.08250827930055,3.9902419746325,2.6996858581607825,0.9977113109676671,0.0022886890328928915
4.087508289288126,3.9907985405159128,2.728708895640102,0.9977594343974117,0.0022405656031496773
4.092508299275701,3.991465795077054,2.7625677745393613,0.9978026268296127,0.0021973731709475017
4.097508309263277,3.9921814764180845,2.800919002506954,0.9978439619253575,0.0021560380752031587
4.102508319250852,3.9928697876506685,2.843449639767475,0.9978875606081345,0.0021124393924259045
4.107508329238427,3.9934766810502116,2.889942927055091,0.9979343646378956,0.0020656353626649334
4.112508339226002,3.994038909688357,2.9400309140845535,0.9979814638657737,0.0020185361347879382
4.117508349213578,3.9946447016893867,2.9933734107161882,0.9980247854152418,0.0019752145853208156
4.122508359201153,3.9953281720375484,3.0495087012273006,0.9980619115351388,0.0019380884654245137
4.127508369188729,3.996058049949781,3.108123778678695,0.9980927096785919,0.0019072903219732346
4.132508379176304,3.99677802955385,3.1689200546975864,0.9981185158863566,0.0018814841142102475
4.13750838916388,3.997461450066351,3.2315467127590036,0.9981415962979928,0.0018584037025760442
4.142508399151455,3.998143542994383,3.2956438680427094,0.998164658475755,0.0018353415248163348
4.14750840913903,3.998864105083744,3.3608642071213444,0.9981890749497829,0.0018109250507908157
4.152508419126606,3.9996113413915255,3.4268812699774958,0.998212822356619,0.0017871776439577385
4.1575084291141815,4.000360621428005,3.4934076225664006,0.998231453166875,0.0017685468337061455
4.1625084391017575,4.001121222642408,3.5602027861356884,0.9982427242445283,0.0017572757560551217
4.167508449089333,4.001904950293883,3.6270178929902186,0.9982499745994075,0.0017500254011793598
4.172508459076908,4.002683973184689,3.6935671288442626,0.9982592159124333,0.0017407840881542775
4.177508469064484,4.003439473044273,3.7595980265373954,0.9982724708188769,0.001727529181707537
4.182508479052059,4.004241278471015,3.824920713055351,0.9982856160121842,0.0017143839883975046
4.187508489039635,4.005178417637435,3.8892669218555453,0.9982937898766526,0.0017062101239264144
4.19250849902721,4.006157904376638,3.952368861530108,0.9982973559341581,0.0017026440664173375
4.197508509014785,4.006965204865829,4.0140717301829305,0.9983007253346389,0.0016992746659358435
4.202508519002361,4.0076527595864615,4.0742608107425795,0.9983063931568501,0.0016936068437236418
4.207508528989936,4.008570933029076,4.132684905405277,0.9983126842437261,0.0016873157568464054
4.212508538977511,4.009808326794888,4.189176961894761,0.9983173033825702,0.0016826966180033293
4.217508548965087,4.01097161778777,4.243673093545606,0.9983204288993699,0.0016795711012038853
4.222508558952663,4.011774244716349,4.2959990423257715,0.9983233063237295,0.0016766936768453627
4.227508568940238,4.012519255426272,4.346135730638552,0.9983259365242861,0.0016740634762908652
4.232508578927813,4.013681794039662,4.393927817234147,0.9983277842819686,0.0016722157186110154
4.2375085889153885,4.015180546220871,4.439293412626612,0.9983294507590904,0.0016705492414916944
4.2425085989029645,4.016452637318309,4.482112374628922,0.9983319244898026,0.0016680755107830114
4.24750860889054,4.017329632333862,4.522292691577435,0.9983347325925872,0.0016652674079953413
4.252508618878116,4.018340657784402,4.559821342671947,0.9983362890270088,0.0016637109735706606
4.257508628865691,4.019849134479059,4.594619919764486,0.9983361721901374,0.00166382781043969
4.262508638853266,4.021474763344855,4.62655804429422,0.9983360731185367,0.0016639268820384358
4.267508648840842,4.022808964622561,4.655557502318981,0.9983377861749986,0.0016622138255752616
4.272508658828417,4.0240492059878115,4.681560758862968,0.9983405325719956,0.0016594674285779405
4.277508668815993,4.025509148753262,4.704625161517152,0.9983415356229908,0.001658464377581866
4.282508678803568,4.027151298806796,4.724669570975641,0.9983400007243338,0.001659999276239025
4.287508688791144,4.028880139754377,4.741680256575327,0.9983389090369676,0.0016610909636058848
4.292508698778719,4.030672912992993,4.755616474757267,0.9983408339346838,0.001659166065890863
4.297508708766294,4.032392385024436,4.766318395078147,0.9983435431505999,0.001656456849975781
4.302508718753869,4.034025107152162,4.773788385816316,0.9983430935456051,0.0016569064549725482
4.307508728741445,4.035902990076978,4.778076893302968,0.9983402811340386,0.0016597188665403934
4.312508738729021,4.038175310778033,4.779080929995401,0.9983396626316636,0.0016603373689173747
4.317508748716596,4.040453543770412,4.776957086730319,0.998342196545745,0.0016578034548372289
4.3225087587041715,4.042437083041108,4.771637938785334,0.9983436426668304,0.0016563573337544492
4.327508768691747,4.044455194976715,4.763176468341576,0.9983414255856551,0.0016585744149313914
4.332508778679323,4.046937634169712,4.751568448118378,0.9983385933819503,0.001661406618638488
4.337508788666898,4.049747184692215,4.736688592671727,0.9983387647697303,0.0016612352308609673
4.342508798654474,4.052448283629594,4.718728730836763,0.9983406749869965,0.001659325013596154
4.347508808642049,4.054988420015061,4.69764604278919,0.9983405302331724,0.001659469767423776
4.352508818629625,4.057698500379949,4.673665992608236,0.9983376189720815,0.0016623810285156088
4.3575088286172,4.060776287547421,4.646828889249249,0.9983348469086577,0.0016651530919411
4.362508838604775,4.06413338072149,4.617191015069241,0.9983344519224118,0.0016655480781883408
4.367508848592351,4.0676424894380165,4.584694076634541,0.9983352401669748,0.0016647598336253092
4.372508858579926,4.071155251975748,4.549379537220358,0.9983343625065416,0.0016656374940590762
4.377508868567502,4.074561720598354,4.511334769398781,0.9983308880146695,0.0016691119859316525
4.382508878555077,4.078175631787684,4.47079000109826,0.9983269164985257,0.0016730835020750384
4.387508888542652,4.082537445633786,4.427804513903449,0.9983249507055229,0.0016750492950751083
4.392508898530227,4.087443054561063,4.382473322989927,0.998324614541101,0.0016753854594952148
4.397508908517803,4.092035908377979,4.334930892166413,0.9983229607656849,0.0016770392349109646
4.402508918505379,4.09618532594983,4.285355150714446,0.9983182538612067,0.001681746139387049
4.4075089284929545,4.100825421685663,4.233825070256678,0.9983122390054346,0.0016877609951560892
4.4125089384805305,4.106621313645736,4.180482668754112,0.9983077217400677,0.0016922782605197275
4.417508948468106,4.113109943145827,4.125433311178351,0.9983048073730432,0.0016951926275464184
4.422508958455681,4.119293568985869,4.068661136563034,0.9983009504780146,0.0016990495225773306
4.427508968443256,4.124897039588781,4.010404286528831,0.9982944002176284,0.0017055997829653795
4.432508978430832,4.130882488963995,3.9508718203416837,0.9982860551426629,0.0017139448579314438
4.437508988418407,4.138290929028773,3.8901482749519634,0.9982775914339839,0.0017224085666118474
4.442508998405983,4.146765635131774,3.828420026646399,0.9982691122271965,0.0017308877734021255
4.447509008393558,4.155193660150276,3.7657550991467064,0.9982595693126689,0.0017404306879332254
4.452509018381133,4.163254225702596,3.702526026476197,0.9982486476040756,0.0017513523965291904
4.457509028368709,4.171542569701515,3.638943016619798,0.9982368903120223,0.0017631096885847557
4.462509038356284,4.180778409009025,3.575079330763172,0.9982240082068953,0.0017759917937133062
4.46750904834386,4.191242605828672,3.5111639290057832,0.998208335117299,0.0017916648833113192
4.472509058331435,4.202507319466131,3.4475010142548865,0.998188759469228,0.001811240531382597
4.477509068319011,4.214024935822841,3.3843310023496627,0.9981666774062242,0.0018333225943872493
4.482509078306586,4.225784748511528,3.321822125025611,0.998144996521037,0.0018550034795752149
4.4875090882941615,4.238098476356676,3.2602082782007837,0.9981248105806952,0.0018751894199174864
4.4925090982817375,4.2512074278845855,3.1996617367988343,0.9981034981174564,0.0018965018831564268
4.497509108269313,4.265224241024734,3.140362511567884,0.9980767319013268,0.0019232680992869405
4.502509118256889,4.280095395944371,3.0821262388018678,0.9980426538501969,0.0019573461504178826
4.507509128244464,4.295762663743645,3.025339803779519,0.9980040382725062,0.001995961728108912
4.512509138232039,4.312200949374341,2.970560453393814,0.997966186230897,0.0020338137697194845
4.517509148219614,4.329332019844233,2.918034684005143,0.9979324469525064,0.0020675530481106745
4.52250915820719,4.347060065700498,2.867777238948953,0.9979014786379327,0.0020985213626847393
4.527509168194765,4.3653020588462805,2.819941763584968,0.9978686686103317,0.0021313313902863633
4.532509178182341,4.384106726614518,2.7746907840534867,0.9978303701454445,0.0021696298551747654
4.537509188169917,4.403620158275817,2.7323924802100334,0.997787288001331,0.002212711999289593
4.542509198157492,4.4239123695522835,2.6929177650682545,0.9977442949916638,0.00225570500895721
4.547509208145067,4.4449072568835035,2.656744053991559,0.9977070443966967,0.0022929556039268835
4.552509218132642,4.46639234011203,2.624024774322261,0.9976782426224535,0.002321757378170996
4.557509228120218,4.488040708831973,2.59497697990775,0.9976564660773929,0.0023435339232342044
4.562509238107793,4.509695503726928,2.5698655229660234,0.9976382111418277,0.002361788858801514
4.567509248095369,4.5312877672860825,2.5488372249788713,0.9976213709156541,0.0023786290849762363
4.5725092580829445,4.5528645739749205,2.53214952158624,0.9976074120512664,0.002392587949364048
4.57750926807052,4.574464255048849,2.5198551210902806,0.99760065125347,0.0023993487471620422
4.582509278058096,4.59602574824029,2.511985972741627,0.9976052000042748,0.0023947999963588747
4.587509288045671,4.617348220995258,2.50864525090842,0.9976218085277495,0.0023781914728851516
4.592509298033247,4.638217733303836,2.509934660248067,0.9976469371668618,0.002353062833771702
4.597509308020822,4.658362058471489,2.5156594842097384,0.9976748865518755,0.0023251134487575114
4.602509318008398,4.6776795072436075,2.5257261078976394,0.9977016623943817,0.0022983376062510464
4.607509327995973,4.696179740416444,2.5402406867723624,0.9977278226286623,0.0022721773719705735
4.612509337983548,4.7139835509389965,2.5589078349310297,0.9977579543579859,0.002242045642647391
4.617509347971123,4.731228304140389,2.5817501257003728,0.997796721158894,0.0022032788417390963
4.622509357958699,4.747865730109913,2.6085124248518836,0.9978442400784324,0.0021557599222019135
4.627509367946275,4.763631482299793,2.6390431251653554,0.9978946356604504,0.002105364340185371
4.63250937793385,4.7782868814015265,2.6731310425229555,0.9979395287396897,0.0020604712609473114
4.637509387921425,4.791745077067194,2.710520763292251,0.9979740821903746,0.0020259178102639257
4.642509397909,4.804256076896543,2.750915682840118,0.9980005536388873,0.0019994463617538914
4.647509407896576,4.816272301057651,2.7940003499703256,0.9980260390108883,0.0019739609897554103
4.6525094178841515,4.827917596491328,2.8394362699367997,0.9980562453184472,0.0019437546821993463
4.6575094278717275,4.838948424638211,2.886967043239947,0.998090891223802,0.0019091087768490006
4.662509437859303,4.849022986151684,2.936300375254187,0.9981246777408017,0.001875322259852055
4.667509447846879,4.85800873774592,2.9871722546594635,0.9981522387809223,0.0018477612197360016
4.672509457834454,4.866225809561819,3.039319751212923,0.9981720230443218,0.0018279769563369435
4.677509467822029,4.874161916694917,3.0924536697754443,0.9981862218311381,0.001813778169517457
4.682509477809605,4.881847722846207,3.146281494616204,0.9981984042058377,0.0018015957948149064
4.68750948779718,4.8889666459258745,3.2005444172083846,0.9982116998555232,0.001788300145126733
4.692509497784756,4.895340556086507,3.254970802336757,0.998227762855214,0.0017722371454325626
4.697509507772331,4.901158851449544,3.3093291354209198,0.9982454873838935,0.0017545126167516814
4.702509517759906,4.906731603196752,3.3634389054604608,0.9982607507830136,0.00173924921763152
4.707509527747481,4.912123603908697,3.417071978542415,0.9982694940400559,0.0017305059605871565
4.712509537735057,4.9170514532063505,3.469977250358951,0.9982723324627913,0.0017276675378533556
4.717509547722633,4.921320379259408,3.52201953681748,0.9982749306527304,0.0017250693479138471
4.722509557710208,4.925208769758031,3.573058799315807,0.9982822753625045,0.0017177246381412557
4.727509567697783,4.92917515248545,3.6229300973475707,0.9982932269197927,0.0017067730808554699
4.732509577685359,4.933169391444428,3.671462153927931,0.998302289452257,0.0016977105483929145
4.7375095876729345,4.936722690896176,3.718452203480879,0.9983062358321948,0.0016937641684588117
4.74250959766051,4.939636263382126,3.76381753571496,0.998307024903831,0.0016929750968257154
4.747509607648086,4.942220082616256,3.8073841366191084,0.9983083083366919,0.0016916916639614615
4.752509617635661,4.944895467819913,3.8490755521242592,0.9983114582675162,0.0016885417331337213
4.757509627623237,4.9477467413491665,3.8888333463448874,0.9983157714130704,0.001684228587576418
4.762509637610812,4.950395559856492,3.926532220786565,0.9983202809772891,0.001679719023355513
4.767509647598387,4.95250931953757,3.9621111274796643,0.9983238182633949,0.0016761817372489187
4.772509657585963,4.954297198848232,3.995499638482965,0.9983250047004634,0.001674995300179108
4.777509667573538,4.956172194268618,4.0265785639337235,0.9983240947043049,0.0016759052963375301
4.782509677561114,4.958141378032706,4.055300858000924,0.9983237810249213,0.0016762189757216868
4.787509687548689,4.959929490638983,4.081612321660906,0.9983263086846509,0.0016736913159918227
4.792509697536264,4.961454721912751,4.105447785921118,0.9983303507128488,0.0016696492877954436
4.79750970752384,4.962891979185477,4.126804833551973,0.9983324397552625,0.0016675602453823648
4.802509717511415,4.964325169418129,4.145652269867042,0.9983313132647743,0.0016686867358722127
4.807509727498991,4.96561098152261,4.161904111367616,0.9983293537773378,0.001670646223310842
4.812509737486566,4.966687818881434,4.175541334754586,0.9983294937606236,0.0016705062400263918
4.817509747474142,4.9677689096488455,4.186562637087094,0.9983318022318116,0.0016681977688398173
4.8225097574617175,4.96898805967709,4.194962870202584,0.9983337505484619,0.0016662494521923572
4.827509767449293,4.97013305573129,4.200505770880652,0.9983333948212154,0.0016666051794402164
4.832509777436868,4.970957533223072,4.203315284050478,0.9983315450239784,0.0016684549766793118
4.837509787424444,4.971571051520955,4.2034179763076205,0.9983304518610026,0.001669548139658001
4.842509797412019,4.97231469607399,4.200791896242037,0.9983308473379278,0.001669152662734357
4.847509807399595,4.973289291959613,4.19548245630472,0.9983313009847117,0.001668699015953433
4.85250981738717,4.974181463494267,4.18752535181765,0.9983306057792127,0.0016693942214535268
4.857509827374745,4.974725312610756,4.1770454883187655,0.9983294156087521,0.0016705843919158792
4.862509837362321,4.975110801973039,4.164117189387148,0.9983286503422697,0.0016713496583994735
4.867509847349896,4.975653213979057,4.1487904622447305,0.9983276286282203,0.0016723713724482966
4.872509857337472,4.976320045064531,4.131050978685305,0.9983253962183275,0.0016746037823417374
4.877509867325047,4.976889054014211,4.110964075824582,0.99832299231397,0.0016770076867002888
4.882509877312623,4.977309418399095,4.0885554559165085,0.9983222296354606,0.0016777703652086336
4.887509887300198,4.977685654528137,4.063687215300056,0.9983223687216745,0.001677631278992654
4.892509897287773,4.9780696577503205,4.036606032546236,0.9983203564366587,0.001679643564006107
4.897509907275349,4.978418618129236,4.007274375365166,0.9983151861097581,0.0016848138909052032
4.9025099172629245,4.978719131180167,3.9757476108286762,0.9983099950038096,0.0016900049968518532
4.9075099272505005,4.97904127390465,3.942219337735782,0.9983081333891419,0.0016918666115162408
4.912509937238076,4.979406848760115,3.906691883941119,0.9983083124765413,0.0016916875241131141
4.917509947225651,4.979724663289203,3.8692842966531114,0.9983057992253553,0.0016942007753011717
4.922509957213226,4.9799181786294895,3.83016852351226,0.9982984296246227,0.001701570376036775
4.927509967200802,4.980027435214998,3.7894089940216418,0.9982895206379259,0.0017104793627351392
4.932509977188377,4.980173114780184,3.747234746249627,0.9982838088204308,0.0017161911802319896
4.937509987175953,4.980433157672628,3.7037811399160927,0.998281583137168,0.0017184168634955476
4.942509997163529,4.980730242743891,3.6591649786234957,0.9982782834521857,0.0017217165484816502
4.947510007151104,4.980924271008014,3.613385678268065,0.9982698504586363,0.0017301495420340056
4.952510017138679,4.980991586669027,3.56668555276725,0.9982572705184574,0.0017427294822152533
4.957510027126254,4.981013465505156,3.519098279788725,0.9982451630553938,0.0017548369452811048
4.96251003711383,4.981078762230511,3.4707105697443925,0.998236433312089,0.001763566688587218
4.967510047101405,4.981232017254185,3.421614467351671,0.9982291976557158,0.0017708023449618474
4.972510057088981,4.981425996375717,3.3721178808636876,0.9982191065371154,0.0017808934635637395
4.977510067076556,4.981574957966344,3.3224653249524767,0.9982040630469388,0.0017959369537409908
4.9825100770641315,4.981645903377483,3.272737371087743,0.9981860980290688,0.0018139019716113664
4.9875100870517075,4.981652422802563,3.2227464147353344,0.9981687270114518,0.0018312729892289619
4.992510097039283,4.981643827800485,3.172797333520023,0.9981530399428779,0.0018469600578043164
4.997510107026859,4.9816828424092225,3.1230813291206063,0.9981367718157443,0.0018632281849382281
5.002510117014434,4.981783257981986,3.0737258778998644,0.9981170822589658,0.0018829177417172367
5.00751012700201,4.981920583834059,3.0248303782263406,0.9980938112936122,0.0019061887070722589
5.012510136989585,4.982052999084957,2.9766825331792237,0.9980696765970771,0.0019303234036078627
5.01751014697716,4.982137851015382,2.9292855358071814,0.9980472652105715,0.0019527347901140786
5.022510156964735,4.982177535100607,2.882843097082528,0.9980260539770341,0.0019739460236510254
5.027510166952311,4.982207524578937,2.837548951787862,0.9980026559516333,0.00199734404905135
5.032510176939887,4.982264205531283,2.7936187929730547,0.997974230963688,0.002025769036997819
5.037510186927462,4.982379906430664,2.7510545853303485,0.9979418093068635,0.0020581906938230404
5.042510196915037,4.982555541366977,2.710058840826678,0.997910214640473,0.002089785360214757
5.047510206902612,4.982778920288875,2.670598280817071,0.9978843693683923,0.002115630632297901
5.052510216890188,4.983037190650814,2.6328391852013704,0.9978651387536089,0.0021348612470818156
5.057510226877763,4.983314174391098,2.5970358564633322,0.9978484262156221,0.0021515737850723114
5.062510236865339,4.983599936042789,2.563323925634259,0.9978284812313406,0.002171518769355458
5.0675102468529145,4.98388930659676,2.531690893175123,0.9978027775646714,0.0021972224360262242
5.0725102568404905,4.984198226440819,2.502472704168312,0.9977744651611485,0.0022255348395497573
5.077510266828066,4.984575334873454,2.476023967400774,0.997750379422557,0.0022496205781430147
5.082510276815641,4.985065403225819,2.4525764301512187,0.997736203825079,0.0022637961756229227
5.087510286803216,4.9856998962693355,2.432272261439719,0.997732632884806,0.0022673671158975205
5.092510296790793,4.986452346183533,2.4151912598130276,0.9977354594979063,0.002264540502795217
5.097510306778368,4.987250236615791,2.401422350666499,0.9977392739625145,0.0022607260381863293
5.102510316765943,4.988049660616281,2.391030963600286,0.9977416573791479,0.0022583426215517953
5.107510326753518,4.988852366893402,2.3840281373178054,0.9977446088341948,0.0022553911665049936
5.112510336741094,4.989713293042607,2.380531221009771,0.9977523738668153,0.002247626133885178
5.117510346728669,4.990700511500019,2.3805413303129885,0.9977677167245551,0.0022322832761448603
5.122510356716244,4.991811182022365,2.384057253209308,0.9977897026189655,0.00221029738173459
5.12751036670382,4.9929886941506,2.3909968197322966,0.9978145823215627,0.0021854176791394207
5.132510376691396,4.994197622922435,2.4012539024270723,0.9978388015680595,0.002161198432643699
5.137510386678971,4.995461140361646,2.4147854446694055,0.9978616190402531,0.002138380960451821
5.142510396666546,4.996838924415486,2.431487930615322,0.9978853452106545,0.002114654790052511
5.147510406654122,4.998352943897634,2.4511568218026127,0.9979131267689532,0.0020868732317561676
5.1525104166416975,4.999918230556096,2.4735940753285175,0.9979459722525863,0.002054027748125745
5.157510426629273,5.001381324902505,2.498639669314283,0.9979812151561154,0.002018784844600589
5.162510436616849,5.002716775802918,2.526080586496841,0.9980136673765204,0.0019863326241978166
5.167510446604424,5.004060080919924,2.5556060397360114,0.9980389314338719,0.0019610685668492154
5.172510456591999,5.005578341916961,2.5869726796811436,0.998056705250091,0.001943294750631058
5.177510466579574,5.0073622736502585,2.620016138596506,0.9980715013281681,0.0019284986725511583
5.182510476567151,5.009293833510095,2.6544917131952825,0.99808967812573,0.0019103218749867484
5.187510486554726,5.011151912661275,2.6901659302631513,0.9981145058948744,0.001885494105840019
5.192510496542301,5.0128646644403805,2.7268865344907836,0.9981431151921842,0.0018568848085273105
5.197510506529876,5.014480664748658,2.7644682511695544,0.9981683197761558,0.0018316802245545456
5.202510516517452,5.016088523969877,2.802701798769257,0.9981843792701056,0.0018156207306039881
5.207510526505027,5.017769638960974,2.841357651971242,0.99819191513785,0.0018080848628580085
5.212510536492602,5.019574741828514,2.880284784749171,0.998197378148636,0.0018026218520727528
5.217510546480179,5.021587345989002,2.9192786738229257,0.998207281701485,0.001792718299224409
5.222510556467754,5.023786293680351,2.9580345003727384,0.9982225524530922,0.001777447547618328
5.227510566455329,5.025956404592626,2.9965424213948477,0.9982383965704994,0.001761603430213406
5.2325105764429045,5.0278989690185565,3.0346376659938867,0.998249543264844,0.0017504567358708947
5.2375105864304805,5.029625362143416,3.0721666174755025,0.9982552719049537,0.001744728095763643
5.242510596418056,5.031439248172345,3.1089996431386817,0.9982592059721231,0.0017407940285979312
5.247510606405631,5.03367249220635,3.145003093115221,0.9982648152612681,0.0017351847394493454
5.252510616393207,5.036196054464912,3.180070334642791,0.9982720408289125,0.0017279591718015674
5.257510626380782,5.038585838689966,3.2141104996862766,0.9982784445429027,0.0017215554578083436
5.262510636368358,5.040726268895824,3.247019467727996,0.9982826808930841,0.001717319107625367
5.267510646355933,5.042901678817553,3.2786521623614653,0.9982858482364689,0.0017141517642396803
5.272510656343509,5.045379721560673,3.308905886907255,0.9982896152155589,0.001710384785148803
5.277510666331084,5.0480790696111,3.337656730928135,0.9982940589223196,0.0017059410783880507
5.282510676318659,5.050678034465815,3.364871413878415,0.9982978539042325,0.0017021460964754922
5.287510686306234,5.053068168714391,3.390456230040832,0.9983000463387455,0.0016999536619627417
5.29251069629381,5.055578785466759,3.4143814335800617,0.9983010173554753,0.0016989826452333647
5.297510706281385,5.058568307176601,3.436602481412738,0.998301889602308,0.0016981103984021132
5.30251071626896,5.061852505667172,3.4570662214355723,0.9983035247057152,0.0016964752949963262
5.307510726256537,5.064924294984354,3.475678596404504,0.9983060327028458,0.0016939672978675219
5.312510736244112,5.067677530363692,3.492411799177493,0.9983086895587874,0.0016913104419270647
5.3175107462316875,5.070494084669786,3.507230847086866,0.9983102271650189,0.0016897728356964562
5.322510756219263,5.073761506912491,3.520148908627486,0.9983098062197832,0.0016901937809346978
5.327510766206839,5.077532948509933,3.531143074492807,0.9983081366267552,0.0016918633739646033
5.332510776194414,5.081431812622096,3.540212157487566,0.9983072568916898,0.0016927431090317285
5.337510786181989,5.0850362074340785,3.5473049892587176,0.9983085578683695,0.0016914421323543083
5.342510796169566,5.08843159780826,3.5524791545159173,0.9983110176482177,0.0016889823525079231
5.347510806157141,5.092059395808234,3.555776660721768,0.9983119674237483,0.0016880325769796764
5.352510816144716,5.096186042336784,3.557170886227218,0.9983099136683589,0.0016900863323706305
5.357510826132291,5.10075645547419,3.5566555109355726,0.9983062860979856,0.0016937139027457515
5.362510836119867,5.105443955373342,3.5541816137394004,0.9983039866530499,0.001696013347683329
5.367510846107442,5.109946482629005,3.549793371627038,0.998304284314165,0.0016957156865677744
5.372510856095017,5.114376750974443,3.54342242777925,0.9983055193142999,0.001694480686432977
5.377510866082592,5.119088603863275,3.5351457717058437,0.9983049560144301,0.001695043986304005
5.382510876070168,5.124242844996254,3.5251008009136022,0.9983016092424271,0.0016983907583059243
5.387510886057743,5.12977635287748,3.513327591718451,0.9982970249113889,0.0017029750893421227
5.392510896045319,5.135522070633889,3.499854873540183,0.9982934551187583,0.0017065448819712744
5.397510906032895,5.141372427295837,3.4847085697956275,0.9982916061663267,0.0017083938344025023
5.4025109160204705,5.147355591359991,3.467982480672138,0.9982902246393244,0.001709775361402693
5.407510926008046,5.153495495120657,3.4496186260320814,0.9982875846585064,0.0017124153422184022
5.412510935995621,5.159813370395193,3.429767447270197,0.9982831186242336,0.0017168813764881741
5.417510945983197,5.166465920686825,3.4085370107622577,0.9982776556672533,0.001722344333470374
5.422510955970772,5.173647978904106,3.385945009894698,0.9982723376764616,0.0017276623242644812
5.427510965958347,5.1814283246774195,3.3619273957185674,0.9982674824886146,0.0017325175121131015
5.432510975945924,5.189528531678823,3.3365792129440943,0.9982624452259325,0.0017375547747956125
5.437510985933499,5.197467472425339,3.3101585907276454,0.9982564283081027,0.00174357169262697
5.442510995921074,5.205210736927394,3.2826234037464173,0.9982493417757027,0.0017506582250303487
5.447511005908649,5.213278275643092,3.254094778885063,0.9982418599396788,0.0017581400610567346
5.452511015896225,5.22222796831842,3.224772481660175,0.9982346246566028,0.00176537534413548
5.4575110258838,5.232274061894703,3.194594806617293,0.998227385369483,0.001772614631257766
5.462511035871375,5.242891566457088,3.1637147887747004,0.9982189904261871,0.001781009574554393
5.46751104585895,5.253191923165657,3.132146644780995,0.9982084020451164,0.0017915979556269704
5.472511055846527,5.2629976901952515,3.100127880533775,0.9981958930664804,0.0018041069342632715
5.477511065834102,5.272892659786942,3.0677677342606393,0.9981832187030417,0.001816781297702805
5.4825110758216775,5.283653941348566,3.035196923034337,0.9981723244673841,0.0018276755333604161
5.4875110858092535,5.295801396772927,3.0024733666054164,0.9981635176117922,0.0018364823889536358
5.492511095796829,5.308912832655174,2.969668196172368,0.9981547521886356,0.0018452478121108926
5.497511105784404,5.321993955168873,2.9368466747938475,0.9981429405557689,0.0018570594449788993
5.502511115771979,5.334571327373895,2.904022565454286,0.9981264815013169,0.0018735184994318464
5.507511125759555,5.3468121207721495,2.871182352770057,0.9981069531947107,0.001893046806039021
5.51251113574713,5.359411598048359,2.838630242618239,0.9980883632600036,0.0019116367407472378
5.517511145734705,5.373154476092325,2.8065161406212233,0.9980742798968022,0.0019257201039497315
5.522511155722282,5.388018236826099,2.7749067666750755,0.9980650185052515,0.001934981495500266
5.527511165709857,5.403359593010371,2.743932550929813,0.9980572006171132,0.0019427993836391515
5.532511175697432,5.418564402131321,2.7137058939823375,0.998046197362248,0.0019538026385060156
5.537511185685007,5.433274865416626,2.6841864324608,0.9980296413868673,0.0019703586138879003
5.542511195672583,5.447796055833555,2.6555352233478247,0.9980092719206063,0.001990728080149828
5.547511205660158,5.462767407777324,2.6278446884219466,0.9979896755382696,0.0020103244624884377
5.552511215647733,5.478459331326169,2.6012539116486266,0.9979749556627772,0.002025044337981387
5.5575112256353085,5.494732638346591,2.5757906846998257,0.997965969789569,0.002034030211192037
5.562511235622885,5.511142933022273,2.551379243602202,0.9979602071669794,0.0020397928337839892
5.5675112456104605,5.52717984886736,2.5280993569794368,0.9979541591079051,0.0020458408928592823
5.572511255598036,5.5428107132870466,2.5060870902385854,0.9979460537868968,0.0020539462138675687
5.577511265585612,5.558331509253178,2.4854724217054036,0.9979367420342623,0.0020632579665034695
5.582511275573187,5.57403688468931,2.4663315953978437,0.9979283174461157,0.002071682554652293
5.587511285560762,5.5900559277933,2.448664308073035,0.9979220653794049,0.00207793462136373
5.592511295548337,5.606168814452719,2.4325248881799455,0.9979177372242397,0.0020822627765274696
5.597511305535914,5.621954910750208,2.418021038897536,0.997914638295706,0.0020853617050610425
5.602511315523489,5.637220986351991,2.405201407910235,0.9979131151953327,0.0020868848054335708
5.607511325511064,5.651978942907721,2.3941558073212517,0.9979146283365791,0.00208537166418738
5.61251133549864,5.666421742916103,2.3848291864876945,0.9979201340827101,0.00207986591805682
5.617511345486215,5.680766918965004,2.377316754842278,0.9979284586984689,0.002071541302297514
5.62251135547379,5.695019732139985,2.371594622578108,0.9979366497745582,0.0020633502262090314
5.627511365461365,5.709046138471482,2.3677637648744283,0.9979424155953228,0.0020575844054460963
5.632511375448941,5.72271367333136,2.365808898546543,0.9979464664262135,0.0020535335745567214
5.637511385436516,5.735908323289184,2.365706677351468,0.9979522839383772,0.0020477160623946764
5.6425113954240915,5.748600637361637,2.3674727020301636,0.9979631491712074,0.0020368508295670108
5.647511405411667,5.760746221993913,2.3710839789105873,0.9979790471112071,0.002020952889569767
5.6525114153992435,5.772316543502349,2.3764874022719713,0.9979964574006496,0.0020035426001296292
5.657511425386819,5.783341497132315,2.3836303211112586,0.9980113792196701,0.001988620781113602
5.662511435374394,5.793938752053601,2.392398602594206,0.9980227403122862,0.0019772596885001916
5.66751144536197,5.804300548941419,2.4026833435576633,0.9980328964727841,0.0019671035280057277
5.672511455349545,5.8144778787315285,2.414409643555907,0.9980448479781359,0.001955152022654688
5.67751146533712,5.824351300163159,2.427485204655954,0.9980591514855419,0.0019408485152461225
5.682511475324695,5.8337135998597764,2.441833602920657,0.9980737380024562,0.0019262619983285733
5.687511485312272,5.842351767054668,2.457364098019713,0.9980866461761738,0.001913353824608634
5.692511495299847,5.850293773454938,2.4739818049561433,0.9980984777286941,0.0019015222720848682
5.697511505287422,5.857762410138301,2.4915774833588857,0.9981116977381087,0.0018883022626689486
5.702511515274998,5.864969355495036,2.510033066623338,0.9981274523176932,0.001872547683084262
5.707511525262573,5.872061002213286,2.529226174351392,0.9981434756351129,0.0018565243656625276
5.712511535250148,5.878955635010889,2.5490125702078634,0.9981556558234368,0.0018443441773400735
5.717511545237723,5.885437346654153,2.56927863376644,0.9981619432153629,0.001838056785414456
5.722511555225299,5.891388848564556,2.5899163881721092,0.9981646981608786,0.00183530183989994
5.727511565212875,5.896834563190752,2.6108322589020445,0.9981690329225944,0.0018309670781861535
5.7325115752004505,5.9019422331937985,2.6319312859768376,0.998178601286389,0.0018213987143938207
5.737511585188026,5.9069196100997,2.653107620092424,0.998192629167523,0.0018073708332624445
5.742511595175602,5.911774098156615,2.674253595122062,0.998206664263757,0.001793335737032232
5.747511605163177,5.916364442196641,2.695249522303982,0.9982161647148284,0.001783835285957391
5.752511615150752,5.920576632194805,2.7159114096366013,0.9982198409635034,0.001780159037278071
5.757511625138328,5.924410674412322,2.7361675989694105,0.998220222552893,0.0017797774478852343
5.762511635125903,5.927991027565701,2.756026130326239,0.9982213308540651,0.0017786691467121774
5.767511645113478,5.931455830962383,2.7754259959928786,0.9982255537063781,0.0017744462943974013
5.772511655101053,5.9348010232977595,2.7942744990907715,0.9982322522270554,0.0017677477737203786
5.77751166508863,5.937962652340454,2.8124731200211928,0.9982390076370141,0.0017609923637612918
5.782511675076205,5.940920974958074,2.8299746732498847,0.9982440362595847,0.0017559637411906745
5.78751168506378,5.943696719871229,2.8466902846212863,0.9982473414777239,0.0017526585230518736
5.792511695051356,5.946288405134696,2.8626211075448764,0.9982497447734922,0.0017502552272847445
5.797511705038931,5.948650490597486,2.8777441483134614,0.9982514257939903,0.0017485742067874185
5.802511715026506,5.95078385254981,2.892002221635097,0.9982520040161197,0.0017479959846599937
5.8075117250140815,5.952799995257062,2.905332620497413,0.9982518918300286,0.0017481081707525381
5.812511735001658,5.954809588111144,2.917747225298225,0.9982526521767303,0.0017473478240523149
5.8175117449892335,5.956824208351815,2.9291760751219313,0.9982553218807217,0.0017446781200620325
5.822511754976809,5.958706359065542,2.9396704445473545,0.9982587097326704,0.0017412902681156431
5.827511764964384,5.96029613727813,2.949221706498842,0.9982602529566569,0.0017397470441304296
5.83251177495196,5.961642168334541,2.957772848123633,0.9982588619637615,0.0017411380370278085
5.837511784939535,5.962950504035689,2.9652710650171388,0.9982563117260079,0.0017436882747846167
5.84251179492711,5.964322969839956,2.9717143535402175,0.9982552431368044,0.0017447568639892212
5.847511804914686,5.965687890607793,2.9770980054948546,0.9982560898215971,0.0017439101791996636
5.852511814902261,5.96688907302443,2.9814528385583587,0.9982567069084675,0.0017432930923313706
5.857511824889837,5.967851250584562,2.984817470192586,0.9982551045014566,0.0017448954993430853
5.862511834877412,5.9687010952191715,2.9871841321572212,0.9982518147814248,0.001748185219376848
5.867511844864988,5.969631956765362,2.9885860464515317,0.9982490320754881,0.0017509679253135983
5.872511854852563,5.97064106104695,2.9890435154837633,0.9982478253902858,0.0017521746105166275
5.877511864840138,5.9715544298062015,2.9885270403580466,0.9982469835789953,0.0017530164218075423
5.882511874827714,5.972246303840702,2.987001676442812,0.9982447075793174,0.0017552924214847383
5.887511884815289,5.972743314282987,2.98451671061892,0.9982407416094763,0.0017592583913241951
5.8925118948028645,5.9732151661219755,2.981218726424373,0.9982363023603753,0.0017636976404231514
5.89751190479044,5.973834085251731,2.9771488995768562,0.9982322729999386,0.001767727000859259
5.9025119147780165,5.97455519706108,2.972355754015936,0.9982282703386098,0.0017717296621861218
5.907511924765592,5.975189408713303,2.96688066776087,0.9982236959346814,0.0017763040661121115
5.912511934753167,5.975628236273141,2.9607739262175192,0.9982190238863641,0.00178097611442577
5.917511944740742,5.975895609851202,2.954112222099171,0.998215265659147,0.001784734341645705
5.922511954728318,5.976127337591906,2.9469404872888743,0.998212157267548,0.0017878427332468708
5.927511964715893,5.97646468956525,2.9392329969809627,0.9982076383554127,0.0017923616453846586
5.932511974703468,5.97689110352224,2.9310853289920162,0.998199851953522,0.0018001480472753944
5.937511984691045,5.977292645106337,2.922503372591605,0.9981896806093511,0.001810319391448223
5.94251199467862,5.977593547359127,2.913572951904379,0.9981807024557081,0.0018192975450943669
5.947512004666195,5.977788135884919,2.9041803247205054,0.9981760099356743,0.0018239900651309795
5.95251201465377,5.977943561108443,2.8944878157870186,0.9981748857913598,0.0018251142094478298
5.957512024641346,5.978134713869144,2.8846282638074543,0.9981728972017752,0.0018271027990350295
5.962512034628921,5.9783583645342615,2.874638659948194,0.9981657251965126,0.0018342748042992725
5.967512044616496,5.978566418956157,2.8644811453129337,0.998153254449829,0.0018467455509838266
5.972512054604072,5.978730911822663,2.8540904974435644,0.9981399978380666,0.0018600021627483661
5.9775120645916475,5.978863981709126,2.8436089734308383,0.9981313176162969,0.001868682384519464
5.982512074579223,5.979003866393417,2.833155125064268,0.9981288301946821,0.0018711698061345508
5.987512084566799,5.979178141994103,2.8227576548368654,0.9981291113639041,0.0018708886369132177
5.992512094554375,5.979363612314506,2.812241230555841,0.9981267642969991,0.0018732357038203022
5.99751210454195,5.979508024683935,2.801719748348105,0.9981190173711347,0.0018809826296852827
6.002512114529525,5.9795959714183144,2.791107569902691,0.9981078364502265,0.001892163550594852
6.0075121245171,5.979662591151704,2.7803666455353904,0.9980979479156933,0.0019020520851288371
6.012512134504676,5.979765048099086,2.7695260178069514,0.998092790824044,0.0019072091767789944
6.017512144492251,5.979951348168132,2.7585833858209323,0.9980919906588901,0.0019080093419333636
6.022512154479826,5.980196957715343,2.7475716367511978,0.9980922836057172,0.001907716395105668
6.027512164467403,5.980422897414645,2.7366156828444343,0.9980906625772268,0.001909337423596065
6.032512174454978,5.980580124637596,2.725665587044153,0.9980867635376062,0.0019132364632167586
6.037512184442553,5.980673246127525,2.7149022467764596,0.9980825615152803,0.001917438485543497
6.042512194430128,5.980771993418821,2.7044084971081617,0.9980800818840215,0.001919918116803062
6.047512204417704,5.980975917692976,2.694173049055508,0.9980795317194552,0.0019204682813710055
6.052512214405279,5.981302962242538,2.6842027759782847,0.9980795611050732,0.0019204388957539367
6.0575122243928545,5.981693375843772,2.67442992295407,0.9980791164321217,0.0019208835687075949
6.062512234380431,5.982064719901777,2.664866512333851,0.9980787860086242,0.0019212139922070786
6.0675122443680065,5.982354287943008,2.655457163383362,0.9980801612540537,0.0019198387467790666
6.072512254355582,5.982599911386695,2.6462321315869195,0.9980838751700185,0.0019161248308149908
6.077512264343157,5.982909162648045,2.63728938509985,0.9980884487366662,0.0019115512641685079
6.082512274330733,5.9833470493462615,2.6286357621100227,0.9980913448091313,0.0019086551917049496
6.087512284318308,5.983919603912966,2.620323440644904,0.998091378085531,0.0019086219153069137
6.092512294305883,5.98456454014238,2.6122312895353708,0.9980901154327411,0.001909884568095684
6.097512304293458,5.985204394762681,2.6044420743028733,0.9980907274953856,0.0019092725054509973
6.102512314281034,5.985835683912447,2.5969980985785237,0.9980952128445799,0.0019047871562567831
6.107512324268609,5.986502278537288,2.589968207187482,0.9981025871170995,0.001897412883736829
6.112512334256184,5.987235325861024,2.5833567425943964,0.9981097647048647,0.0018902352959721
6.117512344243761,5.988035665363818,2.57716583642786,0.9981142436469856,0.0018857563538519507
6.122512354231336,5.988894133205938,2.571392675145698,0.9981159860675827,0.0018840139332551272
6.127512364218911,5.989851764873479,2.5659390889942086,0.9981168566794925,0.001883143321347085
6.132512374206486,5.990977405128787,2.56078025001947,0.9981185672892345,0.0018814327116065644
6.137512384194062,5.992302380799494,2.5559935222940715,0.9981214478471148,0.001878552153727446
6.1425123941816375,5.993723624704436,2.5516093846705643,0.9981250970718466,0.001874902928997893
6.147512404169213,5.995031681674824,2.5476176238272883,0.9981296267321043,0.0018703732687427328
6.1525124141567895,5.996177963020005,2.544006100223134,0.998135586738966,0.0018644132618834402
6.157512424144365,5.99736361061405,2.5407807138400007,0.9981425277657552,0.0018574722350983256
6.16251243413194,5.99887921568372,2.5379454047915395,0.9981482406668002,0.001851759334055964
6.167512444119515,6.000912721460229,2.535499041022162,0.9981502658247382,0.0018497341761205504
6.172512454107091,6.003234454808377,2.5334303169022627,0.9981485447863393,0.0018514552145205826
6.177512464094666,6.0053358312698215,2.5317141817399516,0.9981462821589665,0.0018537178418908022
6.182512474082241,6.007046455077176,2.5302887314969356,0.9981475891671647,0.0018524108336899915
6.187512484069816,6.008658023734592,2.5291587600312706,0.9981538848659594,0.001846115134893292
6.192512494057393,6.010655783163705,2.5282916291193387,0.9981625446585701,0.0018374553422789344
6.197512504044968,6.013364990976966,2.5276154561108832,0.9981691209614842,0.0018308790393635865
6.202512514032543,6.016487243146928,2.5271074368641364,0.9981709654781332,0.0018290345227142363
6.207512524020119,6.019398150847813,2.526805927817234,0.9981689719472111,0.0018310280536347084
6.212512534007694,6.021924731212708,2.526690034030435,0.9981663106974511,0.0018336893033956108
6.217512543995269,6.024383711457546,2.5267432456821584,0.9981658210617823,0.0018341789390653623
6.2225125539828445,6.027195015953892,2.5269445958805146,0.9981683548741479,0.0018316451267009638
6.2275125639704205,6.030547106813884,2.527262503800308,0.9981728506839309,0.00182714931691966
6.232512573957996,6.0341896633678225,2.5277182107176084,0.9981773884500771,0.001822611550775205
6.237512583945571,6.037815361403302,2.5283169817259417,0.9981802665859979,0.00181973341485726
6.242512593933146,6.041473671555846,2.529057247561976,0.9981806934671217,0.0018193065337361528
6.247512603920723,6.045367372251284,2.529935500431668,0.9981789973593135,0.0018210026415419573
6.252512613908298,6.049481378624862,2.5309414085546296,0.9981763299008389,0.0018236701000120827
6.257512623895873,6.053574543333996,2.5320642295328106,0.9981740847336288,0.0018259152672199736
6.262512633883449,6.057580345266114,2.5332950032578867,0.9981734229676058,0.0018265770332412839
6.267512643871024,6.061814101639642,2.5346093449574183,0.9981749734249803,0.0018250265758659508
6.272512653858599,6.0666431145913835,2.535997290625487,0.9981784122810542,0.0018215877197917773
6.277512663846174,6.0721399065181165,2.537472717904109,0.9981820186279896,0.0018179813728560832
6.282512673833751,6.077865468920709,2.5390440619019374,0.998183075284851,0.0018169247159951227
6.287512683821326,6.083207771533922,2.540713835922823,0.9981796779898616,0.0018203220109848997
6.292512693808901,6.08817097066068,2.5425029991096646,0.9981727944985214,0.0018272055023255327
6.297512703796477,6.093305883336472,2.5444250172511063,0.9981662704095462,0.0018337295913017646
6.302512713784052,6.099101911664348,2.546484340675961,0.9981639768245482,0.0018360231763016115
6.3075127237716275,6.105741193758929,2.5486816510000194,0.9981664004578383,0.001833599543012854
6.312512733759203,6.1128853797646086,2.5510189102316563,0.9981701020910831,0.001829897909768703
6.317512743746779,6.11999507568854,2.5535052747762914,0.9981708113025209,0.0018291886983314804
6.322512753734355,6.126893986337148,2.5561492773025174,0.998167140057099,0.00183285994375531
6.32751276372193,6.1336716602463035,2.5589398020145584,0.9981612700073086,0.001838729993546582
6.332512773709505,6.140596752704431,2.5618744497933816,0.9981562842672725,0.0018437157335847209
6.337512783697081,6.148045041894058,2.5649709586188014,0.998153285850861,0.0018467141499994594
6.342512793684656,6.156178192550726,2.5682069457503536,0.9981511888340081,0.0018488111668534806
6.347512803672231,6.164964307597784,2.571608188831558,0.9981487096709933,0.0018512903298708828
6.352512813659807,6.174113217312389,2.57521941425399,0.9981457854904459,0.001854214510420011
6.357512823647382,6.183146957742956,2.579032603978095,0.9981429192067306,0.0018570807941373458
6.362512833634957,6.191921328708366,2.583089227902178,0.9981398343827962,0.0018601656180726597
6.367512843622532,6.2006878420756655,2.58736954420531,0.9981356037705689,0.0018643962303003304
6.372512853610109,6.209911708827698,2.591788239385719,0.998130240683744,0.0018697593171255048
6.377512863597684,6.220031707414356,2.5963924694664047,0.9981255129847333,0.0018744870161369954
6.382512873585259,6.230911837157309,2.60123737808465,0.9981234105938485,0.0018765894070216416
6.387512883572835,6.241991590176248,2.606320041698583,0.9981236078829041,0.0018763921179637206
6.3925128935604105,6.252890865704079,2.6116973090658164,0.9981229130877041,0.0018770869131622598
6.397512903547986,6.263567841263049,2.6173383002140502,0.9981179113287721,0.0018820886720942133
6.402512913535561,6.274404327857145,2.623289723104879,0.9981085344601691,0.00189146554069585
6.407512923523138,6.285899484298183,2.629575963945868,0.9980989148026472,0.0019010851982156642
6.412512933510713,6.29808374200679,2.63611992819858,0.9980942569939735,0.0019057430068863917
6.417512943498288,6.310615788201538,2.6429343805309626,0.9980963229384632,0.0019036770623990775
6.422512953485863,6.323166406722334,2.6498705734365364,0.9981016410177503,0.0018983589831135018
6.427512963473439,6.335598482716099,2.6569437925134918,0.9981041882080988,0.0018958117927666363
6.432512973461014,6.348124427235088,2.664172682315297,0.9981002732030835,0.0018997267977819154
6.437512983448589,6.361053164897715,2.6717221158592577,0.9980914290326345,0.0019085709682320168
6.442512993436165,6.374390257785408,2.6795743862411854,0.9980829822295644,0.0019170177713045264
6.44751300342374,6.387871805838334,2.6876031067063595,0.998079743986647,0.0019202560142246331
6.452513013411316,6.401267670405421,2.695815217284598,0.9980825347807172,0.0019174652201556144
6.457513023398891,6.414535910966739,2.7043138908017603,0.9980881994229978,0.00191180057787736
6.462513033386467,6.427905230461763,2.7130178855122744,0.9980926200594504,0.001907379941425476
6.467513043374042,6.441668235901743,2.721890304104891,0.9980938809813102,0.0019061190195670766
6.4725130533616175,6.455782504193118,2.7309047320126973,0.9980930734389578,0.0019069265619205927
6.4775130633491935,6.469873097358846,2.740150817021751,0.9980926067169199,0.0019073932839591906
6.482513073336769,6.483603358569825,2.749365744184325,0.998093982246472,0.00190601775440655
6.487513083324344,6.496833876543338,2.7585872955131236,0.9980970284191599,0.0019029715817191907
6.492513093311919,6.509839683225265,2.767945006752541,0.9981008735841341,0.0018991264167460356
6.497513103299496,6.523113473142874,2.7774737837900187,0.9981052680187216,0.0018947319821587922
6.502513113287071,6.536797338638004,2.787162387094276,0.9981107796192374,0.0018892203816447295
6.507513123274646,6.550629366048441,2.7969277546076534,0.9981177704596947,0.0018822295411879244
6.512513133262221,6.564150386516295,2.806771414193075,0.998125417567735,0.0018745824331484
6.517513143249797,6.576919362448798,2.8166012648725625,0.9981320080532353,0.0018679919476491883
6.522513153237372,6.589030725643006,2.8263468599296537,0.9981363957472269,0.0018636042536576897
6.527513163224947,6.600965544881913,2.836007880659239,0.9981392404560384,0.0018607595448464729
6.532513173212524,6.613082189652439,2.845417886571445,0.9981427420499219,0.0018572579509647693
6.537513183200099,6.625461336277604,2.8547355323559707,0.9981489519855817,0.001851048015306469
6.542513193187674,6.63776187933383,2.8638869854812787,0.9981580806796356,0.0018419193212535706
6.547513203175249,6.64945955561953,2.8727400542902797,0.9981682586952365,0.0018317413056548224
6.552513213162825,6.660433929690338,2.8811728274773425,0.9981769302600186,0.0018230697408739309
6.5575132231504005,6.670930248125268,2.8891073186510146,0.9981826714970846,0.001817328503810158
6.562513233137976,6.681302561615326,2.8966511112647906,0.9981859921118118,0.0018140078890843381
6.567513243125552,6.691792598273839,2.903737389950986,0.9981886911532363,0.0018113088476617572
6.572513253113127,6.702226952675058,2.9103642243039127,0.9981925286898624,0.0018074713110360846
6.577513263100702,6.712209675645051,2.916497538540008,0.9981982797928017,0.0018017202080979986
6.582513273088278,6.72159126366044,2.922126204742544,0.9982055998768158,0.0017944001240857133
6.587513283075854,6.730523907495815,2.92717004145218,0.998213385116543,0.001786614884359435
6.592513293063429,6.739311284472758,2.9314965825780734,0.9982202018977969,0.0017797981031049952
6.597513303051004,6.74817885748198,2.935199811702747,0.9982247625914815,0.0017752374094213083
6.602513313038579,6.756958801271977,2.9382946200755926,0.998226601961586,0.0017733980393161253
6.607513323026155,6.765239612929287,2.9406400420163887,0.9982266960769711,0.0017733039239318856
6.61251333301373,6.772864784953864,2.9422802253342586,0.9982273058104394,0.0017726941904639575
6.617513343001305,6.780045521046726,2.9431621178947536,0.9982306363452345,0.0017693636556688028
6.622513352988882,6.787189077687719,2.9432413750994324,0.9982370087201933,0.0017629912807112646
6.627513362976457,6.794622010458592,2.942498057839212,0.9982441167423763,0.0017558832585306905
6.632513372964032,6.802123717686933,2.940854700384431,0.9982484454453019,0.0017515545556070053
6.6375133829516075,6.809096697563755,2.938372409629343,0.99824809497126,0.001751905029650346
6.6425133929391835,6.815279225229632,2.9350361524319295,0.9982446572655931,0.0017553427353199863
6.647513402926759,6.82093101381322,2.93087285888536,0.9982422045780638,0.0017577954228517117
6.652513412914334,6.826624786626129,2.925864350756882,0.9982439115875676,0.0017560884133505966
6.657513422901911,6.832815826215691,2.9199617067906716,0.9982492144669464,0.001750785533976726
6.662513432889486,6.839188082867653,2.9132018193383895,0.9982542305108779,0.0017457694900484702
6.667513442877061,6.844947004304263,2.90556600994921,0.9982552130221616,0.001744786978767861
6.672513452864636,6.8498220490972574,2.8970095787469052,0.9982518390228822,0.0017481609780485535
6.677513462852212,6.854271302367944,2.887546369166381,0.9982472346057445,0.0017527653951830249
6.682513472839787,6.8590156286601704,2.877213734401644,0.9982448847358141,0.0017551152651106162
6.687513482827362,6.864446468782249,2.8659692632556526,0.998245605732732,0.0017543942681896981
6.692513492814937,6.8700078466629115,2.853910549799695,0.9982473879115471,0.0017526120893714265
6.697513502802513,6.87470025222173,2.841074437298247,0.9982477270028169,0.0017522729981007444
6.702513512790088,6.878361855526838,2.827508119055851,0.9982457147849827,0.0017542852159347993
6.707513522777663,6.88172120006733,2.813257854436104,0.9982420559263834,0.0017579440745322083
6.71251353276524,6.8855893496454135,2.798365766723358,0.9982377901858298,0.0017622098150873924
6.717513542752815,6.890287300576879,2.7828590488564107,0.9982335445359208,0.0017664554649962749
6.7225135527403905,6.895178067127509,2.7667586512582742,0.9982297574587531,0.0017702425421658341
6.727513562727966,6.899272774156385,2.7501382423533762,0.9982268169532172,0.0017731830477031813
6.732513572715542,6.902425274687519,2.7330571018025904,0.9982244966564671,0.0017755033444562913
6.737513582703117,6.905207200724339,2.7155669832019997,0.9982215574588292,0.0017784425420964063
6.742513592690692,6.908234011768614,2.697729109437401,0.998216540824503,0.00178345917642666
6.747513602678269,6.9117988663958565,2.6796174425056343,0.9982092223871862,0.0017907776137398499
6.752513612665844,6.915568873556697,2.6613084297253717,0.9982010618998064,0.001798938101115287
6.757513622653419,6.919021417254072,2.642873613102198,0.9981939361519174,0.0018060638490022373
6.762513632640994,6.922045350939942,2.6243716704473674,0.9981883825058101,0.0018116174951075404
6.76751364262857,6.924811732001908,2.6058453481128607,0.9981831398467002,0.0018168601542165985
6.772513652616145,6.927523457591668,2.5874038374668498,0.9981763324551561,0.0018236675457598095
6.77751366260372,6.930282255249814,2.569162124374999,0.9981669953249964,0.0018330046759200331
6.782513672591295,6.933020313466289,2.5511858197124138,0.9981556058221791,0.0018443941787367928
6.787513682578872,6.935650877995693,2.5335036978250254,0.9981435516930784,0.0018564483078383743
6.792513692566447,6.938170673645211,2.5162710446449315,0.998132330875981,0.0018676691249366537
6.797513702554022,6.940612910608333,2.49964547044265,0.9981229517756414,0.0018770482252769669
6.802513712541598,6.942997331487021,2.483736588631399,0.9981153831277595,0.0018846168731605805
6.8075137225291735,6.945329256530629,2.468645768961912,0.9981080888351745,0.0018919111657465786
6.812513732516749,6.9476013742920095,2.4544679166586145,0.9980983477993454,0.0019016522015775537
6.817513742504324,6.949791278863511,2.4412962509639105,0.9980839040771735,0.0019160959237501946
6.8225137524919,6.951866310442702,2.4292287557507057,0.9980651447633702,0.0019348552375549727
6.827513762479475,6.953787059081231,2.4183824738189177,0.9980458199017184,0.0019541800992084555
6.83251377246705,6.955565003920425,2.408836717175331,0.9980309800773451,0.0019690199235836672
6.837513782454627,6.957272491456121,2.400681297932334,0.9980232108889098,0.0019767891120218233
6.842513792442202,6.958975993133014,2.3940022562971293,0.9980202035843511,0.001979796416582558
6.847513802429777,6.960703338775631,2.3888456187484284,0.9980160560500844,0.0019839439508521047
6.852513812417352,6.9623948866482,2.385233241856545,0.9980056592642049,0.0019943407367325446
6.857513822404928,6.963936664056081,2.383257548739924,0.997988725984944,0.002011274015995718
6.862513832392503,6.965282745791341,2.3829821035256695,0.9979701018133901,0.0020298981875515377
6.867513842380078,6.966460773302588,2.3844231308700468,0.9979560492212404,0.00204395077970101
6.872513852367653,6.9675515676956135,2.387620469804369,0.9979495676972676,0.0020504323036744224
6.87751386235523,6.9686459105628025,2.3925725623125773,0.9979485507330955,0.002051449267847439
6.882513872342805,6.969746065509874,2.399250246912364,0.9979480875450507,0.002051912455891819
6.8875138823303805,6.97079014956822,2.4075888518766635,0.9979447285000562,0.002055271500884672
6.8925138923179565,6.971715364333978,2.417487815446525,0.997939064277875,0.002060935723064539
6.897513902305532,6.972482691877383,2.4289767347405795,0.9979346548275058,0.0020653451734329695
6.902513912293107,6.973122758498176,2.4420288717154452,0.9979345512680348,0.0020654487329025313
6.907513922280682,6.973708804462074,2.4565448456558356,0.9979385781138163,0.0020614218871186207
6.912513932268258,6.974284338526093,2.472432488665068,0.9979436711960572,0.002056328804875388
6.917513942255834,6.9748602367807795,2.4896797685720693,0.9979468133828416,0.0020531866180930926
6.922513952243409,6.9754012187756755,2.508231864641439,0.9979478925642379,0.002052107436698593
6.927513962230985,6.975851472098694,2.5280543934613577,0.9979499673752124,0.0020500326257255823
6.93251397221856,6.976194436572463,2.549064079828723,0.9979567169326258,0.002043283068312803
6.937513982206135,6.976452650533804,2.5711929144257124,0.9979692470239983,0.0020307529769414685
6.94251399219371,6.976672749892284,2.594418432116586,0.9979849363902897,0.0020150636106518113
6.947514002181286,6.976910062521849,2.6186905801069584,0.9979993010091337,0.0020006989918101466
6.952514012168861,6.977171243500721,2.6438039850361834,0.9980093923670359,0.0019906076339094364
6.957514022156436,6.977424576548475,2.669702280449349,0.9980160218303061,0.0019839781706412272
6.9625140321440115,6.977629879337537,2.696426536385392,0.9980230634194271,0.001976936581520407
6.967514042131588,6.9777575164616845,2.723806854736486,0.998034413776947,0.0019655862240021064
6.9725140521191635,6.977827529492328,2.751857784738963,0.9980509983445952,0.0019490016563550089
6.977514062106739,6.977897871484931,2.7806111817973336,0.9980701050915234,0.0019298949094270798
6.982514072094315,6.978007186626815,2.810014764691412,0.9980874698659394,0.0019125301350106044
6.98751408208189,6.978163636313212,2.8398158576458687,0.9981004345033587,0.001899565497591906
6.992514092069465,6.978328982802242,2.869871954778786,0.9981097539169922,0.0018902460839595164
6.99751410205704,6.9784436491693125,2.9000762690398356,0.9981187487974759,0.0018812512034776497
7.002514112044617,6.978495970725439,2.930445203238447,0.9981305706613074,0.0018694293396468989
7.007514122032192,6.978525416964272,2.960871559120225,0.998145754616553,0.001854245384403427
7.012514132019767,6.978588375849017,2.9913600123660364,0.9981619274133824,0.00183807258757484
7.017514142007343,6.9787289898442415,3.021886442274475,0.9981758059387105,0.0018241940622473652
7.022514151994918,6.978921300953861,3.0523681359631234,0.998185824050127,0.0018141759508302669
7.027514161982493,6.979091370610479,3.0826551782816285,0.9981932546309245,0.0018067453700322572
7.032514171970068,6.979200813842303,3.1125600932505804,0.9982009432778673,0.001799056723090219
7.037514181957644,6.9792678946560045,3.1419992866308935,0.9982107773081144,0.0017892226928435124
7.042514191945219,6.979358941949821,3.1709018525545485,0.9982221120969893,0.001777887903968066
7.047514201932795,6.979544465829739,3.1991234331664664,0.9982325426407225,0.0017674573602362834
7.0525142119203705,6.979809540183691,3.226596872356664,0.9982402629587515,0.0017597370422079812
7.0575142219079465,6.980074003455311,3.253287450662075,0.9982457273755682,0.001754272625392922
7.062514231895522,6.980285534274771,3.2790701037145906,0.9982509827880202,0.0017490172129413805
7.067514241883097,6.980453864906389,3.303823655019067,0.9982574137043996,0.001742586296563643
7.072514251870673,6.980650135129629,3.327379455112488,0.9982643519952474,0.0017356480057155136
7.077514261858248,6.980950092533323,3.349822665351039,0.9982700829838574,0.0017299170171067003
7.082514271845823,6.981336800168833,3.3710453773487052,0.9982740456072605,0.0017259543937050207
7.087514281833398,6.98172976311746,3.3909560420376788,0.9982775528237273,0.0017224471772388865
7.092514291820975,6.982084934593758,3.409405550127086,0.9982820689779015,0.0017179310230640915
7.09751430180855,6.982422923456063,3.4263619402578573,0.9982871563497754,0.0017128436511907733
7.102514311796125,6.982808884631586,3.4416867613668796,0.9982908288376001,0.0017091711633659583
7.107514321783701,6.983298790740752,3.455319163070336,0.9982921173328962,0.0017078826680703915
7.112514331771276,6.983871077805918,3.4673511505256016,0.9982926479499551,0.0017073520510124754
7.117514341758851,6.984462450888255,3.477756312914416,0.9982949704375169,0.0017050295634512464
7.122514351746426,6.985043213552965,3.486450931608016,0.9982994335871465,0.0017005664138230855
7.127514361734003,6.985626852082679,3.4934482811187895,0.9983034978373496,0.0016965021636218228
7.132514371721578,6.98626372374439,3.498639411590379,0.9983045584409449,0.001695441560027881
7.1375143817091535,6.987021881333906,3.501949478943615,0.9983029909534591,0.0016970090475155674
7.142514391696729,6.987908858709897,3.5034116248340137,0.9983017808479394,0.0016982191530380373
7.147514401684305,6.988855577242045,3.503061088711232,0.9983032202235771,0.001696779777402732
7.15251441167188,6.9897737485176386,3.5008952057515366,0.9983065386212242,0.0016934613797581774
7.157514421659455,6.990634502133975,3.4968568519103154,0.9983089506578925,0.0016910493430940437
7.162514431647031,6.9915637425988075,3.490947514051979,0.9983085931355784,0.0016914068654111608
7.167514441634606,6.992769727589312,3.4831969661038755,0.998306145676804,0.0016938543241894243
7.172514451622181,6.994242441537207,3.4735154235270023,0.9983038847570905,0.001696115243903263
7.177514461609757,6.995719142764022,3.4618774401962873,0.9983035287603179,0.0016964712406725973
7.182514471597333,6.997007157302472,3.4483601964152317,0.9983048422499416,0.0016951577510463055
7.187514481584908,6.998209089095751,3.4329683245713865,0.998305928982702,0.001694071018282804
7.192514491572483,6.999672628311447,3.415707097618833,0.9983048901691812,0.0016951098318002606
7.197514501560059,7.001655158669872,3.3966664769102404,0.9983015499190789,0.001698450081901387
7.202514511547634,7.003911041527642,3.3759075730951658,0.9982976703819187,0.001702329619060843
7.207514521535209,7.005965075588373,3.3534666557017663,0.9982952567201155,0.0017047432808632744
7.2125145315227845,7.007793339769725,3.329406987406425,0.9982945615867003,0.001705438414279427
7.217514541510361,7.0098110901440895,3.303778000497935,0.9982939100699246,0.0017060899310549866
7.2225145514979365,7.0123020277417405,3.27660352896437,0.9982914607167725,0.0017085392842085647
7.227514561485512,7.015161811753012,3.2479516431995785,0.9982868539863924,0.0017131460145907856
7.232514571473087,7.018085185650814,3.2179829450906126,0.9982811336260169,0.0017188663749687987
7.237514581460663,7.021003169989992,3.186747039242312,0.998275557610447,0.001724442390540919
7.242514591448238,7.024186082339051,3.1543898121792533,0.998270817219122,0.0017291827818694148
7.247514601435813,7.027800323999848,3.1209447703921143,0.9982669403117994,0.0017330596891889107
7.25251461142339,7.03159007238021,3.0865321260578855,0.9982631575059879,0.001736842494997206
7.257514621410965,7.0352545463862945,3.051277653911419,0.9982577943900139,0.0017422056109680456
7.26251463139854,7.039039543948346,3.0153056291218,0.9982491346294314,0.0017508653715495714
7.267514641386115,7.043592656836518,2.9787407355387203,0.9982371852010664,0.0017628147999139711
7.272514651373691,7.049047955857508,2.941764208528769,0.9982244872999302,0.001775512701049307
7.277514661361266,7.054837450296285,2.904485690240889,0.9982143693641086,0.0017856306368702036
7.282514671348841,7.060356804441476,2.8670325879157534,0.9982076917950556,0.0017923082059233212
7.287514681336417,7.065529915675936,2.8295651812234923,0.9982012426231903,0.001798757377789663
7.292514691323992,7.071048730613643,2.792275973463153,0.9981898421169463,0.0018101578840342383
7.2975147013115675,7.077798950086419,2.7553540864970487,0.9981707405178171,0.0018292594831644943
7.302514711299143,7.085757563647944,2.7189740678412306,0.9981464472590804,0.0018535527419023933
7.3075147212867195,7.0942223312634045,2.6832554641326176,0.998123172756778,0.001876827244206731
7.312514731274295,7.102653120651363,2.648427437485571,0.9981058246300775,0.0018941753709080743
7.31751474126187,7.110959744484905,2.6147414510248526,0.9980936905025313,0.0019063094984548717
7.322514751249445,7.11959759878184,2.582400127153913,0.9980806454183707,0.0019193545826177733
7.327514761237021,7.1291500344077345,2.551626405342139,0.9980599747707538,0.0019400252302356463
7.332514771224596,7.139707854896557,2.5226544488942135,0.9980298466239799,0.0019701533770109633
7.337514781212171,7.151080917781677,2.4956977193070755,0.997994783394336,0.0020052166066579537
7.342514791199748,7.1630632552493205,2.470951839099769,0.9979619530792214,0.0020380469217740134
7.347514801187323,7.175532889742774,2.448610045955826,0.9979356249258372,0.0020643750751616168
7.352514811174898,7.188523860205271,2.428853747122597,0.9979145581526601,0.0020854418483398167
7.357514821162473,7.202084486785611,2.4118273294163455,0.9978941887096849,0.0021058112913171904
7.362514831150049,7.216224410309009,2.3976258263215824,0.9978711227257212,0.0021288772752820714
7.367514841137624,7.2309620361349145,2.3863416923018748,0.9978457489948654,0.002154251006138223
7.372514851125199,7.246331068455737,2.3780711256600897,0.997821072666336,0.0021789273346677893
7.377514861112775,7.262358203796442,2.372824231843496,0.997799592658088,0.0022004073429172295
7.382514871100351,7.278997839269016,2.3707578900266806,0.9977815459803631,0.002218454020641659
7.3875148810879265,7.296118194568138,2.3718895152363055,0.9977659750041505,0.0022340249968527694
7.392514891075502,7.313615829884572,2.376141055772654,0.9977530269766891,0.0022469730243132456
7.397514901063078,7.33141359825436,2.383563303900547,0.9977447667426733,0.002255233258328194
7.402514911050653,7.3495126235516235,2.394124894985201,0.9977435202224646,0.0022564797785355885
7.407514921038228,7.367898067118029,2.407815316285856,0.9977494340077949,0.0022505659932039027
7.412514931025803,7.3865006728859814,2.424592013923993,0.9977598189986057,0.0022401810023907837
7.417514941013379,7.40517518268808,2.4442859865422077,0.9977711198162786,0.0022288801847192737
7.422514951000954,7.423834610234119,2.4667001168577567,0.9977817688521473,0.002218231148852189
7.427514960988529,7.4424457823394246,2.4917251958996487,0.9977932781447787,0.002206721856222697
7.432514970976106,7.461043931190261,2.5193249819504913,0.997808558821227,0.0021914411797746254
7.437514980963681,7.479626523637613,2.549302238305892,0.9978290556739302,0.0021709443270725866
7.442514990951256,7.498078284183151,2.581494047650618,0.9978533716621607,0.002146628338844204
7.447515000938831,7.5161424866472775,2.615767515951465,0.9978786049247467,0.002121395076260673
7.452515010926407,7.533659446610127,2.6520800185214553,0.9979030014083482,0.002096998592660414
7.457515020913982,7.550605779566804,2.690252529426346,0.9979272559350636,0.0020727440659467637
7.4625150309015575,7.567165542174589,2.730166990678336,0.9979531553479539,0.002046844653057097
7.467515040889134,7.583621246087156,2.7715827452603667,0.9979809781461378,0.0020190218548739414
7.4725150508767095,7.600001889513866,2.814153741280618,0.9980084461256556,0.0019915538753568027
7.477515060864285,7.616012634005964,2.857948402346241,0.9980325634795932,0.00196743652141922
7.48251507085186,7.631250618358015,2.9028588869440703,0.9980526708794583,0.001947329121553535
7.487515080839436,7.645365187243945,2.9487634750895153,0.9980714963687037,0.001928503632307475
7.492515090827011,7.658535995935719,2.9956586759566215,0.9980927194952988,0.0019072805057134832
7.497515100814586,7.671401106992523,3.0434615908225364,0.9981171499337885,0.0018828500672249246
7.502515110802161,7.684400974080619,3.0920672236014237,0.9981414260885338,0.0018585739124804992
7.507515120789737,7.697526601397624,3.141268582706074,0.9981609385639141,0.0018390614371022315
7.512515130777313,7.710152933304994,3.190859845462968,0.9981743394989264,0.0018256605020911677
7.517515140764888,7.721406296812923,3.2406961732260844,0.9981850138686807,0.001814986132337127
7.522515150752464,7.731276975142697,3.290521723067623,0.9981977451238442,0.0018022548771727638
7.527515160740039,7.740655991440312,3.3402139810478544,0.998213874994779,0.001786125006238389
7.532515170727614,7.750412284923729,3.389539370379477,0.9982300845213203,0.001769915479698033
7.5375151807151894,7.760768400507536,3.4383243738214753,0.9982421467998996,0.0017578532011191738
7.542515190702765,7.770800101757049,3.4864227175439986,0.9982495092582387,0.0017504907427802437
7.5475152006903405,7.779211641085661,3.533629870575242,0.9982556159306989,0.001744384070321436
7.552515210677916,7.786116686297565,3.5800121859021727,0.9982637974667593,0.0017362025342616586
7.5575152206654925,7.792939213340718,3.6252904322197024,0.9982736631534647,0.0017263368475579997
7.562515230653068,7.800663998231163,3.6693812603240046,0.9982821077675679,0.001717892233454989
7.567515240640643,7.808949391962525,3.7122826607818897,0.9982873440417366,0.0017126559592882456
7.572515250628218,7.816375239293201,3.7538041697823257,0.9982908823676502,0.0017091176333744564
7.577515260615794,7.82193500160782,3.7938264151672865,0.9982953222396377,0.0017046777613873708
7.582515270603369,7.826633537099627,3.8321794871887795,0.9983011356512879,0.0016988643497387631
7.587515280590944,7.832331135250603,3.8687625081266592,0.9983064505792043,0.0016935494218229604
7.592515290578519,7.839067321760834,3.903427315657967,0.9983096505855116,0.0016903494155155025
7.597515300566096,7.8451905855892505,3.936136676450255,0.9983112946574625,0.0016887053435658966
7.602515310553671,7.849710234886711,3.966710531908686,0.9983132823088522,0.0016867176921763045
7.607515320541246,7.853368421959032,3.995025932645307,0.9983166527896715,0.0016833472113572936
7.612515330528822,7.857630706867201,4.021070039196552,0.9983205189643306,0.0016794810366987352
7.617515340516397,7.862907096800385,4.044847426016516,0.9983230455820997,0.0016769544189305353
7.622515350503972,7.867925363318787,4.066310417560299,0.998323474203564,0.0016765257974676031
7.6275153604915475,7.871536427920332,4.085394588230058,0.9983232154597309,0.0016767845413023154
7.6325153704791235,7.8744580137132925,4.101924858971835,0.9983245043436608,0.0016754956573740323
7.637515380466699,7.878046434239401,4.115777099779691,0.9983276315288501,0.0016723684721866952
7.642515390454275,7.882214784249759,4.127081895082261,0.9983302033791709,0.001669796621868726
7.647515400441851,7.885900677780865,4.135819023329153,0.9983300657276797,0.0016699342733627201
7.652515410429426,7.8888045428715285,4.14194218612218,0.998328356491666,0.0016716435093793816
7.657515420417001,7.891576535784399,4.145484595888199,0.9983281593663711,0.0016718406346785091
7.662515430404576,7.894659014455648,4.1465146303954175,0.9983302954477644,0.0016697045532883348
7.667515440392152,7.89775020466876,4.144948930080502,0.9983322813770215,0.0016677186240352004
7.672515450379727,7.900447454185577,4.140785492953496,0.998331921008878,0.0016680789921792163
7.677515460367302,7.902910052596734,4.133886838331806,0.9983301265577265,0.0016698734433267608
7.682515470354877,7.905510654097237,4.124258722402931,0.998329155809034,0.0016708441920163094
7.687515480342454,7.908173331920576,4.112040427028969,0.9983295290614165,0.001670470939630367
7.692515490330029,7.910516911236309,4.097240457214767,0.9983300148604054,0.0016699851406381675
7.697515500317604,7.912513915458651,4.07982820999203,0.9983296507191537,0.0016703492818879772
7.70251551030518,7.914582333843623,4.059893499726565,0.998328455427193,0.0016715445738480978
7.707515520292755,7.916964066883744,4.037513447351593,0.9983267901945502,0.001673209806489085
7.7125155302803305,7.919305413616908,4.012741544762788,0.9983251404238446,0.0016748595771959149
7.717515540267906,7.921169196628227,3.9856186167073093,0.9983240466161948,0.0016759533848456599
7.7225155502554825,7.92272697395181,3.9560995073561993,0.9983233342166317,0.0016766657844103378
7.727515560243058,7.924485622498245,3.924340620210241,0.998321877340214,0.0016781226608303928
7.732515570230633,7.926534044256856,3.8903922152776955,0.9983189837511723,0.0016810162498739388
7.737515580218209,7.928525503829733,3.8543256210398216,0.9983155851105322,0.0016844148905173952
7.742515590205784,7.930196195607846,3.816220749883852,0.9983131233608816,0.0016868766401713113
7.747515600193359,7.931623802584756,3.776168703361667,0.9983114398145433,0.0016885601865064956
7.752515610180934,7.933086196640819,3.7343254668350436,0.9983086868432614,0.0016913131577846055
7.75751562016851,7.934725195102162,3.6908177029714597,0.9983035876851454,0.0016964123158977609
7.762515630156085,7.936391243408068,3.645701039737487,0.9982972104276562,0.0017027895733854584
7.76751564014366,7.937916256779132,3.5990980054645307,0.998291917986001,0.0017080820150395543
7.772515650131236,7.939335109753438,3.551181237673968,0.9982884669347041,0.0017115330663356016
7.777515660118812,7.940736641600378,3.5020946762548792,0.9982845945861041,0.0017154054149353588
7.782515670106387,7.942111854475455,3.4519813919821023,0.9982771708472336,0.0017228291538061386
7.7875156800939624,7.9434209389764225,3.400953811373588,0.9982658918413064,0.0017341081597329333
7.792515690081538,7.94470085327885,3.349215909599763,0.9982540171080346,0.0017459828930058493
7.7975157000691135,7.946034406244291,3.296920954521622,0.9982446460838265,0.0017553539172149686
7.802515710056689,7.947408602753573,3.244292858523173,0.9982367398537797,0.0017632601472638053
7.807515720044264,7.948726119680762,3.191555702137164,0.9982260337517569,0.0017739662492884983
7.812515730031841,7.949950460603336,3.138912634527439,0.9982100135441168,0.001789986456929902
7.817515740019416,7.951132604799998,3.086605294873975,0.9981907317207128,0.0018092682803344346
7.822515750006991,7.952320125244134,3.034884263527212,0.9981718727926046,0.001828127208445174
7.827515759994567,7.953487946429079,2.9840390559978465,0.9981538854462291,0.0018461145548220928
7.832515769982142,7.954590097381762,2.9343303624640837,0.9981333833760299,0.0018666166250235236
7.837515779969717,7.955664604116858,2.885935855856581,0.9981073823810951,0.0018926176199611916
7.842515789957292,7.956816509301258,2.839158426689201,0.9980768991209144,0.001923100880144262
7.847515799944869,7.958108557703758,2.7943129350258387,0.9980456145355557,0.001954385465505802
7.852515809932444,7.959431940876351,2.751629774784318,0.9980156016113768,0.0019843983896863635
7.857515819920019,7.960568429269552,2.7115291253495393,0.9979853505420525,0.0020146494590122526
7.862515829907594,7.961456398898139,2.6742055008545167,0.9979519968447061,0.002048003156360557
7.86751583989517,7.962221395265198,2.6398989335210796,0.9979145932022376,0.0020854067988292308
7.872515849882745,7.963058749741583,2.608933032913624,0.997874639147432,0.0021253608536351823
7.8775158598703205,7.964123472211756,2.581502861761813,0.9978339282822855,0.002166071718783183
7.8825158698578965,7.965345104510666,2.5577901015757982,0.9977929447707701,0.002207055230297679
7.887515879845472,7.966513158967752,2.5381092168265917,0.9977519210000415,0.0022480790010244024
7.892515889833047,7.967496517298095,2.5227114779720052,0.9977130499140516,0.0022869500870127232
7.897515899820622,7.968258186156677,2.511713357566172,0.9976807007484202,0.0023192992526441577
7.902515909808199,7.96888666935277,2.5050980501538063,0.9976586482602385,0.002341351740823783
7.907515919795774,7.969511778151538,2.502810197770552,0.9976467656384423,0.0023532343626179292
7.912515929783349,7.97017262917476,2.5049326110994925,0.9976405953935844,0.002359404607473287
7.917515939770925,7.970850130771492,2.511512380471946,0.9976346914294117,0.0023653085716474555
7.9225159497585,7.971498371492035,2.522612597760372,0.9976271197505429,0.0023728802505189354
7.927515959746075,7.972077704786558,2.5382293638829325,0.9976213387184025,0.0023786612826607917
7.93251596973365,7.972589285632189,2.557977210920823,0.9976238482451031,0.0023761517559608026
7.937515979721227,7.973042613725117,2.581717544885912,0.9976394803878972,0.0023605196131679914
7.942515989708802,7.973433208592886,2.6093627139824633,0.9976679994254364,0.002332000575631263
7.947515999696377,7.973739510203245,2.640524639026081,0.9977044322568562,0.0022955677442131855
7.9525160096839524,7.9739521861389555,2.675021342941217,0.9977425099308325,0.0022574900702384227
7.957516019671528,7.9740948716796085,2.7126731156878936,0.9977783492020628,0.0022216507990095373
7.9625160296591035,7.9742190086445826,2.7532115371426893,0.9978117337902427,0.002188266210830122
7.967516039646679,7.974395155110954,2.7966124630688887,0.9978445999446537,0.0021554000564202964
7.972516049634255,7.974634988202864,2.8425572051004697,0.9978785499028001,0.002121450098274247
7.977516059621831,7.974886363199735,2.8909473013278824,0.9979136054429781,0.0020863945580965855
7.982516069609406,7.975071495644486,2.9413974141926387,0.9979488678615764,0.002051132139497775
7.987516079596981,7.975119513850669,2.993746804231277,0.9979838359660304,0.0020161640350449214
7.992516089584557,7.975061529536491,3.0479368980230657,0.9980186614505652,0.0019813385505112096
7.997516099572132,7.975019897106814,3.103973599773092,0.9980530108559249,0.0019469891451536553
8.002516109559707,7.975087510248245,3.161476718698472,0.9980850213618269,0.001914978639252955
8.007516119547283,7.975284343813964,3.220440107466246,0.9981120721452151,0.0018879278558658716
8.012516129534859,7.97551045335995,3.28066003410547,0.9981332036851583,0.001866796315923898
8.017516139522433,7.975614554360587,3.341856149563398,0.9981507935736541,0.0018492064274284396
8.02251614951001,7.975582112301432,3.4036948050797298,0.9981691475534044,0.0018308524476773633
8.027516159497585,7.97553564592315,3.465811424051322,0.9981905995436368,0.001809400457444807
8.03251616948516,7.975598247251525,3.5282443814872373,0.9982128428051645,0.0017871571959177984
8.037516179472735,7.975798072095723,3.5908141005892404,0.998230785069039,0.0017692149320436806
8.04251618946031,7.976016566271015,3.6532658453151003,0.9982417257129258,0.0017582742881559904
8.047516199447887,7.976116714443243,3.715346605769325,0.9982485176362015,0.0017514823648822938
8.052516209435462,7.976139510774348,3.7769372066134483,0.9982568273907872,0.001743172610296816
8.057516219423038,7.976236726041044,3.8377009653667638,0.998269077444971,0.0017309225561141577
8.062516229410614,7.976447092877451,3.8976739620177234,0.9982819455082474,0.0017180544928384423
8.067516239398188,7.976663041499588,3.9567440093050648,0.9982905508370871,0.0017094491639997695
8.072516249385764,7.976800879308132,4.014492092540594,0.9982943539800913,0.0017056460209952443
8.077516259373338,7.9769263675223145,4.070926484343634,0.9982974713680711,0.0017025286330167222
8.082516269360916,7.977157272558008,4.125898692634178,0.9983032314741286,0.0016967685269608295
8.08751627934849,7.977472233579915,4.179034607651062,0.99831031677924,0.0016896832218493134
8.092516289336066,7.9777202212704035,4.230312771577568,0.9983153700731074,0.0016846299279826948
8.097516299323642,7.97786112678267,4.279686595079443,0.9983178260829633,0.0016821739181275591
8.102516309311216,7.978075794645187,4.327066699972584,0.9983200528767197,0.0016799471243714832
8.107516319298792,7.978500328617254,4.37236550693056,0.9983233797604876,0.0016766202406039274
8.112516329286366,7.978958570999295,4.415422764299972,0.9983265464111419,0.0016734535899513869
8.117516339273942,7.979217116170283,4.4561336647982595,0.9983284711662209,0.0016715288348728224
8.122516349261518,7.979409449618681,4.494394576272196,0.9983301227399012,0.0016698772611937393
8.127516359249093,7.979845409560703,4.530209275589931,0.9983324358757133,0.0016675641253837742
8.132516369236669,7.980471818118092,4.56350969670013,0.9983344130478806,0.0016655869532178785
8.137516379224245,7.980958591065564,4.594183961245701,0.9983350363725942,0.0016649636285065118
8.14251638921182,7.981275881582747,4.622146332717242,0.9983354508014258,0.00166454919967741
8.147516399199395,7.981734800821921,4.647260478304666,0.998337147217645,0.0016628527834608162
8.15251640918697,7.982439288980941,4.669491068741167,0.9983391590522517,0.001660840948857296
8.157516419174547,7.983133151567564,4.688691273437814,0.9983395058912192,0.0016604941098938592
8.162516429162121,7.983671740881404,4.704885134278008,0.9983387320585083,0.0016612679426070579
8.167516439149697,7.98426506759011,4.717971496177721,0.9983392400445998,0.0016607599565191197
8.172516449137273,7.985085296052624,4.727769156010705,0.9983411531271849,0.0016588468739350947
8.177516459124849,7.9859654125178805,4.7344770251340575,0.9983418825941412,0.001658117406975343
8.182516469112423,7.9867199184921045,4.738006324296618,0.9983405805680118,0.001659419433101251
8.1875164791,7.987501313844907,4.738374115475604,0.9983398303561867,0.0016601696449237474
8.192516489087575,7.98853274148222,4.735553567823365,0.9983412018874921,0.0016587981136155505
8.19751649907515,7.989693576700266,4.729502331429805,0.9983423045376735,0.001657695463432351
8.202516509062725,7.990710997124619,4.720319383403242,0.9983409417272958,0.001659058273809694
8.207516519050301,7.9916636427452765,4.707980042340187,0.9983391885536448,0.001660811447459175
8.212516529037877,7.992907261610986,4.692448541903072,0.9983397329852854,0.0016602670158195809
8.217516539025452,7.994477242604047,4.6737803031912195,0.9983408575172823,0.0016591424838229196
8.222516549013028,7.995955325935329,4.652002949971525,0.9983394846671583,0.0016605153339481222
8.227516559000604,7.997160879290326,4.627117188418893,0.9983369579702404,0.001663042030868479
8.232516568988178,7.998556472127413,4.599198276051831,0.9983366882239337,0.001663311777177561
8.237516578975754,8.000528739482805,4.56833657161967,0.9983376962359698,0.0016623037651443018
8.24251658896333,8.002659903080607,4.534628241840049,0.9983361064291049,0.001663893572012663
8.247516598950904,8.00440876540269,4.49818045749146,0.9983322681312647,0.00166773186985046
8.25251660893848,8.006104566017214,4.459027283371204,0.9983305540797734,0.0016694459213378145
8.257516618926054,8.008413132569677,4.417222638472936,0.998331723528931,0.0016682764721778548
8.262516628913632,8.011166506155293,4.372906181062865,0.9983310770798174,0.001668922921289999
8.267516638901206,8.013713424137135,4.326152208320074,0.9983259136494379,0.00167408635166854
8.272516648888782,8.016107847309053,4.27696134309789,0.9983201616589514,0.0016798383421534916
8.277516658876358,8.01898617073563,4.225547988366977,0.9983186584934655,0.0016813415076403443
8.282516668863932,8.02241326793878,4.172038387616053,0.9983198177077837,0.0016801822933225226
8.287516678851508,8.025822404988297,4.116446675632366,0.9983175105173294,0.001682489483776311
8.292516688839083,8.029093949743137,4.058854673236862,0.9983092999678395,0.0016907000332675548
8.29751669882666,8.032846245060064,3.999521520314085,0.9982997052420438,0.0017002947590643977
8.302516708814235,8.037383774342805,3.938684278269207,0.9982944845049869,0.0017055154961236258
8.30751671880181,8.042176996987484,3.8765007960370226,0.9982934600143705,0.0017065399867410974
8.312516728789385,8.046707848232122,3.8131403709133864,0.9982905592149592,0.001709440786154211
8.31751673877696,8.051308564668686,3.7487673427041894,0.9982806706418503,0.0017193293592642704
8.322516748764537,8.056783874738606,3.6836379172945253,0.9982652413155355,0.0017347586855816631
8.327516758752111,8.063416334350059,3.61789697818477,0.9982505104224113,0.0017494895787075761
8.332516768739687,8.070481629667123,3.551788143770042,0.9982406264338037,0.0017593735673169025
8.337516778727263,8.0771887703781,3.485656327999818,0.9982331472072198,0.0017668527939042787
8.342516788714839,8.08387882436381,3.4197636121519865,0.9982214927718427,0.0017785072292823346
8.347516798702413,8.091588782176148,3.354402236980889,0.9982015553271977,0.0017984446739302462
8.35251680868999,8.10069544869475,3.2898201889610434,0.9981755780774177,0.0018244219237114096
8.357516818677565,8.110789859431236,3.2263704529287054,0.9981494380621464,0.0018505619389845725
8.36251682866514,8.121237148313467,3.1643284583832894,0.9981262904017733,0.0018737095993593244
8.367516838652715,8.131742994659222,3.103933408789115,0.9981032202268394,0.0018967797742926893
8.372516848640291,8.142724655783928,3.0456012900780984,0.9980743632574152,0.0019256367437176433
8.377516858627866,8.154880371219575,2.9896644794419664,0.9980371412990329,0.001962858702101052
8.382516868615442,8.168429180097258,2.9365011731667825,0.9979949614989809,0.0020050385021519166
8.387516878603018,8.183233144815308,2.8864077619128925,0.9979535145610262,0.0020464854401042332
8.392516888590594,8.198978723694289,2.8398142932366386,0.99791466767661,0.0020853323245193845
8.397516898578168,8.21534386443023,2.79702826533899,0.9978745428205755,0.002125457180553342
8.402516908565744,8.232294222315739,2.758286193258217,0.9978279452212938,0.0021720547798334626
8.40751691855332,8.249978184610425,2.723905786826742,0.997774608086357,0.002225391914767877
8.412516928540894,8.26862292038556,2.694104633454211,0.9977208025335931,0.00227919746752894
8.41751693852847,8.288511626657769,2.669114557690522,0.9976745869718241,0.0023254130292998335
8.422516948516046,8.309689054503941,2.6491393796949456,0.9976393388143546,0.002360661186771053
8.427516958503622,8.331923870369419,2.6340106984800236,0.9976118227980666,0.0023881772030604313
8.432516968491196,8.354802169572759,2.623939779215204,0.9975865177734698,0.0024134822276579786
8.437516978478772,8.377729832515085,2.6190414554039068,0.9975618928752147,0.002438107125914292
8.442516988466348,8.400483855866758,2.6196030071130316,0.9975426154930992,0.002457384508032319
8.447516998453922,8.423145397790625,2.625605820491913,0.9975356953235086,0.0024643046776255634
8.452517008441498,8.446053411763893,2.6368847072524266,0.9975443089921887,0.002455691008947616
8.457517018429074,8.469593805081042,2.6531437517192455,0.997565117074176,0.0024348829269621015
8.462517028416649,8.493692332535002,2.674514462507402,0.9975914883903354,0.002408511610803081
8.467517038404225,8.517742920928299,2.7011375263832105,0.9976194633548419,0.0023805366462976594
8.4725170483918,8.541038717726275,2.7327951152173147,0.9976507417473823,0.0023492582537586776
8.477517058379377,8.562860209916357,2.7691919045197215,0.9976898399014716,0.002310160099669638
8.48251706836695,8.58324978647233,2.8098986217071387,0.9977381836086912,0.002261816392450047
8.487517078354527,8.602859325541363,2.8546461863535892,0.9977910055562905,0.0022089944448517723
8.492517088342101,8.622341449187344,2.9033935483656363,0.9978404068337534,0.00215959316739109
8.497517098329677,8.6420573540628,2.9558703718597794,0.9978819510330825,0.002118048968063524
8.502517108317253,8.661510561976403,3.011694389746189,0.9979183818222669,0.0020816181788806346
8.507517118304827,8.679573334949215,3.070508962279298,0.9979564764533166,0.002043523547832949
8.512517128292405,8.695671704642656,3.132135006474314,0.9979997692785757,0.002000230722575466
8.51751713827998,8.710012304816566,3.1963897841503854,0.998044376726882,0.0019556232742696435
8.522517148267555,8.72355188247665,3.2629320777404676,0.9980824640920278,0.0019175359091239547
8.52751715825513,8.737426259922326,3.3312804672926557,0.9981100966581036,0.001889903343048302
8.532517168242705,8.751547392041118,3.4012042461156375,0.998131248905785,0.001868751095367889
8.537517178230281,8.76480380466771,3.472568049514321,0.9981534429201632,0.0018465570809908644
8.542517188217856,8.77632750741618,3.544950270295002,0.9981795760450833,0.0018204239560708343
8.547517198205433,8.786115513613334,3.617883536277741,0.9982050506883009,0.0017949493128548116
8.552517208193008,8.795209729936715,3.691231139230658,0.9982235673350428,0.0017764326661137036
8.557517218180584,8.804795787578508,3.7648221741640753,0.9982348245330193,0.0017651754681381176
8.562517228168158,8.81464860399397,3.838401814735387,0.9982448581896242,0.0017551418115340299
8.567517238155734,8.823605165052351,3.911740418973777,0.9982585705752791,0.0017414294258807422
8.57251724814331,8.831130035010577,3.984648385901248,0.9982737996118434,0.00172620038931594
8.577517258130884,8.837717213613463,4.056926147657655,0.9982845385753653,0.0017154614257949403
8.58251726811846,8.844237935389984,4.128334568302196,0.9982891808153291,0.001710819185832384
8.587517278106036,8.851069915074827,4.198609395510188,0.9982928689391657,0.0017071310619970722
8.59251728809361,8.857658909971569,4.2675615673062,0.9983006388216009,0.0016993611795617025
8.597517298081186,8.863376687082246,4.334927115489436,0.9983105729008228,0.001689427100340306
8.602517308068762,8.868371989479494,4.400537481132051,0.998316568322223,0.0016834316789399234
8.607517318056338,8.873157014802072,4.464290500066096,0.9983171454515403,0.001682854549623878
8.612517328043912,8.87792531260458,4.525773080964927,0.998317788987135,0.0016822110140295166
8.617517338031488,8.882609627425868,4.585008182399519,0.9983231016556001,0.0016768983455655159
8.622517348019064,8.887007983202512,4.641988761762214,0.9983300790672331,0.001669920933933475
8.627517358006639,8.890890075629692,4.696519157840971,0.9983327239395353,0.0016672760616335941
8.632517367994215,8.89433435882832,4.7485583426567395,0.9983311992518612,0.001668800749309278
8.63751737798179,8.89778002324695,4.798031713286901,0.9983314215903936,0.0016685784107789258
8.642517387969367,8.90139490344135,4.844673228107077,0.9983358475264427,0.0016641524747324015
8.64751739795694,8.904755967675605,4.8884722893084005,0.9983400906876737,0.0016599093135041725
8.652517407944517,8.907526540987435,4.929350133321455,0.9983402349488405,0.0016597650523406018
8.657517417932093,8.91010239044414,4.9672852658861055,0.998338607912028,0.001661392089157694
8.662517427919667,8.912954104505172,5.002223540785249,0.9983394822119764,0.0016605177892116973
8.667517437907243,8.915756167030665,5.0340194624890735,0.998342669885258,0.0016573301159338832
8.672517447894817,8.918012555644495,5.062600548720633,0.9983446010326102,0.0016553989685828446
8.677517457882395,8.920081391325423,5.088022042525311,0.9983438259019873,0.0016561740992015602
8.68251746786997,8.922461363323263,5.110156912373038,0.99834269004936,0.0016573099518253321
8.687517477857545,8.924730344563176,5.128776121126501,0.9983436979540139,0.0016563020471682937
8.692517487845121,8.926438260413455,5.1439426233367795,0.9983458889831036,0.001654111018074608
8.697517497832695,8.928156986756617,5.155684874521292,0.998346344864992,0.0016536551361848607
8.702517507820271,8.930304588382189,5.164053736512784,0.9983449122620466,0.001655087739129275
8.707517517807846,8.932167639775669,5.168958215534827,0.9983444804198439,0.0016555195813307269
8.712517527795422,8.933368684792018,5.170531198344272,0.9983458609451425,0.0016541390560328658
8.717517537782998,8.93476953909042,5.168565297608093,0.9983464631620358,0.0016535368391399291
8.722517547770572,8.93674330649167,5.163087507298094,0.9983453591484224,0.0016546408527550332
8.72751755775815,8.938351392010594,5.154151790951243,0.9983448003411038,0.0016551996600756942
8.732517567745724,8.939212054959768,5.141803984171131,0.998345384724674,0.001654615276507357
8.7375175777333,8.940284640832607,5.126058643220127,0.9983450499182618,0.0016549500829230778
8.742517587720874,8.942000422015518,5.1069482502990375,0.9983437554995679,0.0016562445016209846
8.74751759770845,8.943480109905707,5.084497047374971,0.9983436351588741,0.0016563648423122469
8.752517607696026,8.944229224309714,5.0587594776093185,0.9983441973746878,0.0016558026264939308
8.7575176176836,8.944977297489183,5.029651111780348,0.9983429105486455,0.0016570894525329788
8.762517627671176,8.946302490303154,4.997267327907425,0.9983404423070746,0.0016595576941019524
8.767517637658752,8.947708052038339,4.961637313423783,0.9983398870494308,0.0016601129517442865
8.772517647646328,8.948550242167677,4.922880150247096,0.9983408992024201,0.0016591007987546407
8.777517657633902,8.949055408516067,4.8809729711678065,0.9983398183213583,0.0016601816798157809
8.782517667621478,8.949904991316995,4.835977658900235,0.9983360189888347,0.001663981012339783
8.787517677609054,8.951170265567896,4.7881131723423405,0.9983332779366552,0.0016667220645192318
8.792517687596629,8.952197681070107,4.737534250059971,0.9983335350040733,0.0016664649971023574
8.797517697584205,8.95264818902585,4.684296455894678,0.9983334998388823,0.0016665001622941586
8.80251770757178,8.95308123873159,4.62847176167614,0.9983297880475464,0.0016702119536323085
8.807517717559357,8.954048696931835,4.570140314096007,0.9983242526960778,0.0016757473051028364
8.81251772754693,8.95515875159351,4.509414050118584,0.9983210678458109,0.0016789321553714145
8.817517737534507,8.955753563378858,4.446439575422513,0.9983203031461724,0.001679696855010841
8.822517747522083,8.956019654962299,4.381359665630067,0.9983178010756383,0.0016821989255473718
8.827517757509657,8.956608808697716,4.3144169608791465,0.9983111820817424,0.0016888179194455295
8.832517767497233,8.957545278652413,4.2457892036681795,0.9983030666037923,0.0016969333973970715
8.837517777484809,8.958298218115514,4.175659905723308,0.998297279031732,0.0017027209694610234
8.842517787472383,8.958680353660988,4.104103151218696,0.998293527815109,0.0017064721860851559
8.84751779745996,8.959036698604356,4.031338707992055,0.9982875168337428,0.0017124831674543777
8.852517807447533,8.959647556725757,3.957682723502799,0.9982762373476303,0.001723762653568262
8.857517817435111,8.960375326796413,3.8833960541295727,0.9982618577474915,0.0017381422537083716
8.862517827422685,8.960929376929196,3.80877411977546,0.9982492305506097,0.0017507694505920312
8.867517837410261,8.961274353140812,3.7340759409913993,0.9982396363174133,0.001760363683787722
8.872517847397837,8.961650103595758,3.6595577906239645,0.9982283668667224,0.0017716331344792796
8.877517857385412,8.962212077841732,3.5855654470387446,0.9982096745604292,0.0017903254407735964
8.882517867372988,8.962816743545572,3.5124526524006177,0.9981835452047148,0.0018164547964864535
8.887517877360562,8.963263661664206,3.440509715266334,0.9981559444414657,0.0018440555597333678
8.89251788734814,8.963584877454055,3.370121039004127,0.9981318366652219,0.001868163335975204
8.897517897335714,8.9639497223822,3.3014814866731346,0.9981091526116788,0.001890847389517788
8.90251790732329,8.96442268077552,3.2348917686056233,0.9980808279325081,0.0019191720686862971
8.907517917310866,8.964935443278959,3.1709815814804916,0.9980424062775356,0.001957593723656524
8.91251792729844,8.965390008368393,3.1101261098551807,0.9979964392165758,0.0020035607846123154
8.917517937286016,8.965749210286408,3.052630488470267,0.9979491597375251,0.0020508402636654774
8.92251794727359,8.96607398879775,2.998762555120489,0.9979038450717586,0.0020961549294343787
8.927517957261166,8.966441762575066,2.94893464323517,0.9978583872881877,0.0021416127130071067
8.932517967248742,8.966853381575744,2.903466766545463,0.997809129807861,0.0021908701933346943
8.937517977236318,8.967265087471773,2.862789873300792,0.9977560408844929,0.002243959116703179
8.942517987223892,8.967648682387807,2.8270840939635815,0.9977034778498138,0.002296522151385169
8.947517997211468,8.968005766438264,2.7965115068673962,0.9976561726916691,0.0023438273095327546
8.952518007199044,8.968358277925333,2.771310901145587,0.9976152067867367,0.002384793214466984
8.957518017186619,8.968716685095531,2.751722206810116,0.997578360601271,0.002421639399934757
8.962518027174195,8.969061911075965,2.737829710208832,0.9975443119231059,0.002455688078100799
8.96751803716177,8.969363083742266,2.729930659380061,0.9975161033015637,0.0024838966996436683
8.972518047149345,8.969619517004636,2.7281619973985665,0.9975000826820671,0.002499917319142146
8.97751805713692,8.969865042035645,2.732342211346882,0.9975010728906105,0.002498927110599089
8.982518067124497,8.970136494632033,2.7424939394428667,0.9975182691490525,0.0024817308521558183
8.987518077112073,8.970453614653287,2.7580101842811895,0.997545756428423,0.0024542435727857785
8.992518087099647,8.97078533444683,2.779018468702122,0.9975772439266106,0.0024227560746004806
8.997518097087223,8.971060688678717,2.8055829702096675,0.9976106982565003,0.0023893017447116126
9.002518107074799,8.971241779019792,2.8374129588501584,0.9976486823900038,0.0023513176112096128
9.007518117062373,8.971340076791343,2.874348537811388,0.9976942805080168,0.002305719493198068
9.01251812704995,8.971423745380388,2.916072578326257,0.9977467096891087,0.0022532903121075527
9.017518137037525,8.971592086708087,2.9624603951753428,0.9978010151356963,0.0021989848655208505
9.022518147025101,8.971863945918123,3.0131031276585327,0.9978521458599425,0.0021478541412738835
9.027518157012675,8.972170824784483,3.0677276846341694,0.9978991176159857,0.0021008823852306396
9.032518167000251,8.972411655629195,3.1261393692518835,0.9979446883342317,0.002055311666986211
9.037518176987827,8.972504843217614,3.1878331464852243,0.997990750962151,0.0020092490390679427
9.042518186975402,8.972504559990407,3.2526387592670547,0.998034719267483,0.0019652807337363575
9.047518196962978,8.972572822805446,3.3203072394353637,0.9980716277157563,0.0019283722854642965
9.052518206950554,8.972800832988863,3.390396202475983,0.9981001516954143,0.0018998483058064747
9.057518216938128,8.973149778303434,3.46260726755256,0.9981252742904752,0.0018747257107471986
9.062518226925704,8.973461568265519,3.536625091693537,0.9981532218109278,0.0018467781902953434
9.06751823691328,8.973577971269327,3.6120799544145687,0.9981837118718979,0.00181628812932641
9.072518246900856,8.973569088743064,3.688602831052607,0.9982093577255945,0.0017906422756296908
9.07751825688843,8.973677548552804,3.766019630149363,0.9982244701309173,0.0017755298703082132
9.082518266876006,8.974009660230147,3.8440345207906392,0.9982330177215695,0.0017669822796568856
9.087518276863582,8.974434704247109,3.922365805906408,0.9982446959592227,0.0017553040420045113
9.092518286851156,8.974726181755697,4.0007168549955034,0.9982628074042669,0.0017371925969603226
9.097518296838732,8.974802703798934,4.078786949864436,0.9982798397861873,0.0017201602150410838
9.102518306826306,8.974885265149423,4.15632686593521,0.9982877394745059,0.0017122605267220223
9.107518316813884,8.975236830215406,4.2331070198044,0.9982893326421189,0.0017106673591094899
9.112518326801458,8.975752006580066,4.308796423385342,0.998294380315221,0.0017056196860084777
9.117518336789034,8.976107656813141,4.38320634508105,0.9983055217716179,0.0016944782296125507
9.122518346776609,8.976264397383845,4.4560936762792265,0.9983150043975328,0.001684995603698647
9.127518356764185,8.976495834693031,4.527210153864918,0.9983171773181502,0.0016828226830831235
9.13251836675176,8.976953650012776,4.596388564549315,0.9983170598720119,0.0016829401292230038
9.137518376739335,8.977475385784604,4.663448100491337,0.9983216035129244,0.0016783964883122652
9.142518386726913,8.97786541261075,4.728395550570337,0.9983286241255123,0.0016713758757270413
9.147518396714487,8.978183102414638,4.790861662011055,0.9983316340985007,0.001668365902740972
9.152518406702063,8.978612108645555,4.850750322164501,0.9983311239076778,0.0016688760935665771
9.157518416689637,8.979159029335046,4.907975221773688,0.9983326367395172,0.001667363261731989
9.162518426677213,8.979691994861959,4.962368894084287,0.9983366921619229,0.0016633078393282824
9.167518436664789,8.98019639395267,5.013797120967242,0.9983391447968947,0.0016608552043599852
9.172518446652363,8.980743835273008,5.062239482132942,0.9983393207639591,0.0016606792372958516
9.17751845663994,8.981316269017036,5.10757934833934,0.9983399994623463,0.0016600005389049261
9.182518466627515,8.981903919408278,5.1497109031136405,0.998341615803013,0.0016583841982348573
9.18751847661509,8.982598220904991,5.188559550261017,0.9983429009623714,0.001657099038873917
9.192518486602665,8.98336113646674,5.224044289181927,0.9983440815452653,0.0016559184559756274
9.197518496590241,8.984010764124019,5.256229640017477,0.9983449658275729,0.0016550341736668345
9.202518506577817,8.98463119941893,5.284947560289554,0.9983445314601463,0.0016554685410926837
9.207518516565392,8.985522325199367,5.310212503732723,0.9983444480804948,0.0016555519207425511
9.212518526552968,8.986561663877644,5.332012830877858,0.9983466498245644,0.0016533501766742825
9.217518536540544,8.98732329847218,5.350345462047245,0.9983481571220588,0.0016518428791799003
9.222518546528118,8.987983511920708,5.365128942064534,0.9983461673720604,0.0016538326291798172
9.227518556515694,8.989120490798207,5.376339827768359,0.9983447417957646,0.0016552582054772903
9.23251856650327,8.990495095276371,5.3838940591928255,0.9983475338891242,0.0016524661121200116
9.237518576490846,8.991379887132402,5.387640373852633,0.9983497862425661,0.0016502137586807905
9.24251858647842,8.992111137449113,5.387721851147819,0.9983470144635433,0.0016529855377075727
9.247518596465996,8.99357764120914,5.3841367897886725,0.998344240674523,0.0016557593267247117
9.252518606453572,8.995331778731996,5.376793477415844,0.9983468298545927,0.0016531701466515575
9.257518616441146,8.996357787978644,5.36588048223013,0.9983499391317533,0.0016500608694883906
9.262518626428722,8.997246960886157,5.351442290937624,0.998347252886856,0.0016527471143833936
9.267518636416298,8.999129015999346,5.333594202384391,0.9983430410732735,0.0016569589279649042
9.272518646403874,9.001277873931434,5.3123080124950635,0.998344569754876,0.0016554302463612095
9.277518656391448,9.002514316497033,5.287525596008661,0.9983484262258551,0.0016515737753817967
9.282518666379024,9.0037093678651,5.259214897778171,0.9983465191886228,0.0016534808126140693
9.2875186763666,9.00607763125054,5.2276357010864976,0.9983411768356854,0.0016588231655519825
9.292518686354175,9.008644365028559,5.192764493023444,0.9983409179373258,0.0016590820639120674
9.29751869634175,9.010221642291624,5.154628745061323,0.9983445609165789,0.0016554390846602047
9.302518706329325,9.011887350116131,5.113326832441515,0.9983437259967585,0.0016562740044826982
9.3075187163169,9.01483157718275,5.068713049603093,0.9983384575440293,0.0016615424572138165
9.312518726304477,9.01793069486784,5.021037245637138,0.9983361673460542,0.0016638326551906579
9.317518736292051,9.020016728235845,4.970458949609018,0.9983375704271102,0.0016624295741355882
9.322518746279629,9.022263790763072,4.9170605134005525,0.9983369049511999,0.0016630950500489473
9.327518756267203,9.025924031663449,4.860872493867588,0.9983332693791078,0.0016667306221423567
9.332518766254779,9.029860357091872,4.802042374034786,0.9983302125585571,0.0016697874426951035
9.337518776242353,9.032721557811229,4.740689465707058,0.9983276789244726,0.0016723210767825571
9.34251878622993,9.035575510432585,4.677023103452136,0.9983239714616129,0.0016760285396435876
9.347518796217505,9.040017332385448,4.611126636308569,0.9983210547032736,0.001678945297986223
9.35251880620508,9.045245782811117,4.543174429226107,0.9983197690615263,0.001680230939734505
9.357518816192657,9.049509293457639,4.473345349529409,0.9983154073245126,0.0016845926767500075
9.362518826180231,9.053222129176982,4.401758441075364,0.9983056394484606,0.0016943605528032656
9.367518836167807,9.05824745538446,4.3286464828524975,0.9982968546423396,0.001703145358923721
9.372518846155382,9.064817065780785,4.254014718127107,0.9982946566365329,0.0017053433647310904
9.377518856142958,9.071419101903102,4.178267909315989,0.9982931829018176,0.0017068170994478393
9.382518866130534,9.077240150157825,4.101552808471253,0.9982825204815451,0.0017174795197188435
9.387518876118108,9.083141214485199,4.024179230549211,0.9982637708223672,0.0017362291788943047
9.392518886105684,9.090380423378237,3.946210566837816,0.9982480573927657,0.0017519426084940109
9.39751889609326,9.099196828677705,3.8680833376844417,0.9982406318840876,0.0017593681171715796
9.402518906080836,9.10853838915324,3.7901315974829815,0.9982334244159731,0.0017665755852839802
9.40751891606841,9.117444687346868,3.712603292971195,0.998215885353452,0.0017841146478021397
9.412518926055986,9.126381453335323,3.6358798580068568,0.9981880650382565,0.0018119349629944768
9.417518936043562,9.136538825238373,3.5601543863805483,0.9981589660588527,0.0018410339424001498
9.422518946031136,9.148312872128015,3.48576260190585,0.9981344379948291,0.0018655620064263912
9.427518956018712,9.1612756578992,3.413042639173101,0.9981109545137032,0.0018890454875535104
9.432518966006288,9.174774966350427,3.3424114014559803,0.9980813577649918,0.001918642236265789
9.437518975993862,9.188509630236242,3.27430275490513,0.9980433677056482,0.0019566322956108277
9.442518985981438,9.202912090036731,3.2090248322570125,0.9980005686543764,0.001999431346885578
9.447518995969014,9.218694131971027,3.1469530519717774,0.9979565853800694,0.0020434146211953867
9.45251900595659,9.236022017127825,3.088378409241322,0.9979108035293703,0.0020891964718966296
9.457519015944165,9.254598703092896,3.0335517003057935,0.9978604371386788,0.002139562862589956
9.46251902593174,9.274014061881694,2.98292397040664,0.9978054934905904,0.002194506510680046
9.467519035919317,9.294008899660362,2.936875919935824,0.9977503478451141,0.0022496521561577183
9.47251904590689,9.314772356955102,2.8956951876202828,0.9977002322781395,0.0022997677231335646
9.477519055894467,9.336689146454829,2.8596336831012596,0.997656735971748,0.0023432640295254596
9.482519065882041,9.359854588536304,2.8288481786199964,0.9976171800445641,0.002382819956709298
9.487519075869619,9.383986652623513,2.803528876793822,0.9975784113503688,0.0024215886509056516
9.492519085857193,9.408619104169931,2.783979939486163,0.997541120471811,0.0024588795294645254
9.497519095844769,9.433221076561761,2.7706304910737742,0.9975105592112657,0.0024894407900108544
9.502519105832345,9.457725187800708,2.7635331977880737,0.997493202752722,0.0025067972485554465
9.50751911581992,9.482353572369384,2.762475553284686,0.9974925584534239,0.002507441547854324
9.512519125807495,9.507324192162768,2.7672810604301157,0.9975076265260249,0.0024923734752544864
9.51751913579507,9.532590527070312,2.777796113220922,0.9975346539836102,0.0024653460176693714
9.522519145782645,9.557697769693343,2.794100044045554,0.9975698625797658,0.0024301374215136926
9.527519155770221,9.581819042426076,2.8160503773523256,0.9976105855967278,0.002389414404551718
9.532519165757797,9.604539433908556,2.843507551690442,0.9976546106753633,0.0023453893259174916
9.537519175745373,9.625870554736494,2.876053703047077,0.9976996998321064,0.002300300169175556
9.542519185732948,9.646315103364499,2.913908691293648,0.997744720571433,0.00225527942984984
9.547519195720524,9.666535101555489,2.9566556258292787,0.9977911507504971,0.002208849250787067
9.552519205708098,9.686530032619254,3.0040987501705065,0.997842208683108,0.002157791318176248
9.557519215695674,9.705614159877694,3.0559220589123686,0.9978989505740659,0.0021010494272205756
9.56251922568325,9.723055230752683,3.111915070415039,0.9979567461588462,0.0020432538424409175
9.567519235670824,9.738463994994996,3.171496800294135,0.9980068210734513,0.0019931789278375854
9.5725192456584,9.752406958370164,3.234294614585776,0.9980432020117262,0.00195679798956234
9.577519255645976,9.766017805241043,3.2999207097068517,0.9980688973908003,0.0019311026104895817
9.582519265633552,9.779668983570824,3.368001658218376,0.9980940687612562,0.001905931240034619
9.587519275621126,9.792838875056585,3.4383180904812156,0.9981264397645739,0.001873560236717822
9.592519285608702,9.804674639787764,3.5105378683912516,0.9981633110053579,0.001836688995933404
9.597519295596278,9.814728896869646,3.584272909963251,0.9981942990202503,0.001805700981041991
9.602519305583852,9.823653046033282,3.659112782041746,0.9982125740967114,0.0017874259045807623
9.607519315571428,9.832551081600904,3.734787865582513,0.998222179939485,0.001777820061807743
9.612519325559004,9.841567970219797,3.8110752833284294,0.9982330317582436,0.0017669682430503464
9.61751933554658,9.85003326302067,3.887667261959968,0.9982497764935337,0.0017502235077613598
9.622519345534155,9.85740503422965,3.9641974563781526,0.9982678614499808,0.0017321385513151052
9.62751935552173,9.86377028446125,4.040460850206924,0.998280534982904,0.0017194650183944243
9.632519365509307,9.86971530016367,4.116169137835017,0.9982869069634651,0.0017130930378349504
9.63751937549688,9.875703171115372,4.1911077547269375,0.9982915231822019,0.0017084768191002382
9.642519385484457,9.881534836473321,4.265051934117721,0.998298084736366,0.0017019152649386004
9.647519395472033,9.886790948084087,4.337802185635676,0.9983061413733929,0.001693858627914929
9.652519405459607,9.891399760794604,4.409084624209851,0.9983132168270855,0.0016867831742253107
9.657519415447183,9.895613253441262,4.478785703939218,0.9983178580181429,0.001682141983172476
9.662519425434759,9.899703296072683,4.546756209471612,0.9983205067289501,0.0016794932723677943
9.667519435422335,9.903750139370821,4.612762978019699,0.9983228584073488,0.0016771415939728974
9.67251944540991,9.90752209463155,4.676624977900688,0.9983263913425173,0.0016736086588052305
9.677519455397485,9.91080718900111,4.738207331902765,0.9983306733104073,0.0016693266909113815
9.682519465385061,9.91379017955133,4.7973547068538025,0.9983336674884278,0.001666332512887743
9.687519475372635,9.916795169308337,4.853984059688806,0.9983345287046838,0.001665471296628063
9.692519485360211,9.919747985709021,4.908014293664541,0.9983351007956586,0.001664899205649932
9.697519495347786,9.922356654132996,4.95931945074242,0.9983373965341117,0.0016626034671951065
9.702519505335363,9.924657938902714,5.007676974871623,0.9983404956969143,0.0016595043043919038
9.707519515322938,9.92695173395745,5.052971830242872,0.9983417766422985,0.0016582233590059926
9.712519525310514,9.929258106442578,5.095232636879654,0.9983410743362201,0.0016589256650855883
9.71751953529809,9.931321714770615,5.134331922129154,0.9983413127579581,0.0016586872433473512
9.722519545285664,9.933109693224027,5.170263861706291,0.99834388453361,0.001656115467696782
9.72751955527324,9.93488725129076,5.202959097814426,0.9983459567885735,0.0016540432127357713
9.732519565260814,9.936729456344843,5.23220062923262,0.9983450388906532,0.0016549611106583973
9.737519575248392,9.938390710211777,5.257970365124947,0.9983436556699388,0.0016563443313758813
9.742519585235966,9.939777611347669,5.280130131942992,0.9983452738400362,0.0016547261612823876
9.747519595223542,9.941154433803622,5.2987924520909395,0.9983479491280796,0.0016520508732361231
9.752519605211116,9.942648816528925,5.314016553468062,0.9983474897925639,0.00165251020874767
9.757519615198692,9.944000756237992,5.325647854375905,0.9983450608081246,0.0016549391931838658
9.762519625186268,9.94507888810498,5.3335897325840165,0.9983453514094945,0.0016546485918118939
9.767519635173842,9.946164503074703,5.337875980208335,0.9983481941891411,0.0016518058121632695
9.772519645161418,9.94738984759445,5.338272973212441,0.9983486564692976,0.0016513435320065527
9.777519655148994,9.948470395402639,5.334938887909196,0.9983457558803661,0.0016542441209373804
9.782519665136569,9.949303598324077,5.327944591150619,0.9983444374414439,0.0016555625598600715
9.787519675124145,9.950195822168485,5.317302223984087,0.9983469143352618,0.001653085666042457
9.79251968511172,9.951219270369144,5.303160920359759,0.998348465458629,0.001651534542676435
9.797519695099297,9.952056676027457,5.285477410329205,0.9983456612754591,0.0016543387258473137
9.80251970508687,9.952678106842976,5.2643255018056605,0.9983427095121722,0.0016572904891361522
9.807519715074447,9.95343034799805,5.239675997111126,0.9983440971096321,0.0016559028916780579
9.812519725062023,9.95431845965321,5.211577963551964,0.9983464406316032,0.0016535593697092749
9.817519735049597,9.954970987993287,5.180004046208439,0.9983444408419365,0.0016555591593769344
9.822519745037173,9.955395780936307,5.145088598673068,0.9983402538067733,0.0016597461945424019
9.827519755024749,9.956000060449698,5.106920711688634,0.9983395400210111,0.0016604599803066973
9.832519765012325,9.956797172386867,5.065580571842496,0.9983416719197696,0.0016583280815496
9.8375197749999,9.957362804684077,5.021155318388874,0.9983411463448414,0.0016588536564812878
9.842519784987475,9.957637354958647,4.973758209283879,0.9983368006043563,0.0016631993969677822
9.847519794975051,9.958041823216885,4.923356875337242,0.9983331876143722,0.0016668123869553952
9.852519804962625,9.958712748577165,4.870161060433741,0.9983330650516613,0.0016669349496675706
9.857519814950201,9.959285093277812,4.814191940151072,0.998333513831161,0.0016664861701690908
9.862519824937777,9.959540631856383,4.755663049069438,0.998330651297608,0.0016693487037242355
9.867519834925353,9.959737301885765,4.694751807413197,0.9983250242195987,0.0016749757817321512
9.872519844912928,9.960159993685645,4.63152366878174,0.9983203762238381,0.0016796237774934011
9.877519854900504,9.960710450021445,4.566099693123755,0.9983184033828004,0.0016815966185319813
9.88251986488808,9.961091478404347,4.498743931976735,0.9983167015500508,0.0016832984512799337
9.887519874875654,9.96123409930294,4.4294754878397775,0.9983119894817153,0.0016880105196131797
9.89251988486323,9.96137924574801,4.358555009800263,0.998304001414648,0.0016959985866782717
9.897519894850806,9.96172214865337,4.286108727990266,0.9982954401896379,0.0017045598116876256
9.90251990483838,9.962143494274192,4.212363550592482,0.9982886702172314,0.0017113297840922234
9.907519914825956,9.962423227688223,4.137524335293651,0.9982831300658446,0.0017168699354751888
9.91251992481353,9.962546336508659,4.0618922360999195,0.9982758499539927,0.0017241500473227547
9.917519934801108,9.962653476683817,3.9855131092765994,0.9982641987053404,0.0017358012959777006
9.922519944788682,9.96284676579329,3.9086634114618737,0.9982483501726698,0.0017516498286508403
9.927519954776258,9.963122807443343,3.83176975895505,0.9982312762220971,0.0017687237792262792
9.932519964763832,9.963386307347848,3.7550652368172606,0.9982159077403371,0.0017840922609869663
9.937519974751408,9.963547053626554,3.678580541428466,0.9982018037442796,0.0017981962570455864
9.942519984738984,9.963628250054223,3.602695129602584,0.9981848005539724,0.0018151994473566335
9.947519994726559,9.96371750995177,3.5277599757552505,0.9981605802684299,0.0018394197329020259
9.952520004714136,9.96386230962221,3.4539486758427564,0.9981288715139195,0.001871128487414682
9.95752001470171,9.964055263376624,3.381581914772914,0.9980938812999657,0.0019061187013716106
9.962520024689287,9.964246131235429,3.3111324644096713,0.998060297059405,0.0019397029419332351
9.96752003467686,9.96438618649391,3.242884546063268,0.9980287966916203,0.00197120330971939
9.972520044664437,9.96448355339947,3.177341718631805,0.997995428278563,0.0020045717227777883
9.977520054652013,9.96457886496741,3.1149312738729726,0.9979552370008475,0.0020447630004939085
9.982520064639587,9.964699275998434,3.0559753788846367,0.9979065384909941,0.0020934615103473733
9.987520074627163,9.964853522312932,3.000530262491219,0.9978521531311566,0.002147846870185416
9.992520084614739,9.965027854774123,2.94911453759932,0.9977971721366914,0.0022028278646515826
9.997520094602315,9.965205660265543,2.901999325098375,0.9977457626856612,0.0022542373156819403
10.00252010458989,9.96538557955532,2.859277362793825,0.9976995889808297,0.002300411020514194
10.007520114577465,9.965573654307226,2.8211836453847887,0.99765833942863,0.0023416605727142443
10.012520124565041,9.965774468276202,2.788114209928405,0.9976210805546156,0.002378919446729392
10.017520134552615,9.965990062091537,2.7601876083922643,0.9975871839674213,0.002412816033924498
10.022520144540191,9.966222157436532,2.7372628219216018,0.9975567259726098,0.002443274028735909
10.027520154527767,9.96647926626377,2.719578577273039,0.9975309161179198,0.002469083883426556
10.032520164515342,9.966771177704771,2.7073654170719847,0.9975125918063461,0.0024874081950014993
10.037520174502918,9.967105261827804,2.700652425033729,0.9975059693165289,0.0024940306848196176
10.042520184490494,9.967474898824003,2.6999305388659707,0.9975149409183234,0.002485059083026014
10.04752019447807,9.967860214048146,2.7050815715066703,0.9975404911440492,0.0024595088573021004
10.052520204465644,9.968246634359664,2.7160464433239726,0.9975791144747771,0.0024208855265750355
10.05752021445322,9.968628447750934,2.732660169426228,0.9976239577396829,0.002376042261670672
10.062520224440796,9.969017229712463,2.7548450591248694,0.9976684776741237,0.002331522327230377
10.06752023442837,9.96943313287277,2.7824796446748383,0.9977101448809732,0.002289855120382505
10.072520244415946,9.96988161428614,2.8153861125489827,0.9977512497893523,0.00224875021200371
10.077520254403522,9.970352029205396,2.853366294324427,0.9977959856594504,0.002204014341906346
10.082520264391098,9.970828555789973,2.89604562798563,0.9978461498950277,0.0021538501063311176
10.087520274378672,9.971302687959316,2.9429353504937596,0.9978991615660737,0.0021008384352852977
10.092520284366248,9.971786558116895,2.99376317895586,0.9979500719284637,0.0020499280728950636
10.097520294353824,9.972298046920095,3.048143035953591,0.9979954557005325,0.0020045443008265295
10.102520304341398,9.972828752137135,3.1056115944134115,0.9980352511544378,0.0019647488469209835
10.107520314328974,9.97333810734067,3.1658949161116965,0.9980709427603955,0.0019290572409636846
10.112520324316549,9.97380149747929,3.228714692565999,0.9981027300104697,0.0018972699908903809
10.117520334304125,9.974244756904584,3.293709337299231,0.9981295618951737,0.0018704381061866466
10.1225203442917,9.974738902614256,3.360522164839661,0.9981520915672926,0.0018479084340680763
10.127520354279277,9.975352804728303,3.428826220905129,0.9981740507947697,0.0018259492065934744
10.132520364266853,9.976041880313648,3.4982865952713955,0.9981986993451875,0.001801300656176839
10.137520374254427,9.976661413704981,3.568608164277953,0.9982237974716182,0.0017762025297476487
10.142520384242003,9.977141151840955,3.6393036768265574,0.9982424186025187,0.001757581398849957
10.147520394229577,9.977555827303975,3.71016150296936,0.9982508379579663,0.0017491620434050264
10.152520404217153,9.97807188227702,3.7809849445763892,0.9982545686116733,0.0017454313897006348
10.157520414204729,9.978813695788444,3.851513866323906,0.9982634937294997,0.0017365062718781715
10.162520424192303,9.97966777719099,3.9215100026897822,0.9982802144252076,0.0017197855761724623
10.167520434179881,9.980375565132341,3.9907408621294733,0.9982962342309581,0.0017037657704247397
10.172520444167455,9.98087101614763,4.058929718209637,0.998302280448454,0.0016977195529299855
10.177520454155031,9.981346681268542,4.125912466693534,0.9983003014196109,0.0016996985817696174
10.182520464142605,9.982044208513601,4.1914706830763135,0.9983010798795378,0.0016989201218399106
10.187520474130181,9.98302036365965,4.255385942603627,0.9983101970376126,0.0016898029637620509
10.192520484117756,9.984001134637683,4.317474247856766,0.9983212801169796,0.0016787198843920955
10.197520494105333,9.984663891188841,4.377600222998945,0.9983254547221047,0.0016745452792648998
10.20252050409291,9.98515475826403,4.4355982011348,0.9983232697799233,0.0016767302214463831
10.207520514080484,9.985945543186757,4.491399052477151,0.9983227410750335,0.0016772589263337001
10.21252052406806,9.987117096880212,4.544888290683744,0.9983277731083998,0.0016722268929684999
10.217520534055634,9.988227991064594,4.595981744695089,0.998333953956894,0.0016660460444748535
10.22252054404321,9.988980338173228,4.644567622977639,0.9983360485134987,0.0016639514878712797
10.227520554030784,9.989661833635878,4.690534243582842,0.9983348704285041,0.0016651295728679306
10.232520564018362,9.990719688881164,4.7336756586919995,0.9983347598021598,0.0016652401992145096
10.237520574005936,9.992076966257958,4.773978798038713,0.9983373658922323,0.001662634109144735
10.242520583993512,9.993235487172745,4.811447635440433,0.9983404292198762,0.0016595707815041819
10.247520593981086,9.99409185275769,4.846001290272617,0.9983415049977148,0.0016584950036622847
10.252520603968662,9.995128094250997,4.877527938530788,0.9983409474507292,0.0016590525506449754
10.257520613956238,9.9965791133204,4.906020263939296,0.9983409009206722,0.0016590990806991913
10.262520623943812,9.99802791422475,4.931415775178164,0.9983421958452874,0.0016578041560818162
10.26752063393139,9.999182322147975,4.95363426462302,0.9983435491732432,0.0016564508281248806
10.272520643918964,10.000391873527859,4.972663457148434,0.99834396666895,0.0016560333324171109
10.27752065390654,10.001972111967005,4.988507649661233,0.998343982341238,0.0016560176601291216
10.282520663894115,10.003643327300404,5.001153703495045,0.9983439421045246,0.0016560578968425918
10.28752067388169,10.005104306626322,5.010454210738808,0.9983436271811992,0.0016563728201681488
10.292520683869265,10.00659186369578,5.016449644893208,0.9983438749138567,0.0016561250875118416
10.29752069385684,10.008408722453062,5.019149078076637,0.9983452057280303,0.0016547942733391092
10.302520703844419,10.010358836251724,5.0185497119847176,0.9983454801100615,0.0016545198913092357
10.307520713831993,10.012142455190533,5.014657439145152,0.9983433364647673,0.0016566635366053544
10.312520723819569,10.013941394622071,5.007427881084539,0.9983419767429499,0.0016580232584246714
10.317520733807143,10.016098489931851,4.9968551601509885,0.9983439297203616,0.0016560702810139653
10.322520743794719,10.018457437816295,4.9828970590751105,0.9983454342179621,0.001654565783415968
10.327520753782293,10.020630416202268,4.965698852459113,0.9983427544595296,0.001657245541850349
10.33252076376987,10.022767602787416,4.945251764175387,0.9983395638293322,0.0016604361720494612
10.337520773757443,10.025358571643666,4.921537722152363,0.9983404949486149,0.0016595050527694612
10.342520783745021,10.028292751212245,4.894577286021391,0.9983424925454745,0.0016575074559111427
10.347520793732597,10.030989404825887,4.86448769982091,0.9983405166359298,0.0016594833654589914
10.352520803720171,10.033519615945135,4.831280565716796,0.9983366445782673,0.00166335542312196
10.357520813707747,10.036605486761088,4.7949854839176895,0.9983356841207736,0.001664315880617136
10.362520823695322,10.04029458945293,4.755811904126362,0.9983364738790087,0.001663526122383547
10.367520833682898,10.043787742808556,4.7139112082467305,0.9983348209652033,0.0016651790361887082
10.372520843670472,10.046884855005795,4.669184822516132,0.9983311506603658,0.0016688493410262671
10.37752085365805,10.050441508569902,4.621493470341222,0.9983288097164071,0.0016711902849852656
10.382520863645626,10.054922631063114,4.571166248839787,0.9983277142895646,0.0016722857118270519
10.3875208736332,10.059624810041704,4.5182740379033195,0.9983250999760949,0.001674900025294445
10.392520883620776,10.063839465466817,4.462825701287201,0.9983206488786907,0.0016793511226962194
10.39752089360835,10.067985400181895,4.405128718624184,0.9983165567376838,0.0016834432637023349
10.402520903595926,10.072992336371316,4.345337041234961,0.998313538941838,0.0016864610595467993
10.4075209135835,10.078985029492062,4.283534621281336,0.9983099185457307,0.0016900814556506628
10.412520923571078,10.085090781336358,4.219950873544333,0.998304266343236,0.0016957336581419464
10.417520933558654,10.09072703206634,4.1548961783057905,0.9982969233212705,0.001703076680109748
10.422520943546228,10.096496143332862,4.088546034041519,0.9982891458623544,0.00171085413902826
10.427520953533804,10.103285496446677,4.02109426833209,0.9982819022034793,0.0017180977979052042
10.432520963521378,10.111027950484289,3.9527525565397332,0.9982750306299839,0.0017249693714015157
10.437520973508954,10.11910241799448,3.883588765181995,0.9982667181012609,0.0017332819001256699
10.442520983496529,10.127245746765777,3.8137990409199136,0.9982545806338683,0.0017454193675219788
10.447520993484106,10.135638244190215,3.743479706284128,0.998238441436256,0.0017615585651377557
10.45252100347168,10.144597798558706,3.67303363962178,0.9982214736780729,0.0017785263233233723
10.457521013459257,10.154381174539735,3.6025575890763695,0.9982069979610837,0.0017930020403153163
10.462521023446833,10.165032418301749,3.532408777483612,0.9981938867669657,0.0018061132344352143
10.467521033434407,10.176528790120786,3.4628951880618364,0.9981765511198543,0.0018234488815479083
10.472521043421983,10.18871382714012,3.3942638199899506,0.9981506174072935,0.0018493825941105118
10.477521053409557,10.201281100029245,3.3268485495426705,0.9981181613496832,0.0018818386517213972
10.482521063397135,10.214164188565256,3.260784851472735,0.9980861038284801,0.0019138961729247637
10.487521073384709,10.227697175717434,3.196181594500984,0.9980589436830372,0.0019410563183688246
10.492521083372285,10.242366918798082,3.133577632528051,0.9980336041690714,0.0019663958323352824
10.49752109335986,10.258546304334196,3.07322228093232,0.9980021538299055,0.0019978461715018728
10.502521103347435,10.27595662235329,3.0153810714091467,0.9979598149349378,0.00204018506647055
10.50752111333501,10.293843975143723,2.9602029033725175,0.9979101051775371,0.0020898948238723897
10.512521123322585,10.311801430595006,2.9080184158771716,0.9978619029770809,0.002138097024329301
10.517521133310161,10.329940408033838,2.8589322457068507,0.9978213648892482,0.0021786351121633246
10.522521143297737,10.348873436304906,2.813206427320357,0.9977866328417909,0.0022133671596201152
10.527521153285313,10.3693422123392,2.771064098407947,0.9977504001335166,0.002249599867895719
10.532521163272888,10.391323830809338,2.732796196592137,0.9977077758894066,0.0022922241120066273
10.537521173260464,10.41407739814085,2.6984438186477373,0.9976619139445434,0.0023380860568715986
10.542521183248038,10.436797531177216,2.668084827630304,0.9976220795610712,0.0023779204403444336
10.547521193235614,10.458860552011188,2.641953469900788,0.997595947445769,0.0024040525556487625
10.552521203223188,10.480536058445093,2.620266213080841,0.9975833083058835,0.002416691695535574
10.557521213210766,10.502651077428043,2.603082827272644,0.9975770840721574,0.0024229159292639513
10.562521223198342,10.525675941588993,2.5905251599320227,0.9975707873766737,0.0024292126247493166
10.567521233185916,10.549458929965253,2.5827753719732347,0.9975654803316942,0.002434519669729735
10.572521243173492,10.57316149859181,2.5800472129126297,0.9975695165757051,0.0024304834257196893
10.577521253161066,10.595557254654652,2.582339517035335,0.9975908870026108,0.0024091129988148842
10.582521263148642,10.616318861608852,2.589815541802724,0.9976290373654934,0.0023709626359340137
10.587521273136216,10.635937304829413,2.602385562425755,0.9976739971938536,0.002326002807574404
10.592521283123794,10.655269527216797,2.6199200477881606,0.9977142121588546,0.0022857878425724966
10.59752129311137,10.675009577036457,2.6423607077903544,0.9977462166897973,0.0022537833116298657
10.602521303098944,10.69475375734671,2.669512510204829,0.997777066784716,0.0022229332167107616
10.60752131308652,10.713280753498559,2.7011331416482367,0.9978169236746737,0.002183076326753067
10.612521323074095,10.729855480089332,2.7369353937084395,0.9978686180509514,0.0021313819504760693
10.61752133306167,10.744528723707278,2.7766435070160442,0.9979242270270642,0.0020757729743636965
10.622521343049245,10.758209530623294,2.8200060413186314,0.99797202164408,0.002027978357348586
10.627521353036823,10.771992621023731,2.866748935195462,0.9980068650451146,0.00199313495631579
10.632521363024399,10.785827505062814,2.9165274101342673,0.9980337615532986,0.0019662384481338984
10.637521373011973,10.798803676227722,2.968993593463962,0.9980615237228857,0.0019384762785478943
10.642521382999549,10.810254686794032,3.023754624066072,0.9980937781280859,0.0019062218733505879
10.647521392987123,10.820206993476443,3.0803856291136418,0.9981266399679661,0.0018733600334730608
10.652521402974699,10.829387623490803,3.13847202961071,0.9981543401347959,0.0018456598666460342
10.657521412962273,10.838534326609311,3.1978512514926094,0.9981754665289388,0.0018245334725073043
10.662521422949851,10.847498584074435,3.258129238508728,0.9981930864150352,0.0018069135864141345
10.667521432937427,10.855699783422278,3.318995249526053,0.9982101177344633,0.001789882266988967
10.672521442925001,10.862942225115619,3.380254307741046,0.9982263760011136,0.0017736240003398713
10.677521452912577,10.869482664778875,3.441649671124561,0.9982402072419735,0.001759792759476661
10.682521462900151,10.87566056003168,3.502933938965272,0.9982514287491078,0.0017485712523391298
10.687521472887727,10.88164642901658,3.5638437985021665,0.9982615969970395,0.0017384030044045305
10.692521482875302,10.887315166591916,3.6241159496496085,0.998271924381167,0.0017280756202735343
10.697521492862878,10.89246712462531,3.683554178618977,0.9982818546846762,0.0017181453167632768
10.702521502850454,10.897045569690876,3.741973797405247,0.99828978248007,0.0017102175213684293
10.70752151283803,10.901201249742023,3.799217926268191,0.9982949370327977,0.0017050629686396898
10.712521522825604,10.905232446474049,3.8551522097668185,0.9982986011931934,0.0017013988082443781
10.71752153281318,10.909334906325421,3.9096028138414534,0.9983032288566992,0.0016967711447393094
10.722521542800756,10.913177206004468,3.9623566596602444,0.9983097302580313,0.001690269743408681
10.72752155278833,10.91624554748163,4.013161723774411,0.9983159104101287,0.0016840895913134797
10.732521562775906,10.918783200351381,4.061956052095584,0.9983188817233695,0.0016811182780758164
10.737521572763482,10.92164353984682,4.108641945975471,0.9983191281119733,0.0016808718894749423
10.742521582751058,10.924912878205015,4.153210506902607,0.9983203886124703,0.0016796113889817593
10.747521592738632,10.927687796568728,4.195476074588035,0.9983246787548781,0.0016753212465706912
10.752521602726208,10.92952015655747,4.235321546446261,0.9983293752344072,0.001670624767037658
10.757521612713782,10.931169577211554,4.272804605852703,0.9983309592785651,0.0016690407228767067
10.762521622701358,10.933434992142628,4.307830968333934,0.9983300600959539,0.0016699399054864923
10.767521632688933,10.935952462620868,4.3402753497718525,0.9983303235834954,0.001669676417943665
10.77252164267651,10.93777271983988,4.3700954757360275,0.9983330701461042,0.0016669298553342912
10.777521652664086,10.938856376782438,4.397242250600887,0.9983358392023907,0.0016641607990479374
10.78252166265166,10.940135384237328,4.4216310881995415,0.9983364066456588,0.001663593355779805
10.787521672639237,10.942006005769045,4.443291107128656,0.9983357232410681,0.001664276760371026
10.79252168262681,10.94373868964929,4.462167224637668,0.9983358954959756,0.0016641045054645418
10.797521692614387,10.944793566926691,4.478135917182702,0.9983371408500854,0.0016628591513563212
10.802521702601961,10.945651399381358,4.491150466469052,0.9983381283763079,0.00166187162513521
10.807521712589539,10.946832141150207,4.501226486496599,0.9983382226006465,0.0016617774007989783
10.812521722577115,10.948092498546062,4.508393438371872,0.998338006769803,0.0016619932316443153
10.817521732564689,10.949091591226622,4.512672871881682,0.9983380181167248,0.00166198188472378
10.822521742552265,10.949953166239359,4.514034911140314,0.9983380567354665,0.001661943265985156
10.82752175253984,10.950826185758167,4.5125345412047695,0.998337785642266,0.00166221435918741
10.832521762527415,10.951597859840103,4.50818153236579,0.9983373574147396,0.001662642586716013
10.83752177251499,10.952259802093199,4.500934697299511,0.9983371450035295,0.0016628549979291387
10.842521782502567,10.953011499963628,4.490907535760066,0.9983370423939277,0.0016629576075330272
10.847521792490143,10.953866716391211,4.478061121526864,0.9983364116460356,0.001663588355428221
10.852521802477717,10.954538963378996,4.462471233539204,0.9983349724631271,0.00166502753833732
10.857521812465293,10.954897766821674,4.444216833846323,0.9983334589860849,0.0016665410153818795
10.862521822452868,10.955254893943472,4.423318171822865,0.9983327946020316,0.0016672053994365205
10.867521832440444,10.955917684657702,4.399864575014611,0.9983326469133282,0.001667353088140043
10.872521842428018,10.956671790178566,4.373746129679916,0.9983315614562612,0.0016684385452077665
10.877521852415594,10.957105963877904,4.345030922758497,0.9983288473827787,0.0016711526186901874
10.882521862403172,10.95725008170145,4.313841137130002,0.9983256825327216,0.0016743174687465254
10.887521872390746,10.957476388275559,4.280305721736855,0.9983237387399636,0.0016762612615022023
10.892521882378322,10.957954305138959,4.244491746120457,0.9983229869693013,0.0016770130321624307
10.897521892365896,10.958517691964762,4.206441738893283,0.9983215071148467,0.0016784928866161047
10.902521902353472,10.958902217636911,4.166303872159204,0.9983176630023703,0.0016823369990900947
10.907521912341046,10.959012123300045,4.124146736685541,0.9983121358649185,0.001687864136539642
10.912521922328622,10.959050563571525,4.079944247211585,0.9983073324605525,0.0016926675409015962
10.917521932316198,10.959289126676401,4.0339088613331215,0.9983045718391663,0.001695428162290751
10.922521942303774,10.95971354538936,3.986056420222832,0.9983022107251185,0.0016977892763412289
10.92752195229135,10.960087679927826,3.9365179668683523,0.998297219581205,0.0017027804202570367
10.932521962278924,10.960248022215858,3.885555198055313,0.99828874309564,0.0017112569058234967
10.9375219722665,10.960222311745904,3.8333978280673504,0.998279349200672,0.0017206508007931499
10.942521982254075,10.960212572556946,3.780145036705929,0.99827205994281,0.0017279400586585065
10.94752199224165,10.960410801905244,3.725980394267532,0.9982665314442459,0.0017334685572263104
10.952522002229227,10.960748494417691,3.6709117159776317,0.9982591699165319,0.00174083008494336
10.957522012216803,10.960998843080045,3.6151817238775745,0.998247262064397,0.0017527379370804149
10.962522022204377,10.961055979060244,3.558797675481285,0.9982321388794309,0.0017678611220489629
10.967522032191953,10.960980995108011,3.5018959078322376,0.9982174932515495,0.001782506749931634
10.972522042179527,10.96093337097319,3.4447881126220175,0.9982048931952915,0.0017951068061912282
10.977522052167103,10.961046794012127,3.3875999264935985,0.9981918664562772,0.0018081335452063356
10.982522062154679,10.961272681796205,3.3305833828232,0.9981747309382106,0.0018252690632739636
10.987522072142255,10.961463872620438,3.2738944389996956,0.9981527389552863,0.0018472610461990118
10.992522082129831,10.961543472992096,3.217588176758927,0.9981287706398103,0.0018712293616768069
10.997522092117405,10.961518258281998,3.161885428057589,0.998105960652688,0.0018940393488004418
11.002522102104981,10.961466878376168,3.1071351481052782,0.9980841760999669,0.0019158239015232164
11.007522112092555,10.961481130550252,3.0534503824567816,0.9980601838529608,0.0019398161485306628
11.012522122080131,10.961575362203018,3.0009445595798727,0.9980311737645507,0.0019688262369421164
11.017522132067706,10.961722336767796,2.949974424199942,0.9979978186525839,0.002002181348910654
11.022522142055283,10.961886637119138,2.900680261651713,0.9979637709011178,0.0020362291003771776
11.02752215204286,10.962033968328997,2.853093065526939,0.9979322629108758,0.002067737090619769
11.032522162030434,10.962154620160014,2.8074933574493026,0.997903261228458,0.002096738773039358
11.03752217201801,10.962246902667705,2.76394230815718,0.997873847642496,0.0021261523590023787
11.042522182005584,10.962326578172064,2.7224842091439534,0.9978412866386225,0.0021587133628774495
11.04752219199316,10.962440651691033,2.6830380147611863,0.9978058386558913,0.0021941613456103
11.052522201980734,10.962638691224086,2.646027426149075,0.9977708818363269,0.0022291181651760434
11.05752221196831,10.962969825888699,2.61156755687767,0.9977404932733467,0.0022595067281587096
11.062522221955888,10.963422021397964,2.5800612207507765,0.9977167598474496,0.0022832401540577325
11.067522231943462,10.963922478233842,2.5518713103882122,0.9976989859363223,0.002301014065186448
11.072522241931038,10.964399525558493,2.527142142842121,0.9976850773575395,0.002314922643969085
11.077522251918612,10.964806875015713,2.5059849684087014,0.9976736003658182,0.0023263996356918944
11.082522261906188,10.965191918223189,2.488616429077594,0.9976648262886397,0.0023351737128722745
11.087522271893762,10.965679454228429,2.4750471933119265,0.9976603053432584,0.0023396946582552734
11.092522281881338,10.966352319557323,2.4653701305886617,0.9976617687130164,0.0023382312884961194
11.097522291868916,10.967230284941742,2.4595791822401156,0.9976703392932886,0.0023296607082237916
11.10252230185649,10.968229932888393,2.457777281530554,0.9976863156579739,0.0023136843435386163
11.107522311844066,10.969208280076332,2.460088000010773,0.9977091691717831,0.0022908308297291667
11.11252232183164,10.97011342670965,2.466533993268937,0.9977374945205972,0.0022625054809159535
11.117522331819217,10.970984255263323,2.477049999636599,0.9977691483569596,0.0022308516445530154
11.122522341806791,10.971916725476682,2.491539679470921,0.9978018976699299,0.0021981023315836177
11.127522351794367,10.973003064815892,2.509814723328258,0.9978343470544688,0.0021656529470465875
11.132522361781945,10.974220657577291,2.5316682540187716,0.9978664094682259,0.0021335905332904243
11.137522371769519,10.97546840686442,2.556963861976849,0.9978988629268686,0.0021011370746492285
11.142522381757095,10.97668150342758,2.5855144119118627,0.9979323745125026,0.0020676254890179733
11.147522391744669,10.977860920200321,2.617068199606658,0.9979668195968308,0.0020331804046913797
11.152522401732245,10.979073382018976,2.651340883885644,0.9980012878157303,0.001998712185794807
11.15752241171982,10.980382815072202,2.688041549671255,0.9980344524730789,0.0019655475284499446
11.162522421707395,10.981762117745443,2.7268982272343676,0.9980648975880839,0.0019351024134477374
11.167522431694971,10.983126615176452,2.767694796092337,0.9980915024916807,0.0019084975098544912
11.172522441682547,10.984443188819991,2.810207700027449,0.9981140979370886,0.0018859020644470376
11.177522451670121,10.985752344297657,2.8541904286902975,0.9981339300658456,0.0018660699356869443
11.182522461657697,10.987120770217665,2.899389965897925,0.9981530511098136,0.001846948891716545
11.187522471645273,10.988578329671839,2.945543659694238,0.9981726760787015,0.0018273239228259186
11.192522481632848,10.99007360307553,2.9923891156637437,0.9981920027039226,0.0018079972976014185
11.197522491620424,10.991535384859928,3.0396627822073277,0.9982089527783219,0.0017910472232010766
11.202522501608,10.99297145093933,3.0871396743435566,0.9982222878959099,0.0017777121056117777
11.207522511595576,10.994444969280211,3.134627208753183,0.998232853084135,0.0017671469173859207
11.21252252158315,10.99598691979668,3.1818873690532,0.9982426063895159,0.0017573936120056726
11.217522531570726,10.997579971835684,3.2287104557690514,0.998252633638398,0.0017473663631241856
11.2225225415583,10.999192822473473,3.274994356231437,0.9982623715493056,0.0017376284522177305
11.227522551545876,11.000812376860784,3.3205778654040823,0.998270638087923,0.00172936191360225
11.23252256153345,11.002441529816462,3.365273692674756,0.998277056519163,0.0017229434823640372
11.237522571521026,11.004081475899918,3.408875407348043,0.9982824050679885,0.0017175949335413382
11.242522581508604,11.00576847173233,3.451305711654358,0.9982878118727081,0.0017121881288253787
11.247522591496178,11.007595129887195,3.492433624415554,0.9982936656335544,0.0017063343679759974
11.252522601483754,11.009560090378425,3.532088607524425,0.9982991516571567,0.0017008483443703118
11.257522611471328,11.011483016086743,3.5701107452921303,0.9983029744637559,0.0016970255377679612
11.262522621458904,11.01322597321539,3.6064327617444025,0.9983049023311676,0.0016950976703541845
11.267522631446479,11.014931720241446,3.641031901272898,0.9983064741927896,0.0016935258087315674
11.272522641434055,11.016941371033834,3.6738220455689814,0.9983095215307546,0.0016904784707662418
11.277522651421632,11.019400438613607,3.704695736770599,0.9983138612372024,0.001686138764318284
11.282522661409207,11.021896803094002,3.7335355728960735,0.9983172668759684,0.0016827331255526603
11.287522671396783,11.023879946766115,3.7602847366095533,0.998318220351523,0.0016817796499984169
11.292522681384357,11.025573685660426,3.7849144947514715,0.9983178947383828,0.0016821052631390216
11.297522691371933,11.027803420231946,3.80732412047418,0.998318551858282,0.0016814481432406592
11.302522701359507,11.030787381990326,3.8275182937877172,0.9983206221640324,0.0016793778374921797
11.307522711347083,11.033839405273788,3.8454543663230334,0.9983225825700478,0.0016774174314784166
11.31252272133466,11.036303935118033,3.861066816054543,0.9983233998450106,0.0016766001565168926
11.317522731322235,11.038360194663607,3.8742792147518426,0.9983236264482062,0.0016763735533229793
11.322522741309811,11.040860270719856,3.885041769101162,0.9983239131417909,0.0016760868597404594
11.327522751297385,11.044270383617695,3.893424603476194,0.9983239201290072,0.0016760798725253584
11.332522761284961,11.047918103752217,3.899436446427231,0.9983233771087654,0.001676622892768659
11.337522771272535,11.05093143389029,3.903091760433232,0.998323015112592,0.0016769848889453792
11.342522781260111,11.053582089979157,3.9043533919442837,0.9983234570072583,0.0016765429942803207
11.34752279124769,11.056805560371084,3.903206446033098,0.9983239885536976,0.0016760114478439041
11.352522801235263,11.060772034861024,3.899735135919737,0.9983234487650673,0.0016765512364752785
11.35752281122284,11.06480608694753,3.893921194064806,0.9983218235524837,0.0016781764490601903
11.362522821210414,11.068450781672205,3.885811809932165,0.9983200473420812,0.001679952659464387
11.36752283119799,11.072031748666241,3.875436305033436,0.9983186618618389,0.0016813381397062816
11.372522841185564,11.07615969781763,3.8628172073381695,0.998317583490727,0.0016824165108185634
11.37752285117314,11.080919757438219,3.8479662773465653,0.9983167718037568,0.001683228197789905
11.382522861160716,11.085721728182094,3.8309547201222984,0.9983160055067342,0.0016839944948107083
11.387522871148292,11.09012105416028,3.8119033135520914,0.9983142233627161,0.0016857766388268546
11.392522881135868,11.094543502660056,3.7907968457163275,0.9983104510250324,0.001689548976508242
11.397522891123442,11.099735719405663,3.767709093966807,0.9983056590568432,0.0016943409446966934
11.402522901111018,11.105671964846367,3.742760916125075,0.9983023801481636,0.0016976198533742387
11.407522911098592,11.111664849946871,3.7160545220166274,0.9983015895935138,0.0016984104080217575
11.412522921086168,11.117311382482937,3.6875946938936353,0.9983008231301775,0.0016991768713543849
11.417522931073742,11.122866423845478,3.6573296398503277,0.9982966356499248,0.0017033643516094694
11.42252294106132,11.128963192440906,3.6253773920070604,0.9982887619586134,0.0017112380429227523
11.427522951048894,11.136031526748047,3.591935912064072,0.9982807022630101,0.001719297738527885
11.43252296103647,11.143718641203673,3.5571072625906788,0.9982757832158642,0.0017242167856743355
11.437522971024045,11.1513162671003,3.521005818592783,0.998273362323023,0.001726637678516501
11.44252298101162,11.158653789776917,3.4837869274407542,0.9982695706301307,0.0017304293714120354
11.447522990999197,11.166122593320292,3.4456394621792326,0.9982615140882417,0.0017384859133048837
11.452523000986771,11.174239843701764,3.406437649998431,0.9982501075242403,0.0017498924773083062
11.457523010974349,11.183313167174974,3.366302463905909,0.9982387341192371,0.00176126588231379
11.462523020961923,11.193069237248253,3.325451018333958,0.9982296366399376,0.0017703633616147057
11.467523030949499,11.202972222321115,3.2839316955619244,0.9982219199415584,0.0017780800599954333
11.472523040937073,11.21284976687063,3.242079355581896,0.9982128090694116,0.0017871909321435192
11.477523050924649,11.222892210210546,3.1999397647018486,0.9982004372833562,0.0017995627181994955
11.482523060912223,11.233442925426237,3.157598511517002,0.9981853511782005,0.0018146488233554664
11.4875230708998,11.24478384775128,3.1151564170005446,0.9981695967305169,0.001830403271039663
11.492523080887377,11.256835474486634,3.072795208998828,0.9981546035274182,0.0018453964741391524
11.497523090874951,11.26934926417002,3.0306635616755813,0.99813993984305,0.0018600601585082046
11.502523100862527,11.282202789966052,2.98887484397276,0.9981239552946485,0.0018760447069107065
11.507523110850101,11.295400795700681,2.94747226831255,0.9981055582667873,0.0018944417347726771
11.512523120837677,11.309016816857152,2.906578525666842,0.9980854091618394,0.0019145908397220509
11.517523130825252,11.323061275585877,2.8662712904181804,0.998065387691424,0.0019346123101379581
11.522523140812828,11.337466010405237,2.826649673191889,0.9980467923928711,0.0019532076086916654
11.527523150800405,11.352204951885456,2.7875581795614437,0.998028947873485,0.0019710521280782317
11.53252316078798,11.367399546936554,2.749201334077987,0.9980096247496842,0.0019903752518808464
11.537523170775556,11.383275294624589,2.7118366730264314,0.9979871004766234,0.002012899524942943
11.54252318076313,11.399859223295675,2.675629680609166,0.9979621373756683,0.002037862625899581
11.547523190750706,11.41686780075347,2.6406780624641253,0.9979380165478277,0.0020619834537419484
11.55252320073828,11.433891731265014,2.6072294741440074,0.9979183009926603,0.0020816990089109234
11.557523210725856,11.450526395599912,2.5753876430941642,0.9979039926125917,0.00209600738898132
11.562523220713434,11.466873602393534,2.545317983847418,0.9978924658472014,0.0021075341543737173
11.567523230701008,11.483481863625364,2.517125423722462,0.9978792890398345,0.0021207109617413285
11.572523240688584,11.500824490117177,2.4909221287227274,0.9978617428572867,0.002138257144289733
11.577523250676158,11.519092472805156,2.466820793645351,0.9978413564104911,0.0021586435910863153
11.582523260663734,11.537832343612024,2.444960657649098,0.9978233547851542,0.0021766452164249713
11.587523270651308,11.556090268564018,2.4253887511378323,0.9978132058699662,0.0021867941316139877
11.592523280638884,11.573334147408614,2.4082274519196374,0.9978127352394595,0.002187264762120042
11.597523290626459,11.589519943594397,2.393509155252396,0.9978187348271372,0.0021812651744423403
11.602523300614036,11.605244286947297,2.3813696880493436,0.9978252051989094,0.00217479480266957
11.607523310601612,11.621424853635672,2.3718376389356552,0.9978276733231607,0.0021723266784187175
11.612523320589187,11.638322530739005,2.3649717990480035,0.9978264485266434,0.0021735514749369285
11.617523330576763,11.655554593056257,2.3608180374906187,0.9978264139005778,0.0021735861010021623
11.622523340564337,11.672373858149294,2.3593327166858353,0.9978334823103863,0.002166517691194328
11.627523350551913,11.68793394155492,2.3605055665305885,0.9978503006982842,0.002149699303297932
11.632523360539487,11.702155852087879,2.364308595103331,0.9978743168916274,0.0021256831099564586
11.637523370527065,11.715494897696667,2.3707120771793853,0.9978995443824559,0.002100455619129566
11.642523380514639,11.728483859240727,2.379611850159291,0.9979206475113345,0.0020793524902537348
11.647523390502215,11.741543072955503,2.3909833687364452,0.9979363596163089,0.0020636403852819893
11.652523400489791,11.754567314368032,2.4047404903821428,0.9979498756199243,0.00205012438166912
11.657523410477365,11.76718730477944,2.4207903106530817,0.9979661516408056,0.002033848360792536
11.662523420464941,11.779150159460562,2.438993901195607,0.9979882189455518,0.0020117810560486204
11.667523430452515,11.790297225656447,2.459176725188305,0.9980151118591495,0.001984888142454683
11.672523440440093,11.800647520975449,2.4811699979532045,0.9980426448100499,0.001957355191555792
11.677523450427667,11.810260077724989,2.504802908049388,0.9980662445548814,0.0019337554467206857
11.682523460415243,11.819225570533213,2.5299257879028145,0.9980838167247081,0.001916183276891538
11.687523470402818,11.827767053713673,2.5563345329377234,0.9980968449010065,0.001903155100590133
11.692523480390394,11.836078521830524,2.583938264051536,0.9981091702779281,0.0018908297236659682
11.697523490377968,11.844252483718313,2.6125290187146266,0.9981243014442598,0.0018756985573334828
11.702523500365544,11.852093714710543,2.641909791996351,0.9981429700322674,0.0018570299693243474
11.707523510353122,11.859221540027043,2.6719186256593037,0.9981625971394721,0.0018374028621190907
11.712523520340696,11.865539295778149,2.702439101368835,0.998179213874883,0.0018207861267090439
11.717523530328272,11.871319022403668,2.7333094543653873,0.998190579009568,0.0018094209920239085
11.722523540315846,11.876941939612077,2.764360111681596,0.9981980001629112,0.0018019998386828067
11.727523550303422,11.882623986727749,2.7954301222790146,0.9982051089148106,0.0017948910867847134
11.732523560290996,11.888099238467383,2.8263701219202066,0.9982145132260439,0.0017854867755537828
11.737523570278572,11.892910345088644,2.8570475380504696,0.9982255171710043,0.001774482830596655
11.74252358026615,11.897039077039455,2.887359476073126,0.9982352671969263,0.0017647328046782658
11.747523590253724,11.900913275415581,2.9171845971978456,0.9982420842715283,0.0017579157300733142
11.7525236002413,11.904891052072463,2.9463840963626033,0.9982472181209667,0.0017527818806306681
11.757523610228874,11.908972501689291,2.9748786296331904,0.9982530288648169,0.0017469711367778349
11.76252362021645,11.912763703269626,3.002574366575021,0.9982599024518088,0.0017400975497840537
11.767523630204025,11.91588510359075,3.029369230915898,0.9982657935914276,0.001734206410165011
11.7725236401916,11.918500113511607,3.055189051590655,0.9982689640331932,0.0017310359683985646
11.777523650179175,11.921100385834913,3.079908340653945,0.9982703701649054,0.0017296298366860866
11.782523660166753,11.923886219113669,3.1034738368540906,0.9982726239236454,0.0017273760779461156
11.787523670154329,11.926698852814308,3.1258366419139874,0.998276914398621,0.0017230856029712737
11.792523680141903,11.929238452545306,3.146873506883606,0.9982818002832942,0.0017181997182988476
11.797523690129479,11.931334649347466,3.166599951794465,0.9982851405620353,0.0017148594395585076
11.802523700117053,11.93314467009751,3.184986511372392,0.9982864341021421,0.0017135658994535537
11.807523710104629,11.93493667687876,3.201991050044195,0.998286807937189,0.0017131920644085277
11.812523720092203,11.936774822865766,3.2174941161373916,0.9982873316261238,0.0017126683754754778
11.817523730079781,11.938575910777145,3.2314259642220264,0.9982881648232439,0.0017118351783567559
11.822523740067357,11.940230912189682,3.243788405347469,0.9982891574702354,0.0017108425313667709
11.827523750054931,11.94168057785619,3.2545840613843833,0.9982903426317554,0.0017096573698486756
11.832523760042507,11.942972878114894,3.263764735993595,0.9982914930338838,0.0017085069677219957
11.837523770030081,11.944199030238376,3.271338843314697,0.9982918606846306,0.0017081393169779192
11.842523780017657,11.945393717159543,3.2773588682118917,0.9982910058130382,0.001708994188571974
11.847523790005232,11.946538286942177,3.2818359677907,0.9982896170951007,0.0017103829065128887
11.85252379999281,11.947586212984556,3.284758036127755,0.998288840016639,0.0017111599849759032
11.857523809980385,11.948512492432922,3.286119212369781,0.9982887516126149,0.0017112483890017087
11.86252381996796,11.94935686090307,3.2859618786879863,0.9982880937986645,0.0017119062029536253
11.867523829955536,11.950189401090395,3.2843145336872457,0.9982858550923644,0.001714144909253454
11.87252383994311,11.951017368650504,3.281186604201379,0.9982827394488006,0.0017172605528181556
11.877523849930686,11.951781051088982,3.2765843311509957,0.9982805092485783,0.0017194907530410912
11.88252385991826,11.952424347420893,3.2704968984677425,0.9982798394266982,0.0017201605749199945
11.887523869905838,11.952946409404692,3.262892762359185,0.9982792543191601,0.0017207456824556515
11.892523879893412,11.953422890386978,3.2539156974918417,0.9982765143708243,0.0017234856307896398
11.897523889880988,11.953954282241657,3.243629914522025,0.9982710106979052,0.0017289893037078004
11.902523899868562,11.954539462905137,3.2320403234013635,0.9982645841597217,0.0017354158418889853
11.907523909856138,11.955084916259894,3.2192153506731036,0.99825986059872,0.001740139402888249
11.912523919843714,11.955505763787997,3.2051993303687105,0.9982577341278487,0.001742265873756012
11.917523929831288,11.95577919966771,3.190036970289416,0.99825642458119,0.001743575420416777
11.922523939818866,11.955989419812708,3.1738185678390014,0.9982529869731558,0.0017470130284540015
11.92752394980644,11.956269369693699,3.1566528260786413,0.9982458894545659,0.0017541105470453506
11.932523959794016,11.9566465061721,3.1386540476602063,0.9982363651878344,0.0017636348137771935
11.93752396978159,11.957046026342518,3.1198674109126427,0.9982273703644343,0.0017726296371791666
11.942523979769167,11.957366390570053,3.1004059147345826,0.9982210670302091,0.0017789329714074631
11.947523989756741,11.95753845007488,3.080361813985921,0.9982170022086954,0.00178299779292434
11.952523999744317,11.957612893786086,3.059767727214714,0.9982125290157274,0.0017874709858943288
11.957524009731891,11.957710858107655,3.038631883127287,0.99820506689297,0.0017949331086533251
11.962524019719469,11.957892239303291,3.01711492720744,0.9981942394993325,0.0018057605022927567
11.967524029707045,11.958146137842045,2.995126535965113,0.9981821006143481,0.0018178993872781362
11.972524039694619,11.958400400137082,2.972672745301828,0.9981713441154402,0.0018286558861869023
11.977524049682195,11.958571965138079,2.949907561625931,0.9981630923191095,0.0018369076825184754
11.98252405966977,11.958656867532087,2.9270234630717478,0.9981561220085351,0.0018438779930929567
11.987524069657345,11.95870424551627,2.9041014886531453,0.9981480646988323,0.0018519353027966795
11.99252407964492,11.958763694570068,2.881254194389028,0.9981374427190469,0.0018625572825832117
11.997524089632497,11.958870103607108,2.8585774100201498,0.9981248223314193,0.0018751776702120055
12.002524099620073,11.95901458302887,2.836040516980781,0.9981122411254912,0.0018877588761410551
12.007524109607647,11.959173859630067,2.8137766113640743,0.9981015244163364,0.0018984755852969276
12.012524119595223,11.95933542623397,2.7917554094521235,0.9980929271992041,0.001907072802430409
12.017524129582798,11.959489066592953,2.769923574017596,0.9980851410534471,0.0019148589481878889
12.022524139570374,11.959626477939418,2.7484140312277545,0.9980765211722443,0.0019234788293902654
12.027524149557948,11.959734643392236,2.727183373610064,0.9980664460395577,0.0019335539620775042
12.032524159545526,11.959817097453445,2.7063211024595217,0.9980557433872806,0.001944256614355577
12.037524169533102,11.959909162942616,2.685894064105093,0.9980459571741531,0.0019540428274847778
12.042524179520676,11.9600571352021,2.665944885817658,0.9980381438696649,0.001961856131973271
12.047524189508252,11.960307874544858,2.646564961670194,0.9980321813960521,0.001967818605588148
12.052524199495826,11.96064982074676,2.627783352929378,0.9980270803869803,0.0019729196146611077
12.057524209483402,11.961015350028024,2.6097810726108848,0.9980219391019821,0.001978060899661761
12.062524219470976,11.961341226813012,2.5925540839397145,0.9980166908016791,0.0019833091999660025
12.067524229458554,11.96159114816306,2.5760117034241223,0.9980120461020077,0.0019879538996387656
12.07252423944613,11.961809714389847,2.5601063834149924,0.9980087635171374,0.0019912364845092482
12.077524249433704,11.96210312344266,2.5451394974174746,0.9980069382271214,0.0019930617745266216
12.08252425942128,11.962537029185551,2.5311255642215955,0.998005933024423,0.001994066977226867
12.087524269408854,11.963128384021477,2.5180281614790947,0.9980049834554259,0.00199501654622571
12.09252427939643,11.963821209597047,2.505871058478136,0.998003923680015,0.0019960763216349316
12.097524289384005,11.96452494908627,2.4946930588886294,0.9980034089573067,0.0019965910443425976
12.102524299371582,11.965208510610159,2.484467333945976,0.9980044780811146,0.001995521920534046
12.107524309359157,11.965891227850307,2.4752543551740094,0.9980078321410036,0.0019921678606449828
12.112524319346733,11.966624345565046,2.467045319281149,0.9980133382980928,0.001986661703555922
12.117524329334309,11.967467279391606,2.459973009258611,0.9980200008787921,0.0019799991228572015
12.122524339321883,11.968434103834674,2.4539651826320785,0.9980263459627658,0.0019736540388836598
12.127524349309459,11.969516859452694,2.4489713755030587,0.9980310791074295,0.0019689208942216085
12.132524359297033,11.970694465194557,2.44505045987628,0.9980338504545503,0.0019661495471018885
12.137524369284609,11.971935432201155,2.4422298479229148,0.9980357695164203,0.001964230485233321
12.142524379272185,11.973224556647306,2.4405091012585878,0.9980391245770087,0.0019608754246473936
12.147524389259761,11.974570184302944,2.4399023049632462,0.9980460724449606,0.0019539275566976214
12.152524399247335,11.976014351352191,2.4403844248181588,0.9980569652042707,0.0019430347973904095
12.157524409234911,11.977622954902083,2.4419127866416717,0.9980696914672014,0.0019303085344640487
12.162524419222486,11.979402729567848,2.444458603410979,0.9980809239880835,0.0019190760135841438
12.167524429210061,11.981282829615516,2.447978222496389,0.998088538133137,0.0019114618685333296
12.172524439197637,11.983176908920592,2.4524371539966423,0.9980931779809094,0.0019068220207620595
12.177524449185213,11.985037117723907,2.457798451924294,0.9980975152163406,0.0019024847853278165
12.18252445917279,11.986931576726347,2.4640033585059333,0.998103869322406,0.0018961306792599014
12.187524469160364,11.988992799846834,2.47096580366589,0.9981124193311782,0.001887580670484839
12.19252447914794,11.99126326081282,2.478625120623208,0.998121551354686,0.001878448646974546
12.197524489135514,11.993706554636375,2.486964550866443,0.9981296841516702,0.001870315849989812
12.20252449912309,11.996275989042331,2.49591697807252,0.9981365946434744,0.001863405358185144
12.207524509110664,11.998973454403133,2.505422861774047,0.9981431414174622,0.001856858584195935
12.212524519098242,12.001816492835378,2.515437111587408,0.9981501147185439,0.0018498852831155333
12.217524529085818,12.004724822501405,2.5259024694258874,0.9981575695765936,0.0018424304250660344
12.222524539073392,12.007560414401876,2.536749456109812,0.9981650148989526,0.0018349851027081717
12.227524549060968,12.010246836294074,2.547897229499432,0.9981718107766686,0.0018281892249940807
12.232524559048542,12.012954554844647,2.559265927187674,0.9981773238555626,0.0018226761461025893
12.237524569036118,12.01604067337471,2.570805329752717,0.9981811487726212,0.0018188512290465324
12.242524579023693,12.019625982334663,2.5824735505226295,0.9981836442227331,0.0018163557789377966
12.24752458901127,12.023536078230205,2.5942142822596,0.9981861935148102,0.001813806486858123
12.252524598998846,12.02747610721171,2.6059614172021974,0.9981904107585413,0.0018095892431235733
12.25752460898642,12.031228188214982,2.6176533580417267,0.9981966392562495,0.0018033607454120794
12.262524618973996,12.0348874200487,2.62924572549766,0.9982032522375587,0.0017967477641018408
12.26752462896157,12.038649157150273,2.6406460446136375,0.998207810213842,0.0017921897878179988
12.272524638949147,12.042564313454388,2.651800055427833,0.9982092564268867,0.001790743574772633
12.277524648936721,12.046638425017,2.662696717583914,0.998209042153825,0.0017909578478345907
12.282524658924299,12.050947726314186,2.6733116236037704,0.9982098968058559,0.001790103195804095
12.287524668911875,12.055670273610223,2.6836276354345276,0.998213225103548,0.0017867748981118645
12.292524678899449,12.06080986858928,2.693599190869603,0.9982176045225344,0.0017823954791262593
12.297524688887025,12.066092969314125,2.703160155129122,0.998220006485118,0.0017799935165438323
12.302524698874599,12.071238788475785,2.712283250530385,0.9982188061862236,0.001781193815440283
12.307524708862175,12.076156149502703,2.720993804808628,0.9982157230991704,0.0017842769024947456
12.31252471884975,12.081108203171679,2.7292457359822238,0.9982145509279351,0.001785449073731241
12.317524728837325,12.086488616735732,2.737055610124525,0.9982175461804086,0.001782453821258264
12.322524738824903,12.092357949013545,2.744402046437401,0.9982228786626259,0.0017771213390431564
12.327524748812477,12.098545003887686,2.7512625405517555,0.9982258857618374,0.0017741142398326856
12.332524758800053,12.104903292770508,2.7576723045559697,0.9982232842739953,0.0017767157276767477
12.337524768787627,12.11141746004525,2.7636446436237714,0.9982164071512918,0.0017835928503832255
12.342524778775203,12.118152630899834,2.769184278701865,0.9982102251738211,0.0017897748278551512
12.347524788762778,12.125064663011104,2.7742478699831423,0.9982089261101359,0.0017910738915438138
12.352524798750354,12.13202845816956,2.778838106218269,0.9982121874293509,0.001787812572329926
12.35752480873793,12.139015461549645,2.7829166039959694,0.9982156045682318,0.0017843954334505058
12.362524818725506,12.146230220659586,2.7865082266877024,0.998214735601464,0.0017852644002198709
12.36752482871308,12.153999239105692,2.7896340038712713,0.9982089018134676,0.0017910981882168673
12.372524838700656,12.162350432101503,2.79224822487579,0.9982013857820654,0.0017986142196187715
12.377524848688232,12.17100903495515,2.794343802627529,0.9981962084328754,0.0018037915688103449
12.382524858675806,12.179706626827768,2.7959941202965606,0.998194668493438,0.0018053315082471738
12.387524868663382,12.188367917329442,2.7971926639835902,0.998194646617092,0.0018053533845907934
12.392524878650958,12.19721955710394,2.797913609252338,0.998192891557426,0.0018071084442551986
12.397524888638534,12.206540972416455,2.798225243592169,0.9981879232574811,0.0018120767441996044
12.402524898626108,12.216287955530513,2.7981482096395807,0.998181013234431,0.0018189867672481058
12.407524908613684,12.226193897253193,2.7976682510102613,0.9981747111864051,0.0018252888152722408
12.412524918601259,12.236150015720026,2.7969072178661656,0.9981705282923425,0.0018294717093316531
12.417524928588834,12.246358744657526,2.795908985735308,0.9981678417369967,0.0018321582646795714
12.422524938576409,12.257141960465397,2.794672595043104,0.9981647487547091,0.0018352512469689546
12.427524948563986,12.268654747743822,2.7932104885710056,0.9981598643420463,0.001840135659632828
12.432524958551562,12.28056196437014,2.791597030154906,0.9981534147634106,0.001846585238269042
12.437524968539137,12.292198313058254,2.78979138117871,0.9981468138146089,0.0018531861870717257
12.442524978526713,12.303343824375547,2.787867556787808,0.998141325042805,0.0018586749588781083
12.447524988514287,12.314363716195121,2.78590060512086,0.9981371056938328,0.0018628943078529347
12.452524998501863,12.325944369752555,2.783922050381018,0.99813338385489,0.0018666161467972208
12.457525008489437,12.33873906056274,2.781887663931839,0.9981293968857543,0.0018706031159345532
12.462525018477015,12.352532506783737,2.779839361883136,0.9981250906427134,0.0018749093589765153
12.46752502846459,12.366386460828268,2.7778455193888125,0.998120952866272,0.001879047135419553
12.472525038452165,12.379560949457842,2.775945951273539,0.9981172987766554,0.001882701225036642
12.477525048439741,12.391773925021168,2.774109244579406,0.9981138813055135,0.0018861186961796875
12.482525058427315,12.403630527892089,2.7722797928569247,0.9981102972222371,0.0018897027794551238
12.487525068414891,12.416234467021356,2.770536445272612,0.9981067395144777,0.0018932604872157193
12.492525078402466,12.430007426753802,2.7687658228660297,0.9981041883954922,0.0018958116062028668
12.497525088390042,12.44463820328853,2.7669687312481286,0.9981036410631771,0.0018963589385188042
12.50252509837762,12.459291072878703,2.765136360536155,0.9981049958733833,0.001895004128314083
12.507525108365193,12.47299711963795,2.7634370229419347,0.9981067378284585,0.0018932621732399562
12.51252511835277,12.485700145701765,2.7618479092488233,0.9981069910265223,0.001893008975178126
12.517525128340344,12.498035333648879,2.7603815499680344,0.9981052149731474,0.001894785028553927
12.52252513832792,12.510695257911868,2.7590727118526717,0.9981030226837986,0.0018969773179025777
12.527525148315494,12.524146305380004,2.757785005549812,0.9981031647589096,0.0018968352427914865
12.53252515830307,12.53809545311002,2.756432775275855,0.9981072928488498,0.0018927071528519002
12.537525168290648,12.551813484789548,2.75500813950382,0.9981143339658228,0.0018856660358802515
12.542525178278222,12.564892493418014,2.7534887480017356,0.9981210069690563,0.0018789930326471764
12.547525188265798,12.577267446663614,2.7518782452522017,0.9981242907402478,0.001875709261457022
12.552525198253372,12.58925159651174,2.7503154315049136,0.9981239162549663,0.0018760837467390165
12.557525208240948,12.601227526441352,2.748704681600811,0.9981227641555362,0.00187723584617043
12.562525218228522,12.6132348536875,2.7471296909012306,0.9981246935588907,0.001875306442817372
12.567525228216098,12.625132448653092,2.74548538993928,0.9981314718115292,0.0018685281901798876
12.572525238203674,12.636825266141773,2.7437009312280365,0.9981412842732366,0.0018587157284727612
12.57752524819125,12.648337079799376,2.741736310938518,0.9981500482085867,0.0018499517931237553
12.582525258178826,12.659710613806796,2.7397153749274064,0.9981544820797081,0.0018455179220039685
12.5875252681664,12.670804137302905,2.7375103735541364,0.9981545113880506,0.001845488613661959
12.592525278153976,12.681360173407418,2.7352466511805393,0.9981532172970602,0.0018467827046518954
12.59752528814155,12.691187502012763,2.7329584505713513,0.9981545141555815,0.0018454858461301766
12.602525298129127,12.700523876471191,2.7306161402813185,0.9981603882679734,0.0018396117337378215
12.607525308116703,12.709983558180102,2.7281624397931443,0.998169630139898,0.0018303698618138459
12.612525318104279,12.71986722336468,2.7255647039771262,0.9981787376084169,0.0018212623932953032
12.617525328091853,12.72994321817925,2.722786493520075,0.9981842086394288,0.0018157913622846994
12.622525338079429,12.739549016613465,2.719747670525968,0.9981847346491299,0.00181526535258375
12.627525348067003,12.747980666694453,2.716451052370776,0.9981820246538292,0.0018179753478861302
12.632525358054579,12.755408894249115,2.712918100956884,0.9981797989675044,0.0018202010342122925
12.637525368042155,12.762732475612664,2.7091783748353255,0.9981814825751288,0.001818517426589091
12.642525378029731,12.770610671526324,2.7052357620676686,0.9981879488771548,0.0018120511245660947
12.647525388017307,12.779117358895029,2.701058924373903,0.9981968297937175,0.0018031702080062457
12.652525398004881,12.787542439607218,2.696629847200192,0.9982040012929301,0.0017959987087961093
12.657525407992457,12.794928031225218,2.691948824647252,0.9982062849863954,0.001793715015335206
12.662525417980032,12.801206954942781,2.6870722600417696,0.998203450789997,0.001796549211736214
12.667525427967607,12.80705138099581,2.6819723104690705,0.9981981771441107,0.0018018228576257625
12.672525437955182,12.813133263706867,2.67665902373616,0.9981942389480162,0.0018057610537215909
12.677525447942758,12.819775418441543,2.671144664010125,0.9981943599622107,0.0018056400395237387
12.682525457930335,12.826587114000517,2.6654055830333836,0.9981989527507842,0.0018010472509473116
12.68752546791791,12.832903246837006,2.659408600775495,0.9982060204388571,0.001793979562871671
12.692525477905486,12.83852825873526,2.65317882730111,0.9982120089803803,0.0017879910213453192
12.69752548789306,12.843640920702025,2.6467240970801216,0.998213454975681,0.001786545026043285
12.702525497880636,12.848563472700254,2.6400508781683114,0.9982090138582099,0.0017909861435138389
12.70752550786821,12.853566979231616,2.6331844012762184,0.9982006998640606,0.001799300137662066
12.712525517855786,12.858617445888243,2.6261367388703234,0.9981930379998275,0.0018069620018960498
12.717525527843364,12.863550790326325,2.618896802847491,0.9981902209766034,0.0018097790251208146
12.722525537830938,12.868267310589028,2.6114645395082134,0.9981932415565745,0.001806758445150384
12.727525547818514,12.872756052110441,2.603904311427813,0.9981992402593447,0.0018007597423827686
12.732525557806088,12.877090376411735,2.596238144739461,0.9982034901098856,0.0017965098918432544
12.737525567793664,12.881320335514756,2.588496235963185,0.9982023813776497,0.0017976186240828322
12.742525577781239,12.885376969088082,2.580697505305909,0.9981954046807259,0.0018045953210094772
12.747525587768815,12.889127357008613,2.5728620932464343,0.9981852795610006,0.001814720440731799
12.752525597756392,12.892578715504074,2.5650481075507754,0.9981764528578584,0.0018235471438696716
12.757525607743966,12.89593428065722,2.557308218405654,0.9981725875241405,0.0018274124775849094
12.762525617731542,12.899389194482005,2.54968170991856,0.9981741108675706,0.0018258891341533406
12.767525627719117,12.902988939316467,2.5422002653317115,0.9981774995259469,0.0018225004757759509
12.772525637706693,12.906520446632301,2.5348892501117657,0.9981774655875055,0.0018225344142171326
12.777525647694267,12.90967801910194,2.527768963200578,0.9981709558491505,0.0018290441525713659
12.782525657681843,12.912445381955704,2.5208373016881738,0.998159749541289,0.001840250460434112
12.78752566766942,12.91504580111472,2.5141104762711985,0.9981491216359185,0.001850878365804269
12.792525677656995,12.917665541784856,2.5075928921125623,0.9981435017102196,0.0018564982915045536
12.79752568764457,12.92032871425861,2.5014431574947436,0.9981429409111543,0.0018570590905703191
12.802525697632145,12.9228840736618,2.4957612574826387,0.9981434304798481,0.0018565695218781136
12.807525707619721,12.925204937020315,2.4906026843456566,0.9981404765418753,0.0018595234598532417
12.812525717607295,12.92737273343429,2.485999261036517,0.9981325634766302,0.0018674365250993413
12.817525727594871,12.929566246999945,2.4819759885214396,0.9981217508567678,0.0018782491449619893
12.822525737582447,12.931810243735127,2.4785547193334936,0.9981115298202556,0.0018884701814764723
12.827525747570023,12.933952332251312,2.4757848676019414,0.9981042007404883,0.00189579926124515
12.832525757557598,12.935833067546985,2.4737321930718386,0.9980997844493422,0.0019002155523928491
12.837525767545173,12.937394510477283,2.472448047217793,0.998096735970488,0.0019032640312506364
12.84252577753275,12.938770852480708,2.4719731166063976,0.9980933704297728,0.001906629571967585
12.847525787520324,12.940188987016246,2.472327005881108,0.9980888173913277,0.0019111826104158277
12.8525257975079,12.941725417779459,2.4735060611036133,0.9980830622638609,0.0019169377378848013
12.857525807495474,12.943324902226006,2.475494757300999,0.9980764111012352,0.0019235889005121704
12.862525817483052,12.94485186061218,2.4783937063892365,0.998069041230234,0.0019309587715153642
12.867525827470626,12.946149102387785,2.4822005046254616,0.9980610811864221,0.0019389188153273354
12.872525837458202,12.947189416844447,2.4868687757314953,0.998053100236843,0.0019468997649071792
12.877525847445776,12.948038163101888,2.49238052718178,0.9980463994004114,0.0019536006013393726
12.882525857433352,12.948806132070835,2.4987351325433242,0.998042539762496,0.001957460239254633
12.887525867420926,12.949631392320395,2.5058137388393096,0.9980422054636949,0.001957794538053717
12.892525877408502,12.950546315297558,2.513790165857634,0.9980442518057173,0.0019557481960302977
12.89752588739608,12.95149257002694,2.5226614195977763,0.9980458976832434,0.0019541023185034446
12.902525897383654,12.952358156913283,2.5323314436787627,0.9980442520482867,0.001955747953458735
12.90752590737123,12.953011286472849,2.5427549416114443,0.9980382747486252,0.0019617252531184026
12.912525917358805,12.95344398463304,2.553922432268047,0.9980297793383773,0.001970220663363274
12.91752592734638,12.953758824560241,2.5658759981217774,0.9980226503281299,0.0019773496736125535
12.922525937333955,12.954084066115865,2.57856579937521,0.9980206561319157,0.001979343869829084
12.92752594732153,12.95453502958856,2.5919461745458428,0.998025194513844,0.0019748054879032383
12.932525957309108,12.955084589631822,2.605904818553965,0.998034368588568,0.00196563141317943
12.937525967296683,12.955601205406627,2.6204853780870883,0.9980439758397595,0.0019560241619895904
12.942525977284259,12.955976004720023,2.635707932927447,0.9980498586504146,0.0019501413513371068
12.947525987271833,12.956154326829784,2.65161515470264,0.9980502879955415,0.0019497120062122435
12.952525997259409,12.95620775161266,2.6680106221861632,0.9980470230287759,0.0019529769729802234
12.957526007246983,12.956287655251339,2.684757601449158,0.9980443867412454,0.00195561326051215
12.962526017234559,12.95647479748587,2.7019019588977335,0.9980467852283406,0.0019532147734168314
12.967526027222137,12.956773322248326,2.7194121162378484,0.9980560471160613,0.0019439528856967964
12.972526037209711,12.95709617199327,2.7372266726083336,0.9980702092679306,0.001929790733828695
12.977526047197287,12.95731657639015,2.755270294641268,0.9980846346028918,0.0019153653988671986
12.982526057184861,12.957402425245569,2.773609184841804,0.9980949093043238,0.0019050906974347477
12.987526067172437,12.957406034978742,2.7920401047279535,0.9980996963993601,0.0019003036023992764
12.992526077160012,12.957419393671707,2.8105408301116173,0.9981015731455247,0.001898426856236261
12.997526087147588,12.957533849476354,2.829086355041578,0.9981051562926174,0.0018948437091449192
13.002526097135165,12.957739996584026,2.847791457379699,0.9981137664398738,0.001886233561890242
13.00752610712274,12.957958103021053,2.866494868641086,0.9981270636397197,0.0018729363620450775
13.012526117110315,12.958121608900186,2.885176403230897,0.9981414558975871,0.0018585441041799172
13.01752612709789,12.958205408969379,2.9037530108775313,0.9981529635820565,0.0018470364197116366
13.022526137085466,12.958260945682268,2.9222090633805347,0.9981602485565163,0.001839751445250796
13.02752614707304,12.958374090608542,2.9405152840312776,0.9981653635840654,0.0018346364177019995
13.032526157060616,12.95856586046647,2.958731362527102,0.9981716822234339,0.0018283177783344165
13.03752616704819,12.958792560177603,2.9767697293274376,0.9981808774162616,0.0018191225855079044
13.042526177035768,12.958993006426118,2.9944154043751685,0.9981916176470116,0.0018083823547573466
13.047526187023344,12.959137099511276,3.0114868500776844,0.9982010618054633,0.00179893819630696
13.052526197010918,12.959277047984559,3.028096149012977,0.9982076512053125,0.001792348796458593
13.057526206998494,12.959508025418565,3.044234434264178,0.9982125174351297,0.0017874825666426204
13.062526216986068,12.959846945261967,3.059816897006277,0.9982181931900175,0.0017818068117558513
13.067526226973644,12.960215327809928,3.0746337559722754,0.9982259530736894,0.0017740469280853105
13.072526236961219,12.960517902692077,3.088709744271839,0.9982344650905804,0.0017655349111940872
13.077526246948796,12.960718662874438,3.1020190265850345,0.998241124194884,0.0017588758068916113
13.08252625693637,12.960919698424059,3.1145498870957864,0.9982447227258444,0.001755277275932806
13.087526266923946,12.961297666092191,3.126198951218305,0.998246733034959,0.0017532669668187603
13.09252627691152,12.96188037835028,3.1368492983493756,0.9982498741356839,0.001750125866093482
13.097526286899097,12.962520221136458,3.1464953695369204,0.9982554077885761,0.001744592213201675
13.102526296886673,12.96304388748317,3.1551092388019937,0.9982619176608027,0.0017380823409748542
13.107526306874247,12.96338511772074,3.1625813725208496,0.9982667890679561,0.001733210933821478
13.112526316861825,12.963713894146768,3.1688700655598607,0.9982688174888321,0.001731182512946809
13.117526326849399,12.96430783992743,3.17390020332968,0.998269276252485,0.0017307237492943772
13.122526336836975,12.96519669639245,3.177674911105214,0.9982704697188732,0.0017295302829064623
13.127526346824549,12.966156164550362,3.1802053956191183,0.9982734031139909,0.001726596887790945
13.132526356812125,12.966966506516094,3.181501164556457,0.9982769707948471,0.0017230292069360161
13.1375263667997,12.967592057209734,3.1815167931412134,0.9982793234055346,0.001720676596250374
13.142526376787275,12.96826393042216,3.180229686244502,0.9982798208178346,0.0017201791839528099
13.147526386774853,12.969261107264112,3.1776650301834,0.9982795635200885,0.0017204364817008865
13.152526396762427,12.97053704047539,3.1738148728526716,0.998280112073688,0.0017198879281038572
13.157526406750003,12.971815451987213,3.168597209983686,0.9982818087999824,0.0017181912018140266
13.162526416737578,12.972957406500242,3.162011276119624,0.9982833842391672,0.0017166157626316905
13.167526426725153,12.97406982222966,3.154053020366275,0.9982832253552916,0.001716774646510489
13.172526436712728,12.975374732934222,3.144706684911381,0.9982811020177875,0.0017188979840147367
13.177526446700304,12.97698996320826,3.134004891638548,0.998278646367504,0.0017213536342958805
13.182526456687881,12.978769275459568,3.1219251525103453,0.998277924930606,0.0017220750711905292
13.187526466675456,12.980497308700446,3.1085112361560103,0.9982792800488812,0.0017207199529125311
13.192526476663032,12.982184632572652,3.093796246533535,0.9982806119692913,0.0017193880324988717
13.197526486650606,12.98401335084923,3.0778080642924404,0.9982791558216342,0.0017208441801549806
13.202526496638182,12.986107130362404,3.06060371327416,0.9982742696325039,0.001725730369284647
13.207526506625756,12.988476674272354,3.0422264102525105,0.9982683685845083,0.0017316314172792018
13.212526516613332,12.99102734854697,3.0227128396318927,0.9982647539471197,0.001735246054668735
13.217526526600906,12.993644881781874,3.002091015992235,0.9982643351719545,0.00173566482983381
13.222526536588484,12.996299245090917,2.9804331759538445,0.9982646094215688,0.0017353905802207782
13.22752654657606,12.999032627917238,2.957813912592004,0.9982620395331936,0.001737960468597918
13.232526556563634,13.001973898213466,2.9342338889888055,0.9982554564411491,0.0017445435606449216
13.23752656655121,13.00533152536953,2.909786947468513,0.9982470688677807,0.0017529311340157155
13.242526576538785,13.009133566789636,2.8846041776773665,0.9982401546694919,0.001759845332307624
13.24752658652636,13.013165537385076,2.858764869414582,0.9982358340692399,0.0017641659325568328
13.252526596513935,13.017186667127206,2.8323310476193044,0.9982320949222302,0.0017679050795632737
13.257526606501512,13.02115815372964,2.805368051848735,0.9982259032196643,0.0017740967821261403
13.262526616489088,13.02539671926782,2.7779937358624487,0.9982162340574087,0.0017837659443803572
13.267526626476663,13.030330977189214,2.75039512750219,0.9982050400306989,0.0017949599710890855
13.272526636464239,13.035911596933195,2.7226846701129097,0.9981952143443995,0.001804785657387815
13.277526646451813,13.041679658413738,2.695005040141361,0.9981875330345465,0.0018124669672405969
13.282526656439389,13.047359167005823,2.6675200891487356,0.9981796166907099,0.0018203833110781193
13.287526666426963,13.05313556942572,2.6403682512891105,0.9981680709252391,0.0018319290765486421
13.29252667641454,13.059510942726906,2.61367703940457,0.9981518433924639,0.0018481566093249554
13.297526686402115,13.066871063785456,2.587564174461085,0.9981335220163927,0.0018664779853967267
13.302526696389691,13.074925920962098,2.5621317552004843,0.9981171926193023,0.0018828073824891834
13.307526706377267,13.083012474254824,2.5375113567079692,0.9981047801984129,0.0018952198033793735
13.312526716364841,13.09094760366073,2.5138713844145415,0.998094261745933,0.0019057382558611375
13.317526726352417,13.099136856192747,2.4913748610838202,0.9980813420135908,0.0019186579882032578
13.322526736339992,13.108142646965437,2.470160137343549,0.9980629881119356,0.0019370118898603156
13.32752674632757,13.118291641492718,2.4503588542286994,0.9980397391523493,0.001960260849447436
13.332526756315144,13.129256796035577,2.432150070634851,0.9980151025990577,0.0019848974027410924
13.33752676630272,13.140437434462244,2.4156906421390176,0.9979929505032586,0.0020070494985428146
13.342526776290294,13.15169088848434,2.4011040880937093,0.9979751660182814,0.0020248339835218085
13.34752678627787,13.16329080055774,2.3884976645986598,0.9979610353445092,0.0020389646572970014
13.352526796265444,13.175567065403346,2.3779843920925536,0.9979482385160077,0.0020517614857999923
13.35752680625302,13.188630072712701,2.3696112934438345,0.9979343658232162,0.0020656341785931804
13.362526816240598,13.20223643959236,2.3635263147404975,0.9979180914952386,0.0020819085065719805
13.367526826228172,13.216094475779844,2.359800613404518,0.9978997359282249,0.002100264073585672
13.372526836215748,13.23027537058781,2.358469650257372,0.9978812147457099,0.0021187852561019094
13.377526846203322,13.24511493510873,2.359531494768594,0.9978653458076084,0.0021346541942042076
13.382526856190898,13.260768088928598,2.3629411380205507,0.9978546176100939,0.0021453823917181136
13.387526866178472,13.277021729127114,2.368700563309927,0.9978499294748299,0.002150070526980438
13.392526876166048,13.293427438786493,2.3768266898496955,0.9978500805766808,0.002149919425128617
13.397526886153623,13.30953217957312,2.3872527554006986,0.9978524673044015,0.002147532697407241
13.4025268961412,13.325436780910286,2.399856808420757,0.9978546457121265,0.0021453542896809445
13.407526906128776,13.341668751714337,2.414684456906969,0.9978557609504098,0.0021442390513959774
13.41252691611635,13.35861473624766,2.4316861090182242,0.9978569111870523,0.002143088814751238
13.417526926103926,13.376307816653723,2.4508251107686267,0.9978602692189091,0.0021397307828959393
13.4225269360915,13.3942684127971,2.4720374390742426,0.9978676350227854,0.0021323649790211253
13.427526946079077,13.411733509567021,2.495193767901947,0.9978793994353334,0.002120600566475294
13.432526956066651,13.428468699983055,2.5201994477724607,0.9978944970728786,0.0021055029289303376
13.437526966054229,13.44474330375513,2.547036613049885,0.9979111992909719,0.0020888007108378777
13.442526976041805,13.461090030384794,2.5757033063180916,0.997928103958105,0.002071896043707048
13.447526986029379,13.477988847891716,2.6060458308451837,0.9979447014232715,0.002055298578542522
13.452526996016955,13.495256109984567,2.637785704362417,0.9979612963569835,0.002038703644831902
13.45752700600453,13.512177021169494,2.6708020773712895,0.9979784874607334,0.0020215125410833405
13.462527015992105,13.528210927254433,2.7050098144266257,0.9979965981628969,0.002003401838920845
13.46752702597968,13.543170368844217,2.7403306537898184,0.998015396195149,0.0019846038066705816
13.472527035967257,13.557512657089934,2.776734313419941,0.998034243680636,0.0019657563211851496
13.477527045954833,13.572033605110384,2.8141727611183915,0.9980525682258171,0.0019474317760045763
13.482527055942407,13.586979745253457,2.852401243064019,0.998070320704256,0.001929679297565877
13.487527065929983,13.601981352466515,2.89116420450634,0.9980880204991455,0.0019119795026772178
13.492527075917558,13.616327154320542,2.930358745120754,0.9981062205674189,0.0018937794344060154
13.497527085905134,13.629304216292592,2.969948694692925,0.9981247220474591,0.0018752779543678817
13.502527095892708,13.641059360181396,3.0098104440420066,0.9981422737730189,0.0018577262288092663
13.507527105880285,13.65243535909742,3.0497657198134176,0.998157295335857,0.0018427046659732719
13.512527115867861,13.664118845354329,3.0898492491477105,0.9981692783100786,0.0018307216917537788
13.517527125855436,13.67632383561949,3.129762433198313,0.9981796456017855,0.0018203544000480428
13.522527135843012,13.688406286159966,3.169382612571836,0.9981909717622276,0.0018090282396054744
13.527527145830586,13.699290867762643,3.2087180841684875,0.9982048312595686,0.0017951687422648925
13.532527155818162,13.708722898771732,3.247585030851468,0.9982200719486607,0.0017799280531740895
13.537527165805736,13.717332832650088,3.285985763316412,0.9982333601597213,0.0017666398421150465
13.542527175793314,13.726038314385464,3.3238508130463362,0.9982419345797783,0.0017580654220585793
13.547527185780888,13.73546155511469,3.360909110165979,0.9982462455231408,0.001753754478697367
13.552527195768464,13.745077496021791,3.3971132673886903,0.998249898146419,0.0017501018554195258
13.557527205756038,13.753728560795034,3.432371962498665,0.9982566605876174,0.001743339414222625
13.562527215743614,13.761047914502356,3.466481788727157,0.9982671355610688,0.001732864440772411
13.56752722573119,13.767621730529756,3.499286059459389,0.9982781686954317,0.0017218313064109076
13.572527235718765,13.77433664422053,3.5308161098528474,0.9982855859983529,0.0017144140034897881
13.57752724570634,13.78165138896602,3.561085458128293,0.998287822792712,0.001712177209131395
13.582527255693917,13.788968593976374,3.5899872379676467,0.9982872949537293,0.001712705048116578
13.587527265681492,13.795370952848923,3.6174267614743743,0.9982884035122723,0.0017115964895738378
13.592527275669067,13.800864764576575,3.6433318813578937,0.9982938509373218,0.0017061490645237285
13.597527285656643,13.806178556318057,3.6675963177597475,0.9983022703054274,0.0016977296964189215
13.602527295644217,13.8117510827015,3.690081424113061,0.998309219025592,0.001690780976254141
13.607527305631793,13.817381896840779,3.7105037522750615,0.9983110131906504,0.001688986811196686
13.612527315619367,13.822574174819293,3.7289947331318816,0.9983082956662358,0.0016917043356122683
13.617527325606945,13.82718057229048,3.745431562628661,0.9983058427518453,0.0016941572500038657
13.622527335594521,13.831601330925835,3.7596691402704807,0.9983081810803262,0.0016918189215230687
13.627527345582095,13.836183759209167,3.7718335330260935,0.9983149723689023,0.001685027632949495
13.632527355569671,13.84069698515671,3.7818434505519103,0.9983210913559617,0.001678908645891766
13.637527365557245,13.844746905264817,3.789488334227989,0.9983217985971486,0.0016782014047064559
13.642527375544821,13.848419013079667,3.7948360382670607,0.9983177067593365,0.001682293242521405
13.647527385532396,13.85212184984788,3.7979612981793567,0.9983140930949257,0.001685906906934786
13.652527395519973,13.85595340070003,3.798876310985135,0.9983152766903695,0.001684723311494239
13.65752740550755,13.859636991692094,3.797543178823265,0.9983202651983031,0.0016797348035654126
13.662527415495124,13.862962676718114,3.79388770485063,0.99832424285857,0.0016757571433010463
13.6675274254827,13.866032678872097,3.7879061627065216,0.9983238000441044,0.0016761999577695
13.672527435470274,13.869087906357674,3.779705647146723,0.9983200336259679,0.0016799663759069646
13.67752744545785,13.872202181289147,3.769273932156466,0.9983167147697048,0.0016832852321668839
13.682527455445424,13.87521011192729,3.756504604080497,0.998316292332226,0.0016837076696427271
13.687527465433002,13.877986742877551,3.741557533309559,0.9983180796241601,0.001681920377704818
13.692527475420578,13.880630696992021,3.7244923339675005,0.9983196928639002,0.0016803071379618434
13.697527485408152,13.883288653345783,3.7053335824228,0.9983193753195695,0.0016806246822910704
13.702527495395728,13.885927544816438,3.6840677787771177,0.9983169314777851,0.0016830685240743263
13.707527505383302,13.888399348576366,3.660789089364753,0.9983132930545406,0.0016867069473176905
13.712527515370878,13.890663786076738,3.6355078393760327,0.9983098387877886,0.001690161214070463
13.717527525358452,13.892845981291766,3.608274355495209,0.9983077783242806,0.0016922216775785938
13.722527535346028,13.89510001549835,3.579167563469093,0.9983073301589289,0.0016926698429311708
13.727527545333606,13.897473085793127,3.5482594892044874,0.9983071722269459,0.001692827774917096
13.73252755532118,13.899796359071372,3.515601095129195,0.9983051683032531,0.001694831698612583
13.737527565308756,13.901812322722042,3.4812777016920324,0.9983002241528154,0.0016997758490529978
13.74252757529633,13.903525801791835,3.445413568005996,0.9982935049684143,0.001706495033457643
13.747527585283907,13.905223319724103,3.408113090674373,0.9982875077325909,0.0017124922692776995
13.75252759527148,13.907158605141172,3.3694806323221576,0.9982836872841312,0.0017163127177334103
13.757527605259057,13.909356300551218,3.329595809070333,0.9982809922212615,0.0017190077805997234
13.762527615246633,13.911513217520483,3.288579337472312,0.9982768367605703,0.0017231632412891102
13.767527625234209,13.913242146363277,3.2466030849817424,0.9982695530116464,0.001730446990212461
13.772527635221785,13.914585161432392,3.20378306506066,0.9982598530398983,0.0017401469619596963
13.777527645209359,13.915952653645677,3.160238828870016,0.9982498425774512,0.0017501574244063395
13.782527655196935,13.91764400727999,3.1161208366043702,0.9982406586861735,0.0017593413156842515
13.78752766518451,13.919642778183277,3.071595154672951,0.998231271578616,0.0017687284232424383
13.792527675172085,13.921595913620095,3.026850211609925,0.9982197533662241,0.001780246635635374
13.797527685159661,13.923133927999448,2.9820643726126024,0.9982055634042044,0.0017944365976559269
13.802527695147237,13.924355366053799,2.937486873970374,0.9981901595240242,0.0018098404778377978
13.807527705134811,13.925661904466,2.8933268309257905,0.9981750927813049,0.001824907220558662
13.812527715122387,13.927249845779789,2.8497876623312686,0.9981597444036648,0.0018402555981997112
13.817527725109962,13.928998234243059,2.807085913317363,0.9981414871960722,0.0018585128057933404
13.822527735097538,13.930616465750797,2.7654134578196796,0.998118364369277,0.0018816356325904963
13.827527745085114,13.931917253618039,2.7249411027551895,0.9980913873215402,0.001908612680329253
13.83252775507269,13.933069599334578,2.686024335213907,0.9980637802388262,0.0019362197630449275
13.837527765060265,13.93439577085055,2.648936845907528,0.9980378130104455,0.0019621869914286092
13.84252777504784,13.935960896659871,2.613907401093408,0.9980125584202792,0.001987441581596699
13.847527785035416,13.937570867206519,2.5811506375859277,0.9979849582101683,0.0020150417917110686
13.85252779502299,13.938993800201738,2.550883701376995,0.9979530645308384,0.002046935471042266
13.857527805010566,13.940112210955322,2.5234238008536405,0.9979181012832399,0.002081898718642056
13.86252781499814,13.94107054896273,2.4989590026906128,0.9978833634599816,0.002116636541902625
13.867527824985718,13.942128906221024,2.4776915908410495,0.9978512859202493,0.0021487140816345922
13.872527834973294,13.943368247034078,2.4597914739319897,0.9978217179582393,0.002178282043645152
13.877527844960868,13.94470137089026,2.445396051469534,0.9977929645516214,0.002207035450264694
13.882527854948444,13.94596322703523,2.434699875606298,0.9977642756263045,0.0022357243755803603
13.887527864936018,13.946999623894978,2.4277855126589913,0.9977371747418594,0.0022628252600234546
13.892527874923594,13.947827108928498,2.424647374423691,0.9977144416434743,0.0022855583584069695
13.897527884911169,13.94856006806039,2.425353025734442,0.9976980031532245,0.0023019968486566074
13.902527894898745,13.949287265854718,2.429977715670757,0.9976879073286895,0.0023120926731901876
13.907527904886322,13.950049583746786,2.4385268731073997,0.9976832073274212,0.002316792674456501
13.912527914873897,13.950802869381349,2.4508237198459955,0.9976835321879847,0.0023164678138897095
13.917527924861472,13.951471704086776,2.4667086306712984,0.9976894864874523,0.002310513514424473
13.922527934849047,13.952030426459357,2.486169956596959,0.9977013891675268,0.002298610834351509
13.927527944836623,13.952492585933935,2.509018479692517,0.9977178049410652,0.002282195060814551
13.932527954824197,13.952891458885842,2.535090323244446,0.997735802330609,0.0022641976712714277
13.937527964811773,13.953253944704095,2.5643622353702566,0.9977532503292434,0.002246749672637645
13.94252797479935,13.95357220116857,2.59656195470734,0.9977712063638776,0.0022287936380057135
13.947527984786925,13.953825972564125,2.6314231452191756,0.9977938075220034,0.0022061924798825764
13.952527994774501,13.954015207450368,2.6688982535498975,0.9978249741437645,0.002175025858122343
13.957528004762075,13.954169699633951,2.7088458353049685,0.9978642530789814,0.0021357469229074037
13.962528014749651,13.95432317260312,2.7509982648339837,0.9979055502435678,0.002094449758321348
13.967528024737225,13.95449784467855,2.795151510831337,0.9979406409265019,0.0020593590753885294
13.972528034724801,13.954673483790732,2.841260069954164,0.9979653034467387,0.002034696555152585
13.977528044712379,13.954801756749713,2.889233714753161,0.9979830773537366,0.0020169226481547716
13.982528054699953,13.954860728460957,2.938867810403853,0.9980029043452295,0.0019970956566608146
13.98752806468753,13.95486771863177,2.98986059133755,0.9980318567269302,0.0019681432749611653
13.992528074675104,13.954872150336705,3.0419828411841077,0.9980688116432503,0.0019311883586422241
13.99752808466268,13.954933320566797,3.0953030918974576,0.9981048411142441,0.0018951588876492328
14.002528094650254,13.955052625539292,3.149561235602342,0.9981305700600507,0.001869429941843947
14.00752810463783,13.955182856986507,3.2046116013918127,0.9981442929666232,0.0018557070352731985
14.012528114625406,13.955276185831728,3.260250160596083,0.9981533936349591,0.0018466063669389083
14.017528124612982,13.955308514679531,3.3162273437862795,0.998167480927959,0.0018325190739393114
14.022528134600556,13.955313184791699,3.372283606266884,0.9981895736374515,0.0018104263644458957
14.027528144588132,13.955355294491094,3.428326412188822,0.9982137812078068,0.001786218794090616
14.032528154575708,13.95546068710149,3.484197837402445,0.9982315911140582,0.0017684088878400389
14.037528164563282,13.955613810919878,3.5398026444986073,0.9982402263310165,0.0017597736708822352
14.042528174550858,13.955771464862316,3.594952698276476,0.9982446496305587,0.0017553503713394908
14.047528184538434,13.955888481768527,3.6493491976151886,0.998251780013544,0.0017482199883559627
14.05252819452601,13.955969529513132,3.7029920050047878,0.9982636575413053,0.0017363424605949759
14.057528204513584,13.956059197333671,3.755714892170517,0.9982765950194381,0.0017234049824636308
14.06252821450116,13.95620030237718,3.807367474765272,0.9982860339742133,0.0017139660276890103
14.067528224488735,13.956416191030376,3.857772907073733,0.9982909673948436,0.0017090326070602884
14.07252823447631,13.956673574595769,3.906774813799659,0.9982937753761106,0.0017062246257926066
14.077528244463885,13.956899916521428,3.954248065909522,0.9982972459358355,0.0017027540660690173
14.08252825445146,13.957069738488856,3.999975351475008,0.9983025573896624,0.0016974426122435054
14.087528264439038,13.957230974800396,4.043939582503315,0.9983091006633055,0.001690899338601116
14.092528274426613,13.957467928738797,4.085964343244832,0.9983149689897672,0.0016850310121389875
14.097528284414189,13.957833702698027,4.126071062727728,0.9983181088691963,0.00168189113271131
14.102528294401763,13.958253609431672,4.1641134766754995,0.9983184144283507,0.0016815855735569261
14.107528304389339,13.958580884546834,4.199970429157065,0.998318641498804,0.0016813585031037242
14.112528314376913,13.95880637668318,4.23355079855513,0.9983217806981562,0.0016782193037529764
14.11752832436449,13.95909586493483,4.264835640140685,0.9983271875720832,0.0016728124298266015
14.122528334352067,13.95958644553336,4.293621425149467,0.9983308517906961,0.0016691482112145778
14.127528344339641,13.960217206178813,4.31997508281128,0.9983303827404102,0.001669617261502201
14.132528354327217,13.960759467033458,4.343810169890472,0.9983283531871759,0.0016716468147377767
14.137528364314791,13.961091750502653,4.365046203517661,0.9983291574920193,0.001670842509895936
14.142528374302367,13.961452537114413,4.383477135616809,0.9983333044595614,0.001666695542357109
14.147528384289942,13.96216496150486,4.399106867722383,0.9983367745676921,0.0016632254342281347
14.152528394277518,13.96309417446649,4.411895615419065,0.9983363163056896,0.0016636836962336237
14.157528404265095,13.963799381787412,4.421853845212264,0.9983336465278522,0.0016663534740757352
14.16252841425267,13.964244017863436,4.428859853360596,0.9983330681937229,0.0016669318082070735
14.167528424240245,13.964875169565945,4.432950270869839,0.9983357805927331,0.001664219409200039
14.17252843422782,13.965925633479742,4.434156805798215,0.9983384960023572,0.0016615039995764014
14.177528444215396,13.967076554161865,4.43251721152908,0.9983380779480684,0.0016619220538621143
14.18252845420297,13.967957483569148,4.428003209515972,0.9983356299899937,0.0016643700119339817
14.187528464190546,13.968706345458026,4.420658267752311,0.9983344693975404,0.0016655306043836604
14.192528474178124,13.969760614085217,4.410518259669888,0.998335458888148,0.0016645411137728243
14.197528484165698,13.971177765194371,4.397462981223006,0.99833657791878,0.001663422083139185
14.202528494153274,13.972543633023975,4.38158918681472,0.9983363427808095,0.001663657221109935
14.207528504140848,13.973685747647187,4.362941670006753,0.9983351405705366,0.0016648594313801496
14.212528514128424,13.97498063279808,4.341479382494428,0.9983335153361418,0.0016664846657762492
14.217528524115998,13.976678287657192,4.317294088278618,0.9983317118282844,0.0016682881736340175
14.222528534103574,13.978439145603168,4.290396531981902,0.9983307486247648,0.0016692513771552728
14.22752854409115,13.979975640267629,4.260905332514411,0.9983312708293266,0.0016687291725951412
14.232528554078726,13.98165453042054,4.228854980909204,0.9983314339925429,0.001668566009381179
14.237528564066302,13.983903587161107,4.194188232093802,0.9983287440730756,0.0016712559288510737
14.242528574053877,13.98635771170711,4.157024078377125,0.9983240594510855,0.0016759405508447586
14.247528584041453,13.988383475442731,4.117393091733814,0.9983209220068285,0.0016790779950993633
14.252528594029027,13.990280163038447,4.075398999855519,0.9983206363472192,0.0016793636547048827
14.257528604016603,13.992981515098887,4.031123141490025,0.9983206193531978,0.0016793806487236712
14.262528614004177,13.99648409298813,3.984709746370853,0.9983179509067318,0.0016820490951876424
14.267528623991755,13.999743797686726,3.9363393044427744,0.9983123328332068,0.0016876671687119707
14.272528633979329,14.002320595887984,3.886154106623031,0.9983054963845671,0.0016945036173506727
14.277528643966905,14.005090009290523,3.834273517819941,0.9982997607467299,0.0017002392551881357
14.28252865395448,14.009026611350821,3.780858130891957,0.9982967967425929,0.0017032032593253229
14.287528663942055,14.013947144566306,3.726088247470118,0.9982954199919957,0.0017045800099229863
14.292528673929631,14.018659818074742,3.6701000153547687,0.9982910309380034,0.0017089690639158824
14.297528683917205,14.022498346592027,3.613021088136934,0.9982801278395447,0.0017198721623756753
14.302528693904783,14.026437965128709,3.555109157502179,0.998265517153965,0.0017344828479576191
14.307528703892357,14.031883100201577,3.4965695454363517,0.9982540415026309,0.001745958499293247
14.312528713879933,14.038651805245518,3.4375953229411995,0.9982481853782312,0.0017518146236942635
14.317528723867508,14.04544778242758,3.378372526423717,0.9982425345249406,0.001757465476985987
14.322528733855084,14.05168311760841,3.3191043535281137,0.9982300959073686,0.0017699040945607764
14.327528743842658,14.057919325739078,3.2600447593167674,0.9982100856779388,0.0017899143239918363
14.332528753830234,14.065131775516068,3.201489419607049,0.9981874893477274,0.0018125106542047087
14.337528763817811,14.073844861643979,3.143704408500334,0.9981664019530652,0.00183359804886921
14.342528773805386,14.083536485723972,3.0869584112013286,0.9981463681402373,0.0018536318616987864
14.347528783792962,14.093399446975287,3.0315386159120203,0.9981248708592961,0.0018751291426435611
14.352528793780536,14.103349915920505,2.9777566768258437,0.9981005651379138,0.001899434864026676
14.357528803768112,14.113847276474573,2.9258711430619013,0.998072800495787,0.0019271995061550967
14.362528813755686,14.125338334635893,2.8762242565620646,0.998039920029945,0.0019600799719981994
14.367528823743262,14.138070287606034,2.829185895513196,0.9980005732876452,0.001999426714297954
14.37252883373084,14.151889086157698,2.7851172058286022,0.9979568749137591,0.0020431250881847024
14.377528843718414,14.166506737692435,2.7443333634649023,0.9979143443325376,0.0020856556694072003
14.38252885370599,14.181803274659162,2.707068191120213,0.9978771213932114,0.0021228786087328397
14.387528863693564,14.197794827161488,2.6735634198473055,0.997843324108419,0.002156675893522935
14.39252887368114,14.214621831586646,2.644104028551085,0.9978062413050119,0.0021937586969286004
14.397528883668715,14.232474178635275,2.6188473897525655,0.9977610099039006,0.002238990098039579
14.40252889365629,14.251380841252331,2.59798009123249,0.9977103825257722,0.0022896174761661086
14.407528903643868,14.271191022849605,2.581637618907105,0.9976637955790923,0.0023362044228440533
14.412528913631443,14.291670004104144,2.5700019611373106,0.9976303961298945,0.0023696038720393024
14.417528923619018,14.312551704451105,2.5629702095140106,0.9976123020867397,0.0023876979151953707
14.422528933606593,14.333812743641749,2.560708374523765,0.9976039003140639,0.002396099687873697
14.427528943594169,14.355581767469063,2.563479593211947,0.9975973872671265,0.0024026127348121904
14.432528953581743,14.377951180494893,2.5712309995538947,0.9975894772976952,0.0024105227042440598
14.437528963569319,14.400808785284214,2.583720967250376,0.9975837408413716,0.002416259160569054
14.442528973556893,14.423823440507372,2.6008630957384953,0.9975871894993052,0.0024128105026373844
14.447528983544471,14.446478807771914,2.622621948600549,0.9976044769843636,0.002395523017581699
14.452528993532047,14.468572572779317,2.648725758855812,0.9976345113064287,0.002365488695517909
14.457529003519621,14.490162005910117,2.6788637947197635,0.9976717160283076,0.0023282839736400956
14.462529013507197,14.511492481395456,2.7129568555345314,0.9977102505377435,0.0022897494642052374
14.467529023494771,14.532759299701441,2.750572011013059,0.9977475081422993,0.002252491859650459
14.472529033482347,14.553792739631595,2.79184422026977,0.9977844294946638,0.0022155705072874773
14.477529043469922,14.574096774559296,2.836484738669705,0.9978231141641342,0.0021768858378172938
14.4825290534575,14.593337996431044,2.8841532838565147,0.9978642359376255,0.002135764064325149
14.487529063445074,14.611437876181224,2.9347697413128917,0.9979063747540954,0.002093625247855795
14.49252907343265,14.628690641271533,2.9880468498238075,0.9979473089404487,0.0020526910615035593
14.497529083420226,14.645498499662402,3.0438006154930846,0.9979856307981936,0.0020143692037600767
14.5025290934078,14.661862157862181,3.1018678330118687,0.9980211826534844,0.001978817348470044
14.507529103395376,14.67742914965012,3.162022252684942,0.9980543028267144,0.0019456971752414912
14.51252911338295,14.691913036412236,3.223946834453066,0.9980850273764712,0.001914972625486448
14.517529123370528,14.705328232806016,3.2873210519048923,0.9981131118480873,0.0018868881538697036
14.522529133358102,14.718031278990658,3.3520677971000743,0.9981385689569058,0.0018614310450512403
14.527529143345678,14.730385563341704,3.4179066958191333,0.9981618195544342,0.0018381804475222161
14.532529153333252,14.742248460701703,3.484720123013238,0.9981831948027978,0.0018168051991598116
14.537529163320828,14.753180174927639,3.5523487488977192,0.9982024977473213,0.0017975022546366942
14.542529173308402,14.763097685732177,3.620480054742777,0.9982193047327874,0.0017806952691711904
14.547529183295978,14.772424039274895,3.688618182686929,0.9982336875046823,0.001766312497277151
14.552529193283556,14.781563253657819,3.7564892527475937,0.9982464110094453,0.0017535889925148346
14.55752920327113,14.790474463188296,3.824168956160285,0.9982582759275128,0.0017417240744485654
14.562529213258706,14.798683016881137,3.8914508495195976,0.9982693611192188,0.001730638882743091
14.56752922324628,14.805917832209275,3.9581106969984194,0.9982790706079427,0.0017209293940204124
14.572529233233857,14.812623461805794,4.02392205261622,0.9982869431852376,0.0017130568167256733
14.57752924322143,14.8194196186645,4.088645763541362,0.998293339219842,0.001706660782122555
14.582529253209007,14.826132916905914,4.15197940028691,0.9982992529263961,0.001700747075569177
14.587529263196584,14.832122282078926,4.213933417620074,0.9983053527276737,0.0016946472742926425
14.592529273184159,14.837358377628343,4.274345548964724,0.9983111959942996,0.0016888040076673335
14.597529283171735,14.842473868049476,4.332959836797418,0.9983156708487955,0.0016843291531722093
14.602529293159309,14.847718534284178,4.389729405170595,0.9983185227746371,0.0016814772273308909
14.607529303146885,14.852617828037832,4.444515319927712,0.998321091765351,0.001678908236618057
14.61252931313446,14.856834393410775,4.497201163440645,0.9983247366683168,0.0016752633336537598
14.617529323122035,14.860793317424816,4.54764794553897,0.9983287036979338,0.0016712963040380075
14.62252933310961,14.864955232707707,4.595763916331063,0.9983309529449919,0.0016690470569800356
14.627529343097187,14.869010783913895,4.64138766844771,0.9983314537238541,0.0016685462781209815
14.632529353084763,14.872426243925759,4.684339449131042,0.9983327177036478,0.0016672822983286057
14.637529363072337,14.875445406090414,4.724359608274908,0.9983358488123477,0.0016641511896305933
14.642529373059913,14.878719742304407,4.761374598600735,0.9983383607362566,0.001661639265724572
14.647529383047488,14.882172561447113,4.79547257540884,0.9983382281876704,0.0016617718143138343
14.652529393035064,14.88509940501495,4.826656956146001,0.9983377216721141,0.0016622783298731172
14.657529403022638,14.887425295967546,4.854817132386276,0.9983397189225872,0.0016602810794050953
14.662529413010216,14.88989170513074,4.879779442053964,0.9983424248478624,0.0016575751541319094
14.667529422997791,14.892780213675026,4.90160262682746,0.9983423670747041,0.0016576329272939968
14.672529432985366,14.89540370779252,4.9202708686398315,0.9983407975191255,0.0016592024828738707
14.677529442972942,14.897335269901816,4.935646619256907,0.9983416031754568,0.0016583968265391949
14.682529452960516,14.899175253477903,4.9476304351226466,0.9983441918396043,0.0016558081623876406
14.687529462948092,14.901478985050016,4.956223474023574,0.9983445385024833,0.0016554614995056363
14.692529472935666,14.903796735534561,4.961401640011086,0.9983425438357182,0.0016574561662668812
14.697529482923244,14.90554106519369,4.963075626787981,0.9983421248919434,0.0016578751100397267
14.70252949291082,14.907010543650113,4.961386378888839,0.9983441192781101,0.0016558807238726161
14.707529502898394,14.908776551598788,4.956380584945199,0.9983450007446508,0.0016549992573301091
14.71252951288597,14.91070386274432,4.948122248942763,0.9983431970974966,0.001656802904485486
14.717529522873544,14.912327082616823,4.936607380549163,0.9983415868728492,0.0016584131291329102
14.72252953286112,14.91365979972184,4.921857255254124,0.9983424287182058,0.0016575712837781562
14.727529542848695,14.91502673093144,4.90382970287554,0.9983437054594387,0.0016562945425471008
14.732529552836272,14.916500821699092,4.882615219246502,0.998342563633166,0.0016574363688225786
14.737529562823847,14.91794349498381,4.858184764266579,0.998339970010185,0.001660029991806253
14.742529572811423,14.919269264605234,4.8306299148213085,0.9983391637248065,0.0016608362771890007
14.747529582798997,14.920449405104366,4.799960527186498,0.9983403131999515,0.0016596868020405603
14.752529592786573,14.92152198783593,4.766235129698637,0.9983400535680801,0.001659946433908397
14.757529602774149,14.92265153237083,4.729454092012626,0.9983370024403729,0.0016629975616122453
14.762529612761723,14.923918228312314,4.689601478140613,0.9983341661311165,0.0016658338708667236
14.7675296227493,14.925116333808077,4.6468436422678225,0.9983339766261295,0.0016660233758521764
14.772529632736875,14.926018921521662,4.60124601746178,0.9983342819571951,0.0016657180447856195
14.777529642724451,14.926773101356952,4.552974261046606,0.9983318937421479,0.0016681062598332174
14.782529652712025,14.927749884776434,4.502086367279716,0.9983274354594903,0.0016725645424906007
14.787529662699601,14.92897787213965,4.44870214672376,0.998323954569158,0.0016760454328231084
14.792529672687175,14.930014782584797,4.392992538182748,0.9983225040617039,0.0016774959402784592
14.797529682674751,14.930600121081731,4.33507880238454,0.9983212087132958,0.0016787912886877384
14.802529692662326,14.931137690808361,4.275078530148034,0.9983176661381861,0.0016823338637990384
14.807529702649903,14.932105428876609,4.213183843152409,0.998311258440322,0.0016887415616651
14.81252971263748,14.933270030219678,4.149571626573054,0.9983039320469745,0.001696067955014248
14.817529722625054,14.934067729003598,4.08444708826245,0.9982986275216333,0.0017013724803563702
14.82252973261263,14.934489038438677,4.01797351354752,0.998295671263824,0.001704328738168437
14.827529742600204,14.934999276560994,3.9502835638935636,0.9982912665463881,0.0017087334556061989
14.83252975258778,14.93582582089394,3.881521398806936,0.9982814322379984,0.0017185677639977841
14.837529762575354,14.936767141043163,3.811903369742717,0.998267148895724,0.0017328511062749835
14.842529772562932,14.937522562006215,3.741615104114523,0.9982535307083518,0.0017464692936489839
14.847529782550508,14.938016733691722,3.6709727388245796,0.9982436326832176,0.0017563673187862726
14.852529792538082,14.938454642145516,3.6001994550353884,0.9982348236331415,0.0017651763688631627
14.857529802525658,14.93904204914187,3.529634064084197,0.9982218113494363,0.0017781886525704666
14.862529812513232,14.93975400919968,3.459629410542097,0.9982018240076858,0.0017981759943226103
14.867529822500808,14.940469550898735,3.3905258970527594,0.9981761894355289,0.0018238105664796424
14.872529832488382,14.941113548727374,3.32265359330795,0.9981482317878487,0.0018517682141597801
14.87752984247596,14.94164354310308,3.256223575820171,0.9981208132989139,0.0018791867030953173
14.882529852463536,14.942086469677017,3.1917327988702966,0.9980949475011461,0.0019050525008622774
14.88752986245111,14.942534611361134,3.1295101383210215,0.9980689007863676,0.0019310992156385634
14.892529872438686,14.943069473610674,3.0699425759398893,0.9980382658610456,0.0019617341409580926
14.89752988242626,14.94372111966691,3.0133211064002596,0.9979984172598131,0.0020015827421904072
14.902529892413837,14.944403304484402,2.9601420849723654,0.9979485204961358,0.0020514795058653524
14.90752990240141,14.94496488575731,2.9107070915712057,0.9978934391033302,0.0021065608986690805
14.912529912388989,14.945370035039137,2.8653104752552685,0.9978408811602102,0.0021591188417854714
14.917529922376564,14.945707253382711,2.824180541074065,0.997795681294318,0.002204318707680227
14.922529932364139,14.946101769709077,2.7877470697703934,0.9977562935270694,0.0022437064749309373
14.927529942351715,14.946640572531324,2.756256524849762,0.9977167655594787,0.002283234442522996
14.932529952339289,14.947262895008485,2.7299449919646905,0.9976724607175161,0.002327539284486249
14.937529962326865,14.947821145368032,2.7089728250906178,0.9976245521047616,0.002375447897242528
14.94252997231444,14.948241062600136,2.693526828828389,0.9975797075647935,0.002420292437212987
14.947529982302017,14.948532775946674,2.683430956259723,0.9975456867346287,0.0024543132673804386
14.952529992289591,14.948782832984907,2.679037030594556,0.997526706076353,0.0024732939256578573
14.957530002277167,14.94909434524835,2.6801381809938425,0.9975219740069433,0.0024780259950697627
14.962530012264743,14.949475956709996,2.6866349622308765,0.9975277642247714,0.0024722357772426953
14.967530022252317,14.94986986096908,2.6986700348865935,0.9975407086472424,0.002459291354772037
14.972530032239893,14.950213252600001,2.716076567911159,0.9975596910794203,0.0024403089225962576
14.977530042227468,14.950463228776611,2.738732174117624,0.9975854653108567,0.00241453469116039
14.982530052215044,14.950640518943757,2.7665046981469597,0.9976190021908983,0.0023809978111181337
14.98753006220262,14.9507970920091,2.799393521495204,0.9976600915144986,0.0023399084875181603
14.992530072190196,14.950961656853096,2.837184908411258,0.9977069601290914,0.002293039872926781
14.99753008217777,14.951141045039225,2.87931694127111,0.9977567511412084,0.0022432488608103147
15.002530092165346,14.951318519920893,2.9256856208588853,0.9978064425319704,0.002193557470049994
15.00753010215292,14.951475526091269,2.975993219397205,0.9978539184659664,0.002146081536054308
15.012530112140496,14.951613053296805,3.0299413366869263,0.9978987945208816,0.002101205481140598
15.017530122128072,14.95174286111297,3.0873793561380785,0.9979422824858935,0.0020577175161288195
15.022530132115648,14.951871535672241,3.14798353958007,0.9979856792558277,0.002014320746193985
15.027530142103224,14.951996163242375,3.2115233324814967,0.9980283693985288,0.001971630603492897
15.032530152090798,14.952109469643021,3.2777816925909344,0.9980673882765363,0.001932611725486721
15.037530162078374,14.952212653451625,3.34643166683375,0.9980997130957432,0.0019002869062801637
15.042530172065948,14.952322395171775,3.41719360170668,0.9981255236956952,0.0018744763063283613
15.047530182053524,14.9524648311318,3.4896897549178707,0.9981487409969146,0.001851259005110086
15.052530192041099,14.952640647508838,3.563601244718445,0.9981733295276837,0.001826670474341493
15.057530202028676,14.952817512950865,3.6386334675255223,0.9981988294814802,0.0018011705205465182
15.062530212016252,14.952962917580065,3.7144717001484144,0.9982205574081717,0.001779442593855453
15.067530222003827,14.953076177165642,3.790793128746228,0.998235123150661,0.001764876851367725
15.072530231991403,14.953207998282183,3.867334201910615,0.9982449944036713,0.001755005598357136
15.077530241978977,14.95342006278708,3.9438441469977885,0.9982559788010795,0.0017440212009497363
15.082530251966553,14.953688806670632,4.020019772085213,0.998270166028335,0.0017298339736954457
15.087530261954127,14.953921697924388,4.095460788587266,0.9982834421418927,0.0017165578601385598
15.092530271941705,14.954090563052173,4.170018830376685,0.9982912683499321,0.0017087316520994773
15.09753028192928,14.954274831959369,4.243547038556207,0.9982950579785731,0.0017049420234588016
15.102530291916855,14.95455272258856,4.315729068588379,0.9983001906623983,0.0016998093396333133
15.107530301904431,14.954891093201788,4.3862770679809735,0.9983084515326683,0.0016915484693641521
15.112530311892005,14.955185971007326,4.455164864673974,0.9983158811508767,0.001684118851157767
15.117530321879581,14.955429794984541,4.522203395210272,0.9983190525168023,0.0016809474852326322
15.122530331867155,14.95574256260442,4.587142509329692,0.9983201839086445,0.0016798160933908452
15.127530341854733,14.956161465844753,4.649970131038248,0.998323508861381,0.001676491140656357
15.132530351842309,14.956545988485532,4.710495993091484,0.9983288685802703,0.0016711314217685955
15.137530361829883,14.95683893869409,4.768684556258194,0.9983324302206296,0.0016675697814110212
15.14253037181746,14.957227459595051,4.824427179973978,0.9983329272375856,0.0016670727644576585
15.147530381805034,14.957808499995059,4.877608174734275,0.9983334166079817,0.0016665833940640725
15.15253039179261,14.958326585721672,4.927945926214397,0.9983362239112651,0.0016637760907830775
15.157530401780184,14.958620377338502,4.975437528803014,0.9983394986052356,0.001660501396816859
15.16253041176776,14.959037374064193,5.019999619377492,0.9983405523633466,0.0016594476387083031
15.167530421755337,14.959840670126468,5.061437577732113,0.9983401136262359,0.0016598863758220572
15.172530431742912,14.96058356793583,5.099740264987564,0.9983408447077253,0.0016591552943331924
15.177530441730488,14.960888693426972,5.134852412395386,0.998343086526759,0.0016569134752959808
15.182530451718062,14.961314587462342,5.16662851340562,0.9983446397501611,0.0016553602518910471
15.187530461705638,14.96235786837396,5.1949783063464725,0.9983443928392289,0.0016556071628195561
15.192530471693212,14.963347973124574,5.219964582904051,0.9983439225184177,0.0016560774836271847
15.197530481680788,14.963707317853762,5.241415031656354,0.9983448823411475,0.0016551176608962511
15.202530491668364,14.964230840172279,5.25933649277422,0.9983464221997823,0.00165357780226079
15.20753050165594,14.965530483739634,5.273729406389353,0.998346660510158,0.0016533394918834046
15.212530511643514,14.966693953996325,5.284628273380994,0.9983458115821158,0.001654188419926737
15.21753052163109,14.96716527883071,5.2920706997214815,0.9983457242917924,0.0016542757102500532
15.222530531618666,14.967973012976431,5.2960378774805115,0.9983466785845401,0.0016533214175040577
15.22753054160624,14.969539704278038,5.296534236786208,0.9983471585649707,0.0016528414370755994
15.232530551593817,14.970757762238113,5.293578146842902,0.9983466095379047,0.001653390464143367
15.237530561581393,14.971440688989968,5.287146831327883,0.9983459304126134,0.0016540695894376525
15.242530571568969,14.972742769538083,5.277028464643068,0.9983457315745393,0.0016542684275152842
15.247530581556543,14.974565688933332,5.263437825460887,0.9983459892858335,0.0016540107162182499
15.252530591544119,14.97577853312222,5.246381206616209,0.998346232163202,0.0016537678388464725
15.257530601531693,14.976815943141988,5.225865431564728,0.9983454195441727,0.0016545804578730074
15.262530611519269,14.978746078917151,5.201894642492629,0.9983436939763599,0.0016563060256841056
15.267530621506843,14.980834929904946,5.174535641563786,0.9983431709960103,0.0016568290060315044
15.272530631494421,14.982137693851634,5.143844727330908,0.9983441697550768,0.0016558302469642733
15.277530641481997,14.983661870923708,5.10972880033485,0.9983436454945809,0.0016563545074603275
15.282530651469571,14.986234495330367,5.0722724752605615,0.9983406430671959,0.0016593569348453427
15.287530661457147,14.988693826234744,5.031638512503677,0.9983386911504905,0.0016613088515513368
15.292530671444721,14.990347798533858,4.987906788484946,0.9983394162114682,0.0016605837905738802
15.297530681432297,14.99245097156713,4.941044142058036,0.9983393472757396,0.0016606527263036892
15.302530691419872,14.9956205615918,4.8911004882553835,0.9983361690740677,0.0016638309279773597
15.30753070140745,14.998657047668361,4.838232505907189,0.9983325156621708,0.0016674843398759242
15.312530711395025,15.001021800098856,4.782555358969488,0.9983310003310802,0.0016689996709681367
15.3175307213826,15.003831693851824,4.724301356101496,0.9983303293282471,0.001669670673802393
15.322530731370176,15.007617335094416,4.663646803691789,0.9983280728128949,0.0016719271891568962
15.32753074135775,15.01146564618476,4.600611931297291,0.9983237593232523,0.0016762406788017228
15.332530751345326,15.014894685835605,4.5353390095339225,0.9983186111117902,0.0016813888902653682
15.3375307613329,15.018678002004235,4.468027143923394,0.9983143536108706,0.0016856463911874692
15.342530771320476,15.023320491358147,4.3987934144669625,0.9983115533346936,0.001688446667365849
15.347530781308054,15.028268613126011,4.327828944135826,0.9983079533244237,0.0016920466776391358
15.352530791295628,15.033047955244845,4.255304599140224,0.9983005563602185,0.001699443641845052
15.357530801283204,15.038115150397278,4.181517851691654,0.9982903336511245,0.001709666350940396
15.362530811270778,15.044042764746841,4.1065974292166825,0.9982817203430389,0.0017182796590276869
15.367530821258354,15.050649482538411,4.03089617118898,0.9982758808338709,0.0017241191681951849
15.372530831245928,15.057351420810337,3.9546181181765263,0.998267945776711,0.001732054225355418
15.377530841233504,15.064097936941096,3.878011589068316,0.9982535399675596,0.001746460034507538
15.382530851221082,15.071518314741477,3.801408051272412,0.9982352014676164,0.0017647985344496845
15.387530861208656,15.08014277502868,3.7250776660271305,0.998218772556416,0.001781227445648406
15.392530871196232,15.08965333694758,3.6492562824375296,0.9982048154096749,0.001795184592387595
15.397530881183807,15.099409201351891,3.574336551594048,0.9981873835308157,0.0018126164712451737
15.402530891171383,15.109369478325181,3.5005770752755705,0.9981616735710722,0.001838326430987946
15.407530901158957,15.1200689744874,3.42824293132435,0.9981299001322317,0.0018700998698263816
15.412530911146533,15.131977143681151,3.357717294964187,0.998097945210994,0.0019020547910606775
15.417530921134109,15.145241912620456,3.2894548127490966,0.9980678020466154,0.0019321979554416547
15.422530931121685,15.159553654868795,3.223780933830911,0.9980353771113009,0.001964622890757967
15.42753094110926,15.174508520001577,3.161014856691896,0.9979955290459666,0.0020044709560940377
15.432530951096835,15.190082033955507,3.101661941440313,0.9979476735837726,0.0020523264182888013
15.437530961084411,15.206529044021131,3.0462120202597998,0.9978958805362254,0.002104119465837238
15.442530971071985,15.224115009126464,2.994989261217765,0.9978444990929723,0.0021555009090932606
15.447530981059561,15.243038336173946,2.9482909626532408,0.997794770576506,0.0022052294255629017
15.452530991047137,15.263245105276367,2.9063516619991066,0.9977455438531506,0.002254456148920812
15.457531001034713,15.28453377907931,2.8694195795891635,0.9976962079192322,0.0023037920828408646
15.462531011022287,15.306710708978846,2.837674933658024,0.997648192262651,0.0023518077394235172
15.467531021009863,15.329535472657765,2.811244708317054,0.9976039060964126,0.0023960939056639594
15.472531030997438,15.352887458223945,2.79053998924969,0.9975651099545907,0.002434890047486969
15.477531040985014,15.37667532202809,2.7756783115870256,0.9975329424812857,0.0024670575207929885
15.48253105097259,15.400909790773115,2.7667289136161473,0.9975093889110868,0.0024906110909914507
15.487531060960166,15.425628581928567,2.763756679140989,0.9974979261899278,0.0025020738121517023
15.492531070947742,15.450796767729011,2.766556197353671,0.9975017701785228,0.002498229823557699
15.497531080935316,15.47617629804683,2.775308350982661,0.9975208824521071,0.002479117549974188
15.502531090922892,15.501401060610744,2.790073055416061,0.997550770271232,0.002449229730850222
15.507531100910466,15.525894782225782,2.8106634758429356,0.9975849693843608,0.002415030617722709
15.512531110898042,15.549368479598613,2.836827985658443,0.9976196842075299,0.002380315794554842
15.517531120885616,15.571770331999815,2.8681762963332638,0.997656539964439,0.0023434600376469775
15.522531130873192,15.593381097316762,2.9046690869661176,0.9977005106670964,0.0022994893349890856
15.52753114086077,15.614620010215372,2.9461133635729175,0.9977543339957836,0.002245666006301889
15.532531150848344,15.635527526396928,2.9921148778920332,0.9978143790524158,0.002185620949671653
15.53753116083592,15.655678796960817,3.0425692240016913,0.9978722200333462,0.002127779968741938
15.542531170823494,15.674501659483552,3.097134215608764,0.9979210539968685,0.0020789460052198284
15.54753118081107,15.691496542365247,3.155372497789585,0.9979610873974051,0.002038912604684188
15.552531190798645,15.706889031484051,3.2170171456260936,0.9979984110683457,0.002001588933743802
15.55753120078622,15.72148999868488,3.281606394990521,0.998038179483849,0.001961820518242494
15.562531210773798,15.735851630877951,3.3489476998270193,0.9980790851943463,0.0019209148077459375
15.567531220761373,15.750005759226305,3.418697494135781,0.9981151427909535,0.0018848572111401143
15.572531230748949,15.763312144892035,3.4904062009698884,0.9981427901301875,0.0018572098719061363
15.577531240736523,15.77496228993175,3.5637417959538276,0.9981649447847499,0.0018350552173446008
15.582531250724099,15.785040811068582,3.638476800483604,0.9981870348145924,0.00181296518750286
15.587531260711673,15.794428936323436,3.714299567231626,0.9982100386761873,0.001789961325909338
15.592531270699249,15.803813223781757,3.790962956072438,0.9982297228305848,0.0017702771715116656
15.597531280686827,15.81324722348565,3.868121401780389,0.9982431802989622,0.0017568197031354621
15.602531290674401,15.822028758150584,3.9454624216805714,0.9982535100655346,0.0017464899365624298
15.607531300661977,15.829449876631656,4.022646192933855,0.9982657005258682,0.0017342994762297303
15.612531310649551,15.835814332667757,4.099501282461794,0.9982795017030704,0.0017204982990281018
15.617531320637127,15.842059018322578,4.175797730568902,0.9982899855948338,0.0017100144072659034
15.622531330624701,15.84850875491112,4.251293247397857,0.9982952040572374,0.0017047959448635707
15.627531340612277,15.854717480707729,4.3257310823161585,0.9982992977731605,0.0017007022289431488
15.632531350599855,15.860132095515105,4.398849040513214,0.9983062572908267,0.001693742711278365
15.63753136058743,15.864735920500642,4.470453819268165,0.9983142157248162,0.0016857842772912465
15.642531370575005,15.869068577906743,4.540341040415646,0.9983190874821092,0.0016809125200007078
15.64753138056258,15.873551367554223,4.608430937885737,0.9983211196522923,0.0016788803498207303
15.652531390550156,15.877949823739781,4.674455676706165,0.9983237934141918,0.0016762065879245786
15.65753140053773,15.881841325733538,4.738268755199722,0.9983279149191041,0.0016720850830167194
15.662531410525306,15.885195625640138,4.799803433287923,0.9983311909025528,0.0016688090995710956
15.667531420512882,15.888313313619816,4.858851333446239,0.9983329451187808,0.0016670548833471537
15.672531430500458,15.891491932198852,4.915236589867361,0.9983349172633187,0.001665082738810133
15.677531440488032,15.894751268173547,4.968907146391166,0.9983374013142461,0.001662598687878586
15.682531450475608,15.897662526071496,5.019604704115866,0.998338737341438,0.0016612626606835406
15.687531460463184,15.89992518243233,5.067331553169873,0.9983390727761463,0.0016609272259720904
15.692531470450758,15.902085276357932,5.112096764892654,0.9983405885201598,0.0016594114819549483
15.697531480438334,15.904765100826518,5.153629290403865,0.9983431935365865,0.001656806465527052
15.702531490425908,15.907366637161974,5.191872457755403,0.9983441314973038,0.0016558685048090088
15.707531500413486,15.909042803412238,5.22682083865604,0.9983430916370664,0.001656908365044607
15.71253151040106,15.910476210442384,5.258462314260397,0.99834331693802,0.0016566830640923286
15.717531520388636,15.912714391784641,5.2867098885859285,0.9983458478451495,0.001654152156962989
15.72253153037621,15.915005253123068,5.311489274565581,0.998347338864634,0.0016526611374801986
15.727531540363787,15.916221912382616,5.332780155346729,0.99834600488194,0.001653995120176492
15.73253155035136,15.917219772410036,5.35061541949526,0.9983449369785815,0.001655063023537538
15.737531560338937,15.91913724876159,5.364919159027682,0.9983465666132038,0.0016534333889184885
15.742531570326515,15.921040262281984,5.375601104923903,0.9983484385379393,0.0016515614641872032
15.747531580314089,15.921905488804612,5.382667679011666,0.9983477289193163,0.0016522710828060236
15.752531590301665,15.922735969414932,5.386056785814109,0.9983459975963033,0.0016540024058154653
15.757531600289239,15.92437566528727,5.385813392344969,0.9983462075670814,0.0016537924350349
15.762531610276815,15.92581449378642,5.382030339441842,0.9983478656484073,0.0016521343537061564
15.76753162026439,15.926461264189282,5.374613690656879,0.9983481065777702,0.0016518934243421085
15.772531630251965,15.927287036544378,5.363588043943051,0.998346309019456,0.0016536909826555962
15.777531640239543,15.92863524094882,5.349025771214009,0.9983450616006249,0.0016549384014867721
15.782531650227117,15.929639289805582,5.33097278973868,0.998346023118932,0.0016539768831796936
15.787531660214693,15.930183898528771,5.3093776884196275,0.9983469818553432,0.0016530181467690223
15.792531670202267,15.931002798794097,5.284302922688747,0.9983453976105429,0.001654602391570394
15.797531680189843,15.932062970654208,5.255820335797615,0.9983430219877515,0.0016569780143626273
15.802531690177418,15.93278599794509,5.223911146547817,0.9983429970733354,0.0016570029287807048
15.807531700164994,15.933279969062621,5.188457796000186,0.9983440283191094,0.001655971683008535
15.812531710152571,15.933980420905366,5.149712720198887,0.9983426432388243,0.0016573567632957326
15.817531720140146,15.934792957628014,5.107754840361007,0.9983396363621909,0.0016603636399306102
15.822531730127722,15.935417325218147,5.062691095046521,0.9983384247316135,0.0016615752705104589
15.827531740115296,15.935885222769643,5.014725000347531,0.9983386069067239,0.0016613930954019623
15.832531750102872,15.936377860781697,4.96390910663862,0.9983370785846876,0.0016629214174410183
15.837531760090446,15.93695609810037,4.910329816385623,0.9983338945628435,0.0016661054392877656
15.842531770078022,15.937561642749404,4.854044540794077,0.9983314764228364,0.0016685235792963738
15.8475317800656,15.938066267002043,4.795188781058204,0.9983297377723909,0.001670262229745209
15.852531790053174,15.93840666142915,4.733803171744852,0.998326930266627,0.0016730697355107197
15.85753180004075,15.938727755210245,4.670124038836535,0.9983234370883358,0.0016765629138040757
15.862531810028324,15.939211000957316,4.60429114348528,0.9983203490019463,0.0016796510001945513
15.8675318200159,15.939777603759117,4.53653165159473,0.9983163268690334,0.001683673133107485
15.872531830003474,15.940167864475676,4.466982211284356,0.9983100187083491,0.001689981293792327
15.87753183999105,15.94033364283753,4.395709522566224,0.998303571657117,0.0016964283450248887
15.882531849978625,15.940545194151621,4.3227967685337845,0.9982994106980434,0.0017005893040981676
15.887531859966202,15.940995513586657,4.248590967733633,0.9982949815946016,0.001705018407537403
15.892531869953778,15.941493592426061,4.173150679427211,0.9982853812052671,0.0017146187968699483
15.897531879941353,15.94176623364097,4.096877685972792,0.9982710869067294,0.001728913095406743
15.902531889928929,15.941868693777694,4.019816832041462,0.9982584805414468,0.00174151946068797
15.907531899916503,15.942045794083727,3.942282992265356,0.9982509736165979,0.0017490263855337604
15.912531909904079,15.942372328212,3.864622130691631,0.9982430153734501,0.0017569846286773394
15.917531919891653,15.94273111340177,3.787017624770737,0.9982260879333518,0.0017739120687784071
15.92253192987923,15.942995101766313,3.709667887127701,0.9981994461995743,0.0018005538025586659
15.927531939866805,15.943145082200617,3.6330948022499667,0.9981716866999689,0.0018283133021661589
15.932531949854381,15.943276075332129,3.5575673530921295,0.9981507700173252,0.0018492299848105022
15.937531959841955,15.943477173720794,3.483556649480213,0.9981343253430185,0.0018656746591185999
15.942531969829531,15.94372588514405,3.4113924408314142,0.998111497619666,0.0018885023824750837
15.947531979817107,15.943951259226827,3.3412535010964963,0.9980741397877488,0.0019258602143949338
15.952531989804681,15.944128597474533,3.2736335548352007,0.998025123936342,0.001974876065804089
15.95753199979226,15.944282527228506,3.208816264915967,0.9979753920813533,0.002024607920794751
15.962532009779833,15.944451328134402,3.1471932431126244,0.9979334052388839,0.0020665947632662503
15.96753201976741,15.9446534768034,3.08890811870687,0.9978976890702803,0.002102310931871258
15.972532029754984,15.944866284748771,3.034512996337389,0.9978590972654026,0.002140902736750597
15.97753203974256,15.94505469103701,2.9840722975921476,0.9978097650249141,0.002190234977239728
15.982532049730134,15.945216437037256,2.937878169414073,0.9977502050520175,0.0022497949501373207
15.98753205971771,15.945380391209063,2.896276919265107,0.9976888162612609,0.0023111837408947167
15.992532069705288,15.94557716963631,2.859565677775641,0.99763533440629,0.002364665595866745
15.997532079692862,15.9458242497824,2.827910882997289,0.9975944704134773,0.002405529588680969
16.002532089680436,15.946103182763423,2.801440527724699,0.99756468313609,0.002435316866069185
16.007532099668012,15.94637354776123,2.780488873355241,0.9975419375322747,0.002458062469886219
16.012532109655588,15.946615493082847,2.765371381486172,0.9975243020521374,0.002475697950024161
16.017532119643164,15.946834300812059,2.7561555721066275,0.9975134196511232,0.0024865803510389804
16.022532129630736,15.947060680935657,2.7526391837052766,0.9975123617448896,0.0024876382572720473
16.027532139618316,15.947336912817663,2.755126114446507,0.9975226396201456,0.0024773603820158864
16.032532149605892,15.947671246027257,2.7636604872591217,0.9975433677769783,0.002456632225184586
16.037532159593464,15.948038882730549,2.7782179154647655,0.997572950412373,0.002427049589790938
16.04253216958104,15.948400808685276,2.798745315153569,0.9976109607090161,0.0023890392931486047
16.047532179568616,15.948718038715526,2.8248324614061087,0.9976577681374564,0.002342231864710762
16.052532189556192,15.948997924173161,2.8562776655489137,0.9977120676980925,0.0022879323040755142
16.057532199543765,15.949287321626011,2.892887768139984,0.9977691683553149,0.002230831646855441
16.06253220953134,15.949627387075193,2.934660796760605,0.9978227062652807,0.002177293736891302
16.06753221951892,15.950032862546356,2.9812333839633647,0.9978690526136805,0.002130947388493363
16.072532229506493,15.950462260779943,3.0322396633889683,0.9979102940013632,0.0020897060008103667
16.07753223949407,15.950840101072174,3.0872841990369473,0.9979521664065933,0.002047833595581779
16.082532249481645,15.951147718005789,3.145939039455107,0.9979980815021665,0.0020019185000099975
16.08753225946922,15.951441115428743,3.207772738823566,0.9980449514789318,0.0019550485232448815
16.092532269456793,15.951803168691772,3.2724669925033147,0.9980855606090822,0.0019144393930947733
16.09753227944437,15.95228306795149,3.3396048053395186,0.9981156508833479,0.0018843491188294014
16.10253228943195,15.952808401705092,3.4088349010219288,0.9981383230939316,0.0018616769082459856
16.10753229941952,15.953232673193174,3.4798219550186413,0.9981606430326977,0.0018393569694798598
16.112532309407097,15.953528746656533,3.55219779661455,0.9981859786464463,0.0018140213557332064
16.117532319394673,15.953828454723878,3.6254892354763375,0.9982108133879011,0.0017891866142779134
16.12253232938225,15.954280437445696,3.699477235896092,0.9982296647969242,0.0017703352052564495
16.12753233936982,15.95490692419214,3.773842375017063,0.9982419133226926,0.0017580866794892297
16.132532349357398,15.955527497898839,3.8481198480352536,0.998252182654758,0.0017478173474256148
16.137532359344974,15.955936572522726,3.92218094928592,0.9982644038660672,0.0017355961361183172
16.14253236933255,15.956221383912252,3.995780899981779,0.9982775746799397,0.0017224253222480363
16.147532379320126,15.956673927863072,4.068705496846203,0.998288096589782,0.0017119034124081453
16.1525323893077,15.957372370267171,4.140681686656932,0.9982946224696395,0.0017053775325527834
16.157532399295278,15.958091862282565,4.211505491968308,0.9982992033870578,0.0017007966151396936
16.16253240928285,15.958619702966304,4.281047146681868,0.9983045236559288,0.001695476346270804
16.167532419270426,15.95902428524691,4.349058421391063,0.9983112500546347,0.001688749947567921
16.172532429258002,15.959569509361543,4.4153708100818445,0.9983177259642904,0.0016822740379137185
16.177532439245578,15.960344843779882,4.479806577894974,0.9983217358390231,0.0016782641631769063
16.182532449233154,15.961118183591305,4.54229594793008,0.998323170391687,0.0016768296105101935
16.18753245922073,15.961713479574186,4.602572076299407,0.9983247762216139,0.001675223780579952
16.192532469208302,15.962300545477037,4.66062214484553,0.998328814407506,0.0016711855946841521
16.19753247919588,15.963073874912562,4.716289826733751,0.9983334980779986,0.0016665019241904016
16.202532489183454,15.963922465327306,4.769478301703227,0.9983353566242001,0.0016646433779882103
16.20753249917103,15.96468659795935,4.820107328438752,0.9983347934305956,0.0016652065715911074
16.212532509158606,15.965450145316465,4.868033429244689,0.9983356522260997,0.0016643477760883247
16.217532519146182,15.966329486930945,4.913016441269354,0.9983390088546404,0.0016609911475476472
16.22253252913376,15.967251863065288,4.955020913270769,0.9983415999872162,0.0016584000149729614
16.22753253912133,15.968152913725962,4.994037815268002,0.9983414374369904,0.001658562565200495
16.232532549108907,15.969107307424746,5.030036788921332,0.9983408406581711,0.0016591593440222025
16.237532559096483,15.970135411182492,5.062865689138826,0.9983422148645978,0.001657785137598479
16.24253256908406,15.971175415858259,5.092461946307717,0.9983443342002611,0.001655665801938691
16.247532579071635,15.972271892496895,5.118759450948109,0.9983449014415767,0.0016550985606200044
16.25253258905921,15.973467078139482,5.1417217920590454,0.998344268747812,0.0016557312543812191
16.257532599046787,15.974642894300757,5.1613041003134015,0.9983443890387211,0.0016556109634692203
16.26253260903436,15.975799276835785,5.1775362679814485,0.9983455156494098,0.0016544843527787542
16.267532619021935,15.977163543816166,5.190382466079534,0.9983461572594635,0.0016538427427238355
16.27253262900951,15.978695655233299,5.199829212024681,0.9983458125715282,0.001654187430658451
16.277532638997087,15.9800547829571,5.205894432972072,0.9983455793040816,0.001654420698104317
16.282532648984663,15.981331943557269,5.208448165113883,0.9983459108583135,0.0016540891438729748
16.28753265897224,15.983005635873877,5.207391409668113,0.9983459738430145,0.001654026159172102
16.292532668959815,15.984954355588483,5.202928281318103,0.9983456150409826,0.0016543849612047467
16.297532678947388,15.986586444216643,5.195075423216489,0.9983455927439114,0.001654407258276875
16.302532688934964,15.988055119620517,5.183662335299391,0.9983455951595798,0.0016544048426105464
16.30753269892254,15.99006828706676,5.168830589438093,0.9983447146712748,0.0016552853309167962
16.312532708910116,15.99247532111231,5.150535883839718,0.9983437723424332,0.0016562276597601364
16.31753271889769,15.994503682917461,5.128828252734161,0.998344041082176,0.0016559589200189635
16.322532728885268,15.996300361437198,5.103770196652023,0.9983442459310373,0.001655754071159869
16.327532738872844,15.998703543192644,5.075436040090865,0.99834250129503,0.0016574987071693225
16.332532748860416,16.001618292373323,5.043807579526199,0.9983402794343118,0.0016597205678887431
16.337532758847992,16.004200228424683,5.00878701175442,0.9983402071503074,0.0016597928518959253
16.342532768835568,16.006485495271036,4.970675185135023,0.9983409558105332,0.001659044191671679
16.347532778823144,16.00933929099855,4.929557582115366,0.998339078170434,0.0016609218317735625
16.35253278881072,16.01285997321059,4.885421878949611,0.9983351934488074,0.0016648065534011966
16.357532798798296,16.016246238987904,4.838334948477476,0.9983332855338655,0.0016667144683446755
16.362532808785872,16.0192498820244,4.78842781771779,0.9983338809446782,0.0016661190575337171
16.367532818773444,16.02259098544672,4.735832128507828,0.9983329026447187,0.0016670973574923003
16.37253282876102,16.02675164372622,4.680528641718103,0.9983282498209027,0.001671750181308374
16.377532838748596,16.031277045025956,4.6226761104463545,0.9983231246727401,0.0016768753294720837
16.382532848736172,16.0355091086396,4.562542667919924,0.9983209038069853,0.001679096195225298
16.38753285872375,16.039562027665042,4.500338669978484,0.9983200006967384,0.0016799993054700962
16.392532868711324,16.04422513264182,4.43619079730119,0.9983163826940344,0.0016836173081714557
16.397532878698897,16.049917198585582,4.37022616966119,0.9983092911553794,0.001690708846825814
16.402532888686473,16.056000555175338,4.302494373864697,0.9983018086102343,0.001698191391969053
16.40753289867405,16.06168245045517,4.233183039083592,0.9982963073816937,0.00170369262050658
16.412532908661625,16.06726846379153,4.162461553789642,0.9982915350475378,0.001708464954658741
16.4175329186492,16.073743237904356,4.090516135759458,0.9982845968435283,0.0017154031586703372
16.422532928636773,16.081364116581284,4.017546151059396,0.9982743482608187,0.0017256517413826694
16.427532938624353,16.08953891571793,3.943866120574171,0.9982619865701318,0.0017380134320707996
16.432532948611925,16.09769188860709,3.8696599361445765,0.9982490786237179,0.0017509213784859324
16.4375329585995,16.10586677194663,3.795147080189141,0.9982359670933206,0.001764032908884004
16.442532968587077,16.114673328766504,3.7206317060426586,0.9982218844631018,0.0017781155391064368
16.447532978574653,16.12464637262543,3.6464323600355586,0.998205712322116,0.0017942876800956012
16.452532988562226,16.135618560537463,3.572841768012762,0.9981863472857523,0.0018136527164615897
16.4575329985498,16.147160517398298,3.5000120432725894,0.9981629781017992,0.0018370219004168174
16.46253300853738,16.15915903114925,3.4282696081700212,0.9981357009088184,0.001864299093399057
16.467533018524954,16.1717617741112,3.3578105548336987,0.9981058179564815,0.0018941820457378542
16.47253302851253,16.1851412644219,3.289049045880862,0.9980749501985149,0.0019250498037053868
16.477533038500106,16.19941479237531,3.222190917430743,0.9980434299437685,0.001956570058452401
16.48253304848768,16.214633196304767,3.157712098479372,0.9980095968111207,0.0019904031911013244
16.487533058475254,16.230927053240364,3.0957441054156836,0.9979709564995134,0.002029043502708742
16.49253306846283,16.248348494051353,3.0364607615535317,0.9979263120156985,0.002073687986524575
16.49753307845041,16.266747484099724,2.9801276482218286,0.9978770002566725,0.002122999745551315
16.502533088437982,16.285841017589703,2.92717488336275,0.9978262680409304,0.0021737319612940313
16.507533098425558,16.305343342471073,2.878094959836935,0.9977775061029077,0.002222493899317502
16.512533108413134,16.325345750496677,2.833002307203151,0.9977327817445066,0.0022672182577191217
16.51753311840071,16.346255896598596,2.791947456179709,0.9976924500554583,0.002307549946768682
16.522533128388282,16.36835805143412,2.7553180338508834,0.997655627107113,0.0023443728951137383
16.52753313837586,16.39162186892382,2.7235095614653444,0.9976210195265834,0.002378980475643502
16.532533148363438,16.415578209180396,2.6966833971472526,0.9975879553775755,0.002412044624652361
16.53753315835101,16.43943745054767,2.6751093044136076,0.9975575909233991,0.002442409078829665
16.542533168338586,16.462854076035143,2.658831572065314,0.9975337164181909,0.002466283584038945
16.547533178326162,16.485868594041094,2.647712661537243,0.9975220343428794,0.002477965659352028
16.55253318831374,16.508866740386328,2.642083192549381,0.9975273786638601,0.002472621338372277
16.55753319830131,16.532252060206382,2.6421003059151773,0.9975501604884349,0.00244983951379988
16.562533208288887,16.555898625042506,2.647653404791666,0.9975848220988603,0.0024151779033760156
16.567533218276466,16.579165181184276,2.6587921777429444,0.9976223972845876,0.002377602717650337
16.57253322826404,16.601459305368664,2.6754336954386364,0.997656223039083,0.0023437769631552024
16.577533238251615,16.62235695345522,2.6975044131728407,0.9976866668664313,0.002313333135808797
16.58253324823919,16.642048873861967,2.724789895316813,0.9977205773529632,0.002279422649278995
16.587533258226767,16.661018907965303,2.757033673874831,0.9977650933164012,0.002234906685842046
16.59253326821434,16.679459392886717,2.7940672112007667,0.9978206150556862,0.002179384946556419
16.597533278201915,16.697200784220332,2.8355121452375935,0.9978792673002509,0.0021207327019920385
16.60253328818949,16.71390681674308,2.8808923024250426,0.99793078332502,0.0020692166772228364
16.607533298177067,16.729366815039917,2.9299765748351065,0.9979707795606209,0.002029220441622746
16.612533308164643,16.743770818820142,2.9823861702695815,0.9980036079409659,0.00199639206127799
16.61753331815222,16.757426868054488,3.037831281922105,0.9980369279284987,0.001963072073745621
16.622533328139795,16.77030379529024,3.095922719132102,0.9980735507445402,0.0019264492577057907
16.627533338127368,16.782113929983485,3.156280397926957,0.9981091241805337,0.0018908758217139742
16.632533348114944,16.79279905353262,3.218596672079106,0.9981378998203657,0.0018621001818842726
16.63753335810252,16.802757210634315,3.2825370854230562,0.998159655826318,0.0018403441759332346
16.642533368090096,16.812401296288638,3.347797960786305,0.9981795293791187,0.001820470623135127
16.64753337807767,16.821746852195385,3.4140451428491922,0.9982012068248021,0.0017987931774544512
16.652533388065248,16.830303202338396,3.480952452410638,0.9982222951825386,0.0017777048197207212
16.65753339805282,16.837654821075873,3.5482530833774657,0.9982379077500368,0.001762092252227367
16.662533408040396,16.84416491944801,3.6156964497660335,0.9982476441830133,0.0017523558192539803
16.667533418027972,16.850604889809034,3.682986925820881,0.9982564843182575,0.0017435156840132709
16.672533428015548,16.857088537080397,3.7498153120778266,0.9982683449240863,0.0017316550781851154
16.677533438003124,16.863123988378543,3.81589876993319,0.9982811768308893,0.001718823171378825
16.6825334479907,16.868373133662697,3.8810212642210185,0.998290272224355,0.0017097277779097538
16.687533457978276,16.872993854274355,3.944901498303272,0.998294887371951,0.001705112630310379
16.69253346796585,16.877357730707537,4.007481544728475,0.9982988793016925,0.00170112070056615
16.697533477953424,16.881649964577655,4.068648233988509,0.9983050251041383,0.0016949748981182206
16.702533487941,16.885761933884563,4.128248511624004,0.9983116378656836,0.0016883621365724915
16.707533497928576,16.88957692742897,4.1861080765653105,0.9983159601652454,0.0016840398370086237
16.712533507916152,16.893019430926028,4.241951058035831,0.9983184704247181,0.001681529577537577
16.71753351790373,16.896036263923428,4.295693381093256,0.998321548403913,0.0016784515983430087
16.722533527891304,16.89882925039137,4.347248963834017,0.9983253463660511,0.0016746536362061933
16.727533537878877,16.901752038514363,4.396514839806656,0.9983279107870436,0.0016720892152157108
16.732533547866453,16.90466881627987,4.443373340678201,0.9983290363850976,0.0016709636171637415
16.73753355785403,16.907069705486126,4.487629054581692,0.9983308488055859,0.0016691511966788238
16.742533567841605,16.90899027419405,4.52924559688457,0.998333913698985,0.0016660863032836896
16.74753357782918,16.9110570054386,4.56812492091749,0.9983359358200709,0.001664064182194004
16.752533587816757,16.913404443108238,4.604187271590286,0.9983358371275957,0.0016641628746659582
16.757533597804333,16.915434952019215,4.637375507661028,0.9983360134733941,0.0016639865288644467
16.762533607791905,16.9168787335284,4.6676643364526935,0.9983382599868413,0.001661740015415385
16.76753361777948,16.918268347318243,4.694943088264429,0.9983404611135387,0.0016595388887163318
16.772533627767057,16.920020297895825,4.719179589837586,0.9983402813970145,0.0016597186052395255
16.777533637754633,16.921780311269888,4.740360644269969,0.9983393473616136,0.0016606526406406086
16.782533647742206,16.923045198364807,4.758492121833507,0.9983403124978484,0.001659687504405371
16.787533657729785,16.92395657537348,4.773512203085112,0.9983422266617032,0.001657773340551471
16.79253366771736,16.925066391314406,4.785423943008791,0.9983424911448948,0.0016575088573610591
16.797533677704934,16.926513349558597,4.79422795980884,0.9983413927624545,0.0016586072398020696
16.80253368769251,16.927794983316748,4.799819722380324,0.99834115402632,0.00165884597593907
16.807533697680086,16.928521211736648,4.802234570714634,0.9983420461283308,0.001657953873929286
16.81253370766766,16.9290731919602,4.801565053846436,0.998342516243866,0.001657483758396208
16.817533717655234,16.930052840072747,4.797721400469746,0.9983419886353662,0.001658011366897462
16.822533727642814,16.931286301430973,4.790732858270513,0.9983411860886013,0.001658813913664862
16.82753373763039,16.9320835365331,4.780585003792257,0.9983406398796595,0.0016593601226089843
16.832533747617962,16.932386782185358,4.767303626581923,0.9983404228029896,0.0016595771992807048
16.837533757605538,16.93286186654171,4.751057123718973,0.9983404016427818,0.0016595983594914915
16.842533767593114,16.933795228101232,4.731836225651228,0.9983399372081666,0.0016600627941091338
16.84753377758069,16.934674248543942,4.7097063646682855,0.9983384627469072,0.0016615372553709146
16.852533787568262,16.935052910514436,4.684748655633775,0.998336712456464,0.0016632875458158288
16.857533797555842,16.935229268166974,4.65694195021353,0.9983359756080056,0.001664024394275952
16.862533807543414,16.935726661962992,4.626281763756721,0.9983359050074722,0.0016640949948108705
16.86753381753099,16.936485283253578,4.592881206272559,0.9983346754557451,0.0016653245465380162
16.872533827518566,16.937004391107635,4.556795462846084,0.9983317576553682,0.0016682423469148654
16.877533837506142,16.937156375857143,4.518134553252537,0.9983289204523002,0.0016710795499843684
16.88253384749372,16.937355683062513,4.476821687250804,0.9983276240250858,0.0016723759771976989
16.88753385748129,16.93785145818264,4.433041232502941,0.998326722004027,0.0016732779982542283
16.89253386746887,16.938352802727472,4.386828506418184,0.9983240030222449,0.001675996980033828
16.897533877456443,16.93856980562591,4.338413877844389,0.9983193212232786,0.001680678778999794
16.90253388744402,16.938676871494057,4.287997159023065,0.998314796100301,0.0016852039019742365
16.907533897431595,16.93896014892934,4.235649999076339,0.9983118491541535,0.0016881508481193512
16.91253390741917,16.939347349855506,4.1813860734766,0.998309182974912,0.0016908170273568458
16.917533917406743,16.939587028566333,4.125199548788834,0.9983043659065973,0.0016956340956743626
16.92253392739432,16.939669356474347,4.067439022519148,0.9982968927046147,0.0017031072976597653
16.9275339373819,16.93979788893294,4.00830058280847,0.9982888222704269,0.001711177731848596
16.93253394736947,16.940057397030237,3.948000245789169,0.9982822158348867,0.001717784167390863
16.937533957357047,16.940324799884745,3.886744711717768,0.9982764553858513,0.0017235446164272428
16.942533967344623,16.94046357789568,3.8246170609251657,0.9982686379896631,0.001731362012618944
16.9475339773322,16.94048819025309,3.761750318626675,0.9982567134047149,0.0017432865975702833
16.95253398731977,16.940543095123402,3.6982575658717116,0.9982418878863034,0.001758112115984007
16.957533997307348,16.940728455955398,3.634388086348994,0.9982274806898475,0.0017725193124421867
16.962534007294924,16.940960072741003,3.5701100598324014,0.998215206508069,0.0017847934942224041
16.9675340172825,16.941085848177664,3.5056635354778085,0.998202811715757,0.0017971882865361094
16.972534027270076,16.9410906669274,3.441501692751582,0.9981858631506664,0.0018141368516278928
16.97753403725765,16.941081578782857,3.3778008069283967,0.9981621872174735,0.0018378127848212873
16.982534047245228,16.941152680770642,3.3147832304777074,0.9981344201333385,0.0018655798689570999
16.9875340572328,16.94131798122938,3.252653506040251,0.9981077331565686,0.0018922668457271525
16.992534067220376,16.941491618755393,3.191730119939282,0.998084652642645,0.001915347359651407
16.997534077207952,16.94157108686639,3.1321397661575405,0.9980620878421489,0.0019379121601483253
17.002534087195528,16.94156466360007,3.0741103581259455,0.9980337988287178,0.0019662011735797516
17.007534097183104,16.941564841575524,3.0178990459702755,0.9979962801684996,0.002003719833798788
17.01253410717068,16.941645158373085,2.963613651495968,0.9979525507505624,0.002047449251737154
17.017534117158256,16.94182401484671,2.9113164245890415,0.9979100919403474,0.002089908061952818
17.02253412714583,16.942037044632446,2.8613582359260947,0.9978745632818037,0.0021254367204964165
17.027534137133404,16.94218910661129,2.8140970388704694,0.9978448973043723,0.0021551026979288288
17.03253414712098,16.942266058249928,2.7697615661962196,0.9978142791771623,0.002185720825139721
17.037534157108556,16.942333631604246,2.728649910720236,0.9977763708262724,0.0022236291760306553
17.042534167096132,16.942479576797822,2.6909619757903225,0.997731510209648,0.002268489792656081
17.04753417708371,16.94277786715857,2.6568294165939816,0.9976875193437155,0.0023124806585903927
17.052534187071284,16.943201001212863,2.6263291056372187,0.9976542493088273,0.0023457506934796498
17.057534197058857,16.943646953982626,2.5996499549723087,0.9976362524220818,0.0023637475802276296
17.062534207046433,16.9440398009717,2.576883438291049,0.9976295992680377,0.0023704007342734874
17.06753421703401,16.944353675362088,2.5583017647412154,0.9976255109445785,0.002374489057733979
17.072534227021585,16.94465715899014,2.544166652932575,0.9976178969237742,0.002382103078538312
17.07753423700916,16.94508262932884,2.534552045001606,0.9976086416365537,0.002391358365760011
17.082534246996737,16.9456971257198,2.5295979817624548,0.997606267849623,0.0023937321526927187
17.087534256984313,16.94649767133934,2.529335639546727,0.99761903468981,0.002380965312506835
17.092534266971885,16.94739620239055,2.533704087255831,0.9976481662699426,0.0023518337323725448
17.09753427695946,16.948249785745727,2.542629070660891,0.9976868295199313,0.0023131704823840943
17.102534286947037,16.94899672456583,2.5559561438462217,0.9977256078777215,0.0022743921245929775
17.107534296934613,16.949650085698654,2.5736028135070232,0.9977596407552896,0.002240359247025018
17.11253430692219,16.95030494594785,2.5954329958719073,0.997791255213938,0.002208744788377898
17.117534316909765,16.951111768019285,2.621234996274712,0.9978261349942982,0.002173865008017368
17.122534326897338,16.95212862042571,2.6508383736726677,0.9978670384968672,0.00213296150544866
17.127534336884914,16.95331151512415,2.6840644197014956,0.9979111193591368,0.0020888806431811494
17.13253434687249,16.954519825944743,2.7206899980497585,0.9979529829814878,0.0020470170208308548
17.137534356860066,16.955556044121728,2.7604178297381528,0.9979897128197247,0.0020102871825955775
17.14253436684764,16.956386416126346,2.802886999264978,0.9980224592681083,0.0019775407342143333
17.147534376835218,16.957153254154836,2.8478328750831925,0.9980535386591748,0.0019464613431503105
17.152534386822794,16.958056746664468,2.8949982851001774,0.9980832262935655,0.0019167737087621279
17.157534396810366,16.959246269697157,2.944109503268025,0.9981102305849973,0.0018897694173348539
17.162534406797942,16.96061289785452,2.9949062049364796,0.998134519009875,0.0018654809924593023
17.167534416785518,16.9618826311387,3.0470709446943625,0.9981578262402556,0.0018421737620812214
17.172534426773094,16.96293830910803,3.100302332237051,0.9981806654184279,0.001819334583910667
17.177534436760666,16.963858878685468,3.1543322048810984,0.9982003969783656,0.0017996030239693262
17.182534446748246,16.96482135516797,3.208910713070492,0.9982142500788223,0.001785749923510434
17.187534456735822,16.965955881941298,3.2637846620192152,0.998223946391432,0.0017760536108981353
17.192534466723394,16.967226438282182,3.3187156924292434,0.9982349513783589,0.00176504862396828
17.19753447671097,16.968574693255647,3.373469377362793,0.9982500052363921,0.0017499947659343517
17.202534486698546,16.969969939426292,3.427747910915241,0.9982652384710896,0.0017347615312355462
17.207534496686122,16.971283501263667,3.4814288777687055,0.998274808338738,0.0017251916635859115
17.212534506673695,16.972383857798132,3.5343083302346514,0.9982784212663676,0.001721578735957826
17.217534516661274,16.973344226669763,3.5862324916267894,0.9982816058525319,0.001718394149793702
17.22253452664885,16.97451946592697,3.6370455397279007,0.9982884959170084,0.0017115040853183585
17.227534536636423,16.976238347427962,3.6865968774545155,0.998297241325769,0.0017027586765598229
17.232534546624,16.978188462168983,3.7346909543114966,0.9983037650525617,0.0016962349497694703
17.237534556611575,16.979641947572535,3.7812418416064366,0.9983073618037193,0.0016926381986142197
17.24253456659915,16.98053270243566,3.8260799096036395,0.9983101830240051,0.0016898169783326406
17.247534576586723,16.981601895021132,3.8690534451211,0.9983130914755028,0.001686908526831424
17.252534586574303,16.983400483011312,3.910121803712008,0.9983152674355525,0.0016847325667780344
17.25753459656188,16.985658102495737,3.9491844751082494,0.9983172221026316,0.0016827778996962623
17.26253460654945,16.98759039110322,3.9861387803367503,0.9983207383394018,0.0016792616629246865
17.267534616537027,16.98883049333745,4.0208791089070495,0.9983252822234345,0.0016747177788901365
17.272534626524603,16.990004726397487,4.053356177802842,0.9983275930260131,0.0016724069763105515
17.27753463651218,16.99190090080463,4.083444590261035,0.998326368937673,0.0016736310646509383
17.28253464649975,16.99433505699689,4.111086595692765,0.9983249412121673,0.0016750587901568454
17.28753465648733,16.996554310286427,4.136252595433627,0.9983270898339994,0.001672910168325098
17.292534666474907,16.99831843730258,4.158905581744667,0.9983316984450475,0.0016683015572774007
17.29753467646248,17.000012650081377,4.178905639468183,0.998334109954183,0.0016658900481431537
17.302534686450056,17.00207860321099,4.196209754572575,0.9983323824170981,0.0016676175852293634
17.30753469643763,17.00458075975545,4.210877469570004,0.9983297432898733,0.0016702567124557048
17.312534706425208,17.00716446148316,4.222899768645752,0.9983301403059184,0.0016698596964124129
17.31753471641278,17.009532670384797,4.232285076175806,0.9983332064228722,0.0016667935794601682
17.322534726400356,17.011833336301297,4.238972400061598,0.9983351790947509,0.0016648209075834446
17.327534736387932,17.014349396377682,4.242910812383562,0.9983339875008668,0.0016660125014696175
17.332534746375508,17.01710000528594,4.244189673629416,0.9983315626992535,0.001668437303084377
17.337534756363084,17.01998222144017,4.242810278935897,0.9983307894241503,0.0016692105781902175
17.34253476635066,17.022991949282453,4.2387856510664905,0.9983317684307796,0.0016682315715622034
17.347534776338236,17.026149962256255,4.232131691931751,0.9983323280703328,0.0016676719320121453
17.35253478632581,17.029351073127668,4.222834401086837,0.9983313251880612,0.0016686748142840185
17.357534796313384,17.03249369172978,4.210821065690816,0.9983297419406001,0.0016702580617474574
17.36253480630096,17.03578180665737,4.196050572544892,0.9983286002591586,0.0016713997431897119
17.367534816288536,17.039575237008503,4.1787038449311975,0.9983274975640931,0.0016725024382549724
17.372534826276112,17.043767498660102,4.158880339310371,0.998325844137423,0.001674155864925792
17.37753483626369,17.047832691376403,4.136640681782441,0.9983241693386427,0.001675830663706783
17.38253484625126,17.051634127448057,4.112087556110586,0.9983230791973474,0.0016769208050007418
17.387534856238837,17.055666361540208,4.085262088036107,0.9983217861816134,0.0016782138207324122
17.392534866226413,17.06038247196948,4.056209645412987,0.9983190024449675,0.0016809975573763242
17.39753487621399,17.06564961346789,4.025062158479878,0.9983149924656877,0.0016850075366550538
17.402534886201565,17.070890821841644,3.991907140242918,0.998311473014304,0.001688526988036793
17.40753489618914,17.075811683332912,3.9568460219020043,0.9983092863345866,0.0016907136677522022
17.412534906176717,17.080889977084464,3.919884935805915,0.9983071542380677,0.001692845764267161
17.41753491616429,17.086776927610185,3.8811579812505372,0.9983032212296724,0.0016967787726643005
17.422534926151865,17.09335701984112,3.840632429144444,0.9982972350662763,0.0017027649360629303
17.42753493613944,17.100005133911186,3.798556294678552,0.9982906568561529,0.0017093431461874461
17.432534946127017,17.106488464480126,3.75498444219727,0.9982848986879496,0.001715101314391781
17.437534956114593,17.11316690484351,3.709962261420653,0.9982799136183783,0.0017200863839639275
17.44253496610217,17.120522225135122,3.663756833523338,0.9982743801921535,0.001725619810192254
17.447534976089745,17.12869097191382,3.6165389143485296,0.9982668703403519,0.0017331296619970784
17.452534986077318,17.13726846124653,3.568512066337294,0.9982569122632533,0.00174308773909806
17.457534996064894,17.14579158378477,3.5197813916215046,0.9982453597160693,0.0017546402862842333
17.46253500605247,17.154394386498105,3.470485751024587,0.9982338414496398,0.0017661585527157966
17.467535016040046,17.16363931092264,3.4207511604082645,0.9982234183948665,0.0017765816074903004
17.47253502602762,17.17381988017074,3.370715322314833,0.9982133394389834,0.0017866605633749982
17.477535036015198,17.18477810710671,3.3205130052613048,0.9982012120861974,0.0017987879161618188
17.482535046002774,17.196056216622875,3.2701369973366514,0.9981849139775594,0.0018150860248002038
17.487535055990346,17.207281759493092,3.2198491512041345,0.9981647213044667,0.001835278697894019
17.492535065977922,17.218683295283213,3.169759466885027,0.9981434774827018,0.001856522519659385
17.497535075965498,17.230889752490974,3.1199786043882995,0.9981242644930084,0.0018757355093532632
17.502535085953074,17.24421510517128,3.0702903925088947,0.9981075194794172,0.0018924805229450998
17.50753509594065,17.258521238819245,3.021088678332621,0.9980903080016482,0.0019096920007150287
17.512535105928226,17.273300233032625,2.9726566396432963,0.9980686214973103,0.0019313785050535364
17.517535115915802,17.28799150692018,2.9251877596212883,0.9980408073496027,0.001959192652761047
17.522535125903374,17.302647581811925,2.87863365770166,0.9980091652365399,0.0019908347658238778
17.52753513589095,17.31780581844861,2.833372364313635,0.9979783346715291,0.002021665330834629
17.532535145878526,17.33393454653253,2.7894994852868416,0.997951845054052,0.0020481549483126332
17.537535155866102,17.351222318888205,2.7470146593359974,0.9979296537392358,0.002070346263129517
17.54253516585368,17.369293452801706,2.7060824301725406,0.9979085362072461,0.0020914637951205827
17.547535175841254,17.387442594924526,2.6670872595626776,0.9978848108268941,0.0021151891754747627
17.55253518582883,17.405364484232106,2.630128292656487,0.9978571327294624,0.0021428672729081207
17.557535195816403,17.423148406673786,2.595409019879449,0.9978273131027651,0.0021726868996079594
17.56253520580398,17.44120017520143,2.5630591012990522,0.9977988992736576,0.0022011007287174363
17.567535215791555,17.459954058451643,2.53311573628742,0.9977749557396046,0.0022250442627714763
17.57253522577913,17.479349162084656,2.505760303802196,0.9977567769917066,0.002243223010670045
17.577535235766707,17.498921186314504,2.481057363528609,0.9977441442833342,0.0022558557190431134
17.582535245754283,17.518254117818056,2.4592722914081917,0.9977363619548746,0.002263638047504055
17.587535255741855,17.53710046701558,2.4406580703675123,0.9977328847916741,0.002267115210706237
17.59253526572943,17.555634078167,2.425415266871698,0.9977331072727904,0.0022668927295884777
17.597535275717007,17.574167827777945,2.4135997900731807,0.9977359505567952,0.002264049445582841
17.602535285704583,17.592720613329256,2.405246711960926,0.997740150397232,0.0022598496051451406
17.60753529569216,17.610966780161135,2.4005035444543874,0.9977453461049436,0.0022546538974339897
17.612535305679735,17.628554496936236,2.3993893621846034,0.997753009062878,0.0022469909394995814
17.61753531566731,17.6453026707999,2.4018389332146834,0.9977660616855473,0.0022339383168302755
17.622535325654884,17.661460351500683,2.407734752772368,0.9977870581452258,0.0022129418571524033
17.62753533564246,17.677465852224934,2.417079131388912,0.9978161493192809,0.002183850683099277
17.632535345630036,17.69336088251936,2.429816430709818,0.9978504407271046,0.002149559275277196
17.63753535561761,17.70869550190757,2.44578236884975,0.9978853282792173,0.0021146717231663808
17.642535365605184,17.722945892303997,2.464845036935253,0.9979168476115237,0.0020831523908621625
17.647535375592764,17.735825914909196,2.4867827393971753,0.9979433985264811,0.002056601475907026
17.65253538558034,17.747743698771107,2.5113269938846257,0.997965936351807,0.0020340636505839066
17.657535395567912,17.759525656838708,2.538414665735723,0.9979869865766757,0.00201301342571956
17.662535405555488,17.77144670432868,2.567831741182599,0.9980093688059712,0.001990631196426688
17.667535415543064,17.783100024375614,2.599323442359127,0.9980350745254633,0.001964925476938386
17.67253542553064,17.793770991580317,2.6327017328497653,0.9980642813606069,0.0019357186417951664
17.677535435518212,17.802942780093286,2.667727763345864,0.9980947892481268,0.0019052107542726795
17.68253544550579,17.811029417785285,2.7041575293680573,0.9981226644146229,0.00187733558777352
17.687535455493368,17.819016894265406,2.7417568502270266,0.9981443616714673,0.0018556383309264307
17.69253546548094,17.827293040524705,2.780166496607482,0.9981590932480476,0.0018409067543422206
17.697535475468516,17.83548695778454,2.8192076539743427,0.9981694317250439,0.001830568277344859
17.702535485456092,17.842868671931136,2.858766682184194,0.9981794384063886,0.0018205615959997947
17.70753549544367,17.84897751975258,2.8986625654237725,0.9981919129773312,0.0018080870250564301
17.71253550543124,17.854289573197025,2.938725664550655,0.9982070676621072,0.00179293234028072
17.717535515418817,17.8597356769322,2.978764754187338,0.9982232151359021,0.0017767848664859225
17.722535525406396,17.865526554547795,3.018592770823777,0.9982381107603325,0.0017618892420569075
17.72753553539397,17.871123345279457,3.05802244163104,0.9982497400955523,0.0017502599068391477
17.732535545381545,17.875903261120758,3.096848475951913,0.9982568720967083,0.0017431279056860161
17.73753555536912,17.879712774984537,3.1349799282270636,0.9982599872859764,0.001740012716420236
17.742535565356697,17.883145751984202,3.172289475803757,0.9982617721416353,0.0017382278607657236
17.74753557534427,17.886970856189333,3.208718748304806,0.9982657856612797,0.0017342143411174168
17.752535585331845,17.891124851664102,3.2441400128101687,0.9982737470137364,0.001726252988657066
17.757535595319425,17.89490483123104,3.2783870943920492,0.9982839465458074,0.0017160534565822485
17.762535605306997,17.89786362365961,3.311359976546899,0.9982925270577709,0.0017074729446174318
17.767535615294573,17.900170264268464,3.3429907556809,0.998296518747245,0.0017034812551417536
17.77253562528215,17.90246546147854,3.3731613787227763,0.9982959960798681,0.0017040039225185827
17.777535635269725,17.905263823510985,3.4017937121171564,0.9982939287699376,0.0017060712324490485
17.782535645257298,17.90823433303816,3.4288289782264303,0.9982941627964236,0.001705837205963277
17.787535655244874,17.910625432904506,3.4541980719032614,0.9982987413278442,0.001701258674543598
17.79253566523245,17.912290178032432,3.4777750699390935,0.9983061046033969,0.0016938953989908924
17.797535675220026,17.913754983846978,3.499518508205566,0.9983118846447545,0.0016881153576344626
17.8025356852076,17.91553426148351,3.519386900494992,0.9983125103852979,0.0016874896170929734
17.807535695195178,17.91764316836545,3.537326227205841,0.9983087385083924,0.001691261494000015
17.812535705182754,17.919560083299046,3.55334670186472,0.9983052474763123,0.0016947525260815582
17.817535715170326,17.920851274626,3.5674100143773786,0.9983061449583138,0.0016938550440809318
17.822535725157902,17.921792741051956,3.579528301169243,0.9983109757115806,0.001689024290816594
17.827535735145478,17.92295801138562,3.5897004409234285,0.9983154983951912,0.0016845016072082114
17.832535745133054,17.92441314812129,3.5979176654606353,0.9983161196757127,0.0016838803266886477
17.83753575512063,17.925778925096168,3.6041383431939193,0.9983130514906011,0.0016869485118030541
17.842535765108206,17.9267898472541,3.6082457436355457,0.9983093701956544,0.00169062980675145
17.84753577509578,17.92753387931078,3.610330994049871,0.9983078451783407,0.001692154824068522
17.852535785083354,17.928296510327197,3.610441651711061,0.9983089200942659,0.0016910799081441628
17.85753579507093,17.92922201968822,3.6085275142621454,0.998310966254533,0.0016890337478786745
17.862535805058506,17.930148661207856,3.6046376226313015,0.9983117227006423,0.0016882773017712317
17.867535815046082,17.930884556435778,3.5987871927966792,0.9983097949828954,0.0016902050195180711
17.87253582503366,17.931471621590777,3.59106107736554,0.9983056589240981,0.001694341078315505
17.877535835021234,17.932055310767552,3.5814862071711526,0.9983014956982551,0.001698504304159666
17.882535845008807,17.93266478071159,3.5700914819769722,0.9982994853261562,0.0017005146762572327
17.887535854996383,17.93322861776319,3.5569569489508384,0.9982997112653932,0.001700288737018159
17.89253586498396,17.933705270367952,3.54208540224252,0.9982998387053362,0.0017001612970735354
17.897535874971535,17.934134596303323,3.52552096109567,0.9982972593844629,0.0017027406179453836
17.90253588495911,17.934569338001996,3.5073381977255327,0.9982916655276297,0.0017083344747771815
17.907535894946687,17.935004380165644,3.487551017200326,0.9982853424087469,0.0017146575936572346
17.912535904934263,17.935384966796413,3.4662415555702997,0.9982808562149426,0.001719143787457549
17.917535914921835,17.935679750692913,3.4435293788368337,0.9982785662394352,0.0017214337629680753
17.92253592490941,17.9359315001683,3.419400723040597,0.9982764304768531,0.0017235695255524552
17.927535934896987,17.936207987876998,3.3938283855473697,0.9982720510090806,0.0017279489933271226
17.932535944884563,17.936511498335673,3.3670749112443263,0.9982647749049026,0.001735225097506376
17.93753595487214,17.93679112525182,3.3392423561963227,0.9982559987183808,0.0017440012840297015
17.942535964859715,17.937008604893126,3.3103806572359464,0.9982477632747139,0.0017522367277002433
17.94753597484729,17.93716543063362,3.2805892431024977,0.998241102193032,0.0017588978093853653
17.952535984834864,17.937302713402868,3.2499774037095164,0.9982354022691768,0.0017645977332428004
17.95753599482244,17.937465871728516,3.218528439626341,0.9982289634032512,0.0017710365991709216
17.962536004810016,17.937652527228508,3.186413336455942,0.9982201736918678,0.0017798263105557697
17.96753601479759,17.937829659103485,3.1537843734783078,0.9982085706238992,0.001791429378526222
17.972536024785168,17.937971425983154,3.120745788784225,0.9981952120477696,0.001804787954657845
17.977536034772744,17.938069375437074,3.087463784867897,0.9981820709783991,0.0018179290240283882
17.98253604476032,17.938142849130205,3.054103359627318,0.9981706952611006,0.001829304741327986
17.987536054747892,17.93822557760909,3.0205146922976276,0.9981609816781547,0.00183901832427461
17.992536064735468,17.93833284641337,2.9870287417172143,0.9981510588608693,0.0018489411415611237
17.997536074723044,17.938463033806023,2.9537163178514954,0.9981385760097469,0.0018614239926847713
18.00253608471062,17.938596041219686,2.9205431698820337,0.9981225456642676,0.0018774543381651083
18.007536094698196,17.938702150448158,2.887646288823561,0.9981042757260933,0.0018957242763410229
18.012536104685772,17.93877461805088,2.8548792580131948,0.998086522887711,0.0019134771147244986
18.017536114673348,17.93883307642757,2.822446832348404,0.9980714338271255,0.0019285661753106007
18.02253612466092,17.938911613138934,2.790523086750756,0.9980589160725696,0.0019410839298670682
18.027536134648496,17.93904744751792,2.7590623953100963,0.9980468119897992,0.0019531880126378498
18.032536144636072,17.93923670791038,2.7281597189222064,0.9980327773851373,0.0019672226173011436
18.03753615462365,17.939438592744434,2.698018057001479,0.9980163062282251,0.0019836937742141636
18.04253616461122,17.93961533190091,2.668691178583971,0.9979991715178654,0.002000828484574752
18.0475361745988,17.939753836205128,2.6402913035228464,0.9979838857031538,0.0020161142992878305
18.052536184586373,17.939894924454553,2.6130371556226377,0.9979715256862811,0.0020284743161623313
18.05753619457395,17.94011729858254,2.587050610886582,0.9979608887998305,0.002039111202614706
18.062536204561525,17.940452863058045,2.562400334000767,0.9979498119594008,0.002050188043046591
18.0675362145491,17.94087529812979,2.5390699885966588,0.9979375037562019,0.002062496246246676
18.072536224536677,17.941316176990448,2.5171533873798766,0.9979256839228118,0.0020743160796369915
18.07753623452425,17.94170532630795,2.496749384279812,0.9979172844105456,0.002082715591905196
18.08253624451183,17.942063613335414,2.477877808723315,0.9979137310610194,0.0020862689414323714
18.0875362544994,17.94249353981927,2.4605232299384743,0.9979133444829603,0.0020866555194927836
18.092536264486977,17.943077560717846,2.444796845790566,0.9979125974340998,0.002087402568351605
18.097536274474553,17.94384195980484,2.430779687804953,0.9979093413075633,0.002090658694888041
18.10253628446213,17.94471172608467,2.4185553722248745,0.99790503652631,0.002094963476140722
18.1075362944497,17.945563659407618,2.408135471217621,0.9979036569430488,0.002096343059401932
18.112536304437278,17.946369424347164,2.399640772221632,0.9979080238338814,0.002091976168569664
18.117536314424857,17.947195939716583,2.393081442495367,0.9979170284657893,0.0020829715366612357
18.12253632441243,17.948138051403262,2.3884041668680123,0.9979266589501922,0.002073341052258827
18.127536334400006,17.949263762323003,2.3855464002989515,0.9979340906356512,0.0020659093668019073
18.13253634438758,17.950538900401792,2.384538034544469,0.9979407769500781,0.0020592230523758747
18.137536354375158,17.951890586437088,2.385484443832322,0.9979510745041922,0.002048925498263586
18.14253636436273,17.953299649250788,2.388346497163673,0.997967361016769,0.0020326389856889053
18.147536374350306,17.95477947979861,2.3930366333049387,0.9979865916145318,0.002013408387928059
18.152536384337886,17.956320943944867,2.3995521539111153,0.9980023455725862,0.001997654429876162
18.157536394325458,17.957857124645038,2.4078270394114916,0.9980109526874128,0.0019890473150537442
18.162536404313034,17.959362904479192,2.4178169286364426,0.9980156820373002,0.001984317965168884
18.16753641430061,17.960951675036252,2.4294591061790034,0.9980243621199567,0.001975637882515599
18.172536424288186,17.962808572546074,2.442661868988391,0.9980422679902853,0.001957732012187846
18.17753643427576,17.965056601646413,2.457313419969165,0.9980670908526532,0.0019329091498167083
18.182536444263334,17.967505480895458,2.4732858056597378,0.9980908858063833,0.0019091141960844108
18.187536454250914,17.96970292568615,2.4904072463704106,0.9981069312822409,0.001893068720224111
18.192536464238486,17.97146589259765,2.508540902348745,0.9981147998211825,0.0018852001812794364
18.197536474226062,17.973042695931866,2.5276079735000057,0.9981193841944176,0.0018806158080429604
18.20253648421364,17.97494356089701,2.5474829247631625,0.9981260034784033,0.001873996524057312
18.207536494201214,17.977616990060096,2.568026648390652,0.9981368495104591,0.0018631504919998864
18.212536504188787,17.980833389547776,2.5891152054608715,0.9981511551750741,0.0018488448273864305
18.217536514176363,17.98388215910307,2.6106478289344257,0.9981669920267686,0.0018330079756925346
18.22253652416394,17.986385688608127,2.632533468409199,0.998182028589475,0.0018179714129868733
18.227536534151515,17.988463813257727,2.654669638318884,0.998193569086,0.0018064309164635823
18.23253654413909,17.990623587514914,2.676945294079738,0.9981997688603983,0.0018002311420672488
18.237536554126667,17.993355085920996,2.699249119732654,0.9982017221141632,0.001798277888304639
18.242536564114243,17.996572540617866,2.7214695677682736,0.9982036274496826,0.0017963725527881283
18.247536574101815,17.99990711512489,2.7434948289045145,0.9982096494397277,0.0017903505627408045
18.25253658408939,18.003175773530117,2.765185119605536,0.998220129621063,0.001779870381402085
18.257536594076967,18.006374618704037,2.7864878247107807,0.9982311894764764,0.0017688105259854297
18.262536604064543,18.009567788972486,2.8073172897177883,0.9982383532537008,0.0017616467487596005
18.26753661405212,18.012747052548498,2.8275181327816217,0.9982405396037537,0.0017594603987064377
18.272536624039695,18.015932567969074,2.8470847980957874,0.9982405899505635,0.0017594100518959913
18.27753663402727,18.01933096228291,2.865968887167548,0.9982422784386545,0.0017577215638046066
18.282536644014844,18.023119509351844,2.884068909781099,0.9982470077213259,0.0017529922811334606
18.28753665400242,18.02724868085629,2.90132297222266,0.9982530578169317,0.0017469421855281814
18.292536663989996,18.031418277053064,2.9176425203437204,0.9982575152319859,0.0017424847704744393
18.29753667397757,18.0353435937998,2.9330468212525274,0.9982588719571319,0.0017411280453285955
18.302536683965148,18.03917383128891,2.9474612761268797,0.9982581696819145,0.001741830320548484
18.307536693952724,18.043309109276777,2.9608557287987,0.9982579151805332,0.0017420848219308052
18.312536703940296,18.047860053764243,2.9732394889068945,0.9982597541054625,0.0017402458970029052
18.317536713927872,18.052614615864318,2.9846177150526487,0.9982629929394093,0.001737007063056897
18.322536723915448,18.057364153893303,2.9949646718587757,0.9982654132333991,0.0017345867690691658
18.327536733903024,18.062155240403605,3.0041896067305145,0.9982655771412862,0.001734422861183883
18.3325367438906,18.067213858940292,3.0122785171195448,0.9982641621080058,0.0017358378944658285
18.337536753878176,18.0726104806391,3.0192288476859837,0.9982628940669203,0.0017371059355540215
18.342536763865752,18.07810946651422,3.0250280993823275,0.9982624578298508,0.0017375421726250416
18.347536773853324,18.083483076201407,3.0297398013929677,0.9982619760674274,0.0017380239350514007
18.3525367838409,18.088933221308604,3.0333157466108753,0.9982605891184829,0.0017394108839966953
18.357536793828476,18.09494410990366,3.035773737821486,0.9982588843819988,0.001741115620482954
18.362536803816052,18.101605248866264,3.0371412155495134,0.9982581175803861,0.0017418824220969695
18.36753681380363,18.10847817241304,3.03738512394311,0.9982581832296442,0.0017418167728381212
18.372536823791204,18.115085467836504,3.036550763219521,0.9982571535418081,0.0017428464606748812
18.37753683377878,18.121332253145386,3.03468728466272,0.9982533358003498,0.0017466642021341217
18.382536843766353,18.127762582258296,3.0318097872946965,0.9982474829500834,0.0017525170523998823
18.38753685375393,18.135148612391703,3.0279778131550272,0.9982423330100347,0.001757666992446361
18.392536863741505,18.143512383482665,3.023264255614759,0.9982397870352301,0.001760212967249209
18.39753687372908,18.152176303574315,3.0176986376726576,0.998238909236089,0.0017610907663898018
18.402536883716653,18.160489915557047,3.011311220340468,0.9982370022701161,0.0017629977323606358
18.407536893704233,18.16821570933759,3.004126958576736,0.9982324414602342,0.0017675585422408794
18.41253690369181,18.17590637531885,2.9961262359028225,0.9982260519883812,0.0017739480140899367
18.41753691367938,18.184497780687657,2.98736725128787,0.9982197158477035,0.0017802841547701492
18.422536923666957,18.194254176685728,2.977965521195734,0.9982141377298401,0.001785862272635349
18.427536933654533,18.204769597661105,2.968045817818792,0.9982084330074659,0.001791566995011275
18.43253694364211,18.215340966041605,2.9576288514037747,0.9982017796640489,0.0017982203384287344
18.43753695362968,18.225335370380954,2.946789843194671,0.9981948596842832,0.0018051403181953342
18.44253696361726,18.234922750574082,2.9356251973500456,0.998189171139993,0.0018108288624884578
18.447536973604837,18.244829201321807,2.924118539826149,0.9981849629822593,0.0018150370202244582
18.45253698359241,18.255597338110956,2.9123428735289547,0.9981803179232369,0.001819682079248912
18.457536993579986,18.267429080517836,2.9004956934980397,0.9981727391793046,0.0018272608231839089
18.46253700356756,18.279919513362884,2.88851800254486,0.9981618033619584,0.0018381966405313583
18.467537013555138,18.292342735201004,2.8764937155651533,0.9981500990122758,0.0018499009902156252
18.47253702354271,18.30439424650328,2.8644514616175116,0.998141258416425,0.0018587415860676873
18.47753703353029,18.316164007730986,2.8522822912129784,0.9981367826198329,0.0018632173826609775
18.482537043517866,18.32807585197068,2.8400718196067305,0.9981346149893718,0.0018653850131228112
18.487537053505438,18.340661797002568,2.827866081161915,0.9981308246541406,0.0018691753483548732
18.492537063493014,18.35400953930456,2.815801505966648,0.9981229141519498,0.0018770858505471975
18.49753707348059,18.367856123259244,2.803953995849334,0.9981118495820159,0.001888150420481747
18.502537083468166,18.38181397090378,2.792246436696941,0.9981011413179938,0.0018988586845049968
18.50753709345574,18.395481336989032,2.780496538729733,0.9980939330908418,0.0019060669116577594
18.512537103443318,18.408838505275025,2.768833839883172,0.9980906741900991,0.0019093258124012135
18.51753711343089,18.422121775306024,2.757179738233379,0.9980892177419297,0.0019107822605711415
18.522537123418466,18.435602775814807,2.7455698606798404,0.9980869524804784,0.001913047522022012
18.527537133406042,18.449506062761376,2.734073335199252,0.9980829175132339,0.0019170824892669725
18.53253714339362,18.463760921085445,2.7228122915568433,0.9980781398472581,0.0019218601552445252
18.537537153381194,18.478076899462042,2.711771774269819,0.9980742157343004,0.0019257842682026294
18.542537163368767,18.492200929323687,2.7009059256187693,0.9980717175465144,0.001928282455989449
18.547537173356346,18.50594914646074,2.6901952277678287,0.9980699688505732,0.001930031151932517
18.55253718334392,18.519398524214875,2.679733032227981,0.9980682395247245,0.0019317604777830428
18.557537193331495,18.532772880534566,2.669501127775286,0.9980669546744215,0.0019330453280878284
18.56253720331907,18.54619941751369,2.659496959640403,0.9980675057916453,0.0019324942108670112
18.567537213306647,18.559663060030367,2.64973211855628,0.9980707100768201,0.0019292899256934798
18.57253722329422,18.57300215508767,2.6401986656041676,0.9980754601786284,0.001924539823885367
18.577537233281795,18.58602066719805,2.630882821032971,0.9980791249818268,0.0019208750206890053
18.58253724326937,18.59871906016945,2.621818705714684,0.998079661290583,0.0019203387119346074
18.587537253256947,18.611237133518156,2.61306264342023,0.9980776298138108,0.0019223701887081581
18.592537263244523,18.623661814138153,2.6047390446603287,0.9980761262304818,0.0019238737720365493
18.5975372732321,18.635910027884503,2.596831241005775,0.9980784007955861,0.001921599206932595
18.602537283219675,18.64777265155631,2.589383770788038,0.998085125157848,0.0019148748446706806
18.607537293207248,18.659067705846233,2.582413486584004,0.9980937644494225,0.0019062355530958582
18.612537303194824,18.66992562782932,2.575853237128085,0.9981006857521243,0.0018993142503953273
18.6175373131824,18.68072603597584,2.5697080210444927,0.9981041148133473,0.0018958851891727928
18.622537323169976,18.691649574484988,2.564094217455664,0.9981052747178567,0.0018947252846643566
18.62753733315755,18.70252528093516,2.559015465950549,0.998106811806753,0.001893188195769549
18.632537343145128,18.712937945269545,2.5544918410482698,0.9981102249237368,0.0018897750787869932
18.637537353132704,18.722515258096934,2.550527156200273,0.9981148575519054,0.0018851424506201478
18.642537363120276,18.731455466684285,2.547106528160591,0.9981192352548044,0.0018807647477242046
18.647537373107852,18.7403645153969,2.5442172029052794,0.9981230258634699,0.0018769741390610502
18.652537383095428,18.749522754671485,2.5418471834532705,0.9981273598945373,0.0018726401079964463
18.657537393083004,18.758681959247877,2.5399649578839827,0.9981332196815632,0.001866780320975146
18.66253740307058,18.767286229846583,2.5385377872592794,0.9981398574868977,0.001860142515642615
18.667537413058156,18.77494153333163,2.537513116672198,0.9981451907961001,0.0018548092064443876
18.672537423045732,18.782012981850297,2.53688650078888,0.9981478541562311,0.0018521458463146986
18.677537433033304,18.789296728369592,2.5366593693196413,0.9981486604875903,0.0018513395149521506
18.68253744302088,18.79700831792097,2.53682336436438,0.9981498519769019,0.0018501480256377064
18.687537453008456,18.80465545321553,2.537351983783381,0.9981529584253159,0.0018470415772204498
18.692537462996032,18.8115778800762,2.5382147832371573,0.998157543507403,0.0018424564951306543
18.69753747298361,18.817473985525815,2.5393689034472255,0.9981620195522786,0.0018379804502540195
18.702537482971184,18.822856884374612,2.5407686256485493,0.9981654200073855,0.0018345799951465561
18.70753749295876,18.828555093459332,2.5424057185682933,0.9981681547988971,0.00183184520363301
18.712537502946333,18.834679612212,2.5442636711980375,0.9981711326107814,0.0018288673917502569
18.71753751293391,18.84071324162189,2.5463144194405714,0.9981744673399562,0.0018255326625754098
18.722537522921485,18.846151041688874,2.5485032705883053,0.9981772575609229,0.0018227424416100454
18.72753753290906,18.85085713080521,2.550766530566159,0.9981785821055087,0.0018214178970268084
18.732537542896637,18.855218978835964,2.5530769780993747,0.9981785599820813,0.0018214400204558416
18.737537552884213,18.859710534903037,2.555435163241444,0.9981783822788504,0.0018216177236892999
18.74253756287179,18.864314469147427,2.5578477001105373,0.9981793219498118,0.0018206780527315071
18.74753757285936,18.868711035533977,2.560308807910892,0.9981816584336033,0.001818341568936737
18.752537582846937,18.87270802988488,2.562815815202969,0.9981844556089547,0.001815544393581617
18.757537592834513,18.876364011732257,2.5653663333487775,0.9981863592480886,0.0018136407544442435
18.76253760282209,18.87991126664194,2.567954887837629,0.9981867198975798,0.0018132801049514865
18.767537612809665,18.883536061788,2.5705588062153923,0.998186065419367,0.001813934583163792
18.77253762279724,18.88713126467615,2.5731567426814994,0.9981855046750954,0.001814495327434744
18.777537632784814,18.89041343217333,2.5757334626812938,0.9981856306579477,0.0018143693445826297
18.78253764277239,18.893263802365063,2.5783340074886296,0.9981859886304632,0.0018140113720671565
18.787537652759966,18.89580678548519,2.5809537244181553,0.9981856122497393,0.0018143877527911942
18.79253766274754,18.898320571669725,2.5835771945684276,0.9981840381038571,0.0018159618986741321
18.797537672735118,18.901065196371817,2.586205638389572,0.9981817562438138,0.00181824375871875
18.802537682722694,18.903939263940828,2.588823999461364,0.9981797277533806,0.0018202722491534107
18.80753769271027,18.906569100846767,2.5914128033697033,0.9981785864696551,0.0018214135328806212
18.812537702697842,18.908726279972374,2.5940089707854757,0.998178301249408,0.0018216987531285542
18.817537712685418,18.910448234289788,2.596635829615027,0.9981783679666674,0.001821632035869923
18.822537722672994,18.912042502738217,2.5992973187325914,0.9981780499100528,0.001821950092486795
18.82753773266057,18.91387135338177,2.6019836585016596,0.9981764566526253,0.0018235433499153443
18.832537742648142,18.9159229992605,2.604703347965154,0.9981728044324276,0.0018271955701160273
18.837537752635722,18.917906931637077,2.6074930816687707,0.9981670949378217,0.001832905064723975
18.842537762623298,18.9195792188919,2.6103706792987342,0.9981606910407593,0.0018393089617876745
18.84753777261087,18.920859226095807,2.613349073708607,0.9981558967153024,0.0018441032872480295
18.852537782598446,18.921926911404345,2.616437981856164,0.9981544100910962,0.001845589911455807
18.857537792586022,18.923057115347852,2.619621797185017,0.9981557815853235,0.0018442184172305547
18.8625378025736,18.92431725758257,2.6229341034307323,0.9981573409870568,0.0018426590154986338
18.86753781256117,18.925611505537926,2.6264127621435205,0.9981559088354826,0.0018440911670731667
18.87253782254875,18.926792040967538,2.6300719917122297,0.9981500269207173,0.0018499730818389583
18.877537832536326,18.927744604756196,2.6339274319243575,0.9981409554952889,0.0018590445072674908
18.8825378425239,18.92851059073424,2.6379886237058425,0.9981317414698333,0.001868258532722656
18.887537852511475,18.929216505606117,2.6422601882338124,0.9981252372114292,0.001874762791124869
18.89253786249905,18.929940068560768,2.646681327854742,0.998122587183017,0.001877412819535878
18.897537872486627,18.93069865283422,2.651252059822462,0.9981229886634897,0.0018770113390623947
18.9025378824742,18.931431792020764,2.6560216188953962,0.9981244047474656,0.0018755952550851835
18.90753789246178,18.93205363379094,2.6609758091935776,0.9981244740505033,0.0018755259520445515
18.912537902449355,18.932549022330637,2.6661394775568574,0.9981212700230215,0.0018787299795236451
18.917537912436927,18.932964998180363,2.6715010676081543,0.9981140476242538,0.0018859523782929458
18.922537922424503,18.933365600898867,2.677024054512751,0.9981039697971323,0.0018960302054167259
18.92753793241208,18.93380070033842,2.6827432148337005,0.9980942200191429,0.0019057799834075013
18.932537942399655,18.934246662966963,2.6886610375798266,0.9980887794525292,0.001911220550021884
18.937537952387228,18.934633399724746,2.6948091506450296,0.9980900272903263,0.00190997271222532
18.942537962374804,18.934921647933166,2.7012256536422425,0.9980966244838547,0.0019033755186998625
18.947537972362383,18.935120353548054,2.7078984013035985,0.9981035523397158,0.0018964476628406963
18.952537982349956,18.935288548388694,2.7147535879861913,0.9981049448506785,0.0018950551518792072
18.95753799233753,18.935504582324622,2.7218145436412158,0.9980981773527603,0.0019018226497996345
18.962538002325108,18.935778938791177,2.7291023939704138,0.9980862912618703,0.0019137087406904786
18.967538012312684,18.936061859939393,2.73659566053273,0.9980765986359924,0.0019234013665694447
18.972538022300256,18.93628997838883,2.7442970840244283,0.9980759547826201,0.0019240452199427876
18.977538032287832,18.93641606289622,2.7521945236313394,0.9980858306840914,0.0019141693184718004
18.982538042275408,18.936469040902054,2.7603698713888374,0.998100836412961,0.0018991635896019074
18.987538052262984,18.936532656557937,2.768724395373113,0.9981121013013527,0.0018878987012110496
18.99253806225056,18.936661965811826,2.777205824097629,0.9981133937703898,0.0018866062321754042
18.997538072238136,18.936869777845157,2.7857511363636105,0.9981056625566364,0.0018943374459292855
19.002538082225712,18.937104923799218,2.7943810961593623,0.9980965791663575,0.0019034208362090903
19.007538092213284,18.93728495098445,2.8030121721180388,0.9980951914295388,0.0019048085730294954
19.01253810220086,18.937385632997206,2.811692343762869,0.9981054424347271,0.00189455756784274
19.017538112188436,18.937440688519086,2.8202684128052375,0.9981232993190049,0.0018767006835658207
19.022538122176012,18.937514608164857,2.828696673839123,0.9981396805725794,0.0018603194299908381
19.02753813216359,18.937672484965507,2.8370100721998552,0.9981470629792226,0.0018529370233473486
19.032538142151164,18.93790652131905,2.8452760525277165,0.9981448400233123,0.0018551599792591658
19.037538152138737,18.938156309375376,2.8534389992892475,0.9981394308587115,0.0018605691438618665
19.042538162126313,18.93837278687281,2.8613885152568197,0.9981391766650073,0.001860823337565786
19.04753817211389,18.93854072329137,2.8690854358604145,0.998148069485508,0.0018519305170670091
19.052538182101465,18.938702332888354,2.876590317405684,0.9981631453595255,0.0018368546430498256
19.05753819208904,18.938924852943792,2.8837895298594587,0.998177319701477,0.001822680301100929
19.062538202076617,18.939223850981904,2.890648669633592,0.9981850728990607,0.0018149271035183046
19.067538212064193,18.939567891303884,2.897096336211573,0.9981863146815536,0.0018136853210270509
19.072538222051765,18.939915327657847,2.9031190586996654,0.9981855958338228,0.0018144041687576712
19.07753823203934,18.940247243512353,2.908669483574599,0.9981878502708856,0.0018121497316964442
19.082538242026917,18.940595023957936,2.913635901445413,0.998194529827212,0.0018054701753712496
19.087538252014493,18.941008029060104,2.9179171110149333,0.9982031968095376,0.0017968031930464972
19.09253826200207,18.94149010458002,2.9216204708662654,0.9982103590454199,0.0017896409571641586
19.097538271989645,18.9420076174006,2.92475674419869,0.9982146253714878,0.0017853746310966306
19.10253828197722,18.942539349070117,2.927219549348145,0.9982174068266956,0.0017825931758887945
19.107538291964794,18.94310703285797,2.9290215476826176,0.9982209279538918,0.0017790720486924247
19.11253830195237,18.943754236347132,2.930121625693727,0.9982257495085242,0.001774250494061666
19.117538311939946,18.94449650125888,2.9304655020366157,0.9982302305762096,0.0017697694263764047
19.12253832192752,18.945282353786894,2.9300037329271573,0.998232367675406,0.001767632327180726
19.127538331915098,18.946041197800035,2.9288124532218798,0.998232140736897,0.0017678592656917727
19.132538341902674,18.946800827182578,2.926847530944175,0.9982319714728562,0.001768028529733928
19.13753835189025,18.947696603523838,2.9241277659113685,0.998234644516223,0.0017653554863688056
19.142538361877822,18.948814202337616,2.9206141199812112,0.9982405165315672,0.001759483471027619
19.147538371865398,18.9501039971309,2.91634429241482,0.9982467395210982,0.0017532604814986586
19.152538381852974,18.951393517680955,2.9113254544162133,0.9982495002913364,0.0017504997112635192
19.15753839184055,18.95251515272175,2.905539169914439,0.9982473710084758,0.0017526289941286913
19.162538401828126,18.953558103805026,2.8989800352144344,0.998242634501465,0.001757365501141382
19.167538411815702,18.954826183495992,2.891608937141882,0.9982393124341388,0.001760687568470914
19.172538421803278,18.95649442741015,2.883454468628871,0.9982398279180429,0.0017601720845678518
19.17753843179085,18.958503051842623,2.874558348751092,0.9982434240036089,0.0017565759989989454
19.182538441778426,18.96057989645416,2.8649146343274543,0.9982474047950586,0.001752595207546343
19.187538451766002,18.962430673974506,2.854519809864793,0.9982494115888878,0.0017505884137149002
19.19253846175358,18.964103236198028,2.8433855451821652,0.9982484883311988,0.0017515116714008313
19.197538471741154,18.96590193045761,2.831559796835488,0.9982447354749812,0.0017552645276179728
19.20253848172873,18.968061893947553,2.819078059145245,0.9982389675037591,0.0017610324988387089
19.207538491716306,18.97067307678217,2.8059191660824534,0.9982329446218873,0.0017670553807096145
19.21253850170388,18.973589599016996,2.792100548659848,0.9982290673153329,0.0017709326872653523
19.217538511691455,18.976571967690052,2.7776979086743303,0.9982287412369432,0.0017712587656555706
19.22253852167903,18.97952463467244,2.762785043792557,0.9982307494043582,0.0017692505982416218
19.227538531666607,18.98245283138373,2.7473962749728633,0.9982317780638599,0.001768221938742124
19.232538541654183,18.985466421509205,2.731555510766832,0.9982290738111302,0.0017709261914738703
19.23753855164176,18.988762155383967,2.715340147787858,0.9982225929452033,0.0017774070574035055
19.24253856162933,18.99246184983824,2.6988331172661866,0.9982144522926367,0.0017855477099729619
19.247538571616907,18.996600016168472,2.6820982507499314,0.9982066007601502,0.001793399242456959
19.252538581604483,19.001036640464005,2.665196957794976,0.9981994882929064,0.0018005117096972167
19.25753859159206,19.00551731227227,2.6482001394649526,0.9981928563952934,0.0018071436073077507
19.262538601579635,19.00998153009879,2.631187117250492,0.9981869820150976,0.0018130179875018731
19.26753861156721,19.014637584451663,2.614238188993389,0.9981824652853177,0.0018175347172811824
19.272538621554787,19.019793622654337,2.597426340803452,0.998178964726308,0.0018210352762906157
19.27753863154236,19.025650647636613,2.580808692315938,0.9981747805558504,0.0018252194467476633
19.282538641529936,19.0319635789224,2.564425565117765,0.99816796247894,0.001832037523658562
19.28753865151751,19.03818468133759,2.5483454762010136,0.9981576416968365,0.0018423583057625898
19.292538661505088,19.04414197561242,2.532691366278117,0.9981442977914283,0.0018557022111719286
19.29753867149266,19.05022644428673,2.517556983178925,0.9981292942842327,0.001870705718367955
19.302538681480236,19.05708598853347,2.5030593299151183,0.9981146474116629,0.001885352590939155
19.307538691467816,19.06522740365977,2.489314657559695,0.9981028346790217,0.0018971653235817557
19.312538701455388,19.074291015043297,2.476424449007054,0.9980956376136569,0.0019043623889477281
19.317538711442964,19.083304221373336,2.464486177892471,0.9980922674277957,0.0019077325748095763
19.32253872143054,19.091777839342875,2.4535942375181956,0.9980888124720312,0.0019111875305759458
19.327538731418116,19.099929625698685,2.443837351226517,0.9980805094972746,0.00191949050533387
19.33253874140569,19.108544838250715,2.43529121989768,0.9980654266083365,0.0019345733942727243
19.337538751393264,19.118458566570716,2.428003541755766,0.9980461700794488,0.0019538299231638447
19.342538761380844,19.12958072836472,2.422002256796887,0.9980278273420301,0.001972172660584104
19.347538771368416,19.141204216766884,2.417306983139789,0.9980140523360752,0.001985947666541835
19.352538781355992,19.15281889761488,2.413998229139233,0.9980049554515109,0.001995044551107909
19.35753879134357,19.164313379060125,2.412141718428343,0.9979983802154695,0.0020016197871510462
19.362538801331144,19.176044703931353,2.4117621971850194,0.9979926309419024,0.002007369060719421
19.367538811318717,19.188390872444923,2.4128103414964177,0.9979875974739091,0.0020124025287130125
19.372538821306293,19.201284431073983,2.4152947369888453,0.9979834599151477,0.002016540087475055
19.377538831293872,19.21444262242018,2.4192337588167896,0.9979790224856739,0.0020209775169497107
19.382538841281445,19.227804299208017,2.4246573805450145,0.9979720546110559,0.0020279453915671374
19.38753885126902,19.24161970027644,2.4315543714717482,0.9979616118135709,0.002038388189050643
19.392538861256597,19.256138507868993,2.4399379229946456,0.9979499204235038,0.002050079579116097
19.397538871244173,19.271322061295987,2.4497772567371063,0.9979416079488688,0.00205839205375071
19.402538881231745,19.286739869188782,2.4610879867661977,0.997940580780081,0.0020594192225372437
19.40753889121932,19.30178120922809,2.4738474341732566,0.9979471122353987,0.002052887767217863
19.4125389012069,19.316376153901665,2.487953223534265,0.997957557832488,0.0020424421701257605
19.417538911194473,19.330975767404347,2.5033449961351026,0.9979668459999974,0.002033154002618469
19.42253892118205,19.346113311912564,2.5200233304899324,0.9979716898305313,0.0020283101720857157
19.427538931169625,19.362117563926123,2.537974945912276,0.9979721966559212,0.0020278033466973027
19.4325389411572,19.378657463704933,2.5571598097422323,0.9979711421714993,0.0020288578311201382
19.437538951144774,19.394968318372012,2.5775276097345508,0.9979719800225435,0.0020280199800770966
19.44253896113235,19.410647319353167,2.598912484689822,0.9979771700901948,0.0020228299124278658
19.447538971119926,19.42571387300122,2.6212477378659367,0.9979875577346482,0.0020124422679764797
19.4525389811075,19.440613150805618,2.6444953563859714,0.9980024644322961,0.0019975355703300245
19.457538991095078,19.455875078281778,2.668621989592921,0.9980199099986978,0.0019800900039301655
19.462539001082654,19.471488448860253,2.693469338044425,0.9980369480967647,0.0019630519058640283
19.46753901107023,19.487007640458565,2.718973139691232,0.9980505627077743,0.0019494372948562141
19.472539021057802,19.502018809495098,2.745136130892032,0.9980592195278131,0.0019407804748180998
19.477539031045378,19.51632780402578,2.771827392338649,0.9980642369839174,0.001935763018713751
19.482539041032954,19.53019757759275,2.7990950438090194,0.9980696599284187,0.0019303400742125536
19.48753905102053,19.544072764617205,2.8268452089707763,0.9980800723627544,0.0019199276398774862
19.492539061008106,19.558034554870215,2.8550411440671724,0.998097429282578,0.0019025707200553453
19.497539070995682,19.571785281200462,2.8836179567342834,0.9981191753921049,0.0018808246105288568
19.502539080983254,19.584947252752855,2.9123590317401242,0.9981394208859959,0.0018605791166395427
19.50753909097083,19.59729053872936,2.941282217133276,0.9981528083162456,0.0018471916863908706
19.512539100958406,19.609048256491544,2.9703928206642587,0.998158443670906,0.0018415563317316912
19.517539110945982,19.6207146887015,2.9995506425435563,0.9981608000410869,0.0018391999615510104
19.52253912093356,19.632471761327874,3.028500957149593,0.9981665488149407,0.0018334511876962395
19.527539130921134,19.644119590942562,3.057136960490027,0.9981794871469541,0.0018205128556829015
19.53253914090871,19.655248327339564,3.085453621553192,0.9981975238815527,0.0018024761210852773
19.537539150896283,19.66549382583191,3.113426570589919,0.9982143095203645,0.0017856904822741953
19.54253916088386,19.674997100657905,3.14099956949903,0.9982243552424664,0.0017756447601721015
19.547539170871435,19.684253207891786,3.1680779645300965,0.9982274324453845,0.0017725675572561742
19.55253918085901,19.693570422147534,3.194494944544859,0.9982284965352207,0.0017715034674204205
19.557539190846587,19.7029438424008,3.2201271220725003,0.9982332272036745,0.0017667727989684886
19.562539200834163,19.71201826453726,3.24484226210935,0.9982431914850816,0.0017568085175616525
19.56753921082174,19.72035340891495,3.2687398708101183,0.9982549339920196,0.0017450660106254586
19.57253922080931,19.72795689639423,3.2916172964555246,0.9982635765717685,0.001736423430876241
19.577539230796887,19.73521328866643,3.313450546380255,0.998267306285697,0.0017326937169491134
19.582539240784463,19.742471671853906,3.3341631655149717,0.9982685416250004,0.0017314583776471377
19.58753925077204,19.749848510891326,3.3536788376270614,0.9982710649140867,0.0017289350885613959
19.592539260759615,19.757049632507734,3.37191689993408,0.9982763268033261,0.001723673199321899
19.59753927074719,19.7636402290601,3.388794027477037,0.998282535379487,0.001717464623161687
19.602539280734767,19.76960356669531,3.4043119055472952,0.9982869728952157,0.0017130271074328363
19.60753929072234,19.77531472306889,3.4184118990550405,0.9982888202322354,0.0017111797704132583
19.612539300709916,19.78110400157466,3.430959573490302,0.9982897101926718,0.0017102898099783342
19.61753931069749,19.787006200345832,3.4417686019854443,0.9982918143571012,0.0017081856455492656
19.622539320685068,19.79267880782535,3.4507572232080825,0.9982955937973428,0.0017044062053089876
19.627539330672644,19.797757451707643,3.458003920584628,0.998299365841443,0.0017006341612107517
19.63253934066022,19.80236804150011,3.463463346815019,0.998300998489283,0.0016990015133716225
19.637539350647796,19.806952688666126,3.467194486360792,0.9983001280445453,0.0016998719581116798
19.642539360635368,19.811689346576628,3.469173145467802,0.9982987697382797,0.0017012302643801664
19.647539370622944,19.81640232114934,3.4693318069314296,0.9982995335213929,0.0017004664812702624
19.65253938061052,19.82081740410436,3.4676685688428934,0.998302958509423,0.0016970414932421967
19.657539390598096,19.824842499126763,3.464177401206387,0.9983066457595311,0.001693354243139271
19.66253940058567,19.828653868211187,3.4588192406724896,0.9983073734742713,0.0016926265284017755
19.667539410573248,19.832416397801794,3.4515818858827423,0.9983043169100202,0.001695683092656491
19.672539420560824,19.83609362754389,3.442487994479045,0.9983000993528024,0.0016999006498752498
19.677539430548396,19.83966483525473,3.431552764049711,0.9982984382923482,0.0017015617103262673
19.682539440535972,19.843222361530717,3.4187694030768823,0.9983005919385775,0.00169940806409357
19.68753945052355,19.846798962502977,3.40421584717701,0.9983040651209554,0.0016959348817130223
19.692539460511124,19.850191264611013,3.3878203118369634,0.9983048645642171,0.0016951354384480612
19.697539470498697,19.853127277850422,3.3696378705708674,0.9983012031839003,0.001698796818763285
19.702539480486276,19.855743493823905,3.3496616943969983,0.9982951388066644,0.0017048611959992058
19.70753949047385,19.858536047061094,3.327987449003112,0.9982905428842447,0.0017094571184171252
19.712539500461425,19.861691771500695,3.304729669385113,0.9982893971524848,0.001710602850178419
19.717539510449,19.864892255353787,3.279977988770936,0.9982901529891088,0.001709847013554526
19.722539520436577,19.86769536809116,3.2538113209948727,0.9982896709395436,0.0017103290631212548
19.727539530424153,19.86997836854407,3.226277669782226,0.9982863216393433,0.001713678363324013
19.732539540411725,19.87213910421071,3.197446783720047,0.9982808345936677,0.001719165409001734
19.737539550399305,19.874630519313197,3.167359449388868,0.9982746369415705,0.0017253630611023033
19.742539560386877,19.87734345782617,3.136127864178146,0.9982684041549086,0.0017315958477672477
19.747539570374453,19.879855171610227,3.1038830379066384,0.998262409556485,0.0017375904461880082
19.75253958036203,19.882026556410015,3.0706955379048084,0.9982571608184595,0.0017428391842096594
19.757539590349605,19.884062461029274,3.036678338553624,0.9982526496442009,0.0017473503584654042
19.762539600337178,19.886206839291376,3.0019179360227266,0.9982473774973728,0.0017526225052916517
19.767539610324754,19.888499486720267,2.966536755856974,0.998239316394219,0.0017606836084450828
19.772539620312333,19.890741363105352,2.930707589003116,0.9982281721748083,0.0017718278278554106
19.777539630299906,19.892742075376734,2.894586442482824,0.998215951598855,0.0017840484038086754
19.78253964028748,19.89456214317659,2.858305077067216,0.9982047470866361,0.0017952529160276322
19.787539650275058,19.896388127730077,2.8220296682829167,0.9981943336299278,0.0018056663727365556
19.792539660262634,19.89830427115706,2.785901295030136,0.9981824714005977,0.0018175286020674377
19.797539670250206,19.900293645682765,2.750101798309118,0.998167410160149,0.0018325898425174223
19.802539680237782,19.90227634933843,2.714824283325723,0.998149631673612,0.0018503683290563271
19.80753969022536,19.904163743651083,2.680263226863653,0.9981311907341154,0.0018688092685541862
19.812539700212934,19.905928764266,2.6466589521432753,0.9981137796987692,0.001886220303901653
19.81753971020051,19.907571930072837,2.614197878657133,0.9980973907291244,0.0019026092735480499
19.822539720188086,19.909132310903527,2.5830643706237337,0.9980802190477485,0.001919780954925871
19.827539730175662,19.910689853138237,2.5534751567840717,0.9980595394958331,0.0019404605068421435
19.832539740163234,19.912294983011336,2.5256552012251663,0.9980333532801218,0.001966646722556028
19.83753975015081,19.913962344446187,2.499805635285299,0.9980023034351665,0.0019976965675143794
19.842539760138386,19.915644943886296,2.4761137871787837,0.9979703749748674,0.002029625027815328
19.847539770125962,19.91725444044129,2.454768235867372,0.9979429531502615,0.002057046852424334
19.85253978011354,19.918739494142887,2.4359391455569854,0.997922962633957,0.0020770373687305664
19.857539790101114,19.920071711443384,2.4197611838894084,0.9979081955840239,0.002091804418665323
19.86253980008869,19.921272874972804,2.406351294365665,0.9978925935270061,0.0021074064756846462
19.867539810076263,19.922403723634346,2.3958636313430426,0.9978708769844516,0.0021291230182395645
19.87253982006384,19.92352214333967,2.3884073954143883,0.997842736083197,0.0021572639194953045
19.877539830051415,19.92468757816087,2.383990452121496,0.9978131056206333,0.002186894382059837
19.88253984003899,19.925895323142196,2.382527115562279,0.9977885709256519,0.0022114290770408186
19.887539850026567,19.92707542206601,2.384057287891727,0.9977731878691282,0.0022268121335629314
19.892539860014143,19.928141326686436,2.3886355618387127,0.9977669610226667,0.002233038980023791
19.89753987000172,19.929002751703095,2.3962950341633498,0.9977673545273591,0.002232645475331183
19.90253987998929,19.929662979094363,2.406978774787944,0.9977716122301156,0.0022283877725727905
19.907539889976867,19.930202816240094,2.4206439631718726,0.997777731322362,0.0022222686803250267
19.912539899964443,19.930713588163215,2.437170153130065,0.9977840760105025,0.002215923992182268
19.91753990995202,19.931279622381467,2.4564943886316284,0.997789238162334,0.002210761840353322
19.922539919939595,19.93189181390512,2.4784355233480526,0.9977931278167332,0.0022068721859560907
19.92753992992717,19.93247681825843,2.5026841531873267,0.9977982716036133,0.0022017283990774265
19.932539939914747,19.932963924434333,2.5294011806955026,0.9978093060713868,0.002190693931304363
19.93753994990232,19.933298176563436,2.5585081818154505,0.9978300230710374,0.0021699769316552457
19.942539959889896,19.933498727903945,2.5898202442660327,0.9978599022288877,0.0021400977738076877
19.94753996987747,19.933637127774183,2.623286855967827,0.9978932583111062,0.002106741691590678
19.952539979865048,19.93377596092613,2.6586280944671934,0.9979224311554643,0.0020775688472338223
19.957539989852624,19.933965453700793,2.695748493036533,0.9979430394589596,0.002056960543740012
19.9625399998402,19.934192276829577,2.734453342252192,0.997957201640327,0.0020427983623722053
19.967540009827772,19.934400235931935,2.7746505527297116,0.9979719047099863,0.0020280952927151153
19.972540019815348,19.934543495712227,2.8161941504827985,0.9979935577130599,0.002006442289642251
19.977540029802924,19.934600633178306,2.858855901238572,0.9980230019359153,0.0019769980667862052
19.9825400397905,19.934607692064855,2.9026754252052807,0.9980549983586421,0.0019450016440583817
19.987540049778076,19.934640145549686,2.9475561213395323,0.9980825219172798,0.001917478085421297
19.992540059765652,19.93473411119708,2.9932639204367524,0.9981021839076587,0.0018978160950440647
19.997540069753228,19.9348749878509,3.039596463019497,0.9981162957149629,0.001883704287740686
20.0025400797408,19.935003202563216,3.086526266013694,0.9981301646829754,0.0018698353197291444
20.007540089728376,19.935054222317202,3.1339368850511278,0.998147364436102,0.0018526355666041935
20.012540099715952,19.935044849254346,3.181536129891051,0.9981672080039411,0.0018327919987663243
20.01754010970353,19.93506236140679,3.2291499725250383,0.9981862433319176,0.0018137566707902666
20.0225401196911,19.935167878588263,3.2767307712407723,0.9982017553733163,0.0017982446293907579
20.02754012967868,19.935354010878555,3.324232572412175,0.9982137667792845,0.0017862332234228756
20.032540139666256,19.93553546973,3.37149585546023,0.9982241005400745,0.0017758994626338844
20.03754014965383,19.93561660813744,3.418258557414286,0.9982341998591912,0.0017658001435180673
20.042540159641405,19.93562431307944,3.4644508684897666,0.9982442126277917,0.0017557873749178465
20.04754016962898,19.935684813391386,3.5099467799819695,0.9982537900590037,0.0017462099437066385
20.052540179616557,19.935871378513635,3.5546449976662244,0.9982629136712236,0.001737086331487076
20.05754018960413,19.9361487541829,3.598231945789599,0.9982715216341609,0.0017284783685510136
20.06254019959171,19.936402481418256,3.6406183311173965,0.9982788689405346,0.0017211310621783637
20.067540209579285,19.936544212147325,3.681706301427769,0.9982841707960595,0.0017158292066548335
20.072540219566857,19.936637937095615,3.721530246970636,0.9982880330725848,0.0017119669301292623
20.077540229554433,19.93682318906352,3.7599555767565347,0.9982924014749414,0.0017075985277737774
20.08254023954201,19.937131923462466,3.7968040074090452,0.9982983752712689,0.0017016247314475936
20.087540249529585,19.937488401751125,3.8319789658641765,0.9983045216618032,0.0016954783409137634
20.092540259517158,19.93781495544872,3.8653561751803953,0.9983083755425204,0.0016916244601962562
20.097540269504737,19.93809735792998,3.8967853335499023,0.9983096530953808,0.0016903469073368674
20.102540279492313,19.9383883653325,3.926253613554875,0.998310852162823,0.0016891478398944257
20.107540289479886,19.93873517295068,3.95370578363072,0.9983140869710573,0.0016859130316598458
20.11254029946746,19.939139097300494,3.9790886788208946,0.9983183726387965,0.001681627363922446
20.117540309455038,19.93960638631096,4.002254571540201,0.9983211855915112,0.0016788144112088344
20.122540319442614,19.940134960959178,4.023070167741666,0.99832197715945,0.001678022843270425
20.127540329430186,19.940669106248222,4.041489808634217,0.998322505303022,0.001677494699700939
20.132540339417766,19.94115474140598,4.057527803356914,0.9983239005972058,0.0016760994055176255
20.13754034940534,19.941627387044225,4.071144850066437,0.9983253795935505,0.0016746204091747207
20.142540359392914,19.942214170754006,4.082184959866464,0.9983263300972461,0.0016736699054817603
20.14754036938049,19.94300160155502,4.090720254455726,0.9983275610411774,0.0016724389615534025
20.152540379368066,19.943863328299614,4.096783658756461,0.9983292677032981,0.00167073229943489
20.157540389355642,19.944585159622303,4.100343396060846,0.9983297652557006,0.001670234747036567
20.162540399343214,19.945207737029396,4.1013495071730075,0.9983282219036123,0.001671778099127789
20.167540409330794,19.946011908984293,4.099661850002206,0.9983269978156792,0.0016730021870635186
20.172540419318366,19.947115117272585,4.095388055103507,0.9983285980753384,0.0016714019274052822
20.177540429305942,19.948311382056993,4.088626878644932,0.9983313418077769,0.0016686581949633258
20.18254043929352,19.949346348375617,4.079343276343406,0.9983312265981236,0.001668773404613713
20.187540449281094,19.950265697054107,4.067549681536741,0.9983278984332551,0.0016721015694790243
20.19254045926867,19.95141333311658,4.0532872264117,0.9983254275366116,0.001674572466119143
20.197540469256243,19.952980589237672,4.036517573650376,0.9983263999093417,0.0016736000933879273
20.20254047924382,19.954642301061746,4.017286922741627,0.9983283152709096,0.0016716847318194563
20.207540489231395,19.955994284354073,3.995591324816943,0.9983274610980405,0.0016725389046871153
20.21254049921897,19.957261540601902,3.971499527121404,0.9983239985567824,0.0016760014459462889
20.217540509206547,19.959044240786085,3.945023973178045,0.9983211000580765,0.0016788999446524944
20.222540519194123,19.961352922750486,3.9162893337401328,0.9983204020341467,0.001679597968582513
20.227540529181695,19.963555334705685,3.8853504488001187,0.9983203334822646,0.0016796665204672984
20.23254053916927,19.965349398830813,3.852250166608611,0.9983185448199626,0.0016814551827710794
20.237540549156847,19.967223477551308,3.8170486769458396,0.9983146262588146,0.0016853737439221428
20.242540559144423,19.969786739047187,3.7798446382744646,0.9983103345170505,0.0016896654856894467
20.247540569132,19.972973945240568,3.7407366914673235,0.9983075764703538,0.0016924235323830326
20.252540579119575,19.976077585514346,3.699826327643096,0.9983060799793623,0.0016939200233713667
20.25754058910715,19.9787134760829,3.6572337563841093,0.9983032902229564,0.0016967097797743786
20.262540599094724,19.98147563744544,3.6130772350364446,0.9982972960736474,0.0017027039290815004
20.2675406090823,19.985113229259653,3.5674836862263812,0.9982895362235631,0.0017104637791648788
20.272540619069876,19.989379150974177,3.520530795446878,0.9982832386143177,0.001716761388409143
20.27754062905745,19.99350970620612,3.4723886028932056,0.9982790701050581,0.0017209298976686536
20.282540639045028,19.99744849925844,3.4232374442917277,0.9982740031793449,0.001725996823382144
20.287540649032604,20.00186772362914,3.3731736154458423,0.9982652640516065,0.0017347359511208542
20.29254065902018,20.007141674937923,3.3223577300064218,0.9982538402742337,0.0017461597284944357
20.297540669007752,20.01291675781909,3.2710322748916396,0.9982426089322988,0.0017573910704303081
20.302540678995328,20.01863814674133,3.219403506350849,0.9982320264473488,0.0017679735553819084
20.307540688982904,20.024278073459953,3.1676722810202205,0.9982196710215867,0.001780328981145824
20.31254069897048,20.030475148907904,3.116132779860535,0.9982039776885963,0.0017960223141377301
20.317540708958056,20.037868940215585,3.0650247958141548,0.9981864406903987,0.0018135593123350443
20.322540718945632,20.04623656274531,3.014570055174134,0.998169118314181,0.001830881688555704
20.327540728933208,20.054875561604323,2.9649529611460763,0.9981511949610291,0.0018488050417088636
20.33254073892078,20.06351397216062,2.9164158785923444,0.9981295924534319,0.001870407549307718
20.337540748908356,20.072403092534074,2.8693052971558632,0.9981028689004635,0.0018971311022787957
20.342540758895932,20.082016104099058,2.8239296556855265,0.9980731929657597,0.0019268070369841655
20.34754076888351,20.092759577028108,2.7805059969239108,0.9980437970776886,0.001956202925058052
20.352540778871084,20.10460403068963,2.7393460719437495,0.9980150831423884,0.0019849168603597008
20.35754078885866,20.117354551067354,2.7007010029915612,0.9979840907426761,0.0020159092600736273
20.362540798846236,20.13085585850821,2.6649129777420613,0.9979479211983601,0.0020520788043912742
20.36754080883381,20.1449435435398,2.632241451190404,0.9979072569691277,0.002092743033624229
20.372540818821385,20.159548453401477,2.6027753260805797,0.9978662660979326,0.002133733904819888
20.37754082880896,20.17468683335492,2.576759492377071,0.9978291569010974,0.0021708431016560113
20.382540838796537,20.190527301854914,2.554493665170969,0.9977968645350798,0.002203135467673165
20.387540848784113,20.207392654185856,2.536102758610028,0.9977668413041418,0.002233158698609725
20.39254085877169,20.225433341727058,2.5218493384417995,0.9977358344241606,0.002264165578589386
20.397540868759265,20.244564247060712,2.5118617650236206,0.9977030795768626,0.0022969204258872643
20.402540878746837,20.26445346912026,2.506075453243534,0.9976714199058214,0.002328580096927811
20.407540888734413,20.2845882029212,2.504508268906368,0.9976458076452261,0.002354192357521046
20.41254089872199,20.304755097560445,2.50728000898637,0.9976305222679194,0.0023694777348258443
20.417540908709565,20.32496893734517,2.5143167211201316,0.9976269744299756,0.0023730255727714665
20.42254091869714,20.345456889171217,2.525564272231621,0.9976332499475964,0.0023667500551530227
20.427540928684717,20.366488701378703,2.540921584287683,0.9976454055107173,0.0023545944920335743
20.43254093867229,20.388052840191822,2.560208790692656,0.9976596656858376,0.0023403343169133032
20.437540948659866,20.409851475439435,2.58330794996094,0.9976743584033144,0.0023256415994377553
20.44254095864744,20.431511407469838,2.610134289302031,0.9976906206704765,0.002309379332277734
20.447540968635018,20.452601732654788,2.640435571179682,0.9977114810807337,0.002288518922022821
20.452540978622594,20.473024564210622,2.6741757148164544,0.9977397364023726,0.0022602636003848132
20.457540988610166,20.492884265856656,2.7111553435994233,0.9977757897237974,0.002224210278961812
20.462540998597742,20.512373123070287,2.7510140911131216,0.997816825772723,0.0021831742300371685
20.467541008585318,20.531648412277995,2.7934794706565524,0.9978580307686336,0.0021419692341277025
20.472541018572894,20.550624268812534,2.8384945990736914,0.9978952575804211,0.002104742422341292
20.477541028560474,20.56900113911505,2.8856894773780484,0.997927413490918,0.002072586511844933
20.482541038548046,20.586531091257132,2.9350053839097803,0.9979568128103165,0.0020431871924465454
20.487541048535622,20.6030636813221,2.9863250773205174,0.9979870733846329,0.0020129266181308793
20.492541058523198,20.618731606417462,3.039407362285662,0.9980200457094389,0.001979954293326539
20.497541068510774,20.633840486359205,3.094284336875703,0.9980542073905687,0.001945792612198152
20.502541078498346,20.648531345598276,3.150698920282368,0.9980859065107576,0.0019140934920106717
20.507541088485922,20.66271477533314,3.2082762611271933,0.9981124287715673,0.0018875712312024793
20.5125410984735,20.676126726138833,3.2668910951631887,0.9981341520598719,0.001865847942899661
20.517541108461074,20.68852498980339,3.326272745765399,0.9981537998240911,0.0018462001786811138
20.522541118448647,20.700048294641746,3.3863840773028766,0.9981735950080437,0.0018264049947273881
20.527541128436223,20.711134809896752,3.4472225307624944,0.9981932598463631,0.0018067401564082388
20.5325411384238,20.721995529159013,3.508425254880013,0.9982108843657906,0.0017891156369818164
20.537541148411375,20.73244344942789,3.569646111618251,0.9982254711189816,0.0017745288837919615
20.542541158398947,20.74207478345035,3.6307856235210436,0.9982380503784017,0.0017619496243716937
20.54754116838653,20.750706198981838,3.691681438269522,0.9982500907249926,0.001749909277782305
20.552541178374103,20.758767536096528,3.752153138546788,0.9982614641722407,0.001738535830535
20.55754118836168,20.766921407669873,3.8119668106992584,0.9982708627143576,0.0017291372884192676
20.562541198349255,20.775089189139532,3.8709113488838796,0.9982781289952654,0.0017218710075124683
20.56754120833683,20.782527632611618,3.9288519773381045,0.9982850051306323,0.0017149948721476376
20.572541218324403,20.788895848595008,3.985667269310757,0.99829283349607,0.0017071665067098468
20.57754122831198,20.794742434895614,4.041217059840933,0.998300391497626,0.0016996085051547694
20.582541238299555,20.800835634001672,4.095243432083371,0.9983054100614261,0.001694589941355969
20.58754124828713,20.80722551484696,4.147715222669988,0.9983080500695807,0.0016919499332018932
20.592541258274704,20.813048490598963,4.198486611754786,0.9983111627489994,0.0016888372537836923
20.59754126826228,20.8177051328354,4.247364522685958,0.998316410905601,0.0016835890971837613
20.602541278249856,20.821921082872613,4.294266339006014,0.9983217279671888,0.0016782720355958184
20.60754128823743,20.82674447276976,4.339076312178929,0.9983241986621307,0.0016758013406541416
20.612541298225004,20.831844114582264,4.381524261985436,0.998324435506934,0.0016755644958529187
20.617541308212584,20.836098398863257,4.421470184539736,0.998325864536605,0.0016741354661829642
20.62254131820016,20.839459167324453,4.458846666506592,0.9983297343413616,0.0016702656614273744
20.627541328187736,20.842932028530463,4.493654637100976,0.9983332839286294,0.0016667160741617845
20.63254133817531,20.846900301061886,4.5257324466593465,0.9983339222002114,0.0016660778025818137
20.637541348162884,20.85067734810151,4.5550951440903376,0.9983331306981715,0.0016668693046234522
20.64254135815046,20.85372591462546,4.58174562790204,0.9983341732003086,0.0016658268024890934
20.647541368138036,20.856433332743453,4.605486202678625,0.9983371670027117,0.0016628330000889751
20.652541378125612,20.859393242514333,4.62634492950898,0.9983390643797353,0.0016609356230688449
20.657541388113188,20.86253552094048,4.644173718893446,0.9983384290011849,0.001661571001623857
20.66254139810076,20.86534231936791,4.65903720483536,0.9983375353329987,0.0016624646698127452
20.667541408088336,20.8676512564467,4.670915063478618,0.998338684155739,0.0016613158470762273
20.672541418075912,20.86984956236307,4.679828975040812,0.9983406961186827,0.0016593038841339048
20.67754142806349,20.872317703541366,4.685713635211549,0.9983410141118725,0.0016589858909399958
20.68254143805106,20.87489831245154,4.688538027879924,0.9983397882215201,0.0016602117812892223
20.687541448038637,20.877090809090642,4.688222726873271,0.9983393801729227,0.001660619829883644
20.692541458026216,20.878769047289428,4.68483514984784,0.9983404118941581,0.0016595881086445146
20.697541468013792,20.88047139842805,4.678375070936224,0.9983409828251548,0.0016590171776467316
20.70254147800137,20.882676465425696,4.668760567864586,0.998340062054368,0.001659937948432516
20.70754148798894,20.88498577442332,4.656105617377943,0.9983390755453786,0.0016609244574205145
20.712541497976517,20.886587429898672,4.640441297257815,0.9983391593559802,0.0016608406468199832
20.717541507964093,20.88758539807653,4.621781595190645,0.9983391769290604,0.0016608230737399194
20.72254151795167,20.889050512964733,4.600133848532895,0.9983379904835585,0.001662009519243559
20.72754152793924,20.891330192048503,4.575507414645005,0.99833665812718,0.001663341875624203
20.732541537926817,20.893282438184137,4.547940679127231,0.9983363874785379,0.0016636125242691724
20.737541547914393,20.89408896257105,4.517441470158603,0.9983360346199998,0.0016639653828106474
20.74254155790197,20.894746624544986,4.484133230723317,0.9983340343504041,0.0016659656524101163
20.74754156788954,20.89644560941964,4.448022494260952,0.9983314581345774,0.001668541868233363
20.752541577877118,20.89854932116046,4.409175972493861,0.9983303836160067,0.0016696163868004663
20.757541587864694,20.899760405473653,4.36770882516195,0.9983300970771936,0.0016699029256103514
20.762541597852273,20.900266113670508,4.323671022156859,0.9983279565830404,0.0016720434197623737
20.76754160783985,20.901175464049942,4.277256669285648,0.9983237789126699,0.0016762210901314595
20.772541617827425,20.90269589310408,4.2286171158750765,0.9983202600185146,0.001679739984285704
20.777541627814998,20.904149731305843,4.177830566005684,0.9983185798529556,0.0016814201498451323
20.782541637802574,20.905146918924874,4.124967370344847,0.9983164857165852,0.0016835142862153052
20.78754164779015,20.905901333488384,4.0701458992197885,0.9983118568378145,0.0016881431649861688
20.792541657777726,20.906745154862943,4.013535203978264,0.9983057620957073,0.0016942379070943475
20.797541667765298,20.907767595533606,3.9553161018686596,0.9983003789717331,0.0016996210310701327
20.802541677752874,20.90885744920521,3.8956437147030796,0.998295618927036,0.0017043810757696011
20.80754168774045,20.90990917617185,3.8347332744418345,0.9982896398831835,0.0017103601196241588
20.812541697728026,20.910837277397665,3.7727396822961983,0.998281669810359,0.0017183301924502204
20.8175417077156,20.91156212513895,3.7097983149989258,0.9982725303598942,0.0017274696429159064
20.822541717703174,20.912205300765763,3.646166517787299,0.9982627672006794,0.001737232802133159
20.82754172769075,20.91304114710666,3.582093773785597,0.998251841473372,0.0017481585294427734
20.832541737678326,20.914096762936055,3.517816026932674,0.998239234774005,0.001760765228811715
20.837541747665906,20.915103952102864,3.4535236240261202,0.9982250626220798,0.0017749373807396287
20.84254175765348,20.915847945283907,3.389478009452063,0.9982091983089006,0.0017908016939202583
20.847541767641054,20.916373846549067,3.326029215411495,0.9981907789829516,0.0018092210198724613
20.85254177762863,20.916947724198934,3.2634554343752074,0.9981692687309104,0.0018307312719156184
20.857541787616206,20.91778967915469,3.2020305240159392,0.9981454160897081,0.0018545839131193654
20.862541797603782,20.91878748713358,3.142084899620364,0.9981202888810483,0.0018797111217803432
20.867541807591355,20.919666918722925,3.0838997974274545,0.9980934226091125,0.0019065773937162306
20.87254181757893,20.920331037622315,3.027922864598025,0.9980626668803104,0.0019373331225188979
20.877541827566507,20.920863372340342,2.974492984340677,0.9980262903562857,0.001973709646544453
20.882541837554083,20.921417764096226,2.92380155061381,0.9979850537215651,0.0020149462812642897
20.887541847541655,20.922110833934525,2.8760772981504545,0.9979419077122234,0.0020580922906039633
20.89254185752923,20.9229046203924,2.8317251339757985,0.9978995877861851,0.002100412216640343
20.897541867516807,20.923690258253693,2.7911411668165487,0.9978584967107045,0.002141503292120232
20.902541877504383,20.92440241153432,2.7545447183620264,0.9978167793264882,0.002183220676335252
20.907541887491963,20.925012629688837,2.7222510398955375,0.9977723360321957,0.002227663970625049
20.912541897479535,20.925548569230763,2.6946196647896272,0.9977250081305121,0.002274991872305312
20.91754190746711,20.926063531841596,2.6717350464173286,0.9976773909379351,0.0023226090648842987
20.922541917454687,20.926590752248952,2.6537757385856184,0.9976339540389517,0.0023660459638695413
20.927541927442263,20.92714848046593,2.6407579049936403,0.9975991694381484,0.002400830564674794
20.932541937429836,20.927717053848983,2.632650621099836,0.9975756802378447,0.0024243197649791597
20.93754194741741,20.92824618184608,2.629763669650398,0.9975633678986614,0.002436632104163454
20.942541957404988,20.928699903256565,2.6318442149970904,0.9975597735007323,0.0024402265020946495
20.947541967392564,20.92906228871925,2.638872599053364,0.9975617638494022,0.0024382361534279625
20.952541977380136,20.92936039929254,2.651083176153428,0.9975676383546387,0.002432361648192269
20.957541987367712,20.929647749437585,2.668290605624586,0.9975783923919708,0.0024216076108621656
20.962541997355288,20.929948430246046,2.690186066393064,0.99759712719141,0.0024028728114234353
20.967542007342864,20.93025333094139,2.716740099883509,0.9976267298293542,0.0023732701734812136
20.97254201733044,20.93052578871992,2.7478824021349304,0.9976672630664157,0.002332736936420176
20.97754202731802,20.930725516678546,2.783546312969338,0.9977149774844407,0.0022850225183951634
20.982542037305592,20.93085802964781,2.8233857447238804,0.9977639256436528,0.002236074359183126
20.987542047293168,20.930966338961284,2.8672384823606496,0.9978092817182674,0.0021907182845692435
20.992542057280744,20.93108634567843,2.9149040229692162,0.9978500095435265,0.0021499904593121773
20.99754206726832,20.931231125264908,2.966216690324369,0.9978887855191582,0.0021112144836820763
21.002542077255892,20.93137529276765,3.0208066507474887,0.9979291277123391,0.0020708722905030193
21.00754208724347,20.93148540801688,3.078373994512168,0.9979719971111759,0.0020280028916679943
21.012542097231044,20.931566785270526,3.138746597007435,0.998014723232745,0.001985276770101055
21.01754210721862,20.931655538106252,3.2016237884530723,0.9980532038018759,0.0019467962009716516
21.022542117206193,20.93176936048706,3.2668019121897895,0.9980853732598652,0.0019146267429810417
21.02754212719377,20.931886376646343,3.333855202014794,0.9981126574454632,0.001887342557383679
21.032542137181345,20.931970562768285,3.402153243278113,0.9981380430094688,0.0018619569933801532
21.03754214716892,20.93202104197839,3.4717354393388673,0.9981628644919556,0.0018371355108940091
21.042542157156493,20.932096314399097,3.54240736885219,0.9981858160532724,0.0018141839495775121
21.04754216714407,20.932263672133548,3.6139143246046013,0.9982051775014448,0.001794822501406895
21.05254217713165,20.93248688853332,3.685957885081418,0.998221373811732,0.00177862619111948
21.057542187119225,20.932642677786138,3.7582026971120035,0.9982364860195813,0.001763513983272293
21.0625421971068,20.932690564013864,3.8305095560109663,0.9982513044482145,0.0017486955546395333
21.067542207094377,20.932736032408158,3.902436983167302,0.9982640977850339,0.0017359022178216237
21.07254221708195,20.932911227968,3.9739193368740287,0.9982732237905187,0.0017267762123362735
21.077542227069525,20.93322522619236,4.044642938701982,0.9982801173840885,0.0017198826187678274
21.0825422370571,20.933515804061763,4.114366052031493,0.9982879975112537,0.0017120024916031143
21.087542247044677,20.933640090693004,4.182832539637126,0.9982975270655882,0.001702472937269944
21.09254225703225,20.933710204602274,4.2498766153806296,0.9983056410887352,0.001694358914123248
21.097542267019826,20.933944593558362,4.3155728871106085,0.9983097740957669,0.0016902259070921582
21.1025422770074,20.934328644508497,4.379724561561643,0.9983117190108862,0.001688280991972941
21.107542286994978,20.934664679255203,4.442069695523246,0.9983154028094025,0.0016845971934566681
21.11254229698255,20.93489105324271,4.502566522002712,0.9983215691198368,0.0016784308830236055
21.117542306970126,20.935132991860414,4.5610066709445265,0.998326893598182,0.0016731064046793544
21.122542316957706,20.935475967893954,4.617178280197836,0.9983286738337478,0.001671326169114462
21.12754232694528,20.935867917876955,4.670916896364748,0.9983285209561196,0.0016714790467447773
21.132542336932858,20.936256835175627,4.72218734476651,0.9983301744316994,0.0016698255711664783
21.13754234692043,20.936672352060096,4.770901271649509,0.9983344679637435,0.0016655320391243116
21.142542356908006,20.93711249484561,4.816841616855144,0.9983381344373324,0.001661865565537333
21.147542366895582,20.93752705054912,4.85998530952752,0.9983383434746409,0.0016616565282313602
21.152542376883158,20.937971013567914,4.9002874233427125,0.9983370088734498,0.0016629911294253012
21.15754238687073,20.938545911188168,4.9376943162428715,0.9983382121326323,0.001661787870247458
21.162542396858306,20.93917081996611,4.972066372709242,0.9983419098578294,0.0016580901450524094
21.167542406845882,20.939711273922725,5.003274129391165,0.9983438944192858,0.0016561055835989408
21.17254241683346,20.9402587513908,5.031244163041848,0.9983425642770143,0.0016574357258716027
21.177542426821034,20.940948070557646,5.0560364668813635,0.9983413505443777,0.0016586494585045016
21.182542436808607,20.94169237221191,5.077515325605905,0.9983429624886818,0.0016570375141961953
21.187542446796183,20.94242296043231,5.095642825966297,0.9983455127345864,0.001654487268289129
21.19254245678376,20.9432357860696,5.1104218085165245,0.9983460434205967,0.0016539565822754215
21.19754246677134,20.944084127602466,5.121714480744422,0.9983445069574927,0.001655493045378226
21.202542476758914,20.944851922242318,5.129387907511363,0.9983432646900513,0.0016567353128192112
21.207542486746487,20.945761903773846,5.133603538726196,0.9983444205360675,0.001655579466801126
21.212542496734063,20.946984768388077,5.134335833917796,0.9983469827022263,0.0016530173006428584
21.21754250672164,20.94810748722461,5.131505355667527,0.9983470165632832,0.0016529834395865974
21.222542516709215,20.94889016723162,5.12505888188474,0.9983436220008727,0.0016563780019978858
21.227542526696787,20.94995016738697,5.115094373820967,0.998342050456317,0.0016579495465562047
21.232542536684363,20.951628055393922,5.101527422073386,0.998345307586158,0.0016546924167173455
21.23754254667194,20.953156338455404,5.084486652453188,0.9983475879915963,0.0016524120112819066
21.242542556659515,20.95410100313753,5.064116071165397,0.9983439208558765,0.0016560791470045624
21.247542566647088,20.95533208777943,5.040447501597772,0.9983397291718284,0.0016602708310498977
21.252542576634664,20.95738350878097,5.013553665364972,0.9983413902394094,0.0016586097634659523
21.25754258662224,20.959402105192293,4.983425359589876,0.9983447381369119,0.0016552618659605167
21.262542596609816,20.960810905849936,4.950127782208831,0.9983428646909337,0.0016571353119369963
21.267542606597395,20.962379747419185,4.913706133750445,0.9983380041823382,0.0016619958205311308
21.27254261658497,20.964686001575107,4.874171924485107,0.998336380919676,0.0016636190831922797
21.277542626572544,20.96714850376583,4.831610419259517,0.9983377531037254,0.0016622468991428622
21.28254263656012,20.969312891912928,4.786136101068788,0.9983377290831535,0.0016622709197149149
21.287542646547696,20.97161189810437,4.737873116464283,0.9983350927922168,0.001664907210651766
21.29254265653527,20.97431065404577,4.686813113072573,0.9983314417872345,0.0016685582156347927
21.297542666522844,20.97708832086391,4.633106343961677,0.9983280377218022,0.0016719622810681973
21.30254267651042,20.97997415474797,4.576968986895045,0.9983260504177318,0.0016739495851404648
21.307542686497996,20.98340905633066,4.518489058359652,0.9983257169679175,0.0016742830349566404
21.312542696485572,20.98714458264484,4.457735891711961,0.9983240119692727,0.0016759880336025613
21.317542706473144,20.990503725083666,4.394807752622892,0.9983177111295223,0.0016822888733543796
21.32254271646072,20.993858839534795,4.329966543993745,0.9983093127687651,0.0016906872341138355
21.327542726448296,20.99830554646796,4.263298510197675,0.9983048151091265,0.0016951848937544916
21.332542736435872,21.003669989079903,4.194975933015663,0.9983045259013208,0.0016954741015614686
21.337542746423445,21.008639325487767,4.125268513966245,0.9983012278508899,0.001698772151994989
21.342542756411024,21.013013322239107,4.054408117609207,0.9982899267564713,0.0017100732464149148
21.3475427663986,21.018129827313874,3.9826100652545238,0.9982752426735982,0.0017247573292914146
21.352542776386176,21.024779072735832,3.9100211521504336,0.9982653393308206,0.0017346606720696587
21.357542786373752,21.032157692435593,3.8368482996572597,0.9982607440050059,0.0017392559978860142
21.362542796361325,21.039100128544987,3.7633892464591465,0.9982533803168834,0.0017466196860103063
21.3675428063489,21.0456913193319,3.6898323311698182,0.9982366697133679,0.0017633302895253286
21.372542816336477,21.053263134542473,3.6165257433665867,0.9982131780387872,0.0017868219641063157
21.377542826324053,21.06273497231739,3.5437182394485705,0.9981907001025392,0.0018092999003547702
21.38254283631163,21.07323699911742,3.4717387715661165,0.998172736705188,0.0018272632977052274
21.3875428462992,21.083348848739742,3.4009323085246796,0.9981549842066297,0.001845015796260929
21.392542856286777,21.093184093468736,3.331727807543619,0.9981307131481961,0.001869286854693087
21.397542866274353,21.10413614410822,3.2644825155134463,0.9980976540815726,0.0019023459213159814
21.40254287626193,21.117069181187833,3.199457348716312,0.9980589971682768,0.001941002834609949
21.4075428862495,21.131715944036173,3.1371245773880037,0.9980189565528943,0.001981043449989672
21.41254289623708,21.146997682503084,3.0779671850081316,0.9979787388325954,0.002021261170285381
21.417542906224657,21.162049984091926,3.0223882161785474,0.9979367080442184,0.0020632919586646907
21.422542916212233,21.17735091316105,2.9707739930171964,0.9978912568757121,0.0021087431271726987
21.42754292619981,21.194125888697922,2.923476245253218,0.9978426879104236,0.00215731209246287
21.43254293618738,21.212904661779593,2.8805968811273304,0.9977925785015864,0.0022074215013009385
21.437542946174958,21.23338756626726,2.842647106464398,0.9977421765797387,0.0022578234231496524
21.442542956162534,21.254750947357735,2.809517300036473,0.9976919992491466,0.0023080007537448245
21.44754296615011,21.276186510439437,2.7814760712448963,0.9976429907513387,0.002357009251555076
21.452542976137682,21.297778641566925,2.7589985910592447,0.9975977432931938,0.0024022567097009375
21.457542986125258,21.32011787540413,2.7424188130986624,0.9975602386807771,0.002439761322119252
21.462542996112834,21.34357982711888,2.7314848377558216,0.9975340654822906,0.0024659345206069355
21.46754300610041,21.368096353861596,2.7262554682406,0.9975205144527172,0.0024794855501812994
21.472543016087982,21.39313554363935,2.7267849456086797,0.9975181086859023,0.002481891316997396
21.47754302607556,21.41795562280878,2.733131644399184,0.997523997374095,0.002476002628805792
21.482543036063138,21.442334557156848,2.7449223931697264,0.9975362129039853,0.002463787098914667
21.487543046050714,21.466362900611916,2.7623686619881083,0.9975551212253384,0.0024448787775624803
21.49254305603829,21.490231862226597,2.7852543035056305,0.9975829268539562,0.002417073148946329
21.497543066025866,21.51392307391733,2.8136285324150494,0.99762146527967,0.002378534723233278
21.50254307601344,21.537114060921034,2.8470389712465765,0.9976698252934191,0.002330174709485521
21.507543086001014,21.5593137390064,2.88534542595867,0.997723668582261,0.002276331420644325
21.51254309598859,21.580397269672734,2.928129139827375,0.9977770766415798,0.002222923361327231
21.517543105976166,21.600543746343106,2.9751660806993505,0.9978258878558804,0.002174112147026247
21.52254311596374,21.619994914589665,3.0264352421836294,0.9978700899128046,0.002129910090101565
21.527543125951315,21.638789357971596,3.081802559299738,0.9979131718603569,0.002086828142549603
21.53254313593889,21.656629535310827,3.141000658589959,0.997958557644278,0.0020414423586295714
21.537543145926467,21.67310814461139,3.2035552920253347,0.9980058480932387,0.0019941519096697076
21.54254315591404,21.688259729319135,3.2690408381692397,0.9980502889229137,0.0019497110799948187
21.547543165901615,21.702537107632647,3.337005508311198,0.9980864791772277,0.0019135208256827153
21.55254317588919,21.716286719738235,3.4073130921481476,0.9981133751706974,0.0018866248322134847
21.55754318587677,21.729486163284488,3.479579069595267,0.9981357532689813,0.001864246733930783
21.562543195864347,21.741733606585186,3.553395156377052,0.9981600136476806,0.0018399863552319567
21.56754320585192,21.75271649213378,3.6283089895031613,0.998187826069326,0.0018121739335883683
21.572543215839495,21.762745830893778,3.7042079420257767,0.9982141463824337,0.001785853620480641
21.57754322582707,21.772460032101424,3.780863939818267,0.9982324223706271,0.0017675776322879525
21.582543235814647,21.78192007124029,3.858006027027532,0.9982420444408956,0.0017579555620209667
21.587543245802223,21.790608852321594,3.935365947153215,0.9982496677301671,0.0017503322727500962
21.592543255789796,21.79824160624657,4.012632235267046,0.9982621291158512,0.001737870887066027
21.59754326577737,21.805260663263216,4.089493925658016,0.9982786544687289,0.001721345534189312
21.602543275764948,21.812274099762426,4.165530601277904,0.9982918692710018,0.0017081307319162947
21.607543285752524,21.81922136570329,4.24046064759559,0.9982969855251885,0.0017030144777298378
21.612543295740096,21.825355380138234,4.3141428903497925,0.9982979599864932,0.0017020400164267822
21.617543305727672,21.83039901407662,4.38648298757066,0.998302512602377,0.0016974874005432372
21.622543315715248,21.835227499515163,4.457258680292854,0.9983121931796206,0.0016878068233011356
21.627543325702828,21.84066020128533,4.526308854974138,0.9983207268647659,0.0016792731381579723
21.632543335690404,21.845963485958013,4.593393723127863,0.9983230207974032,0.0016769792055221638
21.637543345677976,21.849970408302593,4.658452183782611,0.9983222452246739,0.0016777547782533503
21.642543355665552,21.85319667581197,4.721401318793136,0.9983248190189442,0.0016751809839860602
21.647543365653128,21.85707914469705,4.78210177079385,0.9983308927878001,0.0016691072151333816
21.652543375640704,21.861462390631697,4.8403551201126245,0.9983348924293296,0.0016651075736062986
21.657543385628276,21.86495559118071,4.895915701409724,0.9983348434068483,0.0016651565960922423
21.662543395615852,21.867448281554047,4.948753119356991,0.9983349889936676,0.0016650110092757734
21.66754340560343,21.870181180052274,4.998762957857038,0.9983379093764738,0.0016620906264729132
21.672543415591004,21.87347161681112,5.045933229724311,0.9983405797850756,0.0016594202178718384
21.677543425578577,21.876394572646458,5.090035483466505,0.9983408459626091,0.0016591540403348532
21.682543435566153,21.878597902581046,5.131042345441325,0.9983412356597772,0.0016587643431633012
21.68754344555373,21.880726736626062,5.168852524578845,0.9983432297364372,0.0016567702664999383
21.692543455541305,21.883104830907268,5.203291038746951,0.9983443578067727,0.0016556421961604743
21.69754346552888,21.885381056247585,5.234432455536481,0.9983438153284397,0.0016561846744918612
21.70254347551646,21.887334870616158,5.261954870721723,0.9983442893527747,0.0016557106501563345
21.707543485504033,21.889125440283014,5.285634632795511,0.998346222982567,0.0016537770203627544
21.71254349549161,21.89091007974771,5.305870043606227,0.9983468383333799,0.0016531616695504665
21.717543505479185,21.892681611203017,5.322638508673383,0.9983457625896616,0.001654237413269283
21.72254351546676,21.89431481376439,5.33596172244237,0.9983456225357371,0.0016543774671951138
21.727543525454333,21.89577491616571,5.345852262803879,0.998347056014218,0.0016529439887163848
21.73254353544191,21.8972410745654,5.3522090065841335,0.998347920457786,0.0016520795451505656
21.737543545429485,21.898733625745322,5.35511548993596,0.9983470736359351,0.0016529263670042097
21.74254355541706,21.899981963221304,5.354528078062739,0.998345940181214,0.0016540598217300295
21.747543565404634,21.901074391841593,5.350381947648442,0.9983463366046997,0.0016536633982403741
21.75254357539221,21.90241207057047,5.342666513794734,0.9983476816386248,0.0016523183643116198
21.757543585379786,21.903765515372896,5.33142855949443,0.9983474362629253,0.001652563740008425
21.76254359536736,21.90462106799602,5.316521018454222,0.9983453214901682,0.0016546785127631008
21.767543605354934,21.905382688484046,5.298157150468232,0.9983445226926306,0.0016554773102995105
21.772543615342514,21.906659680789332,5.276386963463888,0.998346120396025,0.0016538796069038347
21.77754362533009,21.907906424242242,5.2510879006822275,0.998346421913969,0.0016535780889598555
21.782543635317666,21.908460575070762,5.222348501951734,0.9983435694789352,0.001656430523993605
21.78754364530524,21.90897091099178,5.190316228569759,0.9983415421849196,0.0016584578180095493
21.792543655292818,21.910132805823878,5.155071404738833,0.9983429427801053,0.001657057222824779
21.79754366528039,21.91127291572319,5.116706786243828,0.998343669653693,0.0016563303492380802
21.802543675267966,21.911686596264406,5.07518985217577,0.998340266194902,0.0016597338080315768
21.807543685255542,21.912008150015396,5.030505987321898,0.9983366958444739,0.0016633041584606229
21.812543695243118,21.91294948566398,4.982550794390027,0.9983373284881908,0.001662671514745811
21.81754370523069,21.913989637913904,4.931699970920295,0.9983385324258097,0.0016614675771283993
21.822543715218266,21.91442142545283,4.877881030695428,0.9983348050233606,0.001665194979580345
21.827543725205842,21.914606394065995,4.821214219540005,0.9983289516274403,0.001671048375502959
21.83254373519342,21.91523869475285,4.761832334220201,0.9983275414618474,0.0016724585410974513
21.83754374518099,21.916158814304055,4.700001971404909,0.9983290387868848,0.0016709612160631696
21.84254375516857,21.916717283820034,4.635839899261029,0.9983258534298791,0.0016741465730703725
21.847543765156146,21.916864797007282,4.569570188735229,0.9983173755278335,0.0016826244751192631
21.852543775143722,21.91716718669608,4.5013411601910995,0.9983113784897258,0.0016886215132281474
21.8575437851313,21.917868571362714,4.431278301868195,0.9983109663260282,0.0016890336769280448
21.86254379511887,21.918543450069393,4.359438149458209,0.9983090320553064,0.0016909679476513665
21.867543805106447,21.918817995830395,4.286163780712028,0.9982995330866637,0.0017004669162939384
21.872543815094023,21.91893532258005,4.2116226945059445,0.9982870683621197,0.0017129316408389912
21.8775438250816,21.919304317777755,4.135965758250728,0.9982794892737981,0.001720510729160985
21.88254383506917,21.919880302535915,4.059578658427732,0.99827556373161,0.0017244362713482236
21.887543845056747,21.920338984559223,3.9826975420402375,0.9982666898593618,0.001733310143593923
21.892543855044323,21.920570566082255,3.905551764077004,0.9982494455297328,0.0017505544732209838
21.8975438650319,21.920732644988043,3.828471615353581,0.9982301522383865,0.0017698477645665758
21.902543875019475,21.9210006446544,3.7515783894338153,0.9982154530988433,0.0017845469041073798
21.907543885007048,21.921396974472614,3.67520903137906,0.9982028112705779,0.0017971887323700415
21.912543894994624,21.921787941667127,3.599594279517205,0.9981837306570387,0.0018162693459051035
21.917543904982203,21.92205448078096,3.5250714408197954,0.9981546161143083,0.0018453838886378013
21.92254391496978,21.922233573116188,3.452123200578799,0.9981209327315312,0.0018790672714172917
21.927543924957355,21.922428219830298,3.3810696060479457,0.9980900372540609,0.0019099627488896403
21.932543934944928,21.92267900808726,3.3121718837413785,0.9980621377821826,0.0019378622207691684
21.937543944932504,21.92297061273465,3.2458242738883416,0.9980300461361744,0.001969953866778725
21.94254395492008,21.92326160316427,3.1825405144672048,0.9979873172393684,0.002012682763587751
21.947543964907656,21.923515544236412,3.12259288626865,0.9979352358515521,0.002064764151406726
21.952543974895228,21.923732027760703,3.0662683202697476,0.9978814201925529,0.002118579810408528
21.957543984882804,21.92392754587448,3.0140990820203633,0.997832291468467,0.002167708534496243
21.96254399487038,21.924123604749116,2.9663757019770474,0.9977875423168149,0.002212457686149206
21.967544004857956,21.924349038717608,2.923292997939122,0.9977417938726753,0.002258206130290125
21.97254401484553,21.924612832195955,2.885025815563832,0.9976911092947242,0.002308890708242683
21.977544024833104,21.92490248275078,2.851805442905844,0.9976377579930983,0.002362242009869707
21.98254403482068,21.925189331424743,2.82419548991974,0.9975890364915145,0.0024109635114533067
21.98754404480826,21.92543866610336,2.8023787642925986,0.9975518306484722,0.0024481693544965606
21.992544054795836,21.925649841786353,2.7865138492700923,0.997528176772881,0.0024718232300888513
21.997544064783412,21.925853246524586,2.7766550364349225,0.9975155021931207,0.002484497809850394
22.002544074770984,21.926082482780206,2.7729359168996797,0.997510585985211,0.0024894140177612054
22.00754408475856,21.92636121210871,2.7749839895174095,0.9975130866400568,0.002486913362915939
22.012544094746136,21.926674804693608,2.7828632435715672,0.9975254284184026,0.002474571584572006
22.017544104733712,21.92698518138963,2.796354816621672,0.9975496370115586,0.002450362991416386
22.022544114721285,21.927270672650756,2.81528754440912,0.9975846087705829,0.0024153912323909383
22.02754412470886,21.92752738346129,2.83980169281945,0.997626599215333,0.0023734007876413375
22.032544134696437,21.927770028671997,2.869736089328039,0.9976722498595149,0.0023277501434607554
22.037544144684013,21.92801435652486,2.9048125566169363,0.9977207808148405,0.0022792191881354056
22.042544154671585,21.928262529116264,2.9451079250208867,0.9977728997672061,0.0022271002357702697
22.04754416465916,21.92852044352536,2.9901050330947654,0.9978276872174037,0.0021723127855743955
22.052544174646737,21.928803260971566,3.039389882378777,0.9978812614363952,0.0021187385665835173
22.057544184634313,21.929127171162023,3.092801013710535,0.9979293094166009,0.0020706905863791193
22.062544194621893,21.929472211073332,3.150106733297433,0.9979710291171655,0.0020289708858151926
22.067544204609465,21.929773593374318,3.210857527117789,0.9980097738879252,0.0019902261150570952
22.07254421459704,21.929998205310827,3.27466523672061,0.9980490080755334,0.001950991927448815
22.077544224584617,21.93019104527135,3.3411506542939544,0.9980879237593646,0.0019120762436183655
22.082544234572193,21.930452147162825,3.409926021743291,0.9981221750190149,0.0018778249839696566
22.087544244559766,21.930854716125605,3.480408308810478,0.9981492260761344,0.00185077392685096
22.09254425454734,21.931312499966158,3.552598149070749,0.99817157246564,0.0018284275373454978
22.097544264534918,21.931643803472227,3.626207554485325,0.9981933149643823,0.001806685038603198
22.102544274522494,21.931833104014,3.700795273931447,0.9982145956971473,0.0017854043058388475
22.10754428451007,21.932071412344456,3.7759898930249833,0.998232003524674,0.0017679964783123006
22.112544294497642,21.93250605916546,3.851558298894959,0.9982446862035671,0.0017553137994207504
22.117544304485218,21.9330519828001,3.9271734081915084,0.9982566707226329,0.0017433292803554427
22.122544314472794,21.93347366684182,4.002621341667987,0.9982708342452854,0.001729165757703976
22.12754432446037,21.933696522587244,4.077663404496641,0.998283639014057,0.0017163609889340261
22.13254433444795,21.93397824437228,4.152035373310538,0.9982902520861501,0.0017097479168423923
22.137544344435522,21.934559057805988,4.225504679588704,0.9982931560032509,0.0017068439997441854
22.142544354423098,21.935228097780183,4.297919921392906,0.9982996232109568,0.0017003767920409757
22.147544364410674,21.93561845420598,4.369085831428174,0.9983103974178573,0.0016896025851428813
22.15254437439825,21.93584853928399,4.438756152705394,0.9983179350814264,0.0016820649215763578
22.157544384385822,21.936360929518028,4.5067003099322385,0.9983184167248222,0.0016815832781849347
22.1625443943734,21.937157187088623,4.5727554402480255,0.9983182125416958,0.0016817874613143588
22.167544404360974,21.93778458240459,4.6368245560824235,0.9983236295383928,0.0016763704646204454
22.17254441434855,21.938129434145853,4.698800578464302,0.9983309645491326,0.001669035453881394
22.177544424336123,21.938611084779104,4.758540184881124,0.9983333279231357,0.0016666720798749726
22.1825444343237,21.93943009059832,4.815897209809175,0.9983318871656092,0.0016681128373981246
22.187544444311275,21.940227202979546,4.8707002047581485,0.9983328677410245,0.001667132261980186
22.19254445429885,21.94076104885839,4.922848329811369,0.9983371974764579,0.00166280252654332
22.197544464286423,21.941346818044945,4.972141890023815,0.9983403637074089,0.001659636295590757
22.202544474274006,21.94223124840689,5.018390940158595,0.9983403823426648,0.0016596176603341786
22.20754448426158,21.94311545512163,5.061620577899992,0.9983398998782601,0.0016601001247368789
22.212544494249155,21.943779531246015,5.101824747032992,0.9983412291302259,0.0016587708727715217
22.21754450423673,21.944557665358765,5.138847798398995,0.9983434929860364,0.0016565070169619956
22.222544514224307,21.94563877489255,5.172536965046211,0.9983447354752084,0.001655264527791212
22.22754452421188,21.94662237577252,5.202922708554126,0.998344559676698,0.0016554403263035937
22.232544534199455,21.94735135198795,5.229830475080731,0.9983442268968399,0.001655773106164149
22.23754454418703,21.948324317916626,5.253232817258277,0.9983449525135479,0.0016550474894586847
22.242544554174607,21.949690517498947,5.273093899568648,0.9983464404122124,0.0016535595907975528
22.24754456416218,21.95086581173583,5.289527492085551,0.9983471322997169,0.0016528677032910074
22.252544574149756,21.951694927136145,5.3025429332586755,0.9983462682971727,0.0016537317058317842
22.25754458413733,21.952831691548468,5.312129654483186,0.9983454653698505,0.001654534633150648
22.262544594124908,21.95447213785269,5.318067610940136,0.9983465688145435,0.0016534311884553881
22.26754460411248,21.95596040449888,5.320487881584429,0.9983480577580288,0.0016519422449689715
22.272544614100056,21.95704630672783,5.319468748917959,0.998347124536595,0.0016528754664020568
22.277544624087636,21.958332929465705,5.314983332394341,0.9983452010681972,0.0016547989347999524
22.28254463407521,21.9601600120653,5.30683651031673,0.9983457995685707,0.0016542004344262565
22.287544644062788,21.96207792326466,5.295151718599393,0.9983474788096879,0.0016525211933098491
22.29254465405036,21.963658176519225,5.2799713414307,0.9983464010702217,0.001653598932776159
22.297544664037936,21.965140851940564,5.26121497457434,0.9983441463441224,0.0016558536588765838
22.302544674025512,21.96706111647275,5.238823209188066,0.9983444205251779,0.0016555794778227893
22.307544684013088,21.969480165260293,5.212835142907879,0.998345328717475,0.001654671285527875
22.312544694000664,21.971799695692106,5.183360929040134,0.9983436630980819,0.0016563369049225132
22.317544703988236,21.973647811019223,5.150545414703366,0.9983417822666873,0.0016582177363179173
22.322544713975812,21.975658546164347,5.114494542901905,0.9983421539988435,0.0016578460041649652
22.32754472396339,21.97855516641407,5.075158584877155,0.9983417192023736,0.0016582808006358604
22.332544733950964,21.981776406288077,5.032684761864888,0.9983386119582014,0.0016613880448102427
22.337544743938537,21.984330078317694,4.987136136837546,0.9983366957692326,0.0016633042337816034
22.342544753926113,21.986637497024336,4.938640850837699,0.9983376166924987,0.001662383310516933
22.347544763913692,21.98991457003219,4.887358779798135,0.9983366472726672,0.0016633527303510903
22.35254477390127,21.994017522082004,4.833387850396493,0.9983315216935494,0.0016684783094694166
22.357544783888844,21.997712509957665,4.7767837844914025,0.9983273072782748,0.001672692724746319
22.362544793876417,22.00084215682315,4.7176426139835295,0.9983275666707678,0.0016724333322542697
22.367544803863993,22.004535891800174,4.65612867550256,0.9983277479121824,0.0016722520908390532
22.37254481385157,22.009309792014207,4.592441973432117,0.9983224678483399,0.0016775321546822091
22.377544823839145,22.014412911972162,4.526754756647313,0.9983140947407085,0.0016859052623141655
22.382544833826717,22.019115879689412,4.459089142740981,0.9983089407855416,0.0016910592174800435
22.387544843814293,22.023740318379765,4.389757091281447,0.9983078981600666,0.0016921018429525375
22.39254485380187,22.029131720605175,4.318991789413998,0.9983054101187818,0.0016945898842345146
22.397544863789445,22.035534774004308,4.246985513848153,0.9982969411743576,0.0017030588286585152
22.402544873777018,22.042289131253824,4.173787371845683,0.9982842882402915,0.0017157117627228647
22.407544883764594,22.048835555705907,4.099562849791353,0.9982729657917625,0.0017270342112488985
22.41254489375217,22.055559410808577,4.024492553900001,0.9982658005739676,0.0017341994290394553
22.417544903739746,22.063217742134494,3.9487243419954825,0.9982597389972392,0.001740261005770357
22.422544913727325,22.071887024545802,3.8723600756498997,0.9982486891912575,0.0017513108117541368
22.4275449237149,22.081087580384114,3.7959600904943374,0.9982295456431588,0.001770454359855226
22.432544933702474,22.090497323617683,3.7198916845020795,0.9982055904662023,0.0017944095368116137
22.43754494369005,22.100277044765917,3.644387663762237,0.9981835120086098,0.0018164879944057332
22.442544953677626,22.110890541103668,3.5695796925489716,0.9981664114238233,0.0018335885791952345
22.4475449636652,22.122694051165332,3.495856111214026,0.9981498100077133,0.0018501899953083456
22.452544973652774,22.13550455992976,3.42350061628003,0.9981252728832177,0.001874727119805929
22.45754498364035,22.148913163972512,3.3528967181714853,0.9980885112959816,0.0019114887070443743
22.462544993627926,22.162827010438633,3.284451006466634,0.9980438711110692,0.0019561288919585588
22.467545003615502,22.177503511025314,3.218377040404016,0.9980005121179154,0.0019994878851142483
22.472545013603074,22.19327597463153,3.155023999482606,0.9979638851319553,0.0020361148710752518
22.47754502359065,22.210365291495467,3.094744045611381,0.9979307041527832,0.0020692958502481133
22.482545033578226,22.228622970861988,3.037767337218116,0.9978920608400201,0.0021079391630109833
22.487545043565802,22.247701383505092,2.9845155357850133,0.9978416131324873,0.002158386870544224
22.492545053553382,22.26742325585458,2.9352397206666616,0.9977814546484425,0.002218545354590393
22.497545063540954,22.28779001570337,2.8903369940516335,0.9977208710368006,0.0022791289662321772
22.50254507352853,22.30897567375658,2.8500803171337306,0.997669603116874,0.0023303968861601103
22.507545083516106,22.33117809275684,2.8144664175681533,0.9976314890815235,0.0023685109215111208
22.512545093503682,22.354363827980936,2.7839247868438006,0.9976032542194072,0.002396745783628303
22.51754510349126,22.37824806835601,2.7586169474747613,0.9975785647999311,0.002421435203104945
22.52254511347883,22.40249014156491,2.7386153550810017,0.9975535822056752,0.002446417797360419
22.527545123466407,22.426688461349357,2.7239490790286367,0.997529923942158,0.0024700760608781626
22.532545133453983,22.45073192380748,2.7148879417680054,0.9975135735950815,0.002486426407956441
22.53754514344156,22.474656173751576,2.711906323459667,0.9975112247058496,0.002488775297189858
22.54254515342913,22.4985507955034,2.714870639664816,0.9975266490901487,0.002473350912891122
22.547545163416707,22.522382838286077,2.7235535315588497,0.9975588587157965,0.0024411412872447453
22.552545173404283,22.545914633382896,2.7374860356988906,0.9976024822569443,0.0023975177460976434
22.55754518339186,22.5686922625939,2.756979308081071,0.9976500025674906,0.0023499974355529166
22.56254519337944,22.59045011797004,2.782033045461709,0.997695119121397,0.002304880881648065
22.56754520336701,22.611078552886806,2.812485661821433,0.9977358674415018,0.002264132561544257
22.572545213354587,22.63071546876749,2.848133156800102,0.9977755089473823,0.002224491055664076
22.577545223342163,22.649549859988177,2.888611619290396,0.9978198207125745,0.002180179290472636
22.58254523332974,22.667578761011754,2.933582600805303,0.9978718934488268,0.0021281065542227543
22.58754524331731,22.6846546157582,2.9827701203685364,0.9979283375790803,0.0020716624239695597
22.592545253304888,22.700679412318827,3.035854881610716,0.9979807728754793,0.0020192271275696855
22.597545263292464,22.715666664370637,3.0924460925792965,0.9980222665917055,0.0019777334113441395
22.60254527328004,22.72968863083528,3.152083213694701,0.9980532043568101,0.0019467956462392913
22.607545283267612,22.742735077785284,3.2144246698535746,0.9980806070652176,0.001919392937832171
22.612545293255188,22.75473683913227,3.2791073262443966,0.9981109875316351,0.001889012471415505
22.617545303242764,22.765788281256263,3.34578770293442,0.9981438969160925,0.001856103086958713
22.62254531323034,22.776193183280704,3.4139459420254945,0.9981731473404306,0.0018268526626217638
22.627545323217916,22.786276176947148,3.4833349746596305,0.998194292658607,0.0018057073444475052
22.63254533320549,22.795858478264176,3.553688226665164,0.9982095810533932,0.0017904189496622408
22.637545343193068,22.804391422366724,3.6247227516403404,0.9982246463083562,0.0017753536947014705
22.642545353180644,22.811764359655687,3.696108832800869,0.9982415222501325,0.001758477752927575
22.64754536316822,22.818563918384225,3.767563257423222,0.9982570106140668,0.0017429893889959753
22.652545373155796,22.82538846850287,3.8387216081736564,0.9982679533661875,0.0017320466368777724
22.65754538314337,22.83223915217918,3.909300815867397,0.998275690585727,0.001724309417343327
22.662545393130944,22.838451536861076,3.979046142101285,0.9982837847510697,0.0017162152520034152
22.66754540311852,22.843565755556213,4.0478264243086075,0.9982930011857322,0.0017069988173447242
22.672545413106096,22.848088249603723,4.115391831557451,0.998300926573809,0.0016990734292685555
22.67754542309367,22.852795729117656,4.181588902341663,0.9983060804519498,0.0016939195511236787
22.682545433081245,22.85757630576331,4.246250902539767,0.9983099546780748,0.0016900453249954356
22.68754544306882,22.86181759047323,4.30919539247332,0.9983144431498668,0.001685556853200412
22.692545453056397,22.865430528135313,4.37022288802942,0.9983192553652711,0.0016807446377927898
22.69754546304397,22.868828805092306,4.429103266189861,0.9983230365463563,0.0016769634567062991
22.702545473031545,22.872184351623684,4.485715958582077,0.9983256763081862,0.0016743236948754095
22.707545483019125,22.875316675194398,4.539938863819295,0.9983281107176047,0.0016718892854549622
22.7125454930067,22.87816659267521,4.591540684750169,0.9983306400403441,0.0016693599627166694
22.717545502994277,22.88092060309668,4.640562986342485,0.9983328033736963,0.0016671966293647258
22.722545512981853,22.88356261272955,4.6869437193009444,0.9983345052460126,0.00166549475704929
22.727545522969425,22.88584928571652,4.730597202787939,0.998336093851432,0.001663906151632814
22.732545532957,22.887852267783796,4.771480106997227,0.998337616593748,0.0016623834093193962
22.737545542944577,22.889963414793506,4.809553656506488,0.9983389155450595,0.0016610844580106808
22.742545552932153,22.8921793541849,4.844656598037975,0.9983400186601125,0.001659981342961796
22.747545562919726,22.8940538566974,4.876781487504446,0.9983408241140252,0.0016591758890450148
22.7525455729073,22.89549678888745,4.905929459610672,0.9983412650737195,0.0016587349293473014
22.757545582894878,22.896975943136635,4.932052596544129,0.9983420042258083,0.0016579957772550086
22.762545592882454,22.898716670459876,4.955135905412174,0.9983434023270008,0.0016565976760609825
22.767545602870026,22.90033281753852,4.975137406340521,0.9983441233949216,0.00165587660813864
22.772545612857602,22.901511958828863,4.992012820566973,0.9983432520666802,0.0016567479363790777
22.777545622845178,22.9025532808809,5.005729202800557,0.9983427898590455,0.001657210144013487
22.782545632832758,22.903829456417153,5.016218101733755,0.9983444990546725,0.0016555009483863578
22.787545642820334,22.905156350590676,5.023473798735171,0.9983460110538958,0.0016539889491634424
22.792545652807906,22.90617115620171,5.027430335143187,0.9983446305834142,0.0016553694196464958
22.797545662795482,22.906989090815156,5.028133013957831,0.998342629144979,0.001657370858082527
22.802545672783058,22.9079304753337,5.025548199166909,0.9983434863374119,0.0016565136656512933
22.807545682770634,22.908929992756562,5.019565051042281,0.9983455943724978,0.0016544056305670032
22.812545692758206,22.90975586405947,5.010278043394127,0.9983451341316092,0.0016548658714577386
22.817545702745782,22.910480270374496,4.997739062342139,0.998342540812707,0.0016574591903611754
22.82254571273336,22.911239933296244,4.981762399875959,0.9983412568945682,0.0016587431085029452
22.827545722720934,22.911932500942513,4.962470878991812,0.9983422709243511,0.0016577290787213189
22.83254573270851,22.912524388058067,4.939781782001574,0.998343364132419,0.001656635870655418
22.837545742696083,22.913188709698673,4.913922309351651,0.9983422309933064,0.0016577690097714399
22.84254575268366,22.913881747257893,4.885001633915569,0.9983389816997824,0.0016610183032964615
22.847545762671235,22.91435123936289,4.853070699677498,0.99833656123884,0.0016634387642416064
22.852545772658814,22.914691618499127,4.817980337344643,0.9983375179207539,0.0016624820823294335
22.85754578264639,22.91524761993156,4.779860248332652,0.9983393582163509,0.001660641786734096
22.862545792633963,22.915924672344268,4.738823139121886,0.9983367821719389,0.001663217831147083
22.86754580262154,22.916307561601638,4.695054065361676,0.9983303066853736,0.0016696933177122492
22.872545812609115,22.916447748475356,4.648583431642929,0.9983270908786097,0.0016729091244769706
22.87754582259669,22.916800926173376,4.599575293030752,0.9983298358290474,0.0016701641740394116
22.882545832584263,22.917404685676683,4.547998714291537,0.9983311752612489,0.0016688247418370477
22.88754584257184,22.917827803792832,4.494045878130438,0.9983244893786659,0.001675510624417144
22.892545852559415,22.917928590922592,4.437898813674083,0.9983147593418683,0.0016852406612126733
22.89754586254699,22.91805078693255,4.379733201611401,0.9983115010116489,0.0016884989914313692
22.902545872534564,22.91843023799314,4.319672402230081,0.9983142351124785,0.0016857648905993841
22.90754588252214,22.91887170861042,4.2578271232451375,0.9983128902810664,0.0016871097220085595
22.912545892509716,22.91909620291925,4.194239054253533,0.9983022972399698,0.0016977027631006423
22.91754590249729,22.91913780458697,4.12890075448668,0.9982891715628683,0.0017108284402045865
22.92254591248487,22.919258442731806,4.062160988375031,0.9982823324668934,0.0017176675361819528
22.927545922472447,22.919557941785115,3.994359390622364,0.9982809280984479,0.0017190719046297994
22.93254593246002,22.91984559387045,3.925581613909543,0.9982762424604691,0.0017237575426098182
22.937545942447596,22.919954545653844,3.856163951161901,0.9982629296857815,0.0017370703172992635
22.94254595243517,22.919988796817393,3.7861794077626247,0.9982445781716299,0.001755421831454251
22.947545962422748,22.92012839158161,3.7160445331477034,0.9982281874079645,0.0017718125951229487
22.95254597241032,22.920352088739524,3.6459210918365517,0.9982160115513325,0.0017839884517573757
22.957545982397896,22.92050566675755,3.5760449076009486,0.9982040840385258,0.001795915964566473
22.962545992385472,22.920540640636563,3.5067322054002985,0.9981871975170854,0.0018128024860088613
22.967546002373048,22.920558101365774,3.4383039786341136,0.9981636470008404,0.0018363530022554927
22.97254601236062,22.92066677977454,3.3708434833455976,0.9981354711410663,0.00186452886203113
22.977546022348196,22.920870501749615,3.304580829730594,0.9981056559675195,0.0018943440355787195
22.982546032335772,22.921054218172998,3.2398598887595025,0.9980758340764548,0.0019241659266447284
22.98754604232335,22.92110217583554,3.1769141907057423,0.998045897834831,0.0019541021682690134
22.99254605231092,22.921054029669598,3.1160238875867345,0.9980145984580944,0.0019854015450075976
22.9975460622985,22.92105352189175,3.0574244846992253,0.9979801254624897,0.0020198745406126524
23.002546072286076,22.92118038572013,3.001185869898032,0.9979407870679283,0.002059212935175679
23.007546082273652,22.921417810269112,2.947608799083186,0.9978961457920091,0.0021038542110959815
23.01254609226123,22.92166570700968,2.8971611711507417,0.9978480342500251,0.0021519657530814787
23.0175461022488,22.921813986660776,2.8500559284487026,0.9978002744865947,0.002199725516512921
23.022546112236377,22.921869069045947,2.806391300921399,0.9977567545694602,0.0022432454336476794
23.027546122223953,22.92192192200938,2.766426294924175,0.9977191137953825,0.0022808862077260176
23.03254613221153,22.92205486624044,2.7304130992792013,0.9976859763666517,0.0023140236364587014
23.037546142199105,22.922317131813557,2.6982686913892615,0.9976545719439907,0.002345428059120356
23.042546152186677,22.92267613136686,2.670357672851683,0.9976235555900598,0.0023764444130520883
23.047546162174253,22.923063214919267,2.6468738967087266,0.9975947332484477,0.002405266754666437
23.05254617216183,22.923446827867803,2.628001711544716,0.9975722868758504,0.0024277131272644453
23.057546182149405,22.923825818605916,2.613969569751909,0.9975602156459289,0.0024397843571875035
23.062546192136978,22.9242216894194,2.6047876512326233,0.9975601503912785,0.002439849611840478
23.067546202124557,22.92465218000665,2.600648331893889,0.9975711698035427,0.0024288301995776963
23.072546212112133,22.925116424388033,2.6014448967224713,0.9975912966957273,0.0024087033073927535
23.07754622209971,22.92562197298504,2.607281864834145,0.997618886645056,0.002381113358065958
23.082546232087285,22.92619555391078,2.6183343803991646,0.9976525888610794,0.002347411142044096
23.087546242074858,22.926876369577556,2.634359768409898,0.9976904285040442,0.002309571499080269
23.092546252062434,22.927654302418738,2.655309135203956,0.997729733776573,0.002270266226550154
23.09754626205001,22.928445807331787,2.6810163729770355,0.9977686450920086,0.002231354911114784
23.102546272037586,22.929165065878948,2.7110972448492077,0.9978077409931534,0.002192259009969535
23.107546282025158,22.929773351918794,2.7453726970501564,0.9978495195720689,0.0021504804310538226
23.112546292012734,22.930357575640837,2.7836825415174826,0.9978954941746259,0.0021045058284980063
23.11754630200031,22.931080767285138,2.8256383036675135,0.9979436060071629,0.002056393995961241
23.122546311987886,22.93197707480866,2.870938388267906,0.997988957859379,0.002011042143745592
23.12754632197546,22.93292011350726,2.919349621788574,0.9980275470888076,0.00197245291431921
23.132546331963034,22.933759057140886,2.9705275510378275,0.9980592091559787,0.001940790847149197
23.13754634195061,22.934458014613124,3.024154658508013,0.99808672090006,0.0019132791030696788
23.14254635193819,22.935178617728216,3.0798290992143853,0.9981125122741511,0.0018874877289809266
23.147546361925766,22.936098833942744,3.1372264842216566,0.9981371262316179,0.0018628737715161545
23.152546371913342,22.937118227197153,3.196091609087842,0.9981606969431724,0.0018393030599644586
23.157546381900914,22.937953555970804,3.2561150054822026,0.9981841294048182,0.0018158705983222017
23.16254639188849,22.938580438004042,3.3169992180825285,0.9982072752864439,0.0017927247166993248
23.167546401876066,22.939334707860226,3.378391476181843,0.998226916881001,0.0017730831221456284
23.172546411863642,22.940457566964028,3.4400006257546365,0.9982392354360257,0.0017607645671218408
23.177546421851215,22.941736991154407,3.5016042456510768,0.9982452213818838,0.001754778621260632
23.18254643183879,22.942704734127933,3.562936909492448,0.9982515201027624,0.0017484799003788115
23.187546441826367,22.943225656092945,3.6238233536005295,0.9982637618937723,0.0017362381093660633
23.192546451813943,22.94384816473153,3.6840861366977093,0.9982799024415024,0.0017200975616330613
23.197546461801515,22.945151406829886,3.74350999760379,0.9982923609133733,0.0017076390897606747
23.20254647178909,22.946762557788812,3.8018758233118546,0.9982966669984417,0.0017033330046913005
23.207546481776667,22.947816119749415,3.8590235654067397,0.9982961050060329,0.001703894997099242
23.212546491764247,22.94833147166586,3.9147541605113543,0.9982976158681367,0.0017023841349967498
23.217546501751823,22.949178353060493,3.9689292887807994,0.9983047316250091,0.001695268378124273
23.222546511739395,22.950713349558654,4.021385266306653,0.9983147641910497,0.0016852358120850424
23.22754652172697,22.952323914617804,4.071908908619023,0.9983216525182063,0.0016783474849308548
23.232546531714547,22.95341038694498,4.120371407690068,0.998321840753487,0.0016781592496526658
23.237546541702123,22.95422917520592,4.1667139615559945,0.9983186153960378,0.0016813846071039237
23.2425465516897,22.95545288070127,4.21077616711679,0.9983193880429184,0.001680611960227627
23.24754656167727,22.957155925510794,4.25245077873803,0.9983266455505989,0.0016733544525442418
23.252546571664848,22.95874546250744,4.291720984684604,0.9983337866567222,0.0016662133464174548
23.257546581652424,22.959939201706238,4.328524353336705,0.9983336975701342,0.001666302433002303
23.26254659164,22.961177981624886,4.362789615903514,0.9983291753270795,0.0016708246760563379
23.267546601627572,22.962837711947156,4.394431252905506,0.9983290057414043,0.0016709942617298542
23.272546611615148,22.964655942479133,4.423370918920482,0.9983348318695664,0.0016651681335668497
23.277546621602724,22.9662722594812,4.449492202351759,0.9983392026116911,0.0016607973914424352
23.282546631590304,22.967802865911107,4.472755039197958,0.9983375201037574,0.0016624798993763274
23.28754664157788,22.969550923874525,4.493112481510772,0.9983344344412721,0.0016655655618619807
23.292546651565452,22.971514482410203,4.510567439612816,0.9983355041059248,0.0016644958972103112
23.297546661553028,22.973476883818847,4.52505664400849,0.9983389708205547,0.001661029182581524
23.302546671540604,22.97538259817667,4.536579324794537,0.9983399952028192,0.0016600048003190912
23.30754668152818,22.977399173515128,4.545000312013609,0.9983383356732858,0.0016616643298540085
23.312546691515752,22.97961958325777,4.5504179187994875,0.9983373262180808,0.0016626737850607878
23.31754670150333,22.981902716076796,4.55288196698062,0.998338125683339,0.0016618743198043204
23.322546711490904,22.98414359860608,4.552262322467822,0.9983389501395595,0.0016610498635862714
23.32754672147848,22.98652578055719,4.5486191364501725,0.9983385854626444,0.0016614145405035683
23.332546731466053,22.989205154299558,4.542010632331543,0.9983377003532911,0.0016622996498581622
23.33754674145363,22.991958951610417,4.532379175821599,0.9983371474132637,0.0016628525898883036
23.342546751441205,22.994552331337463,4.519739085106534,0.9983368131366105,0.0016631868665435573
23.34754676142878,22.997248471380843,4.5043021523014986,0.9983361804714067,0.0016638195317501914
23.352546771416357,23.000436269332425,4.486167717665663,0.9983351702972968,0.0016648297058610535
23.357546781403936,23.0039376105551,4.465397781595912,0.9983341892894468,0.001665810713712986
23.36254679139151,23.007220094046115,4.44205248130881,0.9983333951340608,0.0016666048691006932
23.367546801379085,23.010285453351536,4.416193713126451,0.9983322010917481,0.0016677989114131382
23.37254681136666,23.013779625227,4.387884412668659,0.9983301144336602,0.0016698855695015738
23.377546821354237,23.01802221660783,4.35716668090116,0.9983278656246379,0.0016721343785248083
23.38254683134181,23.02242964595907,4.324031167915432,0.9983265329395679,0.001673467063594339
23.387546841329385,23.026422914650908,4.288639883749298,0.9983254856361774,0.0016745143669822894
23.39254685131696,23.03039015179662,4.251081987377243,0.998322811129906,0.0016771888732516607
23.397546861304537,23.03506061063264,4.211315666886041,0.9983183410116048,0.0016816589915525629
23.40254687129211,23.040384773664556,4.169491626151261,0.9983144402287027,0.0016855597744527425
23.407546881279686,23.045803315592657,4.125721392768212,0.9983125411017879,0.0016874589013647478
23.41254689126726,23.051135250659776,4.079946432545676,0.9983104852730942,0.0016895147300549996
23.417546901254838,23.05665809652992,4.032324763664737,0.998305256351997,0.0016947436511551247
23.42254691124241,23.062637424752403,3.9830092904977765,0.9982974656909568,0.001702534312198061
23.42754692122999,23.069117202336987,3.9321231842773248,0.9982907861576592,0.0017092138454969988
23.432546931217566,23.076001972933472,3.879988700421003,0.9982867871339632,0.001713212869193895
23.43754694120514,23.08326041919054,3.8266541878333378,0.998282469411099,0.0017175305920593392
23.442546951192718,23.090874870737427,3.7721715279255057,0.9982740535505079,0.0017259464526538301
23.447546961180294,23.098746315174264,3.7166481408242538,0.9982618552173723,0.0017381447857929236
23.452546971167866,23.106889001930266,3.6601578102406176,0.9982497543194602,0.0017502456837073489
23.457546981155442,23.11556788460664,3.6030494677617035,0.9982401650507958,0.0017598349523739315
23.462546991143018,23.12501982976088,3.54564848925222,0.9982310720749927,0.0017689279281789933
23.467547001130594,23.135235777530482,3.487954392711423,0.9982185620059038,0.0017814379972693848
23.472547011118166,23.145900849836174,3.430258402428882,0.9982013185402882,0.0017986814628870567
23.477547021105742,23.156690520260153,3.372703644344075,0.9981816802437351,0.0018183197594405912
23.48254703109332,23.167752520611547,3.3155142784588882,0.9981625207090652,0.0018374792941111152
23.487547041080894,23.17959577063737,3.2590044497585535,0.9981440011313779,0.0018559988717995308
23.492547051068467,23.192493513684273,3.20320981868407,0.9981237457315075,0.001876254271671134
23.497547061056043,23.206337654239174,3.1483124151967674,0.9980997142287501,0.0019002857744292029
23.502547071043622,23.22072384639453,3.094387943762877,0.9980723081763634,0.0019276918268172647
23.5075470810312,23.235262402338268,3.04158169309788,0.9980436249884463,0.0019563750147358807
23.512547091018774,23.25007173545082,2.990075358627089,0.9980150594556058,0.0019849405475774644
23.517547101006347,23.265625714297425,2.9397058918931527,0.9979859550632891,0.0020140449398954926
23.522547110993923,23.282224172017383,2.890809137994346,0.9979545619264539,0.0020454380767313245
23.5275471209815,23.299854590796556,2.843821886751039,0.9979201316548185,0.0020798683483673947
23.532547130969075,23.318147850264108,2.798949761999432,0.9978840474006868,0.0021159526025011912
23.537547140956647,23.33659822270252,2.756370277902411,0.9978490109469331,0.0021509890562560184
23.542547150944223,23.35510892301053,2.7163033864474553,0.9978171226388589,0.002182877364331132
23.5475471609318,23.373907236002218,2.678690297808254,0.9977885382584164,0.0022114617447761766
23.552547170919375,23.393297734271645,2.64381109732423,0.9977617540505768,0.0022382459526176022
23.55754718090695,23.41347000905833,2.611898296994821,0.9977352154532529,0.0022647845499431745
23.562547190894524,23.434231607084854,2.583018193843375,0.9977089885113536,0.002291011491844389
23.5675472008821,23.455102750025077,2.5571659629550876,0.9976852637177874,0.0023147362854119514
23.57254721086968,23.475755720567182,2.534666520640719,0.9976673166596457,0.0023326833435533484
23.577547220857255,23.496000172605278,2.5155468575734763,0.9976576147168461,0.002342385286354694
23.58254723084483,23.51594608862745,2.5002357256339773,0.9976563733787148,0.002343626624487371
23.587547240832404,23.53581228697427,2.488842540924983,0.9976616261808279,0.0023383738223760795
23.59254725081998,23.55567229070271,2.4814984405205784,0.9976708432629541,0.0023291567402492137
23.597547260807556,23.575431203468785,2.4783079999508115,0.9976829326382318,0.002317067364971153
23.60254727079513,23.59487237404164,2.4791916027925196,0.9976990082785978,0.0023009917246052474
23.607547280782704,23.61366781558222,2.4842286384609737,0.9977211626946227,0.0022788373085805384
23.61254729077028,23.631636058954108,2.4934182356271712,0.9977501613243127,0.0022498386788914635
23.617547300757856,23.64866048963537,2.5066728404088106,0.9977840863607461,0.0022159136424578178
23.622547310745432,23.66480996117149,2.523850356914522,0.9978193072271051,0.0021806927760999995
23.627547320733004,23.680298721301984,2.5448709862233083,0.9978530607293211,0.0021469392738857345
23.63254733072058,23.695301992486357,2.569546788485647,0.9978852829691853,0.002114717034023455
23.637547340708156,23.70989786734447,2.5976435650812504,0.9979179271705172,0.0020820728326936765
23.642547350695736,23.723910267455253,2.6289450195351867,0.9979524672782968,0.0020475327249158655
23.647547360683312,23.736951286433364,2.663188443127845,0.997988130334716,0.0020118696684998313
23.652547370670888,23.748825711162404,2.700076084611465,0.9980225383772031,0.0019774616260152134
23.65754738065846,23.759635391747608,2.7392387181914053,0.9980537485581361,0.001946251445086348
23.662547390646036,23.769779828767966,2.7804317412323623,0.9980813029486844,0.001918697054541667
23.667547400633612,23.779773875104212,2.8234218791970447,0.998105518954278,0.0018944810489509919
23.67254741062119,23.78963175200189,2.867948903759495,0.9981266858451933,0.00187331415803701
23.67754742060876,23.798899397638564,2.913744336616148,0.9981456182623444,0.0018543817408826736
23.682547430596337,23.807131521058732,2.9605152462408775,0.9981643287071543,0.001835671296069662
23.687547440583913,23.8142111896472,3.007988211467784,0.9981845905957678,0.001815409407452555
23.69254745057149,23.820627627414037,3.055925016549884,0.9982051981895098,0.0017948018137079877
23.69754746055906,23.827147463251496,3.1041215571868337,0.9982219082559315,0.0017780917472847062
23.702547470546637,23.83386867058438,3.152408496495095,0.9982317792004077,0.0017682208028080015
23.707547480534213,23.840237567331688,3.200590753638687,0.9982374168360625,0.0017625831671515707
23.71254749052179,23.845700716878564,3.24847454387711,0.998245095904131,0.001754904099084071
23.71754750050937,23.850175941938446,3.295864532223392,0.9982577905362029,0.0017422094670120681
23.72254751049694,23.854253069784725,3.342507926722534,0.9982714800377983,0.0017285199654181968
23.727547520484517,23.858641157485135,3.388149385245728,0.9982799581293308,0.001720041873888179
23.732547530472093,23.863239565971526,3.4327290126229513,0.9982824677043192,0.0017175322989020387
23.73754754045967,23.867406203143695,3.4761451843071693,0.9982843734046921,0.0017156265985317765
23.74254755044724,23.87081832839351,3.5181962410067995,0.9982901489931234,0.0017098510101040292
23.747547560434818,23.87369311550556,3.5588432595462063,0.998298126003118,0.0017018740001064796
23.752547570422394,23.876504976923528,3.597985395141348,0.9983036258841942,0.0016963741190264908
23.75754758040997,23.879551883342973,3.635500836185214,0.9983054532706237,0.0016945467325939626
23.762547590397546,23.882604785089327,3.6712765185396536,0.9983067933707324,0.0016932066324835992
23.767547600385118,23.88524703028154,3.705239311255204,0.9983101834621394,0.0016898165410756645
23.772547610372694,23.887391603221857,3.737275071782938,0.9983142740326285,0.0016857259705857052
23.77754762036027,23.889271416769123,3.767331498574092,0.998316496784568,0.001683503218645937
23.782547630347846,23.891198672529722,3.7953268145430012,0.9983169870424109,0.0016830129608026612
23.787547640335426,23.893348484012645,3.8211804048128424,0.9983180643772093,0.0016819356260048706
23.792547650322998,23.895473200113248,3.844853295256538,0.9983206171150565,0.0016793828881586528
23.797547660310574,23.897125075145265,3.8663233187522503,0.998322933365482,0.0016770666377342353
23.80254767029815,23.898302516114263,3.8854842776310603,0.998323410838509,0.0016765891647095123
23.807547680285726,23.899493476951875,3.9023462083556235,0.9983229108231457,0.0016770891800739205
23.8125476902733,23.90102972415951,3.9169149412828665,0.9983233759054039,0.0016766240978168306
23.817547700260874,23.902705936414648,3.929142063686641,0.9983249366600436,0.0016750633431786301
23.82254771024845,23.90401107849851,3.93906138012046,0.9983258393582346,0.0016741606449904136
23.827547720236026,23.904755074988998,3.946684730205845,0.9983252246096478,0.0016747753935779214
23.8325477302236,23.905415674463956,3.951959987876188,0.9983244609590739,0.001675539044155054
23.837547740211175,23.90652888092615,3.9548504401348987,0.9983249082553511,0.001675091747880413
23.84254775019875,23.907871203512677,3.9553320353045565,0.9983255829762331,0.0016744170269998473
23.847547760186327,23.908820108445934,3.9533678203278986,0.9983245930898579,0.0016754069133780693
23.8525477701739,23.90928810812449,3.948993029440506,0.9983223427592285,0.0016776572440088272
23.857547780161475,23.909742001567057,3.94224921914315,0.9983213196602635,0.0016786803429755166
23.862547790149055,23.910509362471647,3.9332133500736837,0.998322285402365,0.001677714600875743
23.86754780013663,23.911445783373612,3.921875661691297,0.9983226110823464,0.0016773889208940922
23.872547810124207,23.912169012436877,3.9083084021188195,0.9983198006281451,0.0016801993750952928
23.877547820111783,23.91253134083172,3.8924282317000034,0.9983153573863025,0.001684642616938658
23.882547830099355,23.912812777506534,3.874314885416654,0.998313067532906,0.0016869324703338504
23.88754784008693,23.913320709477922,3.854073946494943,0.9983137304181042,0.0016862695851337839
23.892547850074507,23.913965576923406,3.831694580917363,0.9983137938767058,0.001686206126529361
23.897547860062083,23.914468019634132,3.807282571336475,0.9983100262230377,0.0016899737801973655
23.902547870049656,23.914759969011822,3.7808291553293323,0.9983038191800532,0.0016961808231789176
23.90754788003723,23.914985726963895,3.7523694421316014,0.9982992259594694,0.0017007740437605182
23.912547890024808,23.915283301347028,3.722153046176486,0.9982975477146487,0.0017024522885770107
23.917547900012384,23.91566309990544,3.690274707547376,0.9982958343129787,0.0017041656902488699
23.922547909999956,23.91601928599853,3.656841792915139,0.998291019709673,0.001708980293557525
23.927547919987532,23.916267657219105,3.621872495189122,0.9982838155592222,0.001716184444010227
23.93254792997511,23.9164439920978,3.585354999652901,0.9982772678547112,0.0017227321485226708
23.937547939962688,23.916622937315406,3.5475645686167816,0.9982723543356841,0.0017276456675509855
23.942547949950264,23.916821618575376,3.5086604255923395,0.9982667380920079,0.001733261911230802
23.947547959937836,23.917020375852807,3.4688038238987873,0.9982581810338703,0.0017418189693705049
23.952547969925412,23.91720220558257,3.428121745562641,0.998247814385261,0.0017521856179829225
23.957547979912988,23.917365063884343,3.386753073572748,0.9982387746057091,0.0017612253975367311
23.962547989900564,23.917510097903502,3.344785252073353,0.9982318848933781,0.0017681151098687523
23.96754799988814,23.917625800365926,3.302346007770394,0.9982239653690929,0.0017760346341555494
23.972548009875712,23.917707901783146,3.259609247751037,0.9982111767123193,0.0017888232909306794
23.97754801986329,23.917778880910447,3.2167268288300135,0.9981936541304056,0.0018063458728446635
23.982548029850864,23.917871057758454,3.173715844240815,0.9981759839622552,0.0018240160409957469
23.98754803983844,23.918003440865103,3.1307749345164315,0.99816266905445,0.0018373309488018017
23.992548049826013,23.918148274228823,3.087947901430057,0.9981532787997864,0.001846721203466307
23.99754805981359,23.9182481597484,3.0453670699757014,0.998142404404666,0.00185759559858721
24.00254806980117,23.918284819580602,3.0030869884310096,0.998124605677941,0.0018753943253128386
24.007548079788744,23.91829055841482,2.961078556895467,0.9980995647524703,0.001900435250784334
24.01254808977632,23.918322298806316,2.9194418316345208,0.9980725773701351,0.0019274226331204973
24.017548099763893,23.918431567564063,2.8784378466746023,0.998050036781732,0.0019499632215237114
24.02254810975147,23.918602054110963,2.8383325079728796,0.9980340959964612,0.0019659040067947645
24.027548119739045,23.918770621673975,2.799219979636065,0.9980211291045393,0.001978870898717027
24.03254812972662,23.91889606095507,2.76104863850027,0.9980050078501196,0.001994992153137825
24.037548139714193,23.918975946719193,2.7240410653273694,0.9979821344355448,0.002017865567713145
24.04254814970177,23.91905553964356,2.6881311661775773,0.9979540927835535,0.0020459072197058247
24.047548159689345,23.919197914841348,2.6535730327823317,0.99792615638825,0.0020738436150115613
24.05254816967692,23.91941646662385,2.6204761877915903,0.9979032975753577,0.0020967024279049803
24.057548179664494,23.919690144320512,2.5889810768533175,0.9978869538893487,0.0021130461139163
24.06254818965207,23.919994651100048,2.559235642333279,0.9978747229483956,0.0021252770548720584
24.067548199639646,23.920327774818542,2.5313553800760165,0.9978627110804408,0.0021372889228278933
24.07254820962722,23.92071451922486,2.505458219575077,0.9978485011011916,0.002151498902077223
24.0775482196148,23.921177140275873,2.481725179449199,0.9978326926912896,0.0021673073119810845
24.082548229602377,23.9216954034835,2.4602637933802747,0.9978182795814639,0.0021817204218088217
24.08754823958995,23.922216091558056,2.4411592264225646,0.9978085888949343,0.0021914111083400152
24.092548249577526,23.922723415178343,2.424578090690022,0.997805221793574,0.002194778209699213
24.0975482595651,23.92327244569366,2.4106546841177976,0.9978072227675225,0.0021927772357498974
24.102548269552678,23.92395794309743,2.3994331878311383,0.9978118986595248,0.002188101343747891
24.10754827954025,23.92487586321497,2.390870671477145,0.9978167550606848,0.0021832449425876295
24.112548289527826,23.92599754118367,2.384973132615312,0.9978213195954007,0.002178680407872764
24.117548299515402,23.927179100661625,2.381816710874756,0.9978275684454101,0.0021724315578632893
24.122548309502978,23.928298347616906,2.381441060973958,0.9978384922346615,0.002161507768612657
24.12754831949055,23.929298781065167,2.3838903435948553,0.9978556978505795,0.0021443021526968416
24.132548329478126,23.93026813123412,2.389147179872594,0.9978778625689757,0.0021221374343013484
24.137548339465702,23.93137339382138,2.3971282616777514,0.9979013987539763,0.0020986012493020402
24.14254834945328,23.932686977960724,2.407753439836844,0.9979229583817673,0.002077041621513889
24.147548359440858,23.93420269695921,2.420896844654181,0.9979417772922616,0.0020582227110219546
24.15254836942843,23.935857326325614,2.4364191469100405,0.9979598831948229,0.002040116808463802
24.157548379416006,23.937579048773117,2.454204791488776,0.9979800280803812,0.002019971922909604
24.162548389403582,23.939327906662747,2.4741159089393325,0.9980032103147919,0.0019967896885013377
24.16754839939116,23.94102245719248,2.4959802511945766,0.9980279037621047,0.0019720962411916717
24.172548409378734,23.942601635861866,2.519633514044337,0.9980514192654627,0.0019485807378349612
24.177548419366307,23.944086078464974,2.5449655434950387,0.9980719453549534,0.0019280546483405989
24.182548429353883,23.94563531955089,2.5717813592101226,0.9980895528278338,0.001910447175458224
24.18754843934146,23.94750032431126,2.5999275268409874,0.9981057260102568,0.0018942739930329444
24.192548449329035,23.949709016004494,2.6292238364342433,0.9981221719942931,0.0018778280089937064
24.197548459316607,23.95203380367223,2.6594724999637878,0.9981397187853677,0.0018602812179182122
24.202548469304183,23.954220190671293,2.690476416500947,0.9981576722586246,0.0018423277446612857
24.20754847929176,23.95614831858872,2.722082535953699,0.9981739840142073,0.001826015989076909
24.212548489279335,23.957986993514115,2.7541053821336394,0.9981865892985818,0.0018134107047032726
24.217548499266908,23.959978484933412,2.7864106715005845,0.9981953431429429,0.0018046568603429349
24.222548509254487,23.962132291828127,2.8188198507724653,0.9982027307673779,0.0017972692359088847
24.227548519242063,23.9643582850242,2.851180299382609,0.9982120123533892,0.0017879876498998375
24.23254852922964,23.96669048427485,2.883322105740991,0.9982240989438174,0.001775901059474147
24.237548539217215,23.96929366918092,2.915118099082932,0.9982364085070791,0.0017635914962151817
24.242548549204788,23.97212966800822,2.9464177531861266,0.9982452957582333,0.0017547042450637438
24.247548559192364,23.974794828922104,2.9770569264458753,0.9982497145530317,0.0017502854502635052
24.25254856917994,23.97699629922444,3.006983653375308,0.998252213450598,0.0017477865526935759
24.257548579167516,23.978930113337782,3.0361015767394126,0.9982562915541086,0.0017437084491800684
24.262548589155088,23.981222610297515,3.0643130742668574,0.9982630883072718,0.0017369116960151815
24.267548599142664,23.984410322789458,3.0915081926206,0.9982707119120637,0.0017292880912228186
24.27254860913024,23.988114376983553,3.117601239244686,0.9982763498626755,0.0017236501406100435
24.277548619117816,23.99139891855928,3.142483927910053,0.9982787548347686,0.0017212451685174456
24.282548629105392,23.99399073823031,3.1661380810559927,0.998279104871023,0.0017208951322629212
24.287548639092964,23.996407437633305,3.1885260964858815,0.9982799843010437,0.0017200157022428208
24.292548649080544,23.999295248552457,3.209551570768153,0.9982832850385571,0.0017167149647301075
24.29754865906812,24.00287047186616,3.2291718512046415,0.9982884033480794,0.0017115966552094348
24.302548669055696,24.006704912711157,3.2473481094634877,0.998292465595566,0.0017075344077244299
24.307548679043272,24.010360368994967,3.264026721860739,0.9982930591006522,0.0017069409026397823
24.312548689030844,24.01393702204284,3.279167085749288,0.9982910344278995,0.0017089655753941319
24.31754869901842,24.01766393772233,3.2927938140795048,0.9982899135249955,0.0017100864782988636
24.322548709005996,24.02148020915143,3.3048880699271415,0.9982919664120391,0.001708033591257703
24.327548718993572,24.025230994075013,3.3153637046909257,0.998295488374088,0.0017045116292104517
24.332548728981145,24.029086548779077,3.3242440243890763,0.9982968777073848,0.0017031222959156293
24.33754873896872,24.033498692451147,3.3314338944607362,0.9982950839386411,0.0017049160646623348
24.342548748956297,24.03849952571534,3.336869278719293,0.9982927182818631,0.0017072817214417518
24.347548758943873,24.043540661241412,3.3406559528024165,0.9982924267441802,0.001707573259127093
24.352548768931445,24.048162821680197,3.3428551533450253,0.9982934526448131,0.001706547358496214
24.35754877891902,24.052467309082843,3.343454829187035,0.998292963145798,0.0017070368575126563
24.3625487889066,24.05711161721687,3.342366675542661,0.9982901332935475,0.0017098667097640845
24.367548798894177,24.062708961759096,3.339603301610725,0.998287285754139,0.0017127142491726252
24.372548808881753,24.068982390018235,3.3352350297741333,0.9982865808330834,0.0017134191702291182
24.37754881886933,24.0751332484962,3.32922589622068,0.9982868858135575,0.0017131141897558158
24.3825488288569,24.080861528376385,3.321603158110441,0.9982851296396221,0.0017148703636898962
24.387548838844477,24.08649274757519,3.3124733955401435,0.9982803254426937,0.001719674560616799
24.392548848832053,24.092580597586515,3.301932074695419,0.9982749185289088,0.0017250814743994922
24.39754885881963,24.099464497680074,3.290063613554533,0.9982717370115987,0.0017282629917095053
24.4025488688072,24.106879393306375,3.2768982161792843,0.9982705168576161,0.0017294831456900524
24.407548878794778,24.114349318427877,3.262513788701538,0.9982683343551554,0.0017316656481477883
24.412548888782354,24.121769142133775,3.2469695557257103,0.9982632126988369,0.0017367873044630928
24.41754889876993,24.12932175268044,3.230274748822924,0.9982563477560253,0.001743652247276567
24.422548908757502,24.137215056360937,3.2125131360068315,0.9982503881747978,0.0017496118285064601
24.427548918745078,24.14554814934122,3.1938063654114415,0.9982461141727903,0.0017538858305154454
24.432548928732654,24.15426654698199,3.1742338511878496,0.9982415815438915,0.0017584184594153446
24.437548938720234,24.16334694935017,3.1537388670808344,0.9982346025865934,0.0017653974167143715
24.44254894870781,24.172832716085267,3.132479914887906,0.9982254762762571,0.001774523727053368
24.447548958695382,24.18270872863634,3.110516068142209,0.9982167492034452,0.0017832507998676388
24.452548968682958,24.192831750966082,3.0879605778230177,0.9982103121264054,0.0017896878769101527
24.457548978670534,24.20300060394832,3.0649516125408023,0.9982051176913599,0.0017948823119577895
24.46254898865811,24.21326135140021,3.0414999993953735,0.9981980478770889,0.0018019521262300684
24.467548998645682,24.22395932427799,3.0177513425695084,0.9981870536849493,0.001812946318370759
24.47254900863326,24.235401582111265,2.993870991278081,0.9981733556881375,0.0018266443151839905
24.477549018620834,24.247662701078816,2.9698553791755646,0.9981605011769707,0.001839498826351058
24.48254902860841,24.26037536980796,2.9456929572071546,0.998151186440819,0.0018488135625029916
24.487549038595986,24.27290287405524,2.9214424817438056,0.9981448346129936,0.0018551653903293283
24.49254904858356,24.28506099435934,2.8972138499695883,0.9981381048784383,0.0018618951248857282
24.497549058571135,24.297192189376172,2.873060027325206,0.998127783888663,0.001872216114662222
24.50254906855871,24.309903870273224,2.849065662108338,0.9981134733479737,0.001886526655352731
24.50754907854629,24.32376541323202,2.8252711568229536,0.9980978393905754,0.0019021606127520158
24.512549088533866,24.338587526943474,2.8015952032989015,0.9980843931143965,0.0019156068889320185
24.51754909852144,24.35355155311129,2.778130200150399,0.9980748026100424,0.00192519739328643
24.522549108509015,24.36800355771069,2.7550558510100047,0.9980679260948224,0.0019320739085064425
24.52754911849659,24.38167197373834,2.732322734835078,0.9980611247436046,0.0019388752597251098
24.532549128484167,24.39506709205897,2.7100466647056822,0.9980525026535303,0.001947497349800688
24.53754913847174,24.40915220627911,2.6882855264192353,0.9980421540119657,0.0019578459913664886
24.542549148459315,24.424316968387444,2.667163343279244,0.9980315967047849,0.0019684032985477023
24.54754915844689,24.440307312161032,2.6467898922374054,0.9980222220254292,0.001977777977905432
24.552549168434467,24.45636604018656,2.6271441386742147,0.9980143197878513,0.001985680215484517
24.55754917842204,24.47156362026263,2.6083826141156057,0.9980074832413566,0.0019925167619818775
24.562549188409616,24.4857864608393,2.5905028375714005,0.9980017391760052,0.0019982608273347675
24.56754919839719,24.499565273916627,2.5735425638493763,0.9979980001700622,0.0020019998332791193
24.572549208384768,24.51356892212535,2.5574949974179053,0.9979971487054445,0.0020028512978967706
24.57754921837234,24.52833383530274,2.542429584112371,0.9979985768915886,0.0020014231117543454
24.582549228359923,24.543664135579935,2.5283718438002336,0.9979998208028779,0.002000179200466262
24.587549238347496,24.558883271107376,2.515463504411535,0.9979981220904907,0.0020018779128555373
24.59254924833507,24.573487215328118,2.5037418442599657,0.997992914226357,0.0020070857769870494
24.597549258322648,24.587185768438736,2.4931550366338713,0.9979870392558305,0.002012960747513285
24.602549268310224,24.600169820261016,2.4836436183947956,0.997985228742578,0.002014771260765346
24.607549278297796,24.612866752717014,2.4752286075647523,0.9979906456455169,0.0020093543578267713
24.612549288285372,24.625553209500953,2.46793818843841,0.9980021754009337,0.0019978246024105295
24.617549298272948,24.63842799081436,2.461739729938863,0.9980148553175634,0.0019851446857809076
24.622549308260524,24.651441693762425,2.456736932258614,0.9980233608075306,0.001976639195814452
24.627549318248096,24.664329677230835,2.4529319937033476,0.9980258653460602,0.001974134657286437
24.632549328235672,24.67673766524431,2.4503183602390926,0.9980251767659892,0.0019748232373590076
24.63754933822325,24.688191662849775,2.448899671961833,0.9980262936239441,0.0019737063794052516
24.642549348210824,24.69860538574841,2.4486434214503023,0.9980325152564484,0.00196748474690322
24.647549358198397,24.708340968029052,2.4495055428135104,0.9980433372009064,0.0019566628024483314
24.652549368185976,24.717976927962226,2.4514951654092183,0.9980556107967274,0.0019443892066298458
24.657549378173552,24.728101040325832,2.4546205149189864,0.9980665133282018,0.0019334866751601469
24.66254938816113,24.738596580890334,2.4588169536833755,0.998075503898532,0.0019244961048323172
24.667549398148704,24.748769829329166,2.4640442449989375,0.9980837918115282,0.0019162081918400577
24.672549408136277,24.758048839198164,2.4702299057638752,0.9980924024242037,0.001907597579165035
24.677549418123853,24.766196934296545,2.477295441706429,0.9981010820027414,0.0018989180006242514
24.68254942811143,24.773600776561807,2.4852530326267397,0.9981090111170019,0.0018909888863614228
24.687549438099005,24.780896625228337,2.494045970329239,0.9981161575935996,0.001883842409760352
24.69254944808658,24.78827300565786,2.503605350995432,0.9981234986364462,0.0018765013669109001
24.697549458074153,24.795599915636764,2.5138505537872113,0.998131853417193,0.0018681465861626564
24.70254946806173,24.802659162866725,2.5247009892632963,0.998140817196823,0.0018591828065325248
24.707549478049305,24.809333622285564,2.536051127877171,0.9981491635674835,0.0018508364358704966
24.71254948803688,24.815667040949805,2.54780298462475,0.9981562545034215,0.0018437454999335118
24.717549498024454,24.821654296096895,2.5599073852162517,0.9981627324729694,0.0018372675303862255
24.722549508012033,24.82722234821656,2.5723367033912132,0.9981696479610653,0.001830352042291951
24.72754951799961,24.832361398265103,2.585018633362247,0.9981770969304747,0.0018229030728841421
24.732549527987185,24.837211671579343,2.5978726383446213,0.9981839974472269,0.0018160025561344247
24.73754953797476,24.841968624669303,2.610840671339115,0.9981891954150345,0.0018108045883298857
24.742549547962334,24.8466186959193,2.623869294738386,0.9981925652249615,0.001807434778406239
24.74754955794991,24.85100305718957,2.6369017118333273,0.998195025882716,0.0018049741206480915
24.752549567937486,24.855067056855443,2.649876383014618,0.9981978182067381,0.0018021817966223609
24.75754957792506,24.858945111852446,2.662721942965496,0.9982019452899923,0.001798054713365807
24.762549587912634,24.86277775555332,2.6753752475808197,0.9982078639468678,0.0017921360564884406
24.76754959790021,24.86651511765786,2.687735672028103,0.9982149655941983,0.0017850344091573371
24.772549607887786,24.8699195613957,2.699785715550634,0.9982211984320506,0.0017788015713041932
24.777549617875362,24.872796865177175,2.7115153693557597,0.998223960114564,0.0017760398887907284
24.782549627862934,24.87532534997552,2.722870434519082,0.9982223040887565,0.0017776959145987827
24.78754963785051,24.877940236953908,2.733798034831535,0.9982184697980427,0.0017815302053132175
24.792549647838086,24.880799426937457,2.7442808707774713,0.9982166511337338,0.001783348869622969
24.797549657825666,24.88369596388492,2.7543062734776522,0.998219603085452,0.0017803969179061702
24.802549667813242,24.886276059101416,2.7638411077212073,0.9982262451692684,0.0017737548340910692
24.807549677800818,24.888317411125122,2.7728741735492095,0.9982326194803691,0.001767380522991767
24.81254968778839,24.890028232878468,2.781350710322414,0.9982351640377679,0.0017648359655946582
24.817549697775966,24.891810723627554,2.7892647297605833,0.9982331600506908,0.0017668399526726245
24.822549707763542,24.89376352739558,2.7966549856409357,0.9982285375459088,0.0017714624574567167
24.82754971775112,24.895695828232107,2.8035091581869347,0.9982240061965316,0.0017759938068353054
24.83254972773869,24.897380160440683,2.8097620554714022,0.9982214969665191,0.0017785030368497683
24.837549737726267,24.89875340279903,2.81540001959039,0.9982216640535332,0.0017783359498387958
24.842549747713843,24.900002711120415,2.8203668664861157,0.9982239061737497,0.0017760938296243383
24.84754975770142,24.90135239006799,2.8246859684927976,0.9982265215246687,0.0017734784787078956
24.85254976768899,24.90276469281045,2.8283736025374004,0.9982273181359504,0.0017726818674283047
24.857549777676567,24.90402249484392,2.8315090693757186,0.9982248133019114,0.001775186701468906
24.862549787664143,24.9050129988676,2.8340611097255337,0.9982192685214715,0.0017807314819104619
24.867549797651723,24.90581166916077,2.836045644401811,0.9982126024174265,0.0017873975859558312
24.8725498076393,24.90660553709907,2.837473180853917,0.998207158537316,0.001792841466066853
24.87754981762687,24.90753973111288,2.8383964144153504,0.9982042917423405,0.001795708261043055
24.882549827614447,24.90853145148585,2.8388485954236136,0.9982037153936478,0.0017962846097350099
24.887549837602023,24.909379536584744,2.838827218091857,0.9982037907631457,0.0017962092402360069
24.8925498475896,24.910011028705203,2.8383441632320783,0.9982024044795099,0.0017975955238702184
24.897549857577175,24.91049935720371,2.8374697009439216,0.9981980611456759,0.0018019388577034954
24.902549867564748,24.910977790797507,2.836218699852881,0.9981908167706435,0.001809183232733898
24.907549877552324,24.91153839121999,2.834587804877616,0.9981824712949825,0.0018175287083924644
24.9125498875399,24.912125188599692,2.8325522118747797,0.9981755549158328,0.0018244450875388246
24.917549897527476,24.912622067441067,2.8302180591206616,0.9981715079135567,0.0018284920898175977
24.922549907515048,24.913000149165484,2.8276287064050183,0.9981694455770955,0.0018305544262810542
24.927549917502624,24.91331731385679,2.824780232296181,0.9981667801548341,0.0018332198485445325
24.9325499274902,24.91364562871099,2.8217259797817924,0.9981614283255738,0.0018385716778057286
24.937549937477776,24.914013577394975,2.8184559103213886,0.9981537129857057,0.0018462870176751474
24.942549947465356,24.914367830566075,2.815086590040462,0.99814611357093,0.0018538864324539636
24.947549957452928,24.914630775475384,2.8116692724585977,0.9981409359654867,0.001859064037899785
24.952549967440504,24.91480124777594,2.8082194495740884,0.9981380314277698,0.0018619685756185963
24.95754997742808,24.914948319294226,2.804752979200747,0.9981348290016505,0.0018651710017395288
24.962549987415656,24.915136818326058,2.8012465822832424,0.9981288390789282,0.001871160924463448
24.96754999740323,24.915391618583453,2.7978038153449294,0.9981203506530221,0.00187964935037092
24.972550007390804,24.91566230689115,2.7944503283711084,0.9981126557830169,0.001887344220377365
24.97755001737838,24.915865485249324,2.7909886344582766,0.9981093006834143,0.0018906993199802494
24.982550027365956,24.915980878298324,2.7875785619892195,0.9981106800814055,0.0018893199219896183
24.98755003735353,24.916049622198052,2.784354298952044,0.998113151891443,0.0018868481119527678
24.992550047341105,24.916134231480683,2.7813285046886587,0.9981118083757908,0.0018881916276058711
24.99755005732868,24.916285755043013,2.778406214573776,0.9981047708039644,0.0018952291994343382
25.002550067316257,24.91648619518223,2.775599782712616,0.9980952841890595,0.0019047158143401357
25.007550077303833,24.91667873574263,2.7727863282869287,0.9980895264014472,0.0019104736019533925
25.012550087291412,24.91683300030456,2.7699950042943704,0.9980916545234266,0.001908345479975832
25.017550097278985,24.916954960356758,2.767245059261585,0.9981001393522847,0.001899860651117965
25.02255010726656,24.917080628424547,2.764441122101394,0.9981086193973572,0.0018913806060456935
25.027550117254137,24.917245102746655,2.761761753107261,0.9981108449660678,0.001889155037335839
25.032550127241713,24.9174397717534,2.759159927393833,0.9981057772056124,0.0018942227977917143
25.037550137229285,24.91763164906825,2.756670774721986,0.9980985822197249,0.0019014177836798435
25.04255014721686,24.91781016841035,2.754223463198507,0.9980965454420645,0.0019034545613402726
25.047550157204437,24.91800345625852,2.7518009835156487,0.9981031713577962,0.0018968286456099925
25.052550167192013,24.918253236608752,2.749401617095214,0.9981153442766484,0.0018846557267589317
25.057550177179586,24.918583576549462,2.7470487051341537,0.998125935211254,0.0018740647921544767
25.06255018716716,24.918957855385656,2.7447042974884415,0.998129661759224,0.0018703382441858979
25.067550197154738,24.919297843968707,2.742269334981281,0.998127247639441,0.0018727523639700606
25.072550207142314,24.919576457507823,2.739851286656149,0.9981244210563642,0.001875578947046637
25.077550217129886,24.9198409482066,2.7374823644559787,0.998126783190633,0.0018732168127793861
25.082550227117466,24.92018225395595,2.7351309854987407,0.9981351282514478,0.001864871751965746
25.08755023710504,24.9206910537674,2.73280076073995,0.9981452426195133,0.001854757383900995
25.092550247092618,24.92134449787711,2.7303696226358993,0.9981520701680412,0.0018479298353731857
25.097550257080194,24.922028787294284,2.727820343956241,0.9981542167928364,0.001845783210577258
25.10255026706777,24.92265744838548,2.7252504595924636,0.9981546867741181,0.0018453132292952173
25.107550277055342,24.923208160264092,2.722624590931426,0.9981574821132598,0.0018425178901536371
25.112550287042918,24.92375934764686,2.719911621661605,0.998163611257082,0.0018363887463324425
25.117550297030494,24.924433841950805,2.717081172413024,0.9981703875208956,0.0018296124825186164
25.12255030701807,24.92526896833152,2.7140978332938936,0.998174449122735,0.0018255508806797776
25.127550317005642,24.926241133796545,2.711005082890561,0.9981752459860259,0.001824754017390654
25.13255032699322,24.927303857141677,2.707796951424665,0.9981754905509972,0.00182450945242081
25.137550336980794,24.92841950638244,2.7044514092847556,0.9981783203428138,0.001821679660606212
25.14255034696837,24.92957979461373,2.7009720107179844,0.9981841910473744,0.001815808956047525
25.147550356955943,24.930761270850084,2.697364162794041,0.9981905379213274,0.0018094620820967916
25.15255036694352,24.93194512310302,2.6936466234719303,0.998194273780878,0.001805726222548743
25.1575503769311,24.933156707724862,2.6898263324879155,0.9981944973121343,0.0018055026912966745
25.162550386918674,24.934481374196274,2.6858920446178307,0.9981929776717196,0.0018070223317133846
25.16755039690625,24.936044877438544,2.6818224584921895,0.9981923928740699,0.0018076071293662843
25.172550406893823,24.937861821576814,2.677588713626618,0.9981942032288744,0.0018057967745635014
25.1775504168814,24.9398282088587,2.6731889011963483,0.9981978429905936,0.001802157012840439
25.182550426868975,24.941821111612448,2.668575632692905,0.9982014483282652,0.0017985516751666004
25.18755043685655,24.943765182033253,2.6637828806403236,0.9982032752543936,0.001796724749035628
25.192550446844123,24.945729273445476,2.6588413208714368,0.9982028428607005,0.0017971571427255664
25.1975504568317,24.947856477233536,2.653749186979635,0.9982011618471224,0.0017988381563022737
25.202550466819275,24.950204991018765,2.6484956714541004,0.9981998807858105,0.0018001192176138208
25.20755047680685,24.95275681308148,2.643075812374836,0.9981999069700243,0.0018000930333984372
25.212550486794427,24.95545697686938,2.637498212022271,0.9982006621129398,0.0017993378904843553
25.217550496782,24.958283778123988,2.6317806718382415,0.9982007449936114,0.0017992550098127177
25.222550506769576,24.961284441856133,2.625934876755376,0.9981993905289815,0.0018006094744438123
25.227550516757155,24.964522378734728,2.619919468225735,0.9981971991779426,0.001802800825484576
25.23255052674473,24.967977139218792,2.6137456478257857,0.9981953899038704,0.0018046100995586128
25.237550536732307,24.971537529560223,2.60742726374463,0.998194484022509,0.0018055159809225434
25.24255054671988,24.975125983456937,2.6009578129504227,0.9981938592323256,0.001806140771108761
25.247550556707456,24.97877637632204,2.5944046449070424,0.9981924531024542,0.001807546900977674
25.25255056669503,24.9826520023112,2.587840766275167,0.9981896503876202,0.0018103496158074328
25.257550576682608,24.98696030056364,2.581321280336458,0.9981855535598108,0.0018144464436146573
25.26255058667018,24.991684942684163,2.5748827758644084,0.998180801718056,0.0018191982853685256
25.267550596657756,24.996609331189138,2.568560392854987,0.9981763600450927,0.0018236399583302645
25.272550606645332,25.001574453583117,2.5623909032559906,0.9981731672375379,0.0018268327658849622
25.277550616632908,25.006616592696513,2.556410741581078,0.9981714440262317,0.0018285559771903479
25.28255062662048,25.011960758645202,2.5506511398811846,0.9981701956283818,0.001829804375040729
25.287550636608056,25.0178029091821,2.5451397789008388,0.9981677223809833,0.0018322776224392848
25.292550646595632,25.024007382784195,2.539908682787471,0.9981629412840833,0.0018370587193403357
25.29755065658321,25.030236307656832,2.534984688029853,0.9981562105448409,0.001843789458583254
25.302550666570788,25.036413612183683,2.5303972506666135,0.9981488052182718,0.0018511947851541507
25.307550676558364,25.042836762091106,2.5261651572599386,0.998141792771289,0.0018582072321379
25.312550686545936,25.049880573158376,2.5222929864350063,0.9981356618593459,0.0018643381440824399
25.317550696533512,25.057727113239785,2.5188281103384917,0.9981308182556002,0.0018691817478288745
25.32255070652109,25.066076922682154,2.5158273190666525,0.9981277414550896,0.0018722585483410897
25.327550716508664,25.074392306993214,2.513325999630588,0.9981261352894342,0.001873864713998208
25.332550726496237,25.08252771406013,2.5113859016544673,0.9981241417079189,0.001875858295514719
25.337550736483813,25.090716544575056,2.5100599083336337,0.9981191472175595,0.0018808527858777935
25.34255074647139,25.099313106721816,2.5093973914310452,0.9981099724806904,0.0018900275227480548
25.347550756458965,25.108596121030818,2.5094414515004373,0.9980983298860511,0.0019016701173897896
25.352550766446537,25.118510874769587,2.5102133788614975,0.9980878409514888,0.001912159051953677
25.357550776434113,25.128898117771765,2.5116399022655256,0.9980813514280471,0.00191864857539719
25.36255078642169,25.13967659919958,2.5137941100664136,0.9980790091252524,0.0019209908781940893
25.367550796409265,25.150741588673906,2.5166702257903526,0.9980786726848423,0.0019213273186040694
25.372550806396845,25.161939625991916,2.5202682098811247,0.998077836582399,0.0019221634210485445
25.377550816384417,25.173039594675323,2.5246398629558553,0.9980750691539293,0.001924930849518646
25.382550826371993,25.184068397946827,2.529818074381011,0.9980700296708213,0.0019299703326259975
25.38755083635957,25.195439068247836,2.5358215979062573,0.9980628894602915,0.0019371105431541429
25.392550846347145,25.20762220453121,2.5426472964516424,0.9980543231154209,0.0019456768880241335
25.397550856334718,25.220919450561006,2.5502576526650658,0.998045990408276,0.001954009595169192
25.402550866322294,25.23496890779485,2.558622866093248,0.9980403619656366,0.001959638037807074
25.40755087630987,25.248867467737632,2.567643813032426,0.9980393003681186,0.001960699635324056
25.412550886297446,25.26209230635922,2.5773618049612916,0.9980423981366695,0.0019576018667701325
25.41755089628502,25.274680591714937,2.5877292197226667,0.9980467916284981,0.0019532083749439263
25.422550906272594,25.287338062017415,2.598662354069112,0.9980490166175854,0.0019509833858588723
25.42755091626017,25.301058451981113,2.6101491031315516,0.998047512511573,0.001952487491873105
25.432550926247746,25.316003277751737,2.6223149587189827,0.9980436363728075,0.0019563636306396525
25.437550936235322,25.331538415362356,2.6351883160820684,0.9980403507417688,0.001959649261679594
25.4425509462229,25.346793008272897,2.648713194878918,0.9980398579711828,0.001960142032268909
25.447550956210474,25.361031480464888,2.6627569099049113,0.998042311607843,0.001957688395610637
25.45255096619805,25.374515337325583,2.6771549166097346,0.9980465475887738,0.0019534524146811944
25.457550976185626,25.38817693205109,2.691893295009591,0.9980517696878373,0.0019482303156202773
25.462550986173202,25.402628484615143,2.707084132597995,0.9980582849569989,0.0019417150464593174
25.467550996160774,25.417923129950832,2.7227266105478547,0.9980665186602843,0.0019334813431749912
25.47255100614835,25.433379672731526,2.738595656691574,0.998075492948262,0.001924507055198747
25.477551016135926,25.448004378627108,2.7547209955474528,0.9980827271590349,0.0019172728444259452
25.482551026123502,25.461598433277114,2.771162764370538,0.9980862041309319,0.0019137958725276708
25.487551036111075,25.474690227003624,2.7878911306489966,0.998086808713455,0.0019131912900058005
25.49255104609865,25.488019366618655,2.8048807193508054,0.9980887033618882,0.0019112966415740812
25.497551056086227,25.502113799096364,2.8220837173843756,0.9980966138668537,0.0019033861366097155
25.502551066073803,25.516591743597576,2.8394301292418014,0.9981118241241795,0.0018881758792856514
25.507551076061375,25.530458533680452,2.8568268533946353,0.9981302904733118,0.0018697095301547935
25.51255108604895,25.54317241146699,2.8743172278020914,0.9981449763193659,0.0018550236841020885
25.51755109603653,25.554829049619634,2.8918396476767647,0.9981510605193143,0.001848939484153906
25.522551106024107,25.566172050458757,2.9094390906010426,0.9981499540899839,0.0018500459134848468
25.527551116011683,25.578129908005213,2.9269614709945806,0.9981486209680008,0.001851379035467826
25.53255112599926,25.59072864848316,2.94441785142269,0.9981543799815532,0.0018456200219169221
25.53755113598683,25.60320697893605,2.9616021095761895,0.9981691916461709,0.0018308083573007367
25.542551145974407,25.6147662641652,2.978484410637218,0.9981880734350383,0.001811926568433701
25.547551155961983,25.62493968070921,2.9950465527913606,0.998202994810993,0.0017970051924808162
25.55255116594956,25.634204432666778,3.011202309014467,0.9982090720572886,0.0017909279461856625
25.55755117593713,25.643599237354355,3.0269095778268333,0.9982080320536864,0.0017919679497892013
25.562551185924708,25.653605254213517,3.0420677144857273,0.9982063517831764,0.001793648220300407
25.567551195912284,25.664040930604404,3.056416860012976,0.9982099811939358,0.0017900188095413922
25.57255120589986,25.67416262045573,3.070131617592706,0.9982201271837821,0.0017798728196959884
25.577551215887432,25.68309396899128,3.083172665069174,0.9982331497268627,0.0017668502766162398
25.582551225875008,25.690827701055486,3.0953775044925713,0.9982438838959615,0.0017561161075188808
25.587551235862588,25.698083104844937,3.1067248861381715,0.9982492487699355,0.0017507512335453556
25.592551245850164,25.705606321671954,3.117251232761949,0.998249668141024,0.001750331862456916
25.59755125583774,25.713832007562633,3.1268199994935646,0.998248163661295,0.0017518363421864275
25.602551265825312,25.72228970462713,3.1353246716444834,0.9982484045105443,0.0017515954929362442
25.607551275812888,25.729960019456126,3.142794063999278,0.9982527538094169,0.001747246194064768
25.612551285800464,25.736428630285346,3.149183922376104,0.9982608279551255,0.0017391720483571301
25.61755129578804,25.742075365366933,3.154453584910884,0.9982693471014055,0.0017306529020769726
25.622551305775616,25.747780498174958,3.1584733332723958,0.9982740911257761,0.0017259088777074776
25.62755131576319,25.754320550688327,3.1611260667827485,0.9982732271310821,0.0017267728724035076
25.632551325750764,25.761321708406204,3.1625007539296677,0.9982692523080228,0.0017307476954640996
25.63755133573834,25.767642456444722,3.162587952145413,0.9982671855968492,0.0017328144066398334
25.642551345725916,25.772764875832433,3.1613641199561466,0.9982701289632426,0.0017298710402483906
25.64755135571349,25.77712984390827,3.158832462044794,0.9982764351265311,0.0017235648769625886
25.652551365701065,25.781706734961745,3.155027447491394,0.9982814547392725,0.001718545264224392
25.65755137568864,25.78717981246419,3.1499248181299837,0.9982820435947035,0.0017179564087982336
25.66255138567622,25.792999671103225,3.143482488740862,0.9982791125083071,0.0017208874951973746
25.667551395663796,25.798020070242487,3.1357195734266776,0.9982759376805349,0.0017240623229731107
25.67255140565137,25.801969742522257,3.1267006002891504,0.9982747122834595,0.0017252877200492555
25.677551415638945,25.80549835235175,3.116404261347378,0.998275195902909,0.0017248041005964525
25.68255142562652,25.80937620987229,3.104857978460384,0.9982761168891026,0.0017238831143998885
25.687551435614097,25.813896478157112,3.0920982574079834,0.998276745730188,0.001723254273311488
25.69255144560167,25.818524213745647,3.078139137155272,0.9982767471572864,0.0017232528462098856
25.697551455589245,25.822530242272638,3.0629847976747397,0.9982753740110016,0.0017246259924934932
25.70255146557682,25.825881386847342,3.0466410003333113,0.9982718864603154,0.0017281135431788436
25.707551475564397,25.829020303606136,3.02916467818663,0.9982668743985132,0.0017331256049797586
25.71255148555197,25.832307990561546,3.010537991456934,0.998262399297176,0.0017376007063173917
25.717551495539546,25.835850926044976,2.990881127345362,0.9982601956634816,0.001739804340012271
25.72255150552712,25.839418773756744,2.9701999148183558,0.9982597894607714,0.0017402105427237581
25.727551515514698,25.84269604383686,2.9486130978091634,0.9982587528505811,0.0017412471529164584
25.732551525502277,25.845635128174134,2.9262085132447853,0.9982549210964966,0.0017450789070033218
25.737551535489853,25.84841108210687,2.9030455381590032,0.9982482390719816,0.0017517609315211428
25.742551545477426,25.851239077579653,2.879190016495698,0.9982404717627292,0.001759528240776721
25.747551555465,25.854228167179226,2.854750745776491,0.9982333930987527,0.0017666069047498159
25.752551565452578,25.857210250646567,2.8298330582416646,0.9982274414730707,0.0017725585304283501
25.757551575440154,25.85989421313817,2.8045377676796663,0.9982219053053167,0.001778094698179075
25.762551585427726,25.862253815825365,2.7789666799672674,0.9982158997005215,0.0017841003029732156
25.767551595415302,25.86453795991523,2.753202534069467,0.9982088568006762,0.001791143202817456
25.772551605402878,25.86697332594701,2.727318065995437,0.9982003083285224,0.0017996916749704252
25.777551615390454,25.869584235746196,2.7014421191103573,0.9981897950055598,0.0018102049979330367
25.782551625378026,25.872149813232845,2.675642615577435,0.9981774075903733,0.0018225924131192656
25.787551635365602,25.874446361525347,2.6500235863257973,0.9981642701422292,0.0018357298612639366
25.79255164535318,25.876542342800132,2.6247949073776953,0.9981519464018536,0.0018480536016404908
25.797551655340754,25.878648720736077,2.6001286911273063,0.998140945097285,0.001859054906210163
25.802551665328334,25.880811081201845,2.576157908592576,0.9981298538482011,0.0018701461552956139
25.807551675315906,25.882890592050185,2.5530111604608643,0.9981163467350062,0.0018836532684919436
25.812551685303482,25.88477351660767,2.530820745834695,0.9980994007650906,0.0019005992384087218
25.81755169529106,25.886523090502337,2.5097336215769577,0.9980805583743646,0.0019194416291357572
25.822551705278634,25.888330433893056,2.489890324672372,0.9980627761189365,0.0019372238845659657
25.82755171526621,25.89033215618842,2.4714171047724487,0.9980477442346769,0.0019522557688264506
25.832551725253783,25.892395976950343,2.454427891702887,0.9980341867314014,0.0019658132721040666
25.83755173524136,25.894228008100914,2.4390118477195006,0.9980188610186772,0.001981138984831708
25.842551745228935,25.895723374279598,2.4253256765971214,0.9979994821740383,0.0020005178294715737
25.84755175521651,25.89699829493892,2.413516020213417,0.9979769927132517,0.0020230072902613864
25.852551765204083,25.898270837020405,2.4036982207830264,0.9979551616284478,0.0020448383750664607
25.85755177519166,25.899715128631183,2.395981945558849,0.9979378392977319,0.0020621607057844647
25.862551785179235,25.901255755816386,2.3904360217072247,0.9979261692807977,0.002073830722720779
25.86755179516681,25.902678675719216,2.3870715204020945,0.9979179856515928,0.00208201435192546
25.872551805154384,25.903874338674413,2.38580338184801,0.9979097156586693,0.002090284344849822
25.877551815141963,25.904860309441236,2.386800441321991,0.9978991040718614,0.0021008959316587182
25.88255182512954,25.905758363245603,2.390101591745723,0.9978866262569929,0.002113373746525636
25.887551835117115,25.90669580880405,2.3955709228583952,0.9978747548721054,0.0021252451314119243
25.89255184510469,25.9076614371197,2.4031592509044306,0.9978660217965757,0.002133978206939961
25.897551855092264,25.908555379572295,2.4128393834550734,0.9978615642982479,0.0021384357052674262
25.90255186507984,25.909302471912884,2.424550692193287,0.997861107169223,0.0021388928342903632
25.907551875067416,25.909883990888872,2.438240381859036,0.9978639450435179,0.0021360549599942448
25.91255188505499,25.910362508383017,2.4538513581628476,0.9978697206687442,0.0021302793347651203
25.917551895042564,25.910834284642714,2.4713364662072426,0.9978782498181217,0.0021217501853899286
25.92255190503014,25.911328643455196,2.490698778264717,0.9978887816930356,0.0021112183104782566
25.927551915017716,25.91182150033538,2.5118776098378386,0.9978997520888286,0.002100247914685908
25.932551925005292,25.912260835607512,2.534723176077151,0.9979096225804637,0.002090377423051935
25.937551934992868,25.912594432274567,2.559319913203856,0.9979182463303683,0.0020817536731475936
25.94255194498044,25.912824152082162,2.5855599503067253,0.9979274682191462,0.0020725317843724154
25.94755195496802,25.912988943988793,2.613275041884929,0.9979401153260187,0.002059884677502067
25.952551964955596,25.91313086211501,2.642391361297953,0.9979578850521296,0.0020421149513927123
25.957551974943172,25.91329236022005,2.6728614885002884,0.9979797460613505,0.002020253942173255
25.962551984930748,25.913479692088274,2.70460446403473,0.9980022742514515,0.0019977257520732
25.96755199491832,25.913677081380797,2.737472266199913,0.9980218695117092,0.0019781304918170756
25.972552004905896,25.913857112625102,2.771325856467237,0.9980372234065578,0.0019627765969690127
25.977552014893472,25.913983353553782,2.806118707398479,0.9980501068976185,0.001949893105908351
25.98255202488105,25.91404647129277,2.841828616895086,0.9980638566241599,0.0019361433793668014
25.98755203486862,25.914067054510777,2.87817237836931,0.9980807868341407,0.0019192131693871275
25.992552044856197,25.914088144374546,2.914879266502887,0.9981005673244902,0.0018994326790399668
25.997552054843773,25.914167048569794,2.9519699089556637,0.9981207143321771,0.0018792856713548192
26.00255206483135,25.914312297178302,2.989442147007984,0.9981385684095643,0.0018614315939690024
26.00755207481892,25.91448205125888,3.0273059657988712,0.998153048358927,0.0018469516446080903
26.012552084806497,25.91461849183502,3.0653045232272382,0.9981649487787021,0.001835051224834806
26.017552094794073,25.914677169953233,3.1033841170446124,0.9981759565063011,0.0018240434972368188
26.022552104781653,25.914689923961916,3.1414429307016882,0.9981874579014215,0.0018125421021159003
26.02755211476923,25.914745077119292,3.179392503468741,0.9981999270591152,0.0018000729444226776
26.032552124756805,25.914889022071655,3.2171010471628434,0.9982129017991603,0.0017870982043782966
26.037552134744377,25.915101339605155,3.254370908571096,0.9982252473217035,0.0017747526818369442
26.042552144731953,25.915307569895177,3.290886536848061,0.9982356722268585,0.001764327776682012
26.04755215471953,25.915440001220713,3.326771977519208,0.9982435481860013,0.0017564518175405856
26.052552164707105,25.915533185470668,3.361973815413539,0.998249566149936,0.0017504338536070724
26.057552174694678,25.915687425766915,3.3963426494881657,0.9982554083893526,0.0017445916141921132
26.062552184682254,25.91593834578974,3.4297853342219806,0.998262384878465,0.0017376151250808763
26.06755219466983,25.916228902447056,3.462168311748004,0.9982702665928784,0.001729733410668783
26.072552204657406,25.91647924149072,3.4934703314070874,0.9982776129403487,0.0017223870631989456
26.077552214644978,25.916675816069443,3.5235704462729376,0.9982832760049071,0.0017167239986411813
26.082552224632554,25.916909188080254,3.552208954551606,0.9982873394880439,0.0017126605155063862
26.08755223462013,25.917274220598273,3.579355819782484,0.9982905414010915,0.0017094586024592726
26.09255224460771,25.917718710365563,3.6050064580159584,0.9982933267313419,0.001706673272209045
26.097552254595286,25.91809872864183,3.6290516086011935,0.9982960100341799,0.0017039899693716929
26.102552264582858,25.918391576799948,3.651317475897321,0.9982994303828899,0.0017005696206611864
26.107552274570434,25.91873429297888,3.671550758359743,0.9983042538657644,0.0016957461377876163
26.11255228455801,25.919243670691685,3.6898042256535444,0.9983092544394775,0.0016907455640757178
26.117552294545586,25.91987924256289,3.706023084668723,0.9983115563082794,0.0016884436952747902
26.12255230453316,25.92047638825263,3.720234446480718,0.9983099939353043,0.001690006068249959
26.127552314520734,25.920946262113592,3.7323109180828222,0.9983077238161888,0.0016922761873675168
26.13255232450831,25.921433620585272,3.7422941701661183,0.9983095490377873,0.0016904509657703168
26.137552334495886,25.922136701210253,3.7500978595088355,0.9983159629533809,0.001684037050178589
26.142552344483462,25.923000409506862,3.755700072804855,0.9983215223587777,0.0016784776447843245
26.147552354471035,25.923808340881468,3.7591181138969976,0.9983208030999501,0.0016791969036141522
26.15255236445861,25.9245238565146,3.7603546245808017,0.9983151766190491,0.0016848233845179307
26.157552374446187,25.925329255690798,3.7593787027086303,0.9983116291975578,0.0016883708060131568
26.162552384433766,25.926337266497594,3.756199779025215,0.9983146341200925,0.0016853658834812624
26.167552394421342,25.927437007500625,3.7508333112506973,0.9983210211301551,0.0016789788734220552
26.172552404408915,25.928480309318193,3.743338442787998,0.9983239074994452,0.001676092504132353
26.17755241439649,25.929533760633785,3.7337176739632985,0.9983204787305735,0.0016795212730006035
26.182552424384067,25.93079367774103,3.7219852463191336,0.9983144874320654,0.0016855125715064118
26.187552434371643,25.932270561279438,3.708158121637019,0.9983115669587225,0.0016884330448455282
26.192552444359215,25.93373077658841,3.692227051639575,0.9983134546943662,0.0016865453091994703
26.19755245434679,25.93506687105826,3.674160774549731,0.9983169919489019,0.0016830080546618303
26.202552464334367,25.936551422359752,3.6539913880264066,0.998317799015452,0.0016822009881113662
26.207552474321943,25.938477143232625,3.6317589421872536,0.9983143411662135,0.0016856588373486852
26.212552484309516,25.940630032199582,3.607533943148363,0.9983087733760905,0.0016912266274722479
26.21755249429709,25.94256372781177,3.5813134692853255,0.9983044484595875,0.0016955515439750245
26.222552504284668,25.94435390910779,3.553142632234945,0.9983029089513983,0.0016970910521661097
26.227552514272244,25.946552527220824,3.5230761447538805,0.9983031066250555,0.0016968933785104176
26.232552524259816,25.94934323771072,3.491284535254116,0.9983028172565804,0.0016971827469880799
26.2375525342474,25.952290261333072,3.4578776140082796,0.9983001825765898,0.0016998174269812203
26.24255254423497,25.954978195722603,3.422924952118653,0.9982943992952465,0.00170560070832804
26.247552554222548,25.957587127793836,3.3865171991532517,0.9982862906554973,0.0017137093480741516
26.252552564210124,25.96070748996221,3.3487383823028205,0.9982785829940949,0.0017214170094727527
26.2575525741977,25.96461379082603,3.3097499213612944,0.99827422790859,0.0017257720949745514
26.262552584185272,25.968800250009835,3.2696960009160487,0.9982731160512404,0.001726883952322839
26.267552594172848,25.97263324438268,3.228721597187059,0.998270993627021,0.0017290063765415514
26.272552604160424,25.976315601972832,3.186969542031628,0.9982631017765712,0.0017368982269907057
26.277552614148,25.98062304669067,3.1445835914991727,0.9982491544033123,0.0017508456002494153
26.282552624135572,25.98587096431218,3.1016874855976146,0.998233801225318,0.0017661987782439399
26.28755263412315,25.991744810070376,3.0584447481812327,0.9982218802681442,0.0017781197354179016
26.292552644110724,25.997711202318463,3.015028146353166,0.9982139395205339,0.0017860604830283444
26.2975526540983,26.00347197705639,2.9716193612919044,0.9982065786851344,0.0017934213184294763
26.302552664085873,26.00931975699128,2.9284157792937715,0.9981960000796201,0.0018039999239455903
26.307552674073452,26.01582075555983,2.8856110943157405,0.9981803074456036,0.0018196925579629056
26.31255268406103,26.023247393961732,2.8433861281234813,0.9981593270438773,0.001840672959690522
26.317552694048604,26.031655824991095,2.80190359344753,0.9981341848402414,0.0018658151633269848
26.32255270403618,26.040811956739994,2.7613921200997207,0.9981077008281803,0.0018922991753904347
26.327552714023753,26.050258710866977,2.7221023457783087,0.9980837392219053,0.0019162607816666116
26.33255272401133,26.059730991311575,2.6843013603326056,0.9980643009984559,0.0019356990051175034
26.337552733998905,26.069248181807904,2.648259803636551,0.9980468202796716,0.0019531797239047094
26.34255274398648,26.079258732988748,2.6141616354890487,0.9980253049352968,0.0019746950682813626
26.347552753974057,26.090527904427937,2.5822864494980653,0.9979952212024854,0.0020047788010959747
26.35255276396163,26.103336850318854,2.552888377521594,0.9979576145671204,0.002042385436461603
26.357552773949205,26.117427021652997,2.526122887144227,0.9979183388135812,0.0020816611900024706
26.36255278393678,26.132146177055205,2.5022614335428592,0.9978831945189632,0.0021168054846219257
26.367552793924357,26.14671202723546,2.4814962788196127,0.9978537721355909,0.002146227867994357
26.37255280391193,26.161057491056944,2.463976667833959,0.9978276837299463,0.002172316273639819
26.377552813899506,26.175708221740678,2.4498694063410618,0.9978022178416636,0.0021977821619230927
26.382552823887085,26.19132261912767,2.439295300548997,0.9977773268384964,0.002222673165090106
26.38755283387466,26.208492676557274,2.4323928388633598,0.9977551828651262,0.002244817138458585
26.392552843862237,26.227099024071293,2.429278830921682,0.9977373927247707,0.0022626072788127366
26.39755285384981,26.24648254242628,2.430021725711046,0.9977231940514655,0.002276805952117559
26.402552863837386,26.266002574358954,2.434562987453905,0.997710595159726,0.002289404843855671
26.40755287382496,26.28508495744143,2.4429105859206444,0.9976992122799119,0.0023007877236678504
26.412552883812538,26.30377014732457,2.455040179092938,0.9976917955288954,0.0023082044746821533
26.41755289380011,26.32247941874633,2.470863892807322,0.9976927060356451,0.0023072939679339003
26.422552903787686,26.34162078751971,2.4902985670358655,0.9977045048495192,0.0022954951540606694
26.427552913775262,26.36149418662853,2.5130820116188257,0.9977255747286986,0.002274425274883439
26.432552923762838,26.38195241380754,2.5391641285989333,0.9977508308641104,0.0022491691394715585
26.43755293375041,26.402503423794546,2.5682918263561145,0.9977749930774332,0.002225006926149796
26.442552943737986,26.422709619850743,2.600087262844737,0.997795861344512,0.0022041386590736715
26.447552953725562,26.44216293484965,2.634419069590544,0.9978151875763577,0.0021848124272305387
26.452552963713142,26.46084583918035,2.6712788709324102,0.9978367595018749,0.0021632405017152595
26.457552973700718,26.478957109375298,2.7105190275971722,0.9978634032241578,0.0021365967794338228
26.462552983688294,26.496722654940886,2.75196044060775,0.9978951334549067,0.0021048665486848657
26.467552993675866,26.514342210640553,2.7953783731527575,0.9979294664367108,0.002070533566882354
26.472553003663442,26.531791248628576,2.8404189765860344,0.9979631851276466,0.0020368148759468425
26.47755301365102,26.548883057228505,2.8868027038894537,0.997994041794536,0.0020059582090573495
26.482553023638594,26.56540563892876,2.934394466452131,0.9980214125111716,0.0019785874924205514
26.487553033626167,26.58110404208209,2.9831371566594034,0.9980459780421187,0.0019540219614737047
26.492553043613743,26.595898904157753,3.0330637285474857,0.998069040393617,0.0019309596099764857
26.49755305360132,26.609842864161394,3.083922880437717,0.9980918551350068,0.0019081448685878322
26.502553063588895,26.623121092361192,3.135748120934845,0.9981150095571215,0.0018849904464742287
26.507553073576467,26.636032514832465,3.1884523301257657,0.9981379947687659,0.0018620052348312633
26.512553083564043,26.648700640080047,3.241809658815269,0.9981594195970654,0.0018405804065329736
26.51755309355162,26.661049443114145,3.2956592050440134,0.9981780266017134,0.0018219734018858225
26.5225531035392,26.672812769116618,3.349856657228228,0.9981937715985092,0.0018062284050887163
26.527553113526775,26.68364306299512,3.4041465798294785,0.9982078123020668,0.0017921877015317736
26.532553123514347,26.693527203356943,3.4584515720791114,0.9982212367764279,0.0017787632271717255
26.537553133501923,26.702802002916574,3.5124906522070107,0.9982339302293666,0.001766069774233829
26.5425531434895,26.71185732825536,3.566130990104177,0.9982450616991754,0.0017549383044247735
26.547553153477075,26.72095114309013,3.6192562696532455,0.9982546551649121,0.001745344838690391
26.55255316346465,26.72985316032691,3.671784783527176,0.9982639751010083,0.0017360249025938673
26.557553173452224,26.738037273070127,3.723358329266174,0.9982737638273714,0.0017262361762323045
26.5625531834398,26.745310884608557,3.7738262264440174,0.9982826137304406,0.0017173862731635614
26.567553193427376,26.75194059387128,3.8229962984015016,0.9982883468379821,0.001711653165623373
26.57255320341495,26.758420683331273,3.8706208736848122,0.9982913313103521,0.0017086686932534572
26.577553213402524,26.765120941259223,3.916742173531209,0.9982950655677414,0.0017049344358652128
26.5825532233901,26.77177110032259,3.9611751856183766,0.9983021112970846,0.0016978887065231215
26.587553233377676,26.7777589058618,4.003919865345614,0.9983102066388528,0.0016897933647559555
26.592553243365252,26.782944919369083,4.044947112179376,0.9983145063142734,0.001685493689334956
26.59755325335283,26.787764628897836,4.084012885441782,0.9983140180436598,0.0016859819599499414
26.602553263340404,26.792695033542653,4.120937204779065,0.9983135730290637,0.001686426974544989
26.60755327332798,26.797801523420212,4.15578846806453,0.9983177901066632,0.0016822098969467261
26.612553283315556,26.80262812673958,4.18833875784545,0.9983247787272356,0.0016752212763753976
26.617553293303132,26.806793732690352,4.218623085813157,0.9983285132450552,0.0016714867585566234
26.622553303290704,26.810571835595944,4.246542151005346,0.998326970440041,0.0016730295635719499
26.62755331327828,26.814451942555365,4.272026071484431,0.9983248142244622,0.001675185779152859
26.632553323265856,26.81838863525406,4.295067898167176,0.998326984261444,0.0016730157421730842
26.637553333253432,26.822013426706953,4.315469777935266,0.9983322202548836,0.0016677797487355218
26.642553343241005,26.825295137943137,4.333257752659409,0.9983351788332979,0.0016648211703235351
26.64755335322858,26.82853491991495,4.348444880622151,0.9983336621251371,0.0016663378784870996
26.652553363216157,26.83178125532087,4.361027214221196,0.9983311328344173,0.0016688671692098418
26.657553373203733,26.834741827910783,4.370842265707587,0.9983318343937342,0.0016681656098976765
26.66255338319131,26.837374245661874,4.377853153653217,0.9983354019119617,0.0016645980916728661
26.66755339317889,26.84006554104607,4.382124070326064,0.9983376836191844,0.001662316384453685
26.67255340316646,26.842952719722717,4.383604932795408,0.9983362774759129,0.0016637225277261983
26.677553413154037,26.84562696827618,4.382259135534612,0.9983335595029699,0.0016664405006653667
26.682553423141613,26.847811885509635,4.3780061867473385,0.9983333384056207,0.001666661598011254
26.68755343312919,26.84984858698416,4.370943143102647,0.9983356786851657,0.0016643213184628419
26.69255344311676,26.852168023130275,4.361128194938296,0.9983370475464697,0.0016629524571552805
26.697553453104337,26.854636007701043,4.348466428001221,0.9983354414368313,0.0016645585667921011
26.702553463091913,26.85676363141365,4.3329489407882305,0.9983329045378102,0.0016670954658125608
26.70755347307949,26.858463602600658,4.314503600541162,0.9983320934646351,0.0016679065389863662
26.71255348306706,26.860189481187177,4.2932193299396,0.9983326814757143,0.0016673185279082584
26.717553493054638,26.862216162752183,4.269257379782779,0.9983326899545094,0.0016673100491129758
26.722553503042214,26.864216991792308,4.242698532506961,0.9983314363704087,0.0016685636332146342
26.72755351302979,26.865846465699295,4.2136174010181175,0.9983294483585488,0.0016705516450769224
26.732553523017362,26.867297171881194,4.182011919208486,0.9983270981963157,0.0016729018073129583
26.737553533004938,26.86891961665974,4.147889729952289,0.9983249452510237,0.0016750547526072177
26.742553542992518,26.870642770963887,4.111315266383388,0.9983238598814377,0.0016761401221970444
26.747553552980094,26.872157613803015,4.072407876554655,0.9983232789148926,0.0016767210887391887
26.75255356296767,26.873448316717116,4.031281436728137,0.9983209885710305,0.0016790114325971966
26.757553572955246,26.874792884400037,3.988029878390276,0.9983162341682785,0.0016837658353461423
26.762553582942818,26.87630413000488,3.9428004530720346,0.9983113563572047,0.0016886436464178477
26.767553592930394,26.877771971692937,3.8957106943070827,0.9983085434736073,0.0016914565300140646
26.77255360291797,26.8789863013709,3.846872141487712,0.99830651844302,0.0016934815606011052
26.777553612905546,26.88003200950183,3.796435363809137,0.9983024708837414,0.0016975291198790808
26.78255362289312,26.881193939378694,3.7445530938523657,0.9982960057612309,0.0017039942423902458
26.787553632880694,26.882594407321776,3.691372480720408,0.9982889539486992,0.0017110460549224096
26.79255364286827,26.88398003417446,3.6370431257976774,0.9982821120019066,0.0017178880017159643
26.797553652855846,26.885044390255047,3.5817093598086904,0.9982745374986942,0.0017254625049295089
26.80255366284342,26.88589005676303,3.525497616614481,0.9982658315630762,0.0017341684405493168
26.807553672830995,26.886873634356963,3.468607100570629,0.998256765982691,0.0017432340209364502
26.812553682818574,26.8881043305717,3.4112692937081026,0.9982471308440861,0.0017528691595424311
26.81755369280615,26.88938124826478,3.353651825538224,0.9982349523176327,0.001765047685997546
26.822553702793726,26.89047103174746,3.2959783833690754,0.9982190389268252,0.0017809610768072305
26.8275537127813,26.891329388220342,3.238459743138011,0.9982010277059223,0.0017989722977121226
26.832553722768875,26.89215216771624,3.181342468351778,0.9981833986548574,0.0018166013487793187
26.83755373275645,26.89314332894587,3.125008715088697,0.9981659256716869,0.0018340743319523033
26.842553742744027,26.894256604436077,3.069769190664508,0.9981455321502753,0.0018544678533659361
26.8475537527316,26.895314621229137,3.015917873485279,0.9981198987360529,0.0018801012675910998
26.852553762719175,26.896242883442227,2.963753196538834,0.9980901566655753,0.0019098433380700642
26.85755377270675,26.897090625611895,2.913571175119517,0.9980593396664635,0.0019406603371839273
26.862553782694327,26.897954653363275,2.8656798009433566,0.9980286963263072,0.001971303677342265
26.867553792681903,26.898888322955923,2.820407180102224,0.9979963183105308,0.0020036816931183732
26.872553802669476,26.899841267159,2.778033487428631,0.9979594216645371,0.0020405783391129486
26.87755381265705,26.900730295644735,2.738874733432864,0.997917455265624,0.002082544738026447
26.88255382264463,26.901541561082073,2.703199055045287,0.9978728044741554,0.0021271955294941466
26.887553832632207,26.902316950873814,2.671234284377868,0.9978288896758535,0.0021711103277941473
26.892553842619783,26.90310069727132,2.6432203868613335,0.9977879790136113,0.0022120209900349393
26.897553852607356,26.90390819668083,2.6194229648564487,0.9977505981644605,0.002249401839184711
26.90255386259493,26.904705953059505,2.5998847431289933,0.9977163137574365,0.002283686246206685
26.907553872582508,26.90544093486285,2.5848001827994698,0.9976845640304159,0.002315435973225495
26.912553882570084,26.9060983954122,2.5743319309205974,0.9976549499842275,0.0023450500194109485
26.917553892557656,26.906693306828775,2.5685721428369495,0.9976275326440713,0.002372467359568955
26.922553902545232,26.90725072558975,2.567625711401339,0.9976036209636098,0.0023963790400328704
26.927553912532808,26.90778663441097,2.5714956127478064,0.9975864314701098,0.0024135685335342234
26.932553922520384,26.90828942901559,2.580172510727169,0.9975803689388392,0.0024196310648059135
26.937553932507956,26.908735832809516,2.5935838637746236,0.9975885717298903,0.0024114282737556737
26.942553942495532,26.90912023039885,2.611511229238179,0.9976101679984447,0.002389832005204149
26.94755395248311,26.90945659186278,2.633871419259293,0.9976396314386423,0.002360368565008544
26.952553962470684,26.90976400036652,2.660202519004782,0.9976694901049438,0.0023305098987082646
26.957553972458264,26.910053452766125,2.6906473416038175,0.9976950345133652,0.00230496549028884
26.96255398244584,26.91031180246896,2.7250920071720794,0.9977176684879057,0.0022823315157478605
26.967553992433412,26.91051279595592,2.7632446606768077,0.997744012117185,0.00225598788647072
26.97255400242099,26.910650245009137,2.8048806114191454,0.9977808265693234,0.0022191734343328827
26.977554012408564,26.91074649585041,2.849732901322139,0.9978292185414855,0.002170781462171231
26.98255402239614,26.910837626824396,2.8975636360824812,0.9978826602089653,0.0021173397946907366
26.987554032383713,26.910961009252425,2.948094209866678,0.9979308716807057,0.0020691283229506614
26.99255404237129,26.91111206988549,3.0010698233110777,0.997967063749285,0.0020329362543731705
26.997554052358865,26.911252897522544,3.056166686110947,0.9979929414295353,0.002007058574124224
27.00255406234644,26.911350858211126,3.113245215937439,0.9980171169364263,0.0019828830672345733
27.007554072334013,26.91139436735237,3.17224951023938,0.9980477748292196,0.0019522251744419755
27.01255408232159,26.911413079023436,3.23289233784952,0.9980855587024682,0.001914441301194954
27.017554092309165,26.91146095788231,3.2950005703801275,0.9981230019699003,0.0018769980337633232
27.02255410229674,26.911559484244307,3.3582558166236267,0.9981513191457659,0.001848680857896797
27.02755411228432,26.911697457175297,3.4225553704267475,0.9981684629145274,0.0018315370891353372
27.032554122271893,26.91183987732331,3.4878238584639063,0.9981807423320092,0.0018192576716539515
27.03755413225947,26.91194680576288,3.553637018112919,0.9981963343300068,0.001803665673657362
27.042554142247045,26.912017099008565,3.619764593995052,0.998217248474597,0.0017827515290667422
27.04755415223462,26.912083226236128,3.6860387272476793,0.9982380575150509,0.0017619424886147592
27.052554162222194,26.912185823596893,3.7522898858369613,0.9982524651970306,0.001747534806635071
27.05755417220977,26.91235933574599,3.8182303561555893,0.9982601617716479,0.0017398382320194538
27.062554182197346,26.91258143019852,3.883530873650006,0.9982663959060767,0.001733604097590537
27.06755419218492,26.912777761807064,3.9481312877992076,0.9982755017510333,0.0017244982526356566
27.072554202172498,26.912910129937536,4.011955840758276,0.9982865313491354,0.0017134686545334443
27.07755421216007,26.91302394698279,4.0747822607365904,0.9982956620308276,0.0017043379728418214
27.082554222147646,26.913214947717737,4.136385716434594,0.9983012331326688,0.0016987668710025327
27.087554232135222,26.913526846235982,4.196644912982087,0.9983049321557007,0.001695067847970732
27.092554242122798,26.91385442169706,4.25535046842662,0.9983089257145142,0.0016910742891575838
27.09755425211037,26.914062027177938,4.312351181738101,0.9983136954713223,0.0016863045323509693
27.10255426209795,26.914218902166358,4.367423346301743,0.9983185847690451,0.001681415234627363
27.107554272085526,26.91452778269383,4.420475314128714,0.9983227729754673,0.0016772270282062291
27.112554282073102,26.914989196666134,4.4712708477338365,0.9983254920150832,0.0016745079885916623
27.117554292060678,26.915376015824624,4.519838906800703,0.9983267954232429,0.001673204580432986
27.12255430204825,26.91560890331011,4.5660039534551995,0.9983282798899736,0.001671720113704128
27.127554312035826,26.915910818553,4.609567184362109,0.9983313748183764,0.0016686251853028147
27.132554322023402,26.916446851904528,4.650594194116864,0.9983348366890332,0.001665163314647691
27.13755433201098,26.917035262950925,4.688882454304835,0.9983361207447855,0.0016638792588977557
27.14255434199855,26.917434131058094,4.724313547584676,0.9983355321158754,0.0016644678878103799
27.147554351986127,26.91775736767464,4.7568228050430355,0.998336212852049,0.0016637871516390723
27.152554361973703,26.918312845000496,4.78639209588345,0.9983391173904024,0.0016608826132890279
27.15755437196128,26.919094294904166,4.813011054042965,0.9983412511725472,0.0016587488311485157
27.16255438194885,26.919766858635644,4.836606601414422,0.9983406407563414,0.0016593592473566027
27.167554391936427,26.92021654317273,4.857112998096365,0.9983397025721704,0.0016602974315312034
27.172554401924007,26.92076236355515,4.874524673303923,0.99834107463,0.0016589253737025042
27.177554411911583,26.921646745965546,4.88882730349641,0.9983432047752526,0.0016567952284458488
27.18255442189916,26.922631952061348,4.899867402698835,0.9983433096896671,0.0016566903140282313
27.187554431886735,26.923389524455814,4.9076918606452,0.998342090789233,0.001657909214459484
27.192554441874307,26.92403313115564,4.912220786773995,0.9983420464901678,0.0016579535135213838
27.197554451861883,26.92493156564809,4.9134597520902386,0.9983431913063642,0.0016568086973234042
27.20255446184946,26.92613530138568,4.9114462134021855,0.9983436866044628,0.0016563133992241823
27.207554471837035,26.92732501889259,4.906140961052157,0.9983430669567562,0.0016569330469289707
27.212554481824608,26.928301571394773,4.897515258157738,0.9983422807688949,0.0016577192347911871
27.217554491812184,26.929279187950648,4.88538370064535,0.9983419445552681,0.0016580554484185044
27.22255450179976,26.930578031886547,4.869914587014773,0.9983420897011887,0.0016579103024992076
27.227554511787336,26.932158796146922,4.851272022351437,0.9983422333431042,0.001657766660585418
27.232554521774908,26.933668009132262,4.82935836428075,0.9983413954699594,0.0016586045337332379
27.237554531762484,26.934986027272057,4.804257847038858,0.9983396500205173,0.0016603499831774754
27.242554541750064,26.936434948297347,4.776069317437128,0.9983387250104941,0.0016612749932047393
27.24755455173764,26.938279006897595,4.744916869002792,0.9983391219836819,0.001660878020013791
27.252554561725216,26.94031746603412,4.710853987624857,0.9983386224666998,0.001661377536992347
27.257554571712788,26.942256642448363,4.673888472095688,0.9983359826903896,0.0016640173132998082
27.262554581700364,26.944176730525296,4.63404377276104,0.9983334493386421,0.001666550665045668
27.26755459168794,26.946350011677715,4.591461782183571,0.998332947501068,0.0016670525026181464
27.272554601675516,26.948817757277997,4.546209200884654,0.9983326351427386,0.0016673648609461138
27.277554611663092,26.9514273904692,4.498323651218001,0.9983300284853008,0.0016699715183841949
27.282554621650664,26.954122765354523,4.44796959834262,0.9983259427278781,0.0016740572758066291
27.28755463163824,26.95701330596917,4.395233108029425,0.9983227621101455,0.0016772378935397852
27.292554641625816,26.960150167983706,4.340284803726971,0.9983208741236376,0.0016791258800485972
27.297554651613392,26.96344455631827,4.283220354996571,0.9983187372986396,0.0016812627050468037
27.302554661600965,26.96690234066421,4.22421236422095,0.9983148627116312,0.0016851372920575977
27.30755467158854,26.97075440348599,4.1633964116059925,0.9983087736744857,0.0016912263292043316
27.312554681576117,26.975081483557407,4.100876444862298,0.9983016200870273,0.0016983799166647438
27.317554691563696,26.97961559579039,4.036739171190688,0.998295900188538,0.0017040998151550365
27.322554701551272,26.984149009186716,3.9711818598558604,0.9982923674587195,0.0017076325449757628
27.327554711538845,26.988937184045977,3.9045198784537716,0.9982874268431859,0.0017125731605108618
27.33255472152642,26.99442847435877,3.837001682618569,0.9982766470898977,0.00172335291380085
27.337554731513997,27.000719879985763,3.768816046531194,0.9982613048595802,0.001738695144121475
27.342554741501573,27.007353097272265,3.700202267138151,0.9982479966777702,0.0017520033259320286
27.347554751489145,27.01393947149861,3.6313582316338655,0.9982399798535795,0.0017600201501260086
27.35255476147672,27.020823607021,3.5625791785358105,0.998231725996513,0.0017682740071936387
27.357554771464297,27.028689333018743,3.4941046024478295,0.9982150114692125,0.0017849885344956298
27.362554781451873,27.03759884607861,3.426211382493683,0.99818906736097,0.0018109326427395273
27.367554791439446,27.047078823357477,3.3592897829420143,0.9981614702750501,0.0018385297286587802
27.37255480142702,27.05684421616897,3.2936749329347346,0.9981387302751956,0.001861269728514531
27.377554811414598,27.067135191983734,3.2296925748941936,0.998118642448233,0.0018813575554773392
27.382554821402174,27.078420324235594,3.1676706452744066,0.9980933540427054,0.001906645961005003
27.387554831389753,27.090923455407456,3.107965523574008,0.998058364499623,0.0019416355040854701
27.39255484137733,27.104329369373048,3.050921310477084,0.9980164588881034,0.0019835411156029076
27.3975548513649,27.118247828933786,2.9968328634063455,0.9979731580270617,0.0020268419766441654
27.402554861352478,27.13282235937801,2.9461276330059825,0.9979304622208102,0.0020695377828941967
27.407554871340054,27.14860967675156,2.8990012033157386,0.9978862518516491,0.002113748152053299
27.41255488132763,27.165877387098963,2.8558255147170972,0.9978388131686549,0.002161186835044356
27.417554891315202,27.184397674507583,2.816988363342854,0.9977901137141489,0.00220988628955259
27.422554901302778,27.203636741456037,2.782797960757549,0.9977439148990521,0.0022560851046512327
27.427554911290354,27.223124944198208,2.7533284194263645,0.9977014700358895,0.0022985299678156897
27.43255492127793,27.243058649771815,2.728958110844453,0.9976603400289392,0.0023396599747669855
27.437554931265502,27.264076385031196,2.709739019112454,0.997618087481802,0.0023819125219054645
27.44255494125308,27.286522855082765,2.6957063528960776,0.9975769692964883,0.0024230307072219226
27.447554951240654,27.310236248847488,2.687187239260788,0.9975443851131603,0.002455614890552957
27.45255496122823,27.33455907484974,2.684353376884945,0.9975279820802788,0.0024720179234364796
27.457554971215803,27.358561335915624,2.6873420199924483,0.9975296398000567,0.002470360203659787
27.462554981203382,27.381962127144707,2.695875943692875,0.9975438669003105,0.002456133103406645
27.46755499119096,27.404970729434545,2.7100536005959226,0.9975622683957148,0.002437731608004061
27.472555001178534,27.42805707065624,2.7298185324860986,0.9975803220282202,0.0024196779754998
27.47755501116611,27.451623517631056,2.754981434825494,0.9976006261163224,0.0023993738873979687
27.482555021153686,27.475477610288955,2.784831069825255,0.9976298505180939,0.0023701494856257404
27.48755503114126,27.498913967146272,2.8191750254279033,0.9976721080823129,0.002327891921407218
27.492555041128835,27.521330512302487,2.8580216236379083,0.9977245691108447,0.0022754308928767536
27.49755505111641,27.54228540704212,2.901103614534257,0.9977791339013957,0.0022208661023265046
27.502555061103987,27.561948473408325,2.9480603922238355,0.9978285837052667,0.0021714162984568424
27.50755507109156,27.580841727530988,2.9986443022779135,0.9978716381263506,0.0021283618773737327
27.512555081079135,27.59930270635441,3.052784291067443,0.9979124315710949,0.002087568432630969
27.51755509106671,27.61740005137025,3.1102412635946566,0.9979552014536895,0.002044798550036501
27.522555101054287,27.63481032105709,3.170886116045179,0.9979995420421091,0.00200045796161606
27.52755511104186,27.65100595608114,3.234413741758642,0.9980409010467226,0.0019590989570032907
27.53255512102944,27.665808271129887,3.3004740246792283,0.9980755270093838,0.0019244729943428312
27.537555131017015,27.679387449135955,3.3686094956825876,0.9981043305298887,0.0018956694738388668
27.54255514100459,27.692148359931956,3.4385263680935707,0.9981313466776194,0.001868653326108306
27.547555150992167,27.70455103386431,3.509907486793906,0.9981586920827487,0.0018413079209803635
27.55255516097974,27.71659327008034,3.5825815441214126,0.9981841448407464,0.0018158551629832967
27.557555170967316,27.727905196171026,3.656290299785854,0.9982043807040409,0.0017956192996900848
27.56255518095489,27.738157970102975,3.730738309290796,0.9982197150158996,0.0017802849878322106
27.567555190942468,27.747320781196212,3.8056550907488513,0.9982339730204621,0.0017660269832707924
27.57255520093004,27.755817428116217,3.8806842062241502,0.998249450702987,0.0017505493007457923
27.577555210917616,27.764221173103405,3.9554878328105643,0.998263921139885,0.0017360788638488148
27.582555220905192,27.772492408524943,4.029869066198626,0.9982741847428812,0.0017258152608539835
27.587555230892768,27.780082979445016,4.103587280348859,0.9982811858888562,0.0017188141148795418
27.592555240880344,27.786705402707433,4.176435536425439,0.9982888707457057,0.0017111292580302548
27.597555250867916,27.792712647968518,4.248094880042646,0.9982981856699868,0.0017018143337495068
27.602555260855496,27.798683823733903,4.318394857088719,0.9983056566811981,0.001694343322538357
27.607555270843072,27.804727557546695,4.387196173516408,0.9983092930765074,0.001690706927229692
27.612555280830648,27.810265584313296,4.454328260274738,0.9983123452640728,0.0016876547396654823
27.617555290818224,27.81491773253731,4.519623878931442,0.9983181302755548,0.001681869728184773
27.622555300805796,27.819221335246606,4.582962062766227,0.9983242212997862,0.001675778703954168
27.627555310793372,27.82383037147275,4.644189559072192,0.9983264474525416,0.0016735525512011373
27.63255532078095,27.828375822781112,4.703203961911211,0.9983264770166527,0.001673522987091004
27.637555330768524,27.832130716396726,4.7597775997305405,0.9983293912105151,0.0016706087932307372
27.642555340756097,27.83535755445264,4.813775193031725,0.998334719864662,0.0016652801390867787
27.647555350743673,27.8388665108062,4.86512653840187,0.9983370070182056,0.0016629929855463677
27.65255536073125,27.8425389891909,4.913724534059578,0.9983356262611764,0.0016643737425785302
27.657555370718825,27.845617501389366,4.959364969936515,0.9983361606167717,0.0016638393869879845
27.662555380706397,27.84815588890474,5.002021874871928,0.998340356267256,0.0016596437365068845
27.667555390693973,27.850861267656704,5.041695599984334,0.9983429836621732,0.0016570163415924601
27.67255540068155,27.853742254602622,5.07832488435874,0.9983415223820049,0.0016584776217616155
27.67755541066913,27.85625466419217,5.111815795891457,0.9983406456323458,0.0016593543714172332
27.682555420656705,27.85841555229479,5.141884414909962,0.9983433926818843,0.0016566073218753287
27.68755543064428,27.86059960609362,5.168701055204515,0.9983459017792571,0.0016540982244990718
27.692555440631853,27.862738009791407,5.192240947655965,0.9983450042073716,0.0016549957963807088
27.69755545061943,27.864703413965916,5.212386294722024,0.9983436725875895,0.0016563274161616511
27.702555460607005,27.866690566539287,5.2290553840929315,0.9983449357719083,0.0016550642318421491
27.70755547059458,27.86859449796517,5.242339065828795,0.9983468177935635,0.0016531822101845325
27.712555480582154,27.8700857835182,5.252156770459994,0.9983467063358469,0.0016532936679025264
27.71755549056973,27.871524441658252,5.258543237685768,0.9983455554412933,0.0016544445624562738
27.722555500557306,27.87340103587751,5.261506245082314,0.9983453848094568,0.0016546151942943893
27.72755551054488,27.875158984926205,5.260828431362267,0.9983462879664529,0.001653712037300372
27.732555520532454,27.876178932298167,5.25661201925023,0.9983469834479273,0.0016530165558284215
27.73755553052003,27.877175258950256,5.248801997005926,0.9983463705776744,0.0016536294260842035
27.742555540507606,27.878875497248128,5.237339537750392,0.9983448946319623,0.0016551053718007814
27.747555550495186,27.880506054429084,5.222380133446721,0.9983445420319288,0.0016554579718306333
27.75255556048276,27.88129018704675,5.204021951194348,0.9983457639929142,0.0016542360108410647
27.757555570470334,27.881988583509433,5.1822321070076995,0.9983459054050351,0.0016540945987170352
27.76255558045791,27.883384780418673,5.157022450914431,0.9983435659134932,0.0016564340902574706
27.767555590445486,27.88482407407051,5.128441893925985,0.9983416868464942,0.0016583131572547225
27.772555600433062,27.885580508529443,5.096629030657352,0.9983425654994968,0.0016574345042511037
27.777555610420634,27.886161512195187,5.061658108311497,0.9983434266948631,0.0016565733088844206
27.78255562040821,27.88718956387502,5.023488364248655,0.998341190461504,0.0016588095422439832
27.787555630395786,27.888328151564178,4.982200857270601,0.9983378739828365,0.001662126020911693
27.792555640383362,27.889112172994192,4.937754987328588,0.9983369223137669,0.0016630776899818672
27.79755565037094,27.88974967358404,4.890418614328372,0.9983374824578263,0.0016625175459236388
27.80255566035851,27.890525413857343,4.840233611059968,0.9983362987551888,0.0016637012485635665
27.807555670346087,27.891293804224986,4.787236619008217,0.9983328042887436,0.0016671957150106301
27.812555680333663,27.891952905648754,4.731518710916957,0.9983291419381644,0.0016708580655914959
27.81755569032124,27.89268686425183,4.673232817933973,0.9983268006112596,0.0016731993924970895
27.82255570030882,27.893467778352218,4.612489485057906,0.9983253401640045,0.0016746598397549797
27.82755571029639,27.8940019306173,4.549496822467946,0.9983232359710422,0.0016767640327194672
27.832555720283967,27.8943575078308,4.484211570224013,0.9983189285244791,0.001681071479284642
27.837555730271543,27.894960765919915,4.416878918004442,0.9983123334149363,0.001687666588830477
27.84255574025912,27.895824102484454,4.3477083266812055,0.9983057642562204,0.0016942357475477124
27.84755575024669,27.89646660974365,4.276939909828635,0.9983016130786868,0.0016983869250843746
27.852555760234267,27.89670812414147,4.204733347178372,0.9982985402116654,0.0017014597921071444
27.857555770221843,27.89693769024019,4.131208694503139,0.9982920139924971,0.0017079860112771
27.86255578020942,27.897512879228774,4.056671572986274,0.9982799367439571,0.0017200632598183471
27.86755579019699,27.89829955204581,3.981372592821033,0.9982659872685784,0.0017340127351965458
27.872555800184568,27.898871910085376,3.9055889846280376,0.9982552697094317,0.0017447302943443585
27.877555810172144,27.899055631408874,3.8296325985317723,0.9982473982971285,0.0017526017066480718
27.88255582015972,27.899174469381084,3.75379962434704,0.9982362715245132,0.0017637284792622657
27.887555830147292,27.89960341057813,3.678234064817399,0.9982171985970174,0.0017828014067554038
27.892555840134875,27.900252638779666,3.6031202746539996,0.9981923722439663,0.0018076277598047608
27.897555850122448,27.90078140086808,3.5288230293006824,0.9981678753437339,0.001832124660036219
27.902555860110024,27.901066655780586,3.4558460792655716,0.9981461536349282,0.001853846368840093
27.9075558700976,27.901236559390785,3.384601629669384,0.9981231477097116,0.001876852294053522
27.912555880085176,27.90147910671018,3.315450280659468,0.9980930935204785,0.001906906483283283
27.917555890072748,27.90187802243733,3.2488055523826036,0.9980548675676049,0.0019451324361595386
27.922555900060324,27.902332694613516,3.1849980103088855,0.9980126290995086,0.0019873709042580083
27.9275559100479,27.90270641248721,3.1243775672049896,0.9979706866387977,0.0020293133649709337
27.932555920035476,27.902989598932365,3.0673561650216015,0.9979288712203322,0.0020711287834377975
27.93755593002305,27.9032482025984,3.014322042197951,0.9978834068866616,0.0021165931171101154
27.942555940010624,27.90353141880887,2.965622283032352,0.9978318182761318,0.0021681817276429367
27.9475559499982,27.90384567530743,2.9215225408701793,0.9977763265830062,0.002223673420772234
27.952555959985776,27.904160000986806,2.8825065032178503,0.9977223546761048,0.002277645327675624
27.95755596997335,27.90445133925315,2.8486769192871777,0.9976741079071796,0.0023258920966033473
27.96255597996093,27.9047338221792,2.8201789046817716,0.9976319102102775,0.002368089793507497
27.967555989948504,27.90503414615754,2.797391312865141,0.9975937239115751,0.002406276092211356
27.97255599993608,27.90535221375488,2.7803170848242837,0.9975589087296981,0.0024410912740900673
27.977556009923656,27.90565848265487,2.768947749089288,0.997530259632229,0.0024697403715592987
27.98255601991123,27.905925666216035,2.763434848843877,0.9975123735929361,0.00248762641085203
27.987556029898805,27.906146216785416,2.7636184457164767,0.9975081128940155,0.002491887109773012
27.99255603988638,27.906348916462356,2.7694194369171017,0.9975166613421038,0.0024833386616855673
27.997556049873957,27.90658336903977,2.7809782851650997,0.9975349078844684,0.002465092119322189
28.002556059861533,27.90686486118665,2.7983264456105754,0.9975605511425143,0.002439448861277274
28.007556069849105,27.90716909160561,2.8213983021284674,0.9975937043893154,0.0024062956144778698
28.01255607983668,27.907448650249698,2.849876857825722,0.997635416954882,0.002364583048913288
28.017556089824257,27.907653303273527,2.883586560581827,0.997684761402785,0.002315238601011073
28.022556099811833,27.90779063037573,2.922564055315182,0.9977377244829794,0.002262275520815839
28.027556109799406,27.907920169608307,2.9663056335074938,0.9977893837713537,0.0022106162324421123
28.03255611978698,27.908098702369315,3.01430588793491,0.9978373933764269,0.002162606627370019
28.03755612977456,27.90835810809983,3.06666583229475,0.9978832008811445,0.0021167991226531207
28.042556139762137,27.90865931406638,3.123032068608919,0.9979295644795549,0.002070435524243602
28.047556149749713,27.90891621052268,3.1829625117042752,0.9979768330900928,0.002023166913707471
28.052556159737286,27.90908912879761,3.246045368056538,0.9980219446749232,0.001978055328876852
28.05755616972486,27.909200651158372,3.3118738520838935,0.9980612654491577,0.0019387345546442454
28.062556179712438,27.909325229754813,3.3802980448645705,0.9980940833941454,0.0019059166096574629
28.067556189700014,27.90954838597276,3.4509496047802064,0.9981227744645261,0.0018772255392777964
28.072556199687586,27.9098649449577,3.5234413802812066,0.9981496615109249,0.0018503384928790123
28.077556209675162,27.910193359377153,3.597477381281806,0.9981746642550595,0.0018253357487457561
28.082556219662738,27.910458421279927,3.672653269641923,0.9981966044010337,0.001803395602772699
28.087556229650314,27.910629838382203,3.7487247132060055,0.9982157984861085,0.0017842015176988747
28.092556239637887,27.910775161076018,3.8253536970640236,0.9982336503026508,0.0017663497011566125
28.097556249625462,27.911020956312637,3.9021421118315316,0.9982497664470377,0.0017502335567703836
28.10255625961304,27.911402898022722,3.9789637673149905,0.9982618341151374,0.0017381658886710485
28.107556269600618,27.911833521269482,4.055577738294733,0.9982697762987653,0.0017302237050439392
28.112556279588194,27.91218091079007,4.131683508285083,0.9982778134249247,0.00172218657888556
28.11755628957577,27.912387436903195,4.2070942922397165,0.9982893567372157,0.0017106432665952654
28.122556299563342,27.91259241749166,4.281529467461677,0.9983011399462426,0.0016988600575695023
28.12755630955092,27.913000700673635,4.354658617528888,0.9983068895646418,0.0016931104391728076
28.132556319538494,27.913567579640343,4.42635497081567,0.9983071287716361,0.0016928712321801962
28.13755632952607,27.91404225349194,4.496349174324469,0.9983098157428391,0.0016901842609784938
28.142556339513643,27.914340195363287,4.56453752519119,0.9983187283847608,0.0016812716190600068
28.14755634950122,27.914647978995493,4.630824921020689,0.9983271046382844,0.0016728953655386696
28.152556359488795,27.91514674674538,4.69498323213291,0.9983279374272778,0.001672062576548629
28.15755636947637,27.915783037309893,4.756992729873607,0.9983253379239564,0.0016746620798741424
28.162556379463943,27.916359677815297,4.816721839593345,0.9983280969492152,0.00167190305461777
28.16755638945152,27.916806400764408,4.873982074554521,0.9983355520032967,0.0016644480005398926
28.172556399439095,27.91726267810883,4.928606542080315,0.998339144935865,0.0016608550679722547
28.17755640942667,27.917873355753205,4.980478526302741,0.9983367642280295,0.0016632357758038102
28.18255641941425,27.91861222339463,5.029467472160642,0.9983356424882598,0.0016643575155708772
28.187556429401823,27.91933628561529,5.075377258219265,0.9983397826963452,0.0016602173074817923
28.1925564393894,27.919943871620916,5.118092449778284,0.9983439158600887,0.0016560841437353176
28.197556449376975,27.92052339857316,5.157625280420657,0.9983433178902098,0.0016566821136127202
28.20255645936455,27.92130315088079,5.1939390357151805,0.9983414631017321,0.0016585369020900448
28.207556469352127,27.922290049862827,5.22700469765175,0.9983430216048373,0.001656978398983071
28.2125564793397,27.923156410627755,5.2567985787573095,0.9983459230375253,0.0016540769662963433
28.217556489327276,27.92380328881909,5.283193020759903,0.9983461514420727,0.00165384856174908
28.22255649931485,27.92463696937962,5.306152518945303,0.9983450236138195,0.0016549763900030453
28.227556509302428,27.92584058904893,5.325685318344677,0.9983456631516399,0.0016543368521852442
28.23255651929,27.92696503417787,5.341687518962317,0.9983469395695818,0.001653060434245983
28.237556529277576,27.927784377352772,5.354036508780712,0.9983467267671106,0.001653273236720032
28.242556539265152,27.928773505431003,5.362825597005112,0.9983464940199142,0.0016535059839198904
28.247556549252728,27.93018198516209,5.368077089250599,0.9983474465615498,0.0016525534422812058
28.252556559240308,27.931540235931863,5.369766996896748,0.9983474193189946,0.0016525806848331998
28.25755656922788,27.9326134753188,5.367812707872837,0.998345973614601,0.0016540263892239645
28.262556579215456,27.933865104635043,5.362194146002057,0.9983462077947003,0.0016537922091226932
28.267556589203032,27.935524700109156,5.353106504237956,0.9983480498864581,0.0016519501173633535
28.272556599190608,27.93714919687372,5.340495715525098,0.9983473584666497,0.0016526415371713938
28.27755660917818,27.938523130088708,5.32436188102775,0.9983443684473271,0.0016556315564941846
28.282556619165756,27.940098820083026,5.304736197772975,0.9983442465579521,0.0016557534458690284
28.287556629153332,27.94213060001368,5.281550637582132,0.9983470028665467,0.001652997137274591
28.29255663914091,27.94415019689716,5.254995861451043,0.9983465566690952,0.0016534433347270335
28.29755664912848,27.945848079314498,5.225023561315959,0.998342149809078,0.0016578501947455745
28.302556659116057,27.947758192916957,5.191727710033506,0.9983404694347132,0.0016595305691114327
28.307556669103633,27.95033107178813,5.155196980936642,0.9983434827717954,0.0016565172320311006
28.31255667909121,27.952976588034698,5.115456342994653,0.9983443284238266,0.0016556715800021824
28.317556689078785,27.95508462750911,5.072655932352249,0.9983393556048122,0.0016606443990170932
28.322556699066364,27.957318322466833,5.026754740870311,0.9983348394207249,0.0016651605831073904
28.327556709053937,27.96054048529284,4.977883436632963,0.9983362757216276,0.0016637242822066483
28.332556719041513,27.96410630600142,4.92618357594011,0.9983388319655734,0.001661168038262531
28.33755672902909,27.966932086016342,4.871763290257809,0.9983352362170476,0.001664763786791895
28.342556739016665,27.96958357389025,4.814663331870823,0.9983277174416919,0.0016722825621486176
28.347556749004237,27.973391825564885,4.754985700878905,0.9983244541109483,0.0016755458928953443
28.352556758991813,27.97805076749393,4.692759268573017,0.9983265908163466,0.001673409187498202
28.35755676897939,27.982174917598265,4.628271557520178,0.9983263392568689,0.0016736607469775495
28.362556778966965,27.98574911046744,4.561642114779831,0.9983187016712569,0.001681298332590912
28.367556788954538,27.99008922651097,4.493146868651608,0.9983088318054044,0.0016911681984431168
28.372556798942114,27.99564274572548,4.422933031324905,0.9983044210442122,0.0016955789596360452
28.37755680892969,28.001521095878935,4.35111503418625,0.9983045997222981,0.0016954002815511343
28.382556818917266,28.007015196497427,4.277942537075037,0.99830107068137,0.0016989293224783225
28.387556828904838,28.01250734643652,4.203600022083586,0.9982893385182723,0.0017106614855733446
28.392556838892414,28.018827250524215,4.128280216326253,0.9982744231147318,0.001725576889112588
28.397556848879994,28.026243873905244,4.052264292156505,0.9982639161803344,0.0017360838235091847
28.40255685886757,28.03420463712229,3.975727187928234,0.9982581577630686,0.0017418422407729061
28.407556868855146,28.0421945500297,3.8989426992540617,0.9982499808118855,0.0017500191919535722
28.41255687884272,28.050428763091386,3.822139133031106,0.99823340855951,0.0017665914443250794
28.417556888830294,28.05945175603962,3.74528737490256,0.998210108753793,0.001789891250044602
28.42255689881787,28.06945875182208,3.668920804941461,0.9981865330491838,0.0018134669546556962
28.427556908805446,28.080353786807024,3.5935505776332604,0.998166224607494,0.0018337753963472195
28.432556918793022,28.09194684191823,3.5193238997178486,0.9981463301064655,0.001853669897376624
28.437556928780594,28.104147102593675,3.446532199664319,0.998121239918659,0.0018787600851834874
28.44255693876817,28.117058083849457,3.3754965266133525,0.998088292117773,0.001911707886073159
28.447556948755746,28.130868546415144,3.3067434331247334,0.9980494404685798,0.0019505595352689814
28.452556958743322,28.145679578201303,3.2406419766177423,0.9980082012708921,0.0019917987329596217
28.457556968730895,28.1615629878065,3.1775226813514807,0.9979660501421584,0.0020339498616949196
28.46255697871847,28.17852115259242,3.117698776251529,0.9979219824170907,0.00207801758676383
28.46755698870605,28.196515636061186,3.0614167149683436,0.9978748680012021,0.002125132002653981
28.472556998693626,28.215469709763173,3.009180885770068,0.9978254311341067,0.0021745688697503702
28.477557008681202,28.23525602567255,2.9613051053165846,0.9977757341918635,0.0022242658119941442
28.482557018668775,28.255824571565917,2.9179059648226575,0.9977271435704271,0.0022728564334309103
28.48755702865635,28.2772147244254,2.879212701229751,0.9976793923479299,0.0023206076559290738
28.492557038643927,28.299521897169008,2.8455819912275397,0.997632032004473,0.002367967999387705
28.497557048631503,28.322792796040105,2.8172743548211447,0.9975868757223553,0.0024131242815063183
28.502557058619075,28.346876815130774,2.7943385271245433,0.9975487553335656,0.002451244670297623
28.50755706860665,28.37137308160706,2.777121421398204,0.997523326820287,0.0024766731835762
28.512557078594227,28.395948855493362,2.765756657749971,0.9975134440882202,0.0024865559156442775
28.517557088581803,28.42032803866492,2.7604416488433827,0.9975171677288796,0.0024828322749852064
28.52255709856938,28.444538074349865,2.7606886017748504,0.9975293159156121,0.0024706840882528606
28.52755710855695,28.468702405719856,2.766959955629062,0.9975455322035574,0.0024544678003079164
28.532557118544528,28.492808567979594,2.7791276051933274,0.9975656146205418,0.002434385383324409
28.537557128532104,28.516579228984437,2.7970750692583835,0.9975932801759879,0.0024067198278799095
28.542557138519683,28.53965824523397,2.820858335321654,0.9976324240024238,0.0023675760014447837
28.54755714850726,28.561662403792706,2.8503155182995443,0.9976829322196354,0.002317067784235193
28.55255715849483,28.582556653995518,2.8849712733919675,0.9977396221939658,0.002260377809906132
28.557557168482408,28.60249617514535,2.924408816171142,0.9977953310557609,0.0022046689481123073
28.562557178469984,28.621612999211024,2.9686919079142498,0.9978456152439817,0.0021543847598933068
28.56755718845756,28.639905625709947,3.0174711971364365,0.9978910338078097,0.002108966196066589
28.572557198445132,28.657232662565878,3.07037122050448,0.9979350636170742,0.002064936386802914
28.577557208432708,28.6734383749807,3.1270734700807794,0.9979797149926334,0.0020202850112450636
28.582557218420284,28.68853019212219,3.187050100440118,0.9980231708809808,0.001976829122898856
28.58755722840786,28.702601063818857,3.250130306003501,0.9980618022010712,0.0019381978028092204
28.592557238395433,28.715722842563622,3.3158834742887104,0.9980943105784356,0.0019056894254454013
28.59755724838301,28.727987845647917,3.383936779014013,0.998123216602821,0.0018767834010600885
28.602557258370584,28.739494212753304,3.45390574131625,0.9981516633915952,0.0018483366122859207
28.60755726835816,28.75034896688115,3.5255092642217987,0.9981791530789608,0.001820846924921046
28.61255727834574,28.760484370126992,3.5983264996392617,0.9982017915663435,0.001798208437539403
28.617557288333316,28.76969426886667,3.67205597418493,0.9982174772452145,0.001782522758668918
28.62255729832089,28.77798162205587,3.7463321583041718,0.9982296407395347,0.0017703592643500202
28.627557308308464,28.78573211799858,3.820916268451228,0.9982438892410127,0.0017561107628738843
28.63255731829604,28.793294772334576,3.8955309233203947,0.9982610009940143,0.0017389990098739042
28.637557328283616,28.800615126586752,3.969859048592525,0.9982756715066289,0.0017243284972613864
28.64255733827119,28.8072108930595,4.043554865746066,0.9982835606472261,0.0017164393566665261
28.647557348258765,28.812785786487378,4.11628755463619,0.9982873863745286,0.0017126136293671762
28.65255735824634,28.817840880616288,4.188028764031428,0.9982933301295347,0.0017066698743636328
28.657557368233917,28.82316201073034,4.258594820936421,0.9983027518429158,0.0016972481609871708
28.66255737822149,28.82859462936051,4.327751969905157,0.998311156014351,0.001688843989554671
28.667557388209065,28.83325036618206,4.39528413711339,0.9983152879613553,0.0016847120425546324
28.67255739819664,28.836904560324506,4.461064786272501,0.9983172404255519,0.0016827595783585319
28.677557408184217,28.84037763170043,4.524812591672831,0.9983203588756747,0.001679641128231998
28.68255741817179,28.84433158600211,4.586476325980643,0.9983247211673175,0.001675278836585718
28.68755742815937,28.84834475528112,4.645911137927652,0.9983285562848843,0.001671443719015221
28.692557438146945,28.851515244724407,4.702928630471243,0.9983312215144836,0.0016687784894129337
28.69755744813452,28.853862346350294,4.757383087214156,0.9983329792516331,0.0016670207522618886
28.702557458122097,28.856429713558622,4.80919337336562,0.9983341715628241,0.0016658284410703066
28.70755746810967,28.859659689449884,4.858301081049028,0.9983357183572175,0.001664281646674653
28.712557478097246,28.86255159261364,4.904530796712705,0.9983382083462046,0.0016617916576886606
28.71755748808482,28.864353149317793,4.947847894527025,0.9983403045061714,0.0016596954977228112
28.722557498072398,28.865972335737137,4.988113336900865,0.9983405916589068,0.0016594083449879729
28.727557508059974,28.868411110414982,5.0253317944504134,0.9983404496032571,0.0016595504006403695
28.732557518047546,28.870939999511897,5.059410741156612,0.9983420016246061,0.001657998379293813
28.737557528035122,28.87246935895148,5.09021739542485,0.998344162694949,0.0016558373089540334
28.742557538022698,28.873560059798717,5.117778688940245,0.9983443971974059,0.0016556028065006234
28.747557548010274,28.87532612075845,5.141960988095589,0.9983434319877361,0.0016565680161673433
28.752557557997847,28.87740164301827,5.162823858409951,0.998344060613577,0.0016559393903223245
28.757557567985426,28.878762731725374,5.180371398010769,0.9983459703127973,0.001654029691098861
28.762557577973002,28.879612619334335,5.194617588271038,0.9983463089038266,0.0016536911000679896
28.767557587960578,28.880855755257688,5.205548398726048,0.9983450567241735,0.0016549432797193537
28.772557597948154,28.88245037623296,5.2131211361928775,0.9983449824321359,0.0016550175717565793
28.777557607935726,28.883667636090617,5.217314650677955,0.9983463168609642,0.001653683142927968
28.782557617923302,28.884431384419432,5.21808974511191,0.9983465567795498,0.0016534432243424512
28.78755762791088,28.885306608203546,5.215434244668278,0.9983454906048581,0.0016545093990344617
28.792557637898454,28.886464839306495,5.209289527934152,0.998345195105465,0.0016548048984279349
28.797557647886027,28.887510680865393,5.1995999051873785,0.9983455560924522,0.00165444391144209
28.802557657873603,28.88823056695312,5.1863626094250295,0.9983450333926212,0.0016549666112751589
28.80755766786118,28.888892791086,5.16953486739043,0.9983444184127408,0.0016555815911570677
28.812557677848755,28.889720152573485,5.149242904720094,0.9983447015660601,0.0016552984378397234
28.817557687836327,28.890546068723395,5.125690793059017,0.9983440380074878,0.0016559619964133829
28.822557697823903,28.891183791908755,5.0988657246813025,0.9983417827462214,0.0016582172576825689
28.827557707811483,28.891753341669403,5.0687950653596285,0.9983410729898377,0.0016589270140681006
28.83255771779906,28.89238989613868,5.03551965060841,0.9983425821676039,0.0016574178363043621
28.837557727786635,28.892986413794056,4.999106093873788,0.9983417918067106,0.0016582081971999313
28.84255773777421,28.8934698502614,4.9595651432981205,0.9983373498957898,0.00166265010812251
28.847557747761783,28.89397795125552,4.917056994333502,0.9983347932229237,0.0016652067809917886
28.85255775774936,28.894543816748847,4.871655934673822,0.9983367490061759,0.0016632509977405373
28.857557767736935,28.89498861434928,4.823458690690266,0.998337348946475,0.0016626510574434747
28.86255777772451,28.89529285280888,4.772459289445604,0.9983321589004908,0.0016678411034291502
28.867557787712084,28.895677014732293,4.718611104322517,0.998326103581657,0.001673896422262215
28.87255779769966,28.89618693348596,4.662333294990129,0.9983251838838043,0.0016748161201155444
28.877557807687236,28.89659750685556,4.6036493805040015,0.998326575719447,0.001673424284473122
28.88255781767481,28.896816771497242,4.542657673426688,0.9983235072652605,0.0016764927386584303
28.887557827662384,28.897033933359594,4.479491128650584,0.9983156813531754,0.0016843186507413223
28.89255783764996,28.897391232209092,4.414390067439554,0.9983087443214658,0.0016912556824488468
28.897557847637536,28.89778170582518,4.34746241806166,0.9983056011354767,0.0016943988684365793
28.902557857625116,28.898041776290125,4.278776268648148,0.9983032042820744,0.0016967957218369644
28.90755786761269,28.89818461008935,4.208677365068433,0.9982973966985168,0.0017026033053909185
28.912557877600264,28.89835868657825,4.137275824804863,0.9982875589813538,0.0017124410225498278
28.91755788758784,28.898630136988995,4.0647700015512065,0.9982762213647994,0.0017237786391073697
28.922557897575416,28.89890260479638,3.991486449441759,0.9982660045921263,0.0017339954117827428
28.927557907562992,28.89907895153255,3.917597836859673,0.9982572085804999,0.0017427914234112976
28.932557917550568,28.899194357583223,3.843278079864051,0.9982473745645839,0.0017526254393285207
28.93755792753814,28.899333021221686,3.76892280089456,0.9982332377440399,0.001766762259873062
28.942557937525716,28.899510594130696,3.694739462627767,0.9982139216889041,0.001786078315012563
28.947557947513292,28.899690924384277,3.621037494872238,0.9981921021043272,0.0018078978995923782
28.95255795750087,28.899841722781808,3.5478955316849046,0.9981711639946493,0.0018288360092728966
28.95755796748844,28.899953562230912,3.475725274055733,0.9981511022959094,0.0018488977080153254
28.962557977476017,28.90004472500844,3.404865463358232,0.9981280179436566,0.0018719820602695575
28.967557987463593,28.90014522854324,3.335529804359081,0.9980981052604071,0.0019018947435208028
28.972557997451172,28.90027098810667,3.267997572474268,0.9980616907961414,0.0019383092077873124
28.97755800743875,28.900423050543345,3.202506244710719,0.9980227925248247,0.001977207479104655
28.98255801742632,28.900578157124446,3.139489205886862,0.9979848170933181,0.002015182910611467
28.987558027413897,28.900697716964082,3.079228412419222,0.9979471967263365,0.00205280327759385
28.992558037401473,28.9007750893449,3.0220348847918412,0.9979064233242183,0.002093576679713508
28.99755804738905,28.90084492025346,2.9682750429591924,0.997860078017446,0.00213992198648528
29.00255805737662,28.9009560742335,2.918001408098996,0.997809582078136,0.0021904179257966477
29.007558067364197,28.90114894096264,2.871255870990292,0.9977591738868219,0.0022408261171111906
29.012558077351773,28.90140260436688,2.828548474892379,0.9977125951750285,0.002287404828905295
29.01755808733935,28.901650134598196,2.7902113313456205,0.9976709205574079,0.0023290794465271073
29.02255809732692,28.901848824124528,2.756478931709678,0.9976333320362913,0.0023666679676428246
29.027558107314498,28.90199857007037,2.7275969380725034,0.9975995460881336,0.0024004539158012277
29.032558117302074,28.9021556497427,2.703995182911437,0.9975712136554974,0.0024287863484387397
29.03755812728965,28.902407406038936,2.6856588826833616,0.9975510132529323,0.002448986751005039
29.042558137277226,28.90278016155643,2.672499703622273,0.9975406278713623,0.002459372132575583
29.047558147264805,28.903240109393437,2.664749442770502,0.9975398129857875,0.002460187018152197
29.052558157252378,28.90371725368975,2.662619532606672,0.997547464837518,0.0024525351664231487
29.057558167239954,28.90413253716054,2.6661553267514777,0.9975634240568033,0.0024365759471399583
29.06255817722753,28.904483758672317,2.6751721220024445,0.9975889084497171,0.0024110915542276835
29.067558187215106,28.90483156839923,2.6897752456732156,0.9976248232202763,0.002375176783669634
29.072558197202678,28.905245432751727,2.709804608366829,0.9976694628919348,0.002330537112011816
29.077558207190254,28.905781049578817,2.7349417608842885,0.9977180600211446,0.0022819399828032205
29.08255821717783,28.906415251355565,2.765040035364586,0.9977651775218986,0.0022348224820501863
29.087558227165406,28.907065775614257,2.7999318636141077,0.9978082639421721,0.0021917360617776417
29.09255823715298,28.907667643887272,2.839378593668412,0.9978492519616409,0.0021507480423082585
29.097558247140554,28.908185901165144,2.8829956414887152,0.9978924195993912,0.0021075804045586747
29.10255825712813,28.908660470900237,2.930530575403867,0.9979399642545819,0.002060035749367569
29.107558267115706,28.909180728443438,2.9816004856844835,0.9979890795430273,0.0020109204609226254
29.11255827710328,28.909795383447353,3.0356499099460836,0.9980334327450024,0.0019665672589479492
29.11755828709086,28.91049905091796,3.0923349131657005,0.9980681818986354,0.0019318181053155656
29.122558297078434,28.91122397140433,3.151416804972119,0.9980941939335776,0.0019058060703742706
29.12755830706601,28.91188030377625,3.212481911036797,0.998117354639795,0.0018826453641584099
29.132558317053586,28.912465947272878,3.2752231843241644,0.9981432015183667,0.0018567984855884267
29.137558327041162,28.913057143505792,3.339430614651421,0.9981718111072897,0.0018281888966666321
29.142558337028735,28.913717915818737,3.404820026959375,0.9981980394268172,0.001801960577142216
29.14755834701631,28.9144482632162,3.4710883997262783,0.9982169855894236,0.0017830144145380518
29.152558357003887,28.91518485352121,3.537932953854203,0.99822901088424,0.0017709891197233802
29.157558366991463,28.9158911928504,3.6050561487189285,0.9982390638424735,0.0017609361614950134
29.162558376979035,28.916616340217175,3.6720888740422795,0.9982513774776173,0.0017486225263530055
29.16755838696661,28.917400051388903,3.7388282971427684,0.9982655887188607,0.0017344112851132762
29.172558396954187,28.918181224317145,3.805052038371137,0.9982781408210549,0.0017218591829196656
29.177558406941763,28.9188934988162,3.87055807658524,0.9982865536544503,0.0017134463495204926
29.182558416929336,28.919627369721066,3.935115357939425,0.9982916534652424,0.0017083465387256044
29.187558426916915,28.920540152029353,3.9985519750910568,0.9982962045128297,0.0017037954911352576
29.19255843690449,28.921552608852423,4.060661412974642,0.9983021816824453,0.0016978183215164472
29.197558446892067,28.92240056719069,4.1212307569976145,0.9983091983514695,0.0016908016524909359
29.202558456879643,28.92309586978999,4.180132456861081,0.9983151001423605,0.0016848998615995423
29.207558466867216,28.9239815689181,4.2372085806981525,0.9983183447072891,0.0016816552966690875
29.21255847685479,28.92516081145451,4.2923524656149645,0.9983199623983627,0.001680037605596551
29.217558486842368,28.926276493249034,4.345429271352553,0.9983224115094351,0.0016775884945241168
29.222558496829944,28.92710805196741,4.396265056723995,0.9983263201386146,0.0016736798653458694
29.227558506817516,28.927994318602455,4.444729326587426,0.9983297635970328,0.001670236406929872
29.232558516805092,28.92926764579454,4.490746868506011,0.9983313698148933,0.0016686301890715784
29.237558526792668,28.93062515163026,4.534170283777788,0.9983323106926045,0.0016676893113628712
29.242558536780244,28.931636119477627,4.5749320192956215,0.9983340107709089,0.0016659892330621027
29.24755854676782,28.93258399237412,4.6130113552374645,0.9983358406462426,0.0016641593577256643
29.252558556755393,28.93401640343502,4.648226758207589,0.9983368260914566,0.0016631739125077885
29.25755856674297,28.935681364942226,4.680550204751628,0.9983377359595156,0.0016622640444462205
29.262558576730548,28.936897877853326,4.709928825683784,0.9983393308572909,0.0016606691466689854
29.267558586718124,28.937872214054448,4.7363055655329624,0.9983403902430484,0.0016596097609103135
29.2725585967057,28.93945002508528,4.7596214471682785,0.998339972749036,0.0016600272549220402
29.277558606693272,28.94153498136484,4.77987711644642,0.9983397970723431,0.0016602029316146918
29.28255861668085,28.943123969859798,4.797029116523587,0.9983414569496872,0.0016585430542706925
29.287558626668424,28.944152691388986,4.811118426633882,0.9983431009511713,0.0016568990527866345
29.292558636656,28.94576521760762,4.822041035131677,0.9983423403124507,0.001657659691507851
29.297558646643573,28.948265946902634,4.829819954144586,0.9983407274020855,0.0016592726018746203
29.30255865663115,28.950444562520538,4.834396337396098,0.9983413109191125,0.0016586890848492772
29.307558666618725,28.951730922348556,4.835776519185474,0.9983432191385188,0.001656780865443794
29.3125586766063,28.953324331407767,4.83400000388811,0.9983431565940311,0.0016568434099336166
29.317558686593873,28.956093799549993,4.828970667910039,0.9983411794678584,0.0016588205361074654
29.32255869658145,28.958978833603854,4.820697406478472,0.9983403298431687,0.0016596701607996462
29.327558706569025,28.96086666507196,4.8091700147427865,0.9983412205675782,0.0016587794363922864
29.332558716556605,28.96258252255021,4.794347311650377,0.9983414615491942,0.0016585384547777623
29.33755872654418,28.96543216731209,4.7763573285802625,0.9983401179507017,0.0016598820532730037
29.342558736531757,28.968948205542528,4.755209042953084,0.9983387388587472,0.0016612611452287466
29.34755874651933,28.971788766523513,4.731058539424292,0.9983381078189059,0.0016618921850728725
29.352558756506905,28.974022330693202,4.703973568508427,0.9983373358018304,0.0016626642021500054
29.35755876649448,28.97690434063359,4.674032596279434,0.9983360884454717,0.0016639115585096592
29.362558776482057,28.980807752731707,4.641283451838961,0.9983349651019665,0.0016650349020164814
29.36755878646963,28.98477955880508,4.605831821444731,0.9983337557522792,0.001666244251703449
29.372558796457206,28.988089034698454,4.56768610802411,0.9983315834648288,0.0016684165391550859
29.37755880644478,28.99127681798391,4.527024847214534,0.9983287753845533,0.0016712246194306396
29.382558816432358,28.995352287864584,4.483932928529501,0.9983266919300438,0.0016733080739391932
29.38755882641993,29.000358842565205,4.438440966187489,0.9983254354435147,0.0016745645604664434
29.392558836407506,29.005232672843267,4.3906546677165705,0.9983232552670843,0.0016767447368946937
29.397558846395082,29.009372844535033,4.340693549219464,0.9983188962142076,0.00168110378977141
29.402558856382658,29.013716485333422,4.288668964395704,0.9983135609940464,0.001686439009930763
29.407558866370238,29.01942003622441,4.234537775268274,0.998309511515902,0.0016904884880722985
29.41255887635781,29.02598850963783,4.178493106414625,0.9983069305381345,0.0016930694658361372
29.417558886345386,29.032036839799584,4.1208646860148965,0.9983032317807389,0.001696768223233863
29.422558896332962,29.037466155715585,4.061761535502667,0.9982960854680795,0.0017039145358959632
29.427558906320538,29.043554347056705,4.001433945704001,0.998286514307754,0.0017134856962231614
29.43255891630811,29.05111663845753,3.939939704719836,0.9982778804547633,0.0017221195492149277
29.437558926295686,29.059628495002798,3.8774440211926717,0.9982716406300427,0.0017283593739363873
29.442558936283262,29.067911571827107,3.8140122934954728,0.9982651262447217,0.0017348737592605395
29.44755894627084,29.07549201390334,3.749884753666679,0.998254376999696,0.001745623004289411
29.452558956258414,29.08338935713639,3.685399409157497,0.9982387616959233,0.0017612383080647161
29.457558966245987,29.093000256244665,3.620687360567579,0.9982217582607439,0.0017782417432465783
29.462558976233563,29.104210116907975,3.5561098102849305,0.9982068736650556,0.001793126338935862
29.46755898622114,29.11573873241744,3.491870088515033,0.998193477611431,0.0018065223925620604
29.472558996208715,29.12676600039975,3.428150135454932,0.9981773083626834,0.0018226916413109065
29.477559006196294,29.137526397705095,3.365062756089801,0.9981549540544914,0.0018450459495033267
29.482559016183867,29.1491401260572,3.3027943527923522,0.998127297361103,0.0018727026428926635
29.487559026171443,29.1627238219955,3.241602029981367,0.9980983655398866,0.0019016344641094745
29.49255903615902,29.178008299245047,3.181657528181664,0.9980710972005119,0.0019289028034850711
29.497559046146595,29.19378039143408,3.123107477836023,0.9980445178838651,0.0019554821201324454
29.502559056134167,29.209251091437604,3.0659748403858464,0.9980149559863557,0.0019850440176423876
29.507559066121743,29.224401168133724,3.010660787232049,0.9979797447366788,0.00202025526731977
29.51255907610932,29.240101974781652,2.957433389857475,0.9979397073951055,0.0020602926088941513
29.517559086096895,29.257511958065344,2.906421751487246,0.9978983244027994,0.002101675601200956
29.522559096084468,29.27676822038968,2.8578204273377183,0.9978587818208373,0.002141218183162789
29.527559106072044,29.297125639149403,2.8119407270946515,0.9978218139864009,0.002178186017600699
29.53255911605962,29.317651640820813,2.7688780124653607,0.9977860809975917,0.002213919006410885
29.537559126047196,29.33757565693168,2.729016612865323,0.9977502961692285,0.002249703834774816
29.542559136034768,29.357131451738404,2.6926028614284108,0.9977149160411843,0.002285083962820263
29.54755914602235,29.377183985207967,2.6598524509736254,0.9976819889445854,0.0023180110594212214
29.552559156009924,29.398330000092933,2.6310164801081943,0.9976536828204107,0.0023463171835975314
29.5575591659975,29.420704064513103,2.606198677997235,0.997631145944882,0.0023688540591285108
29.562559175985076,29.443716391510744,2.5857117406457775,0.9976147291264781,0.00238527087753452
29.56755918597265,29.466318363448305,2.569646519877308,0.9976050221220649,0.0023949778819488524
29.572559195960224,29.487992390394325,2.5582311914472418,0.9976032895846251,0.0023967104193887783
29.5775592059478,29.508648567459076,2.5515833971303183,0.9976105909869599,0.0023894090170549975
29.582559215935376,29.5287073645272,2.549579866179687,0.9976264039162911,0.002373596087725528
29.587559225922952,29.548771486912187,2.5522317230448754,0.997648343405414,0.0023516565986033584
29.592559235910525,29.568993396394013,2.55958250523885,0.9976736643069435,0.002326335697073427
29.5975592458981,29.58913625800329,2.5716002056575546,0.9977013928086558,0.002298607195360697
29.602559255885676,29.60874148038144,2.588083747269876,0.9977329796142956,0.0022670203897205035
29.607559265873252,29.6272035826113,2.608874182376663,0.9977704710742097,0.0022295289298073385
29.612559275860825,29.64428876804251,2.6338264549644657,0.9978135870350664,0.002186412968950654
29.6175592858484,29.660002325881063,2.66274099249481,0.9978585334001887,0.0021414666038287373
29.62255929583598,29.674654892873995,2.6953257299142352,0.9979001705583781,0.0020998294456396104
29.627559305823556,29.688827290688124,2.7313071255750594,0.9979360186341703,0.0020639813698491026
29.632559315811132,29.70284279910809,2.7704722900724583,0.9979683746298672,0.0020316253741540745
29.637559325798705,29.716675620965837,2.812578421272879,0.998002041872713,0.0019979581313101145
29.64255933578628,29.729801864972764,2.8573028686987323,0.9980392760710228,0.0019607239330023756
29.647559345773857,29.741409825702462,2.9043477717805812,0.9980767780019771,0.0019232220020507468
29.652559355761433,29.75137687621056,2.953487001193742,0.9981082082853985,0.0018917917186323308
29.65755936574901,29.760383530666903,3.00443949043847,0.9981302992477182,0.0018697007563171248
29.66255937573658,29.769285842050476,3.056886563049437,0.9981464427764648,0.001853557227573337
29.667559385724157,29.778573249294986,3.110547916098285,0.9981636267452635,0.0018363732587784534
29.672559395711733,29.787656481139507,3.165107422187846,0.9981855207644971,0.0018144792395452804
29.67755940569931,29.79548327384157,3.220307436503087,0.9982090083103433,0.0017909916936957732
29.68255941568688,29.801933845812872,3.2758258434012957,0.9982279081191361,0.0017720918849001672
29.687559425674458,29.807799719469045,3.33141855616938,0.9982395620071755,0.0017604379968578377
29.692559435662037,29.81377248115853,3.386842679201189,0.998246919625155,0.0017530803788749821
29.697559445649613,29.819894160683752,3.4418662765610097,0.9982545354573243,0.0017454645467043651
29.70255945563719,29.825580308778143,3.4962902002728327,0.9982640759745774,0.0017359240294507333
29.70755946562476,29.830421495181227,3.5498972071107193,0.9982743160248847,0.0017256839791422885
29.712559475612338,29.834714620726608,3.6024933523495157,0.9982838741533807,0.0017161258506472041
29.717559485599914,29.838887788562374,3.6539263786599347,0.9982921127445192,0.0017078872595091017
29.72255949558749,29.842909594060373,3.704108052490678,0.9982980770623598,0.0017019229416696514
29.727559505575062,29.846629586280688,3.7529100761032517,0.9983009625523116,0.0016990374517203474
29.732559515562638,29.850115766539506,3.8001716291317207,0.9983022356475857,0.0016977643564489399
29.737559525550214,29.85345556702643,3.8457670735201868,0.9983053070960389,0.0016946929079981793
29.74255953553779,29.856498571680522,3.8895989151542882,0.9983116803822477,0.0016883196217933772
29.747559545525363,29.859123583708797,3.9315648370142395,0.998318579319092,0.0016814206849457439
29.75255955551294,29.86158007938046,3.971546927759868,0.9983219502735022,0.0016780497305320461
29.757559565500515,29.864169640289855,4.009470517023098,0.9983212971728876,0.0016787028311436019
29.76255957548809,29.86667848779656,4.045234184066007,0.9983201546198117,0.0016798453842174316
29.76755958547567,29.868722447399286,4.078665562235788,0.9983219210973518,0.0016780789066764778
29.772559595463246,29.870472156222423,4.109822060490584,0.9983263988779842,0.0016736011260433995
29.77755960545082,29.872389656788474,4.1386490494209855,0.9983305619701571,0.001669438033870025
29.782559615438394,29.874381871266923,4.165061935811161,0.998331836012274,0.0016681639917529053
29.78755962542597,29.875970731016437,4.188972997997937,0.9983303769646923,0.0016696230393356902
29.792559635413546,29.8772045302429,4.210308603224693,0.9983287353720006,0.0016712646320282006
29.79755964540112,29.87862817033852,4.229023799217654,0.99832948657901,0.0016705134250202458
29.802559655388695,29.880292211784667,4.245086207053635,0.998332712276746,0.001667287727285645
29.80755966537627,29.881630351316122,4.258520553494076,0.9983356779122491,0.0016643220917844377
29.812559675363847,29.88246353445998,4.2693122225629745,0.9983355447808185,0.0016644552232166505
29.81755968535142,29.88333516894623,4.27743021637393,0.9983326583291072,0.0016673416749298773
29.822559695338995,29.884601316571583,4.282845932620823,0.9983304966084215,0.001669503395617667
29.82755970532657,29.885881048163046,4.285563720918636,0.9983317265291717,0.0016682734748687473
29.832559715314147,29.88668930471589,4.2855965344149585,0.9983348615867382,0.0016651384173047195
29.837559725301727,29.887167462252854,4.282983171945802,0.9983359228719203,0.0016640771321254871
29.8425597352893,29.887844792637516,4.277734559613006,0.9983332996589523,0.001666700345094973
29.847559745276875,29.88885528505359,4.269804610029763,0.998329643926003,0.0016703560780473895
29.85255975526445,29.889763600390005,4.25917467319089,0.9983284699064572,0.0016715300975945863
29.857559765252027,29.890262068599608,4.245903682332407,0.9983300266005497,0.001669973403503557
29.862559775239603,29.890611962265144,4.230085411503311,0.9983314276610961,0.0016685723429585813
29.867559785227176,29.891155363191057,4.211731989476264,0.9983301238271289,0.0016698761769256536
29.87255979521475,29.8918197290013,4.190823613959739,0.9983263072027065,0.0016736928013479804
29.877559805202328,29.89237846218936,4.167492874025327,0.9983223189033449,0.0016776811007106266
29.882559815189904,29.892804837476564,4.141855008212407,0.9983204626293717,0.0016795373746820033
29.887559825177476,29.89317765390141,4.113968312087088,0.998320988596609,0.0016790114074430357
29.892559835165052,29.89351665879022,4.083885480100203,0.9983214709842391,0.001678529019810697
29.897559845152628,29.893826005995937,4.051653141347776,0.9983186556212709,0.0016813443827777524
29.902559855140204,29.894162491345455,4.017352734283398,0.9983119765293483,0.0016880234746984755
29.907559865127784,29.894573695308086,3.981076893477194,0.9983049956255897,0.001695004378453837
29.912559875115356,29.89496731748165,3.942909006053753,0.9983020124295259,0.0016979875745135032
29.917559885102932,29.895186178996592,3.9029212189675655,0.9983028445353999,0.001697155468641688
29.922559895090508,29.89526133915638,3.8612159310262633,0.9983021474232154,0.00169785258082929
29.927559905078084,29.895397583864284,3.817776173500015,0.9982949935998379,0.001705006404208015
29.932559915065656,29.89569588977169,3.772941768286577,0.9982826763522182,0.001717323651829291
29.937559925053232,29.89606003847345,3.7266656145964214,0.9982717801954091,0.0017282198086398695
29.94255993504081,29.89631206659997,3.679300644798094,0.9982671484452047,0.001732851558847215
29.947559945028384,29.896362299418943,3.631005553703983,0.9982664545881519,0.0017335454159039501
29.952559955015957,29.89633274755679,3.581878442782902,0.9982623398599523,0.0017376601441053397
29.957559965003533,29.896415382129085,3.532047823272052,0.9982497684268589,0.0017502315772010837
29.96255997499111,29.896633982420376,3.4816282441163344,0.9982308932795219,0.0017691067245397723
29.967559984978685,29.89688000505034,3.430702185401521,0.9982127731845807,0.0017872268194823189
29.97255999496626,29.89704770200108,3.379208193090615,0.9982006720135247,0.0017993279905396543
29.977560004953833,29.89709267017083,3.327669157631155,0.9981935000816802,0.0018064999223848357
29.982560014941413,29.897073094337753,3.276255952133913,0.99818512917907,0.0018148708249954666
29.98756002492899,29.897081149067393,3.2251441726618855,0.998169649823546,0.0018303501805201309
29.992560034916565,29.89714914655615,3.1744974855577572,0.9981457653407755,0.0018542346632914703
29.99756004490414,29.897272904079227,3.1244227975455927,0.9981172145334013,0.0018827854706660937
30.002560054891713,29.89742186357178,3.0748329509425543,0.9980897373620421,0.0019102626420258537
30.00756006487929,29.89755244198256,3.025754690775546,0.9980672567977762,0.0019327432062923927
30.012560074866865,29.897641262899626,2.9774850444386938,0.9980496644637142,0.0019503355403553916
30.01756008485444,29.897677380224522,2.930206613342041,0.9980331000551863,0.0019668999488842336
30.022560094842014,29.897682223044203,2.884057493329716,0.9980122887998926,0.001987711204177563
30.02756010482959,29.897711137634598,2.8392443319676617,0.9979837149737826,0.002016285030287801
30.032560114817166,29.897807165458275,2.7957795095030895,0.9979479979757653,0.0020520020283063
30.03756012480474,29.89799490380268,2.7538271084213433,0.9979099758719511,0.0020900241321218267
30.042560134792314,29.898247488390005,2.7136319944564393,0.9978761023864948,0.002123897617579028
30.04756014477989,29.898502670917747,2.675283530911057,0.9978505578144717,0.002149442189603329
30.05256015476747,29.898725706731312,2.639100683148949,0.9978326832987873,0.002167316705289124
30.057560164755046,29.898917136336646,2.605311882893962,0.9978177033504592,0.0021822966536201903
30.06256017474262,29.89912086592359,2.574021898362925,0.9978003494819542,0.002199650522127432
30.067560184730198,29.899404675467178,2.54548208932602,0.9977787100000765,0.0022212900040070845
30.07256019471777,29.899794131265967,2.519823033336523,0.9977553961145813,0.0022446038895018476
30.077560204705346,29.900284198679678,2.4972312368621545,0.9977352982840698,0.0022647017200148377
30.082560214692922,29.90084871070667,2.477662698032605,0.997722021733515,0.002277978270571997
30.087560224680498,29.901462438292416,2.461216787814328,0.9977160573713068,0.002283942632781112
30.09256023466807,29.902125975952178,2.44795649953144,0.9977159635672566,0.0022840364368296247
30.097560244655646,29.902845588192495,2.438070632017582,0.9977209352527646,0.0022790647513206267
30.102560254643222,29.903615451119194,2.431617377808107,0.9977318708093992,0.0022681291946853666
30.1075602646308,29.90441640279542,2.4287383989526803,0.9977497024313225,0.002250297572762108
30.11256027461837,29.905247599854892,2.4295140100964576,0.997772797918735,0.002227202085349452
30.117560284605947,29.906150127127848,2.4338030724183013,0.9977966009118577,0.0022033990922269483
30.122560294593523,29.907180762245353,2.4416334633732144,0.9978167105400411,0.0021832894640445304
30.127560304581102,29.908384691139126,2.4529301803464048,0.9978329714550739,0.0021670285490137083
30.13256031456868,29.909720098272093,2.4675934673151363,0.9978504915499384,0.0021495084541497548
30.13756032455625,29.91105692581145,2.4854902341608844,0.9978758711856603,0.0021241288184293866
30.142560334543827,29.912299654681988,2.5064536548356657,0.9979114292216609,0.0020885707824309955
30.147560344531403,29.913422683447155,2.530304331747075,0.997952524358966,0.002047475645128369
30.15256035451898,29.914528286936733,2.556833642280819,0.9979906263557683,0.00200937364832875
30.15756036450655,29.915803381571642,2.585818400388923,0.998019624772588,0.0019803752315131085
30.162560374494127,29.91732719207438,2.617020430409442,0.9980399174713303,0.0019600825327730055
30.167560384481703,29.919057601019496,2.650189521029378,0.9980570025870792,0.0019429974170272397
30.17256039446928,29.920838927550804,2.6850479797061824,0.9980763965396383,0.0019236034644692923
30.177560404456855,29.922446633307437,2.7213656910953206,0.9980996641814072,0.0019003358226974993
30.182560414444428,29.923818307060642,2.7589813802692835,0.9981245356234939,0.0018754643806079539
30.187560424432004,29.925067514425745,2.7977174443432955,0.998147851292661,0.0018521487114388658
30.19256043441958,29.926427707089296,2.837350943497703,0.9981679405029686,0.0018320595011276015
30.19756044440716,29.928167598735936,2.8776386348952396,0.9981846861349831,0.0018153138691117971
30.202560454394735,29.93025058794129,2.9184199516726026,0.9981983947301188,0.0018016052739760298
30.207560464382308,29.932337013675024,2.959499719010499,0.9982093660049765,0.0017906339991164766
30.212560474369884,29.934129178610057,3.000668239145943,0.9982184499788126,0.0017815500252818283
30.21756048435746,29.935568110556982,3.0417238056606135,0.9982273333752412,0.0017726666288535348
30.222560494345036,29.936983087730244,3.0824926010075644,0.9982376536333439,0.0017623463707516546
30.227560504332608,29.938822827191288,3.122773139933156,0.9982495645963887,0.0017504354077086627
30.232560514320184,29.941071131943396,3.1623906459361786,0.9982612023994374,0.001738797604662401
30.23756052430776,29.94333806240728,3.201247304224125,0.9982698494625433,0.0017301505415588574
30.242560534295336,29.945361024599944,3.2391671110003895,0.9982741415581685,0.0017258584459366971
30.24756054428291,29.94719121813536,3.276009503564096,0.9982755721078354,0.0017244278962671566
30.252560554270485,29.949104330211707,3.3116736487817264,0.9982777125033266,0.0017222875007723809
30.25756056425806,29.951286503201317,3.3461275921388,0.9982833011625494,0.0017166988415466562
30.262560574245637,29.953622237598747,3.3792813007297746,0.9982916092436065,0.0017083907604880655
30.267560584233216,29.955948416051044,3.4110116374111756,0.9982988636725969,0.0017011363314966875
30.272560594220792,29.958285130926956,3.441183845751855,0.9983017891508368,0.0016982108532559658
30.277560604208364,29.960715499317185,3.4697311342001402,0.998300864582312,0.0016991354217805177
30.28256061419594,29.963231478315038,3.496608713861308,0.9982998096470252,0.0017001903570676307
30.287560624183516,29.96577958688033,3.5216974780847736,0.9983018232923305,0.0016981767117625402
30.292560634171092,29.968374231556865,3.5449147814652986,0.9983066565202838,0.0016933434838099961
30.297560644158665,29.97107836478908,3.566242720304647,0.9983113963314193,0.0016886036726754961
30.30256065414624,29.97390815982754,3.5856506556484917,0.9983135124366451,0.001686487567451364
30.307560664133817,29.976863570606298,3.6030202258471205,0.9983127695226655,0.001687230481432521
30.312560674121393,29.979958511113892,3.6183029172674503,0.9983108287463989,0.0016891712577008994
30.317560684108965,29.98316631357422,3.6315356874074265,0.9983098822909505,0.0016901177131501694
30.32256069409654,29.986393146953084,3.642724844099118,0.9983113852564268,0.0016886147476759688
30.327560704084117,29.989590567668476,3.6518223323089187,0.9983148715278675,0.0016851284762367058
30.332560714071693,29.992922590730544,3.658825668904567,0.9983176348991695,0.00168236510493694
30.337560724059266,29.996647379408778,3.663753762945341,0.9983167456694924,0.0016832543346162216
30.342560734046845,30.000693971997705,3.6665572819447663,0.9983124049200441,0.0016875950840659886
30.34756074403442,30.004685454298688,3.667249041830786,0.9983086317932064,0.0016913682109065775
30.352560754021997,30.008483448506503,3.6658596079511976,0.9983092671564529,0.0016907328476612052
30.357560764009573,30.012398631741604,3.6624682785403992,0.9983132912985443,0.0016867087055710192
30.362560773997146,30.01681190927711,3.6571284385474727,0.9983154142181457,0.0016845857859713257
30.36756078398472,30.021741759434516,3.6498434118526215,0.9983119344789568,0.00168806552515988
30.372560793972298,30.026745770994452,3.6406574724109184,0.9983050938824377,0.0016949061216798415
30.377560803959874,30.03143634335933,3.6296340316498816,0.9983006245593298,0.0016993754447881032
30.38256081394745,30.036100942555358,3.6167476162679604,0.9983013309274709,0.001698669076645523
30.387560823935022,30.04138849786565,3.602096831373271,0.9983041334379124,0.001695866566202057
30.392560833922598,30.047407531704504,3.5857020947498888,0.9983036382983655,0.001696361705746955
30.397560843910174,30.053661235510248,3.5676088593170476,0.9982978489608478,0.0017021510432644366
30.40256085389775,30.059680488945833,3.5477819369378154,0.9982898650178071,0.0017101349863029983
30.407560863885323,30.06546935811329,3.5261819233067526,0.9982843575323418,0.0017156424717655599
30.412560873872902,30.071585214164855,3.50306914673226,0.9982829291166719,0.001717070887432121
30.417560883860478,30.078632566348066,3.478568979736871,0.9982828610663816,0.0017171389377249415
30.422560893848054,30.08646245733536,3.4527482303201515,0.9982799508143825,0.0017200491897261744
30.42756090383563,30.094395030271713,3.425701195004913,0.99827244536705,0.001727554637060144
30.432560913823202,30.102040276933348,3.3975469746247207,0.9982624983167954,0.00173750168731598
30.43756092381078,30.109531546325965,3.3683508729726426,0.9982540022826263,0.0017459977214857641
30.442560933798354,30.117438962435823,3.338192014798269,0.9982488693279623,0.0017511306761536793
30.44756094378593,30.126363951530802,3.307117002967739,0.9982452187915344,0.0017547812125849006
30.452560953773503,30.136216688336773,3.2752609669791157,0.9982392067653205,0.0017607932388009574
30.45756096376108,30.14640725968344,3.242795431897028,0.9982287753026554,0.0017712247014684765
30.462560973748655,30.156486720189346,3.209704818665027,0.9982156459272963,0.0017843540768291673
30.46756098373623,30.166341595011318,3.176075829342572,0.9982035284105794,0.0017964715935483552
30.472560993723803,30.176372554181597,3.1420680553870444,0.9981943136829386,0.0018056863211903258
30.47756100371138,30.187216033192126,3.1076861349902383,0.998186129433639,0.0018138705704916383
30.482561013698955,30.199062441390723,3.0731242537838557,0.9981752853909093,0.0018247146132218948
30.487561023686535,30.211695999784908,3.038436388180765,0.9981601435092361,0.0018398564948971074
30.49256103367411,30.224680906877,3.003786743284349,0.9981429327950067,0.0018570672091279895
30.497561043661687,30.237552884685982,2.9691648747703776,0.9981275895397643,0.0018724104643717883
30.50256105364926,30.2503055453621,2.9347436885080858,0.9981157392981266,0.0018842607060107202
30.507561063636835,30.263263212174945,2.900616881498241,0.9981048666854943,0.0018951333186438988
30.51256107362441,30.27678290387848,2.8668604435027913,0.9980906187928745,0.001909381211265742
30.517561083611987,30.291164857850212,2.833650842685525,0.998071128690843,0.001928871313297838
30.52256109359956,30.306335445993273,2.8011860778749984,0.9980491977176696,0.0019508022864720964
30.527561103587136,30.321947228517764,2.769403897809751,0.9980301275883339,0.0019698724158085175
30.53256111357471,30.337665054823177,2.738401262059353,0.9980170754704156,0.0019829245337283437
30.537561123562288,30.353174161189816,2.708343745535558,0.9980081647360324,0.0019918352681124064
30.54256113354986,30.368481831678732,2.6792629261714636,0.9979980416100963,0.002001958394049606
30.547561143537436,30.38382487075792,2.65125952152533,0.9979825606362642,0.0020174393678836296
30.552561153525012,30.399483486470153,2.6243608991819958,0.9979624654194238,0.0020375345847253802
30.55756116351259,30.415740959526246,2.5985852570897072,0.9979428383411556,0.0020571616629954156
30.562561173500168,30.43258013417059,2.5739628227736855,0.9979288687269886,0.0020711312771641483
30.56756118348774,30.44970285116572,2.550626055015542,0.9979217116446271,0.0020782883595267744
30.572561193475316,30.466723926701903,2.5287555259523544,0.9979180096775387,0.0020819903266153118
30.577561203462892,30.4831777702123,2.50837941673817,0.9979132793005404,0.0020867207036149977
30.582561213450468,30.498961587516316,2.4895639559221054,0.997905926596831,0.0020940734073262328
30.587561223438044,30.514269745953595,2.472438483643294,0.9978982732440564,0.002101726760101946
30.592561233425617,30.52947427794569,2.457103372265845,0.9978939188427768,0.0021060811613797937
30.597561243413192,30.545038357981394,2.443622888386831,0.9978942157387093,0.002105784265447415
30.60256125340077,30.561033503618663,2.4320423693562025,0.9978973111912915,0.0021026888128646394
30.607561263388344,30.577148956437373,2.4224337447596547,0.9979005152873575,0.0020994847167989995
30.612561273375917,30.59287826504765,2.414817746210333,0.9979033694802029,0.002096630523954175
30.617561283363493,30.60759420509342,2.4092226195503637,0.9979081199973479,0.0020918800068092385
30.62256129335107,30.62118465590546,2.405606669119889,0.9979170681296112,0.002082931874546058
30.62756130333865,30.6339933161811,2.404035742997897,0.9979296728672474,0.00207032713691144
30.632561313326224,30.64656649820204,2.404542621001958,0.9979427092927061,0.0020572907114539928
30.637561323313797,30.65946934160934,2.407066830214262,0.9979535894135182,0.0020464105906436614
30.642561333301373,30.672636898563788,2.411553916352396,0.997963378486738,0.0020366215174266273
30.64756134328895,30.685473372473393,2.4179306573052317,0.9979760200971782,0.0020239799069886157
30.652561353276525,30.697411047523424,2.4261550855199725,0.9979941553917598,0.00200584461240955
30.657561363264097,30.708125396936044,2.4361498848479077,0.9980157436966206,0.0019842563075536837
30.662561373251673,30.717961676837778,2.4478602830225666,0.9980352411441662,0.0019647588600104344
30.66756138323925,30.727640068071732,2.4611317234897165,0.9980485204874437,0.001951479516735531
30.672561393226825,30.737438091926897,2.475883129334724,0.9980567250368764,0.0019432749673046717
30.677561403214398,30.747121291550275,2.4920201529046633,0.9980651947787469,0.0019348052254310627
30.682561413201974,30.756186670875888,2.509424733889796,0.9980786020835799,0.0019213979205951353
30.68756142318955,30.764274646688456,2.5279746670805756,0.9980971499579968,0.0019028500461751902
30.692561433177126,30.77166994667421,2.547539705950571,0.9981172000726573,0.0018827999315118764
30.6975614431647,30.779001331153598,2.5680075744411615,0.9981349070307307,0.0018650929734367763
30.70256145315228,30.786445030885574,2.589269088492356,0.9981487859810646,0.0018512140231027984
30.707561463139854,30.793642021126665,2.6112133403591917,0.9981592518032326,0.001840748200932866
30.71256147312743,30.80011323060533,2.6337272291061065,0.9981669719150369,0.0018330280891300402
30.717561483115006,30.805676576221636,2.6566873920863685,0.9981726587131357,0.0018273412910315733
30.72256149310258,30.81075257064197,2.679961059245558,0.9981781458672091,0.0018218541369591067
30.727561503090154,30.81597983212742,2.7034111872613327,0.9981862863029266,0.0018137137012434535
30.73256151307773,30.82141513894974,2.72689571906054,0.9981986261089857,0.0018013738951871733
30.737561523065306,30.826625083840632,2.7502995574568434,0.9982131409444365,0.0017868590597385802
30.742561533052882,30.831225635209904,2.773542834288071,0.9982250850508602,0.0017749149533187538
30.747561543040455,30.835153210963544,2.796538278621898,0.9982308501274255,0.0017691498767506426
30.75256155302803,30.838743158804135,2.819170676515128,0.9982312291496229,0.001768770854549325
30.757561563015607,30.84239113210161,2.8413168800578377,0.9982307829035147,0.0017692171006542946
30.762561573003183,30.84609354537221,2.862871979588899,0.9982338790321497,0.0017661209720179838
30.767561582990755,30.849615710452184,2.883744135811834,0.9982411893190752,0.0017588106850914026
30.772561592978334,30.852794161199828,2.9038869679122996,0.9982497201693447,0.0017502798348215246
30.77756160296591,30.855601043220705,2.9232702795604517,0.998255878156156,0.0017441218480093884
30.782561612953486,30.85815542127467,2.941820741110791,0.9982584398526307,0.0017415601515350862
30.787561622941062,30.860628986358208,2.9594309717413636,0.9982589430587686,0.0017410569453979812
30.79256163292864,30.86309082693747,2.976111716401488,0.9982597398916946,0.0017402601124727511
30.79756164291621,30.865525768363128,2.9918081685073195,0.9982618790609756,0.0017381209431925136
30.802561652903787,30.86781753372436,3.006445963241722,0.998264616539756,0.0017353834644134843
30.807561662891363,30.86979872861975,3.0200056185998134,0.9982665733459989,0.0017334266581725821
30.81256167287894,30.871466140988627,3.0324878819989483,0.9982672154607557,0.0017327845434169805
30.81756168286651,30.87300693980209,3.0438856311610123,0.9982673264921744,0.0017326735119996021
30.822561692854087,30.874613777768527,3.0541813551342067,0.9982681278887582,0.00173187211541798
30.827561702841663,30.87635531888814,3.06333456576334,0.99826987329187,0.0017301267123081116
30.83256171282924,30.878052126535906,3.0712947601736005,0.9982713066641239,0.0017286933400557322
30.83756172281681,30.879428520450958,3.078035015415275,0.9982707565688556,0.0017292434353265269
30.842561732804388,30.88046688925138,3.083533121595579,0.9982680213864157,0.001731978617768403
30.847561742791967,30.881397443771544,3.0878071178118565,0.9982650163564449,0.0017349836477427952
30.852561752779543,30.882439360763602,3.0908036750753456,0.9982640732902862,0.001735926713902352
30.85756176276712,30.883654032741738,3.092632297289579,0.998265370461127,0.0017346295430640565
30.86256177275469,30.884849323943953,3.09326339322843,0.9982663767938242,0.0017336232103676874
30.867561782742268,30.88576158896923,3.0927079883660524,0.9982643155857108,0.0017356844184810865
30.872561792729844,30.88638851145852,3.091008283798895,0.9982591836707421,0.0017408163334506472
30.87756180271742,30.886946132035337,3.088267264237939,0.9982539033461737,0.0017460966580197452
30.882561812704992,30.887617962551126,3.0845221387194086,0.9982512538571153,0.0017487461470771244
30.887561822692568,30.88844138618666,3.0797734541158017,0.9982509277150657,0.0017490722891242722
30.892561832680144,30.889251391558577,3.073919639391682,0.9982499633964512,0.0017500366077370646
30.89756184266772,30.889835250482744,3.0671312747004382,0.9982459613319922,0.0017540386721956907
30.902561852655296,30.89019426209482,3.0594431224594434,0.998239431512001,0.001760568492184787
30.90756186264287,30.890497180898716,3.0508787700818867,0.9982328529553627,0.0017671470488203193
30.912561872630445,30.8908873403929,3.04143726385068,0.9982278733784082,0.0017721266257713798
30.917561882618024,30.891407183567427,3.0312529882618757,0.9982239289613,0.0017760710428823428
30.9225618926056,30.8919460668271,3.0203804025096033,0.9982194975948385,0.0017805024093457964
30.927561902593176,30.892345184902958,3.008725522790361,0.9982140345194566,0.0017859654847293426
30.93256191258075,30.892579908417858,2.996454307712343,0.9982081787684184,0.0017918212357683932
30.937561922568324,30.892732996307586,2.983765632114413,0.9982022817865271,0.001797718217660664
30.9425619325559,30.892904406220413,2.970661349803868,0.9981954565536313,0.0018045434505596252
30.947561942543476,30.893164534185953,2.9571674599984243,0.9981866047455812,0.0018133952586123106
30.95256195253105,30.893482059013266,2.943379366167905,0.9981762800164339,0.001823719987761286
30.957561962518625,30.893774431592263,2.929256543063186,0.9981669739381812,0.0018330260660163876
30.9625619725062,30.893993176075288,2.914888671657154,0.9981610236500166,0.0018389763541824843
30.967561982493777,30.894123906063378,2.900412326180215,0.9981580495210587,0.0018419504831416883
30.97256199248135,30.894200472645498,2.8858026654027924,0.9981546314183372,0.0018453685858640554
30.977562002468925,30.894283481718144,2.871037553420461,0.9981469129169517,0.0018530870872503747
30.9825620124565,30.894407507384,2.8562608841931634,0.9981339976667648,0.0018660023374372106
30.98756202244408,30.894587806883237,2.841443496578833,0.9981191213503365,0.001880878653866419
30.992562032431657,30.89480024378968,2.826668245878056,0.9981074541127808,0.0018925458914239573
30.997562042419233,30.894989981854202,2.812125992234981,0.9981022518634219,0.0018977481407836275
31.002562052406805,30.89512139875348,2.797879368832582,0.9981024000626489,0.0018975999415579855
31.00756206239438,30.895185826189913,2.783849908614794,0.9981031954448563,0.001896804559351985
31.012562072381957,30.89522355391747,2.7701069475682827,0.9980996790969621,0.0019003209072471462
31.017562082369533,30.895310864483807,2.756629908950417,0.9980900362388893,0.0019099637653208024
31.022562092357106,30.89548300392722,2.743426653769029,0.9980767393270819,0.0019232606771276922
31.02756210234468,30.89572655305496,2.730529768855496,0.9980648535929331,0.0019351464112761826
31.032562112332258,30.89598173857835,2.7178490684000205,0.9980588187388907,0.0019411812653199708
31.037562122319834,30.89617298413814,2.7056317083736467,0.9980598128637606,0.001940187140450918
31.042562132307406,30.896297806941444,2.6938709284781304,0.9980652153274437,0.0019347846767685485
31.047562142294982,30.89642288269549,2.682468387889701,0.9980703049146339,0.0019296950895798558
31.052562152282558,30.896622436548785,2.671567590417139,0.9980710517363689,0.0019289482678464382
31.057562162270134,30.896944328257696,2.6611216273601235,0.9980663603969792,0.001933639607238326
31.062562172257714,30.897346419786476,2.6511403345780264,0.9980585575678311,0.0019414424363878825
31.067562182245286,30.897732101988915,2.641633561608566,0.9980519543150232,0.0019480456891974934
31.072562192232862,30.898061542085138,2.632593017293691,0.9980503739319713,0.0019496260722492548
31.077562202220438,30.89837204772608,2.6239744423608697,0.9980550625300841,0.0019449374741381548
31.082562212208014,30.898750626836918,2.615628906837179,0.9980641142662391,0.0019358857379850988
31.087562222195587,30.89927888591778,2.607622112440948,0.9980736413306576,0.0019263586735672157
31.092562232183163,30.899927402967847,2.6001014055186737,0.9980799499864943,0.0019200500177297742
31.09756224217074,30.900587911457333,2.593131960298465,0.9980814810895245,0.0019185189146998156
31.102562252158314,30.901201552781014,2.5867193450395933,0.9980794766241885,0.0019205233800355425
31.10756226214589,30.901801463881874,2.58075407729202,0.9980770950441404,0.0019229049600836426
31.112562272133463,30.902494038819,2.575304875100706,0.9980775622885025,0.0019224377157222822
31.11756228212104,30.903381122098914,2.5703712176011306,0.998082435838582,0.0019175641656430586
31.122562292108615,30.904419974068052,2.5659375162276454,0.998090938031165,0.001909061973060842
31.12756230209619,30.9054614700653,2.5620478497693453,0.9981006469519397,0.001899353052287765
31.13256231208377,30.906429557850007,2.5587078136378856,0.9981089955458695,0.001891004458359185
31.137562322071343,30.907381978687425,2.5558862842608376,0.9981145815487921,0.0018854184554384975
31.14256233205892,30.908473691433574,2.553633970211509,0.9981175613424452,0.0018824386617877814
31.147562342046495,30.909848775311353,2.551928486958876,0.9981191502750782,0.001880849729157395
31.15256235203407,30.91144340136991,2.5507548815693575,0.9981208305399416,0.001879169464296842
31.157562362021643,30.913040034925405,2.5501011751666116,0.9981238028906947,0.0018761971135477444
31.16256237200922,30.91451787202076,2.549952666210985,0.998128715646126,0.0018712843581191302
31.167562381996795,30.915924894751306,2.5502856187869947,0.9981354375409047,0.0018645624633437934
31.17256239198437,30.91745572514347,2.5510696510129027,0.9981429215511397,0.001857078453109409
31.177562401971944,30.919319775204194,2.5522705126723224,0.9981495443209066,0.001850455683339738
31.18256241195952,30.92148211398722,2.5538594006987143,0.9981540398766426,0.0018459601276014056
31.187562421947096,30.92372523075927,2.555815672377901,0.9981564213666264,0.0018435786376145608
31.19256243193467,30.9258956248168,2.558114619714544,0.9981580140916759,0.0018419859125625856
31.197562441922244,30.92799031559384,2.5607255147446812,0.9981604360921145,0.001839563912122713
31.20256245190982,30.930184335423906,2.5636130701838327,0.9981643912363494,0.001835608767886915
31.2075624618974,30.93269185204562,2.566735061321984,0.9981693099987603,0.0018306900054747587
31.212562471884976,30.93549880371876,2.5700507690501673,0.9981739788610813,0.0018260211431551593
31.21756248187255,30.938407985585336,2.5735304138457114,0.998177414692449,0.0018225853117873033
31.222562491860128,30.941271536401377,2.577142948841198,0.9981793197950125,0.001820680209224734
31.2275625018477,30.94409986689866,2.5808491120650148,0.9981801321067704,0.0018198678974690134
31.232562511835276,30.947080763288223,2.584609364638406,0.998180919305052,0.0018190806991899887
31.237562521822852,30.950423408938146,2.588440600244068,0.9981829801888812,0.0018170198153626843
31.242562531810428,30.954083123853362,2.5922829489926067,0.9981869382623398,0.0018130617419075369
31.247562541798,30.957834154240473,2.5961343487837216,0.998191832972703,0.0018081670315410947
31.252562551785577,30.961555849141686,2.60000465005456,0.9981953088427962,0.0018046911614444207
31.257562561773153,30.9653199928105,2.6038736012648425,0.9981953054847872,0.001804694519450523
31.26256257176073,30.969309760317888,2.6077172284494554,0.9981920280291021,0.001807971975134332
31.2675625817483,30.973636889658774,2.6115007415178684,0.9981882576996581,0.0018117423045774222
31.272562591735877,30.978182302534123,2.6151914363198845,0.9981873682431128,0.001812631761122078
31.277562601723456,30.98275851090005,2.618780269318994,0.9981905976061115,0.001809402398122857
31.282562611711032,30.98739481023485,2.6222729787937284,0.9981959622555451,0.001804037748690211
31.28756262169861,30.99231874962149,2.6256479702673006,0.9981997899904096,0.0018002100138260646
31.29256263168618,30.99766167957533,2.6289051083292008,0.9981995317437269,0.001800468260509625
31.297562641673757,31.003329785772042,2.632052143472368,0.9981954912904838,0.0018045087137536738
31.302562651661333,31.00908233155537,2.635079972014779,0.9981902140992276,0.0018097859050115331
31.30756266164891,31.014741130345648,2.6380149202828,0.99818633786164,0.0018136621426000988
31.312562671636485,31.02045905033393,2.640872185991644,0.9981848480473744,0.001815151956866404
31.317562681624057,31.026594337017354,2.6436639963508175,0.9981850051544666,0.0018149948497751841
31.322562691611633,31.033284805758218,2.646390191080319,0.9981855345862576,0.0018144654179867057
31.32756270159921,31.04039154344975,2.6490475677698786,0.998185658137116,0.0018143418671290878
31.332562711586785,31.04763294623801,2.651638318453258,0.9981850743208385,0.0018149256834083941
31.337562721574358,31.054783601354057,2.6541778946848353,0.9981833435863982,0.0018166564178512463
31.342562731561934,31.061970891421826,2.6566922453085238,0.9981797720096464,0.0018202279946046296
31.347562741549513,31.069560797048716,2.6592149590928376,0.9981741489243943,0.001825851079859423
31.35256275153709,31.077757768295893,2.6617737166640962,0.9981675003982521,0.0018324996060030642
31.357562761524665,31.086521049917486,2.664377911346942,0.998161797034128,0.0018382029701289803
31.362562771512238,31.095555488585557,2.667051518703013,0.9981586180184433,0.0018413819858152042
31.367562781499814,31.10447997065138,2.669807966354319,0.9981579380977118,0.0018420619065462778
31.37256279148739,31.113275432739375,2.672651556283214,0.998158141903566,0.0018418581006933942
31.377562801474966,31.122273377605783,2.6756192192523485,0.9981571771948607,0.0018428228093994004
31.382562811462538,31.1318624257721,2.678687500306344,0.9981537676850248,0.0018462323192339027
31.387562821450114,31.142323514259974,2.6818781981713142,0.998147804795544,0.001852195208713148
31.39256283143769,31.153453872810942,2.685183613317733,0.9981400332154283,0.0018599667888279294
31.397562841425266,31.16468421001667,2.688606829704844,0.9981317131584403,0.0018682868458152133
31.40256285141284,31.175649545019198,2.6921906591295937,0.9981245037223183,0.0018754962819355387
31.407562861400415,31.186304466375855,2.6957916544139913,0.9981201043353535,0.001879895668898534
31.41256287138799,31.197062834889977,2.699472751441894,0.9981192819644028,0.001880718039846436
31.417562881375567,31.20858482595265,2.7033263228532327,0.9981208295184644,0.0018791704857870823
31.422562891363146,31.221068990203197,2.7073664098529098,0.998121644848708,0.0018783551555448422
31.427562901350722,31.23424471679431,2.7114517807731158,0.9981184922674138,0.0018815077368409155
31.432562911338294,31.247568255684232,2.715688067225157,0.9981104448645824,0.001889555139672271
31.43756292132587,31.260441400701396,2.720107414878919,0.9981000203256175,0.00189997967863777
31.442562931313446,31.27286404939514,2.7247360704184724,0.9980917788842989,0.001908221119958417
31.447562941301022,31.285302906119004,2.7296155063666343,0.9980891850333837,0.0019108149708762453
31.452562951288595,31.29824891488379,2.7346977555223617,0.9980920997012087,0.001907900303052374
31.45756296127617,31.312040191178593,2.7398757892035035,0.9980969168587468,0.0019030831455157107
31.462562971263747,31.32645394410656,2.7452418267204606,0.9980992762945512,0.0019007237097130167
31.467562981251323,31.340885421119346,2.7507852641573556,0.9980972169832875,0.0019027830209778478
31.472562991238895,31.354934938126515,2.7564592394442196,0.998092347207765,0.0019076527965014715
31.47756300122647,31.36845812665865,2.7622077106012886,0.9980882920844744,0.001911707919792481
31.482563011214047,31.381740551583803,2.7680926389549394,0.9980878539898472,0.001912146014420085
31.487563021201623,31.395276119020355,2.774112477753456,0.9980911884541545,0.0019088115501141876
31.492563031189203,31.40924762830351,2.7802601924142563,0.9980962461512958,0.0019037538529735809
31.497563041176775,31.42353500675011,2.7865545042184046,0.9981007774548116,0.0018992225494592011
31.50256305116435,31.437801952312658,2.792945166333652,0.9981040470425867,0.0018959529616850348
31.507563061151927,31.45164612413583,2.799414438967354,0.9981069368962798,0.0018930631079931211
31.512563071139503,31.46500807518562,2.80592866832125,0.9981106741263289,0.0018893258779455273
31.51756308112708,31.478061618655182,2.812381360693083,0.9981155556727574,0.0018844443315169973
31.52256309111465,31.49102199373782,2.818874014902129,0.9981208318013708,0.0018791682029034643
31.527563101102228,31.50402938735145,2.825453055866681,0.9981256855365784,0.0018743144676958826
31.532563111089804,31.51698782246895,2.8320627955121784,0.9981302091788805,0.0018697908253947643
31.53756312107738,31.529679692561785,2.838656703284222,0.998135372354532,0.0018646276497445479
31.542563131064952,31.54200840581076,2.8450925063510506,0.9981420203792422,0.0018579796250342698
31.547563141052528,31.55400374692766,2.851365937633279,0.9981498922367471,0.0018501077675304632
31.552563151040104,31.565771404383597,2.8574280594580217,0.9981576295019928,0.0018423705022858163
31.55756316102768,31.577369171163554,2.863263350198005,0.9981638252888242,0.0018361747154562735
31.562563171015253,31.588705667635054,2.868930031464268,0.9981682081283065,0.001831791875974968
31.567563181002832,31.59961062241533,2.8743851206749365,0.9981719238108455,0.0018280761934373474
31.572563190990408,31.610054839263498,2.8795874223872038,0.9981766470106208,0.0018233529936621145
31.577563200977984,31.620182352998935,2.884571270522763,0.9981832253175327,0.0018167746867516937
31.58256321096556,31.630172855688834,2.8892665153549815,0.998190934786725,0.0018090652175604934
31.587563220953133,31.640124246697713,2.893594898661478,0.9981979565367152,0.0018020434675710645
31.59256323094071,31.6498964226659,2.8974393643146255,0.9982027554097587,0.001797244594527396
31.597563240928285,31.659207531735564,2.900818740056411,0.9982053293204342,0.001794670683851439
31.60256325091586,31.667960294374712,2.90359310996683,0.9982073191690621,0.0017926808352233547
31.607563260903433,31.676274722569982,2.9058186437747504,0.9982107689741365,0.0017892310301496045
31.61256327089101,31.68437838915925,2.9075200512443717,0.998216408219771,0.0017835917845158583
31.617563280878585,31.692466229792252,2.9086729780991845,0.9982228776480656,0.001777122356221516
31.62256329086616,31.700470788566296,2.909251217703334,0.9982277180774781,0.0017722819268102845
31.627563300853737,31.70817456774208,2.9092163112839815,0.998229450770183,0.0017705492341076046
31.63256331084131,31.71546210380951,2.9084787591140504,0.9982289586721339,0.0017710413321577866
31.63756332082889,31.72235277836455,2.9069278779444137,0.9982288316321353,0.0017711683721582502
31.642563330816465,31.728982155497018,2.90459104623688,0.9982311596580875,0.0017688403462083986
31.64756334080404,31.735515528317052,2.9015173934591125,0.9982357623240816,0.0017642376802171262
31.652563350791617,31.741981242465002,2.897711646100805,0.9982404424908193,0.0017595575134822052
31.65756336077919,31.748298488498154,2.8931333632589538,0.9982428889187068,0.001757111085599207
31.662563370766765,31.75432881255088,2.8877765885425055,0.9982423991621225,0.001757600842185954
31.66756338075434,31.759919471151285,2.88163924762676,0.9982400886132643,0.001759911391047852
31.672563390741917,31.7651171167105,2.8747997067931363,0.998237869057414,0.0017621309468990923
31.67756340072949,31.770210999372196,2.867262696809558,0.9982372969389803,0.0017627030653298969
31.682563410717066,31.77546373057568,2.859005844483509,0.9982388499942649,0.0017611500100421123
31.68756342070464,31.780924347566852,2.8499971600633915,0.9982415882278438,0.0017584117764603618
31.692563430692218,31.786241127448037,2.8402744967191116,0.9982434161350597,0.0017565838692411235
31.69756344067979,31.79087432324741,2.8299006677503593,0.9982423635278244,0.0017576364764760749
31.702563450667366,31.79480843967169,2.8189172205237996,0.9982383155622243,0.0017616844420754616
31.707563460654946,31.7985924290802,2.80734824036325,0.99823342460198,0.0017665754023181795
31.71256347064252,31.802743358625825,2.7952082329513432,0.9982302350026409,0.0017697650016584915
31.717563480630098,31.807367252252238,2.7825474834498976,0.9982291873841143,0.0017708126201855673
31.722563490617674,31.8119402749541,2.7693924759359705,0.9982283557124062,0.0017716442918946482
31.727563500605246,31.815797488933928,2.755787543233635,0.9982258847511416,0.0017741152531609177
31.732563510592822,31.81900949891216,2.7417700177997086,0.9982221911809844,0.0017778088233207359
31.737563520580398,31.822197999489273,2.7273827072141166,0.9982190785701656,0.0017809214341426177
31.742563530567974,31.825739305842504,2.7126449953124787,0.9982168381849541,0.0017831618193573267
31.747563540555547,31.82949924574481,2.6975902653611943,0.9982132176654198,0.0017867823388887968
31.752563550543123,31.83300022991244,2.682296555046475,0.998205948921512,0.001794051082793316
31.7575635605307,31.835914957858648,2.6667867311326825,0.9981959248344154,0.0018040751698867705
31.762563570518275,31.838518731597645,2.651151426496517,0.9981870076516178,0.0018129923526827546
31.767563580505847,31.841342600930727,2.6354760885814246,0.9981823558765767,0.001817644127722693
31.772563590493423,31.8444850359454,2.6198364567420094,0.9981812273563924,0.0018187726479072894
31.777563600481,31.84763336152822,2.6043240501274214,0.9981795855886739,0.0018204144156252254
31.78256361046858,31.85045267614703,2.589043300154361,0.9981736142406729,0.0018263857636271973
31.787563620456154,31.85281493769994,2.574081622169962,0.9981625625605121,0.0018374374437880375
31.792563630443727,31.85493696566497,2.559514332647962,0.9981487453758555,0.0018512546284455643
31.797563640431303,31.857135831015626,2.5454265842861656,0.9981355265746034,0.00186447342969911
31.80256365041888,31.859480557063975,2.5319079990291966,0.9981252782849103,0.0018747217193935276
31.807563660406455,31.861879312921793,2.5190309357937775,0.9981183660949976,0.0018816339093078083
31.812563670394027,31.864197938893415,2.5068601215409476,0.9981131862141345,0.0018868137901723403
31.817563680381603,31.866313518130056,2.4954532782821337,0.9981071242433515,0.0018928757609561326
31.82256369036918,31.868216481496894,2.4848930247561225,0.9980981429464256,0.0019018570578840665
31.827563700356755,31.869963813836684,2.475279088047179,0.9980860450596032,0.0019139549447072773
31.83256371034433,31.87164060785542,2.4667317936293127,0.9980723392714457,0.0019276607328669972
31.837563720331904,31.873340358111808,2.459341623699025,0.9980588391698809,0.0019411608344347953
31.84256373031948,31.875054269451265,2.453191023251385,0.9980464701086388,0.0019535298956785
31.847563740307056,31.87668283902727,2.448347383986316,0.9980354536063227,0.0019645463979977114
31.852563750294635,31.878140562106573,2.4448631835519863,0.9980262513194039,0.001973748684918236
31.85756376028221,31.879410391925397,2.4427720236101482,0.9980196098488173,0.0019803901555060202
31.862563770269784,31.880584142043016,2.4420813342823577,0.9980152480752545,0.001984751929070926
31.86756378025736,31.88179452908342,2.4427770203201513,0.9980108240195119,0.0019891759848139133
31.872563790244936,31.88305215700739,2.444871473397887,0.9980030857696714,0.001996914234655578
31.87756380023251,31.88425216282709,2.4483751550332475,0.997990831571508,0.0020091684328189313
31.882563810220084,31.88528269790155,2.453325636584416,0.9979768901152423,0.0020231098890840134
31.88756382020766,31.886086069650805,2.4597335368830087,0.9979666871552046,0.0020333128491197114
31.892563830195236,31.886737468989132,2.467521568778264,0.9979641047700819,0.00203589523424186
31.897563840182812,31.887385596034278,2.476701045594015,0.9979681797746249,0.002031820229698386
31.902563850170385,31.88809392328181,2.4872302502126264,0.9979737347976894,0.002026265206631615
31.90756386015796,31.888840588696524,2.4990661960491796,0.9979755440492116,0.0020244559551074086
31.912563870145537,31.8895391696702,2.5120649473499492,0.9979724228944122,0.002027577109904093
31.917563880133113,31.89009320293774,2.5261541487799137,0.9979677569278422,0.0020322430764762285
31.922563890120685,31.890499035165806,2.541348989735974,0.9979662631687493,0.0020337368355707436
31.927563900108268,31.89081592898599,2.5576851726409844,0.9979700730127203,0.002029926991601218
31.93256391009584,31.891105441254957,2.575146442831181,0.9979775514150273,0.0020224485892949688
31.937563920083416,31.89141395156222,2.5936787239635466,0.9979855163168863,0.0020144836874376603
31.942563930070992,31.891730996260403,2.613129754985347,0.9979924118309883,0.0020075881733377754
31.94756394005857,31.892022880197256,2.63336257344082,0.9979993873740298,0.0020006126302982968
31.95256395004614,31.892271148453055,2.6544870475639586,0.99800850699343,0.001991493010899313
31.957563960033717,31.89247325382428,2.6764603623967815,0.9980201403393106,0.0019798596650203288
31.962563970021293,31.89264134758292,2.699243787388635,0.9980322717924444,0.0019677282118871708
31.96756398000887,31.89278840255311,2.7228122684007,0.9980424489189156,0.0019575510854175256
31.97256398999644,31.892916170921595,2.747164526230275,0.9980504000771709,0.0019495999271625002
31.977563999984017,31.893026050954685,2.7722073285861986,0.9980586184422658,0.0019413815620682835
31.982564009971593,31.893125755038938,2.79762803136848,0.9980701591872178,0.0019298408171157275
31.98756401995917,31.89323371305968,2.8234614329867984,0.9980856561705602,0.001914343833774202
31.99256402994674,31.89336027886941,2.849612951921265,0.9981024494920532,0.0018975505122828735
31.99756403993432,31.89350121661105,2.876000502889265,0.9981167889546916,0.0018832110496456557
32.0025640499219,31.893635894455464,2.9027221733410875,0.9981271176398318,0.001872882364507161
32.00756405990947,31.893736533700686,2.929754650602789,0.9981353263752872,0.001864673629052909
32.012564069897046,31.893803482687193,2.9570113752427005,0.99814478402639,0.0018552159779516835
32.01756407988462,31.893870039325144,2.9844152391314185,0.998157085517294,0.0018429144870482231
32.0225640898722,31.893975279287485,3.011901555880362,0.9981707078730561,0.001829292131284883
32.027564099859774,31.894146333006447,3.0392650350783215,0.9981828133610506,0.0018171866432904415
32.03256410984735,31.894357339356137,3.0664512115916693,0.9981922139473248,0.0018077860570169402
32.037564119834926,31.89454164225239,3.093320457943844,0.9982003508647188,0.0017996491396241295
32.0425641298225,31.894666625913732,3.119708642776717,0.9982093357138249,0.0017906642905179937
32.04756413981008,31.894758508781127,3.1456972532789838,0.9982193463575542,0.0017806536467898629
32.05256414979765,31.894892556966937,3.1711794037986523,0.9982283944436263,0.0017716055607182985
32.05756415978522,31.89514788379612,3.1959053887126054,0.9982347745004624,0.0017652255038831117
32.0625641697728,31.89549758513395,3.219739505759027,0.998239343210273,0.0017606567940739557
32.06756417976038,31.895821957053172,3.242724580980572,0.9982448344546034,0.0017551655497448468
32.07256418974796,31.896045399517302,3.264679786083089,0.9982528008092884,0.0017471991950599
32.07756419973553,31.896199404318978,3.2855641676333214,0.9982616499191858,0.0017383500851638168
32.0825642097231,31.896418321034968,3.30529330404133,0.9982681552381925,0.0017318447661579222
32.08756421971068,31.896839417714908,3.3237302990192115,0.9982708765965019,0.0017291234078491372
32.092564229698255,31.89740691019798,3.340934111956321,0.9982717047927142,0.0017282952116366413
32.09756423968583,31.897916769526127,3.35678205359471,0.9982738780147089,0.0017261219896428758
32.10256424967341,31.89826979015722,3.37123069511558,0.998278772106684,0.0017212278976674708
32.10756425966098,31.898556486395076,3.3842752272892884,0.9982849002072186,0.0017150997971335257
32.11256426964856,31.898975312404197,3.3958012392278114,0.9982897730340657,0.001710226970287046
32.11756427963613,31.899659197656884,3.4057647578535124,0.9982921838104253,0.0017078161939274908
32.1225642896237,31.900477664454,3.4141497728621157,0.9982926693636222,0.0017073306407315505
32.12756429961128,31.90118072939195,3.4209050348469536,0.9982924951386483,0.0017075048657072716
32.132564309598855,31.901736466720443,3.4259666009670275,0.9982928423868564,0.001707157617500714
32.13756431958643,31.90233253784224,3.4293962119478403,0.9982946261117293,0.0017053738926291
32.142564329574014,31.903135243617644,3.431127294912031,0.9982980507398227,0.0017019492645379275
32.14756433956158,31.904149027882475,3.4310945561008697,0.9983018483897197,0.001698151614643672
32.15256434954916,31.905212522978967,3.4292719231430304,0.9983036306792046,0.001696369325161639
32.157564359536735,31.906185726736627,3.4256661315841885,0.9983019987612535,0.0016980012431168485
32.16256436952431,31.90713509781918,3.4203151361885546,0.9982984410069432,0.0017015589974297
32.16756437951189,31.90822342434711,3.413258967572118,0.9982964004377319,0.0017035995666445853
32.17256438949946,31.909509509993182,3.404493340858057,0.9982979177150461,0.0017020822893307982
32.17756439948704,31.910961167035115,3.3940314309193043,0.9983014461339045,0.0016985538704692815
32.182564409474615,31.912495400623605,3.3818339260795356,0.9983034099326744,0.001696590071696119
32.187564419462184,31.91400036277512,3.3679489314625517,0.9983017602950697,0.001698239709298368
32.19256442944976,31.915455030109044,3.352443796276575,0.9982975879448087,0.001702412059556354
32.197564439437336,31.9170017901597,3.335258290701952,0.9982934716550282,0.0017065283493354838
32.20256444942491,31.918872665310197,3.316420889706275,0.9982910279343881,0.0017089720699751038
32.20756445941249,31.92121482603146,3.2960681073211258,0.998290250561357,0.0017097494430051191
32.212564469400064,31.923766593315182,3.2742464212309357,0.998290300838687,0.001709699165676398
32.21756447938764,31.925998872331064,3.250982979327024,0.9982899955361725,0.001710004468191372
32.222564489375216,31.9278663349382,3.226323259236937,0.998287856796918,0.0017121432074469268
32.22756449936279,31.929970225923583,3.200365888448714,0.9982829036726865,0.001717096331679779
32.23256450935037,31.9328810680827,3.1731900096152295,0.9982759276931408,0.0017240723112285914
32.237564519337944,31.936600758270696,3.144884766634786,0.9982693091512661,0.0017306908531054474
32.24256452932552,31.94040839842765,3.1155308681071445,0.9982648238337785,0.0017351761705969601
32.247564539313096,31.943559194623262,3.0852136114888373,0.9982618083186933,0.0017381916856789713
32.25256454930067,31.946364930032477,3.054017609679761,0.9982580540381637,0.0017419459662053611
32.25756455928824,31.949820493771366,3.022017849804411,0.9982523548307722,0.0017476451735936721
32.26256456927582,31.9542958337018,2.9893162188001026,0.9982453820569727,0.0017546179473920515
32.26756457926339,31.95932955400917,2.956076092311081,0.998237817445274,0.0017621825590902233
32.27256458925097,31.964252812413697,2.92245237421131,0.9982285244685465,0.0017714755358172927
32.277564599238545,31.968885812174204,2.8885137744727127,0.998215701504446,0.0017842984999173093
32.28256460922612,31.973815885654112,2.8543717859934583,0.9981999680039434,0.0018000320004207008
32.2875646192137,31.979707167516853,2.820261041056178,0.998185288672342,0.0018147113320227237
32.29256462920127,31.986380587583145,2.7863708853424423,0.9981756720715833,0.001824327932782036
32.29756463918885,31.993137001716164,2.752846630029988,0.9981705794541059,0.0018294205502596922
32.302564649176425,31.99971305539511,2.719824927752068,0.9981640827513779,0.0018359172529897633
32.307564659164,32.006485755409415,2.6874647575068793,0.9981493273577696,0.0018506726465996209
32.31256466915158,32.01404917737355,2.655993952274735,0.9981243881866265,0.0018756118177436498
32.31756467913915,32.02275880339102,2.625597279333415,0.9980940180623007,0.0019059819420707764
32.32256468912672,32.032288976698176,2.596454392561218,0.9980657604992704,0.001934239505103016
32.3275646991143,32.04203669820034,2.5687270131830133,0.9980442220290652,0.00195577797530993
32.332564709101874,32.05185138475036,2.5425456018209887,0.9980285681313329,0.0019714318730436713
32.33756471908945,32.06199538003837,2.5181389748329486,0.998014641774485,0.0019853582298940114
32.342564729077026,32.07282664396827,2.4957073720166982,0.9979986954571822,0.0020013045471989513
32.3475647390646,32.08457062014532,2.4754036280107696,0.997979061990886,0.0020209380134983963
32.35256474905218,32.097089051089576,2.457403590882289,0.9979552393137573,0.002044760690628497
32.357564759039754,32.110116400537855,2.441784659504319,0.9979268527441016,0.002073147260285746
32.36256476902733,32.12358330237065,2.428668037690696,0.9978944948659532,0.0021055051384358085
32.367564779014906,32.13759199339224,2.418145424640558,0.9978614626512666,0.0021385373531220995
32.37256478900248,32.15227695852399,2.4104316662127316,0.9978336374495191,0.0021663625548703908
32.37756479899006,32.167684799167716,2.4056109172200992,0.9978163755076659,0.0021836244967254523
32.382564808977634,32.183690999531294,2.403741664549281,0.9978105906147886,0.0021894093896016337
32.38756481896521,32.20006661293619,2.4048220031951932,0.9978115891915205,0.0021884108128688725
32.39256482895278,32.21670162305886,2.408848748475275,0.9978120642859878,0.002187935718400431
32.397564838940355,32.23357854046743,2.41579419672305,0.9978070194914475,0.002192980512940791
32.40256484892793,32.25077691773709,2.4256537883865845,0.9977967666508509,0.002203233353536648
32.40756485891551,32.268390592677626,2.438339696040685,0.9977859603509558,0.002214039653430161
32.41256486890308,32.28641287981798,2.4537350772412205,0.997780023035702,0.002219976968681887
32.41756487889066,32.30473535815522,2.471754840739436,0.9977821037671616,0.0022178962372240312
32.422564888878235,32.32321916396364,2.492252330451913,0.9977925269863696,0.0022074730180183747
32.42756489886581,32.34167823511192,2.5151468937403916,0.9978100583548827,0.0021899416495064993
32.43256490885339,32.3600180999726,2.5403198959509146,0.9978329346939193,0.0021670653104697312
32.43756491884096,32.378159893229366,2.5678003240689655,0.9978586381628047,0.0021413618415857855
32.44256492882854,32.39608567042551,2.5975139850998428,0.997883455813899,0.0021165441904933873
32.447564938816114,32.41378492204724,2.6291858523036984,0.9979035440587761,0.0020964559456176915
32.45256494880369,32.43125988927411,2.6627604938276637,0.9979175955672231,0.00208240443717197
32.45756495879127,32.44852130670348,2.6980745584799104,0.9979288852968098,0.0020711147075868105
32.462564968778835,32.46557447336815,2.735048429356232,0.9979440675316249,0.002055932472772461
32.46756497876641,32.482384766684596,2.773545001813308,0.9979685720964526,0.0020314279079461043
32.47256498875399,32.498854543203954,2.813319015415908,0.9980018539238116,0.001998146080589186
32.47756499874156,32.514774947847606,2.854326225372736,0.9980367611933565,0.0019632388110439047
32.48256500872914,32.52999744701376,2.8963839958494333,0.9980643625071022,0.0019356374972981194
32.487565018716715,32.54446566155945,2.9393342011341,0.9980808052963799,0.0019191947080212813
32.49256502870429,32.55833882715406,2.983013046829413,0.9980904444055347,0.0019095555988683044
32.49756503869187,32.57194814842089,3.0273254456140783,0.9981022035297624,0.0018977964746416348
32.50256504867944,32.58544368684332,3.0722126210864418,0.9981220030311256,0.0018779969732797275
32.50756505866702,32.59870558188829,3.1177258566809947,0.9981478513251315,0.0018521486792751056
32.512565068654595,32.61137998260481,3.1637447661252964,0.9981720274535139,0.0018279725508937217
32.51756507864217,32.623053844433116,3.2100720130021005,0.9981882834836355,0.00181171652077258
32.52256508862975,32.63377971308082,3.2564585077334542,0.9981972292675045,0.0018027707369031145
32.527565098617316,32.64404206746799,3.302722436419015,0.9982048882952099,0.0017951117091977436
32.53256510860489,32.65425737854329,3.3488464634131763,0.9982162801057152,0.00178371989869367
32.53756511859247,32.66453598805604,3.394531929756965,0.9982308170037623,0.0017691830006474076
32.542565128580044,32.6744808709805,3.43968875658851,0.998244034404034,0.0017559656003758224
32.54756513856762,32.68353338313508,3.4841061455587767,0.9982531114134193,0.001746888590991696
32.552565148555196,32.691690382299456,3.527658976307643,0.998259648596485,0.0017403514079267443
32.55756515854277,32.69942629960492,3.5703266248770054,0.9982668404860258,0.0017331595183875687
32.56256516853035,32.70712124486042,3.6118075973539643,0.9982751169332859,0.0017248830711276647
32.567565178517924,32.71481309585335,3.6519184488164793,0.9982819844300157,0.0017180155743994436
32.5725651885055,32.72218014814925,3.69066270344407,0.998286050770692,0.0017139492337227263
32.577565198493076,32.72894752540358,3.7278004759383867,0.9982894842020126,0.0017105158024027756
32.58256520848065,32.735237213082065,3.7633348287361605,0.9982952066396735,0.0017047933647440794
32.58756521846823,32.74128746107594,3.797205296837193,0.9983025232508764,0.0016974767535410556
32.592565228455804,32.7471067761825,3.82941944613363,0.9983075119921614,0.0016924880122565129
32.59756523844337,32.752624518122886,3.8598958825197984,0.9983081984205044,0.0016918015839137276
32.60256524843095,32.75792685316855,3.88851867891688,0.9983076273009422,0.0016923727034760003
32.607565258418525,32.76319819566861,3.915166064288221,0.9983102951776384,0.0016897048267804598
32.6125652684061,32.76833823600523,3.9397615960853596,0.99831638037845,0.0016836196259703935
32.61756527839368,32.7729676591643,3.9622030911647386,0.9983214508752227,0.001678549129198345
32.62256528838125,32.7770296138837,3.9823902978300665,0.9983220821005971,0.0016779179038248996
32.62756529836883,32.78099698195186,4.000312274113463,0.9983199998190929,0.0016800001853311548
32.632565308356405,32.78526955743689,4.015880344262486,0.9983196192838001,0.0016803807206250126
32.637565318343974,32.78968053763207,4.029072748972401,0.9983226532166887,0.0016773467877385642
32.64256532833155,32.793621775285985,4.039826531537017,0.9983266406354712,0.0016733593689589824
32.64756533831913,32.79676225727273,4.048125976854244,0.9983284114355474,0.0016715885688857286
32.65256534830671,32.79964500745718,4.053995216028417,0.9983275333080316,0.0016724666964038253
32.657565358294285,32.80306070631355,4.057375172599901,0.9983260218821024,0.001673978122337519
32.66256536828186,32.8068571291546,4.0580738219747285,0.998325732648955,0.0016742673554883932
32.66756537826943,32.81016643156172,4.0561342971850145,0.9983268149329527,0.0016731850714941884
32.672565388257006,32.81267030901623,4.0517024002030295,0.9983282786844437,0.0016717213200036435
32.67756539824458,32.814958653219,4.044784201812248,0.9983291860379323,0.0016708139665116278
32.68256540823216,32.81771805062849,4.035418212807074,0.9983290171145077,0.0016709828899328324
32.687565418219734,32.82088849171128,4.023575165582558,0.9983275110197419,0.0016724889846952923
32.69256542820731,32.82368058560993,4.009183589127099,0.9983250799239946,0.0016749200804393014
32.697565438194886,32.82564595715315,3.992253330824161,0.9983233668002682,0.0016766332041638589
32.70256544818246,32.82745924015838,3.9727709850900412,0.99832407274457,0.0016759272598615657
32.70756545817003,32.829964685610975,3.9509095024032685,0.9983263207835307,0.0016736792208995746
32.71256546815761,32.83278175405162,3.9265971487710245,0.9983264078385686,0.0016735921658623792
32.71756547814519,32.834879232610916,3.9000018676268047,0.9983220028918877,0.0016779971125439198
32.722565488132766,32.83625977218656,3.871247560178521,0.9983159566617913,0.0016840433426409667
32.72756549812034,32.8379452372388,3.840416901081966,0.9983135168903503,0.0016864831140844397
32.73256550810791,32.84036230011305,3.807559485062553,0.9983155160162187,0.0016844839882184607
32.73756551809549,32.84276796232674,3.7727069073806234,0.9983168978288333,0.0016831021756065318
32.74256552808306,32.84438011117539,3.735939319546062,0.9983131604754126,0.0016868395290314015
32.74756553807064,32.845441865129395,3.697405506626198,0.9983059089001981,0.0016940911042420393
32.752565548058215,32.846902644189534,3.65721528321567,0.9983000275980433,0.0016999724063930161
32.75756555804579,32.849135293090434,3.6153743333081234,0.9982971347480141,0.0017028652564189967
32.76256556803337,32.851329638482355,3.572044242384145,0.9982945267917535,0.0017054732126781857
32.76756557802094,32.852642809180374,3.5273833111614796,0.9982898245438249,0.0017101754606062272
32.77256558800852,32.853488705043624,3.4814959529947607,0.9982836972048887,0.0017163027995409843
32.77756559799609,32.85485377034415,3.434477058410865,0.9982774674944526,0.0017225325099769304
32.78256560798366,32.856828845294636,3.3864919776431894,0.9982704581316111,0.0017295418728188996
32.78756561797125,32.85868563149028,3.3377163498706954,0.9982611937390113,0.0017388062654189634
32.79256562795882,32.85995645228714,3.2883046476764033,0.9982499028945467,0.0017500971098840155
32.7975656379464,32.860867095040824,3.238408981094277,0.9982382428651094,0.001761757139322136
32.80256564793397,32.86198324548959,3.1881824870459226,0.9982270359741077,0.0017729640303259626
32.80756565792154,32.86357452887164,3.137883877819748,0.9982155286821213,0.0017844713223141525
32.81256566790912,32.86528170024564,3.0877579166249878,0.998202655386462,0.0017973446179744262
32.817565677896695,32.86662600140616,3.03804102864221,0.9981877618202097,0.0018122381842280671
32.82256568788427,32.86763380070553,2.988972771140152,0.9981698853857023,0.0018301146187382105
32.82756569787185,32.86864428487831,2.9408278098650906,0.9981476498598806,0.0018523501445606677
32.83256570785942,32.86985131335759,2.8938566001120627,0.9981209916428512,0.0018790083615919876
32.837565717847,32.87121634541718,2.848332151210977,0.9980925622336873,0.0019074377707590496
32.84256572783457,32.872557219155745,2.8045292710738052,0.9980661085301463,0.0019338914743014443
32.847565737822144,32.87373606056192,2.7627277741570815,0.9980427156373272,0.001957284367123781
32.85256574780972,32.87480250258408,2.7231970833624297,0.9980189301572914,0.0019810698471610213
32.857565757797296,32.875868926777144,2.686200044698278,0.9979892888157356,0.0020107111887190305
32.86256576778488,32.87696928863452,2.6519024203080073,0.9979511989591487,0.0020488010453071203
32.867565777772455,32.8780739830379,2.620612196038857,0.9979075845336971,0.0020924154707590275
32.872565787760024,32.8791377485344,2.5926638983814274,0.9978648498627913,0.002135150141665065
32.8775657977476,32.88013411044508,2.5682712189452066,0.9978280950024506,0.0021719050020069484
32.882565807735176,32.88107871607899,2.547568540333163,0.9977977774742629,0.002202222530194086
32.88756581772275,32.882001102606225,2.5307534768669897,0.9977703759617953,0.0022296240426598556
32.89256582771033,32.88291204874014,2.5179495823290052,0.9977420607397955,0.0022579392646583994
32.897565837697904,32.88380393404631,2.5090754536063877,0.9977121536561337,0.002287846348320077
32.90256584768548,32.88465298663587,2.5041708657358392,0.9976837871004216,0.0023162129040306648
32.907565857673056,32.885420553576495,2.5034180333129137,0.9976616469988809,0.0023383530055700566
32.912565867660625,32.8860872427255,2.506748342285599,0.9976488265374561,0.0023511734669919722
32.9175658776482,32.8866530625699,2.5140479888237484,0.9976451503189634,0.002354849685487405
32.92256588763578,32.887146042638186,2.5253007368995566,0.9976479687549059,0.0023520312495471343
32.92756589762335,32.88761562678358,2.5405720204444777,0.9976545726057844,0.0023454273986702858
32.932565907610936,32.88808484277282,2.5598056529276976,0.9976643121304605,0.002335687873994685
32.937565917598505,32.88854910621557,2.5828971289183382,0.9976788454437612,0.0023211545606950873
32.94256592758608,32.888974776799,2.6097733726814663,0.9977003793775711,0.002299620626887179
32.94756593757366,32.889314217209034,2.6402369118160673,0.99772928900554,0.0022707109989202764
32.95256594756123,32.88955583727662,2.6737878927810512,0.9977630351014339,0.0022369649030273223
32.95756595754881,32.88972040133546,2.710205812045407,0.9977973995932671,0.0022026004111962514
32.962565967536385,32.889845144012746,2.7495210752756933,0.9978292692290412,0.0021707307754225795
32.96756597752396,32.8899731923149,2.791661536816307,0.9978588178079636,0.002141182196500981
32.97256598751154,32.890114176154945,2.8364704501764306,0.9978891654861171,0.0021108345183491633
32.97756599749911,32.89026109706569,2.8837611510221364,0.99792350100881,0.002076498995656559
32.98256600748668,32.89040126755723,2.9331938335988195,0.9979618696196288,0.002038130384837859
32.98756601747426,32.89052198592593,2.9843395709371356,0.9980004302868174,0.00199956971765084
32.992566027461834,32.89061700746336,3.037188573113483,0.9980341288145621,0.001965871189908028
32.99756603744941,32.89067736920719,3.0914192933362314,0.9980607271108,0.0019392728936724732
33.002566047436986,32.89070420379923,3.1470370936153778,0.9980826393125226,0.0019173606919514934
33.00756605742456,32.890723201597446,3.203891117474701,0.9981047171505425,0.0018952828539336598
33.01256606741214,32.890773010750245,3.261891016818762,0.998129813151515,0.0018701868529637528
33.017566077399714,32.89089067475928,3.3207918314444527,0.9981562320325119,0.0018437679719673342
33.02256608738729,32.89105389066419,3.380364772362169,0.9981795408438032,0.0018204591606758732
33.027566097374866,32.891182964667706,3.4404220563420695,0.9981969300763466,0.0018030699281324366
33.03256610736244,32.89123152122894,3.5007781985575805,0.9982097328354146,0.0017902671690658628
33.03756611735002,32.89123107241723,3.5612083904947216,0.9982216975570901,0.0017783024473915269
33.042566127337594,32.89127945756318,3.6213474019471135,0.9982351441272509,0.0017648558772306437
33.04756613732516,32.89146291053176,3.6811010153118873,0.9982491933524095,0.0017508066520742333
33.05256614731274,32.89172055768954,3.7403631166692697,0.9982615267981302,0.001738473206353593
33.057566157300315,32.89189474201727,3.7989192061415404,0.998271040087154,0.001728959917331699
33.06256616728789,32.89194695070483,3.8565654809112004,0.99827837576571,0.0017216242387762077
33.06756617727547,32.892004357636715,3.9131829689711055,0.9982846380499608,0.0017153619545273427
33.07256618726304,32.89220267801523,3.9686127926684662,0.9982906129064355,0.001709387098052862
33.07756619725062,32.892534047258806,4.022714873572297,0.9982969626666212,0.0017030373378678653
33.082566207238195,32.89283181767311,4.075350634046797,0.9983038192287352,0.001696180775755481
33.08756621722577,32.892975396653576,4.12626746291956,0.9983098566766765,0.0016901433278150699
33.09256622721335,32.89309284595454,4.1753652905821435,0.9983132397698847,0.001686760234606206
33.09756623720092,32.89338908197996,4.222642186180969,0.9983144481035826,0.0016855519009097114
33.1025662471885,32.89382188668006,4.267956906645946,0.9983167051234325,0.0016832948810599174
33.107566257176074,32.8941795253401,4.311081831810096,0.998321886394974,0.0016781136095193972
33.11256626716365,32.89442111081361,4.351831455133272,0.99832722592525,0.0016727740792449666
33.11756627715122,32.894713676518556,4.3902603207961475,0.9983287198219974,0.0016712801824981752
33.122566287138795,32.895155493733576,4.426272746921546,0.9983272463069401,0.0016727536975569396
33.12756629712637,32.89565371021452,4.4597923464995946,0.9983278618255786,0.0016721381789203441
33.13256630711395,32.89609967435052,4.490724443386503,0.9983323956135401,0.0016676043909603895
33.13756631710152,32.89653028155108,4.51892262030454,0.9983365247467506,0.0016634752577528184
33.1425663270891,32.897034399659816,4.544497648241704,0.9983362605817429,0.0016637394227626038
33.147566337076675,32.897606940606394,4.567371780553296,0.9983339352226982,0.0016660647818097008
33.15256634706425,32.8982061548343,4.587387474436119,0.9983344625436559,0.0016655374608547052
33.15756635705183,32.89885429346909,4.604436064482089,0.9983380390752394,0.0016619609292758465
33.1625663670394,32.89954845032396,4.618488270767777,0.9983404436926164,0.0016595563119016876
33.16756637702698,32.900222635606546,4.629592886902845,0.9983395046872912,0.001660495317229877
33.172566387014555,32.90092464941553,4.637612171678322,0.9983375933664286,0.0016624066380932162
33.17756639700213,32.90180742119265,4.6425294231192265,0.9983376670399922,0.0016623329645262233
33.18256640698971,32.90280655032173,4.64443517913537,0.9983396226889272,0.0016603773155884466
33.187566416977276,32.90367264937047,4.643370607272883,0.9983411526167626,0.001658847387749775
33.19256642696485,32.904468228741734,4.639292530360118,0.9983406183434199,0.001659381661089653
33.19756643695243,32.90556820499021,4.6322514760697295,0.998338643523276,0.0016613564812317722
33.202566446940004,32.90696656243603,4.622221790928607,0.9983374380125329,0.0016625619919750517
33.20756645692758,32.90818728276961,4.6092338158348385,0.9983383144253876,0.0016616855791187104
33.212566466915156,32.909141162570506,4.593259664021134,0.9983398129056998,0.001660187098807328
33.21756647690273,32.910390847247434,4.574215955849793,0.9983393060847178,0.0016606939197892881
33.22256648689031,32.912195123512696,4.552152229953834,0.9983365903029532,0.0016634097015554663
33.227566496877884,32.914007896668814,4.52715338169549,0.9983343407291252,0.0016656592753853344
33.23256650686546,32.915377959882534,4.499268376873836,0.9983344322148768,0.0016655677896364848
33.237566516853036,32.91674483570522,4.468602311107425,0.9983353704872687,0.0016646295172477081
33.24256652684061,32.91877724560784,4.435222415117925,0.9983344272815939,0.0016655727229263346
33.24756653682819,32.92131907447051,4.399062777065259,0.9983312207753592,0.0016687792291577115
33.25256654681576,32.92357910471519,4.360307833436651,0.9983279364411064,0.0016720635634075722
33.25756655680333,32.92535509639969,4.3190339904093475,0.9983264056453746,0.0016735943591367052
33.26256656679091,32.92744573488457,4.275351839412384,0.998325960668693,0.0016740393358167195
33.267566576778485,32.93048240548313,4.22934326306046,0.9983243698238411,0.001675630180667317
33.27256658676606,32.933898593725324,4.181052553005403,0.9983205017328121,0.0016794982716958284
33.27756659675364,32.93682366468759,4.130627262929377,0.9983156256156499,0.0016843743888581872
33.28256660674121,32.93946012840938,4.0782317082512325,0.9983117412223729,0.001688258782135152
33.28756661672879,32.942698768806025,4.023969626483164,0.9983088900558292,0.0016911099486796016
33.292566626716365,32.94679918976401,3.9679839137927155,0.9983050577365592,0.00169494226794997
33.29756663670394,32.951266554746475,3.9103921012905136,0.9982989963665065,0.0017010036380037152
33.30256664669152,32.9556046712629,3.851318642550409,0.9982919056806284,0.0017080943238842144
33.30756665667909,32.959818789721545,3.790971404388695,0.9982853263460595,0.0017146736584542222
33.31256666666667,32.96439456302368,3.7295277967126954,0.9982784504295045,0.0017215495750107957
33.317566676654245,32.969802596447636,3.6671054806707857,0.9982692097238928,0.0017307902806234033
33.322566686641814,32.97594256955506,3.604088834519527,0.9982575721173143,0.0017424278872044845
33.32756669662939,32.98239761089834,3.5406679600246735,0.9982456988182963,0.0017543011862238905
33.332566706616966,32.98894720173041,3.477159366129487,0.9982343815448245,0.0017656184596971185
33.33756671660454,32.99570588635849,3.4138367959541913,0.9982212154162993,0.001778784588225661
33.34256672659212,33.003063455849095,3.350989024014069,0.9982036130230725,0.0017963869814537148
33.347566736579694,33.01143999053855,3.2889041861182995,0.99818239385719,0.0018176061473397307
33.35256674656727,33.020762758984525,3.227863179788892,0.9981605504121539,0.0018394495923766082
33.357566756554846,33.030603926014656,3.168115160183273,0.998138752492041,0.0018612475124910291
33.362566766542415,33.0407158520448,3.109951069780942,0.9981139760675959,0.0018860239369379377
33.36756677653,33.05125143000202,3.0536922339305597,0.998083365276386,0.0019166347281471415
33.372566786517574,33.062675779761754,2.999591710704324,0.9980481788483249,0.0019518211562092698
33.37756679650515,33.075457046062546,2.94809774601035,0.9980124448171496,0.001987555187385677
33.382566806492726,33.08948827918661,2.8994155823157604,0.9979778729787651,0.0020221270257686536
33.3875668164803,33.10427468525018,2.8538361332573623,0.9979414231549506,0.0020585768495815083
33.39256682646787,33.11951194824257,2.8114939746016763,0.9978986905094931,0.0021013094950371332
33.39756683645545,33.135243552267625,2.772793149678279,0.9978493131594378,0.002150686845092392
33.40256684644302,33.15185478243772,2.7382128219276898,0.9977983346484518,0.0022016653560767503
33.4075668564306,33.16980409609059,2.7080517841841134,0.9977520985722238,0.0022479014323031118
33.412566866418175,33.18909492107311,2.682541492944079,0.9977131158768177,0.0022868841277052998
33.41756687640575,33.209368980993375,2.6618017525629267,0.9976790520651987,0.0023209479393266506
33.42256688639333,33.23025090870233,2.646045823672964,0.9976463841660735,0.0023536158384537694
33.4275668963809,33.25144227724765,2.6353260622839967,0.9976146809212938,0.0023853190832353317
33.43256690636847,33.27299205972071,2.6296620411399916,0.997587392335723,0.002412607668806131
33.437566916356054,33.295074536907194,2.628960419805206,0.997568915940289,0.002431084064241141
33.44256692634363,33.31773811531613,2.6329711997794827,0.9975612433089477,0.002438756695585095
33.44756693633121,33.34082223860836,2.6418818148425705,0.9975633635623646,0.0024366364421698804
33.45256694631878,33.36405539738185,2.6556272350362753,0.9975734582829187,0.0024265417216173205
33.45756695630635,33.387095592753234,2.6741672562705476,0.9975911772751487,0.0024088227293895636
33.46256696629393,33.409836337927246,2.6976618221119884,0.9976175329409105,0.0023824670636279984
33.4675669762815,33.432277688354446,2.725681908736275,0.9976526466483986,0.0023473533561415402
33.47256698626908,33.45445020027414,2.75814967670842,0.9976938847948547,0.002306115209686322
33.477566996256655,33.47624612656458,2.794777527500197,0.9977365865569122,0.00226341344762925
33.48256700624423,33.497426256056876,2.835213280996164,0.9977770280002468,0.002222972004294163
33.48756701623181,33.51763969823728,2.8793793573268442,0.9978150001908611,0.0021849998136809485
33.49256702621938,33.53679730571941,2.9272337639584616,0.9978535574835768,0.002146442520966862
33.49756703620696,33.555081764409735,2.978505176462463,0.997895959328082,0.002104040676463228
33.50256704619453,33.57279933827443,3.0329674153539616,0.9979423278632518,0.0020576721412946457
33.50756705618211,33.59018483189297,3.0903863486061245,0.9979888281757726,0.0020111718287749995
33.51256706616969,33.60702901723079,3.1504662566455823,0.9980300765313802,0.001969923473169251
33.51756707615726,33.62274528276639,3.2129984883857854,0.9980629029936441,0.0019370970109056512
33.52256708614484,33.6370098636225,3.277744780026643,0.9980886005326848,0.001911399471864247
33.52756709613241,33.64998524490766,3.344247557795277,0.9981119311594506,0.001888068845098434
33.532567106119984,33.662301591762386,3.4121949489463854,0.9981374714505838,0.0018625285539665565
33.53756711610756,33.67467503735599,3.4813600085833656,0.9981658760110826,0.0018341239934694306
33.542567126095136,33.68696378803371,3.5515652450007233,0.998193078657541,0.0018069213470107914
33.54756713608271,33.69831559924589,3.622532984098364,0.9982136612208538,0.0017863387836996069
33.55256714607029,33.70819721294656,3.693955479815127,0.9982260832042474,0.0017739168003064278
33.557567156057864,33.71686782600925,3.7655658293717154,0.9982348309592,0.0017651690453558216
33.56256716604544,33.725226150402534,3.8370714076971812,0.9982464290553701,0.0017535709491865498
33.56756717603301,33.73401502748377,3.9082368167205153,0.998262575520111,0.0017374244844474815
33.572567186020585,33.74274111630972,3.978787009060958,0.9982780536623236,0.0017219463422346267
33.57756719600816,33.75030355756336,4.048488990698695,0.9982867940440546,0.0017132059605052354
33.582567205995744,33.75658643213971,4.117273352754256,0.9982894847031011,0.0017105153014592789
33.58756721598332,33.762547312070446,4.184980902143882,0.998292958914143,0.0017070410904186212
33.592567225970896,33.76888955124757,4.251305036293663,0.9983015084586312,0.0016984915459305402
33.597567235958465,33.77529172658898,4.3160250905011255,0.9983114818640435,0.0016885181405191852
33.60256724594604,33.780870580704125,4.379085720389565,0.9983166943844701,0.001683305620092054
33.60756725593362,33.78542758993099,4.440318322139142,0.998317089245693,0.0016829107588703807
33.61256726592119,33.789847685769445,4.4995721868126175,0.9983183617625423,0.0016816382420223
33.61756727590877,33.794803676540354,4.556697744814262,0.9983235793036678,0.0016764207008976239
33.622567285896345,33.79960950659556,4.611524559779632,0.9983293626291558,0.0016706373754109092
33.62756729588392,33.80336061076029,4.663841691326832,0.9983315621698577,0.0016684378347110779
33.6325673058715,33.80656375251974,4.71361467479841,0.9983311674964801,0.0016688325080900593
33.637567315859066,33.81034262491181,4.760749160500591,0.9983321645979486,0.0016678354066235258
33.64256732584664,33.8144373093733,4.80509687835122,0.9983356599992769,0.0016643400052980912
33.64756733583422,33.81763936508721,4.846638473055373,0.9983388300679858,0.0016611699365916771
33.6525673458218,33.81999973794643,4.885318162919207,0.998339275394931,0.0016607246096493377
33.65756735580938,33.822807302199365,4.920978100741878,0.99833841360188,0.0016615864027054283
33.662567365796946,33.8262542684091,4.953459497614271,0.9983394209301061,0.0016605790744826869
33.66756737578452,33.82909611291208,4.9827882730471025,0.9983423897644214,0.001657610240170804
33.6725673857721,33.830964153859796,5.008895744287785,0.998343872110569,0.001656127894023315
33.677567395759674,33.833032192936486,5.03176606140691,0.9983424619319818,0.0016575380726074707
33.68256740574725,33.83580960134024,5.051364185075764,0.9983416405061231,0.001658359498462371
33.687567415734826,33.83828578598715,5.067542481914841,0.9983439607948179,0.0016560392097640314
33.6925674257224,33.83992541391342,5.080404233119861,0.9983461397726809,0.0016538602318972655
33.69756743570998,33.84157866519947,5.0898408894942015,0.9983447456556539,0.0016552543489230904
33.702567445697554,33.843728227854356,5.095898504627934,0.9983427290372905,0.001657270967285322
33.70756745568512,33.84571673243342,5.098485940632635,0.998344158011934,0.001655841992640323
33.7125674656727,33.84722656647448,5.097624659104133,0.9983465771014843,0.0016534229030910853
33.717567475660275,33.848764389467874,5.09332952802781,0.9983455726177917,0.0016544273867833787
33.72256748564785,33.85042479369369,5.085648301816185,0.9983429705995832,0.0016570294049936393
33.727567495635434,33.85183638899271,5.074567060926647,0.9983432306461008,0.0016567693584779314
33.732567505623,33.853185757504825,5.06012499652437,0.998345259930099,0.0016547400744821373
33.73756751561058,33.85477884307553,5.042373181601603,0.9983448520237692,0.0016551479808150648
33.742567525598155,33.85614989662193,5.021344767747243,0.9983423199927617,0.0016576800118267212
33.74756753558573,33.857010184856584,4.997088300626511,0.9983413142501015,0.0016586857544836138
33.75256754557331,33.858090454116315,4.969573410476347,0.9983422051782376,0.0016577948263439162
33.75756755556088,33.85974758896018,4.938783140068663,0.9983420924855478,0.0016579075190306255
33.76256756554846,33.86105240404057,4.904765310242315,0.9983400895207669,0.0016599104838096845
33.767567575536034,33.86152196907586,4.867720609392439,0.9983382125071368,0.0016617874974386914
33.7725675855236,33.86220675258798,4.82765362274824,0.9983375220229945,0.0016624779815800933
33.77756759551118,33.86378226803903,4.784657087778901,0.9983367418791166,0.0016632581254578426
33.782567605498755,33.865191403836064,4.738848545885357,0.9983348703852734,0.0016651296193006388
33.78756761548633,33.86555061428324,4.690217895791444,0.9983326565625192,0.0016673434420556327
33.79256762547391,33.8658107295788,4.638850451712138,0.9983307972893849,0.0016692027151906305
33.79756763546149,33.86705083741204,4.58495859482386,0.9983285593602116,0.0016714406443647427
33.80256764544906,33.868549634544934,4.528645155634393,0.9983253126499756,0.0016746873546025982
33.807567655436635,33.86911855374143,4.470057049370711,0.9983219567775073,0.0016780432270731888
33.81256766542421,33.86916078974516,4.409324939703511,0.998319291435698,0.0016807085688840596
33.81756767541179,33.86984751999856,4.346635790530367,0.9983160966770598,0.0016839033275236098
33.82256768539936,33.871143425119655,4.28206439819034,0.9983107493926727,0.0016892506119128767
33.82756769538694,33.87207211610777,4.215744445599633,0.9983040239368944,0.0016959760676932738
33.832567705374515,33.87233686885192,4.147839757837011,0.9982981054680826,0.0017018945365064786
33.83756771536209,33.87256198262661,4.078593814273117,0.9982930349570164,0.0017069650475764792
33.84256772534966,33.87325944626037,4.00824453638298,0.998286351224774,0.0017136487798199039
33.847567735337236,33.87425384338283,3.936957100919421,0.9982765562642458,0.0017234437403510854
33.85256774532481,33.87501665287648,3.864949410422532,0.9982648892439606,0.0017351107606373985
33.85756775531239,33.87532867119192,3.7925005939810315,0.9982529506104038,0.0017470493941962955
33.862567765299964,33.87553680545278,3.7199197671154565,0.9982403447423539,0.0017596552622474084
33.86756777528754,33.87605282511561,3.6475040911529852,0.9982257700889295,0.0017742299156713244
33.872567785275116,33.87682069381619,3.5755430471011547,0.9982089941952509,0.001791005809350579
33.87756779526269,33.87752321269154,3.5042306838690833,0.9981902120851975,0.0018097879194046368
33.88256780525027,33.87799851244481,3.433876833875636,0.9981683189537631,0.0018316810508384965
33.887567815237844,33.87829488196149,3.364780919843345,0.9981417017252328,0.0018582982793664518
33.89256782522542,33.87859160372866,3.297337982138742,0.9981108490323746,0.001889150972222638
33.897567835212996,33.87904936793141,3.231866207846931,0.9980785243084673,0.001921475696129272
33.90256784520057,33.87963841531955,3.1687830739856007,0.9980463399928677,0.0019536600117266963
33.90756785518815,33.88022393519334,3.108578814620768,0.9980119879734362,0.0019880120311552775
33.91256786517572,33.880712415643096,3.0514637462443823,0.9979712290575984,0.0020287709469895203
33.91756787516329,33.88107256356997,2.9979795403301557,0.9979228665051568,0.0020771334994336343
33.92256788515087,33.88136886490703,2.948408836945256,0.9978708907334144,0.002129109271178856
33.927567895138445,33.88170826741938,2.9031964353520583,0.9978209693016882,0.002179030702906188
33.93256790512602,33.88212942441997,2.8624598419084424,0.9977749530768949,0.002225046927700079
33.9375679151136,33.88260981381295,2.826490102890636,0.9977295198487285,0.002270480155868051
33.94256792510117,33.88308481935311,2.7954323680513524,0.9976807473116809,0.002319252692917907
33.94756793508875,33.88348159371707,2.7697765301585235,0.997630037382992,0.002369962621609674
33.952567945076325,33.88379697799939,2.749641164537079,0.9975851129914247,0.0024148870131784853
33.9575679550639,33.884078267927386,2.7352470279081023,0.9975545135333894,0.002445486471214472
33.96256796505148,33.884374416675,2.7266275181594506,0.997540462246045,0.0024595377585603156
33.96756797503905,33.8847135131284,2.7239156663681343,0.9975369148364619,0.0024630851681446647
33.97256798502663,33.88506785518347,2.7271107189397914,0.9975351131324796,0.0024648868721282454
33.9775679950142,33.88537936885147,2.736189108945455,0.9975320746488494,0.0024679253557585126
33.982568005001774,33.88562490100904,2.7510835170796053,0.9975343665395351,0.0024656334650729095
33.98756801498935,33.88582294599931,2.7715068986664697,0.9975532038419263,0.00244679616268269
33.992568024976926,33.88601836091865,2.7972317458145466,0.997594461952755,0.0024055380518558872
33.9975680349645,33.886251487067405,2.8282055584898633,0.9976521183263799,0.0023478816782317342
34.00256804495208,33.88650394486016,2.8638451181117914,0.9977113361584632,0.002288663846149558
34.007568054939654,33.88671438881217,2.9040202679090457,0.9977593225470929,0.0022406774575207205
34.01256806492723,33.88685145280019,2.948474451785131,0.9977949793393834,0.0022050206652312245
34.017568074914806,33.88694164623619,2.9971815948414915,0.9978287676777046,0.0021712323269107658
34.02256808490238,33.88705647992719,3.049492418881256,0.9978725108935333,0.002127489111080431
34.02756809488996,33.88726423061484,3.105399187593814,0.9979281024648301,0.0020718975397835244
34.032568104877534,33.88752925810587,3.164806202129942,0.997985534118563,0.0020144658860518495
34.03756811486511,33.887730096520556,3.227369356866694,0.9980321309196681,0.001967869084947364
34.042568124852686,33.88780498656248,3.2927516978177107,0.9980639843522592,0.0019360156523567592
34.047568134840255,33.887813023649215,3.3606799673232377,0.9980882960965589,0.0019117039080582463
34.05256814482783,33.88789774899696,3.4308331835437924,0.9981147414582402,0.001885258546377136
34.05756815481541,33.8881733348782,3.502870743568613,0.9981455734549672,0.0018544265496516516
34.06256816480298,33.888542097408674,3.5762700015366273,0.9981750973871545,0.001824902617465231
34.06756817479056,33.88877069659572,3.6508531266942637,0.9981978895849898,0.0018021104196307234
34.072568184778135,33.88880148074938,3.7263601787194784,0.9982149690429297,0.0017850309616913413
34.07756819476571,33.88881487020163,3.802528812430659,0.9982307596818173,0.0017692403228044343
34.08256820475329,33.88901753327566,3.879033576746602,0.9982463689814118,0.0017536310232116041
34.08756821474086,33.88943383857841,3.9554385813205046,0.9982591471643107,0.001740852840312771
34.09256822472844,33.88983820385557,4.031500004169612,0.9982683974832264,0.0017316025213969227
34.097568234716015,33.890014764663476,4.106959623505595,0.9982775076617897,0.0017224923428345558
34.10256824470359,33.89008097006387,4.181570427433468,0.998288674153729,0.001711325850895102
34.10756825469117,33.89031155143044,4.255207867300995,0.9982988566136963,0.0017011433909282887
34.11256826467874,33.89073848851217,4.327754982702818,0.9983042219914328,0.0016957780131937644
34.11756827466631,33.89117694940772,4.398932793577493,0.9983064494607383,0.0016935505438887527
34.12256828465389,33.891507657486365,4.4685696926266205,0.9983106310895394,0.0016893689150883737
34.12756829464146,33.891768812376824,4.536501731005047,0.9983178551256819,0.001682144878947698
34.13256830462904,33.89207416221461,4.602533969745259,0.9983240387475953,0.0016759612570353562
34.137568314616615,33.89250654893637,4.666541340298441,0.9983263072112859,0.001673692793346771
34.14256832460419,33.8930329387368,4.7282402772678305,0.9983267778465895,0.0016732221580453715
34.14756833459177,33.89352558010544,4.787491053128582,0.998328945172122,0.0016710548325156943
34.15256834457934,33.893916375604846,4.844302624451147,0.998333047111052,0.0016669528935883081
34.15756835456692,33.89432075741989,4.898562377620146,0.998336469984632,0.0016635300200125822
34.162568364554495,33.894895678561845,4.95007553869777,0.9983374881417082,0.0016625118629390418
34.16756837454207,33.89556943275149,4.998725878020023,0.9983374085337751,0.0016625914708753029
34.17256838452965,33.89613555359799,5.04440243645762,0.9983386816591512,0.0016613183454999973
34.17756839451722,33.89663619339816,5.086947679695942,0.9983413312041116,0.001658668800535817
34.18256840450479,33.897292290834194,5.126355005365952,0.998342976682836,0.0016570233218078936
34.18756841449237,33.89806889250857,5.1625275564158,0.9983428240774973,0.0016571759271438529
34.192568424479944,33.89877342391034,5.195510775567336,0.9983428949323873,0.0016571050722500936
34.19756843446752,33.89947278409946,5.225234248993434,0.9983442774037122,0.0016557226009236983
34.202568444455096,33.900300636003394,5.2516381956601625,0.9983454780640489,0.0016545219405865875
34.20756845444267,33.901145655465314,5.274694722774572,0.9983455678441301,0.0016544321605039686
34.21256846443025,33.90197572129741,5.294194476179026,0.9983455476472076,0.0016544523574270943
34.217568474417824,33.902958105506826,5.310097982549815,0.9983460327615725,0.0016539672430622811
34.2225684844054,33.9039981979986,5.322458926740384,0.9983465447820089,0.001653455222627288
34.227568494392976,33.9049044219573,5.331281461728826,0.9983467679884089,0.001653232016229243
34.23256850438055,33.905931378164,5.336563179620478,0.9983466291775787,0.0016533708270620032
34.23756851436813,33.90727120986052,5.338335345695436,0.9983463764676839,0.0016536235369591162
34.242568524355704,33.90851242500927,5.336516891018585,0.9983467278108212,0.0016532721938252082
34.24756853434328,33.909521503651405,5.331096117042989,0.9983471764036754,0.0016528236009680194
34.25256854433085,33.910865062761665,5.322035549512022,0.9983462722454634,0.0016537277591771864
34.257568554318425,33.91260176035971,5.309373896485924,0.9983451393115552,0.0016548606930828441
34.262568564306,33.914060476335884,5.293142489232715,0.9983460185475562,0.0016539814570793604
34.26756857429358,33.91529095627672,5.2732404716065435,0.9983468580796963,0.001653141924937926
34.27256858428115,33.91703311086464,5.249732018641139,0.9983445788505619,0.001655421154071563
34.27756859426873,33.91917168824471,5.222792757877133,0.9983423087296573,0.0016576912749756876
34.282568604256305,33.920978887370076,5.19249663675306,0.9983439588005217,0.00165604120411176
34.28756861424388,33.922621244207,5.158954093183402,0.9983453170665425,0.0016546829380909972
34.29256862423145,33.92477521039686,5.122114218226777,0.9983415810892063,0.001658418915427991
34.297568634219026,33.927311740401656,5.082032068550612,0.998337780324779,0.001662219679856341
34.30256864420661,33.92969266404228,5.038745720647461,0.9983396080295722,0.0016603919750650153
34.307568654194185,33.932009340073996,4.9921989440806644,0.9983415876676608,0.001658412336978235
34.31256866418176,33.934640155583374,4.942703162132637,0.9983370188195144,0.0016629811851265601
34.31756867416934,33.937582124734234,4.890468323293288,0.9983311447662825,0.0016688552383590815
34.322568684156906,33.94069408759938,4.835614350965021,0.9983315708411671,0.0016684291634769838
34.32756869414448,33.94399869054264,4.778109545005254,0.9983339159727963,0.0016660840318498307
34.33256870413206,33.94743717180046,4.718178652427267,0.9983297385222234,0.001670261482424182
34.337568714119634,33.950936754976965,4.655911169136545,0.9983216441897875,0.0016783558148628036
34.34256872410721,33.954759818064986,4.591458633273707,0.9983182371169854,0.0016817628876665616
34.347568734094786,33.959211162000415,4.524988329239527,0.9983191093046512,0.0016808907000033615
34.35256874408236,33.96400929227055,4.456694920995539,0.9983161762481807,0.001683823756475506
34.35756875406994,33.9686779191381,4.3867276408903715,0.9983072509948714,0.0016927490097859454
34.36256876405751,33.97342089516107,4.315278604456216,0.9982984465829948,0.0017015534216640368
34.36756877404508,33.97889316721212,4.242485951688781,0.99829353303224,0.0017064669724183561
34.372568784032666,33.985195030573706,4.168574522368626,0.9982888480761293,0.0017111519285298966
34.37756879402024,33.99185964644614,4.093590667621576,0.9982800405017003,0.0017199595029597267
34.38256880400782,33.99858721255407,4.017719301177416,0.9982679470606936,0.0017320529439655624
34.38756881399539,34.00557089465989,3.941267498966841,0.9982554237047195,0.0017445762999373654
34.39256882398296,34.01323482146327,3.8647101630442546,0.9982423740551737,0.001757625949481429
34.39756883397054,34.02185852439022,3.788300620974856,0.9982268786117232,0.0017731213929311359
34.402568843958115,34.03129036088013,3.712374707404255,0.9982089925341081,0.0017910074705447896
34.40756885394569,34.04124646771894,3.637147118811635,0.9981902840064925,0.0018097159981581706
34.41256886393327,34.05166073561719,3.5629006228441984,0.9981701351389936,0.001829864865653179
34.41756887392084,34.06267524581184,3.4899259061719214,0.9981451701323585,0.0018548298722905426
34.42256888390842,34.07452272183177,3.4187164768222673,0.9981132468328121,0.0018867531718388098
34.427568893895995,34.08746823450592,3.3495627109589243,0.9980765906281307,0.0019234093765219127
34.43256890388356,34.10155030837918,3.282890417740284,0.9980396756577754,0.001960324346877794
34.43756891387114,34.11664783992841,3.2190611474050796,0.9980042505899611,0.001995749414693781
34.442568923858715,34.13260343857263,3.1584599947547662,0.9979673074521309,0.0020326925525270844
34.4475689338463,34.149308532911185,3.101418655689317,0.9979241358829363,0.002075864121724345
34.452568943833874,34.16684152756546,3.0482896299543953,0.9978729967592677,0.0021270032453953275
34.45756895382144,34.185407529820324,2.9991746701298148,0.9978167726677881,0.0021832273368763257
34.46256896380902,34.20513592151262,2.954380594264285,0.9977606277397425,0.002239372264923266
34.467568973796595,34.226061155944286,2.9142292091144726,0.9977085686696463,0.0022914313350209606
34.47256898378417,34.24805904789364,2.879125503095677,0.9976620549850206,0.0023379450196479735
34.47756899377175,34.270865141833795,2.849465297123339,0.9976210848489048,0.0023789151557644583
34.48256900375932,34.29426182897658,2.825242094249918,0.9975858120346772,0.002414187969991642
34.4875690137469,34.317998933600954,2.8066585754915185,0.9975569207827354,0.0024430792219347925
34.492569023734475,34.34198463776331,2.793796505236256,0.9975349186533364,0.002465081351334906
34.497569033722044,34.36619611115148,2.7866999679088433,0.9975198302442682,0.002480169760404205
34.50256904370962,34.39068265036486,2.7851378169681116,0.9975121329865317,0.0024878670181413026
34.507569053697196,34.41545389864191,2.7894894524297964,0.9975140195465539,0.00248598045812025
34.51256906368477,34.440356726725014,2.7998170997023157,0.9975291761698785,0.0024708238347966073
34.517569073672355,34.464949333422226,2.816093350905657,0.9975603414633073,0.002439658541368382
34.52256908365993,34.48879365523836,2.8378044442059123,0.9976061406156262,0.002393859389049715
34.5275690936475,34.511438201833585,2.864874283481613,0.9976600137185554,0.002339986286120441
34.532569103635076,34.53288817529816,2.8972195825539195,0.9977129644874307,0.0022870355172469885
34.53756911362265,34.55349362740476,2.934698222044631,0.9977588512985119,0.0022411487061662428
34.54256912361023,34.57359191136827,2.9769033923020896,0.9977983840925536,0.002201615912124795
34.547569133597804,34.59329661380069,3.023660886570972,0.9978382820159196,0.00216171798876047
34.55256914358538,34.612254749430406,3.0746774979385627,0.9978855244151906,0.002114475589490156
34.557569153572956,34.62982631361881,3.1292664502588416,0.9979408548414219,0.0020591451632604825
34.56256916356053,34.645804556391965,3.1873223202842693,0.9979970239552003,0.002002976049482945
34.5675691735481,34.66046605148136,3.2486754565107367,0.9980438724680806,0.001956127536604015
34.57256918353568,34.6743122030255,3.3130186252557614,0.9980764633887499,0.0019235366159342196
34.57756919352325,34.68774740265035,3.3800245859044624,0.9980991865444108,0.0019008134602748238
34.58256920351083,34.700606665536334,3.4492182520055774,0.9981217501176869,0.00187824988700045
34.58756921349841,34.712476927573654,3.5203537307596715,0.9981503582961683,0.0018496417085192565
34.59256922348598,34.723248556759216,3.5930994428018512,0.9981823369156934,0.0018176630889941633
34.59756923347356,34.73312083706065,3.667004954521492,0.9982094775508804,0.001790522453807438
34.60256924346113,34.7423284131032,3.7417624692860585,0.9982266320714405,0.0017733679332479608
34.60756925344871,34.75101244675674,3.8170764277232503,0.9982366017606057,0.0017633982440831248
34.612569263436285,34.75917650746458,3.8926299030201013,0.9982464876666282,0.001753512338061703
34.61756927342386,34.766854327788366,3.9681662191644085,0.9982601064697799,0.0017398935349106893
34.62256928341144,34.77401157854215,4.043377763022615,0.9982749987940795,0.0017250012106124462
34.62756929339901,34.78050577238479,4.118024821936635,0.9982865276073768,0.00171347239731725
34.63256930338659,34.78636973813373,4.191861801736476,0.9982933414223228,0.0017066585823731087
34.63756931337416,34.791956162681906,4.264696540691601,0.9982980323588998,0.0017019676457976935
34.642569323361734,34.79745981717262,4.336262406601032,0.9983034911776626,0.0016965088270374492
34.64756933334931,34.80262754856567,4.406417536908778,0.9983100273429935,0.0016899726617096995
34.652569343336886,34.80713166058871,4.474949727204462,0.9983160272275252,0.0016839727771809482
34.65756935332446,34.81114093108496,4.541691386138192,0.9983203324863027,0.0016796675184085114
34.66256936331204,34.81515290473837,4.606521562071076,0.9983233342733235,0.0016766657313904414
34.667569373299614,34.819267400162296,4.669266623954468,0.9983260553588622,0.0016739446458555593
34.67256938328719,34.82297045473584,4.729801024541459,0.9983288794782277,0.0016711205264917017
34.677569393274766,34.825969355852024,4.7878037321147735,0.9983315620421338,0.0016684379625813422
34.68256940326234,34.82877422857997,4.843297203376909,0.9983339894991056,0.0016660105056063728
34.68756941324992,34.831940708318314,4.89613768089048,0.9983361395901693,0.001663860414539374
34.692569423237494,34.835092345432045,4.946212836835538,0.9983376740658411,0.0016623259388640521
34.69756943322507,34.83752479011231,4.9934052913491005,0.9983385926915885,0.001661407313114946
34.70256944321264,34.839475918507446,5.037649601651708,0.9983397557663717,0.0016602442383307572
34.707569453200215,34.84179425452185,5.0788580065377325,0.9983415350088098,0.0016584649958914332
34.71256946318779,34.8444298612646,5.116921115922321,0.99834288646744,0.0016571135372622542
34.71756947317537,34.84651037608122,5.151838609305266,0.9983431729439386,0.001656827060763086
34.72256948316294,34.847961959061024,5.183597990144128,0.998343451083285,0.001656548921417942
34.72756949315052,34.849655728541485,5.2120997352906,0.9983444895588337,0.0016555104458721998
34.732569503138095,34.85175172296049,5.237313154899134,0.9983454375451827,0.0016545624595255797
34.73756951312567,34.85347576296872,5.259046029323185,0.9983456725044896,0.0016543275002222377
34.74256952311325,34.85468318743977,5.277397391841788,0.9983457767643388,0.0016542232403759297
34.74756953310082,34.8560310224013,5.292394241706884,0.9983460850901155,0.0016539149145967304
34.7525695430884,34.85760044250059,5.3039897445927275,0.9983463668553327,0.0016536331493754767
34.757569553075975,34.85891510163707,5.312017127698865,0.9983466472816203,0.0016533527230844529
34.76256956306355,34.86001456004235,5.3164979781149695,0.9983467888109757,0.0016532111937269606
34.76756957305113,34.86120111679526,5.317515359795155,0.9983464943133603,0.001653505691341328
34.772569583038695,34.86232371490676,5.315078330996722,0.9983462754180746,0.0016537245866259612
34.77756959302627,34.86326013404383,5.309228483467893,0.9983465308975729,0.0016534691071279973
34.78256960301385,34.86426278671767,5.299866073526058,0.9983464220407658,0.0016535779639349018
34.78756961300142,34.86533460936743,5.2868779407280275,0.9983456574414198,0.0016543425632806455
34.792569622989,34.86617174428508,5.270290526503518,0.9983452977516863,0.0016547022530151833
34.797569632976575,34.866839308396514,5.250102451950681,0.9983453269383201,0.0016546730663827228
34.80256964296415,34.867659783837986,5.226459375623907,0.998344577707615,0.0016554222970894886
34.80756965295173,34.86858283367575,5.199477369860334,0.998343471128982,0.0016565288757245669
34.8125696629393,34.86931471719154,5.1691654365060025,0.9983431165957216,0.0016568834089864348
34.81756967292688,34.8698459565782,5.135576950956513,0.998342624615772,0.001657375388937915
34.822569682914455,34.870414485515894,5.098622330852301,0.9983410251397246,0.0016589748649876418
34.82756969290203,34.87112499066342,5.058452487467985,0.9983395972487885,0.001660402755925758
34.83256970288961,34.871830364680484,5.015212387342453,0.9983390376765949,0.001660962328121545
34.83756971287718,34.87234844348321,4.968973655123321,0.9983376773060683,0.001662322698651038
34.84256972286475,34.87271997788006,4.919836027924162,0.9983350567644017,0.0016649432403189482
34.84756973285233,34.87316917375895,4.867855334045109,0.9983331156400428,0.0016668843646809634
34.852569742839904,34.8737724304967,4.813091027783733,0.998332005074639,0.0016679949300860476
34.85756975282748,34.87433102162212,4.755763223633653,0.998329380760306,0.0016706192444209268
34.862569762815056,34.87467134373852,4.695866297851949,0.998325147941478,0.001674852063250321
34.86756977280263,34.87491202297204,4.633459484045451,0.998321976569875,0.001678023434852505
34.87256978279021,34.875286986425884,4.568797045869202,0.9983199963600756,0.0016800036446522498
34.877569792777784,34.87579775305711,4.502105752476543,0.9983159696730695,0.0016840303316595195
34.88256980276536,34.87621123795344,4.433562162029232,0.9983090620751491,0.0016909379295785806
34.887569812752936,34.87641636850192,4.3632035010138175,0.9983026470389015,0.001697352965823374
34.89256982274051,34.87659223393084,4.29122277400924,0.998298465167658,0.0017015348370650921
34.89756983272809,34.876916822145944,4.217952685583842,0.9982931891645981,0.0017068108401234578
34.902569842715664,34.8773003621311,4.143687207248122,0.9982834542113586,0.001716545793361181
34.90756985270323,34.877567673852724,4.068560841019153,0.9982711351567386,0.0017288648479782882
34.91256986269081,34.87772688199637,3.9928137312132423,0.9982603656028686,0.0017396344018438291
34.917569872678385,34.87790388242155,3.916534732815262,0.9982510711384603,0.0017489288662547503
34.92256988266596,34.87814198057437,3.8398661272897168,0.9982388498001673,0.001761150204551016
34.92756989265354,34.87838177451954,3.7631299762284476,0.9982210243197784,0.0017789756849417911
34.93256990264111,34.87856826381235,3.686814163091367,0.9981998860743633,0.0018001139303573822
34.93756991262869,34.87871609960397,3.6113502035405385,0.9981789345275541,0.0018210654771678607
34.942569922616265,34.87887633324064,3.5369626568535812,0.9981578913004444,0.0018421087042810045
34.94756993260384,34.879064180552334,3.463983239723138,0.9981332193612745,0.0018667806434543549
34.95256994259142,34.879240150339676,3.3927046384652395,0.9981028405189707,0.0018971594857601203
34.95756995257899,34.87937010017771,3.3234053738618634,0.9980684499646308,0.0019315500401020488
34.96256996256657,34.87947976130963,3.256373390149284,0.9980326609015284,0.0019673391032058256
34.967569972554145,34.879623645279146,3.1919211174948163,0.9979951397170003,0.002004860287735922
34.97256998254172,34.87980955102707,3.130469360155443,0.9979529310039417,0.002047069000795259
34.97756999252929,34.879995649829986,3.0723493111453255,0.9979046594822334,0.002095340522504764
34.982570002516866,34.880142349690075,3.0178750393781435,0.9978534088902878,0.0021465911144501323
34.98757001250444,34.88024798130283,2.967219796094576,0.9978045282302926,0.0021954717744464363
34.99257002249202,34.880361797839754,2.920854559496508,0.997760454694478,0.002239545310262015
34.997570032479594,34.88054844438197,2.8790049031154066,0.997718220202392,0.002281779802349224
35.00257004246717,34.880807366778356,2.8418842090665315,0.9976727758313854,0.002327224173357083
35.007570052454746,34.881078579681486,2.8097836373618286,0.9976233053051483,0.0023766946995949206
35.01257006244232,34.88130521399859,2.782868122635336,0.9975763581406997,0.0024236418640450875
35.01757007242989,34.88146725909119,2.7612199748172923,0.997542257104653,0.0024577429000924313
35.022570082417474,34.88161942960714,2.744824218257162,0.9975274221407763,0.0024725778639691906
35.02757009240505,34.88186074409843,2.7340287711903155,0.9975292814864177,0.002470718518327514
35.032570102392626,34.88222445932093,2.728648645869393,0.9975385301327261,0.0024614698720204363
35.0375701123802,34.88266665807959,2.7290078812903893,0.9975471658289152,0.002452834175832269
35.04257012236778,34.88309713554845,2.7351934058669594,0.9975554896541149,0.002444510350633264
35.04757013235535,34.88342372774933,2.7472166028356817,0.9975718389291989,0.002428161075550998
35.05257014234292,34.88366476417565,2.76457761693783,0.9976049983095869,0.0023950016951632992
35.0575701523305,34.88392890337009,2.787511080885464,0.9976557689079586,0.0023442310967932744
35.062570162318075,34.88430398162883,2.8159100492321185,0.9977151825184407,0.002284817486312229
35.06757017230565,34.88481463650941,2.8494273445032583,0.9977710951123668,0.0022289048923872963
35.07257018229323,34.88537671417882,2.887853579531814,0.9978173217514607,0.0021826782532939214
35.0775701922808,34.88585557188071,2.9308423460191335,0.9978571104133919,0.0021428895913636796
35.08257020226838,34.886222907562804,2.978041380613774,0.9978981245945896,0.0021018754101676442
35.08757021225595,34.886554087038014,3.029091021962026,0.9979442546118317,0.002055745392925539
35.09257022224353,34.88694784124525,3.083819869188631,0.9979923496959675,0.0020076503087902904
35.09757023223111,34.88746063902926,3.1418284810628823,0.9980363564779897,0.001963643526768
35.10257024221868,34.888034550886346,3.2026139488896574,0.9980733770201405,0.0019266229846167126
35.10757025220626,34.88856303404947,3.265816887082837,0.9981048264750657,0.0018951735296919387
35.11257026219383,34.88901846030862,3.3311781779191825,0.998132646261473,0.001867353743285618
35.1175702721814,34.88944393416171,3.398342267172233,0.9981567630578764,0.001843236946883226
35.12257028216898,34.8899023142584,3.4670104689439527,0.9981772981961536,0.0018227018086059623
35.127570292156555,34.89044339087617,3.536759897889325,0.9981970714497972,0.0018029285549643315
35.13257030214413,34.8910506057257,3.607169572715281,0.9982187566350084,0.0017812433697547534
35.13757031213171,34.89165188856321,3.677921124320294,0.9982397923027847,0.0017602077019803824
35.14257032211928,34.892185683169885,3.748733913379168,0.9982539485359516,0.0017460514688160816
35.14757033210686,34.892656333327956,3.8194670013944396,0.9982599866945637,0.0017400133102058193
35.152570342094435,34.893176195129456,3.889837884934696,0.998265418002961,0.0017345820018113143
35.157570352082004,34.893867239865344,3.959592369572337,0.9982775980859584,0.00172240191881806
35.16257036206958,34.894641253139596,4.028571225931403,0.9982931697648363,0.0017068302399422335
35.16757037205716,34.89527152341853,4.096586491889166,0.9983021167152626,0.001697883289519843
35.17257038204474,34.895758366040965,4.16338657432681,0.9983022475949993,0.0016977524097833852
35.177570392032315,34.89636573400497,4.228730950497275,0.9983027413171751,0.0016972586876043197
35.182570402019884,34.89721349963743,4.2924808637081835,0.9983106163786463,0.0016893836261297215
35.18757041200746,34.89809697975526,4.354477837506086,0.9983206325664298,0.0016793674383435437
35.192570421995036,34.898805934696355,4.414537156444948,0.9983241989203723,0.0016758010843974389
35.19757043198261,34.89942570067562,4.472559775311222,0.998322639995558,0.0016773600092104375
35.20257044197019,34.90019297019641,4.528405632099239,0.9983238976434134,0.001676102361354758
35.207570451957764,34.901165822790745,4.5819434364415255,0.9983295862548406,0.001670413749925847
35.21257046194534,34.902174431363676,4.632935912012806,0.998333911207877,0.0016660887968904096
35.217570471932916,34.90305807138332,4.681307864256195,0.9983341602393235,0.0016658397654436671
35.222570481920485,34.90384283738099,4.726984674088958,0.9983340754998897,0.001665924504878804
35.22757049190806,34.904731495532644,4.769886245510005,0.9983363829574601,0.0016636170473101764
35.23257050189564,34.90590510872337,4.8099780896823985,0.9983389303106255,0.001661069694147333
35.23757051188322,34.907205889539334,4.847176974098295,0.9983396288493347,0.0016603711554407216
35.242570521870796,34.908228358016615,4.88136798324243,0.9983398568277922,0.0016601431769865669
35.24757053185837,34.9090281544231,4.912494997107512,0.9983411916288658,0.0016588083759099808
35.25257054184594,34.91023193059725,4.940531931831537,0.9983425696491842,0.00165743035558853
35.25757055183352,34.911938063184486,4.965413733890042,0.9983426061937293,0.0016573938110405087
35.26257056182109,34.91334679782007,4.987080139710798,0.99834233298234,0.0016576670224280428
35.26757057180867,34.91420388976424,5.005529316585859,0.9983434387364721,0.0016565612682948407
35.272570581796245,34.91543037157299,5.020697888092056,0.998344980185382,0.0016550198193838017
35.27757059178382,34.91744359767377,5.032637184582012,0.9983446365071325,0.001655363497633221
35.2825706017714,34.919285470741464,5.0412841361460154,0.9983431147705866,0.0016568852341789003
35.28757061175897,34.92040738186569,5.0465950990246125,0.9983435557320806,0.0016564442726849215
35.29257062174654,34.921740605844334,5.048620505187816,0.9983457206831352,0.0016542793216313004
35.29757063173412,34.92396721817096,5.047222264868133,0.9983456914832233,0.0016543085215448877
35.302570641721694,34.92626788609394,5.0424497656382785,0.9983430526188058,0.0016569473859638596
35.30757065170928,34.92786043537708,5.034380018954592,0.9983422923516039,0.0016577076531673674
35.31257066169685,34.92940862060324,5.023016278252524,0.9983445955520263,0.0016554044527465775
35.31757067168442,34.93180655013039,5.00837226442039,0.9983452228187565,0.0016547771860175764
35.322570681672,34.934611693196686,4.990491812307557,0.9983421800019486,0.0016578200028278685
35.327570691659574,34.93686684022064,4.9694534335843885,0.9983400577505799,0.0016599422541986777
35.33257070164715,34.938781159522016,4.945231253180096,0.9983415660007373,0.001658434004042814
35.337570711634726,34.941366823311334,4.917794239804619,0.9983426118095532,0.001657388195229804
35.3425707216223,34.94469341432932,4.887338300853595,0.9983399052298344,0.0016600947749497031
35.34757073160988,34.947797281043115,4.853877956094106,0.9983366911599354,0.0016633088448519589
35.352570741597454,34.950355760705776,4.817403985798123,0.9983365351019632,0.0016634649028251691
35.35757075158503,34.95323475676198,4.77807237586556,0.9983371739831464,0.0016628260216430216
35.3625707615726,34.957021178215435,4.7359343745970515,0.998335018093997,0.0016649819107933922
35.367570771560175,34.96110263815689,4.691118813966149,0.9983312496849603,0.0016687503198299356
35.37257078154775,34.96472548696653,4.643766526217735,0.99832908416677,0.0016709158380202557
35.37757079153533,34.96821127050601,4.593944971294257,0.9983281597644127,0.0016718402403786635
35.38257080152291,34.9724245253976,4.5417005638810135,0.9983257267459902,0.0016742732588000391
35.38757081151048,34.97745192263109,4.487121165380162,0.9983214771168004,0.0016785228879875236
35.392570821498055,34.98250677503051,4.430404538100142,0.9983175327616054,0.001682467243180198
35.39757083148563,34.98720105804132,4.37170843187487,0.998314438854907,0.0016855611498778748
35.40257084147321,34.99216089213823,4.311092204383323,0.9983103042900009,0.0016896957147820024
35.40757085146078,34.99804215209371,4.2485543011632565,0.9983041157813853,0.0016958842233947826
35.41257086144836,35.00455287958032,4.184053245594223,0.9982974316032747,0.0017025684015020037
35.417570871435935,35.01106859174601,4.117963195463725,0.9982917535280385,0.001708246476740023
35.42257088142351,35.01761196196702,4.050508312146788,0.9982857901427579,0.0017142098620236508
35.42757089141108,35.02469521481925,3.9820613537039278,0.9982768776076546,0.0017231223971279847
35.432570901398655,35.03256328573095,3.912777171405208,0.9982646578947503,0.0017353421100330482
35.43757091138623,35.04105815128478,3.8428079933589987,0.9982518621452813,0.0017481378595033455
35.44257092137381,35.04992616775494,3.77248732831047,0.9982408795091571,0.001759120495630732
35.44757093136138,35.05914897862315,3.7020866916419872,0.9982302942453204,0.0017697057594706117
35.45257094134897,35.06896096232407,3.6317301058606564,0.9982157935367866,0.0017842064680070168
35.457570951336535,35.07958197386892,3.5616329199371295,0.9981947235640334,0.0018052764407625157
35.46257096132411,35.09095910055365,3.4921804531034444,0.9981692472985957,0.0018307527062017138
35.46757097131169,35.102949863403246,3.423652331868961,0.9981444231870701,0.0018555768177288307
35.47257098129926,35.11555822755216,3.356234980464156,0.9981229322188306,0.0018770677859702616
35.47757099128684,35.12894825907218,3.290144223123105,0.998101798278072,0.0018982017267296922
35.482571001274415,35.143248414288536,3.2258138461600607,0.9980745983115988,0.0019254016932031945
35.48757101126199,35.158466486999416,3.163361083245839,0.9980373043388541,0.001962695665949251
35.49257102124957,35.17446907851656,3.103005496453985,0.9979923480133037,0.0020076519915015055
35.497571031237136,35.191106328236444,3.0449110252870843,0.9979470643348566,0.0020529356699498765
35.50257104122471,35.208415831397495,2.9896095517090715,0.9979077338433808,0.002092266161427054
35.50757105121229,35.226599587994144,2.937308241798035,0.9978743615994304,0.002125638405378551
35.512571061199864,35.24580970723545,2.8880524539889736,0.9978407271537556,0.002159272851055268
35.51757107118744,35.26604965632424,2.8422884717226844,0.9977997661324473,0.0022002338723642227
35.522571081175016,35.287086324153655,2.800365438052483,0.9977498922962273,0.002250107708585007
35.52757109116259,35.308495239544634,2.7624450622303063,0.997697123082665,0.0023028769221485165
35.53257110115017,35.330064429589996,2.7286718440605875,0.9976513050610961,0.002348694943718615
35.537571111137744,35.35179179375994,2.699117663561176,0.9976194567226829,0.0023805432821334036
35.54257112112532,35.373913535190084,2.6740289521709513,0.9976014610071497,0.0023985389976669005
35.547571131112896,35.39672483814881,2.653699746529727,0.9975913446133733,0.0024086553914448865
35.55257114110047,35.420175288363296,2.638113752992782,0.9975828588968547,0.002417141107964979
35.55757115108805,35.443779301089904,2.6273609038158936,0.9975747170961085,0.002425282908712955
35.562571161075624,35.466951071102066,2.6216102016834832,0.9975713362093691,0.002428663795454178
35.56757117106319,35.48907866665292,2.6210194069717305,0.9975787909403138,0.002421209064510975
35.57257118105077,35.5101735738285,2.625528192346843,0.9975996589516474,0.0024003410531773807
35.577571191038345,35.530723042540245,2.635009289222629,0.9976311779898775,0.002368822014948285
35.58257120102592,35.55120045340769,2.6493910964349574,0.9976680301749176,0.0023319698299105822
35.5875712110135,35.57178927306766,2.668537481705512,0.997706857685331,0.0022931423194980614
35.59257122100107,35.592007094109334,2.69237732158655,0.9977481208217205,0.002251879183107322
35.59757123098865,35.61087958190885,2.7208553759434193,0.9977936073686852,0.0022063926361427593
35.602571240976225,35.62795359512935,2.753642147510234,0.9978423452916865,0.0021576547131406726
35.6075712509638,35.64342375158006,2.790536860858048,0.9978895126538719,0.0021104873509559556
35.61257126095138,35.65805851408192,2.831256816256937,0.9979300666064779,0.0020699333983507755
35.61757127093895,35.67274550776068,2.875442596014184,0.9979637470215929,0.0020362529832361745
35.62257128092653,35.68741099408797,2.9228168185439034,0.9979959861336518,0.0020040138711777105
35.627571290914105,35.701189066390114,2.9730419696958292,0.9980328286363184,0.001967171368512847
35.632571300901674,35.713376971079896,3.025767755560269,0.9980742751988143,0.0019257248060193662
35.63757131088925,35.72387881936625,3.080701364544824,0.9981130104456841,0.0018869895591510446
35.642571320876826,35.73345124105821,3.1375712014059527,0.9981407789092988,0.001859221095538816
35.6475713308644,35.743095729457316,3.196020983548717,0.9981567009126399,0.001843299092201004
35.65257134085198,35.75282699875805,3.2556412424446926,0.9981688765317984,0.001831123473044502
35.657571350839554,35.76191365395718,3.316170161510442,0.9981868027612066,0.0018131972436414242
35.66257136082713,35.76983248179572,3.377399234345818,0.99821188958663,0.0017881104182209209
35.667571370814706,35.776685580748016,3.4390746700634156,0.998236136045286,0.001763863959568437
35.67257138080228,35.78307466899398,3.50092503594969,0.9982507600863526,0.001749239918502488
35.67757139078986,35.78946875534054,3.562693067923954,0.9982556015129178,0.001744398491934065
35.682571400777434,35.7956358238673,3.6241298467320466,0.9982589539471953,0.0017410460576529566
35.68757141076501,35.80117627409265,3.685036887374392,0.9982682265314105,0.0017317734734344078
35.692571420752586,35.806148493314566,3.7452251865624024,0.998282330659907,0.001717669344934931
35.69757143074016,35.810871573713136,3.8044249250649127,0.9982942380570324,0.001705761947808199
35.70257144072773,35.81538230852421,3.8624299346515407,0.9982996881791582,0.001700311825682444
35.70757145071531,35.81945971235154,3.919131338260341,0.9983012120778606,0.0016987879269784157
35.71257146070288,35.82308148156158,3.974336697078114,0.9983037408554943,0.0016962591493455276
35.71757147069046,35.826564172809775,4.0278374192545305,0.998308858600267,0.0016911414045731419
35.722571480678035,35.83008217605604,4.0794693404215785,0.9983147364382537,0.0016852635665876642
35.72757149066561,35.83342239087518,4.129072537252159,0.9983196340859868,0.0016803659188575832
35.73257150065319,35.83628761270325,4.176496600844469,0.9983230582201819,0.0016769417846647934
35.73757151064076,35.838701305245266,4.221633382422736,0.998324634482465,0.0016753655223848975
35.74257152062834,35.84103777110016,4.264398752956368,0.9983247100477075,0.0016752899571463747
35.747571530615915,35.843598530085586,4.304748504805258,0.9983256815642616,0.001674318440589191
35.75257154060349,35.84614458854792,4.3426300078429145,0.9983296054648778,0.0016703945399692585
35.75757155059107,35.84820406315687,4.378002480219605,0.9983343158701444,0.0016656841346998465
35.76257156057864,35.84979879558082,4.410740632581578,0.9983353939018937,0.0016646061029487148
35.76757157056622,35.851439807728426,4.4408011038884965,0.9983328469062769,0.0016671530985644496
35.77257158055379,35.853368086730114,4.46815037212524,0.9983319532239373,0.001668046780902905
35.77757159054136,35.855231687856254,4.492762821759939,0.9983356164890111,0.001664383515829308
35.78257160052894,35.85663278972276,4.514557569930778,0.9983398013139103,0.0016601986909299499
35.787571610516515,35.85774017617811,4.5334302679571215,0.9983395871279988,0.001660412876842912
35.79257162050409,35.859024110102375,4.5494103824415895,0.9983364528415725,0.0016635471632694262
35.79757163049167,35.86049793944448,4.5625406159892234,0.9983356589930756,0.0016643410117676578
35.80257164047924,35.861721175781916,4.572764046497071,0.9983384898954333,0.001661510109411899
35.80757165046682,35.86260232283102,4.580045293405559,0.9983411089150985,0.0016588910897487813
35.812571660454395,35.86353931921684,4.584351538125682,0.9983404096917602,0.0016595903130892287
35.81757167044197,35.86465785835494,4.585636124180328,0.9983377374028112,0.0016622626020395591
35.82257168042955,35.86560645906257,4.5839840012717845,0.9983364758595427,0.0016635241453106476
35.82757169041712,35.86627026095691,4.579347147240244,0.9983378581274477,0.0016621418774075396
35.8325717004047,35.86699219843587,4.57175743498963,0.9983397918131333,0.0016602081917244866
35.83757171039227,35.86790982510083,4.561294159222339,0.9983393625767792,0.0016606374280818178
35.842571720379844,35.868688719302256,4.548000174057073,0.9983363502489928,0.0016636497558697033
35.84757173036742,35.869148892323295,4.53187383022091,0.9983337720246829,0.0016662279801825225
35.852571740354996,35.86961145531744,4.513020476560563,0.9983341639378578,0.0016658360670089591
35.85757175034257,35.870334367111575,4.4914360302951,0.9983360001674267,0.0016639998374417143
35.86257176033015,35.87105233501824,4.467115650665596,0.9983354414205766,0.0016645585842934036
35.867571770317724,35.871447061086464,4.440124415148612,0.9983314993653185,0.001668500639551223
35.8725717803053,35.8716986402419,4.4104870224922275,0.9983274927263175,0.0016725072785527073
35.877571790292876,35.87215877639154,4.378328324629854,0.9983266268759117,0.001673373128959809
35.882571800280445,35.872760446798054,4.343784668636551,0.9983277257956121,0.0016722742092591225
35.88757181026803,35.87317709330196,4.306885001148905,0.998326795979498,0.0016732040253698655
35.892571820255604,35.87336889110399,4.267722695254196,0.9983221327471145,0.0016778672577519311
35.89757183024318,35.87359764633175,4.226333323315952,0.9983163065192813,0.0016836934855843538
35.902571840230756,35.87399519818956,4.182814263707262,0.9983128015799274,0.001687198424935587
35.907571850218325,35.874404711066006,4.137353963898267,0.9983117745659881,0.0016882254388724052
35.9125718602059,35.87463827208292,4.089951207894642,0.9983100061640112,0.0016899938408446687
35.91757187019348,35.87473256167461,4.040730461006392,0.9983047452005731,0.001695254804285895
35.92257188018105,35.87489397545282,3.9897841620152734,0.9982967293364267,0.0017032706684353208
35.92757189016863,35.875217188521326,3.937318667672615,0.9982890532589175,0.0017109467459461075
35.932571900156205,35.87553540817514,3.883599571576902,0.9982835097333355,0.001716490271529686
35.93757191014378,35.87565240184838,3.8286910188140975,0.9982786601908541,0.0017213398140121306
35.94257192013136,35.875639300634646,3.772815374136609,0.998271581394306,0.0017284186105640431
35.947571930118926,35.87572376750036,3.7161336676354684,0.9982610399385848,0.0017389600662880602
35.9525719401065,35.875966990145315,3.658746099649085,0.9982485138103411,0.0017514861945343615
35.957571950094085,35.87622784300006,3.6007975391871834,0.9982361833231502,0.0017638166817274745
35.96257196008166,35.87635136271461,3.5425572505646765,0.9982243990919202,0.001775600912959098
35.96757197006924,35.87631272865979,3.484294187189838,0.9982114387032541,0.0017885613016263493
35.97257198005681,35.87625705128133,3.426122174097229,0.9981955686666015,0.0018044313382802346
35.97757199004438,35.87634917006958,3.368246587738992,0.9981768816124056,0.0018231183924764698
35.98257200003196,35.87656405366489,3.3105536813983334,0.9981568677436937,0.0018431322611888803
35.987572010019534,35.876750687059,3.2532897020342966,0.9981364015141649,0.0018635984907182446
35.99257202000711,35.8768158243468,3.1966944093104064,0.9981145635690305,0.001885436435853765
35.997572029994686,35.87676897703668,3.1410266957780952,0.9980896367262592,0.001910363278625338
36.00257203998226,35.87671360939648,3.0866395995693052,0.9980611142623615,0.0019388857425233766
36.00757204996984,35.876764501240174,3.0335398066515107,0.9980304638827258,0.0019695361221602724
36.012572059957414,35.8769190837634,2.981848146546442,0.9979998053118919,0.002000194692995602
36.01757206994498,35.87709867828217,2.9315228690148194,0.997969912387903,0.0020300876169851707
36.02257207993256,35.877238288401415,2.882871072751882,0.9979396105475961,0.0020603894572924146
36.027572089920135,35.877314287642,2.836058512662989,0.9979071355274225,0.0020928644774666897
36.03257209990772,35.877370624598235,2.791589699697164,0.9978720366332697,0.0021279633716208184
36.037572109895294,35.87747803972363,2.749758762987645,0.9978357806090813,0.002164219395810855
36.04257211988286,35.87765911775819,2.7106812831188996,0.9978006497911365,0.0021993502137561
36.04757212987044,35.8779000112004,2.6745388321847723,0.9977682370006334,0.0022317630042604135
36.052572139858015,35.87817174410433,2.6414412114180186,0.9977390675069323,0.0022609324979637494
36.05757214984559,35.87845839365533,2.611571142233834,0.9977134953491023,0.002286504655795548
36.06257215983317,35.87878062241673,2.585046423652873,0.9976925608782596,0.0023074391266401984
36.06757216982074,35.87917875441636,2.562129440508481,0.997677545747957,0.002322454256943998
36.07257217980832,35.87966485430352,2.5429110267247466,0.997668527435839,0.0023314725690621266
36.077572189795895,35.88021608789531,2.5274593620476895,0.9976636695870486,0.002336330417853938
36.08257219978347,35.88079316378624,2.5156674841720617,0.9976606065573046,0.00233939344759977
36.08757220977104,35.881362526896226,2.5075900778882563,0.9976591709112959,0.0023408290936100663
36.092572219758615,35.88194377716137,2.5036395743356867,0.9976628614541915,0.0023371385507132587
36.09757222974619,35.88260502795503,2.503852462986448,0.9976769578718288,0.0023230421330755553
36.102572239733774,35.883399775842285,2.5081833895516596,0.9977040958188431,0.0022959041860602593
36.10757224972135,35.88434975539606,2.5166251035070637,0.9977409490082522,0.002259050996651665
36.11257225970892,35.88540532410724,2.529106119172716,0.9977794663507776,0.0022205336541265336
36.117572269696495,35.886458143510886,2.545523127974402,0.9978124136446062,0.002187586360298811
36.12257227968407,35.88744050308722,2.565743992951526,0.9978388099419588,0.0021611900629462406
36.12757228967165,35.88833311212879,2.5895725676152397,0.997864327062546,0.0021356729423611352
36.13257229965922,35.889203460040015,2.616849467253327,0.9978959294759714,0.0021040705289365326
36.1375723096468,35.890183067397004,2.6473948112958277,0.9979353939304972,0.002064606074412559
36.142572319634375,35.8913391710709,2.6809087847552138,0.9979776187188253,0.0020223812860871077
36.14757232962195,35.8926590734007,2.7171514998236086,0.9980151797631918,0.001984820241722714
36.15257233960952,35.89403480150753,2.7558612169284897,0.9980445895156091,0.0019554104893081134
36.157572349597096,35.89530420561057,2.7967519181984875,0.9980682887559812,0.001931711248941278
36.16257235958467,35.896425936405215,2.839523837270136,0.9980910726052398,0.0019089273996850714
36.16757236957225,35.89747545555419,2.88390708743035,0.9981153134508667,0.0018846865540613348
36.17257237955983,35.89857614938378,2.929636475216543,0.9981398178283348,0.0018601821765937415
36.17757238954741,35.89983575109938,2.976485909358652,0.9981623756074867,0.001837624397438886
36.182572399534976,35.9012329522206,3.024229524344064,0.9981820933685079,0.0018179066364145432
36.18757240952255,35.90268579837425,3.0726109486440922,0.998199055489358,0.0018009445155617323
36.19257241951013,35.904138337154805,3.1213738293555697,0.9982130775156693,0.0017869224892476305
36.197572429497704,35.90552914531372,3.1702857846896495,0.9982241806672811,0.0017758193376339925
36.20257243948528,35.906820188602225,3.2191044616710642,0.9982339648912196,0.0017660351136955682
36.207572449472856,35.908032724580565,3.267623761636745,0.9982449085870787,0.0017550914178351687
36.21257245946043,35.909315379444045,3.315704231220098,0.9982575385355992,0.0017424614693156047
36.21757246944801,35.910899990473155,3.3631604669263195,0.9982692207198716,0.00173077928504286
36.22257247943558,35.91274652249941,3.4097872367362125,0.9982768625687215,0.0017231374361942622
36.22757248942315,35.91447919083482,3.4554424783316957,0.9982805342280859,0.0017194657768322102
36.23257249941073,35.91584743189628,3.4999938568414537,0.9982834596677903,0.0017165403371295145
36.237572509398305,35.91704500021756,3.54328303237988,0.9982884969319573,0.00171150307296502
36.24257251938588,35.9185702603623,3.5851679838512824,0.9982955465999086,0.001704453405017685
36.24757252937346,35.92068017995044,3.6255211504945044,0.9983024551859034,0.0016975448190199134
36.25257253936103,35.92289232703657,3.664179900890295,0.9983073459420392,0.0016926540628802804
36.25757254934861,35.92453142021931,3.7010963297604915,0.998309647704601,0.001690352300315623
36.262572559336185,35.92580142780383,3.736172606960547,0.9983100269095653,0.001689973095349903
36.26757256932376,35.92754894406406,3.7693072402092813,0.9983103424737343,0.0016896575311797753
36.27257257931134,35.929986347331294,3.8004611621030726,0.9983128502397652,0.0016871497651478693
36.27757258929891,35.93243489909401,3.8295939376830552,0.998317977320747,0.0016820226841653043
36.28257259928649,35.9343328579962,3.8566373731299644,0.9983229891951146,0.0016770108097984076
36.287572609274065,35.935981816889594,3.881535315876501,0.9983243091421865,0.0016756908627272194
36.292572619261634,35.93813019893556,3.904255655383943,0.9983217237730762,0.001678276231837874
36.29757262924921,35.94093186275427,3.9246736065622256,0.9983192619523519,0.0016807380525633202
36.302572639236786,35.943659525879156,3.942803247208336,0.998320950092427,0.0016790499124893594
36.30757264922436,35.94579141666784,3.9586135915489638,0.9983261199582248,0.001673880046693831
36.31257265921194,35.947899167802746,3.97206757967902,0.9983299349496508,0.0016700650552692467
36.317572669199514,35.95077118079435,3.9831270366720135,0.9983287632628465,0.0016712367420742837
36.32257267918709,35.95410685454272,3.991776033396746,0.9983243198277392,0.0016756801771845259
36.327572689174666,35.95701358189794,3.997977401849482,0.9983218202425731,0.0016781797623522823
36.33257269916224,35.95946906881255,4.00172541904254,0.9983241301533096,0.0016758698516169887
36.33757270914982,35.96232370724062,4.003048857488626,0.9983284937781185,0.0016715062268108632
36.342572719137394,35.96597434626941,4.001976199900476,0.9983296700888215,0.0016703299161098467
36.34757272912497,35.96986953727252,3.99848042237497,0.9983259892285784,0.0016740107763553573
36.352572739112546,35.97332689310476,3.992583205569412,0.9983212342561539,0.0016787657487806233
36.357572749100115,35.97640923588237,3.9843672771038645,0.9983200525673961,0.0016799474375406558
36.36257275908769,35.979891347513046,3.973803532837118,0.998322457156191,0.0016775428487465038
36.36757276907527,35.98430231863783,3.960905849405366,0.9983241090034395,0.0016758910014974962
36.37257277906284,35.98912849204869,3.945774096408363,0.998321781081355,0.0016782189235825234
36.37757278905042,35.993514597536844,3.9284165532779105,0.9983169980547437,0.0016830019501940412
36.382572799037995,35.99748813092702,3.9088672530988195,0.9983135946704254,0.001686405334511466
36.38757280902557,36.00180444981369,3.8873165182559983,0.9983128609312979,0.0016871390736364453
36.39257281901315,36.006936402098106,3.8638029184447866,0.9983124891114369,0.0016875108934957148
36.39757282900072,36.01271420970029,3.838382845930567,0.9983099831157987,0.0016900168891334948
36.4025728389883,36.018543730221964,3.8110576373139504,0.9983055926398103,0.0016944073651202032
36.407572848975875,36.02400846905563,3.7819240325005246,0.9983013031641811,0.0016986968407465286
36.41257285896345,36.02943129273134,3.751117554203436,0.9982979439398733,0.0017020560650507243
36.41757286895103,36.0354721290734,3.7186522951667085,0.9982943974221145,0.0017056025828113902
36.4225728789386,36.04230087611351,3.6846962970609245,0.9982894675328055,0.0017105324721229647
36.42757288892617,36.04960799811872,3.6490399360742227,0.9982834953248024,0.0017165046801272082
36.43257289891375,36.05700472562302,3.6119668939320553,0.998277658495314,0.0017223415096157685
36.43757290890132,36.06434149427893,3.5734984436830826,0.9982721842073495,0.0017278157975817068
36.4425729188889,36.07189658512295,3.5338811385812505,0.9982659140754752,0.0017340859294596228
36.447572928876475,36.08006663621226,3.4932475929194253,0.9982576953123137,0.0017423046926234736
36.45257293886405,36.088889779146704,3.4515746856632687,0.9982477977800822,0.001752202224857991
36.45757294885163,36.09816209366914,3.4091979087448276,0.9982376510000596,0.0017623490048823888
36.4625729588392,36.10773073523594,3.366282699626274,0.998228223592982,0.0017717764119618462
36.46757296882678,36.11761742013361,3.322959861688437,0.9982188508566574,0.001781149148287729
36.472572978814355,36.127972158926156,3.2792368646575323,0.9982077627721858,0.0017922372327608784
36.47757298880193,36.13888930848208,3.2351528943156156,0.998193790778793,0.0018062092261546562
36.48257299878951,36.1502767650304,3.190969590550099,0.9981775733972986,0.0018224266076499896
36.48757300877708,36.16199675996204,3.1468478032596447,0.998161058468514,0.0018389415364350953
36.49257301876466,36.17409207611549,3.10296693238606,0.9981456999705702,0.001854300034379434
36.49757302875223,36.1867871948246,3.059425107768553,0.9981309962345418,0.0018690037704086242
36.502573038739804,36.20022971500671,3.0161316072837714,0.9981147741380461,0.0018852258669050125
36.50757304872738,36.21437601763126,2.973139623020127,0.9980950836412653,0.0019049163636862625
36.512573058714956,36.228977563613036,2.930642998542173,0.998072081511193,0.0019279184937593355
36.51757306870253,36.243712836414915,2.8887310867038645,0.9980481819002542,0.0019518181046977803
36.52257307869011,36.25856015875347,2.847766019943923,0.9980261970876276,0.0019738029173249423
36.527573088677684,36.27376387968713,2.807904104952657,0.9980069888661959,0.0019930111387564333
36.53257309866526,36.289598990265475,2.7692438253286014,0.9979886988990918,0.002011301105861342
36.537573108652836,36.306246789686135,2.7317955848413056,0.9979683450999491,0.002031654905005489
36.54257311864041,36.3235590116334,2.695574080226073,0.9979445186254778,0.0020554813794780753
36.54757312862799,36.34114900917731,2.6609198008169987,0.9979188858360456,0.0020811141689117308
36.552573138615564,36.358750204919005,2.62791528459589,0.9978951288693687,0.00210487113558962
36.55757314860314,36.376213204719036,2.596532339306054,0.9978761148099099,0.0021238851950519918
36.56257315859071,36.39363748631592,2.5671710444973064,0.997861655570743,0.002138344434221147
36.567573168578285,36.411218907773105,2.5400211194938076,0.9978488165351004,0.0021511834698649613
36.57257317856586,36.42903641292216,2.5151233198074876,0.9978346139706953,0.0021653860342701215
36.57757318855344,36.44706247300021,2.4925700532521464,0.9978188828208729,0.0021811171840932665
36.58257319854101,36.46519321742278,2.4724775023977132,0.9978048696533532,0.0021951303516149303
36.58757320852859,36.48329047056491,2.455012721764804,0.9977969419120987,0.0022030580928706785
36.592573218516165,36.501269702851076,2.4402000424001384,0.9977971964369294,0.002202803568038976
36.59757322850374,36.518979763994196,2.4280512754650156,0.9978037083923538,0.0021962916126146764
36.60257323849132,36.536257258088895,2.418597521391064,0.9978118705454584,0.0021881294595087904
36.60757324847889,36.55288195685603,2.411748562836248,0.9978177938256129,0.0021822061793546317
36.61257325846647,36.56881810770858,2.407682785367567,0.9978211302820089,0.002178869722959086
36.617573268454045,36.58424597126545,2.406490274507726,0.9978252282974168,0.002174771707551727
36.62257327844162,36.59944098574891,2.4081699642180086,0.9978346763179559,0.0021653236870132807
36.6275732884292,36.614662502760986,2.4127099323191024,0.997852196719043,0.0021478032859277075
36.632573298416766,36.629802772802954,2.420090502534565,0.9978770532609154,0.0021229467440568826
36.63757330840434,36.64440241183173,2.4302322373896565,0.9979057308640591,0.0020942691409148576
36.64257331839192,36.65806599069257,2.4429527116350065,0.9979339959931838,0.0020660040117926686
36.647573328379494,36.67057175449378,2.4582147173351867,0.997958834698831,0.002041165306148115
36.65257333836707,36.682152921287454,2.4759091973292358,0.9979793413608564,0.002020658644124758
36.657573348354646,36.69330018937536,2.495882638927513,0.9979965514806061,0.0020034485243798296
36.66257335834222,36.704238433418375,2.5179377712763396,0.9980126734662471,0.0019873265387417723
36.6675733683298,36.71492864478349,2.541896848179154,0.9980301196296958,0.0019698803752963927
36.67257337831737,36.72514080183344,2.567589096734586,0.9980505750706803,0.0019494249343131314
36.67757338830495,36.73467474529901,2.594831418350589,0.9980743083173904,0.0019256916875995797
36.682573398292526,36.743579544541255,2.6234411543868914,0.9980999247083472,0.0019000752966398362
36.6875734082801,36.75198120878995,2.653223538703522,0.9981246874828841,0.001875312522099659
36.69257341826768,36.75987897574876,2.683977732880899,0.9981454348537059,0.0018545651512748723
36.697573428255254,36.767170625354495,2.7155522638640712,0.9981599906910958,0.001840009313884166
36.70257343824282,36.77384852926129,2.7477808792743224,0.9981686099022741,0.0018313901027054802
36.7075734482304,36.78011763375396,2.780471997471574,0.998174480280139,0.0018255197248395207
36.712573458217975,36.78621741038001,2.813450083151937,0.998182326033684,0.0018176739712949474
36.71757346820555,36.7922849475781,2.84655363530817,0.9981953857353492,0.0018046142696297857
36.72257347819313,36.79814420239497,2.879632305493881,0.9982128047811082,0.0017871952238727945
36.7275734881807,36.803426217442144,2.912596996240633,0.9982298805646016,0.0017701194403809022
36.73257349816828,36.80798885773646,2.945319166899638,0.9982415112358132,0.001758488769171927
36.737573508155855,36.81199180510374,2.9776485310184673,0.9982461705288016,0.0017538294761862445
36.74257351814342,36.81580482352844,3.0094315206223685,0.9982469269483374,0.0017530730566539731
36.747573528131,36.819828761098535,3.040567832666544,0.9982486699500004,0.001751330054987989
36.75257353811858,36.82399345730158,3.070955453121028,0.9982542375436266,0.0017457624613578318
36.75757354810616,36.827830020224816,3.1004653575156276,0.9982628599852035,0.001737140019777999
36.762573558093735,36.83099952929435,3.1289546532568164,0.9982716775234829,0.0017283224814971581
36.7675735680813,36.83355230665173,3.156305170866691,0.9982782363708139,0.0017217636341648667
36.77257357806888,36.835962746082075,3.1824166614932294,0.9982817551318338,0.00171824487314427
36.777573588056455,36.838725103115756,3.2072708412762574,0.998282914149879,0.0017170858550990395
36.78257359804403,36.84167616676126,3.2308407009055236,0.9982831702995131,0.0017168297054655937
36.78757360803161,36.84423874521606,3.2530759643084535,0.9982841152122071,0.0017158847927720075
36.79257361801918,36.84620446658108,3.273917804570101,0.9982867331840233,0.001713266820956315
36.79757362800676,36.84788031532958,3.293263422725103,0.9982907610589362,0.0017092389460442454
36.802573637994335,36.849676025843415,3.311041724475627,0.9982947993089916,0.0017052006959909394
36.80757364798191,36.85168234779487,3.3272850055040966,0.9982972813409852,0.0017027186639989517
36.81257365796948,36.85356001111366,3.3419462932811155,0.9982975264511325,0.001702473553853457
36.817573667957056,36.8550179314559,3.354961172554391,0.9982961320422484,0.0017038679627392173
36.82257367794464,36.85624786161049,3.3663071192565384,0.9982946383133993,0.0017053616915908558
36.827573687932215,36.8576133092876,3.375946910773572,0.9982946624699816,0.0017053375350098666
36.83257369791979,36.85909252481961,3.3838576567600596,0.9982967095892511,0.0017032904157427272
36.83757370790736,36.860357736809895,3.3900184569083684,0.998299399200754,0.00170060080424258
36.842573717894936,36.86128047823847,3.394490649261744,0.9983002518100647,0.0016997481949340351
36.84757372788251,36.86209170850236,3.3972878723362525,0.9982979636586587,0.0017020363463428536
36.85257373787009,36.86307239464752,3.398400648956378,0.9982940138971743,0.0017059861078291022
36.857573747857664,36.86424156237676,3.3977968016301383,0.9982914725622859,0.0017085274427191804
36.86257375784524,36.86529821304905,3.3955633614660554,0.9982918505956545,0.001708149409352239
36.867573767832816,36.865957890687575,3.3916687988379266,0.998293409211673,0.001706590793333834
36.87257377782039,36.86636059604242,3.3861530891267004,0.9982929671004726,0.0017070329045348054
36.87757378780796,36.86688698672322,3.3790143502215,0.9982892404727634,0.001710759532244658
36.88257379779554,36.86766294465817,3.3702766789678806,0.9982840277699302,0.0017159722350776813
36.88757380778311,36.86851237729064,3.3600326819669935,0.9982801383409154,0.0017198616640897533
36.892573817770696,36.8691793724583,3.3483006444454366,0.9982785520877125,0.001721447917290685
36.89757382775827,36.869541803774226,3.3351684927373872,0.9982777296045501,0.00172227040045222
36.90257383774585,36.869764539323114,3.3207382546271726,0.9982753239966413,0.0017246760083594798
36.90757384773342,36.87010685164917,3.3050283294410825,0.9982702619976387,0.0017297380073589925
36.91257385772099,36.87060751473532,3.2880641082485806,0.9982634197054382,0.0017365802995558577
36.91757386770857,36.87113021762848,3.269922065753526,0.9982567647576424,0.0017432352473540718
36.922573877696145,36.87153654216493,3.250731784879205,0.9982518571496218,0.0017481428553772318
36.92757388768372,36.87177784725237,3.23060364902603,0.9982486350601917,0.001751364944808837
36.9325738976713,36.87194663862217,3.209565169548189,0.9982452187228026,0.0017547812821991898
36.93757390765887,36.87216910306782,3.1876746876917132,0.9982391367909028,0.0017608632141002053
36.94257391764645,36.87245494027816,3.1649583686311864,0.9982294197551259,0.001770580249880028
36.94757392763402,36.87273321124281,3.1414792575577026,0.9982178601480283,0.0017821398569805094
36.952573937621594,36.87294638308037,3.1174324522591665,0.9982079050094803,0.001792094995530984
36.95757394760917,36.8730921977334,3.092932342697307,0.9982016628336301,0.001798337171383157
36.962573957596746,36.873226598869564,3.068040918993526,0.9981976329456311,0.0018023670593832657
36.96757396758433,36.873406123470055,3.0428290907185698,0.9981915742910192,0.0018084257139964416
36.9725739775719,36.87361272755722,3.0174697052384163,0.9981801464372889,0.0018198535677279352
36.977573987559474,36.87377819464837,2.9919842022763516,0.9981641335568832,0.0018358664481337482
36.98257399754705,36.873868210085554,2.966352369687816,0.9981481334500204,0.0018518665549970739
36.987574007534626,36.87390794607065,2.9406364361924693,0.998136739660938,0.0018632603440801468
36.9925740175222,36.87396626613881,2.9149867697415726,0.9981305339800283,0.0018694660249909414
36.99757402750978,36.87411383716833,2.8895018591804043,0.9981254902939825,0.001874509711037392
37.002574037497354,36.87433436235231,2.8641746513112896,0.9981163755782244,0.0018836244267967253
37.00757404748493,36.87454075096193,2.839081897127503,0.9981011959899136,0.0018988040151086466
37.012574057472506,36.87466441582628,2.8142135564898854,0.9980828695116348,0.0019171304933886272
37.017574067460075,36.87468608180122,2.7896171004931687,0.9980667966536081,0.0019332033514158165
37.02257407744765,36.87467326777943,2.765359785837155,0.9980565193866273,0.0019434806183972323
37.02757408743523,36.87474500748136,2.7415160799737373,0.9980511196868249,0.0019488803181992376
37.0325740974228,36.87494748388561,2.7181293829427036,0.9980463251928233,0.0019536748122022723
37.037574107410386,36.87525149413102,2.6952505920228127,0.9980381298251254,0.001961870179901592
37.042574117397955,36.875570838252024,2.67311602143724,0.9980258486711628,0.001974151333864736
37.04757412738553,36.87580266258628,2.6516420196667485,0.9980123161984515,0.0019876838065776576
37.05257413737311,36.875939065949765,2.6309218617851156,0.9980014449211736,0.0019985550838570914
37.05757414736068,36.876050489774514,2.6111156282419454,0.9979953437018506,0.0020046563031823604
37.06257415734826,36.876224439100035,2.59232097556849,0.9979931584566376,0.002006841548397143
37.067574167335835,36.87654316349674,2.5745166834674142,0.9979921336931037,0.0020078663119323945
37.07257417732341,36.87700225826676,2.557648111294003,0.9979897265923604,0.0020102734126754896
37.07757418731099,36.87754349362203,2.54177636767962,0.9979851926589538,0.0020148073460840386
37.082574197298555,36.878109361332896,2.526968464794151,0.9979798338445963,0.002020166160443381
37.08757420728613,36.87864847079073,2.5133756409061063,0.9979760898309756,0.0020239101740645777
37.09257421727371,36.87915926316492,2.5011153836925875,0.9979761116046043,0.002023888400434503
37.09757422726128,36.879669405567064,2.490225224610249,0.9979804509959908,0.002019549009047686
37.10257423724886,36.880221714077365,2.480675818974271,0.9979874777223903,0.002012522282647618
37.107574247236435,36.88088820827451,2.4724473923623504,0.9979940886851999,0.0020059113198381694
37.11257425722401,36.881715947275566,2.4655243567490515,0.9979976982957807,0.0020023017092577816
37.11757426721159,36.882726894205206,2.4599001412901127,0.9979983538619647,0.0020016461430738186
37.12257427719916,36.883874692289226,2.455687675566936,0.997999138269499,0.0020008617355399064
37.12757428718674,36.885049001539535,2.4528877909274356,0.9980039853259658,0.0019960146790751164
37.132574297174315,36.88618020297868,2.451440936661432,0.998014341441212,0.0019856585638295464
37.13757430716189,36.88725951728123,2.451305526282024,0.9980276566566765,0.0019723433483668207
37.14257431714947,36.88836788365205,2.452479355751838,0.9980394624138978,0.001960537591147466
37.14757432713704,36.88963201908993,2.454929477853157,0.9980473878862647,0.001952612118783244
37.15257433712461,36.89108768785977,2.4586609579364676,0.9980532149295275,0.001946785075522877
37.15757434711219,36.89269484356181,2.463638668508964,0.9980607505223108,0.0019392494827435716
37.162574357099764,36.89439024104476,2.4697940419211633,0.9980716317282399,0.0019283682768169543
37.16757436708734,36.89613890425584,2.4770697071191665,0.9980835779792997,0.0019164220257603204
37.172574377074916,36.897966852726555,2.4854017415832343,0.9980930916769017,0.001906908328158838
37.17757438706249,36.89989402472024,2.4947213240369233,0.998099624228973,0.0019003757760847043
37.18257439705007,36.901883895969696,2.5049545619951403,0.9981063982761776,0.0018936017288776101
37.187574407037644,36.90387270421736,2.516023786807372,0.998116778000751,0.0018832220043016594
37.19257441702522,36.905873923348246,2.5278503369818193,0.9981302466925475,0.0018697533125021843
37.197574427012796,36.90799534025846,2.5403545507794156,0.9981426316761679,0.0018573683288807025
37.20257443700037,36.91032035066792,2.5534521652943565,0.9981503993419207,0.001849600663127952
37.20757444698795,36.91284696524497,2.567050911950172,0.9981542442386241,0.001845755766422576
37.212574456975524,36.91547328088703,2.581079046682322,0.998158155529811,0.0018418444752365643
37.2175744669631,36.91808617152187,2.5954663433969687,0.9981652986290375,0.0018347013760103606
37.22257447695067,36.92070404668517,2.610125631994736,0.9981752426457396,0.0018247573593092692
37.227574486938245,36.92342388426849,2.6249200123790475,0.9981849809095533,0.0018150190954972967
37.23257449692582,36.92629529528794,2.6397648773097804,0.9981919590028728,0.001808041002179924
37.2375745069134,36.92931217449493,2.6546462494237266,0.9981959219910308,0.0018040780140248702
37.24257451690097,36.93245036899853,2.6695072494364664,0.9981985007580841,0.001801499246974647
37.24757452688855,36.93571200888561,2.684273892099798,0.998201710008859,0.0017982899961970042
37.252574536876125,36.93909167001163,2.6988395287990996,0.9982066562861946,0.0017933437188575585
37.2575745468637,36.94251709468269,2.7130876745849237,0.9982129027292008,0.0017870972758489828
37.26257455685128,36.94593427044521,2.7269844606231675,0.9982187450730309,0.0017812549320174581
37.26757456683885,36.949414268087004,2.7404228915599207,0.9982225466157102,0.001777453389337022
37.27257457682643,36.95314333992929,2.753437366439365,0.9982242548542898,0.001775745150757509
37.277574586814005,36.957300212584194,2.7660054027581844,0.9982254580041459,0.0017745420009011598
37.28257459680158,36.961771293840165,2.7780834877986114,0.9982276195024947,0.0017723805025522666
37.28757460678915,36.96619333199387,2.7896365753486863,0.9982304171894307,0.0017695828156170492
37.292574616776726,36.97037001964934,2.800630314192183,0.9982322820583643,0.0017677179466844876
37.2975746267643,36.974400338382175,2.8110310461142536,0.9982325720942875,0.0017674279107621044
37.30257463675188,36.97863288944467,2.8207784490872774,0.9982326224858078,0.0017673775192438472
37.307574646739454,36.98346218818164,2.829881436748571,0.9982342219165053,0.0017657780885467719
37.31257465672703,36.98888004134714,2.8383415578113778,0.9982373178607226,0.0017626821443309875
37.317574666714606,36.99457939036904,2.8461267739353935,0.9982397485870176,0.0017602514180377225
37.32257467670218,37.00025362928357,2.853216544431198,0.9982393477326265,0.0017606522724306955
37.32757468668976,37.00566656630292,2.8596361548114078,0.9982360772696759,0.0017639227353822148
37.332574696677334,37.010898682075236,2.86536416218577,0.9982320575870312,0.0017679424180286998
37.33757470666491,37.01628100984535,2.870370948313143,0.9982297572335301,0.001770242771532833
37.342574716652486,37.02214602432884,2.8746821406097762,0.9982301681320257,0.0017698318730393686
37.34757472664006,37.02878703761104,2.8783463102821956,0.9982322503726105,0.0017677496324581847
37.35257473662764,37.036083931986475,2.8813610475612434,0.9982336640966247,0.0017663359084446953
37.35757474661521,37.04352612905271,2.883715014712522,0.9982322209184502,0.0017677790866209152
37.36257475660278,37.0506872319301,2.885379230634927,0.9982273604422535,0.0017726395628192102
37.36757476659036,37.05741328179475,2.886389792315182,0.9982207442197912,0.001779255785281824
37.372574776577935,37.064120022422244,2.8868060405318015,0.9982152397345045,0.0017847602705692016
37.37757478656551,37.07156855185111,2.8866140657296846,0.9982127361052897,0.001787263899784608
37.38257479655309,37.080017805108184,2.885728638272086,0.9982125594383697,0.001787440566704262
37.38757480654066,37.089163759685896,2.88424215249014,0.9982120399705501,0.001787960034522058
37.39257481652824,37.0984017393042,2.882213649306585,0.9982088098060966,0.0017911901989744875
37.397574826515815,37.10719374607477,2.879658429482936,0.9982026875495247,0.001797312455545863
37.40257483650339,37.11573288679792,2.876687606251868,0.9981954709493916,0.001804529055677573
37.40757484649097,37.124699786529156,2.873356029206144,0.9981891070589861,0.001810892946081443
37.41257485647854,37.13449827609867,2.8697012103583934,0.998184185334327,0.0018158146707371314
37.41757486646612,37.14508373558544,2.865752783495872,0.9981800211831466,0.0018199788219199126
37.422574876453695,37.15596986164387,2.861525760100479,0.9981757571346873,0.0018242428703820746
37.42757488644126,37.166612792779794,2.8570177503164573,0.99817104997947,0.0018289500256006557
37.43257489642884,37.177083594261916,2.852231454337956,0.9981658008953346,0.001834199109737204
37.437574906416415,37.187920821257535,2.847237606971806,0.9981597041852919,0.0018402958197811874
37.44257491640399,37.1995197947589,2.8420795415283497,0.9981525009071531,0.0018474990979232258
37.44757492639157,37.2118930647007,2.8368257081358634,0.9981447104342627,0.0018552895708165878
37.45257493637914,37.224566721704335,2.8315749250948996,0.9981377555749344,0.0018622444301473133
37.45757494636672,37.23690053297485,2.8262081936465955,0.9981329282536574,0.0018670717514276509
37.462574956354295,37.24885278464354,2.8208769990028633,0.9981300264214363,0.0018699735836494875
37.467574966341864,37.260933591284186,2.8156746844553777,0.9981271432616423,0.0018728567434452975
37.47257497632945,37.273695877695914,2.810690348543452,0.998122142433923,0.0018778575711654829
37.47757498631702,37.28743631279639,2.805889330727518,0.9981146544832444,0.0018853455218450599
37.4825749963046,37.30175649874005,2.80127090859472,0.9981067142749025,0.0018932857301867795
37.487575006292175,37.31581268003803,2.7968196971409935,0.9981012640396669,0.0018987359654234412
37.492575016279744,37.329214750017485,2.792503894502143,0.99809970648782,0.001900293517271441
37.49757502626732,37.342116229174046,2.7883411638913524,0.998100656653581,0.0018993433515113178
37.502575036254896,37.355134006128885,2.7844400771342186,0.9981010601439232,0.0018989398611703584
37.50757504624247,37.36897966006295,2.780833355119622,0.99809876554599,0.0019012344591043567
37.51257505623005,37.38361697950015,2.7775069559822123,0.9980943274811449,0.0019056725239503523
37.517575066217624,37.398372811786864,2.774329230620454,0.9980904781931754,0.0019095218119204317
37.5225750762052,37.41259654656478,2.7711155542162476,0.9980897661148014,0.0019102338902944544
37.527575086192776,37.42593389744984,2.767687160590894,0.998092457747991,0.0019075422571051435
37.53257509618035,37.438789849551,2.7641960538799877,0.9980965007811247,0.0019034992239724748
37.53757510616792,37.451978782774965,2.7607989162926656,0.9980994615402702,0.0019005384648275985
37.542575116155504,37.46579468212865,2.757520120336981,0.9981006062085531,0.001899393796545669
37.54757512614308,37.4799091512273,2.7543532567960507,0.9981012635986837,0.0018987364064170348
37.552575136130656,37.49363885083094,2.7512126764251827,0.9981032902945971,0.0018967097105047287
37.55757514611823,37.506352361183126,2.748112869529396,0.998107246670522,0.0018927533345814685
37.5625751561058,37.518263732352416,2.744951154720486,0.9981120575526831,0.001887942452422109
37.56757516609338,37.53019310161293,2.7417808537273767,0.9981163499660695,0.0018836500390367438
37.57257517608095,37.54264451854065,2.7387113520903084,0.998119947771482,0.001880052233623611
37.57757518606853,37.555515229674235,2.735707980161988,0.9981238920377971,0.0018761079673098838
37.582575196056105,37.568073205852514,2.732703036755329,0.9981289841139223,0.001871015891185859
37.58757520604368,37.57944735852929,2.729720853342171,0.9981345461428348,0.0018654538622741262
37.59257521603126,37.58971602080205,2.72671525024177,0.9981389671018374,0.001861032903270679
37.59757522601883,37.599765042177594,2.7237210351760495,0.9981416168914086,0.0018583831137002243
37.6025752360064,37.61032421348234,2.7207179895048443,0.998143982123349,0.0018560178817594144
37.60757524599398,37.6215261298182,2.717734975889718,0.998148455784421,0.0018515442206877642
37.61257525598156,37.63260824640524,2.714758035963466,0.9981557259867364,0.0018442740183722576
37.61757526596914,37.64249720487321,2.711732550848865,0.9981635283150504,0.001836471690059647
37.62257527595671,37.6511273668091,2.708651673231843,0.9981684370961691,0.0018315629089410868
37.62757528594429,37.65933924275258,2.7055609196404684,0.998169187564487,0.0018308124406247513
37.63257529593186,37.667945287715014,2.702510567597414,0.9981681328500278,0.001831867155085061
37.637575305919434,37.67720557210705,2.699503823132671,0.9981691556171947,0.0018308443879202546
37.64257531590701,37.686438307120994,2.696483021963125,0.9981740521476036,0.0018259478575138827
37.647575325894586,37.69467320065575,2.693446797614269,0.9981810722880639,0.0018189277170559178
37.65257533588216,37.70186895817588,2.6904077807271007,0.9981869739138947,0.0018130260912279214
37.65757534586974,37.70875166382928,2.6873026912484432,0.998190158297862,0.0018098417072651923
37.662575355857314,37.715922800436616,2.6841508185055925,0.9981915088138156,0.001808491191314068
37.66757536584489,37.72342443163041,2.6809495925785667,0.9981924796523428,0.0018075203527904583
37.67257537583246,37.73065962849109,2.6776695027294437,0.9981931890382266,0.001806810966907557
37.677575385820035,37.737014406302336,2.674298107465246,0.9981929123915997,0.0018070876135311928
37.68257539580761,37.742690309919816,2.67083676519986,0.9981920438332623,0.0018079561718651943
37.687575405795194,37.74842509766542,2.6672815754181824,0.9981925845306233,0.0018074154745016135
37.69257541578277,37.754573025972064,2.6636256954063176,0.9981961098656711,0.0018038901394510968
37.69757542577034,37.76089747817822,2.6598735247608754,0.9982015491631615,0.0017984508419596624
37.702575435757915,37.766805130695595,2.656012056939686,0.9982056305223697,0.0017943694827505631
37.70757544574549,37.77179678788766,2.6519990843205763,0.9982057810856927,0.0017942189194264586
37.71257545573307,37.776089814253034,2.647814408839904,0.9982024046861844,0.0017975953189352661
37.71757546572064,37.78034524234513,2.643481072006374,0.9981982169320273,0.0018017830730929969
37.72257547570822,37.784942407259976,2.6389946759024503,0.9981956272216302,0.0018043727834910095
37.727575485695795,37.78989410711915,2.634385061116434,0.9981950275829388,0.0018049724221848155
37.73257549568337,37.79482354437478,2.6296610162345604,0.9981953684159464,0.0018046315891790635
37.73757550567095,37.79924122081882,2.6248348923863842,0.9981957511813495,0.0018042488237786788
37.742575515658515,37.803068682527616,2.619924521271313,0.9981960763555554,0.0018039236495756292
37.74757552564609,37.806529159339995,2.6149469193731467,0.998196375028173,0.001803624976955078
37.75257553563367,37.80990018799269,2.6099225481754367,0.9981960433881071,0.0018039566170171503
37.75757554562125,37.81336686593109,2.604875536325994,0.9981940391144399,0.0018059608906815714
37.76257555560883,37.816834178062734,2.599840297029014,0.9981898060069563,0.0018101939981633322
37.767575565596395,37.82012365575078,2.594854681741292,0.9981839434690297,0.0018160565360890674
37.77257557558397,37.823223977771875,2.5899488800668427,0.9981780237317966,0.001821976273321711
37.77757558557155,37.82626432369844,2.5851421159824253,0.9981737383590622,0.001826261646055976
37.78257559555912,37.82931024529158,2.580467853856113,0.9981719311625662,0.0018280688425521196
37.7875756055467,37.83224326794562,2.5759728610242054,0.998172023904929,0.0018279761001896138
37.792575615534275,37.834869796455784,2.5716907678463086,0.9981721780954215,0.0018278219096982884
37.79757562552185,37.8370950795396,2.567651421710806,0.9981702542895684,0.0018297457155520842
37.80257563550943,37.839107065517624,2.563885833534241,0.9981651103482855,0.0018348896568364148
37.807575645496996,37.84125497862412,2.5604244448320674,0.9981573610346846,0.001842638970439164
37.81257565548457,37.8436311208253,2.557301553508452,0.9981489757059304,0.0018510242991942364
37.81757566547215,37.84604813768482,2.5545525062544177,0.9981419903295401,0.0018580096755858309
37.822575675459724,37.84823218684509,2.5521801019906256,0.9981373341404598,0.0018626658646673485
37.8275756854473,37.84999785497909,2.5501724514103805,0.9981345665395431,0.0018654334655856183
37.83257569543488,37.85147469501015,2.548598173968006,0.9981324272030521,0.0018675728020783045
37.83757570542245,37.85294993709386,2.547506884543893,0.9981295272871625,0.001870472717971054
37.84257571541003,37.85453837857594,2.546931955314661,0.9981247884558675,0.0018752115492679058
37.847575725397604,37.856179916489985,2.5468725190567745,0.998117796209531,0.0018822037956072602
37.85257573538518,37.85772042228374,2.5473447257430477,0.9981092099427146,0.001890790062425837
37.857575745372756,37.859034525129076,2.548397860047005,0.9981008121197723,0.001899187885369806
37.86257575536033,37.860163063456774,2.550080540606871,0.9980946366838029,0.001905363321340208
37.86757576534791,37.86122443116084,2.552396210097663,0.9980914410131342,0.0019085589920090598
37.872575775335484,37.86227454906819,2.5552923144048414,0.9980897970163173,0.0019102029888266104
37.87757578532305,37.86330480514069,2.558854790359975,0.9980869436044679,0.0019130564006771234
37.88257579531063,37.86426573383952,2.563103356765972,0.9980810206819006,0.0019189793232437568
37.887575805298205,37.86511801942679,2.568011363671522,0.9980727978391042,0.001927202166038114
37.89257581528578,37.86587410016795,2.573567674737033,0.998065203885862,0.0019347961192792593
37.89757582527336,37.866566926304934,2.579804091178134,0.9980609023042046,0.001939097700936279
37.90257583526093,37.867211239976335,2.5866845435381713,0.998060027539092,0.0019399724660473534
37.90757584524851,37.86780954529332,2.5941899765259655,0.9980601372904515,0.0019398627146859802
37.912575855236085,37.868359298611985,2.602307043118665,0.9980584282413568,0.0019415717637775048
37.91757586522366,37.86886473402221,2.6110406346888344,0.998054187304451,0.001945812700686146
37.92257587521124,37.86932988810014,2.620405970156822,0.998049280530671,0.001950719474468183
37.92757588519881,37.86974947146043,2.630347208896132,0.9980463532743923,0.0019536467307489573
37.93257589518639,37.87011238522438,2.6408472557546374,0.9980465081489774,0.0019534918561646443
37.937575905173965,37.87041372453359,2.6518152656141916,0.998048583103568,0.0019514169015757538
37.94257591516154,37.87066999933641,2.66334802105074,0.9980505405254878,0.0019494594796590243
37.94757592514911,37.870917925628774,2.6753035238410607,0.998051502097043,0.001948497908105956
37.952575935136686,37.87117715348432,2.6876045236086012,0.9980524643815856,0.0019475356235646483
37.95757594512426,37.87144392306553,2.7004260581341595,0.9980550944171356,0.0019449055880167185
37.96257595511184,37.87168903030635,2.713724909478494,0.9980598808930422,0.0019401191121109424
37.967575965099414,37.87187336237266,2.7274824801556234,0.9980655160137676,0.001934483991387039
37.97257597508699,37.871993359724485,2.741716104515916,0.9980701610170613,0.0019298389880936032
37.977575985074566,37.87208110684349,2.7562508599649527,0.9980733928823841,0.001926607122770463
37.98257599506214,37.87217858728703,2.770993858152823,0.9980769077262153,0.001923092278939044
37.98757600504972,37.87232519962733,2.785812961980667,0.9980831583560381,0.0019168416491162849
37.992576015037294,37.87251415512895,2.8008634278162443,0.9980930384126048,0.0019069615925513034
37.99757602502487,37.87270443375942,2.816224284450897,0.9981047255878347,0.0018952744173227102
38.002576035012446,37.87285999148536,2.8319132374462725,0.9981148892139781,0.001885110791180528
38.00757604500002,37.87296026318111,2.8478136828910756,0.9981213838400731,0.0018786161650873082
38.01257605498759,37.873026152337005,2.863786066357556,0.9981251393957409,0.0018748606094217304
38.01757606497517,37.87310618044471,2.8798449521615437,0.9981295375372244,0.001870462467938781
38.02257607496274,37.87323041980691,2.8959739517768543,0.9981376892084995,0.0018623107966637441
38.02757608495032,37.873410393239794,2.912150697137753,0.9981498574289364,0.0018501425762277078
38.032576094937895,37.873627076919746,2.9280505266743724,0.9981631874046727,0.0018368126004936123
38.03757610492547,37.8738460754066,2.94371235264863,0.9981739589598945,0.0018260410452728875
38.04257611491305,37.87404959063068,2.9591089294383024,0.9981804535916582,0.0018195464135098832
38.04757612490062,37.874230295083855,2.9742109825615852,0.9981840837952103,0.0018159162099592094
38.0525761348882,37.874398249662846,2.9890093468228027,0.9981880115571815,0.0018119884479891662
38.057576144875775,37.87457976070239,3.0034073586611147,0.9981946095501131,0.0018053904550591289
38.06257615486335,37.87480413247039,3.0173441037438926,0.9982038939442688,0.0017961060609043278
38.06757616485093,37.87510945676132,3.03084883777193,0.9982139442617082,0.0017860557434667707
38.0725761748385,37.875498983094104,3.0438150281359544,0.9982225531633868,0.0017774468417880711
38.07757618482608,37.87592819397562,3.056160570836955,0.9982285875584046,0.0017714124467715284
38.08257619481365,37.876333135660786,3.067797484882945,0.9982322581497229,0.0017677418554547452
38.08757620480122,37.876659852282266,3.078671771125975,0.9982346525859436,0.0017653474192345045
38.0925762147888,37.8769495511175,3.0887097486762953,0.9982372178561356,0.001762782149042164
38.097576224776375,37.87733137210707,3.0978088125519867,0.9982413042152234,0.001758695789954657
38.10257623476395,37.87788503395846,3.1059253341116255,0.9982474778326327,0.001752522172545487
38.10757624475153,37.878592045607526,3.113064168117282,0.9982547895396194,0.0017452104655587247
38.1125762547391,37.87932993442414,3.1191902905048767,0.9982608830001434,0.0017391170050358937
38.11757626472668,37.879960921276194,3.124229611460872,0.9982635063865629,0.001736493618617272
38.122576274714255,37.88051363538068,3.1281619011104147,0.9982625499806359,0.0017374500245447499
38.12757628470183,37.88114338152917,3.130959779096521,0.9982606723935463,0.0017393276116358816
38.13257629468941,37.88194520267231,3.132563005635985,0.9982614439679665,0.0017385560372166111
38.13757630467698,37.88290211797611,3.1329941085978716,0.998266280978095,0.0017337190270903134
38.14257631466456,37.883917425371884,3.1322587445304033,0.9982729504642913,0.0017270495408968373
38.147576324652135,37.884932978015044,3.1303532652741897,0.9982772874485479,0.0017227125566425048
38.152576334639704,37.88600124282481,3.127282146155285,0.9982767909704724,0.0017232090347204026
38.15757634462728,37.88717654101687,3.1230136982659276,0.9982728404272675,0.0017271595779299461
38.162576354614856,37.88841609662622,3.1175345414086957,0.9982694385359134,0.0017305614692861907
38.16757636460243,37.889655438674424,3.1108380331833887,0.9982696329747656,0.0017303670304372218
38.17257637459001,37.89095368707783,3.1029039623579577,0.998272967081181,0.001727032924022322
38.177576384577584,37.89247820946632,3.093740786049113,0.998276261094759,0.001723738910441368
38.18257639456516,37.89426414539955,3.083373659662828,0.9982767369435576,0.0017232630616400492
38.187576404552736,37.89615230237378,3.0718305154945114,0.9982743021323839,0.0017256978728110767
38.19257641454031,37.89798220261487,3.059132576676248,0.9982709352773261,0.0017290647278660205
38.19757642452789,37.899760195637285,3.0452787130103216,0.9982682839874457,0.001731716017745154
38.202576434515464,37.90168529397265,3.0302583526437217,0.9982662979868935,0.001733702018297051
38.20757644450304,37.90395074523025,3.0141243231595767,0.998264143059728,0.001735856945460288
38.212576454490616,37.906489033441375,2.996913885097362,0.9982617800266752,0.0017382199785144108
38.217576464478185,37.909118479657856,2.9786465244642684,0.9982599748564381,0.0017400251487518098
38.22257647446576,37.91180740647063,2.959351566904457,0.9982588001729004,0.0017411998322912645
38.22757648445334,37.91465260130508,2.9391642181679454,0.9982568178630994,0.001743182142093872
38.23257649444091,37.91770708541761,2.918181669715772,0.9982522965137878,0.001747703491407038
38.23757650442849,37.920923831593555,2.896490096460039,0.9982451434939951,0.001754856511202288
38.242576514416065,37.92427477834588,2.8741760362072966,0.9982372329501401,0.0017627670550608792
38.24757652440364,37.927877330392405,2.85130876975907,0.9982307186874629,0.0017692813177354258
38.25257653439122,37.93187335584791,2.8278839076271307,0.9982261906398242,0.0017738093653705805
38.25757654437879,37.93628329432427,2.8040957510245215,0.9982224373085695,0.0017775626966224862
38.26257655436637,37.940933963570245,2.780028737684215,0.9982176470913541,0.0017823529138366939
38.267576564353945,37.945607372832015,2.755771081293387,0.9982106567890244,0.001789343216164899
38.27257657434152,37.950331029194174,2.7314172434613573,0.9982013586493504,0.0017986413558389231
38.2775765843291,37.955339466631926,2.707073233716032,0.9981903903781446,0.0018096096270444446
38.28257659431667,37.96083509269511,2.682879856133047,0.9981785750594159,0.0018214249457734213
38.28757660430424,37.96694440164728,2.6589636467850215,0.9981664804730289,0.0018335195321604943
38.29257661429182,37.97360074296262,2.6354463076097883,0.9981544093282289,0.0018455906769616732
38.297576624279394,37.98062461100732,2.6124477850697447,0.9981427897832187,0.0018572102219717712
38.30257663426697,37.98786735942809,2.5900632099803795,0.9981322492600626,0.0018677507451301209
38.307576644254546,37.995206421350915,2.5684002570657403,0.9981227045746759,0.0018772954305172152
38.31257665424212,38.0027050197742,2.547592344759083,0.9981122105939214,0.0018877894112738082
38.3175766642297,38.010633263589106,2.5277728210822876,0.9980974986297803,0.0019025013754144968
38.322576674217274,38.01926295247229,2.5091079321229732,0.9980768800942061,0.0019231199109910556
38.32757668420484,38.02880652713853,2.491725823732196,0.9980530933635182,0.001946906641680125
38.332576694192426,38.03913307241774,2.4757507804507513,0.9980324466867665,0.0019675533184340915
38.33757670418,38.049818824250636,2.4612809426462294,0.9980197351929979,0.0019802648122052556
38.34257671416758,38.06055284676658,2.448435351664791,0.998013275560736,0.0019867244444686004
38.347576724155154,38.07125046857545,2.437334633401122,0.9980054325808162,0.001994567424391186
38.35257673414273,38.082239853467144,2.4280624902712633,0.9979891358085954,0.0020108641966136193
38.3575767441303,38.0941127796144,2.420684979874901,0.9979646545197263,0.002035345485484184
38.362576754117875,38.10708812335164,2.4152618402285753,0.9979399730341126,0.00206002697109946
38.36757676410545,38.120943238481374,2.4118108393616184,0.997923961506295,0.002076038498917435
38.37257677409303,38.135143328522254,2.4103627460051973,0.9979185574076723,0.002081442597540689
38.3775767840806,38.14908306599598,2.4109657782261675,0.9979172961180055,0.0020827038872085722
38.38257679406818,38.16279105033653,2.4136644636825957,0.9979115337589074,0.0020884662463056163
38.387576804055755,38.176834210418185,2.418462209671146,0.9978984703573781,0.0021015296478333985
38.39257681404333,38.19176196222938,2.425293746159408,0.9978835686549721,0.0021164313502383585
38.3975768240309,38.207847162481784,2.4341827518992494,0.9978753930607768,0.00212460694443297
38.402576834018475,38.224669738119104,2.445102710890123,0.9978778904951221,0.0021221095100866783
38.40757684400606,38.241346694594654,2.4579657414108325,0.9978871691232684,0.002112830881938817
38.412576853993635,38.257438421356206,2.472766021488573,0.9978953556201211,0.002104644385083303
38.41757686398121,38.27301562990796,2.4893803550204616,0.9978976378277176,0.0021023621774885334
38.42257687396878,38.28865927841489,2.5075968346270554,0.9978960901053697,0.0021039098998383767
38.427576883956355,38.305109498055295,2.527527380191336,0.9978972372570328,0.00210276274817703
38.43257689394393,38.322421961131205,2.549101556740459,0.9979060599471044,0.00209394005810569
38.43757690393151,38.340037341057034,2.572227191779856,0.9979219883470155,0.002078011658195412
38.44257691391908,38.35728167212139,2.596827314247239,0.997940115156712,0.002059884848501484
38.44757692390666,38.37360073713663,2.622818734742454,0.9979559166369363,0.002044083368279109
38.452576933894235,38.389178257857026,2.650001177475497,0.9979688572986669,0.002031142706549214
38.45757694388181,38.404667392500976,2.6782455312023465,0.9979818013768623,0.00201819862835576
38.46257695386939,38.42050107777327,2.707571126347827,0.9979973642264693,0.0020026357787491893
38.467576963856956,38.436741220823336,2.7380171392233494,0.9980151106426552,0.0019848893625642444
38.47257697384453,38.45293627483952,2.7696006065994636,0.9980323288989281,0.0019676711062928814
38.477576983832115,38.46838380873336,2.8021870296336093,0.9980473180615818,0.0019526819436390059
38.48257699381969,38.48286973169734,2.835669042834661,0.9980615367427209,0.0019384632624999127
38.48757700380727,38.496616218847954,2.86988644294024,0.998078155197501,0.0019218448077209698
38.492577013794836,38.51007923442999,2.9047551476947655,0.9980983551419714,0.0019016448632520474
38.49757702378241,38.52370501920964,2.9402702141210404,0.9981192936807508,0.0018807063244744137
38.50257703376999,38.53742200667482,2.976270138741869,0.9981362298670572,0.0018637701381690774
38.507577043757564,38.550773172885826,3.0126322576951186,0.998147088024821,0.0018529119804069013
38.51257705374514,38.56335918811546,3.0491214638553275,0.9981549079327329,0.0018450920724965066
38.517577063732716,38.57495623106714,3.085670322870163,0.9981653396895862,0.0018346603156428431
38.52257707372029,38.58579824953495,3.122227739378238,0.9981812433855919,0.0018187566196369944
38.52757708370787,38.59642228350652,3.1586615238805784,0.9981996836983251,0.0018003163069040611
38.53257709369544,38.60713660346924,3.194876319859803,0.9982145743554031,0.00178542564982669
38.53757710368301,38.61794741697035,3.2305569022388165,0.9982225931032066,0.0017774069020241856
38.54257711367059,38.62845500751493,3.2658603868392855,0.9982264401903991,0.00177355981483157
38.547577123658165,38.63803919910897,3.3006391581182135,0.9982320183484442,0.0017679816567878785
38.55257713364575,38.64656674627147,3.3348450277677206,0.9982423989775726,0.001757601027660066
38.557577143633324,38.65446668891539,3.3681998248303495,0.9982548987039199,0.0017451013013143777
38.56257715362089,38.66238678253525,3.4005306430943314,0.9982642904921473,0.0017357095130878222
38.56757716360847,38.67082976976905,3.431743499490051,0.9982685157133118,0.001731484291924602
38.572577173596045,38.67943195985165,3.4617227137237956,0.9982706019921573,0.0017293980130792751
38.57757718358362,38.68722464375338,3.4904660032335033,0.9982748961284207,0.0017251038768173888
38.5825771935712,38.6937861695513,3.517882046781819,0.9982821803286497,0.0017178196765898354
38.58757720355877,38.699540479850036,3.54390950415973,0.9982892614280172,0.0017107385772230518
38.59257721354635,38.70540206376907,3.5684580724704373,0.9982931150860961,0.001706884919144052
38.597577223533925,38.7120712142859,3.591384264452906,0.998294354335882,0.001705645669359143
38.602577233521494,38.71904267483686,3.6126043919622215,0.9982960474011834,0.0017039526040576955
38.60757724350907,38.72513468047533,3.631974733119892,0.9982998429946125,0.001700157010629329
38.612577253496646,38.72999752715083,3.6495233300736425,0.9983043524386325,0.0016956475666109042
38.61757726348422,38.73429609257,3.665228556985079,0.998307343898507,0.0016926561067372853
38.622577273471805,38.73894272030651,3.6788524186338236,0.9983084404180156,0.0016915595872300918
38.627577283459374,38.744339986230514,3.6904338131117087,0.9983090270637492,0.0016909729414980607
38.63257729344695,38.74981301510974,3.7000508157023324,0.9983102291103602,0.0016897708948888021
38.637577303434526,38.75436618514647,3.707699334658809,0.9983119601846181,0.0016880398206328728
38.6425773134221,38.75798506117926,3.7132781412183147,0.9983137151899641,0.001686284815289507
38.64757732340968,38.761453271508806,3.7167246275751062,0.9983152237761356,0.001684776229121026
38.652577333397254,38.76536185022953,3.7180933879760407,0.9983161097950466,0.001683890210212218
38.65757734338483,38.76969174056692,3.7173766325721416,0.9983159088926898,0.001684091112573957
38.662577353372406,38.7738344364308,3.7145628318526347,0.9983150200598188,0.0016849799454481784
38.66757736335998,38.77722696607888,3.709670648659228,0.9983148366675992,0.0016851633376709788
38.67257737334755,38.78008960638391,3.70264521878587,0.9983160202466825,0.0016839797585883945
38.67757738333513,38.78306454128487,3.6934257493379037,0.99831716281763,0.0016828371876369756
38.6825773933227,38.78638107177564,3.6820203031459244,0.998316344456289,0.0016836555489744343
38.68757740331028,38.7897793181264,3.668418483524347,0.9983139010404569,0.001686098964804192
38.69257741329786,38.7928702010982,3.6526480144261604,0.9983122853576978,0.0016877146475598689
38.69757742328543,38.79550583981863,3.634830483732413,0.9983127012563752,0.0016872987488811306
38.70257743327301,38.797960865589765,3.61496015250559,0.9983131458502718,0.0016868541549834573
38.70757744326058,38.80057992218387,3.593088997855152,0.9983109718520197,0.001689028153233783
38.71257745324816,38.80332810977582,3.5693392980253136,0.9983066899687733,0.001693310036481246
38.717577463235735,38.8059396707666,3.54375981768296,0.9983036120269062,0.0016963879783485083
38.72257747322331,38.808294366609296,3.5163744755727975,0.9983034674133188,0.0016965325919372845
38.72757748321089,38.81050377495179,3.487299256828952,0.9983037738125,0.001696226192758305
38.73257749319846,38.81275018332312,3.4566201563514034,0.998300660674214,0.0016993393310464526
38.73757750318603,38.815073959723755,3.4243917757175093,0.9982937366338804,0.0017062633713834582
38.74257751317361,38.81729951076297,3.390653897415705,0.9982868109404807,0.001713189064786817
38.74757752316118,38.819262513914026,3.3554929692471576,0.9982833985144772,0.0017166014907865198
38.75257753314876,38.82109344818586,3.3190572840994164,0.9982824363984802,0.001717563606779949
38.757577543136335,38.82309830847419,3.2814763658134956,0.9982794416911505,0.0017205583141066854
38.76257755312391,38.82531243415435,3.2428640584491033,0.9982717476536629,0.0017282523515927625
38.76757756311149,38.82742866140439,3.2033438189792616,0.9982614968416647,0.001738503163589508
38.77257757309906,38.82917455022524,3.1630547670807596,0.9982527750703999,0.0017472249348540114
38.77757758308664,38.830592709322694,3.122144670556608,0.9982464273580106,0.0017535726472425349
38.782577593074215,38.83206266345219,3.080756613411881,0.9982389922522169,0.0017610077530368041
38.78757760306179,38.83395520500799,3.0390444048398497,0.9982271470409663,0.0017728529642876342
38.79257761304937,38.836115340680436,2.9971963967562716,0.9982121536766547,0.00178784632860017
38.79757762303694,38.83805399865867,2.9553815466679736,0.9981985987371477,0.0018014012681088322
38.80257763302452,38.83955766493457,2.913746787834076,0.9981886458632545,0.0018113541420027262
38.80757764301209,38.84077983485574,2.872437689233976,0.9981786535429339,0.001821346462325216
38.812577652999664,38.84205443875621,2.831694496666592,0.9981624415350252,0.0018375584702344286
38.81757766298724,38.84362809920017,2.7917569869881462,0.9981377856529773,0.0018622143522835305
38.822577672974816,38.84538523356166,2.7528283404735787,0.9981090234062377,0.0018909765990252308
38.82757768296239,38.84706352504976,2.715112456932878,0.9980830392983119,0.0019169607069528722
38.83257769294997,38.84856809571117,2.6788463075766815,0.9980629770605703,0.0019370229446960547
38.837577702937544,38.84994098940008,2.6442519869941843,0.998045904636239,0.0019540953690305434
38.84257771292512,38.85127074589657,2.6115203878324142,0.9980260010564983,0.0019739989487730482
38.847577722912696,38.852599985575914,2.5809151163959894,0.9979994370942434,0.0020005629110313077
38.85257773290027,38.85389423319664,2.5526781571517088,0.9979665148251802,0.0020334851800953694
38.85757774288785,38.855121471466234,2.5271203643293894,0.9979303007910358,0.0020696992142414643
38.862577752875424,38.856305295073575,2.5044358363703836,0.9978942288707967,0.002105771134482425
38.867577762863,38.85750139080128,2.484736708317386,0.9978609223088116,0.0021390776964680617
38.872577772850576,38.8587270845009,2.4681299119908253,0.9978321707750353,0.0021678292302448896
38.877577782838145,38.85995095134579,2.454846939465207,0.9978087916288065,0.002191208376474009
38.88257779282572,38.861115209620095,2.4449948477980534,0.9977900464908679,0.002209953514412129
38.8875778028133,38.86214903621891,2.438708319286088,0.9977736199112754,0.0022263800940023498
38.89257781280087,38.86303396690417,2.436015747193645,0.9977569763002845,0.002243023704992287
38.89757782278845,38.86378859888762,2.4369413396902617,0.9977393876105682,0.0022606123947077473
38.902577832776025,38.86445923470452,2.441495002879738,0.9977229009545365,0.002277099050738283
38.9075778427636,38.865114969365294,2.449659360740732,0.9977112467717536,0.0022887532335189543
38.91257785275118,38.865787298541086,2.4614237257761156,0.9977074882002447,0.0022925118050250983
38.91757786273875,38.86647708545215,2.4764684291717836,0.9977122801291282,0.002287719876143176
38.92257787272633,38.86714410437601,2.494918229320254,0.9977239553985422,0.0022760446067314807
38.927577882713905,38.86771650159332,2.5167232044364023,0.9977400291817672,0.0022599708235074853
38.93257789270148,38.86815558307726,2.5417285259494746,0.9977586789113189,0.00224132109395694
38.93757790268906,38.86845329676062,2.56969676925988,0.997779136348844,0.0022208636564336783
38.942577912676626,38.868649486826584,2.6005333715056183,0.9978011409789553,0.0021988590263241647
38.9475779226642,38.868820514221255,2.63411938203662,0.9978243923467716,0.002175607658509827
38.95257793265178,38.86901304920061,2.6702498313808825,0.9978486302723014,0.002151369732980843
38.957577942639354,38.86925027414661,2.7086690508519773,0.9978740567298651,0.002125943275419609
38.96257795262693,38.8695060257767,2.7489785422863946,0.9979013410424414,0.0020986589628435707
38.967577962614506,38.869723138860316,2.79116512398637,0.9979309168653165,0.0020690831399691914
38.97257797260208,38.86986746970626,2.835010871854455,0.9979621472951444,0.0020378527101417142
38.97757798258966,38.86993071231227,2.8804522540772535,0.9979932345533226,0.0020067654519630067
38.982577992577234,38.86994589009785,2.9272508754659663,0.9980221213456262,0.0019778786596580805
38.98757800256481,38.86997296757832,2.9752210872049227,0.9980477008849563,0.0019522991203284135
38.992578012552386,38.870041024896,3.024235853806256,0.9980703648679204,0.0019296351373658165
38.99757802253996,38.87015009263791,3.074365819941974,0.9980915329405847,0.001908467064702396
39.00257803252754,38.87026945839761,3.1254571597890988,0.9981126520447535,0.0018873479605347144
39.007578042515114,38.870360302913404,3.1773038940660148,0.9981343896743067,0.0018656103309831523
39.01257805250268,38.87041971747371,3.2297316769207156,0.9981563124784735,0.001843687526817479
39.01757806249026,38.87047115050115,3.282446874266942,0.9981769725105991,0.0018230274946928924
39.022578072477835,38.87053598660733,3.3353632131131854,0.9981944754888681,0.0018055245164232932
39.02757808246541,38.870620990164134,3.388427642469641,0.9982077055753916,0.0017922944299004345
39.03257809245299,38.870715695961074,3.4413764533884974,0.998217671159628,0.0017823288456642519
39.03757810244056,38.87081829738917,3.494018599868343,0.9982274869793915,0.0017725130259015176
39.04257811242814,38.870944837405546,3.546005974805988,0.9982400361581065,0.0017599638471863216
39.047578122415715,38.87110639329482,3.59736632331237,0.99825485024459,0.0017451497607036156
39.05257813240329,38.871276955520194,3.6479970814554554,0.9982677152904368,0.0017322847148571125
39.05757814239087,38.871406427768534,3.69778214132616,0.9982746206630501,0.0017253793422456526
39.06257815237844,38.87150054817191,3.7465222132155067,0.9982765937420759,0.001723406263220109
39.06757816236602,38.871643027714974,3.794146574003825,0.9982795508328113,0.0017204491724859864
39.072578172353595,38.87189786456455,3.840428606024722,0.9982880553128092,0.0017119446924882314
39.07757818234117,38.87223011416855,3.8852730008417353,0.9982996339173716,0.0017003660879261317
39.08257819232874,38.872513759270966,3.928579819752822,0.998307112987594,0.001692887017705656
39.087578202316315,38.872657356605764,3.970303199591086,0.9983072371644923,0.0016927628408079023
39.09257821230389,38.87277816244632,4.010349064142691,0.9983051179861306,0.0016948820191695262
39.09757822229147,38.87310648064411,4.048627985808474,0.9983081951795257,0.0016918048257745415
39.10257823227904,38.87364156639865,4.084925903817423,0.9983168348798489,0.001683165125451826
39.10757824226662,38.8741180353575,4.118834977058095,0.9983238704070985,0.0016761295982030602
39.112578252254195,38.87436399429021,4.150431014446406,0.9983240135677416,0.0016759864375606442
39.11757826224177,38.87453134030059,4.179717259263281,0.9983206662167388,0.0016793337885644408
39.12257827222934,38.87494115382331,4.2066447669492275,0.9983210515521275,0.0016789484531762907
39.12757828221692,38.87569094630788,4.231225545180451,0.998326613720648,0.0016733862846579843
39.1325782922045,38.876431091289284,4.253367039576151,0.9983317977732472,0.0016682022320599213
39.137578302192075,38.876795051527004,4.272969261938417,0.9983320892077867,0.0016679107975227153
39.14257831217965,38.87701783488295,4.289982447386293,0.9983295889246055,0.0016704110807060043
39.14757832216722,38.877650991845144,4.304403226125744,0.9983291433827888,0.0016708566225254683
39.152578332154796,38.87869771952503,4.316166418586214,0.9983317654521007,0.0016682345532163599
39.15757834214237,38.879612115511115,4.325179358614052,0.998334447776534,0.0016655522287870764
39.16257835212995,38.88013417263083,4.3314791476871655,0.998334993549089,0.0016650064562345626
39.167578362117524,38.88062866783775,4.335006004953363,0.9983342111679694,0.0016657888373572405
39.1725783721051,38.88154565423784,4.335738185827022,0.9983336125301847,0.0016663874751425092
39.177578382092676,38.882829577994805,4.333686618529166,0.9983334512932092,0.0016665487121138773
39.18257839208025,38.88400008858896,4.328892305489592,0.9983335940422451,0.0016664059630757998
39.18757840206783,38.88483271299352,4.321389422677459,0.9983343382233045,0.0016656617820129777
39.1925784120554,38.88569846527223,4.311214376526374,0.9983352813529691,0.0016647186523447936
39.19757842204298,38.88699043993558,4.298341584575495,0.9983348376863986,0.0016651623189141462
39.202578432030556,38.88854753127888,4.2826554199919915,0.9983323646510651,0.0016676353542471728
39.20757844201813,38.8900120470618,4.264270122496585,0.9983299193715616,0.0016700806337492588
39.21257845200571,38.89137497094994,4.243172432175229,0.9983301060155803,0.0016698939897310144
39.21757846199328,38.89285312226014,4.2194597314885325,0.9983322336179754,0.0016677663873362308
39.22257847198085,38.89453741297169,4.193179689144426,0.9983324533825462,0.0016675466227669767
39.22757848196843,38.89638936721431,4.164260951343431,0.9983285805534722,0.0016714194518424336
39.232578491956005,38.89838038935116,4.13288401479116,0.9983233619776342,0.001676638027682798
39.23757850194358,38.90052628779632,4.099077838480054,0.9983213458160618,0.0016786541892575043
39.24257851193116,38.90278526785997,4.062935477737289,0.9983230801503064,0.0016769198550168388
39.24757852191873,38.90505979224215,4.0245870194668765,0.9983242290151404,0.0016757709901800808
39.25257853190631,38.907408849398614,3.984114195448204,0.9983207495978573,0.001679250407459594
39.25757854189388,38.91009639819049,3.9416178199896974,0.9983134989078114,0.0016865010975028235
39.262578551881454,38.91323588823998,3.897189107033362,0.9983069512295479,0.0016930487757640272
39.26757856186903,38.91661359803288,3.850938065687864,0.9983042913436313,0.0016957086616795098
39.27257857185661,38.919925975376444,3.803015246204714,0.9983044933269761,0.0016955066783340522
39.27757858184419,38.92315385219005,3.7535503838939523,0.9983034653400502,0.0016965346652601104
39.282578591831765,38.92671002360652,3.702666552467868,0.998297410239039,0.0017025897662710364
39.287578601819334,38.93103389432213,3.650478448009602,0.9982860164943874,0.001713983510923029
39.29257861180691,38.935940297508715,3.5970736837154904,0.9982734445530198,0.001726555452291758
39.297578621794486,38.94088467253238,3.5426768548220156,0.9982653396373431,0.0017346603679692435
39.30257863178206,38.94574433180769,3.4874989137833468,0.998263081999792,0.0017369180055221392
39.30757864176964,38.9508898637473,3.4317217231173656,0.9982609126260568,0.001739087379258945
39.312578651757214,38.956681478498474,3.375565553216867,0.9982505577880364,0.0017494422172806845
39.31757866174479,38.9631890060986,3.3192698227418425,0.9982298336439343,0.0017701663613839788
39.322578671732366,38.97021095275541,3.263078082150221,0.9982057299324603,0.0017942700728600146
39.327578681719935,38.97765979955173,3.207275407003834,0.9981875788445298,0.001812421160791735
39.33257869170751,38.985650760372984,3.152119100261624,0.9981772467841011,0.0018227532212229086
39.33757870169509,38.994205517528506,3.097867627962666,0.9981671053916191,0.0018328946137073007
39.34257871168267,39.00316577521275,3.044802706377324,0.9981478769613576,0.0018521230439703723
39.347578721670246,39.012483070429596,2.993183027298212,0.9981175748129804,0.0018824251923510687
39.352578731657815,39.02248546364018,2.943271135633314,0.9980822309229009,0.0019177690824314902
39.35757874164539,39.03374031735745,2.895346375146805,0.9980487224154869,0.001951277589847547
39.36257875163297,39.04631855040709,2.8497032260331734,0.9980181781768809,0.001981821828454675
39.36757876162054,39.059741903804536,2.806667673559133,0.9979865548664992,0.002013445138836889
39.37257877160812,39.073493184109275,2.766568374570616,0.9979504586717098,0.002049541333626449
39.377578781595695,39.08736265375973,2.729701590558607,0.9979111146695249,0.0020888853358126042
39.38257879158327,39.10177114817403,2.696234260565114,0.9978724502441356,0.0021275497612011545
39.38757880157085,39.11743675041548,2.6665658379004396,0.9978361390240158,0.0021638609813185022
39.39257881155842,39.134572779833036,2.6409379951457392,0.997799490237617,0.0022005097677162207
39.39757882154599,39.15293651735172,2.619366183911562,0.9977586415334077,0.0022413584719252356
39.40257883153357,39.17208333804564,2.6020150783157368,0.9977138044831448,0.002286195522186913
39.40757884152114,39.19158520860327,2.5891969789399103,0.9976711755839389,0.002328824421390107
39.41257885150873,39.21142482426594,2.5808299439812834,0.9976393133405653,0.0023606866647612763
39.4175788614963,39.231734674942324,2.5770427253477215,0.9976229343787172,0.0023770656266113217
39.42257887148387,39.252580117551226,2.5778366180482557,0.9976194217565384,0.002380578248791883
39.42757888147145,39.273896309259484,2.5831417060886377,0.99762100917574,0.0023789908295920375
39.43257889145902,39.29556205184409,2.5930022872450564,0.9976208825015016,0.002379117503830166
39.4375789014466,39.3174629239591,2.6073228397549246,0.9976183570251468,0.002381642980186268
39.442578911434175,39.339565764413194,2.625806531769781,0.9976191916335698,0.002380808371765285
39.44757892142175,39.36176633365211,2.648328106686023,0.9976310104974379,0.0023689895078998022
39.45257893140933,39.383867604633494,2.674745366239451,0.9976575048516348,0.0023424951537038886
39.4575789413969,39.4055054398809,2.705021996663279,0.9976957686355438,0.002304231369797539
39.46257895138447,39.42646550406705,2.7391187001529738,0.9977384733294994,0.0022615266758418727
39.46757896137205,39.446672224711186,2.776778671269258,0.9977788596088173,0.002221140396525279
39.472578971359624,39.46628426146004,2.81766091593286,0.9978146269743943,0.002185373030949618
39.4775789813472,39.48556033935369,2.861670493554533,0.9978480441086001,0.00215195589674403
39.482578991334776,39.50454994438669,2.9087691195619865,0.997882785262357,0.0021172147429869563
39.48757900132236,39.523049759421426,2.958631367634161,0.9979204647058718,0.0020795352994725444
39.49257901130993,39.540744367939034,3.0108617278756356,0.9979596441081199,0.0020403558972258533
39.497579021297504,39.55730210821211,3.0652731167025062,0.9979975976262678,0.00200240237907903
39.50257903128508,39.57274958922292,3.1217804006477956,0.9980326779493321,0.0019673220560163444
39.507579041272656,39.58740351769348,3.1800095820787493,0.9980649399932919,0.0019350600120573574
39.51257905126023,39.601560992463185,3.2398901476172144,0.9980947924189374,0.0019052075864132898
39.51757906124781,39.61536706793765,3.301214841105026,0.9981216508139625,0.0018783491913888525
39.522579071235384,39.62861171742529,3.36368997498302,0.9981444828325268,0.0018555171728232773
39.52757908122296,39.640915763870964,3.427222604233652,0.9981637259604645,0.0018362740448857212
39.53257909121053,39.65220073449399,3.491451868877856,0.998181976558513,0.0018180234468377
39.537579101198105,39.662728004282165,3.556087327529107,0.9982018046013766,0.0017981954039747805
39.54257911118568,39.67282612119947,3.6208436401036077,0.9982225437989937,0.0017774562063575664
39.54757912117326,39.68265885170645,3.685713290686088,0.9982400350428933,0.0017599649624603258
39.55257913116083,39.692011310715955,3.7503482427771893,0.998250758973613,0.0017492410317403947
39.55757914114841,39.70058954321081,3.8145708121725748,0.9982564312790081,0.0017435687263469917
39.562579151135985,39.70846562716998,3.8782681709735014,0.998263260898577,0.0017367391067789997
39.56757916112356,39.715984909425124,3.9413068731580942,0.9982754077300282,0.0017245922753290305
39.57257917111114,39.72328084277501,4.00351120369299,0.9982897258542092,0.0017102741511473235
39.57757918109871,39.730179740917265,4.064636264392999,0.9982988905278962,0.0017011094774618005
39.58257919108629,39.73650540779718,4.124517861917466,0.9983003182835555,0.001699681721803583
39.587579201073865,39.74239176602197,4.183036446464514,0.9982999613150341,0.0017000386903256604
39.59257921106144,39.74811715421603,4.239986649779038,0.9983052363543802,0.0016947636509797273
39.59757922104902,39.75369993082493,4.295215433557767,0.9983155081586684,0.0016844918466925663
39.602579231036586,39.75882874886821,4.348586700929107,0.9983229189026255,0.0016770811027352942
39.60757924102416,39.763380181486966,4.4000355446850845,0.9983230033590735,0.0016769966462879234
39.61257925101174,39.76774779962956,4.449446230049884,0.998320675428391,0.0016793245769722409
39.617579260999314,39.77232218223515,4.496558710506263,0.9983231876434415,0.0016768123619228473
39.62257927098689,39.776757186756164,4.541360326029998,0.998330146831714,0.0016698531736513012
39.627579280974466,39.78043703151269,4.58376393081631,0.998334769408225,0.001665230597142519
39.63257929096204,39.783600520176435,4.623649239256304,0.9983339183370981,0.0016660816682713456
39.63757930094962,39.78712017667684,4.660898920754097,0.9983320169958124,0.0016679830095595297
39.642579310937194,39.79102430918817,4.6953781783746855,0.9983339520318278,0.0016660479735462722
39.64757932092477,39.7943484587293,4.726914089001813,0.9983383033685752,0.0016616966368026653
39.652579330912346,39.79675272203393,4.7555282264338175,0.9983403514128166,0.0016596485925642402
39.65757934089992,39.799195835213006,4.781168146461193,0.9983391665123074,0.0016608334930779461
39.6625793508875,39.80239187487844,4.803734094709053,0.998338244952068,0.0016617550533207853
39.66757936087507,39.80558706062462,4.823220958970724,0.9983398830597134,0.0016601169456789183
39.67257937086264,39.807752739740934,4.839564200444908,0.9983421900759858,0.0016578099294068888
39.67757938085022,39.80934605532823,4.852738287564589,0.9983425231144131,0.0016574768909761097
39.682579390837795,39.81165202950325,4.86266280301535,0.998341442899878,0.0016585571055080623
39.68757940082537,39.81462458965396,4.869281432160135,0.9983413286910465,0.0016586713143363944
39.69257941081295,39.81686503736385,4.8725141418657,0.9983424739738104,0.0016575260315689797
39.69757942080052,39.81801673636976,4.872445628416654,0.9983430295393398,0.0016569704660376711
39.7025794307881,39.81947247837527,4.869106674536068,0.9983423504159258,0.001657649589451547
39.707579440775675,39.821973344553136,4.8625196666239985,0.9983418136573025,0.0016581863480730616
39.71257945076325,39.824283440256075,4.852700291019943,0.9983421090348327,0.0016578909705435236
39.71757946075083,39.82539942755571,4.839611502188199,0.9983421415285201,0.0016578584768562876
39.7225794707384,39.82630698811096,4.823270161024013,0.9983412385162095,0.0016587614891682278
39.72757948072598,39.82815017280858,4.803765634606159,0.9983403586092712,0.0016596413961088464
39.732579490713555,39.83026882877345,4.781074711872958,0.9983402724804243,0.0016597275249583335
39.73757950070112,39.831551826999714,4.755261712308687,0.9983401560370601,0.0016598439683253607
39.7425795106887,39.832340551807505,4.726402169195401,0.9983389226585152,0.0016610773468745204
39.747579520676275,39.833587220277984,4.694512168957133,0.9983369703500674,0.0016630296553195078
39.75257953066385,39.83522601431935,4.659721555641372,0.998335704547095,0.0016642954582878585
39.75757954065143,39.83657141117023,4.622165490217367,0.998335534283785,0.0016644657215947644
39.762579550639,39.83751931830612,4.581895203149752,0.9983349897615539,0.0016650102438238513
39.76757956062658,39.83847454611236,4.538843499419375,0.9983324337184227,0.0016675662869539607
39.772579570614155,39.83960793189411,4.493168934793613,0.9983285832540849,0.001671416751291162
39.77757958060173,39.840762030057505,4.4450138526764595,0.9983261143799268,0.0016738856254488927
39.78257959058931,39.841798326855944,4.394505002857749,0.998325908558037,0.0016740914473389297
39.78757960057688,39.842726829335014,4.341743570472889,0.9983250146300578,0.0016749853753179138
39.79257961056446,39.84361242810806,4.286850247645422,0.9983202283503833,0.0016797716549936475
39.797579620552035,39.84450448859105,4.229929517671271,0.9983129846606548,0.0016870153447237244
39.80257963053961,39.84541903505613,4.17108616884075,0.9983080816825676,0.0016919183228123508
39.80757964052718,39.84632304230002,4.110528173090154,0.9983070260887729,0.0016929739166091672
39.812579650514756,39.847150266190056,4.048353419142006,0.9983052018616826,0.00169479814370063
39.81757966050233,39.847893693947164,3.9847668754197634,0.9982975156607609,0.0017024843446241708
39.82257967048991,39.848646135462054,3.9199841017926853,0.9982852750387778,0.0017147249666095488
39.827579680477484,39.849471969994106,3.8541957224431123,0.9982747984243225,0.001725201581066474
39.83257969046506,39.85028286986647,3.787617334919127,0.9982692637254942,0.001730736279896446
39.837579700452636,39.8509601643706,3.720443762769118,0.9982644090673571,0.0017355909380370965
39.84257971044021,39.85155862573298,3.6528331460366257,0.9982535601655829,0.0017464398398131364
39.84757972042779,39.852238263969994,3.5850636278255053,0.9982354128245409,0.0017645871808581915
39.852579730415364,39.85301768229158,3.5174685743286864,0.9982150192627384,0.0017849807426623702
39.85757974040294,39.853758574943456,3.4501160676856557,0.9981974546660876,0.001802545339315044
39.862579750390516,39.85436624411899,3.383373188741395,0.9981822120311279,0.0018177879742762822
39.86757976037809,39.854892723058335,3.3176972805695457,0.9981643285060781,0.0018356714993257534
39.87257977036566,39.85546821743821,3.253412938608831,0.9981397959283178,0.0018602040770872537
39.87757978035324,39.856153550805764,3.1908202135197223,0.9981088226229846,0.0018911773824212678
39.88257979034081,39.85685217715733,3.1302956549038834,0.9980743622246648,0.0019256377807403053
39.88757980032839,39.857435613725094,3.0722323682415213,0.9980387778157757,0.001961222189627136
39.892579810315965,39.8579239523682,3.0169991269383907,0.998002316030447,0.0019976839749542195
39.89757982030354,39.85844185843103,2.9649233360397433,0.9979639244679558,0.0020360755374455473
39.90257983029112,39.859051338498645,2.9163287948954695,0.9979225804068967,0.002077419598502961
39.90757984027869,39.859704464376,2.8715954218599573,0.9978778763241333,0.002122123681263664
39.91257985026627,39.86029632422649,2.830940488140858,0.9978301728268352,0.0021698271785589866
39.917579860253845,39.8607544855032,2.794612266661301,0.9977808461309513,0.002219153874444891
39.92257987024142,39.861136611073135,2.7629428604122244,0.9977322760460177,0.00226772395938135
39.927579880229,39.86156926984589,2.736109055998036,0.9976870046535289,0.0023129953518719977
39.93257989021657,39.86209762046562,2.714359163880653,0.9976465059387781,0.002353494066623924
39.93757990020415,39.86267246578261,2.6979102655680562,0.9976108737149203,0.0023891262904830683
39.94257991019172,39.863196805548,2.686782724165507,0.9975800587334447,0.0024199412719619414
39.947579920179294,39.86358363626236,2.680982044457431,0.9975555665428039,0.002444433462605972
39.95257993016687,39.863857475209976,2.680532426151321,0.9975406915073103,0.0024593084981010633
39.957579940154446,39.86411550198839,2.6858102291902464,0.9975385510431224,0.0024614489622905617
39.96257995014202,39.86442258033956,2.6965510921571716,0.9975494144588776,0.0024505855465361604
39.9675799601296,39.864788284365915,2.712539140145235,0.9975698814651346,0.0024301185402803953
39.972579970117174,39.8651500580617,2.7336759619273683,0.9975950873711773,0.0024049126342381884
39.97757998010475,39.86542010813594,2.7595104005694093,0.9976223411952845,0.002377658810130418
39.98257999009232,39.86558650081403,2.7899890066113606,0.9976530091536201,0.002346990851794587
39.987580000079895,39.86570589400686,2.825025213765432,0.9976907468390753,0.002309253166340038
39.99258001006748,39.86584738305332,2.864416270391269,0.9977374208045561,0.002262579200860873
39.997580020055054,39.86605538599992,2.908223475224407,0.9977903203063321,0.0022096796990863843
40.00258003004263,39.86629193759776,2.956253932487178,0.9978432992620043,0.002156700743416126
40.007580040030206,39.86647289271513,3.00814714434188,0.997890974539403,0.0021090254660190745
40.012580050017775,39.86656751213634,3.0633536817924294,0.9979322391479696,0.0020677608574544122
40.01758006000535,39.866614061407724,3.1215391543361592,0.9979699687221946,0.0020300312832299944
40.02258006999293,39.866686367316035,3.1825360089169017,0.9980074698845713,0.001992530120851427
40.0275800799805,39.866844348160534,3.245764515352222,0.998045304443202,0.0019546955622207402
40.03258008996808,39.8670557432242,3.3112541891522165,0.9980814003301323,0.001918599675292096
40.037580099955655,39.86723379155736,3.3787260245415793,0.9981136541320095,0.0018863458734153333
40.04258010994323,39.86734304540275,3.447874001012539,0.9981417400060149,0.001858259999409782
40.04758011993081,39.86741401655147,3.518474369799533,0.9981663815397664,0.0018336184656595725
40.052580129918375,39.86750827838319,3.5902811167780317,0.9981878225778995,0.0018121774275267038
40.05758013990595,39.86767191995298,3.662792669703206,0.9982059969500297,0.0017940030553978365
40.062580149893535,39.86788630442984,3.735967477897973,0.9982218977964257,0.0017781022090027849
40.06758015988111,39.86810460935476,3.8094634005604813,0.9982373728874236,0.001762627118006093
40.07258016986869,39.86829750423936,3.8830268518298925,0.9982528625708941,0.0017471374345351218
40.077580179856255,39.86844794543269,3.956474814824013,0.9982663711980373,0.0017336288073929722
40.08258018984383,39.86858388812712,4.029587904660836,0.998275960814507,0.0017240391909244023
40.08758019983141,39.86878665756936,4.102102201462166,0.9982827407026957,0.0017172593027362482
40.09258020981898,39.86908942875325,4.173744758931225,0.9982897844571064,0.0017102155483258365
40.09758021980656,39.86941479042544,4.244370832969226,0.9982981336449456,0.0017018663604873167
40.102580229794135,39.86965842402141,4.3138161314184975,0.9983057475960959,0.0016942524093367264
40.10758023978171,39.86983408565329,4.381891592129859,0.9983109157450575,0.001689084260376145
40.11258024976929,39.870087696804205,4.448330947677523,0.9983146377168359,0.0016853622885984875
40.11758025975686,39.87048947244854,4.512950176487141,0.9983184910264403,0.0016815089789951282
40.12258026974443,39.87089994240178,4.575686093451993,0.9983222623929374,0.0016777376124991077
40.12758027973201,39.87120181429765,4.6363610284981895,0.9983253756968378,0.0016746243086001428
40.13258028971959,39.871505427285925,4.694656463246554,0.9983285371762551,0.0016714628291844785
40.13758029970717,39.87192587729753,4.750417780213744,0.9983318828875983,0.00166811711784354
40.14258030969474,39.872382646841935,4.803447693615769,0.9983338136278274,0.001666186377616618
40.14758031968231,39.87281527581527,4.853701048693204,0.998334110529255,0.001665889476191717
40.15258032966989,39.87330135571363,4.901106955258749,0.9983354570870001,0.0016645429184492116
40.157580339657464,39.87382640135475,4.945491843760937,0.9983389405826769,0.0016610594227766933
40.16258034964504,39.874295323770156,4.98692788419365,0.9983413513207264,0.0016586486847293919
40.167580359632616,39.87481106645747,5.025197435272835,0.9983405423215376,0.0016594576839209566
40.17258036962019,39.87550577671499,5.060190874265057,0.998339710687973,0.0016602893174864053
40.17758037960777,39.8762019746392,5.091959142598767,0.9983420600076478,0.0016579399978082828
40.182580389595344,39.87673855453433,5.120469380905077,0.9983450863397301,0.0016549136657222254
40.18758039958291,39.877363473120255,5.145674620996123,0.9983449586721267,0.0016550413333225778
40.19258040957049,39.87825899825694,5.1675402215465684,0.9983430650573459,0.0016569349481001976
40.197580419558065,39.879134106097936,5.186152151159402,0.9983433857630041,0.0016566142424408817
40.20258042954564,39.879810993984904,5.201471158627067,0.9983459749114687,0.0016540250939752073
40.207580439533224,39.880613180029,5.213429476231894,0.99834727725613,0.0016527227493119939
40.2125804495208,39.881713144915196,5.221974011304557,0.9983457157918102,0.0016542842136335128
40.21758045950837,39.88279288908813,5.227070159196538,0.9983439615062923,0.0016560384991512436
40.222580469495945,39.883687508803106,5.228730538166145,0.9983450565056415,0.0016549434998033457
40.22758047948352,39.884698966501354,5.226940130282531,0.9983475824421337,0.0016524175633131216
40.2325804894711,39.88602410672311,5.221704489522512,0.9983472818515357,0.0016527181539128064
40.23758049945867,39.88741427222858,5.212895883843303,0.9983441079423193,0.0016558920631327392
40.24258050944625,39.888609606523865,5.200470196226795,0.9983431281899793,0.0016568718154754503
40.247580519433825,39.88981143571557,5.184566964662561,0.9983459159902489,0.0016540840152033747
40.2525805294214,39.89140782468654,5.165305950830065,0.9983471257129665,0.0016528742924823842
40.25758053940897,39.89327587677387,5.142731026667389,0.9983437240208112,0.0016562759846349001
40.262580549396546,39.89487394875211,5.116778003283614,0.998340684661033,0.0016593153444114535
40.26758055938412,39.896262824506785,5.087494264739288,0.9983422463044793,0.0016577537009642132
40.2725805693717,39.89818370992469,5.0549799482003275,0.9983444273507074,0.0016555726547345822
40.27758057935928,39.90068837833036,5.019282582185812,0.9983421409022096,0.0016578591032321319
40.28258058934685,39.90286104284328,4.980400778081761,0.9983377662710228,0.0016622337344188202
40.287580599334426,39.90454197505276,4.938387046492714,0.9983366342635853,0.0016633657418570033
40.292580609322,39.906821529982125,4.893265995604446,0.998338290385685,0.0016617096197579894
40.29758061930958,39.91005251761545,4.845143711667522,0.998337794374927,0.0016622056305170593
40.302580629297154,39.913061402620485,4.79405896506854,0.9983335129060937,0.0016664870993518136
40.30758063928473,39.91531417163728,4.740199201113807,0.9983291142153999,0.0016708857900480268
40.312580649272306,39.9180291247228,4.683659937997494,0.9983279101208055,0.0016720898846436655
40.31758065925988,39.922006769311345,4.624592211882719,0.9983281464923247,0.0016718535131257412
40.32258066924746,39.92612468286192,4.5631520896273665,0.9983254382983872,0.0016745617070654637
40.32758067923503,39.92939165742959,4.49944540725409,0.998318898954784,0.0016811010506704049
40.3325806892226,39.93279871292438,4.433731353093542,0.9983125886539213,0.0016874113515355676
40.33758069921018,39.93758256952881,4.3660809076805815,0.9983098796725877,0.0016901203328709812
40.342580709197755,39.94303880819833,4.296648029391468,0.9983082998259707,0.0016917001794899968
40.34758071918533,39.947845408925296,4.22566823673289,0.9983024658253682,0.001697534180095202
40.35258072917291,39.95241777698438,4.153427220755102,0.9982914989502709,0.0017085010551934204
40.35758073916048,39.95819128153682,4.080170714111143,0.9982805089642856,0.0017194910411796507
40.36258074914806,39.96521726994535,4.006056001640308,0.9982737041415447,0.0017262958639226516
40.367580759135635,39.972248237675124,3.931333180442088,0.9982683695683728,0.001731630437093731
40.37258076912321,39.97881566423066,3.85634841134223,0.9982578944165151,0.0017421055889524123
40.37758077911079,39.98587889126485,3.7813829531415823,0.998239935062152,0.001760064943315805
40.38258078909836,39.99440474791883,3.706630027792574,0.9982192109483969,0.0017807890570699786
40.38758079908594,40.00422745807379,3.6324277832179557,0.9982015485853573,0.0017984514201067443
40.39258080907351,40.01428429775988,3.559029171922071,0.9981866968217779,0.0018133031836851117
40.39758081906108,40.02398288131525,3.486747615840829,0.9981684651936236,0.001831534811838307
40.40258082904866,40.0341507799991,3.415836522969622,0.9981415827505639,0.0018584172548963712
40.407580839036235,40.04608496631508,3.3467314354478903,0.9981070731980415,0.0018929268074160386
40.41258084902381,40.05980952283597,3.279842084421782,0.9980704074508447,0.0019295925546094473
40.41758085901139,40.07431332084214,3.2155434781981165,0.9980352379103544,0.001964762095101631
40.42258086899896,40.08886848175404,3.1541986792096894,0.9979999151567043,0.0020000848487545923
40.42758087898654,40.10360400625267,3.096127727506931,0.9979600476835183,0.002039952321941836
40.432580888974115,40.11943419885918,3.0418127331827027,0.9979135469977174,0.0020864530077431124
40.43758089896169,40.13729815956389,2.991636979815853,0.9978625693064282,0.0021374306990335087
40.44258090894927,40.15699302634324,2.945643428130477,0.9978109150544912,0.0021890849509739636
40.44758091893684,40.177521550141044,2.9041353474662333,0.9977604596312942,0.0022395403741736443
40.45258092892442,40.19820338068255,2.8677221666631634,0.9977106730046805,0.0022893270007896802
40.457580938911995,40.218944597283404,2.836782521308459,0.9976613840232484,0.0023386159822247864
40.462580948899564,40.24037694381575,2.811477080316739,0.9976153053569735,0.0023846946485009527
40.46758095888714,40.26331603247793,2.791943616573476,0.9975772333840217,0.0024227666214543635
40.472580968874716,40.28776552889995,2.7778448023360327,0.9975505330459892,0.002449466959487634
40.47758097886229,40.31296362753139,2.769121167634603,0.9975345202719414,0.0024654797335362773
40.48258098884987,40.338055593299565,2.7660809256432044,0.9975256251960025,0.0024743748094749325
40.487580998837444,40.36232389489822,2.768731622631775,0.9975215125047268,0.002478487500750549
40.49258100882502,40.385931992730264,2.7770113267454053,0.9975242683449824,0.0024757316604962225
40.497581018812596,40.40953196513927,2.791091087916913,0.9975393299523024,0.0024606700531768556
40.50258102880017,40.43350582080268,2.810955328196698,0.9975706417321167,0.002429358273363486
40.50758103878775,40.457724375100405,2.8361096702073234,0.9976161609884074,0.0023838390170736025
40.512581048775324,40.48151659052876,2.866413002219517,0.9976679424722338,0.0023320575332497016
40.5175810587629,40.50391633974272,2.901695373218195,0.9977172703567259,0.0022827296487581343
40.522581068750476,40.52465536381155,2.941927155403001,0.9977607756886897,0.0022392243167947525
40.52758107873805,40.54405529995428,2.98699290160214,0.9978022127668358,0.002197787238649573
40.53258108872562,40.56272054536597,3.036311444274505,0.9978480571105501,0.002151942894936398
40.5375810987132,40.581184550549544,3.0898217416914764,0.9979006124510323,0.002099387554456153
40.54258110870077,40.599263582687115,3.1470752306795573,0.9979549183855428,0.002045081619945688
40.54758111868835,40.61626798160316,3.207631539053634,0.998002619580665,0.0019973804248253433
40.552581128675925,40.63173129073754,3.271257020117381,0.9980394259703961,0.001960574035095615
40.5575811386635,40.64558856288214,3.3375139652455914,0.9980689048610834,0.0019310951444105446
40.56258114865108,40.658326532666415,3.4062341680777535,0.9980984794028194,0.0019015206026747505
40.56758115863865,40.670676962433554,3.4770901023962626,0.9981314263124491,0.0018685736930468438
40.57258116862623,40.68282097573765,3.5497258202784447,0.9981634174802789,0.0018365825252169656
40.577581178613805,40.69444936926962,3.623756831925498,0.9981877774958977,0.001812222509599746
40.58258118860138,40.70507460544714,3.6988096125826706,0.9982037393182136,0.001796260687285333
40.58758119858896,40.71435350489875,3.7744359253875763,0.99821772632865,0.0017822736768495413
40.59258120857653,40.722583733152845,3.850357993188253,0.9982354963777061,0.0017645036277937037
40.5975812185641,40.73052112900519,3.9264669392998393,0.9982547727998395,0.0017452272056611485
40.60258122855168,40.73852991701149,4.002504156292033,0.9982684074203487,0.0017315925851521025
40.607581238539254,40.74638535634901,4.0781838262971615,0.9982745183764956,0.001725481629005892
40.61258124852683,40.75346281195184,4.153202455950953,0.998279660597793,0.001720339407710088
40.617581258514406,40.75933260167631,4.227252465996424,0.9982898909293638,0.0017101090761402866
40.62258126850198,40.76447739342761,4.300208761000201,0.998302200516168,0.001697799489336893
40.62758127848956,40.76985954321135,4.3718896286158575,0.9983091728680662,0.0016908271374406225
40.632581288477134,40.77560087819631,4.442082811059259,0.998310169614405,0.001689830391103378
40.63758129846471,40.78091410698235,4.510630225548675,0.9983120527633754,0.0016879472421356665
40.642581308452286,40.785172490792675,4.577330635756183,0.9983186731109837,0.00168132689452996
40.64758131843986,40.788663696005116,4.642071601314033,0.9983258242306675,0.0016741757748487793
40.65258132842744,40.79233076181478,4.7046845177957906,0.9983286633180433,0.0016713366874757734
40.657581338415014,40.796645025193676,4.765069798083106,0.9983286226515372,0.0016713773539868957
40.66258134840259,40.8007557449833,4.823119533276705,0.9983299157108598,0.0016700842946673414
40.66758135839016,40.80363160522792,4.878589940297446,0.9983334913879353,0.0016665086175958238
40.672581368377735,40.80583115271772,4.931412272276852,0.9983372391666481,0.0016627608388835838
40.67758137836531,40.80878623458602,4.981556150092133,0.9983391128353563,0.0016608871701713354
40.68258138835289,40.81240269241172,5.028929112853866,0.998338788718815,0.001661211286708758
40.68758139834046,40.81515425583039,5.073335699219265,0.9983384820641967,0.0016615179413238992
40.69258140832804,40.81671278446817,5.114697291581395,0.9983409078711241,0.0016590921343928341
40.697581418315615,40.81857602830892,5.152972494796187,0.9983444793395237,0.001655520665991375
40.70258142830319,40.821451176261604,5.188141938600374,0.998344683979764,0.0016553160257507466
40.70758143829076,40.82401698150238,5.22014260760274,0.9983422569059508,0.0016577430995625862
40.71258144827834,40.825334353615546,5.24888476505985,0.9983429395382847,0.0016570604672291871
40.71758145826592,40.82654638857574,5.274202668966072,0.9983468807572902,0.0016531192482238091
40.722581468253495,40.82872585706653,5.296133798121856,0.9983477371998717,0.0016522628056435125
40.72758147824107,40.83095127680951,5.31462034031445,0.9983446909449551,0.0016553090605626547
40.73258148822865,40.83215124278072,5.329620988334593,0.9983442688633007,0.0016557311422195624
40.737581498216215,40.83305252318845,5.341161950693658,0.9983477742233999,0.0016522257821231312
40.74258150820379,40.834653415973136,5.34902914219808,0.998348789033519,0.0016512109720088308
40.74758151819137,40.83645363562387,5.353261224494022,0.9983457028108272,0.0016542971946970875
40.75258152817894,40.837606022882966,5.353881323260246,0.9983447454917601,0.0016552545137597646
40.75758153816652,40.83839236756372,5.350840426506116,0.9983477443855803,0.0016522556199371696
40.762581548154095,40.83949027024415,5.344078688420174,0.998348602017384,0.0016513979881310273
40.76758155814167,40.84086401118296,5.333621843932222,0.998345321078565,0.0016546789269486805
40.77258156812925,40.84202430439595,5.319646691095138,0.9983440061284975,0.0016559938770157815
40.777581578116816,40.84278297611201,5.30223153738156,0.9983468031071854,0.0016531968983273925
40.7825815881044,40.84346091748669,5.281396990082516,0.998347448789241,0.001652551216271979
40.787581598091975,40.84445088490144,5.256870469469473,0.9983436180350499,0.0016563819704632913
40.79258160807955,40.84559280555521,5.228835643176785,0.9983417650555916,0.0016582349499227574
40.79758161806713,40.84636256265638,5.1975163083497815,0.9983444182443273,0.0016555817611883267
40.802581628054696,40.84678509529219,5.162983368157334,0.9983449978859045,0.0016550021196125855
40.80758163804227,40.84744241961339,5.125250517599128,0.9983406596165553,0.0016593403889646802
40.81258164802985,40.84843184383909,5.08445098914489,0.9983378016523087,0.0016621983532125956
40.817581658017424,40.8492150068941,5.04064771492776,0.9983395949244831,0.0016604050810396839
40.822581668005,40.84960705932543,4.993925985096919,0.9983401646146554,0.0016598353908699453
40.827581677992576,40.85002920521551,4.944325119851452,0.9983359748237112,0.0016640251818166663
40.83258168798015,40.850715104013176,4.89184651089732,0.9983318467367052,0.0016681532688241898
40.83758169796773,40.85141690753322,4.836610449136842,0.9983313746060121,0.001668625399520485
40.842581707955304,40.85191732437907,4.778740586400042,0.9983310210574462,0.001668978948088888
40.84758171794287,40.85230001316644,4.718390352826454,0.9983274189363687,0.0016725810691694048
40.852581727930456,40.85270675257215,4.655626495422135,0.9983226301575159,0.001677369848022775
40.85758173791803,40.8531622532123,4.59063674164965,0.9983191185972677,0.0016808814082737327
40.86258174790561,40.85364459561467,4.523629570862287,0.9983157057351026,0.0016842942704400768
40.867581757893184,40.854128454062504,4.454755154333612,0.9983109069371878,0.001689093068354781
40.87258176788075,40.854530733444605,4.384193846997601,0.9983054904136232,0.0016945095919197453
40.87758177786833,40.854785334203335,4.3121674547279065,0.9982998463572976,0.0017001536482461898
40.882581787855905,40.855010916789986,4.238768297923148,0.9982925514581615,0.0017074485473808267
40.88758179784348,40.855397184786085,4.164292104085522,0.9982831360997264,0.0017168639058135532
40.89258180783106,40.85589499285602,4.088818689880577,0.998273326132386,0.0017266738731520764
40.89758181781863,40.85627024943444,4.012524697924305,0.9982639942955107,0.0017360057100266363
40.90258182780621,40.85644310686909,3.93563928443961,0.9982531500849988,0.0017468499205362989
40.907581837793785,40.85655681495508,3.858575444518944,0.9982385999656631,0.0017614000398695332
40.91258184778136,40.85678505807949,3.7814806110437407,0.9982209853745077,0.0017790146310207174
40.91758185776893,40.857169145140105,3.70473895991102,0.9982023817352013,0.001797618270329917
40.92258186775651,40.85756631369445,3.6287468937372704,0.9981827828564799,0.0018172171490538776
40.92758187774408,40.857810232856316,3.5538423739745064,0.9981598874406282,0.0018401125649075937
40.932581887731665,40.857916538155855,3.480089185487355,0.9981323883118381,0.001867611693697908
40.937581897719234,40.85801716004077,3.408156092904525,0.9981018023094194,0.0018981976961185913
40.94258190770681,40.85820209923336,3.3384631409144374,0.9980700879209149,0.0019299120846263279
40.947581917694386,40.85848482311354,3.2713868998233293,0.9980362730732619,0.0019637269322824065
40.95258192768196,40.85879252747989,3.207243920339261,0.99799681804463,0.002003181960916612
40.95758193766953,40.859033118659646,3.146297243115823,0.9979497704529103,0.002050229552638022
40.96258194765712,40.85919582430278,3.0887374475581377,0.9978979969643166,0.0021020030412330004
40.9675819576447,40.85932680345421,3.034966265440497,0.9978475345132974,0.0021524654922535752
40.972581967632266,40.85947802212525,2.9854438637633267,0.9978023170768334,0.0021976829287183204
40.97758197761985,40.85968383907415,2.940409347993104,0.9977604656827487,0.002239534322803635
40.98258198760742,40.85992656788627,2.9002811955041348,0.9977160344559709,0.0022839655495812596
40.987581997595,40.86016732178547,2.865388934874894,0.9976650374798319,0.0023349625257211345
40.99258200758257,40.86039306381451,2.8356979966402855,0.9976105762792283,0.0023894237263268896
40.997582017570146,40.8606181174858,2.8112074917342773,0.9975624574143583,0.0024375425911975397
41.00258202755772,40.8608658781967,2.7922800562520163,0.9975311858890835,0.002468814116473698
41.0075820375453,40.86114452664207,2.7789192937675455,0.9975208317024956,0.0024791683030627575
41.01258204753287,40.86142816843947,2.7710384498147436,0.9975263213715247,0.0024736786340346876
41.01758205752045,40.86167275746262,2.7691830937980444,0.9975374210201319,0.0024625789854276965
41.02258206750802,40.86187355063559,2.773351396312894,0.9975465681130984,0.0024534318924611777
41.0275820774956,40.86207893620896,2.7833742913974024,0.9975546553073934,0.002445344698166058
41.03258208748318,40.862352619241236,2.7992369467762326,0.9975702521112332,0.0024297478943275104
41.03758209747075,40.86274101835403,2.8208866568310778,0.9976026584843563,0.002397341521205981
41.04258210745833,40.86319881062322,2.84797803845682,0.9976540034046567,0.00234599660090589
41.0475821174459,40.86359854343804,2.8803280180480626,0.9977165808346732,0.002283419170891353
41.05258212743348,40.86386100325866,2.9174846411865683,0.9977777141481525,0.0022222858574124007
41.05758213742105,40.8639985750175,2.9594878415440244,0.9978284453686755,0.0021715546368913812
41.06258214740863,40.86413971692966,3.0059599167638034,0.9978690887849153,0.002130911220651793
41.0675821573962,40.86446498652733,3.056481708528762,0.9979071769762362,0.0020928230293321727
41.07258216738378,40.86498601030356,3.1107541745597844,0.997949801740528,0.002050198265040536
41.07758217737135,40.865537546691264,3.1684839458232568,0.9979972382618275,0.0020027617437422505
41.08258218735893,40.865941537684925,3.22908686698508,0.9980433943196769,0.0019566056858946602
41.0875821973465,40.866126624757776,3.292497364002382,0.9980820255081133,0.0019179744974586002
41.09258220733408,40.8662554208051,3.358368838273842,0.9981121866013677,0.0018878134042043609
41.09758221732165,40.86658793858243,3.4263886813541307,0.9981377221092513,0.001862277896321198
41.10258222730923,40.86713960993814,3.4962297587825026,0.9981623059077556,0.0018376940978174006
41.10758223729681,40.86769211156064,3.567563734961177,0.9981860660176435,0.0018139339879297855
41.11258224728438,40.868076214663354,3.6400382621200746,0.9982070627166554,0.0017929372889186892
41.11758225727196,40.86833875361754,3.7133075190341756,0.9982246164246331,0.0017753835809422819
41.12258226725953,40.8686890782092,3.787080525610811,0.9982398697247997,0.0017601302807760837
41.127582277247114,40.86922720315798,3.861069407190972,0.9982536789838601,0.0017463210217179678
41.13258228723468,40.86977719312043,3.9349018240697573,0.9982656887139498,0.001734311291629867
41.13758229722226,40.870164829760895,4.008379478914953,0.9982757666267378,0.0017242333788433778
41.142582307209835,40.870532680187175,4.081236529944002,0.9982847481624301,0.001715251843154006
41.14758231719741,40.87111753386123,4.153132969138248,0.9982929932229758,0.0017070067826102594
41.15258232718498,40.871810010095345,4.223878640834328,0.9982997198886895,0.0017002801168991962
41.15758233717256,40.87230159819894,4.293383925069367,0.9983048923275188,0.0016951076780742996
41.16258234716013,40.87264958566564,4.361450767539043,0.9983101642231559,0.0016898357824398158
41.167582357147715,40.87322652249878,4.4278687616475185,0.9983162877788814,0.0016837122267175002
41.172582367135284,40.87405500698305,4.492415587277282,0.9983212216989998,0.0016787783065993949
41.17758237712286,40.874749729093594,4.554949600627723,0.9983231988893457,0.0016768011162502875
41.18258238711044,40.8752210042737,4.615343183905183,0.9983242982269275,0.0016757017786649423
41.18758239709801,40.87582903688806,4.673451666704069,0.998327857615192,0.001672142390397107
41.192582407085595,40.876686311033,4.72910575687974,0.998333069357337,0.001666930648248865
41.197582417073164,40.87746930475668,4.782095785321298,0.9983357474359101,0.001664252569674049
41.20258242706074,40.87811355861612,4.832357074054113,0.998334803833351,0.0016651961722327672
41.207582437048316,40.87894864720651,4.87988280749016,0.9983343888558632,0.0016656111497194517
41.21258244703589,40.87994089826145,4.9245590010702145,0.9983378451120987,0.0016621548934846215
41.21758245702346,40.880707909597845,4.966252167771628,0.998342325300865,0.0016576747047185075
41.222582467011044,40.88141372363772,5.00498670919422,0.9983427346660647,0.0016572653395196784
41.22758247699861,40.882542326829906,5.04066536831103,0.9983398699469835,0.0016601300586028716
41.232582486986196,40.88381064439033,5.073214923045512,0.9983398792080475,0.0016601207975414077
41.237582496973765,40.8846369694867,5.1025944807743935,0.9983444256752287,0.0016555743303627447
41.24258250696134,40.88540073746868,5.128686462195318,0.9983472439923361,0.001652756013259057
41.24758251694892,40.886756983796225,5.1514662482630955,0.9983444107541665,0.0016555892514261222
41.25258252693649,40.88828197754408,5.1708876336378005,0.9983415762389842,0.0016584237666048868
41.257582536924076,40.889322463768664,5.186922030577418,0.9983444276622481,0.001655572343337948
41.262582546911645,40.89030770410047,5.199494915036584,0.9983485226352578,0.0016514773703269927
41.26758255689922,40.89183002780209,5.208628320078839,0.9983471951793844,0.001652804826198609
41.2725825668868,40.89350659221042,5.214358161436906,0.9983433619325629,0.0016566380730194334
41.27758257687437,40.89488191263496,5.216661474964099,0.9983438266346002,0.0016561733709819395
41.28258258686194,40.8962773081642,5.215546005594598,0.9983473346557306,0.0016526653498511218
41.287582596849525,40.89799440259102,5.211071570283121,0.9983477892587886,0.0016522107467932326
41.292582606837094,40.899794633079985,5.203275593938152,0.9983448379127878,0.0016551620927950817
41.29758261682468,40.901553687967635,5.192018226813714,0.9983431244412962,0.0016568755642874828
41.302582626812246,40.90345439244074,5.177406700323246,0.9983443803957948,0.0016556196097908065
41.30758263679982,40.905492472076965,5.159450314283199,0.9983459955846244,0.0016540044209633173
41.3125826467874,40.90753751288756,5.138200516373332,0.9983452363505387,0.0016547636550503359
41.317582656774974,40.909706254738886,5.113644309323049,0.9983422688422459,0.0016577311633444375
41.32258266676256,40.912119129388294,5.085734849881272,0.9983402335604855,0.0016597664451077155
41.327582676750126,40.91462849656537,5.05461548868934,0.9983415202958368,0.001658479709757971
41.33258268673771,40.91714121068413,5.020342182172462,0.9983432862923931,0.0016567137132037341
41.33758269672528,40.919834000032765,4.983056708430683,0.9983407137988713,0.0016592862067278606
41.342582706712854,40.92279269880724,4.942768098272025,0.9983354449756618,0.0016645550299388785
41.34758271670043,40.92587010537337,4.899572242138428,0.9983341128480038,0.0016658871575994365
41.352582726688006,40.92904310790113,4.853359705070142,0.9983370346123966,0.0016629653932074887
41.357582736675575,40.93250085159432,4.804381152073531,0.998336668137322,0.0016633318682842597
41.36258274666316,40.93623085343809,4.7525980303633215,0.9983300750252372,0.001669924980370174
41.36758275665073,40.94001398972729,4.698248622984672,0.9983242239588438,0.0016757760467621028
41.37258276663831,40.943927604446536,4.641402874647833,0.9983245526661986,0.0016754473394082728
41.37758277662588,40.94833940010974,4.5821582615777325,0.9983260570007124,0.0016739430048947682
41.382582786613455,40.953225428018406,4.520798639236659,0.9983214623631106,0.0016785376424957171
41.38758279660103,40.95815152889177,4.457380347742627,0.9983123971050896,0.00168760290051475
41.39258280658861,40.96306206894656,4.3920674336149155,0.9983060677575524,0.001693932248049525
41.39758281657619,40.968469471297475,4.324893123739499,0.998304219421814,0.0016957805837868177
41.40258282656376,40.97464858640381,4.256043867418012,0.9983014807452264,0.0016985192603726654
41.407582836551335,40.981272432627094,4.185820476640838,0.9982935877948735,0.0017064122107229255
41.41258284653891,40.98795670811191,4.1144137829970955,0.998282280573315,0.0017177194322777318
41.41758285652649,40.9948399483432,4.041977323409517,0.998271509885361,0.0017284901202337653
41.422582866514055,41.00239449671372,3.9687232084439614,0.9982623066682368,0.001737693337360445
41.42758287650164,41.010819495073854,3.894932650893971,0.9982527399505772,0.001747260055021683
41.43258288648921,41.01980073105105,3.820814253506581,0.9982407256149213,0.0017592743906783609
41.43758289647679,41.029089308681705,3.7465975814508363,0.998225256297323,0.00177474370827748
41.44258290646436,41.038920696102224,3.6726079554128477,0.9982060864586425,0.0017939135469610993
41.447582916451935,41.049655302256866,3.5989615961215127,0.998183929415824,0.0018160705897830854
41.45258292643951,41.061225572980774,3.526101642009038,0.9981606733924822,0.0018393266131270047
41.45758293642709,41.07333031851779,3.454403383387981,0.9981378532439353,0.0018621467616764381
41.462582946414656,41.08597740764656,3.3840698803701725,0.9981142955137662,0.0018857044918476956
41.46758295640224,41.09958493989127,3.3153933477670114,0.9980861262911237,0.0019138737144909497
41.472582966389815,41.11444908570936,3.248566301662242,0.9980501673358565,0.0019498326697591716
41.47758297637739,41.130452299172504,3.1837505675822104,0.9980075106096813,0.0019924893959351007
41.48258298636497,41.14713731604622,3.121513698729262,0.9979632024365201,0.0020367975690976066
41.487582996352536,41.16411813254419,3.0622666189326297,0.9979218548292859,0.002078145176332166
41.49258300634012,41.18164459923658,3.0062721102646015,0.9978833692912624,0.002116630714356001
41.49758301632769,41.20039534212222,2.953803303175601,0.9978430761800813,0.002156923825537657
41.50258302631527,41.22067849535951,2.9053022130720803,0.9977963703762057,0.0022036296294136665
41.50758303630284,41.24225674848393,2.8608879276669255,0.9977436352543427,0.0022563647512770517
41.512583046290416,41.26449652371451,2.820946291102308,0.9976909753752241,0.0023090246303965655
41.51758305627799,41.28668254781182,2.78556307805164,0.997646085369379,0.002353914636241511
41.52258306626557,41.308795257520835,2.7552112504886908,0.9976128505412879,0.002387149464332651
41.52758307625314,41.33128687268296,2.7300068742212806,0.9975892607632352,0.002410739242387066
41.53258308624072,41.35455366451329,2.710130271289155,0.9975702675557097,0.0024297324499130504
41.5375830962283,41.378668830425724,2.695425641780696,0.9975530228204272,0.0024469771851975347
41.54258310621587,41.403184955977586,2.6862687594087955,0.9975400412609028,0.002459958744722462
41.54758311620345,41.42731994760889,2.682726401301439,0.9975376585636947,0.0024623414419324328
41.552583126191024,41.45070067572415,2.6846248744215138,0.9975510663657119,0.002448933639916008
41.5575831361786,41.473240728908394,2.6918461791728414,0.9975799752839155,0.0024200247217138465
41.56258314616617,41.49514706351084,2.7044915250873083,0.9976184052648231,0.0023815947408078347
41.56758315615375,41.516617618008084,2.7225681108395956,0.9976587568447597,0.00234124316087212
41.57258316614132,41.5375866172254,2.7457806540161056,0.9976969147429412,0.0023030852626911304
41.577583176128904,41.557821097752715,2.7738711996264285,0.9977343805622324,0.002265619443400603
41.58258318611647,41.577171931334725,2.8067665660545886,0.9977758647991181,0.002224135206516435
41.58758319610405,41.595551687790966,2.8442098539047733,0.9978244063495194,0.002175593656115887
41.592583206091625,41.612932447210476,2.885867269411065,0.9978780139790802,0.0021219860265544728
41.5975832160792,41.62920582240677,2.931372764113452,0.9979305096508071,0.002069490354828112
41.60258322606677,41.6443010561844,2.980546903958311,0.9979758082674637,0.0020241917381711035
41.60758323605435,41.65831558201652,3.032954419119017,0.9980121230196046,0.001987876986030561
41.61258324604193,41.67151174293577,3.088288367683782,0.9980427406303375,0.0019572593752986878
41.617583256029505,41.68418749169256,3.1462953672962435,0.9980728680371184,0.0019271319685183468
41.62258326601708,41.69627620188392,3.2066138240515407,0.9981052296290649,0.0018947703765725859
41.62758327600465,41.70742882215636,3.2687729714116323,0.9981380071441428,0.0018619928614967034
41.63258328599223,41.717469393312214,3.3324761461965746,0.9981666973765604,0.001833302629080852
41.6375832959798,41.72658298041924,3.397478565215153,0.9981882148895486,0.001811785116094189
41.642583305967385,41.73514815863817,3.463456120277547,0.9982036911942394,0.001796308811405675
41.647583315954954,41.74342494881882,3.5301077421901867,0.99821745806587,0.0017825419397783145
41.65258332594253,41.75122519523435,3.59715098769157,0.9982330085232615,0.0017669914823894531
41.657583335930106,41.75826110681991,3.6642461474393144,0.9982497153931813,0.0017502846124741265
41.66258334591768,41.76462400995962,3.7311484149073366,0.9982637973116791,0.0017362026939784295
41.66758335590525,41.77068039172459,3.797579576566891,0.99827284778409,0.0017271522215723185
41.672583365892834,41.77651938290739,3.8633715750445283,0.9982789111424145,0.0017210888632479685
41.6775833758804,41.78186993791964,3.928294387369977,0.998286100810789,0.0017138991948696441
41.682583385867986,41.7865572022416,3.9920286243319447,0.9982953770145953,0.0017046229910601515
41.68758339585556,41.79086179449126,4.054469990075283,0.9983034230808994,0.0016965769247530252
41.69258340584313,41.79518869564751,4.115493693717006,0.9983075356565052,0.0016924643491434937
41.697583415830714,41.79952814731523,4.174934583595569,0.9983097357707146,0.001690264234933048
41.70258342581828,41.80337356639455,4.232617001498161,0.9983139032968757,0.0016860967087711054
41.707583435805866,41.806440084242425,4.288396076153399,0.9983200755920292,0.0016799244136159203
41.712583445793435,41.80925531402917,4.342133109243308,0.9983245801548835,0.0016754198507624397
41.71758345578101,41.81248144513711,4.393667801223348,0.9983256744215139,0.0016743255841319977
41.72258346576859,41.815798679489404,4.442889274554567,0.9983259866890565,0.001674013316591157
41.72758347575616,41.818404709482664,4.489731759233712,0.9983285421938334,0.0016714578118160372
41.73258348574373,41.82037984879138,4.534088449664692,0.998332772057036,0.001667227948616374
41.737583495731315,41.82252855742012,4.575847290200212,0.9983356762050921,0.0016643238005630437
41.74258350571888,41.82502056452884,4.614929691186109,0.9983356959714358,0.001664304034223194
41.74758351570647,41.82725602959733,4.651278527367183,0.9983346583652978,0.0016653416403579575
41.75258352569404,41.828964973271106,4.684787959591992,0.9983358330222447,0.0016641669834067771
41.75758353568162,41.83054132124738,4.715398146597007,0.9983395678914307,0.0016604321142177142
41.762583545669195,41.832255335569805,4.743048996787117,0.9983419820138542,0.0016580179917922593
41.76758355565676,41.83392280602814,4.767753167335457,0.9983403553157699,0.001659644689875387
41.77258356564435,41.83540166928753,4.789381613388545,0.9983380964142481,0.0016619035913967043
41.777583575631915,41.83678356964279,4.8078711739306925,0.9983399474770781,0.0016600525285657198
41.7825835856195,41.83805376835091,4.8232175340515155,0.9983439320539205,0.0016560679517241483
41.78758359560707,41.8391555889263,4.835467707735212,0.9983441818210232,0.0016558181846213973
41.79258360559464,41.84028263806763,4.8445447993861706,0.9983407428960288,0.0016592571096165363
41.79758361558222,41.841549826317944,4.8503647278038615,0.9983395599641987,0.001660440041447777
41.802583625569795,41.842633768189636,4.853035852168944,0.9983426324890148,0.0016573675166335813
41.807583635557364,41.843341822396695,4.852540618382312,0.9983450026513415,0.001654997354309153
41.81258364554495,41.844088403131884,4.848769857908115,0.9983429077498761,0.001657092255775691
41.817583655532516,41.845178338744354,4.841848555745832,0.9983394412270585,0.0016605587785948415
41.8225836655201,41.846179055060226,4.8317356404677065,0.9983395381190511,0.0016604618866052489
41.827583675507675,41.846692609245004,4.818476265863958,0.998342552833403,0.0016574471722548506
41.832583685495244,41.847118807615935,4.802095307690607,0.9983432000710625,0.0016567999345977063
41.83758369548283,41.847941694667604,4.78265546788573,0.9983394518617196,0.001660548143943233
41.842583705470396,41.848859157361346,4.760227050235109,0.9983359287828327,0.001664071222831702
41.84758371545798,41.84935070305858,4.734883427513843,0.9983370319275664,0.001662968078101163
41.85258372544555,41.84958353708798,4.706602319947503,0.9983397530469017,0.001660246958766966
41.857583735433124,41.850067293940135,4.675474931865464,0.9983380737202302,0.0016619262854397781
41.8625837454207,41.850801429703104,4.64146727294418,0.9983326287020375,0.0016673713036340603
41.867583755408276,41.851370448197414,4.604706972953801,0.9983297517759689,0.0016702482297026651
41.872583765395845,41.85162166481902,4.565319535928636,0.9983312441475546,0.001668755858117489
41.87758377538343,41.85180734216885,4.52332870954536,0.9983317662688544,0.0016682337368178033
41.882583785371,41.852189076087896,4.4789228070398,0.9983276368426638,0.0016723631630076413
41.88758379535858,41.85273729935248,4.432227255953506,0.9983220702804736,0.0016779297251952063
41.89258380534615,41.85317764624213,4.383325601264228,0.9983192083235987,0.0016807916820685467
41.897583815333725,41.85333202643954,4.332231270529769,0.9983179620696515,0.0016820379360147181
41.90258382532131,41.853383762442235,4.27916908436594,0.9983149441297496,0.0016850558759142725
41.90758383530888,41.85363319775186,4.2243018833275015,0.9983098439007025,0.0016901561049584928
41.91258384529646,41.85406946762139,4.167695407197338,0.9983044780006974,0.0016955220049596669
41.91758385528403,41.85443030141425,4.109463616657339,0.9982989196079592,0.0017010803977007686
41.922583865271605,41.854564158618075,4.049886176352449,0.9982919846460855,0.0017080153595776166
41.92758387525918,41.85455671904343,3.9890539958699964,0.9982842919936283,0.0017157080120367455
41.93258388524676,41.8546204153905,3.927136557567211,0.9982775463027823,0.0017224537028834568
41.937583895234326,41.85488368297895,3.864301508751308,0.9982708893642185,0.001729110641449148
41.94258390522191,41.855222461282345,3.800639511404717,0.9982608848931811,0.00173911511248989
41.94758391520948,41.85541850088893,3.7364752160251156,0.9982461806209235,0.0017538193847504442
41.95258392519706,41.85543439267176,3.6719120271451104,0.998230136481871,0.0017698635238054768
41.95758393518463,41.855393357672796,3.607068068710899,0.9982169322336348,0.0017830677720439587
41.96258394517221,41.8554314466652,3.542257610803353,0.9982057698855377,0.0017942301201429062
41.96758395515978,41.85561207597361,3.477749587786737,0.9981908714817831,0.0018091285238988795
41.97258396514736,41.85585246780196,3.4137709167771,0.9981678340632695,0.001832165942413208
41.97758397513494,41.85601176214329,3.3506171672765377,0.9981389345813703,0.001861065424313693
41.98258398512251,41.85605010146923,3.2884196046803993,0.9981110393793474,0.0018889606263358702
41.98758399511009,41.85601758355896,3.227228960625406,0.9980882135192388,0.0019117864864455192
41.99258400509766,41.856001468478915,3.1674192557641225,0.9980670079165512,0.0019329920891340356
41.99758401508524,41.85607985356628,3.1091240474438666,0.9980394858273374,0.00196051417834814
42.002584025072814,41.85624028077418,3.0525949150188008,0.99800099673841,0.001999003267276205
42.00758403506039,41.856418525043466,2.997929440480911,0.9979550614614076,0.0020449385442801423
42.01258404504796,41.85656703249534,2.945343520638358,0.9979107356179847,0.002089264387704039
42.01758405503554,41.85666473235334,2.895187565748175,0.9978749446438944,0.0021250553617951267
42.02258406502311,41.85673662426436,2.8476838077976283,0.9978466883777918,0.0021533116278971646
42.027584075010694,41.85682808056562,2.803053638603581,0.9978180947814738,0.002181905224216322
42.03258408499826,41.85696288713426,2.7615613504003216,0.9977812856640973,0.0022187143415940826
42.03758409498584,41.85715596784287,2.7234210168564683,0.9977352907145738,0.0022647092911188514
42.04258410497342,41.85740811154207,2.6889389417340976,0.997687521313113,0.002312478692580143
42.04758411496099,41.85771936637921,2.6581613640943074,0.9976488758000932,0.002351124205602159
42.052584124948574,41.858084927759435,2.6313887891165235,0.9976264485323124,0.002373551473384726
42.05758413493614,41.858484886491425,2.608868376621024,0.9976193268244461,0.002380673181252359
42.06258414492372,41.85889520769417,2.5907425375202435,0.9976202692442798,0.0023797307614206384
42.067584154911295,41.85929354786152,2.5771236524646857,0.9976215328256619,0.002378467180039852
42.07258416489887,41.85969356777594,2.5682128180396666,0.997620283549302,0.0023797164564003086
42.07758417488644,41.86015141017405,2.56384206763411,0.9976198397140459,0.0023801602916578195
42.08258418487402,41.860720273757096,2.564215608110354,0.9976264834395924,0.002373516566112508
42.08758419486159,41.861435402649484,2.569385743073693,0.9976448168159336,0.002355183189771617
42.092584204849175,41.862261306824756,2.579430913497792,0.9976751834655424,0.002324816540162234
42.09758421483674,41.86309923905277,2.5942793135592144,0.9977144148446524,0.002285585161051966
42.10258422482432,41.863876909184974,2.613762989735335,0.9977583069563991,0.0022416930493048427
42.107584234811895,41.86456294261877,2.6376119793354724,0.9978033459088093,0.0021966540968949154
42.11258424479947,41.86521405512807,2.665577705730957,0.9978468070917446,0.002153192913960401
42.117584254787054,41.86594638533691,2.6975258011230223,0.9978864573506807,0.0021135426550240267
42.12258426477462,41.8668210631841,2.7331673926197846,0.9979212787003362,0.002078721305369645
42.1275842747622,41.86783759227043,2.7722037310773953,0.9979527298922349,0.0020472701134721955
42.132584284749775,41.868919286659384,2.8142890393728157,0.9979844824800932,0.0020155175256153794
42.13758429473735,41.86994131204876,2.8591101948070774,0.9980196699805393,0.0019803300251708335
42.14258430472492,41.870849420707756,2.9064322909240063,0.998057706514652,0.0019422934910606233
42.1475843147125,41.87165577262161,2.9558770542144486,0.998094072640221,0.0019059273654939873
42.15258432470007,41.872447723453305,3.0071776146274902,0.9981238787672697,0.0018761212384471372
42.157584334687655,41.87336330111626,3.0600004678530377,0.9981459206637369,0.001854079341984614
42.162584344675224,41.87444695267648,3.114079963000307,0.9981631734980941,0.0018368265076295935
42.16758435466281,41.87563345173972,3.1691561837424587,0.9981795359726189,0.001820464033107682
42.172584364650376,41.87678923273997,3.22496230444608,0.9981966626219887,0.001803337383738657
42.17758437463795,41.87778881041472,3.281212703544105,0.9982139532392144,0.0017860467665096705
42.18258438462553,41.87868525124045,3.3376591040601995,0.9982304395557438,0.001769560449977457
42.187584394613104,41.87965663536466,3.393972900853482,0.9982454397626193,0.001754560243099349
42.19258440460069,41.88078445511789,3.449944492088357,0.9982577765478458,0.001742223457869124
42.197584414588256,41.882007195233165,3.5054043624510394,0.9982661774347573,0.0017338225709567809
42.20258442457583,41.88321191863351,3.560099446861831,0.9982714002269155,0.0017285997787975722
42.20758443456341,41.88437053925584,3.613942227453113,0.9982767855828627,0.0017232144228498977
42.212584444550984,41.88556264484071,3.6667730577377777,0.9982850931637753,0.0017149068419374846
42.21758445453855,41.88680997669317,3.7184301172288055,0.9982950086772768,0.0017049913284367397
42.222584464526136,41.88802619851206,3.7687734431726625,0.998302332011151,0.0016976679945638767
42.227584474513705,41.88920128262325,3.8176493430114773,0.9983050462734795,0.0016949537322372063
42.23258448450129,41.89050335760928,3.8648110909790505,0.9983058922359431,0.0016941077697759524
42.23758449448886,41.89206812458636,3.9100983703333587,0.9983089802158929,0.0016910197898288043
42.24258450447643,41.893686541919706,3.953508149548716,0.9983147763446263,0.0016852236610996624
42.24758451446401,41.89500087091812,3.994937933284015,0.9983198816098698,0.0016801183958531142
42.252584524451585,41.89612264139461,4.034278614167003,0.9983216580112669,0.0016783419944523638
42.25758453443917,41.897593437461865,4.071474805530669,0.998321562247151,0.0016784377585658083
42.26258454442674,41.89956511501034,4.106423466308458,0.9983229737596869,0.0016770262460285568
42.26758455441431,41.90153296814868,4.138963801514021,0.9983265711615188,0.0016734288441953892
42.27258456440189,41.90303888155344,4.168982026929405,0.9983295368867394,0.0016704631189744462
42.277584574389465,41.90431285349888,4.196500552053293,0.9983297338808987,0.0016702661248148448
42.282584584377034,41.90603489820749,4.221507466357076,0.9983289557711834,0.001671044234530091
42.28758459436462,41.908425247598764,4.243875193893468,0.9983302805761296,0.001669719429584738
42.292584604352186,41.91079149984993,4.263661849719137,0.9983332215004742,0.0016667785052408874
42.29758461433977,41.912482924967314,4.280792043067652,0.9983343186082911,0.001665681397424647
42.30258462432734,41.91400677109953,4.295288963600355,0.9983327318097165,0.0016672681960014973
42.307584634314914,41.916314779490264,4.307142598818467,0.998331892026555,0.0016681079791649772
42.31258464430249,41.919244149326325,4.316360047223703,0.9983339702792593,0.0016660297264623023
42.317584654290066,41.921781683333805,4.322901716555067,0.9983360286170955,0.0016639713886271695
42.322584664277635,41.9237119855737,4.326676805769182,0.9983347166139199,0.0016652833918049008
42.32758467426522,41.92591740595801,4.32767909005074,0.9983320611227557,0.0016679388829710046
42.332584684252794,41.92897579676534,4.325934358180775,0.9983323392310927,0.0016676607746358458
42.33758469424037,41.93233443270011,4.321543119152418,0.9983348592168362,0.001665140788894697
42.342584704227946,41.93516141263083,4.314501667323591,0.9983348658222557,0.001665134183477097
42.347584714215515,41.937577445464946,4.304834405588066,0.9983313650069803,0.0016686349987550492
42.3525847242031,41.94055443778961,4.292437350196535,0.9983288597467108,0.0016711402590254768
42.35758473419067,41.94452459964639,4.277423682974586,0.9983300640368341,0.0016699359689038187
42.36258474417825,41.948600359737355,4.259849868528544,0.9983315926592435,0.0016684073464961575
42.36758475416582,41.95183183153437,4.239781256845957,0.9983294312429608,0.0016705687627782265
42.3725847641534,41.954783428374554,4.217290360039862,0.9983250426661001,0.0016749573396397325
42.37758477414097,41.95878802366098,4.192394958576881,0.9983226824928573,0.0016773175128830193
42.38258478412855,41.9639091068153,4.165178133944245,0.9983229248379396,0.0016770751677998713
42.38758479411612,41.96890442708117,4.1356382481158604,0.9983224181670997,0.0016775818386376945
42.3925848041037,41.973003031005646,4.103851085903813,0.9983191411847645,0.0016808588209708756
42.39758481409127,41.97681328073766,4.069920151071962,0.9983146693589844,0.0016853306467503875
42.40258482407885,41.98162406004578,4.033970532825558,0.9983111037185631,0.0016888962871698893
42.40758483406643,41.987982520060434,3.9961041936434243,0.9983083320280123,0.0016916679777176035
42.412584844054,41.99475183683384,3.956501811637263,0.9983051225358799,0.0016948774698464148
42.41758485404158,42.00040088941506,3.9152171665593665,0.9983010631024988,0.001698936903229979
42.42258486402915,42.00522855844964,3.8724033424398407,0.9982962704611192,0.0017037295446124842
42.42758487401673,42.01096625172531,3.828173665649562,0.9982903917785874,0.0017096082271453284
42.4325848840043,42.01850780464835,3.7826408184505413,0.998283207457845,0.0017167925478880459
42.43758489399188,42.02719568281505,3.735863834271846,0.9982756458363589,0.0017243541693755954
42.44258490397945,42.03556214771164,3.6879499620655247,0.9982688936185217,0.0017311063872160698
42.44758491396703,42.04271377726363,3.6391046651187207,0.9982624500839498,0.001737549921791088
42.4525849239546,42.04961023090668,3.589558555659667,0.9982541075446574,0.001745892461086152
42.45758493394218,42.0580285361751,3.5393787019091905,0.9982423805151645,0.0017576194905817382
42.46258494392975,42.068343354700644,3.4886382425796842,0.9982284014072849,0.0017715985984625364
42.46758495391733,42.079574942424586,3.437266332986324,0.9982147721073292,0.001785227898420026
42.47258496390491,42.09054661695262,3.3855720550219415,0.9982026321809779,0.001797367824772746
42.47758497389248,42.100692337549496,3.3338130228124174,0.9981903252765291,0.0018096747292221788
42.48258498388006,42.11076384686821,3.2819949930556986,0.9981750744577288,0.0018249255480231202
42.48758499386763,42.122073702591734,3.2303860315868764,0.9981556975813862,0.0018443024243661977
42.49258500385521,42.13502204552614,3.1793292275483847,0.9981335283229091,0.0018664716828446812
42.49758501384278,42.14919808717692,3.1289995873820375,0.9981109082816704,0.001889091724084673
42.50258502383036,42.16382538619486,3.079304774063415,0.9980890588957321,0.0019109411100232127
42.50758503381793,42.178191594932095,3.0304139310397393,0.9980673414895452,0.0019326585162114881
42.51258504380551,42.192394055680296,2.982632033871913,0.9980442048829282,0.001955795122830234
42.517585053793084,42.20702611440617,2.936072771804532,0.9980185862030087,0.001981413802750216
42.52258506378066,42.222581964816655,2.8907438148250075,0.9979905350916511,0.0020094649141082616
42.52758507376823,42.239358408805394,2.8466959749710194,0.9979609180287029,0.002039081977057775
42.53258508375581,42.25714418813275,2.8040708108991437,0.9979308609859524,0.0020691390198096012
42.53758509374338,42.275416935378786,2.7631461670042397,0.9979014379583201,0.002098562047443265
42.542585103730964,42.29381430662019,2.7240454226289126,0.9978735367488527,0.0021264632569117266
42.54758511371854,42.31210911785307,2.687038589297347,0.997847638775163,0.0021523612306036236
42.55258512370611,42.33042089002782,2.6521717552161834,0.9978235773821943,0.0021764226235733313
42.55758513369369,42.34904873228324,2.6196454378471183,0.9978006669666243,0.002199333039145705
42.56258514368126,42.36817047836952,2.5896045577506506,0.9977784052148769,0.0022215947908951882
42.567585153668844,42.387812308430945,2.5621425205760238,0.9977573292711868,0.002242670734586689
42.57258516365641,42.40777969759554,2.537449672370155,0.9977392178101493,0.002260782195624166
42.577585173643996,42.42771379866729,2.515782460285335,0.9977262259015387,0.002273774104236082
42.582585183631565,42.44739420059234,2.497317323419488,0.9977194929228407,0.0022805070829351216
42.58758519361914,42.46666727936921,2.48207406384373,0.9977183944006842,0.002281605605093168
42.59258520360672,42.485555148792976,2.470244789960973,0.9977212118667036,0.0022787881390725156
42.59758521359429,42.50412506775719,2.4618782099181673,0.9977267804332033,0.0022732195725721836
42.60258522358186,42.522397243034874,2.457033801161973,0.997735685670516,0.0022643143352591905
42.607585233569445,42.54032976438342,2.4558720969041365,0.9977498043226146,0.0022501956831610143
42.612585243557014,42.557846754797794,2.458407216450395,0.9977703934796355,0.0022296065261404124
42.6175852535446,42.574836340491146,2.464543399046385,0.9977963613817904,0.0022036386239853503
42.62258526353217,42.59122201965001,2.4743196513340813,0.9978244181535197,0.0021755818522569
42.62758527351974,42.60690520601715,2.4876467367537436,0.9978512435037178,0.002148756502060584
42.632585283507325,42.62183847003721,2.504394966058913,0.9978759315450209,0.0021240684607586806
42.637585293494894,42.636014965503264,2.5243851852323203,0.9979005496588944,0.002099450346886998
42.64258530348248,42.649493755134245,2.547368915265808,0.9979281951319962,0.0020718048737873537
42.647585313470046,42.662368233304896,2.573116894225655,0.9979601321803586,0.002039867825427783
42.65258532345762,42.67465070220396,2.6013779778499537,0.9979944341113861,0.002005565894402355
42.6575853334452,42.686265003130714,2.631929602749585,0.9980272252527363,0.0019727747530572377
42.662585343432774,42.697134846050005,2.664602673963429,0.9980553553383926,0.001944644667403612
42.66758535342034,42.707270067506485,2.699195303388564,0.998078253225126,0.0019217467806737993
42.672585363407926,42.71680189212502,2.7354927620734624,0.9980976797028428,0.0019023203029571673
42.677585373395495,42.725900849743155,2.7732756044391533,0.9981160173409802,0.0018839826648167296
42.68258538338308,42.7345525586689,2.8123131732567037,0.9981347400669207,0.0018652599388732094
42.68758539337065,42.74259462585161,2.8523576752037423,0.9981540620235069,0.0018459379822843114
42.69258540335822,42.74994175946583,2.893107537573547,0.9981734229813126,0.0018265770244747209
42.697585413345806,42.756702801680404,2.93442350094168,0.9981918891057744,0.001808110900012022
42.702585423333375,42.76308728342192,2.9761307881716577,0.99820819024043,0.0017918097653565085
42.70758543332096,42.769237284713626,3.018043656313401,0.9982210038778889,0.0017789961278957681
42.71258544330853,42.77504682040958,3.0599812775522817,0.9982299373416346,0.001770062664150914
42.7175854532961,42.78036303758694,3.1017707862693387,0.9982364670232516,0.0017635329825341555
42.72258546328368,42.78524919846385,3.143228971328621,0.9982434220436247,0.0017565779621626914
42.727585473271255,42.789907211059614,3.184041326266095,0.9982527998073973,0.0017472001983917793
42.73258548325882,42.79435115380629,3.22413013532959,0.9982638410299878,0.0017361589758040875
42.73758549324641,42.79837962891483,3.263436021784772,0.998273616298354,0.0017263837074393475
42.742585503233975,42.80191490463099,3.301819864893265,0.9982798270154504,0.0017201729903470713
42.74758551322156,42.805222011708594,3.3391356586268,0.9982828858732637,0.0017171141325313716
42.75258552320913,42.80861320888312,3.37523968730894,0.9982851205112544,0.0017148794945363055
42.7575855331967,42.81208416046925,3.4100108539189664,0.9982883765006986,0.0017116235050888878
42.76258554318429,42.815216671087434,3.443313433518853,0.998292867115949,0.0017071328898367053
42.767585553171855,42.81763857130977,3.4750323672922754,0.9982978958915085,0.0017021041142762186
42.77258556315944,42.819643853756126,3.505115088945904,0.9983026347762373,0.0016973652295466802
42.77758557314701,42.82190024429699,3.533486668888277,0.998306051109112,0.0016939488966718503
42.78258558313459,42.824509798801564,3.5600311662472848,0.9983072616033887,0.0016927384023948308
42.78758559312216,42.82695364352741,3.5846737841877583,0.9983068559478875,0.0016931440578972054
42.792585603109735,42.82880496743626,3.607439448143238,0.9983071593495887,0.001692840656196384
42.79758561309731,42.830183620514156,3.628258875812403,0.9983099476934636,0.0016900523123221283
42.80258562308489,42.83162097764054,3.6470199504276883,0.9983140087571839,0.00168599124860471
42.807585633072456,42.83343728931065,3.663774080816117,0.9983161775623378,0.0016838224434520507
42.81258564306004,42.83527390483726,3.678506892465354,0.9983151510408469,0.0016848489649444773
42.81758565304761,42.836617894083616,3.6911866263744777,0.9983132298608771,0.0016867701449155364
42.82258566303519,42.837569633916104,3.7017746491265044,0.9983134874972868,0.0016865125085079773
42.82758567302276,42.83863142076667,3.71022014460658,0.9983159269657691,0.0016840730400273613
42.832585683010336,42.839956476866526,3.7165204994446195,0.9983176126074064,0.0016823873983920182
42.83758569299792,42.84122914183415,3.720743659487904,0.9983165166291872,0.001683483376614649
42.84258570298549,42.842145647887016,3.7228860193784743,0.9983140250611351,0.001685974944667818
42.84758571297307,42.84278546910537,3.722913228125335,0.9983129856969575,0.0016870143088491456
42.85258572296064,42.843507734249194,3.7208472820283993,0.9983139990606577,0.001686000945149371
42.857585732948216,42.84449976742725,3.716650524354616,0.9983147341263775,0.0016852658794318015
42.86258574293579,42.84548927429373,3.710371100483895,0.9983129982033333,0.0016870018024771596
42.86758575292337,42.84611610350307,3.702015068261851,0.998309536245181,0.0016904637606293676
42.87258576291094,42.84646561662378,3.6916795536199105,0.9983070291665601,0.0016929708392505708
42.87758577289852,42.84691669369024,3.679337529346347,0.99830663840449,0.0016933616013216667
42.88258578288609,42.84760748048701,3.6650118550857202,0.9983065153422924,0.0016934846635182044
42.88758579287367,42.84834190474059,3.6487916584491726,0.9983041565015462,0.0016958435042616368
42.89258580286124,42.84886394083128,3.630769167169209,0.9982995809936219,0.001700419012184082
42.89758581284882,42.84911941075694,3.610893987448259,0.9982952635298432,0.001704736475961839
42.90258582283639,42.849329078086164,3.589254314312638,0.99829289995137,0.0017071000544329057
42.90758583282397,42.8497229818785,3.5659572061958444,0.9982911616732104,0.0017088383325897698
42.91258584281155,42.85023433854833,3.541074338444235,0.9982873740772225,0.0017126259285735505
42.91758585279912,42.850640414677265,3.514693314946907,0.9982810100866522,0.0017189899191463792
42.9225858627867,42.850868320973696,3.4869735107223794,0.9982744790205667,0.001725520985234439
42.92758587277427,42.851020586277215,3.4578982770157527,0.9982700640898479,0.0017299359159552606
42.93258588276185,42.85122751300367,3.427686250936355,0.998266799336942,0.001733200668861717
42.93758589274942,42.85152110112095,3.3964582881484215,0.9982613245448537,0.001738675460951456
42.942585902737,42.85180033761588,3.364267873148508,0.998251895340378,0.0017481046654307447
42.94758591272457,42.851964531884335,3.331199086089905,0.998240738525977,0.0017592614798350964
42.95258592271215,42.85205478510573,3.297227106699601,0.99823175661541,0.0017682433904041472
42.95758593269972,42.8521895438703,3.262569446663773,0.998226052538124,0.0017739474676926154
42.9625859426873,42.85240252483562,3.2273681580931846,0.9982203929560041,0.0017796070498140501
42.967585952674874,42.85262096664077,3.1917524109967923,0.998210472726104,0.0017895272797146988
42.97258596266245,42.85275379947952,3.1557159359034905,0.9981954668280966,0.0018045331777242924
42.97758597265003,42.85277310781249,3.1193949564356176,0.9981789548814366,0.0018210451243845806
42.9825859826376,42.85276607706905,3.0830484495747212,0.9981652828472913,0.0018347171585308313
42.987585992625185,42.8528628373421,3.0467764561718114,0.9981552453620398,0.0018447546437833854
42.992586002612754,42.853074926739666,3.010740767783615,0.9981455006004247,0.0018544994053996547
42.99758601260033,42.853301632900326,2.9749547705582686,0.9981320877933354,0.0018679122124905404
43.002586022587906,42.8534362118688,2.9394967945460495,0.9981142698511383,0.0018857301546888461
43.00758603257548,42.853428958835266,2.904483219324046,0.998094905156398,0.0019050948494310372
43.01258604256305,42.85336131443222,2.8699896940424843,0.99807733097869,0.001922669027140284
43.017586052550634,42.85338778470031,2.836251622164852,0.9980621839362276,0.0019378160696036293
43.0225860625382,42.85356603622718,2.8031601346203074,0.998047311935251,0.0019526880705810503
43.027586072525786,42.85384811743539,2.7707869437774617,0.9980305580245984,0.0019694419812349025
43.032586082513355,42.854118775428645,2.7391299422350075,0.9980123068827205,0.0019876931231133195
43.03758609250093,42.85425957208301,2.7083017435456433,0.9979951180780521,0.0020048819277831524
43.04258610248851,42.854288182764385,2.6785149105948363,0.9979809054571714,0.0020190945486649164
43.04758611247608,42.85432959687036,2.6499193930948364,0.997968687043956,0.0020313129618820197
43.052586122463666,42.854493892638885,2.622510496660854,0.9979553718625871,0.00204462814325219
43.057586132451235,42.85483892555199,2.5964137009076604,0.9979389878132193,0.0020610121926224875
43.06258614243881,42.8552974910727,2.5717469551894623,0.9979212199454521,0.002078780060391365
43.06758615242639,42.85573256890929,2.548753348323631,0.9979066066648318,0.002093393341013646
43.07258616241396,42.85608508769126,2.52746979756218,0.9978988451910746,0.0021011548147707544
43.07758617240153,42.85638523166676,2.5077988766124015,0.9978974782924926,0.002102521713353769
43.082586182389115,42.856733533701416,2.489753333589899,0.997898061886876,0.0021019381189725807
43.08758619237668,42.857246308710565,2.473527731834382,0.9978958238725013,0.0021041761333483403
43.09258620236427,42.857926394000195,2.4591384883065444,0.9978896469314743,0.0021103530743741836
43.097586212351835,42.858692558829844,2.4464931484912196,0.9978828877890769,0.0021171122167712177
43.10258622233941,42.8594692359324,2.4357339796677846,0.9978804043045713,0.002119595701275771
43.10758623232699,42.860229297928306,2.4269371975375176,0.997884567311944,0.0021154326939034746
43.11258624231456,42.86103198582161,2.420262740728259,0.9978938156229763,0.0021061843828711754
43.11758625230213,42.8619659401605,2.4158097615475347,0.9979047693129479,0.0020952306928995685
43.122586262289715,42.863037522814636,2.413567396097948,0.9979155395059714,0.0020844604998762934
43.12758627227729,42.864178372507375,2.413489400456026,0.997926940805611,0.002073059200238508
43.13258628226487,42.86532833279592,2.4155544885075573,0.9979406529840006,0.002059347021850373
43.13758629225244,42.866489461223594,2.4197375524518803,0.9979565517975918,0.002043448208260293
43.14258630224001,42.86774036474005,2.4259618992334753,0.9979722031378659,0.0020277968679880422
43.147586312227595,42.86916940612311,2.43419518081678,0.9979851542606561,0.0020148457452005093
43.152586322215164,42.87075064066636,2.4443779531781904,0.9979956578254203,0.002004342180438413
43.15758633220275,42.87236862391052,2.4564179759196856,0.9980069483127658,0.0019930516930970615
43.162586342190316,42.87396244009727,2.4701743042675184,0.998022631112508,0.0019773688933573284
43.16758635217789,42.87557430173972,2.4854927110314273,0.9980435494649501,0.0019564505409184613
43.17258636216547,42.877302941668546,2.502309908785309,0.9980668765733556,0.0019331234325135496
43.177586372153044,42.87918901852861,2.520501799026337,0.9980880389585409,0.001911961047324985
43.18258638214061,42.8811274057863,2.5398912445922788,0.9981037436861203,0.0018962563197438779
43.187586392128196,42.88297021936032,2.5603967297381898,0.9981138962855021,0.0018861037203592374
43.19258640211578,42.88476555983611,2.58188110075987,0.9981214032248805,0.0018785967809776928
43.19758641210335,42.88676399070532,2.604221705519384,0.9981302526174503,0.0018697473884069535
43.202586422090924,42.88911332031745,2.627266404416682,0.9981430140849981,0.0018569859208596023
43.2075864320785,42.891695783996404,2.650921754128886,0.9981591606343954,0.0018408393714603136
43.212586442066076,42.89418737143073,2.675072561635501,0.9981754084031852,0.001824591602671399
43.217586452053645,42.89630179456354,2.6995892865070443,0.9981881437923832,0.0018118562134732921
43.22258646204123,42.89821292465393,2.724311020201102,0.9981962317460359,0.0018037682598216268
43.2275864720288,42.90041511520933,2.749040711159178,0.9982017518351001,0.001798248170759926
43.23258648201638,42.90312421913017,2.773697941937426,0.9982078719644483,0.0017921280414132665
43.23758649200395,42.906159962309104,2.79817113155282,0.9982158968369069,0.001784103168957753
43.242586501991525,42.90914104134796,2.8224016036175645,0.9982244445810764,0.0017755554247910206
43.2475865119791,42.91180504939078,2.8462949146001306,0.998231427044403,0.0017685729614616153
43.25258652196668,42.91433504789315,2.8697582386862757,0.9982364582310518,0.0017635417748095778
43.257586531954246,42.91708217600175,2.8927044530935957,0.9982410056956096,0.0017589943102489791
43.26258654194183,42.92011854436083,2.9150492339694263,0.9982463636262021,0.0017536363796549171
43.267586551929405,42.92331178080541,2.93670061432894,0.9982520344660807,0.0017479655397754001
43.27258656191698,42.92655798759357,2.9575175610293467,0.9982564223266982,0.0017435776791571089
43.27758657190456,42.92987433601333,2.9773906651817286,0.9982588579346882,0.0017411420711666442
43.282586581892126,42.93330796751135,2.996304863538481,0.9982604565412083,0.0017395434646468905
43.28758659187971,42.936806582339635,3.0142304053448368,0.9982628452505348,0.0017371547553206303
43.29258660186728,42.94031180989606,3.0311587647298994,0.9982663374151569,0.0017336625906993399
43.29758661185486,42.943902244227075,3.047063130965637,0.9982696451494658,0.0017303548563905805
43.30258662184243,42.947723432652026,3.061911466391599,0.9982713351967892,0.0017286648090701357
43.307586631830006,42.95181851706876,3.075666099420549,0.9982713518313102,0.0017286481745505428
43.31258664181758,42.956038946765986,3.088279729616441,0.9982710624658532,0.0017289375400088279
43.31758665180516,42.960238885982314,3.0997036589419538,0.9982719265553592,0.001728073450503263
43.32258666179273,42.96451149143395,3.1099240660969,0.9982741259892833,0.0017258740165815446
43.32758667178031,42.969048108621394,3.1188413921227407,0.9982763232138587,0.0017236767920075374
43.33258668176788,42.97382917704029,3.1265709100693324,0.9982767088162112,0.0017232911896567715
43.33758669175546,42.97867192417174,3.1330878747194975,0.998274558014051,0.0017254419918197573
43.34258670174304,42.98355647005239,3.138313167362676,0.9982710827093669,0.0017289172965052743
43.34758671173061,42.98872480060383,3.142242179564722,0.9982687054166766,0.0017312945891982767
43.35258672171819,42.99433601354545,3.1448798415513095,0.9982690514577321,0.0017309485481440973
43.35758673170576,43.0002092317393,3.1462847806453933,0.9982712777644719,0.0017287222414060872
43.36258674169334,43.00599668398343,3.146455542292934,0.9982724516736201,0.001727548332259033
43.36758675168091,43.011591748028806,3.1453951370707403,0.9982699814720981,0.0017300185337809698
43.37258676166849,43.01741808619672,3.143164538999662,0.9982640168853187,0.0017359831205609356
43.37758677165606,43.02406198137671,3.1398154141515984,0.9982575026028264,0.0017424974030536063
43.38258678164364,43.03141912995943,3.135193764777651,0.998253685802031,0.001746314203848794
43.38758679163121,43.03876492653402,3.1294080665095665,0.998253315890145,0.0017466841157325705
43.39258680161879,43.04566144071061,3.122506008331821,0.99825405268852,0.0017459473173562002
43.39758681160636,43.05235701866896,3.114494996824501,0.9982525016432213,0.0017474983626541713
43.40258682159394,43.059609187386215,3.1054536907887313,0.998246972270847,0.0017530277350269513
43.40758683158151,43.06805315412486,3.0954475010033526,0.9982386441346981,0.0017613558711733473
43.412586841569095,43.07730479224172,3.0845661989297217,0.9982304141850179,0.001769585820849978
43.41758685155667,43.08634455032129,3.0728174248984135,0.9982246101446357,0.0017753898612346847
43.42258686154424,43.09476689508706,3.060263367586349,0.9982213928226403,0.0017786071832320601
43.42758687153182,43.103005288225546,3.047028598931769,0.9982188540631967,0.00178114594267685
43.43258688151939,43.1119165916656,3.0331882053869013,0.9982145020011276,0.0017854980047464731
43.437586891506974,43.1221697205595,3.01886047325233,0.9982069944909455,0.0017930055149296827
43.44258690149454,43.13337642543946,3.0040837284043516,0.9981969856466796,0.0018030143591985445
43.44758691148212,43.14450435713341,2.988812235493649,0.9981866065022416,0.0018133935036393689
43.452586921469695,43.1550563339336,2.973133149744911,0.9981779812179928,0.001822018787889635
43.45758693145727,43.16523883428578,2.957114663539425,0.9981717848023999,0.001828215203485212
43.46258694144484,43.17579614209053,2.940612271034807,0.9981668136896198,0.00183318631626648
43.46758695143242,43.1875137798148,2.9239653199112037,0.9981608656961042,0.0018391343097835014
43.47258696141999,43.20031056050466,2.907304536129622,0.9981523218992612,0.0018476781066271808
43.477586971407575,43.21348752993579,2.890704276722612,0.9981413135729577,0.0018586864329317313
43.48258698139515,43.22646459024492,2.874225166462801,0.9981296486535908,0.0018703513522988346
43.48758699138272,43.23898159451826,2.8579105399598665,0.9981195715303463,0.00188042847554403
43.4925870013703,43.25138664943356,2.841771568006684,0.9981122599692549,0.0018877400366364453
43.49758701135787,43.26429052201936,2.8257864650463826,0.9981071156463305,0.0018928843595618463
43.502587021345455,43.27790892486396,2.809862296192344,0.9981022955413996,0.0018977044644939475
43.507587031333024,43.29211188105904,2.7941566447929795,0.9980960332022355,0.0019039668036588857
43.5125870413206,43.306565837657345,2.7788771738815488,0.9980877856490986,0.0019122143567970751
43.517587051308176,43.320919817384016,2.7640207370451537,0.9980784683490215,0.0019215316568748277
43.52258706129575,43.33513703604227,2.749643159230783,0.9980697694931123,0.001930230512784102
43.52758707128332,43.34931489903711,2.7357508059497793,0.9980631579692235,0.001936842036672775
43.532587081270904,43.36353220499489,2.722246517457728,0.9980592513492952,0.0019407486566030546
43.53758709125847,43.37780512565031,2.7090656023539577,0.9980577508670981,0.0019422491388006893
43.542587101246056,43.39211344097115,2.6963194226988487,0.9980576883916901,0.0019423116142096304
43.547587111233625,43.40649334204144,2.684070045556504,0.9980577023579255,0.0019422976479760822
43.5525871212212,43.4210051758817,2.6723714910449847,0.9980563811081135,0.0019436188977898197
43.557587131208784,43.43562831169724,2.6612243736907226,0.998052891143749,0.0019471088621567456
43.56258714119635,43.45018171923727,2.6505555873352877,0.9980477900275053,0.001952209978402089
43.567587151183936,43.46433448211296,2.6402639303927002,0.9980433509260187,0.0019566490798900347
43.572587161171505,43.47796294451779,2.6304413292021436,0.9980426367403753,0.0019573632655333854
43.57758717115908,43.491204424227206,2.621154549044011,0.9980474271665857,0.0019525728393236716
43.58258718114666,43.50436646738902,2.6124453273000445,0.9980563788323488,0.0019436211735627989
43.58758719113423,43.517743643941955,2.6042414847522974,0.9980651989679479,0.0019348010379642419
43.5925872011218,43.53122209093144,2.596617416806889,0.9980693443575137,0.001930655648397126
43.597587211109385,43.54435443302702,2.589602618616407,0.9980675435555074,0.0019324564504040573
43.602587221096954,43.55683944291519,2.5832035134059192,0.9980632274371487,0.001936772568761634
43.60758723108454,43.56867345154839,2.5774488232173765,0.9980622351063713,0.0019377648995399523
43.612587241072106,43.580209093419036,2.57227434513901,0.9980682635610353,0.0019317364448757951
43.61758725105969,43.591865263463376,2.5677592749163165,0.9980797808245367,0.0019202191813749508
43.62258726104726,43.60357012244656,2.563967290660188,0.9980912144347533,0.0019087855711589963
43.627587271034834,43.61483333948707,2.560885750180363,0.9980975953386277,0.001902404667286497
43.63258728102242,43.62530778964384,2.558457477103053,0.9980986474961112,0.0019013525098041267
43.637587291009986,43.635038939198914,2.556612036957509,0.9980986852296538,0.0019013147762635455
43.64258730099757,43.64451060767357,2.555378468093521,0.998102493873889,0.0018975061320308279
43.64758731098514,43.654288434982284,2.5547925335475234,0.998111063336884,0.001888936669038793
43.652587320972714,43.66428363581791,2.554845775792198,0.9981210461366817,0.0018789538692440646
43.65758733096029,43.67385723237301,2.5555137231765324,0.998128150714778,0.0018718492911520396
43.662587340947866,43.68252513274067,2.5567529126013238,0.9981310125943921,0.0018689874115403887
43.667587350935435,43.690231314640975,2.5585180832564576,0.9981319899335684,0.0018680100723680467
43.67258736092302,43.69749337372071,2.5607680054357824,0.9981346182993586,0.001865381706578631
43.67758737091059,43.70502168727675,2.5634417958633287,0.9981405490424463,0.0018594509634876169
43.68258738089817,43.71290151606463,2.5665158777084955,0.9981487087570831,0.001851291248848304
43.68758739088574,43.72070732001394,2.5699354887788575,0.9981567849116462,0.0018432150942832195
43.692587400873315,43.72795576912463,2.573673109519837,0.9981630696129662,0.0018369303929597577
43.6975874108609,43.73432972250686,2.5776993509363764,0.9981670966860289,0.0018329033198953965
43.70258742084847,43.74002691532983,2.5819888103057895,0.9981692478208086,0.0018307521851158495
43.70758743083605,43.74553964431931,2.5864991441322513,0.9981703267084293,0.0018296732974940305
43.71258744082362,43.751175381845634,2.59118605494862,0.9981714622515683,0.0018285377543557735
43.717587450811195,43.75704208504405,2.5960284943066205,0.9981739079247741,0.0018260920811500878
43.72258746079877,43.762896981844136,2.6009871855414586,0.9981784412673271,0.0018215587385978808
43.72758747078635,43.76826686385782,2.606028773849246,0.9981847284231005,0.0018152715828272934
43.732587480773915,43.77292596074546,2.61113832236376,0.9981912337947786,0.0018087662111514783
43.7375874907615,43.776966271017116,2.6162994459324938,0.9981958819105947,0.001804118095337641
43.74258750074907,43.780793773285126,2.621490412603146,0.9981972204366033,0.001802779569332424
43.74758751073665,43.784921814560306,2.6266871659318567,0.998195506759865,0.0018044932460672648
43.75258752072422,43.78936324213735,2.631867156165194,0.998192913731548,0.0018070862743808898
43.757587530711795,43.79369048936324,2.6370088089194494,0.9981922961875721,0.0018077038183537029
43.76258754069937,43.79748347161106,2.642069321070802,0.998195082171166,0.0018049178347583827
43.76758755068695,43.80056555503572,2.64690299493028,0.9982000449834157,0.0017999550225078376
43.77258756067453,43.80325673902792,2.651569980001142,0.9982043198998062,0.0017956801061171051
43.7775875706621,43.806099438297615,2.656077525300507,0.9982058778618967,0.0017941221440263028
43.782587580649675,43.80923282728527,2.660427007258014,0.9982050080839074,0.0017949919220159266
43.78758759063725,43.81242143366506,2.6646092549405296,0.9982033799027791,0.0017966201031447517
43.79258760062483,43.81532155701494,2.6685952927947136,0.9982019983020465,0.0017980017038779484
43.797587610612396,43.8177133229362,2.6723446387885064,0.9982005237715689,0.0017994762343560263
43.80258762059998,43.81976456589828,2.6758336907930107,0.998198530249134,0.0018014697567935256
43.80758763058755,43.82182312342103,2.679074107464893,0.9981967615011124,0.0018032385048161708
43.81258764057513,43.82400911778709,2.682099557319437,0.9981965433076451,0.0018034566982848426
43.8175876505627,43.82621774788435,2.6849449367167875,0.9981980137248171,0.0018019862811142443
43.82258766055028,43.828254866965615,2.68760823014028,0.9981994482181625,0.001800551787770515
43.82758767053785,43.82999431643114,2.690109747405161,0.9981986511966171,0.0018013488093170276
43.83258768052543,43.83152544884345,2.69248723099569,0.9981949185805199,0.0018050814254163855
43.837587690513004,43.83302410281674,2.6947377799595746,0.998189517276208,0.0018104827297306524
43.84258770050058,43.83453900509104,2.696861682686042,0.9981844224601657,0.0018155775457753729
43.84758771048816,43.83600962202461,2.6988822668343744,0.9981808121856319,0.0018191878203119276
43.85258772047573,43.83735843395687,2.7008365333424895,0.9981786318848276,0.001821368121117835
43.85758773046331,43.83856426982864,2.7027510381409905,0.9981771127127331,0.0018228872932138846
43.862587740450884,43.8396819373216,2.7046418658611815,0.9981753711275629,0.0018246288783859619
43.86758775043846,43.84076431829056,2.706523088353823,0.9981727062295803,0.001827293776368566
43.87258776042603,43.84178688030672,2.708399075153639,0.9981688210517855,0.0018311789541644295
43.87758777041361,43.84268741978146,2.7102584125292504,0.9981640216022682,0.001835978403682092
43.88258778040118,43.84345963202657,2.7121494895665847,0.9981590313538794,0.0018409686520700472
43.887587790388764,43.84417004840276,2.7140794854023125,0.9981543179780297,0.001845682027916886
43.89258780037633,43.84488762467153,2.7160714276976203,0.9981495662454879,0.0018504337604580113
43.89758781036391,43.8456374350405,2.7181361341824193,0.9981440523935937,0.001855947612351704
43.902587820351485,43.84635911732813,2.720194696188602,0.9981377404015344,0.0018622596044092412
43.90758783033906,43.84695457296525,2.7223105920740767,0.9981319033785917,0.0018680966273494177
43.91258784032663,43.84740397785253,2.724456066549864,0.9981282856543291,0.0018717143516088594
43.91758785031421,43.84776462723624,2.7267425731804495,0.9981272936805164,0.0018727063254232678
43.92258786030179,43.84811497751613,2.729189977126468,0.9981269646901406,0.0018730353158014675
43.927587870289365,43.84851561876614,2.7318069356457784,0.9981240509554605,0.0018759490504829746
43.93258788027694,43.84894134296268,2.734557680726982,0.9981166582400585,0.001883341765885514
43.93758789026451,43.849320630021374,2.737410626767937,0.9981062489900543,0.001893751015890792
43.94258790025209,43.84961708460278,2.7404665195413638,0.9980970813491521,0.0019029186567951428
43.94758791023966,43.849839135738456,2.743721849811808,0.998093217644541,0.0019067823614082274
43.952587920227245,43.850031863277465,2.74712429835293,0.9980953649492446,0.0019046350567062645
43.957587930214814,43.850242707081776,2.750737350716277,0.998100134082202,0.001899865923750611
43.96258794020239,43.85046709509278,2.754547940179791,0.9981024548162157,0.0018975451897373197
43.967587950189966,43.85066822927175,2.758544507946522,0.9980993551496198,0.001900644856334849
43.97258796017754,43.85082391853902,2.7625953001579937,0.9980921814115753,0.0019078185943806735
43.97758797016511,43.85094458047985,2.7666718202150067,0.9980855311267272,0.00191446887922911
43.982587980152694,43.85106807627361,2.770918599459908,0.9980837454816593,0.0019162545242970214
43.98758799014027,43.85123359480317,2.775359171331064,0.9980877160279081,0.00191228397804898
43.992588000127846,43.85143001803688,2.780014993797767,0.9980944719819612,0.001905528023997462
43.99758801011542,43.851604739364795,2.7847021066708173,0.9980997649184196,0.00190023508754017
44.00258802010299,43.85172123179248,2.7894789687566672,0.998101481287262,0.0018985187186990058
44.007588030090574,43.851783106547956,2.7944442118746275,0.9981011091135423,0.0018988908924197358
44.01258804007814,43.851845653760044,2.7995275448390613,0.9981021400800966,0.0018978599258673051
44.017588050065726,43.85198803239662,2.8047115458451186,0.998106859339808,0.0018931406661561723
44.022588060053295,43.85222030614246,2.8100618645198314,0.9981143293855504,0.0018856706204134115
44.02758807004088,43.85248166259186,2.8154844723010126,0.9981213270805491,0.0018786729254147954
44.03258808002845,43.85269649778316,2.820870454211855,0.9981253953036381,0.0018746047023265417
44.03758809001602,43.85281692802123,2.8260857420728662,0.9981272591375105,0.0018727408684548858
44.0425881000036,43.852894702692964,2.8311981625780014,0.9981303366285625,0.0018696633774022572
44.047588109991175,43.853050640045275,2.836251831344741,0.9981376209337429,0.0018623790722229697
44.05258811997874,43.85334137277722,2.841276026776635,0.9981486565213504,0.001851343484616477
44.05758812996633,43.85373374072567,2.8461162205740376,0.9981594489972959,0.0018405510086727677
44.0625881399539,43.8541240820099,2.850705945794187,0.9981656571753228,0.0018343428306464723
44.06758814994148,43.85440644711038,2.8550487908567987,0.9981664233745132,0.0018335766314575156
44.072588159929055,43.8546115742369,2.859181573115949,0.9981654283011404,0.0018345717048300712
44.07758816991662,43.85488019822985,2.8630391486202553,0.9981680488945937,0.0018319511113784278
44.08258817990421,43.85530787476708,2.8665254246389362,0.9981769098757118,0.0018230901302613005
44.087588189891775,43.85588966477686,2.8696930629816095,0.9981896066252101,0.00181039338076371
44.09258819987936,43.85650523536586,2.8725757126636755,0.9982005593792921,0.0017994406266810792
44.09758820986693,43.857013043784725,2.875148032301519,0.9982054220384252,0.0017945779675489575
44.1025882198545,43.85743578329288,2.87729545351098,0.9982043602630707,0.0017956397429028375
44.10758822984208,43.85793297581044,2.8789771209297936,0.998201650007143,0.0017983499988316939
44.112588239829655,43.85861955324542,2.8802513107161674,0.9982022335437185,0.001797766462255859
44.117588249817224,43.859492763581414,2.881066119802398,0.9982081756250477,0.0017918243809263118
44.12258825980481,43.86041615828068,2.881352563828232,0.9982175991593989,0.0017824008465763936
44.127588269792376,43.86123561664135,2.881046300847734,0.9982264109150522,0.0017735890909247808
44.13258827977996,43.86198116265305,2.8802322107737406,0.9982311363388172,0.001768863667160631
44.137588289767535,43.86282252234998,2.8789036198946745,0.9982309051025038,0.0017690949034760712
44.142588299755104,43.86386983617366,2.877030145257702,0.9982276801304447,0.0017723198755373157
44.14758830974269,43.86511355362492,2.8745786354705114,0.9982249461229341,0.0017750538830501644
44.152588319730256,43.86643390894697,2.871543966367857,0.9982256605414257,0.0017743394645616478
44.15758832971784,43.86772041333407,2.8679197351556156,0.9982304899673252,0.0017695100386657422
44.16258833970541,43.8690149797755,2.8636847015166698,0.9982373192275493,0.0017626807784441648
44.167588349692984,43.870436477361075,2.858812831499797,0.9982424932251428,0.0017575067808540804
44.17258835968056,43.872016857211285,2.8533080373550717,0.9982431895076347,0.0017568104983629815
44.177588369668136,43.873689993946115,2.847172549302373,0.9982393769451596,0.0017606230608345314
44.182588379655705,43.8753986988151,2.8403879865198736,0.9982339017207897,0.0017660982852017943
44.18758838964329,43.87719892305845,2.8329854154790457,0.9982305178104496,0.001769482195538872
44.19258839963086,43.87922728843304,2.8249580870196094,0.9982312325568401,0.0017687674491455513
44.19758840961844,43.88157564837806,2.8163341946341593,0.9982349285833864,0.0017650714225980932
44.202588419606016,43.88411588925756,2.807101679704968,0.9982383156910974,0.0017616843148864296
44.207588429593585,43.88656881641217,2.797249489614722,0.9982384603854938,0.0017615396204887597
44.21258843958117,43.888859477445465,2.7868198070550134,0.998234848793937,0.001765151212046227
44.21758844956874,43.891206503477406,2.775854361686113,0.9982293591831143,0.0017706408228689656
44.22258845955632,43.893931340884905,2.7644080990992217,0.9982244046817144,0.0017755953242704003
44.22758846954389,43.897248366502296,2.7525299935458394,0.9982211068716825,0.001778893134304047
44.23258847953147,43.90095298809898,2.7402662987656567,0.9982190564929736,0.0017809435130148221
44.23758848951904,43.904603190043375,2.7276754326220707,0.9982173693521033,0.0017826306538876084
44.24258849950662,43.90806141878445,2.714829505228033,0.9982154992309269,0.0017845007750673825
44.24758850949419,43.9115508040598,2.7017790099022334,0.9982130146260095,0.0017869853799813429
44.25258851948177,43.9154054809155,2.688565939009665,0.9982091402844716,0.001790859721516164
44.25758852946934,43.91980216798302,2.675222082757935,0.9982031468192646,0.0017968531867199682
44.26258853945692,43.924532642137116,2.661768342698717,0.9981953262323131,0.001804673773670669
44.26758854944449,43.9293002074773,2.648224838708292,0.9981872344462013,0.0018127655597813192
44.27258855943207,43.93416394970299,2.6346841893768698,0.9981806176831372,0.001819382322845417
44.27758856941965,43.93946453046888,2.62121028233267,0.9981760053015782,0.0018239947044035925
44.28258857940722,43.94534215053832,2.6078543071399465,0.9981723226100024,0.0018276773959800532
44.2875885893948,43.95154343301357,2.594678914572177,0.9981677250581192,0.001832274947864225
44.29258859938237,43.957684766606846,2.581775111046545,0.9981607563386179,0.0018392436673659869
44.29758860936995,43.96363933704034,2.569216662700676,0.998151049118223,0.0018489508877619703
44.30258861935752,43.969854307778604,2.557083033045487,0.9981394897087997,0.0018605102971868015
44.3075886293451,43.97705716594147,2.5454827688228217,0.9981279320126635,0.001872067993324299
44.312588639332674,43.98533220348278,2.5344898314927273,0.9981183106300452,0.001881689375943993
44.31758864932025,43.99407527449853,2.5241552691558313,0.9981113140799406,0.0018886859260497145
44.32258865930782,44.00261097951773,2.5145893379378883,0.998105596615643,0.001894403390348769
44.3275886692954,44.01060502714244,2.5058527531773467,0.9980985789195072,0.0019014210864866869
44.33258867928297,44.01855021790193,2.498031876142042,0.9980885480938788,0.0019114519121164611
44.337588689270554,44.02737662457389,2.491231337960769,0.9980762390324773,0.0019237609735214267
44.34258869925812,44.037420656429695,2.4854946749294053,0.9980642506278362,0.0019357493781635364
44.3475887092457,44.048430993542816,2.4808913388251645,0.9980546696250114,0.0019453303809915065
44.35258871923328,44.05982157980239,2.4774654141286883,0.9980471335748631,0.0019528664311409438
44.35758872922085,44.07100481645046,2.475283976124044,0.9980392693593491,0.0019607306466564913
44.362588739208434,44.08198992682463,2.4743633186705325,0.9980291764232321,0.001970823582775412
44.367588749196,44.09312096921391,2.4746877488174652,0.9980175930035092,0.0019824070024982558
44.37258875918358,44.10470899673361,2.476312718277528,0.9980076067502963,0.001992393255711756
44.377588769171155,44.116990363126845,2.4792752624090237,0.9980020424338801,0.001997957572129583
44.38258877915873,44.129954740515885,2.483582715323249,0.9980008173403863,0.001999182665622357
44.3875887891463,44.143493412418735,2.489249818602789,0.998000645277203,0.00199935472880426
44.39258879913388,44.15746170707044,2.4962105396560608,0.9979974742495276,0.0020025257564784825
44.39758880912145,44.17160512884525,2.504420277957122,0.997989723265176,0.002010276740829524
44.402588819109035,44.18573728771045,2.51393738303775,0.9979796987960324,0.0020203012099715804
44.4075888290966,44.19973377071973,2.524769330301835,0.9979720502521653,0.002027949753836691
44.41258883908418,44.21371372311651,2.5368848009847094,0.9979704858552059,0.0020295141507939386
44.41758884907176,44.22801050286526,2.550219451352566,0.9979752724280709,0.0020247275779304475
44.42258885905933,44.24285965995738,2.5647381406808005,0.9979833124075743,0.002016687598428397
44.427588869046915,44.25832801905335,2.5803325590828363,0.9979905340456421,0.002009465960362687
44.43258887903448,44.274165160355494,2.5968810896004952,0.9979946356877615,0.002005364318243217
44.43758888902207,44.2898761531508,2.614351181016384,0.997996179126181,0.002003820879825577
44.442588899009635,44.30518324671491,2.6326227434297933,0.9979975340093941,0.002002465996614374
44.44758890899721,44.32002586935394,2.651635298309509,0.9980008890098807,0.0019991109961304777
44.45258891898479,44.3346604500219,2.671358538875873,0.9980070367133429,0.0019929632926692867
44.45758892897236,44.34951353055391,2.691635353356072,0.9980156358896798,0.0019843641163346617
44.46258893895993,44.364741274060854,2.7125094795662146,0.9980262101768694,0.0019737898291453298
44.467588948947515,44.3802208835895,2.734023316404817,0.9980386030582491,0.001961396947766783
44.472588958935084,44.39560981217095,2.7561364236766583,0.9980524068318178,0.0019475931741995479
44.47758896892267,44.41045638461664,2.7787936570308824,0.9980661845346244,0.0019338154713933312
44.482588978910236,44.424654800065966,2.8019305992378873,0.9980777553962858,0.0019222446097311957
44.48758898889781,44.43837568519677,2.8254957236675744,0.9980858201754055,0.001914179830612394
44.492588998885395,44.45190893453643,2.8495396465676754,0.9980916262525997,0.0019083737534198837
44.497589008872964,44.465516040236146,2.873928517808017,0.9980988356687222,0.0019011643372982764
44.50258901886055,44.47912347753812,2.8985813639423816,0.9981110587518007,0.0018889412542210482
44.507589028848116,44.49242340231728,2.9234778360025366,0.9981287082291549,0.001871291776868067
44.51258903883569,44.50519946894985,2.9486163521513795,0.99814791777157,0.0018520822344545932
44.51758904882327,44.51740424561915,2.973942310472252,0.9981629556508791,0.0018370443551454852
44.522589058810844,44.529215787757046,2.999376063835038,0.9981706231384875,0.0018293768675368255
44.52758906879841,44.540842924970086,3.0247440999810578,0.9981730686044189,0.0018269314016056723
44.532589078785996,44.55223749136825,3.050052091594085,0.9981763769300991,0.001823623075926139
44.537589088773565,44.5631575526875,3.0751633764988258,0.9981857612758935,0.0018142387301327018
44.54258909876115,44.57349261022929,3.0999175654811175,0.9982012671386515,0.0017987328673746946
44.54758910874872,44.58341387880374,3.1243089035463862,0.9982177120281172,0.0017822879779098748
44.55258911873629,44.59323700603967,3.148169946385694,0.9982290170343109,0.0017709829717175434
44.55758912872387,44.60315142854804,3.171384988389468,0.9982331967064054,0.0017668032996241436
44.562589138711445,44.61285654495481,3.1938709857362455,0.9982336788825157,0.0017663211235149651
44.56758914869903,44.62172793816786,3.215572352736466,0.9982359992058982,0.0017640008001338137
44.5725891586866,44.62961271213166,3.2364292644519193,0.9982430867460207,0.001756913260011444
44.57758916867417,44.63702096206865,3.2563514807091902,0.9982533532233184,0.0017466467827146513
44.58258917866175,44.64466415494276,3.2752412582198365,0.9982628278229586,0.0017371721830758027
44.587589188649325,44.65294299134305,3.292977969512437,0.9982687718157064,0.0017312281903285767
44.592589198636894,44.66127955303386,3.309510765445275,0.998271352108633,0.001728647897401754
44.59758920862448,44.66855505718947,3.3248113399999943,0.9982725299612647,0.0017274700447706822
44.602589218612046,44.67451920484385,3.338720545939791,0.9982741165623945,0.0017258834436410689
44.60758922859963,44.679948166314645,3.3512000704808567,0.9982769707259739,0.001723029280062002
44.6125892385872,44.68582314359807,3.362137802765679,0.9982812451531627,0.001718754852873679
44.617589248574774,44.69259040442849,3.37148049503478,0.9982864465842488,0.0017135534217887435
44.62258925856235,44.69948504437511,3.3792209035836316,0.9982911564600537,0.001708843545984388
44.627589268549926,44.705291363644164,3.3854362048646447,0.9982935509956152,0.0017064490104251413
44.632589278537495,44.70990200513279,3.390130405967055,0.9982930295995738,0.0017069704064679783
44.63758928852508,44.714197440354084,3.393192945034174,0.998291290162128,0.0017087098439152936
44.64258929851266,44.7189641686648,3.3946171512212104,0.9982911576602319,0.0017088423458136647
44.64758930850023,44.724338797445,3.3944023618383414,0.9982939639993039,0.0017060360067449648
44.652589318487806,44.72965027669377,3.392562966813882,0.9982982155589368,0.001701784447114541
44.65758932847538,44.734160069362886,3.3890251327360725,0.9983010067926986,0.001698993213357558
44.66258933846296,44.73798082026672,3.383782509604996,0.9983006365681385,0.0016993634379200298
44.66758934845053,44.741716229125835,3.376869003251886,0.9982978505414097,0.001702149464653111
44.67258935843811,44.74568541934735,3.3683124451107767,0.9982949456624297,0.001705054343633385
44.67758936842568,44.74981422388228,3.3580733715234317,0.9982939719480687,0.001706028057990822
44.68258937841326,44.75379012008406,3.3461824901915906,0.9982953991827281,0.0017046008233284138
44.68758938840083,44.75738047670141,3.332646054299922,0.9982977824170066,0.0017022175890467766
44.69258939838841,44.76068944047663,3.3174741137055377,0.9982986019757928,0.0017013980302569825
44.69758940837598,44.76395677645311,3.300783421654811,0.9982961175888191,0.001703882417229718
44.70258941836356,44.76726161509701,3.2826105217840325,0.9982910195360434,0.0017089804700051168
44.70758942835114,44.770521780679786,3.2629504693419555,0.9982861397828391,0.0017138602232077288
44.71258943833871,44.773610413952056,3.241887246349695,0.9982840481098013,0.0017159518962463734
44.71758944832629,44.776494914202864,3.219472405264128,0.9982846838614006,0.0017153161446476146
44.72258945831386,44.779301850489745,3.1957555495561136,0.9982853363413837,0.0017146636646656432
44.72758946830144,44.78217314187509,3.170761593860359,0.9982829485404549,0.0017170514655968333
44.73258947828901,44.78504285423975,3.144593168384294,0.9982766152715636,0.0017233847344897888
44.73758948827659,44.787709085294765,3.11734279981595,0.998268300958014,0.0017316990480425352
44.74258949826416,44.79013368525277,3.089104744992957,0.9982613650437299,0.0017386349623304783
44.74758950825174,44.79250679437473,3.0599519488947156,0.9982578803909721,0.001742119615085381
44.75258951823931,44.79500220561923,3.029960222828757,0.9982566208768385,0.0017433791292153214
44.75758952822689,44.797578763879685,2.999269087438732,0.9982536479149806,0.0017463520910694543
44.76258953821446,44.79999616577389,2.967994062274995,0.9982456494666363,0.0017543505394120628
44.76758954820204,44.80208444596949,2.936249318072977,0.9982332330379703,0.0017667669680773545
44.77258955818961,44.80403125789174,2.904159805750299,0.998220590512809,0.0017794094932383176
44.77758956817719,44.80619585836738,2.8718454671510525,0.998211372720286,0.001788627285760912
44.78258957816477,44.808609854805766,2.839445179966053,0.9982049763644048,0.0017950236416428786
44.78758958815234,44.81095365773263,2.8071069542692144,0.9981973230152046,0.0018026769908434286
44.79258959813992,44.81293848337762,2.7749679964641376,0.998185207299111,0.0018147927069379693
44.79758960812749,44.81453801013641,2.743165029223484,0.9981692893961146,0.0018307106099350204
44.80258961811507,44.816065763966925,2.7117858477114134,0.998152643904161,0.00184735610189039
44.80758962810264,44.817909325169786,2.680910699987093,0.9981370453560809,0.0018629546499724617
44.81258963809022,44.82005971268115,2.650722930517406,0.9981214142018204,0.0018785858042342912
44.81758964807779,44.82221627831621,2.6215309171809,0.998103743554746,0.001896256451309335
44.82258965806537,44.82412847065338,2.5935446905742645,0.9980836789390767,0.0019163210669804216
44.827589668052944,44.82569628714661,2.5669417783585255,0.9980627056140188,0.001937294392039704
44.83258967804052,44.82706115206373,2.54189973899556,0.9980422135339473,0.0019577864721134434
44.83758968802809,44.82844259356195,2.518597117673521,0.9980220869587876,0.001977913047276075
44.84258969801567,44.82991482745146,2.497209277276822,0.9980013003288755,0.0019986996771897054
44.84758970800324,44.83147084084246,2.4779031538127096,0.9979793348572499,0.002020665148819249
44.852589717990824,44.83305406455699,2.46081888121818,0.9979565293893983,0.002043470616671809
44.8575897279784,44.83459120071595,2.446061851160275,0.9979332499181274,0.002066750087944617
44.862589737965976,44.83603293791869,2.4336914815061155,0.9979094146001987,0.002090585405874828
44.86758974795355,44.83731642636103,2.423800431513925,0.9978853229329266,0.0021146770731471833
44.87258975794112,44.838427424250455,2.416525021295962,0.9978627845642984,0.002137215441776313
44.877589767928704,44.8394098313647,2.4119536726625275,0.9978447753646756,0.0021552246413992994
44.88258977791627,44.84034232756383,2.41009721111252,0.9978333166229879,0.0021666833830869202
44.887589787903856,44.84131399647565,2.410913634304508,0.9978273840393277,0.0021726159667453467
44.892589797891425,44.84232355873026,2.414470240947379,0.9978230638689972,0.0021769361370748285
44.897589807879,44.84329517252698,2.420793127441297,0.9978163110916598,0.0021836889144117065
44.90258981786658,44.8441510272052,2.4299067047223732,0.9978062612747065,0.0021937387313627496
44.90758982785415,44.84483894820324,2.4418128099601026,0.9977963722244044,0.0022036277816636723
44.91258983784172,44.84539150779759,2.456500827500226,0.9977923407975677,0.0022076592084974106
44.917589847829305,44.845888852125725,2.47393008273716,0.997798265263523,0.0022017347425444004
44.92258985781688,44.84637484017596,2.4939707783341283,0.9978138224027756,0.0021861776032936183
44.92758986780446,44.846854529093214,2.516418709038423,0.997834407493639,0.002165592512432136
44.93258987779203,44.84729255885534,2.5411590728346662,0.9978540393968629,0.0021459606092085175
44.9375898877796,44.8476491772163,2.5680055771096875,0.9978690024453521,0.0021309975607207484
44.942589897767185,44.847928207952876,2.596837453233442,0.99787988028269,0.002120119723384254
44.947589907754754,44.84816461874591,2.6275318619182118,0.9978908330778228,0.0021091669282540994
44.95258991774234,44.84838491130747,2.6599893367451806,0.9979067195808367,0.0020932804252410224
44.957589927729906,44.84859474783471,2.694173525455144,0.9979298908492248,0.002070109156854278
44.96258993771748,44.848773119004875,2.7298280023425745,0.9979586002637396,0.002041399742340106
44.96758994770506,44.84889785970757,2.766849986029575,0.9979880031236749,0.0020119968824062143
44.972589957692634,44.84898035160521,2.805322588768699,0.998013165925244,0.001986834080838686
44.9775899676802,44.84906293190338,2.845153070752007,0.9980321980328766,0.001967801973206899
44.982589977667786,44.84917388030492,2.8860359397777042,0.9980473841758024,0.0019526158302810592
44.987589987655355,44.84931187154601,2.927942712273634,0.9980633862093617,0.0019366137967228897
44.99258999764294,44.849439363484336,2.9707767176061317,0.998083646999889,0.0019163530061976747
44.997590007630514,44.84950895254794,3.014473479682765,0.9981076573471038,0.0018923426589844855
45.00259001761808,44.84952613797718,3.058836445138675,0.9981313435611244,0.001868656444966335
45.007590027605666,44.84954871118547,3.103335868295413,0.9981504349309651,0.0018495650751269488
45.012590037593235,44.84962757954527,3.147987021607776,0.9981640442893902,0.001835955716703701
45.01759004758082,44.84977557484405,3.1928209550326936,0.9981752503283384,0.0018247496777557774
45.02259005756839,44.849939768016675,3.2376480442522815,0.9981880294063563,0.0018119705997367574
45.02759006755596,44.85004234347168,3.282428065957741,0.9982033975865796,0.0017966024195136395
45.03259007754354,44.85008208379639,3.3270334977000977,0.9982186113428573,0.0017813886632372586
45.037590087531115,44.850133698447834,3.3712321398208456,0.9982303192981822,0.0017696807079130223
45.04259009751868,44.85026327075262,3.4148722208927755,0.9982383405064177,0.0017616594996772033
45.04759010750627,44.850476740614106,3.457851040122914,0.9982458286393442,0.00175417136675193
45.052590117493835,44.85070071822855,3.499935397687009,0.9982554772842859,0.001744522721810451
45.05759012748142,44.850854956923385,3.5410987250760098,0.9982661483148564,0.0017338516912422427
45.06259013746899,44.85096652692469,3.5811999009315327,0.9982741734713394,0.0017258265347595302
45.06759014745657,44.851133552532445,3.6202226553110983,0.9982780698589201,0.00172193014718028
45.07259015744415,44.851392275842024,3.6580790947325346,0.9982808388057306,0.001719161200369353
45.077590167431715,44.85169253313977,3.694625931277307,0.9982865231073067,0.0017134768987941654
45.0825901774193,44.8519709520235,3.72977150201488,0.9982949892998207,0.001705010706281691
45.08759018740687,44.85222616679182,3.7633281464442088,0.998301777760341,0.0016982222457617247
45.09259019739445,44.852517975558456,3.7953041819978233,0.9983037320587799,0.0016962679473223985
45.09759020738202,44.852876945596684,3.8254366043332135,0.9983032757641038,0.0016967242419995232
45.102590217369595,44.85325822350511,3.853612962163983,0.9983054224306774,0.0016945775754262052
45.10759022735717,44.85362967939386,3.879693946915677,0.9983112184944349,0.0016887815116685722
45.11259023734475,44.854042667558716,3.903720141398417,0.998316495411997,0.0016835045941077452
45.117590247332316,44.85455666789146,3.925624881638149,0.998317717516636,0.0016822824894693624
45.1225902573199,44.85511994372082,3.9453440243138647,0.998316736350296,0.001683263655810471
45.12759026730747,44.855626387797855,3.962740112913686,0.9983177942118531,0.0016822057942550092
45.13259027729505,44.85610007599565,3.9777600778682416,0.9983213631783316,0.0016786368277780478
45.13759028728263,44.85668995243286,3.9904290976584598,0.9983239103593619,0.0016760896467492919
45.142590297270196,44.857450710089125,4.000651871404259,0.9983235911749211,0.0016764088311922562
45.14759030725778,44.85827608378996,4.0084502680624965,0.9983229437244419,0.0016770562816743003
45.15259031724535,44.85904609457487,4.013789834735605,0.9983246145545277,0.0016753854515911537
45.15759032723293,44.8597610177339,4.016636204610558,0.9983271065629993,0.0016728934431242464
45.1625903372205,44.86054277909846,4.01702136562848,0.9983272450482639,0.0016727549578614423
45.167590347208076,44.861503809723835,4.014907670057182,0.9983252648721319,0.0016747351339971624
45.17259035719565,44.862623856344946,4.010318827343938,0.9983244561883236,0.0016755438178059862
45.17759036718323,44.86381689014337,4.0032681815502515,0.998326132851885,0.0016738671542407544
45.1825903771708,44.86500037574733,3.99379260166899,0.998327804216605,0.0016721957895183786
45.18759038715838,44.86610759319879,3.9817940970019947,0.9983269729161991,0.0016730270899208114
45.19259039714595,44.86722781467373,3.9672020774728183,0.9983244804108986,0.0016755195952179518
45.19759040713353,44.868621551556956,3.950162172437207,0.9983228543038414,0.0016771457022741732
45.2025904171211,44.870379706090446,3.9307752069923265,0.9983228503188251,0.0016771496872899886
45.20759042710868,44.872260789967534,3.9091458273965944,0.9983230552077639,0.0016769447983494166
45.21259043709626,44.87394717518899,3.885302817522914,0.9983221261065673,0.0016778738995463433
45.21759044708383,44.875414821340534,3.859226492717775,0.998320104379865,0.0016798956262495232
45.22259045707141,44.87708646642047,3.8308625717829075,0.9983176972714163,0.0016823027346994696
45.22759046705898,44.87940693815011,3.8003468548477857,0.9983152649780598,0.001684735028057758
45.23259047704656,44.88216649149538,3.7677751210206094,0.998312808481478,0.001687191524641216
45.23759048703413,44.88475315859422,3.733273035314217,0.9983104588328992,0.0016895411732227362
45.24259049702171,44.88700489200031,3.696916805800425,0.9983084174370238,0.0016915825691020817
45.24759050700928,44.88932791964759,3.6588167396225675,0.9983062287760832,0.0016937712300392849
45.25259051699686,44.89218378812794,3.6190611765126817,0.9983025556581953,0.0016974443479240648
45.25759052698443,44.895699944965145,3.5777495672052733,0.99829651444685,0.0017034855592660415
45.26259053697201,44.899519381020546,3.5349868384322765,0.9982893825201431,0.0017106174859715959
45.26759054695958,44.90322114065283,3.4909280321741187,0.9982839191062496,0.001716080899864159
45.272590556947165,44.90683852953913,3.445685780729716,0.9982810613541282,0.0017189386519850006
45.277590566934734,44.910692381988255,3.3993590839209684,0.9982779288258101,0.0017220711803029676
45.28259057692231,44.91503110584096,3.352101175682475,0.9982704282029096,0.0017295718032030321
45.28759058690989,44.919997177159296,3.304128487660532,0.9982578938019746,0.0017421062041387614
45.29259059689746,44.92550915328452,3.2555951818593796,0.9982440367221109,0.0017559632840032262
45.297590606885045,44.931342617453126,3.2067147504888127,0.9982329007737475,0.001767099232367188
45.302590616872614,44.93731646203136,3.1576679282778293,0.9982246794515318,0.0017753205545850187
45.30759062686019,44.94335954216438,3.1086655503823666,0.9982159400071577,0.0017840599989603363
45.312590636847766,44.949694256777995,3.059928815595127,0.9982031225338099,0.0017968774723095358
45.31759064683534,44.95680406356027,3.011660615953306,0.9981850740867683,0.0018149259193522187
45.32259065682291,44.96493020821601,2.9640906925603865,0.9981629066760449,0.001837093330077288
45.327590666810494,44.973974696770256,2.917490354683446,0.9981387837533298,0.0018612162527935734
45.33259067679806,44.98352714411768,2.872132558702043,0.9981150099195676,0.0018849900865581715
45.337590686785646,44.993109529798176,2.828280957251618,0.9980929594071517,0.0019070405989763022
45.342590696773215,45.00276212831393,2.7861520071177903,0.9980716748618452,0.0019283251442840648
45.34759070676079,45.012990421980696,2.746020506836946,0.9980477328003079,0.0019522672058244388
45.35259071674837,45.024297837366696,2.7081792234424755,0.9980176415576707,0.001982358448463092
45.35759072673594,45.037037693914975,2.672896156133716,0.9979811397715111,0.0020188602346244994
45.362590736723526,45.05101421837734,2.6403697892187186,0.9979420089131446,0.0020579910929922804
45.367590746711095,45.06568105430034,2.6108661420794776,0.997905147030528,0.0020948529756089425
45.37259075669867,45.080665595880895,2.584654248855187,0.9978725598646898,0.0021274401414478504
45.37759076668625,45.09579678843224,2.561957081037199,0.9978421699340327,0.002157830072106013
45.38259077667382,45.111298792280785,2.5429411727803686,0.9978105090017461,0.00218949100439192
45.38759078666139,45.12763543186272,2.5277012141878408,0.9977765405951122,0.0022234594110241987
45.392590796648975,45.145079880657825,2.5163224003126867,0.9977429839174422,0.002257016088692704
45.39759080663654,45.16372062961597,2.5088879170886442,0.9977141732658217,0.0022858267403127607
45.40259081662413,45.18332578527677,2.5054129343837794,0.997692755796202,0.0023072442099316723
45.407590826611695,45.203417505660454,2.5058618756665436,0.9976782766815748,0.002321723324556986
45.41259083659927,45.22366878935785,2.5101435188430994,0.9976685909201203,0.002331409086009093
45.41759084658685,45.24383946310558,2.518376713043688,0.9976624073198451,0.002337592686285815
45.42259085657442,45.26398136810536,2.5305286617634435,0.9976605410816893,0.0023394589244437477
45.42759086656201,45.28427116882484,2.546525666051018,0.9976649584786793,0.0023350415274551394
45.432590876549575,45.3048051109472,2.5660272306984915,0.9976767685804734,0.002323231425661044
45.43759088653715,45.32555425390638,2.5890783923098284,0.9976950860654281,0.0023049139407075488
45.44259089652473,45.34636524442486,2.615565464002219,0.9977176930478276,0.0022823069583099913
45.4475909065123,45.3670091969855,2.6455140979201763,0.997742747424234,0.0022572525819056933
45.45259091649987,45.38737261567142,2.6787880087707174,0.9977699279941497,0.002230072011990946
45.457590926487455,45.40734639160031,2.7149637911762965,0.9978000217039275,0.0021999783022150486
45.462590936475024,45.42683275468925,2.7538906541215393,0.9978334043856794,0.002166595620463792
45.46759094646261,45.44562490849748,2.7954893993427357,0.9978688626907499,0.002131137315395396
45.472590956450176,45.4635874891457,2.839675309863824,0.997903919743004,0.002096080263142434
45.47759096643776,45.48073122295853,2.886177731313414,0.9979365057781057,0.002063494228040778
45.48259097642533,45.49730404376773,2.9347517530961005,0.9979665497377384,0.002033450268408253
45.487590986412904,45.51370951140727,2.9852082294793854,0.9979959606698714,0.002004039336276411
45.49259099640048,45.530010822538046,3.0374048316633417,0.998026754347898,0.0019732456582518894
45.497591006388056,45.5458063307223,3.0910725218788233,0.9980588065367304,0.0019411934694210276
45.50259101637564,45.56052507106619,3.1459913792602845,0.9980893477012427,0.0019106523049100923
45.50759102636321,45.57371608010483,3.2020507126389752,0.9981150249463454,0.0018849750598090177
45.512591036350784,45.58572476076614,3.259076637462416,0.9981349729116725,0.001865027094483432
45.51759104633836,45.59753540241208,3.3167915359680276,0.9981519831386757,0.0018480168674812484
45.522591056325936,45.609675656900144,3.3750920875239028,0.9981702091049484,0.0018297909012081458
45.527591066313505,45.62188857628196,3.433800709509454,0.9981911683572613,0.0018088316488953935
45.53259107630109,45.63326273289168,3.4927735176645176,0.9982119760023196,0.001788024003838253
45.53759108628866,45.64294418626733,3.551750498824815,0.9982280424083072,0.001771957597851609
45.54259109627624,45.65134554835076,3.6102917875817333,0.9982379024118814,0.0017620975942774489
45.54759110626381,45.65974732772098,3.668517224121889,0.9982450700785761,0.001754929927584309
45.552591116251385,45.66869570761376,3.7263324689317283,0.9982545156854385,0.0017454843207224925
45.55759112623896,45.677665701542274,3.7835906689698735,0.9982673452177803,0.0017326547883827993
45.56259113622654,45.685711753929496,3.839972330767418,0.9982797256103226,0.0017202743958410897
45.567591146214106,45.692437593796456,3.8953593905554125,0.9982874533116555,0.001712546694509464
45.57259115620169,45.69857095331022,3.949670485447564,0.9982908168449572,0.0017091831612084992
45.577591166189265,45.705016201765915,4.002650859922082,0.9982939763020934,0.0017060237040724053
45.58259117617684,45.71161300098174,4.054223134911257,0.9982999160057864,0.001700084000381959
45.58759118616442,45.71767689177676,4.104241120816422,0.9983073915640598,0.0016926084421082172
45.592591196151986,45.72308004377623,4.152565633788588,0.9983131912343144,0.001686808771854239
45.59759120613957,45.72818722353014,4.199006060437236,0.9983160733115745,0.0016839266945948936
45.60259121612714,45.73314547781755,4.2433498587840965,0.9983175084076897,0.001682491598479652
45.60759122611472,45.73777639655013,4.285544873290823,0.9983194722973946,0.0016805277087756148
45.61259123610229,45.74210404274449,4.32552348805741,0.9983226989146814,0.0016773010914904881
45.617591246089866,45.74648418459158,4.363060147434734,0.9983265515828039,0.0016734484233686883
45.62259125607744,45.75087965206123,4.397996860930404,0.9983295495702826,0.001670450435890828
45.62759126606502,45.75473567256772,4.430416856651974,0.9983305586351979,0.0016694413709778563
45.63259127605259,45.75795598342461,4.4602725090494495,0.9983303939888001,0.001669606017377266
45.63759128604017,45.76121084069402,4.48754593947972,0.9983313599012585,0.0016686401049204854
45.642591296027746,45.7648710135068,4.512180093053444,0.9983341384818742,0.0016658615243075384
45.64759130601532,45.768432761336896,4.534061071608363,0.9983364920263846,0.0016635079798005719
45.6525913160029,45.77133558675186,4.55316551982205,0.998336576921011,0.0016634230851765078
45.65759132599047,45.77380369683529,4.569430745081401,0.9983358589182639,0.0016641410879285996
45.66259133597805,45.776460421007,4.582780628930234,0.9983365952596536,0.0016634047465416827
45.66759134596562,45.7794101238078,4.593230593741189,0.9983381936166746,0.0016618063895237204
45.6725913559532,45.782162142771305,4.600682780220382,0.9983387386918332,0.0016612613143660918
45.67759136594077,45.78443646711733,4.605199395261052,0.9983384493241355,0.001661550682060377
45.682591375928354,45.786510638565325,4.606663290968244,0.9983386624809946,0.0016613375251979998
45.68759138591592,45.78870406458555,4.605052398710753,0.9983389791243168,0.0016610208818718707
45.6925913959035,45.79098241420962,4.600514263187174,0.9983384465892575,0.0016615534169279029
45.697591405891075,45.79314831807831,4.593058305525514,0.9983379758685855,0.0016620241375981393
45.70259141587865,45.79507620670492,4.582677344450551,0.9983385872550619,0.0016614127511220928
45.70759142586622,45.79681165422948,4.56921732400109,0.9983389191879946,0.0016610808181872223
45.7125914358538,45.79856169284044,4.552811906315027,0.9983374593741716,0.001662540632011357
45.71759144584138,45.80042218351252,4.5333991816846515,0.9983356090326511,0.0016643909735318699
45.722591455828955,45.80219282425506,4.511049832224248,0.9983355354986346,0.0016644645075501987
45.72759146581653,45.80373669625605,4.485726382616027,0.9983363547800583,0.0016636452261287046
45.7325914758041,45.80523705443832,4.457553954116878,0.9983353756313952,0.0016646243747945944
45.73759148579168,45.8068081052356,4.426643484308433,0.9983323528809916,0.0016676471252019575
45.74259149577925,45.80826053363989,4.393035457071085,0.9983298985099647,0.0016701014962321164
45.747591505766835,45.80954237734278,4.35680462251966,0.9983296453415624,0.0016703546646312489
45.7525915157544,45.81092227482356,4.318023817387386,0.9983298776027019,0.0016701224034880468
45.75759152574198,45.81245924076943,4.27681194999818,0.9983277424356305,0.0016722575705569605
45.762591535729555,45.813769648742124,4.233248538654983,0.9983230613722242,0.0016769386339615206
45.76759154571713,45.81467520858353,4.187394013622548,0.9983188067164154,0.0016811932897687826
45.7725915557047,45.81565251301451,4.139304609352249,0.9983172838846557,0.0016827161215280273
45.77759156569228,45.817130155317116,4.0890761371223014,0.9983167630859462,0.0016832369202372534
45.78259157567985,45.81867237225119,4.036887231855774,0.9983134176150601,0.0016865823911235837
45.787591585667435,45.81959186796482,3.9828301155195205,0.9983063879513027,0.001693612054881994
45.79259159565501,45.82010819698751,3.9270925259997544,0.9982989736259995,0.0017010263801856237
45.79759160564258,45.821021638070214,3.8698209964948047,0.9982941676956011,0.001705832310585745
45.80259161563016,45.82246178887723,3.8111234574984496,0.9982907539734985,0.0017092460326904558
45.80759162561773,45.82380756066549,3.7512837321496333,0.9982850795060094,0.0017149205001812482
45.812591635605315,45.824628326608966,3.690413209659269,0.9982755477020661,0.0017244523041263535
45.817591645592884,45.825133126677535,3.6288232049441462,0.9982639093534064,0.0017360906527870918
45.82259165558046,45.82583853758425,3.5666827873884954,0.998252575669733,0.0017474243364627715
45.827591665568036,45.82696635600706,3.5042168818123076,0.998241911905677,0.001758088100520239
45.83259167555561,45.82817732801829,3.4416141562532294,0.9982302148438632,0.0017697851623360277
45.83759168554318,45.82906316797349,3.379197577821425,0.9982155213602656,0.0017844786459370755
45.842591695530764,45.82968088989485,3.317202067350893,0.998197236449217,0.0018027635569869305
45.84759170551833,45.8303390745682,3.255926920160872,0.9981764295300996,0.0018235704761077483
45.852591715505916,45.83117670639789,3.1957620510850058,0.9981546248358076,0.001845375170400446
45.85759172549349,45.83212167972205,3.1369847295560094,0.9981319683831732,0.00186803162303734
45.86259173548106,45.83301474162261,3.079922694674179,0.9981066047362351,0.001893395269976222
45.867591745468644,45.83375745570132,3.0248586843788337,0.9980763486919819,0.0019236513142300233
45.87259175545621,45.83441425040614,2.9720438907269,0.9980411850244266,0.0019588149817856295
45.877591765443796,45.83510925794411,2.921897751583879,0.9980036987206173,0.0019963012855953592
45.882591775431365,45.8358852898528,2.8747976737096392,0.9979665496454801,0.002033450360731833
45.88759178541895,45.83671297673322,2.8310478037088127,0.9979295871290107,0.0020704128771989643
45.89259179540652,45.83751984089678,2.7909093728418033,0.9978899512631783,0.0021100487430299915
45.89759180539409,45.838224243708225,2.754579463911345,0.9978453757787069,0.0021546242275005912
45.90259181538167,45.838820641486855,2.722366679980116,0.9977973328510845,0.002202667155121312
45.907591825369245,45.8393662420828,2.694473231857844,0.9977506499843349,0.0022493500218683776
45.912591835356814,45.83993308525181,2.671135023585017,0.9977098193995217,0.002290180606678392
45.9175918453444,45.84058282286413,2.652635504045483,0.9976756067320841,0.002324393274118387
45.922591855331966,45.84129033105027,2.6390217763328656,0.9976453025203024,0.0023546974859020575
45.92759186531955,45.841958298153415,2.63053616573188,0.9976164061463263,0.0023835938598800004
45.932591875307125,45.842507545563784,2.627122196890544,0.9975902220876424,0.002409777918564151
45.937591885294694,45.8428983982945,2.6287806477926807,0.9975719024236366,0.00242809758257202
45.94259189528228,45.84318569309178,2.6355169425452085,0.9975667263106572,0.0024332736955535233
45.947591905269846,45.84348535843358,2.6470377716735594,0.9975758143783185,0.002424185627894441
45.95259191525743,45.843856138193196,2.662825168718437,0.9975950182289361,0.002404981777277994
45.957591925245,45.84428897414551,2.6828746167332547,0.9976180178053692,0.0023819822008467233
45.962591935232574,45.84470326588489,2.707224055977358,0.9976410836875503,0.0023589163186658584
45.96759194522015,45.844989979955564,2.7360939748345623,0.9976655528339917,0.0023344471722251165
45.972591955207726,45.84513291342065,2.7692766552398473,0.9976959968742608,0.0023040031319575566
45.977591965195295,45.84520177693886,2.8064962594891245,0.997735683529574,0.0022643164766446237
45.98259197518288,45.84529033528545,2.8475473552120083,0.9977831696859002,0.002216830320317704
45.98759198517045,45.84547487999982,2.892202828986655,0.9978328396275667,0.0021671603786516673
45.99259199515803,45.84572169824351,2.940119630000053,0.9978788195394438,0.0021211804667770817
45.9975920051456,45.8459236697436,2.991186650765552,0.9979188658073811,0.0020811341988406736
46.002592015133175,45.8460194731287,3.0452350915212936,0.997954989771791,0.002045010234432304
46.00759202512076,45.84602539107663,3.1020658278989903,0.9979905952654249,0.00200940474079958
46.01259203510833,45.846033087230005,3.1613902809906005,0.9980270146760243,0.001972985330201167
46.01759204509591,45.84614529615235,3.223045105066849,0.9980626183831665,0.0019373816230593797
46.02259205508348,45.846343707175556,3.2867098704003253,0.9980949178036461,0.0019050822025785247
46.027592065071055,45.8465155158598,3.3519618645448204,0.9981230993585671,0.0018769006476576375
46.03259207505863,45.84659070647523,3.418629390594325,0.9981482791877794,0.0018517208184460421
46.03759208504621,45.846600268891386,3.48628832672455,0.9981715528379843,0.0018284471682417514
46.042592095033775,45.846654233981134,3.554786627954004,0.9981924893382089,0.0018075106680176406
46.04759210502136,45.84683554072539,3.6239286271423636,0.9982100360837117,0.0017899639225159435
46.05259211500893,45.84707160800793,3.6935919452736954,0.9982245886305094,0.0017754113757183288
46.05759212499651,45.84721788174484,3.7633760365397517,0.9982382517614016,0.0017617482448277991
46.06259213498408,45.84727010244842,3.83312326816224,0.9982525263092927,0.0017474736969376307
46.067592144971655,45.84736727291267,3.9026037368057005,0.998266245560201,0.001733754446031007
46.07259215495923,45.847593334415286,3.971522892016562,0.998276764798554,0.0017232352076778186
46.07759216494681,45.84787388008691,4.039654099563114,0.9982833721452729,0.001716627860960311
46.08259217493439,45.84807841806437,4.106838541063672,0.9982886300425312,0.0017113699637032833
46.08759218492196,45.848200209221226,4.172839729569045,0.9982955790426168,0.0017044209636180307
46.09259219490954,45.84838015752712,4.237475174286916,0.9983040972878626,0.0016959027183725856
46.09759220489711,45.84869879710169,4.300621466272436,0.9983111387346664,0.0016888612715702204
46.10259221488469,45.84903912069663,4.3621637414404475,0.9983147009489667,0.00168529905726947
46.10759222487226,45.84928224646373,4.421914883375834,0.9983164150539525,0.001683584952284734
46.11259223485984,45.849509929938215,4.479723006714596,0.998319391263785,0.001680608742453229
46.11759224484741,45.849846388286316,4.5354741856150245,0.998324253134376,0.001675746871863155
46.12259225483499,45.85024413118512,4.589065930486463,0.9983286344270784,0.0016713655791616064
46.12759226482256,45.85061023272971,4.640384247092459,0.9983306064918955,0.001669393514346747
46.13259227481014,45.8509816628403,4.68925810718557,0.998331200349703,0.0016687996565395982
46.13759228479771,45.85140658178532,4.7355143111189895,0.9983326872921487,0.0016673127140964606
46.14259229478529,45.851833740585,4.778967169251084,0.9983353834714657,0.001664616534781837
46.14759230477287,45.852269937432574,4.819520747451578,0.9983376328954466,0.0016623671108029483
46.15259231476044,45.85281661990287,4.857226174714609,0.9983385739348799,0.0016614260713727306
46.15759232474802,45.85342753805687,4.892053155298796,0.9983391392981612,0.0016608607080954194
46.16259233473559,45.85392873902472,4.923887917183501,0.9983401103984844,0.001659889607774977
46.16759234472317,45.854396364958504,4.952673364897962,0.9983410692749035,0.0016589307313593612
46.172592354710744,45.85510389974035,4.97835644501858,0.9983418143213189,0.0016581856849445205
46.17759236469832,45.85597702356031,5.000744350293279,0.9983428065071558,0.001657193499103678
46.18259237468589,45.85663761726293,5.0198844297233185,0.9983436354642643,0.0016563645419916285
46.18759238467347,45.85714307201557,5.035540923106179,0.9983433799145037,0.001656620091749208
46.19259239466104,45.85798692031029,5.047823174978424,0.9983429022750445,0.0016570977312053664
46.197592404648624,45.85916743674973,5.056614249529904,0.9983438751421445,0.0016561248641037039
46.20259241463619,45.86009256235142,5.062046501906503,0.9983453424468952,0.0016546575593528348
46.20759242462377,45.86069507973383,5.064147367791462,0.9983448768873839,0.0016551231188619959
46.212592434611345,45.86165765358162,5.062896588973345,0.9983431801094756,0.0016568198967712186
46.21759244459892,45.8631575171585,5.05823868201017,0.9983432476632456,0.001656752343001334
46.222592454586504,45.86446437535479,5.050151690342461,0.9983449431083777,0.0016550568978705568
46.22759246457407,45.86528880492493,5.038540614252656,0.9983450519412265,0.0016549480650243813
46.23259247456165,45.866379872760206,5.023502410148039,0.9983429332669246,0.001657066739327954
46.237592484549225,45.86817053617288,5.0050247825989835,0.9983415781836618,0.0016584218225939066
46.2425924945368,45.869963681272914,4.983270607506842,0.9983424734009696,0.001657526605289708
46.24759250452437,45.87121353612471,4.958284819463596,0.9983432860791217,0.0016567139271344356
46.25259251451195,45.87252301526294,4.930094956831959,0.9983417275133571,0.0016582724928955652
46.25759252449952,45.87454875557928,4.898778447158229,0.9983390319749321,0.001660968031317514
46.262592534487105,45.87686408075065,4.8644136155886,0.9983380160711787,0.0016619839350692583
46.267592544474674,45.87879402493485,4.827077742960819,0.998338803175952,0.0016611968302945562
46.27259255446225,45.88057074570415,4.7867256963807225,0.9983384208285923,0.001661579177653619
46.277592564449826,45.882839979942084,4.7435182452658164,0.998335229108458,0.0016647708977875048
46.2825925744374,45.885606420940405,4.697577089665645,0.9983317240516472,0.0016682759545983766
46.28759258442497,45.888399525833194,4.64894802054811,0.9983307729006649,0.0016692271055810024
46.292592594412554,45.89105231227074,4.597630267171145,0.9983308273534458,0.0016691726528007557
46.29759260440014,45.89383323655997,4.543855215575685,0.9983282574804783,0.0016717425257694216
46.302592614387706,45.897022648881574,4.487760632107218,0.9983232328604746,0.001676767145775255
46.30759262437528,45.90063919948312,4.429458551061658,0.9983191791902535,0.0016808208159980731
46.31259263436286,45.90446646368211,4.369073429109587,0.9983169085397339,0.0016830914665192465
46.317592644350434,45.90835553798031,4.306762496705788,0.9983136608678426,0.0016863391384115771
46.322592654338,45.912417436580654,4.242568278035804,0.9983081682546004,0.001691831751655919
46.327592664325586,45.91685368580634,4.176647369907377,0.9983023182248533,0.0016976817814049689
46.332592674313155,45.92173583091919,4.109157261070909,0.9982968350324246,0.0017031649738352378
46.33759268430074,45.92708789481546,4.040240878049942,0.998289444464463,0.0017105555417994487
46.34259269428831,45.93287419375106,3.970112758880122,0.9982792092948678,0.0017207907113960875
46.34759270427588,45.938962464235935,3.8991677130822455,0.9982691360779866,0.0017308639282799627
46.35259271426346,45.94526269321945,3.827658472998327,0.9982615432604686,0.001738456745799247
46.357592724251035,45.95192266020679,3.755860628302821,0.9982531324515507,0.0017468675547182933
46.36259273423862,45.959312596013575,3.68401858474204,0.9982382376631083,0.0017617623431626739
46.36759274422619,45.967776558128726,3.612434132596521,0.9982165001325428,0.0017834998737278499
46.37259275421376,45.977077434233045,3.5414108254554817,0.9981941312239186,0.0018058687823526217
46.37759276420134,45.98657117249238,3.4712287717724855,0.9981764595676325,0.0018235404386391164
46.382592774188915,45.99608010418169,3.402187836139587,0.9981610898297494,0.001838910176521617
46.38759278417648,46.00615681746382,3.3345456894941554,0.9981400311976691,0.00185996880859942
46.39259279416407,46.01757251328972,3.2686583626692993,0.9981080025215572,0.0018919974847093329
46.397592804151635,46.03079438249447,3.2048636500114456,0.9980674473071061,0.0019325526991602132
46.40259281413922,46.04530200016286,3.1435985023496005,0.9980255252243864,0.0019744747818779113
46.40759282412679,46.06003593872051,3.0852800551860637,0.9979872123424519,0.002012787663810422
46.41259283411436,46.07466519520437,3.030051727614711,0.9979515255911912,0.002048474415067489
46.41759284410194,46.0897314699616,2.978271797685953,0.9979134435887146,0.002086556417546458
46.422592854089515,46.10618123710807,2.930292759143049,0.9978685932101338,0.0021314067961290097
46.427592864077084,46.12486100911759,2.886644523307002,0.9978164762666699,0.002183523739594651
46.43259287406467,46.145493378621524,2.8477372948767896,0.9977605435272558,0.002239456479008936
46.43759288405224,46.16696937027713,2.8137898806990584,0.9977061612516733,0.0022938387545921556
46.44259289403982,46.18844018146055,2.78494033880387,0.9976582147115483,0.0023417852947200096
46.447592904027395,46.20952369759816,2.761284561324854,0.997619392488719,0.002380607517551534
46.452592914014964,46.23076897711134,2.7428137697906454,0.997589582755538,0.0024104172507338323
46.45759292400255,46.25320710579026,2.729895824187252,0.997566623714459,0.002433376291814689
46.462592933990116,46.277242583390525,2.722962895066948,0.9975482707363988,0.0024517292698758002
46.4675929439777,46.30256317673697,2.722008585675395,0.9975344098760663,0.002465590130209957
46.47259295396527,46.32826929514289,2.7269410068381426,0.9975279415344115,0.0024720584718654777
46.477592963952844,46.35311933371121,2.7377798874686867,0.997533314128015,0.0024666858782624456
46.48259297394042,46.37672176344982,2.7544326059849773,0.9975533985725252,0.002446601433752826
46.487592983927996,46.39932398507114,2.776832166567296,0.9975869597418772,0.0024130402644012747
46.492592993915565,46.421583798438405,2.8046399821864822,0.9976288675078441,0.0023711324984358076
46.49759300390315,46.44418469808455,2.837744025928012,0.9976731608079666,0.0023268391983141397
46.50259301389072,46.46702792122701,2.8758723863779583,0.9977166661950045,0.0022833338112771048
46.5075930238783,46.48933480213714,2.9185075241871505,0.997760208369582,0.002239791636700421
46.512593033865876,46.51033521350138,2.9651409712970156,0.9978063728609894,0.0021936271452940854
46.51759304385345,46.529465509729214,3.0154254643474303,0.9978558530259488,0.002144146980334832
46.52259305384103,46.547020391716714,3.0694915210206064,0.9979058604094564,0.002094139596826449
46.5275930638286,46.56384105884095,3.127071890154952,0.9979522337184741,0.0020477662878091644
46.53259307381618,46.5804199002805,3.1878429945278244,0.9979931617321084,0.002006838274175756
46.53759308380375,46.59672454517404,3.2514300023255793,0.9980305199659847,0.0019694800403003403
46.54259309379133,46.61215193542235,3.3176140067127187,0.9980671086623297,0.0019328913439558212
46.5475931037789,46.625982854405265,3.3860740027315384,0.9981026984539028,0.0018973015523846412
46.55259311376648,46.638296036772445,3.45652161269303,0.9981337016888849,0.0018662983174025697
46.55759312375405,46.649836005902095,3.5285005846575315,0.9981575007775075,0.0018424992287816024
46.56259313374163,46.661162838477885,3.601549921588277,0.998176497727928,0.001823502278362053
46.5675931437292,46.67229349940017,3.675540741644754,0.9981962311421647,0.0018037688641263964
46.57259315371678,46.68264717373478,3.750248216124922,0.9982187973901842,0.0017812026161066646
46.57759316370436,46.691698618475165,3.825360674960107,0.9982396791095334,0.0017603208967585176
46.58259317369193,46.69976501075823,3.9006356980062624,0.9982530993978509,0.001746900608442277
46.58759318367951,46.707631062808495,3.9757922937340884,0.9982599368681615,0.0017400631381321939
46.59259319366708,46.71548624784137,4.050691573380473,0.9982674274778085,0.0017325725284851985
46.59759320365466,46.722897635612384,4.1250595716117315,0.9982799983664725,0.0017200016398221931
46.60259321364223,46.729478794949756,4.198587975575695,0.9982934299181587,0.0017065700881360515
46.60759322362981,46.73532339349854,4.271057209261342,0.9983009796761793,0.0016990203301160032
46.61259323361738,46.74084182715447,4.342261501625793,0.9983030318678467,0.0016969681384496694
46.61759324360496,46.74630919727647,4.411999961797672,0.9983061717217393,0.001693828284558398
46.622593253592534,46.751616327139274,4.480117820101786,0.9983133624242184,0.001686637582080277
46.62759326358011,46.75654378461072,4.546439123622878,0.9983204347074193,0.0016795652988809764
46.63259327356768,46.7609193997599,4.610821487793575,0.9983235575980455,0.0016764424082566865
46.63759328355526,46.76472268439222,4.673075482908189,0.9983248191175612,0.0016751808887432223
46.64259329354283,46.76840134694463,4.733057225137936,0.9983275991369609,0.0016724008693456852
46.647593303530414,46.77251168413379,4.790541156572763,0.9983311459199251,0.0016688540863844176
46.65259331351799,46.77655855985406,4.845469270931882,0.9983333838957594,0.0016666161105528977
46.65759332350556,46.77947961478342,4.897647346830595,0.998335068897654,0.001664931108662959
46.66259333349314,46.78170833813546,4.947080749747972,0.9983373552504102,0.0016626447559102238
46.66759334348071,46.78482123997894,4.993657200235219,0.9983389039316795,0.001661096074644451
46.672593353468294,46.78860031547992,5.037209846062265,0.9983390374744292,0.0016609625318947613
46.67759336345586,46.79115103269236,5.07781931282039,0.9983400310512808,0.0016599689550395585
46.68259337344344,46.79248803697045,5.115358227034992,0.9983427611152783,0.0016572388910382442
46.687593383431015,46.79471323076884,5.149679427395114,0.9983442044128238,0.0016557955934898188
46.69259339341859,46.79800556544952,5.18077814458649,0.9983429542746457,0.0016570457316641134
46.69759340340616,46.80026270460898,5.208639664435396,0.9983425840246849,0.001657415981623213
46.70259341339374,46.80122865422631,5.233178808561384,0.9983452706712836,0.0016547293350239042
46.70759342338131,46.80289380035917,5.254427116349854,0.9983472174110013,0.0016527825953047486
46.712593433368895,46.80551628930844,5.2722121174187,0.9983455212314939,0.001654478774812845
46.71759344335646,46.80737886675549,5.286581956075078,0.9983439855938779,0.0016560144124285053
46.72259345334405,46.80832522275413,5.297499419129574,0.9983461001532704,0.001653899853038207
46.72759346333162,46.80972791862618,5.304961844425577,0.9983482891701734,0.0016517108361372081
46.73259347331919,46.8116091039494,5.309022188253908,0.9983467804395059,0.0016532195668069222
46.737593483306775,46.81302208564962,5.309630195723899,0.9983447346816102,0.0016552653247054578
46.74259349329434,46.81411037401391,5.306802859939794,0.998345844878324,0.0016541551279961654
46.74759350328193,46.815408409790244,5.300549026548606,0.9983475602591936,0.0016524397471234095
46.752593513269495,46.81662962209202,5.290775333091524,0.998346673635486,0.0016533263708268053
46.75759352325707,46.8176238182268,5.277434238578783,0.9983449713417295,0.0016550286645805323
46.76259353324465,46.81881136155855,5.260588103934237,0.9983447737754412,0.0016552262308666477
46.76759354323222,46.82006253502752,5.240175331034797,0.9983450875497669,0.0016549124565393431
46.77259355321979,46.82085606714623,5.216367757057435,0.9983447974291627,0.0016552025771427704
46.777593563207375,46.82149940400405,5.189178909548722,0.9983442442790923,0.0016557557272131073
46.782593573194944,46.82260113972444,5.158561639512741,0.998343096831931,0.0016569031743748877
46.78759358318253,46.82380796977928,5.124575886964535,0.9983412088752405,0.001658791131065412
46.792593593170096,46.82445777304032,5.087326234557301,0.998340338461868,0.0016596615444388369
46.79759360315767,46.824855138189974,5.046751685723737,0.9983410812088684,0.001658918797439585
46.802593613145255,46.82568699861002,5.003119075040868,0.9983405033014188,0.0016594967048907724
46.807593623132824,46.82677800749344,4.956472087735076,0.9983366783872836,0.0016633216190279681
46.81259363312041,46.8274686632696,4.906964801223817,0.9983329020743957,0.0016670979319176147
46.817593643107976,46.82778582316272,4.854604765790477,0.9983330257330114,0.0016669742733033382
46.82259365309555,46.8283171454051,4.799487391951066,0.9983345202173407,0.0016654797889764162
46.82759366308313,46.82917200180031,4.741770524588974,0.9983313668731517,0.001668633133167988
46.832593673070704,46.829877816188294,4.68163959418366,0.9983236784408704,0.0016763215654511344
46.83759368305827,46.83024925344861,4.619206469461257,0.9983186781748533,0.0016813218314717271
46.842593693045856,46.830637941911064,4.554593049437869,0.9983197978393599,0.0016802021669662618
46.847593703033425,46.83125028914086,4.487994716948757,0.9983202926082706,0.0016797073980583386
46.85259371302101,46.83183553772859,4.419618179504881,0.9983126425741363,0.0016873574321936418
46.85759372300858,46.83220350740499,4.349607842744424,0.9983003137428412,0.0016996862634904217
46.86259373299615,46.832550387738955,4.27802392764826,0.9982932253879652,0.0017067746183679017
46.867593742983736,46.83307233439142,4.205113139123363,0.9982928839505704,0.0017071160557633933
46.872593752971305,46.83360717185377,4.131062393243354,0.9982896030305484,0.001710396975785527
46.87759376295889,46.83391127189426,4.056250600930311,0.9982762207156718,0.0017237792906625948
46.88259377294646,46.83408780159081,3.9808469374837006,0.9982580570010304,0.001741943005302844
46.88759378293403,46.834440854912266,3.905128980894856,0.9982449279464883,0.001755072059842535
46.89259379292161,46.83499734248569,3.8294051187793423,0.9982373180831925,0.001762681923136985
46.897593802909185,46.83548598652442,3.7539391294021414,0.99822608746376,0.0017739125425686717
46.902593812896754,46.835721724723086,3.6790438742398903,0.99820493407414,0.0017950659321865872
46.90759382288434,46.83579206018342,3.604877313005635,0.9981778945368316,0.0018221054694923054
46.912593832871906,46.83595499572666,3.531663129797744,0.9981527173285312,0.0018472826777891666
46.91759384285949,46.83638297501939,3.459838361609046,0.9981302811053396,0.0018697189009831113
46.92259385284706,46.83693028419737,3.389830603656714,0.9981039703226238,0.0018960296837011508
46.92759386283464,46.83731187649482,3.3218837021370073,0.9980686693773285,0.0019313306289989627
46.93259387282221,46.837456639769144,3.2563648141881485,0.9980271252592608,0.0019728747470668506
46.937593882809786,46.83750074135759,3.19373491931579,0.997985997325418,0.0020140026809116964
46.94259389279737,46.8376294013426,3.134416649985717,0.9979471684869945,0.0020528315193373125
46.94759390278494,46.83796078077167,3.078712892138438,0.9979051660944783,0.002094833911856838
46.95259391277252,46.83841371868867,3.026968394599326,0.9978537796525815,0.002146220353755736
46.95759392276009,46.838811816404565,2.979501097479856,0.9977943052933392,0.0022056947129999367
46.962593932747666,46.83907618029828,2.936658062943103,0.9977361897666723,0.00226381023966756
46.96759394273524,46.8392225572249,2.8988677694326976,0.997689101101967,0.0023108989043744994
46.97259395272282,46.839341791655954,2.8662082597332663,0.9976543165664037,0.0023456834399389124
46.97759396271039,46.839540294855695,2.838708260735169,0.9976239535999829,0.0023760464063602963
46.98259397269797,46.83983372111061,2.816842633175373,0.9975889627369992,0.0024110372693445033
46.98759398268554,46.84018103070843,2.8007919662408165,0.9975486123697942,0.0024513876365497233
46.99259399267312,46.84052808716421,2.790231328643031,0.9975129052259791,0.002487094780366764
46.99759400266069,46.840825338954666,2.7853854089804657,0.9974956960785915,0.0025043039277551477
47.00259401264827,46.84107186979035,2.7863255026549814,0.9975042905930914,0.0024957094132564135
47.00759402263584,46.841290798063504,2.7932165268468943,0.997534096225679,0.0024659037806699794
47.01259403262342,46.84150690623826,2.8059413626454703,0.9975724346323213,0.0024275653740287537
47.017594042611,46.84174549213749,2.824677704332903,0.9976080192879511,0.0023919807183995913
47.02259405259857,46.84201257299129,2.8492243647672386,0.997638304050565,0.002361695955785045
47.02759406258615,46.84230297891492,2.8793246164193027,0.9976692566311839,0.002330743375166112
47.03259407257372,46.842600779703865,2.914902199806812,0.9977087062284054,0.0022912937779457714
47.0375940825613,46.842879315806286,2.955506365760014,0.9977594173435185,0.0022405826628342806
47.04259409254887,46.84312725360864,3.0007358409188836,0.9978173503442628,0.0021826496620894805
47.04759410253645,46.8433530626072,3.0504800845970523,0.9978753561907833,0.00212464381557095
47.05259411252402,46.843583388314244,3.104489802483445,0.9979279908253876,0.00207200918096694
47.0575941225116,46.84384896412579,3.162218505963427,0.9979733623082184,0.002026637698138025
47.06259413249917,46.844143839403365,3.2230665080627654,0.9980119598145407,0.0019880401918161814
47.06759414248675,46.844430707249366,3.286597465861321,0.9980453381985508,0.0019546618078072155
47.07259415247432,46.844688440916755,3.352723544583551,0.9980761351476426,0.0019238648587154
47.0775941624619,46.84493777841882,3.421312502326888,0.9981076286512814,0.0018923713550773446
47.08259417244948,46.845223997888326,3.491943575178526,0.9981410608068719,0.0018589391994888003
47.08759418243705,46.845565492471195,3.564193488738097,0.9981730177572956,0.0018269822490655555
47.09259419242463,46.8459081110497,3.6376581434016235,0.9981974162027515,0.0018025838036092195
47.0975942024122,46.84617852489665,3.7120781174512905,0.9982120220136786,0.0017879779926826315
47.10259421239978,46.846411402283564,3.787080744816983,0.9982223277028472,0.0017776723035140371
47.10759422238735,46.84673840537335,3.8623908522632178,0.9982365158215964,0.0017634841847655866
47.11259423237493,46.8471971516643,3.937743345947453,0.9982559721056251,0.0017440279007378795
47.1175942423625,46.84765604403012,4.012845870731305,0.9982733127137523,0.0017266872926118735
47.12259425235008,46.8479775475445,4.087441086471095,0.998281762293843,0.0017182377125218493
47.12759426233765,46.84820324539328,4.16134525647985,0.9982842552276849,0.001715744778681771
47.132594272325235,46.848545372767106,4.234372360815035,0.99828961209313,0.001710387913237944
47.137594282312804,46.84912733280723,4.306246191336512,0.9983006176607198,0.0016993823456505845
47.14259429230038,46.84975043761814,4.376673022658081,0.9983108429079806,0.0016891570983917832
47.147594302287956,46.85013939400298,4.445486890434072,0.9983146170847731,0.0016853829216027813
47.15259431227553,46.85038521454113,4.51254468598761,0.9983150268408114,0.0016849731655666361
47.157594322263115,46.850825693549986,4.577625645659758,0.9983183456321868,0.0016816543741964313
47.162594332250684,46.85153854341918,4.6406716487735045,0.9983246365396964,0.0016753634666891084
47.16759434223826,46.85226381592834,4.701531860766241,0.9983291564815857,0.0016708435248031714
47.172594352225836,46.8527661543806,4.760014652577855,0.9983305048582932,0.0016694951480959867
47.17759436221341,46.85311302607098,4.816076328271965,0.9983316041579096,0.0016683958484764944
47.18259437220098,46.85364023127274,4.869631900998108,0.9983339381615853,0.001666061844797329
47.187594382188564,46.8545462507472,4.920395338209431,0.9983362539554657,0.0016637460509142817
47.19259439217613,46.855483321629265,4.968449585990658,0.9983380871885879,0.001661912817788665
47.197594402163716,46.855986128928656,5.013658618236437,0.9983398702902142,0.0016601297161607798
47.202594412151285,46.85634616824265,5.055948966769351,0.9983408492583973,0.0016591507479775057
47.20759442213886,46.85726408828519,5.095283527044912,0.9983408509041375,0.001659149102235682
47.21259443212644,46.85855269373548,5.131566951108254,0.998341781240665,0.0016582187657093778
47.21759444211401,46.8593494639875,5.164655106278011,0.9983440528705327,0.0016559471358417626
47.22259445210158,46.85973693723196,5.194456227652854,0.998345102270149,0.0016548977362267465
47.227594462089165,46.86067347404446,5.220944151116237,0.9983441862745539,0.0016558137318236452
47.23259447207674,46.862168097133036,5.244183722979224,0.9983440461147223,0.0016559538916580436
47.23759448206432,46.86325148920777,5.264133855723035,0.9983457434192289,0.0016542565871541235
47.24259449205189,46.86386264520863,5.280740156956352,0.9983468982766486,0.0016531017297383272
47.24759450203946,46.86492753584085,5.293867232240447,0.9983463052096355,0.0016536947967481944
47.252594512027045,46.86654121483314,5.303428357329515,0.998345601638439,0.0016543983679416915
47.257594522014614,46.867883911207144,5.309489015073732,0.9983460033549953,0.0016539966513823003
47.2625945320022,46.86885039394314,5.3121485571938285,0.998346878737527,0.001653121268848326
47.267594541989766,46.870145682656585,5.311356306081949,0.9983471217972866,0.001652878209088159
47.27259455197734,46.871897677416015,5.307031668752687,0.9983463025859395,0.0016536974204342503
47.27759456196492,46.873526867245715,5.298927535506468,0.998345352789934,0.001654647216439043
47.282594571952494,46.87489060267782,5.287291318378459,0.9983456231622081,0.00165437684416541
47.28759458194006,46.87650047600584,5.272205946606715,0.9983463963493193,0.001653603657054085
47.292594591927646,46.87853194689167,5.2537571040195425,0.9983457132701281,0.0016542867362461951
47.29759460191522,46.88050878813266,5.2319472512503635,0.9983440196683488,0.0016559803380264226
47.3025946119028,46.88224986345791,5.2067776204580385,0.9983434040760385,0.001656595930338474
47.307594621890374,46.88428584866175,5.1782605324698645,0.998343702931433,0.001656297074946384
47.31259463187794,46.88681033189063,5.146398347624581,0.9983431991832613,0.0016568008231196709
47.317594641865526,46.88921894673152,5.11124443317339,0.9983417685378007,0.0016582314685811054
47.322594651853095,46.89134429914208,5.073003969610272,0.998340207354455,0.0016597926519297593
47.32759466184068,46.89393598574754,5.031713551737309,0.9983387175610073,0.0016612824453790215
47.33259467182825,46.8971676704609,4.987475253326426,0.9983377437760836,0.0016622562303042702
47.33759468181583,46.90018144879527,4.940440792855274,0.9983372997797051,0.001662700226685684
47.3425946918034,46.90280723779448,4.890661125449665,0.9983355148375774,0.0016644851688147994
47.347594701790975,46.90604404669377,4.83814746458366,0.9983315355551767,0.0016684644512183666
47.35259471177855,46.91015061227853,4.78288986552822,0.9983282548281107,0.0016717451782848874
47.35759472176613,46.91410541488274,4.725186745738162,0.9983278003516587,0.00167219965473871
47.362594731753695,46.91754653779404,4.665076270838606,0.9983269015875884,0.0016730984188105674
47.36759474174128,46.92149380618048,4.602565408799873,0.9983217326146415,0.0016782673917570918
47.372594751728855,46.92652385998657,4.53776238919045,0.9983146135604847,0.0016853864459141254
47.37759476171643,46.93184406339892,4.470983621996269,0.9983104630977813,0.0016895369086178085
47.38259477170401,46.936723173048385,4.4023800797990535,0.9983087218090012,0.0016912781973975836
47.387594781691575,46.94167439148681,4.332125251203835,0.9983042543233454,0.0016957456830497344
47.39259479167916,46.94759322386741,4.260372782108136,0.9982952267826048,0.0017047732237887871
47.39759480166673,46.95447868281812,4.187323741751954,0.9982851123157533,0.0017148876906397787
47.40259481165431,46.96152154553183,4.113373518940614,0.9982767878649574,0.0017232121414344713
47.40759482164188,46.96835196970453,4.038719531430007,0.9982687572581799,0.0017312427482093502
47.412594831629455,46.97559551315199,3.963543468543387,0.9982582240108334,0.0017417759955517442
47.41759484161703,46.98397566815921,3.88811088669692,0.9982447995679482,0.0017552004384399375
47.42259485160461,46.993325816097276,3.8125294965077487,0.9982295127366361,0.0017704872697544103
47.427594861592176,47.00306344501402,3.737131005585693,0.9982121749744267,0.001787825031965533
47.43259487157976,47.01304111474923,3.6622315719500307,0.998191791328767,0.0018082086776254553
47.43759488156733,47.02358348605858,3.5882264083440156,0.9981687865901666,0.0018312134162271551
47.44259489155491,47.03507072361894,3.515405273731215,0.9981448405021294,0.0018551595042684238
47.44759490154249,47.04771478092519,3.444081971596087,0.998120129202052,0.0018798708043489929
47.452594911530056,47.06136687395718,3.374521872390437,0.9980919655975192,0.00190803440888413
47.45759492151764,47.07575121210941,3.306894721420437,0.9980571490188449,0.0019428509875609797
47.46259493150521,47.09077409060578,3.241787231806039,0.9980154999003529,0.0019845001060548235
47.46759494149279,47.10653248637077,3.1794210818854656,0.9979705087202653,0.002029491286144188
47.47259495148036,47.1232564759381,3.1200657996353245,0.9979263145468424,0.0020736854595687585
47.477594961467936,47.141229286141716,3.0640418502238136,0.9978841281019372,0.002115871904474957
47.48259497145551,47.16047452679663,3.0116237879393135,0.9978415435878142,0.0021584564185989524
47.48759498144309,47.180768447116925,2.9632192984277252,0.9977951613982767,0.002204838608137878
47.49259499143066,47.201817655159395,2.9191699734705647,0.9977439964614919,0.0022560035449243326
47.49759500141824,47.22333870305702,2.879784116516817,0.9976908853290651,0.002309114677352189
47.50259501140581,47.24535224357744,2.845249159513668,0.997641145018346,0.0023588549880725
47.50759502139339,47.26805862656124,2.8156699768785187,0.9975998545345557,0.002400145471863539
47.51259503138096,47.29159152243044,2.7911965237687695,0.9975696996525122,0.0024303003539081205
47.51759504136854,47.31588939434676,2.7722429621482676,0.997550448691724,0.0024495513146963756
47.52259505135612,47.34065152182003,2.7586924555441965,0.9975399341789243,0.0024600658274958873
47.52759506134369,47.36535262116288,2.7507493229902416,0.9975357711153223,0.0024642288910973545
47.53259507133127,47.38968306444397,2.7484720904544457,0.9975369947354764,0.0024630052709449304
47.53759508131884,47.41344703559353,2.7515883800523504,0.9975449291607067,0.0024550708457162034
47.542595091306424,47.436709866355095,2.7602821023683366,0.9975627231285604,0.0024372768778626367
47.54759510129399,47.45960791119163,2.774771632601337,0.9975934068208216,0.0024065931856031364
47.55259511128157,47.482150570877,2.794976655513838,0.9976372540678371,0.0023627459385898884
47.557595121269145,47.504146941303226,2.8204090982045,0.9976901768856357,0.002309823120792882
47.56259513125672,47.525311582636505,2.8509879833032596,0.9977448103915795,0.0022551896148500644
47.56759514124429,47.54528129148479,2.886456531696823,0.9977943198403326,0.0022056801660980036
47.57259515123187,47.56397019058314,2.9265433628107904,0.9978366088910288,0.002163391115401921
47.57759516121944,47.58151615765253,2.970920987814031,0.9978755348936604,0.002124465112771776
47.582595171207025,47.59815835806479,3.0194134002771595,0.9979174975017447,0.0020825025046893484
47.5875951811946,47.614102487453074,3.0717464868144533,0.997965570005762,0.0020344300006721896
47.59259519118217,47.629264679398474,3.1275399152111167,0.9980160234593733,0.00198397654706022
47.59759520116975,47.64338199052753,3.1864625409560228,0.9980607075759024,0.0019392924305321566
47.60259521115732,47.65634210753024,3.248142842242939,0.9980937483004019,0.0019062517060324075
47.607595221144905,47.668269040604876,3.3122085839090256,0.9981166916651928,0.00188330834124165
47.612595231132474,47.67940354679808,3.378350128189768,0.9981370917743994,0.001862908232036233
47.61759524112005,47.689929204191685,3.4462065612067754,0.9981615360064982,0.0018384639999380265
47.622595251107626,47.69978492833609,3.5154456084431587,0.9981896875060612,0.0018103125003761694
47.6275952610952,47.70889757349511,3.585747956562959,0.9982151949114842,0.0017848050949554322
47.63259527108277,47.71734730969194,3.6567945243163553,0.9982324723744486,0.0017675276319922479
47.637595281070354,47.725246833883375,3.728257140280361,0.9982423058341711,0.0017576941722715362
47.64259529105792,47.7325247266102,3.7998559271885934,0.9982506116928934,0.0017493883135515185
47.647595301045506,47.73909296801164,3.871278276965861,0.9982621429362104,0.0017378570702375202
47.652595311033075,47.74516899651934,3.9421878839047837,0.998276154290052,0.0017238457163980508
47.65759532102065,47.7511804332368,4.01231145190612,0.9982882326655251,0.001711767340930289
47.662595331008234,47.757037592229054,4.081418617178108,0.9982954377501336,0.0017045622563242773
47.6675953409958,47.76212973431082,4.1493947676150995,0.998299001188945,0.0017009988175163587
47.672595350983386,47.76633159486684,4.2159774347346595,0.9983025427187004,0.001697457287761677
47.677595360970955,47.77040013179544,4.281062666398619,0.9983084439448038,0.0016915560616549926
47.68259537095853,47.7748819029474,4.344442432389686,0.9983157966092938,0.0016842033971612865
47.68759538094611,47.779264020298704,4.405943490737773,0.9983214585665067,0.0016785414399448284
47.69259539093368,47.7826987905959,4.465359611836746,0.9983235002674093,0.001676499739038587
47.69759540092125,47.78535777751963,4.522546276496676,0.9983237913536701,0.0016762086527769338
47.702595410908835,47.78830256527596,4.577374153644651,0.998326051512514,0.0016739484939322408
47.7075954208964,47.79185465360395,4.629799562606685,0.9983308841771579,0.0016691158292869719
47.71259543088399,47.79499153619038,4.679690773732157,0.998334748334342,0.0016652516721038688
47.717595440871555,47.79705299189547,4.726861109096215,0.9983352037782706,0.001664796228175136
47.72259545085913,47.79891183702155,4.77123738865265,0.9983346611583315,0.001665338848115696
47.72759546084671,47.80146736718214,4.812827191094474,0.9983364098864044,0.001663590120045
47.73259547083428,47.80412289873003,4.851489936324016,0.9983394422039866,0.0016605578024654045
47.73759548082187,47.80597464257215,4.887144619679784,0.9983407524429324,0.0016592475635222258
47.742595490809435,47.80737064596512,4.919739354206223,0.9983405862038692,0.0016594138025892962
47.74759550079702,47.809117453298306,4.94921310844108,0.9983412305916537,0.0016587694148020244
47.75259551078459,47.81109383249236,4.975515721906357,0.9983424605983228,0.0016575394081290882
47.75759552077216,47.812716221447616,4.998602588630896,0.9983426899896404,0.0016573100168085176
47.76259553075974,47.81398549779178,5.0184825122924215,0.9983428370261835,0.0016571629802632343
47.767595540747315,47.81526894174476,5.035062093143074,0.9983443040553953,0.001655695951050101
47.772595550734884,47.81662109282855,5.048363279475322,0.9983451996560412,0.0016548003504031617
47.77759556072247,47.817894816545795,5.058262732919608,0.9983437062151327,0.0016562937913117196
47.782595570710036,47.819069727510175,5.064829472973226,0.9983426170720019,0.0016573829344420383
47.78759558069762,47.8201508445835,5.0680411077083285,0.9983447177774193,0.001655282229025603
47.79259559068519,47.82109366038048,5.067836527335316,0.998346751984979,0.0016532480214663829
47.797595600672764,47.82198904074819,5.064345862519503,0.9983446914928501,0.001655308513596919
47.80259561066035,47.82297745258281,5.057568437335085,0.998341628204272,0.0016583718021765954
47.807595620647916,47.82395258980875,5.047522536794246,0.9983427753462266,0.0016572246602238178
47.8125956306355,47.824697072901024,5.034252725244439,0.9983458711818723,0.0016541288245800416
47.81759564062307,47.82529845614094,5.01770399023399,0.9983449090888448,0.0016550909176090485
47.822595650610644,47.82603549360502,4.9978889764429235,0.9983407588517369,0.0016592411547194223
47.82759566059822,47.82688217548224,4.974866972856277,0.9983395182925612,0.0016604817138970809
47.832595670585796,47.82754061283961,4.948731405795539,0.9983419576058823,0.001658042400577216
47.837595680573365,47.82797636665288,4.919458906736844,0.998342694999636,0.001657305006827239
47.84259569056095,47.828481508461806,4.887154879366007,0.9983393974130944,0.0016606025933703203
47.84759570054852,47.829155094894446,4.851908225800424,0.9983358814103146,0.0016641185961537308
47.8525957105361,47.82974183112317,4.813768915581291,0.9983354585949492,0.0016645414115199052
47.85759572052367,47.830100847502884,4.7727838757615375,0.9983363750961877,0.001663624910283376
47.862595730511245,47.83044234230857,4.728998095498117,0.9983351510313605,0.0016648489751116356
47.86759574049882,47.83094072779361,4.6826044097825585,0.9983312950058906,0.0016687050005807912
47.8725957504864,47.831441975596505,4.6336370567909135,0.9983273417630046,0.0016726582434674368
47.87759576047398,47.8317581622328,4.582303213118731,0.9983254513484903,0.0016745486579826435
47.88259577046155,47.831988855408845,4.528618290426642,0.9983247633909137,0.001675236615557423
47.887595780449125,47.83232870606926,4.472575563811485,0.9983223010452796,0.0016776989611888323
47.8925957904367,47.8327396261777,4.4142600656129085,0.9983167229355356,0.0016832770709310446
47.89759580042428,47.83304300582989,4.353792811008975,0.9983103652711754,0.0016896347352905613
47.902595810411846,47.833218237258244,4.291528658691885,0.9983062069235663,0.0016937930828971287
47.90759582039943,47.83340774172932,4.22763488804935,0.9983034371449864,0.0016965628614740542
47.912595830387,47.83368567839334,4.1623304877056,0.9982981966838815,0.0017018033225744752
47.91759584037458,47.83397605091754,4.095781054064569,0.9982888999479124,0.0017111000585465237
47.92259585036215,47.83417804125609,4.027985814465139,0.9982784870962393,0.001721512910222625
47.927595860349726,47.834294101583595,3.9592350490090813,0.9982701760653058,0.0017298239411579915
47.9325958703373,47.8344202609321,3.889728317618157,0.9982627696679911,0.0017372303384737126
47.93759588032488,47.83461670237388,3.819793466237751,0.9982521468659624,0.0017478531405035619
47.94259589031245,47.83482486634415,3.7496892677482405,0.9982366836331904,0.0017633163732791502
47.94759590030003,47.8349615224374,3.679599884332936,0.9982190968292227,0.0017809031772502528
47.95259591028761,47.83503978195945,3.60957177950666,0.9982024883073096,0.001797511699165674
47.95759592027518,47.83513361911745,3.539738826888892,0.9981861257464292,0.001813874260048441
47.96259593026276,47.83527102466568,3.4705520182736813,0.9981663435853118,0.0018336564211670068
47.967595940250334,47.83541578770217,3.402267283074029,0.9981410238382202,0.001858976168260503
47.97259595023791,47.83551994362112,3.335153018894361,0.9981118960640774,0.0018881039424043422
47.97759596022548,47.835575421035266,3.2694407396664094,0.9980820995263977,0.0019179004800846133
47.98259597021306,47.83562960749968,3.2055363544781876,0.9980522663023149,0.0019477337041672283
47.98759598020063,47.83573769144585,3.1435897928096552,0.9980197786694727,0.001980221337010862
47.992595990188214,47.83589005287319,3.0838717871480172,0.9979818681005154,0.0020181319059693714
47.99759600017578,47.836029938054565,3.026824098087283,0.9979389417882907,0.002061058218195369
48.00259601016336,47.83612231494467,2.9727338084144423,0.9978945519339504,0.0021054480725362828
48.007596020150935,47.836177646370764,2.9218318829614724,0.9978521705343306,0.0021478294721577634
48.01259603013851,47.836249458638996,2.874443779624234,0.9978121655852671,0.0021878344212232924
48.017596040126094,47.83640134514278,2.830711972327813,0.9977719909054983,0.0022280091009929536
48.02259605011366,47.83663240870662,2.7907668564624775,0.9977293496202684,0.002270650386222954
48.02759606010124,47.83688889092451,2.7548054659812653,0.9976852958901842,0.0023147041163076414
48.032596070088815,47.837120153462266,2.7231755725784477,0.9976444241534449,0.0023555758530473133
48.03759608007639,47.83730657240128,2.6959764927539345,0.997612019317817,0.002387980688676833
48.04259609006396,47.83749412797908,2.6733391653341476,0.9975906815887826,0.0024093184177111844
48.04759610005154,47.83776955252572,2.65539254226469,0.9975792287526667,0.002420771253828831
48.05259611003911,47.83816583483007,2.6422809657329656,0.9975745660864205,0.0024254339200762195
48.057596120026695,47.83865085914838,2.634192321372491,0.9975746867815215,0.002425313224977205
48.06259613001426,47.83914730983792,2.6310469684179,0.9975802191281398,0.0024197808783609125
48.06759614000184,47.839573511669684,2.6328761054122265,0.9975934670510523,0.002406532955450377
48.072596149989415,47.83994752643116,2.639941020783545,0.9976161466751724,0.0023838533313310546
48.07759615997699,47.84037667592423,2.652226476736584,0.9976479220007523,0.002352078005752502
48.08259616996456,47.840948668283545,2.669583376389957,0.9976867276669222,0.0023132723395841433
48.08759617995214,47.84167938429723,2.691883194877487,0.9977300412337887,0.0022699587727188536
48.09259618993972,47.842461243210394,2.718882196191541,0.9977756353913546,0.00222436461515215
48.097596199927295,47.84311909288703,2.7504029384477833,0.997821430125341,0.00217856988116603
48.10259620991487,47.8436188127917,2.7862120438857763,0.9978654333973206,0.0021345666091858555
48.10759621990244,47.84408799972695,2.826054085291408,0.9979065889637012,0.0020934110428063413
48.11259622989002,47.844699133463074,2.86960713675978,0.9979457123859978,0.0020542876205097167
48.11759623987759,47.845557053114526,2.916540348508789,0.997984788855513,0.002015211150995097
48.122596249865175,47.846535490132,2.966407307298295,0.9980244755639641,0.0019755244425445724
48.127596259852744,47.847371072518406,3.018859574687334,0.9980623162739994,0.0019376837325111671
48.13259626984032,47.84798383351236,3.0734965869389814,0.9980943692696163,0.001905630736896044
48.137596279827896,47.84851679012277,3.1301288554164346,0.9981193614930436,0.0018806385134702258
48.14259628981547,47.84918127944868,3.188492727669062,0.998140786586796,0.0018592134197202542
48.14759629980304,47.85008361340224,3.248303223393413,0.9981636857509539,0.001836314255564995
48.152596309790624,47.85107609955864,3.3092671632735677,0.9981889387077332,0.001811061298788217
48.15759631977819,47.8519381838681,3.3710752189510815,0.9982117628406005,0.0017882371659251688
48.162596329765776,47.85267308858244,3.4333718715200767,0.9982269813631729,0.0017730186433558667
48.16759633975335,47.85343497987908,3.4957594917110004,0.9982353944294549,0.0017646055770765459
48.17259634974093,47.85429308454875,3.558059434419187,0.9982435201188784,0.0017564798876542112
48.177596359728504,47.85519068636714,3.6201078241196747,0.998256547437139,0.001743452569390726
48.18259636971607,47.8560784952629,3.6816940186356586,0.9982726214710347,0.0017273785354919172
48.187596379703656,47.85701047888664,3.7425897494285256,0.9982851115729133,0.0017148884336104049
48.192596389691225,47.858019111174265,3.8026115330890793,0.9982901210621611,0.0017098789443599034
48.19759639967881,47.85899709000761,3.861561846573998,0.9982907641845975,0.0017092358219221975
48.20259640966638,47.85987272945706,3.9191088913156658,0.9982938003946319,0.0017061996118872189
48.20759641965395,47.860785969335296,3.9751328709478537,0.9983024362262879,0.0016975637802296168
48.21259642964153,47.86189913292088,4.029612220027332,0.9983128476119931,0.001687152394525953
48.217596439629105,47.86311883366287,4.082416454362636,0.998318368014624,0.0016816319918955252
48.222596449616674,47.86419903691583,4.133420121605947,0.9983173670607919,0.0016826329457292175
48.22759645960426,47.8651384309205,4.182497798644858,0.9983156804060747,0.0016843196004481063
48.232596469591826,47.86623850881846,4.229479251187132,0.9983195349251046,0.001680465081420771
48.23759647957941,47.867624036464164,4.274169006757905,0.9983273046661938,0.0016726953403344456
48.242596489566985,47.868991088198385,4.3165393104430345,0.9983317073357256,0.0016682926708057161
48.247596499554554,47.870118430275625,4.356560911034586,0.9983301052409472,0.0016698947655820926
48.25259650954214,47.8712811256463,4.394152957704306,0.9983280304986133,0.0016719695079122198
48.257596519529706,47.87276628979913,4.429172704054119,0.9983306788097548,0.0016693211967680251
48.26259652951729,47.874358684211465,4.461506830480438,0.9983355621767012,0.001664437829819753
48.26759653950486,47.87577411556033,4.491104504437862,0.9983372257692258,0.0016627742372941328
48.272596549492434,47.87718147208821,4.517892654312153,0.9983356128470775,0.0016643871594421978
48.27759655948001,47.87882478494606,4.541828185678153,0.9983350863585204,0.0016649136479985852
48.282596569467586,47.88056105058341,4.5628042250016865,0.9983372220409156,0.0016627779656035312
48.287596579455155,47.882225772787095,4.580812170276443,0.9983392450438962,0.0016607549626237567
48.29259658944274,47.883993824637294,4.595910376314138,0.9983390738255647,0.0016609261809556759
48.29759659943031,47.88597965890286,4.608085527318811,0.9983380797441463,0.0016619202623754075
48.30259660941789,47.88794540170024,4.617317722452422,0.9983383115738055,0.0016616884327181575
48.307596619405466,47.88979750948544,4.6235968938943355,0.9983395194193124,0.0016604805872134113
48.312596629393035,47.89187347915834,4.6268575934359895,0.9983399726467762,0.0016600273597510283
48.31759663938062,47.89432978283296,4.627102901489588,0.9983390639594762,0.0016609360470524602
48.32259664936819,47.89675065268758,4.624335161996583,0.9983380460233687,0.001661953983162932
48.32759665935577,47.89887822308761,4.618506041101469,0.9983381589061807,0.0016618411003529903
48.33259666934334,47.90119156739595,4.609683960007792,0.9983387675492901,0.001661232457245034
48.337596679330915,47.90412231778338,4.597815946120853,0.9983382683250335,0.0016617316815043925
48.34259668931849,47.90720197480887,4.582884475998845,0.9983365997640905,0.0016634002424490107
48.34759669930607,47.90982860393214,4.5650116234968285,0.9983353833437135,0.001664616662828746
48.352596709293636,47.91241116459698,4.544308068877771,0.9983352512947463,0.001664748711797015
48.35759671928122,47.91575622046051,4.5208573568056485,0.998334776538089,0.001665223468456263
48.36259672926879,47.91963346803448,4.494608443145248,0.9983329420294099,0.0016670579771369748
48.36759673925637,47.92311651699053,4.465554908381401,0.9983308991288541,0.001669100877692669
48.37259674924394,47.92618006351876,4.433937707627658,0.9983298275884267,0.0016701724181208371
48.37759675923152,47.929793685871,4.399894339029698,0.9983286455609499,0.0016713544455979157
48.3825967692191,47.93436660691018,4.363490534825193,0.9983258358765051,0.00167416413004174
48.38759677920667,47.93915729895424,4.324754792339398,0.9983223700290152,0.001677629977529686
48.39259678919425,47.94339919082635,4.283741831798096,0.9983203439608986,0.0016796560456445813
48.39759679918182,47.94738394604829,4.240544736837961,0.998319173867865,0.0016808261386772596
48.4025968091694,47.952137628128376,4.19527967977398,0.998315882209337,0.0016841177972034046
48.40759681915697,47.95810392390107,4.148076250045227,0.9983096701764533,0.001690329830084935
48.41259682914455,47.96437915619001,4.098993773775695,0.9983036561596242,0.0016963438469099314
48.41759683913212,47.96989725909876,4.048240587195026,0.9983005350286285,0.001699464977908523
48.4225968491197,47.97508412364205,3.9959797381524065,0.9982983159391938,0.001701684067346271
48.42759685910727,47.98129841058409,3.9422469472973645,0.9982926019154145,0.001707398091126526
48.43259686909485,47.98891462918389,3.887218536974106,0.9982824539048454,0.0017175461016967863
48.43759687908242,47.9970629703938,3.8310769509060414,0.9982717172580691,0.0017282827484738212
48.44259688907,48.004797446004744,3.7739636447582234,0.998264014863284,0.0017359851432622508
48.44759689905757,48.01205853088273,3.71615760109005,0.9982581048805477,0.0017418951260018455
48.45259690904515,48.01985158026599,3.6577938640777194,0.9982494393834714,0.0017505606230806708
48.45759691903273,48.02921283440799,3.598836176630316,0.9982355460576325,0.0017644539489221388
48.4625969290203,48.03982862264164,3.5396359212575566,0.9982184959614429,0.0017815040451127826
48.46759693900788,48.05057312646229,3.480504507784555,0.9982019959466237,0.0017980040599337632
48.47259694899545,48.06096138593012,3.421499177942439,0.9981871156472036,0.0018128843593549883
48.47759695898303,48.071413623029905,3.3628458597517574,0.9981714930773328,0.0018285069292266886
48.482596968970604,48.08278097802672,3.3047580040764273,0.9981522199034221,0.0018477801031373435
48.48759697895818,48.09568686066623,3.2473576104686503,0.9981287197624279,0.0018712802441317603
48.49259698894575,48.109773530195106,3.190791310642493,0.9981027650384973,0.0018972349680626394
48.49759699893333,48.12419742549375,3.1351169838819533,0.998076288554121,0.0019237114524400594
48.5025970089209,48.1386214884414,3.08049293185415,0.998049582395566,0.001950417610995288
48.507597018908484,48.15326008388207,3.027291596402634,0.998021400831581,0.001978599174980918
48.51259702889605,48.16863897472049,2.975866514694024,0.9979903668507734,0.0020096331557897156
48.51759703888363,48.185245848931324,2.9263521467315377,0.9979562357506488,0.0020437642559147677
48.52259704887121,48.203000125623305,2.8788609568706183,0.9979202286760216,0.0020797713305421854
48.52759705885878,48.221475976883305,2.8335246989141245,0.9978845174661687,0.002115482540396166
48.532597068846364,48.24033573375056,2.790686261028798,0.9978511953370591,0.0021488046695067823
48.53759707883393,48.259360775338756,2.7502453637034296,0.9978210722732156,0.002178927733351827
48.54259708882151,48.27862041056535,2.7125518956746646,0.9977929174457758,0.0022070825607929806
48.547597098809085,48.29828390735026,2.677900885296651,0.9977640222095026,0.0022359777970675
48.55259710879666,48.318446188560685,2.6464995138614,0.9977323840041861,0.0022676160023858425
48.55759711878423,48.339142127524,2.618282248147442,0.9976993518104877,0.0023006481960866705
48.56259712877181,48.36030111309215,2.593515440557419,0.9976704537392499,0.002329546267326788
48.56759713875938,48.38172070170498,2.572211160231646,0.9976528577323276,0.002347142274249942
48.572597148746965,48.40315302718013,2.554612270285477,0.9976505330611869,0.0023494669453905394
48.577597158734534,48.424213629017075,2.540948209476801,0.9976606664705175,0.002339333536061424
48.58259716872212,48.44470022063499,2.53134619372616,0.9976747352438844,0.002325264762696253
48.587597178709686,48.46456029913115,2.525844308252218,0.9976843016143201,0.0023156983922615164
48.59259718869726,48.48398223638611,2.5245499744553466,0.9976874791388262,0.002312520867754391
48.597597198684845,48.503276537999966,2.527447156948635,0.9976907939551208,0.0023092060514596007
48.602597208672414,48.522509191172546,2.5344196451147014,0.9977044482059872,0.0022955518005927907
48.60759721866,48.54142791555615,2.5453679601030923,0.9977344375146557,0.002265562491923653
48.612597228647566,48.55961370721552,2.5602856827138516,0.9977778622356914,0.002222137770888881
48.61759723863514,48.576584543011904,2.5790780228527876,0.9978252244038666,0.0021747756027141363
48.62259724862272,48.59231096180379,2.601569654586466,0.997867501998347,0.002132498008233979
48.627597258610294,48.60711410081366,2.6275533010451126,0.9979017872288469,0.002098212777736728
48.63259726859786,48.6213399646628,2.656740195657512,0.9979310837364893,0.0020689162700952106
48.637597278585446,48.63519329507595,2.688957282546358,0.9979596535317333,0.002040346474853154
48.642597288573015,48.64849877000184,2.7240509866772675,0.9979891738451359,0.002010826161453053
48.6475972985606,48.66092844795978,2.761790681724497,0.998019043731672,0.0019809562749193792
48.65259730854817,48.67241444847066,2.80191201450573,0.9980489784578512,0.0019510215487428218
48.65759731853574,48.68313444353645,2.8441155806767067,0.9980797155907609,0.0019202844158382718
48.66259732852332,48.69326589873207,2.8881325551546553,0.9981108453159753,0.0018891546906266627
48.667597338510895,48.70280401973599,2.9336916952446357,0.998139203380513,0.0018607966260928796
48.67259734849848,48.71157268990149,2.980561747080707,0.9981609484808499,0.0018390515257564839
48.67759735848605,48.71950914028476,3.028461488185439,0.9981755378318177,0.001824462174785637
48.68259736847362,48.72687672579513,3.0771032555160662,0.998186808404971,0.0018131916016286404
48.6875973784612,48.734109639184254,3.1262418129389578,0.9981995610358271,0.0018004389707700747
48.692597388448775,48.74123357978478,3.1756136718246104,0.9982154416269698,0.0017845583796242568
48.69759739843634,48.74785817188106,3.2250630790752144,0.9982324311719668,0.0017675688346264237
48.70259740842393,48.75365287203802,3.2743432555792844,0.9982475146244236,0.0017524853821689437
48.707597418411495,48.75864613761277,3.3232410998753203,0.9982588688912023,0.0017411311153888065
48.71259742839908,48.763263298414465,3.3716252749565117,0.9982660967849568,0.0017339032216348476
48.71759743838665,48.767970664440426,3.4193152608672217,0.9982701908957218,0.0017298091108703484
48.72259744837422,48.772706466553764,3.4661687654785407,0.9982738618605063,0.0017261381460870532
48.7275974583618,48.777102410544096,3.5120303871810057,0.9982802733822528,0.0017197266243429528
48.732597468349375,48.780959174255706,3.556744846436236,0.9982898753014023,0.001710124705195652
48.73759747833696,48.78432097625,3.600149428605385,0.9982991153376795,0.0017008846689218076
48.74259748832453,48.787399915951006,3.6420503066078385,0.9983038710020034,0.0016961290046014607
48.7475974983121,48.79042610739008,3.682370606955467,0.9983041574522045,0.0016958425543968688
48.75259750829968,48.79343423678796,3.7209546931431805,0.9983041220775658,0.0016958779290324483
48.757597518287255,48.7963276160378,3.757755561357752,0.9983072077745172,0.00169279223207697
48.762597528274824,48.79895635742439,3.7926825953153527,0.9983126722724418,0.001687327734150784
48.76759753826241,48.8012179186479,3.8256463289757097,0.9983173869673284,0.0016826130392630185
48.772597548249976,48.803235776164954,3.8565729002622975,0.9983196790970043,0.0016803209095869337
48.77759755823756,48.80525789052046,3.885378717166461,0.9983202786294263,0.0016797213771639551
48.78259756822513,48.80730914931997,3.9119954082829564,0.9983204770674444,0.0016795229391462993
48.78759757821271,48.80919680781906,3.9363678861434663,0.9983209701798246,0.0016790298267665843
48.79259758820028,48.81081453105193,3.9584683405791656,0.9983222947531322,0.0016777052534595667
48.797597598187856,48.81229224958348,3.9782704949541468,0.998324763033211,0.0016752369733821486
48.80259760817543,48.81379416630511,3.9956779722134486,0.9983274023097769,0.0016725976968179485
48.80759761816301,48.81527480968122,4.010702339990754,0.9983282090900335,0.001671790916563277
48.81259762815059,48.81654701384394,4.023312148475736,0.9983265431409254,0.0016734568656726107
48.81759763813816,48.81759184713003,4.033522569963492,0.998324605340584,0.001675394666015225
48.822597648125736,48.81863378213186,4.041325138624266,0.9983252016608702,0.001674798345731411
48.82759765811331,48.819828758728065,4.046680496564524,0.9983280770146618,0.0016719229919419194
48.83259766810089,48.82098680495444,4.0496321325847875,0.9983298427104786,0.0016701572961271365
48.83759767808846,48.82183498621077,4.050200852510882,0.9983281450843835,0.0016718549222254273
48.84259768807604,48.822457839163455,4.0483348975614115,0.9983247429739126,0.0016752570326975952
48.84759769806361,48.8231747719632,4.044056931189107,0.9983232662705265,0.0016767337360867247
48.85259770805119,48.82406654481539,4.037329523910497,0.9983245925006569,0.0016754075059573642
48.85759771803876,48.82492708814335,4.028267419566377,0.9983259833772862,0.0016740166293300435
48.86259772802634,48.82557105202277,4.016870554295877,0.9983247978490458,0.0016752021575719967
48.86759773801391,48.82602297058881,4.003162807504303,0.9983215319011757,0.001678468105441945
48.87259774800149,48.82646554459851,3.987138884047568,0.9983185681789146,0.0016814318277031928
48.87759775798906,48.82702425347927,3.968840146492454,0.9983171315526875,0.0016828684539307865
48.88259776797664,48.82762364946039,3.948401578501344,0.9983164939421718,0.001683506064445145
48.88759777796422,48.828134282047166,3.9258663768547764,0.99831540191219,0.001684598094424437
48.89259778795179,48.82853227644549,3.9012895593169072,0.9983131075115446,0.0016868924950682645
48.89759779793937,48.8288561796543,3.8747132570450327,0.9983093549349594,0.001690645071652264
48.90259780792694,48.82915353435681,3.8461786226450734,0.9983045819859357,0.001695418020674348
48.90759781791452,48.82947464686081,3.8157693222561107,0.9983001915574846,0.0016998084491218817
48.91259782790209,48.82983096851638,3.7835715836593393,0.9982974403110119,0.001702559695590648
48.91759783788967,48.83018967970435,3.7497257186166224,0.9982955510269116,0.001704448979693872
48.92259784787724,48.83049131556597,3.714344508181857,0.9982918488791285,0.0017081511274799936
48.92759785786482,48.8306879615146,3.6775009673334322,0.998284650046423,0.0017153499601867722
48.932597867852394,48.830818867442844,3.639110855744691,0.9982755776254344,0.0017244223811767926
48.93759787783997,48.830981958458615,3.5994232225336487,0.9982680115174526,0.0017319884891598353
48.94259788782754,48.83121400953034,3.5585099766573918,0.9982631502916726,0.001736849714943612
48.94759789781512,48.83147231365969,3.5166169572607844,0.9982584374969911,0.0017415625096279688
48.95259790780269,48.83168103393461,3.473907019163807,0.998250356877761,0.0017496431288600365
48.957597917790274,48.831790185215006,3.4304983016736266,0.9982382895716683,0.0017617104349548752
48.96259792777785,48.831840024080066,3.3864883902520804,0.9982249474305595,0.0017750525760652463
48.96759793776542,48.831914758953225,3.3419941655954593,0.9982131039258669,0.001786896080759575
48.972597947753,48.83204443275502,3.297124383383982,0.9982025945836247,0.0017974054230030152
48.97759795774057,48.8322056217401,3.2519645545089717,0.9981908914130089,0.0018091085936197888
48.982597967728154,48.83235037640569,3.2067316877542935,0.9981761992021481,0.0018238008044805414
48.98759797771572,48.83243997040309,3.161463796975361,0.9981593022739539,0.0018406977326750568
48.992597987703306,48.83248662782763,3.11640665993139,0.9981421977294705,0.0018578022771602728
48.997597997690875,48.83252851508986,3.071718632241081,0.9981253995368039,0.0018746004698271407
49.00259800767845,48.832588736789205,3.027533355286762,0.9981072085214212,0.0018927914852102654
49.00759801766603,48.8326763585505,2.9837215655194758,0.9980858479553231,0.0019141520513089568
49.0125980276536,48.83278290146252,2.9405952084419518,0.9980620326188725,0.001937967387760849
49.01759803764117,48.832896917877726,2.898214316580594,0.9980389342198385,0.0019610657867950164
49.022598047628755,48.83301377335864,2.8567941261989875,0.9980192267846634,0.0019807732219692484
49.02759805761633,48.833128181128856,2.8162824130567947,0.9980020716660587,0.001997928340574336
49.03259806760391,48.83323703404248,2.777054322816993,0.997983254608371,0.002016745398262647
49.03759807759148,48.8333434121623,2.7393285067700233,0.9979587987335719,0.0020412012730630313
49.04259808757905,48.83346301298463,2.7030085421966965,0.9979289951373066,0.0020710048693292366
49.047598097566635,48.83362912851941,2.6681959380004217,0.9978991181060168,0.002100881900621552
49.0525981075542,48.83386298962322,2.635155938798663,0.9978758242897144,0.002124175716924888
49.05759811754179,48.83416935368957,2.603882579511805,0.9978620081598195,0.002137991846822229
49.062598127529355,48.83452497533851,2.574502426337655,0.9978543869485399,0.0021456130581037954
49.06759813751693,48.834889609923465,2.5472795291191006,0.9978459545419939,0.0021540454646509035
49.07259814750451,48.8352504051928,2.5223895837861576,0.9978314546958275,0.002168545310817582
49.07759815749208,48.835627191242466,2.499939622971693,0.9978115477281037,0.002188452278542528
49.08259816747965,48.8360607700792,2.4799923530215673,0.997792430669074,0.0022075693375738286
49.087598177467235,48.83659930431081,2.4627263531637404,0.9977813499938564,0.0022186500127925543
49.092598187454804,48.837248485840654,2.4482796403229723,0.9977816312738057,0.002218368732842023
49.09759819744239,48.83798583352578,2.4367851545194146,0.9977909695391043,0.0022090304675428224
49.10259820742996,48.83878866186735,2.4283160584111383,0.9978038581959882,0.0021961418106583126
49.10759821741753,48.8396492078369,2.4228359922394858,0.9978157565454628,0.0021842434611829935
49.112598227405115,48.84058008053506,2.420329552036771,0.9978256446551725,0.0021743553514738264
49.117598237392684,48.84158534901329,2.4208661689569166,0.99783548988109,0.0021645101255562686
49.12259824738027,48.84264019448935,2.424432220363654,0.9978478604494947,0.0021521395571518775
49.127598257367836,48.84370254801025,2.4309680072584503,0.9978640288074482,0.002135971199200577
49.13259826735541,48.84477638970007,2.440358615493013,0.9978837839342478,0.0021162160724015446
49.13759827734299,48.84593250872265,2.452469250826197,0.9979063258366588,0.0020936741699925042
49.142598287330564,48.847245378711705,2.4671684867568304,0.997930932727342,0.002069067279311198
49.14759829731813,48.8487452645617,2.4843597558670893,0.9979568982972128,0.002043101709443078
49.152598307305716,48.850352025951395,2.5039836362293,0.9979832422483135,0.0020167577583444078
49.157598317293285,48.85191136877199,2.5258997002227344,0.9980087527722,0.001991247234462635
49.16259832728087,48.85336846753948,2.5499294074491767,0.9980323172908774,0.0019676827157870296
49.16759833726844,48.85478217650887,2.5758726091882407,0.9980532445979319,0.001946755408736474
49.17259834725601,48.856268599690445,2.603535215776286,0.9980715660854649,0.0019284339212035759
49.177598357243596,48.85792498751958,2.632724918904202,0.9980883436060318,0.0019116564006339376
49.182598367231165,48.859721962872555,2.663209620882867,0.9981054980473723,0.0018945019592910184
49.18759837721875,48.861575072626735,2.6946476045724466,0.9981245989219534,0.0018754010847069208
49.19259838720632,48.8634447672547,2.726928302393863,0.9981452210465938,0.0018547789600638263
49.1975983971939,48.86531169298898,2.759916472503796,0.9981646740692456,0.0018353259374103243
49.20259840718147,48.86716094898784,2.7934652121283823,0.9981800657983242,0.0018199342083318362
49.207598417169045,48.86898031755006,2.827423796184432,0.9981909989121422,0.0018090010945127734
49.21259842715662,48.8708251056659,2.8616382325059107,0.9981999204367054,0.001800079569950209
49.2175984371442,48.87282826895567,2.8959454388157075,0.9982095163358813,0.0017904836707743107
49.222598447131766,48.87501937884866,2.9301689001293703,0.9982201146754978,0.00177988533115886
49.22759845711935,48.87725762934318,2.9641466472320737,0.9982301308421332,0.0017698691645256412
49.23259846710692,48.879389756914094,2.9977265597294958,0.9982386807698903,0.0017613192367704783
49.2375984770945,48.88142882373041,3.0307121689596332,0.9982466785825845,0.001753321424079031
49.24259848708208,48.88359491339553,3.0629931843966407,0.9982549934929621,0.001745006513704472
49.247598497069646,48.886073620753166,3.094406598158226,0.9982625453628318,0.001737454643831859
49.25259850705723,48.888694137427464,3.1248518399220626,0.9982674091946601,0.0017325908120000679
49.2575985170448,48.89110687467184,3.154289266141929,0.9982696391790569,0.00173036082760006
49.26259852703238,48.89331762016715,3.1826998779200606,0.998271824394723,0.0017281756119334516
49.26759853701995,48.89571640213435,3.2100073261523985,0.9982763285448069,0.0017236714618472967
49.272598547007526,48.89855071404713,3.236116335594655,0.9982826525528131,0.0017173474538410948
49.2775985569951,48.90164957839689,3.260948487306491,0.9982881528723614,0.0017118471342930427
49.28259856698268,48.904615880976365,3.2844186234531225,0.9982909702389159,0.0017090297677378058
49.28759857697025,48.907269402656304,3.3064539085840408,0.9982915983256767,0.0017084016809777549
49.29259858695783,48.90993188155565,3.3270160326304796,0.9982918249242866,0.0017081750823682812
49.2975985969454,48.91301853430068,3.346045410334708,0.9982929482162223,0.0017070517904335875
49.30259860693298,48.91645602159811,3.363500712122233,0.9982951402470719,0.0017048597595861756
49.30759861692055,48.91989904110866,3.3793462756974146,0.9982977958616485,0.001702204145011072
49.31259862690813,48.92325509501374,3.3935637045754787,0.9982999890974912,0.0017000109091697888
49.31759863689571,48.92670338906659,3.4061380752439514,0.9983009479304285,0.0016990520762334644
49.32259864688328,48.930365744605595,3.4170573561232502,0.9983006292400026,0.0016993707666611419
49.32759865687086,48.93414774911802,3.4262933933645803,0.9982998058974067,0.0017001941092586541
49.33259866685843,48.937944626867875,3.43382053709044,0.9982993070668995,0.001700692939767835
49.33759867684601,48.94187795078762,3.4396233891501407,0.9982992515207744,0.0017007484858958476
49.34259868683358,48.946142297258945,3.443671844684728,0.9982992618099241,0.0017007381967478366
49.34759869682116,48.950731388711716,3.445963894887129,0.9982992120663837,0.0017007879402905926
49.35259870680873,48.955394939683316,3.4465479562227683,0.9982992321540993,0.0017007678525762992
49.35759871679631,48.95993223560221,3.44537456867148,0.9982989220341122,0.0017010779725653707
49.36259872678388,48.96451078489777,3.4424772105127666,0.9982972242064911,0.0017027758001875953
49.36759873677146,48.96946792448873,3.4378753162006297,0.9982936891679651,0.0017063108387138021
49.37259874675903,48.974862811403995,3.431607242025423,0.9982896717475732,0.001710328259106373
49.37759875674661,48.98052131555281,3.4236623570374034,0.9982874924044894,0.0017125076021908179
49.38259876673418,48.98629581603243,3.414115874564116,0.9982879145913612,0.0017120854153186398
49.38759877672176,48.99216653234014,3.403074898010499,0.9982887097185622,0.00171129028811554
49.39259878670934,48.998206706815346,3.3905638550357917,0.9982863818461055,0.0017136181605706716
49.39759879669691,49.004462073813514,3.376620794709263,0.9982796999281053,0.001720300078570612
49.402598806684495,49.010962104983584,3.361145044169366,0.9982713578153727,0.0017286421913013867
49.40759881667206,49.017842881550344,3.3443313004559467,0.9982656870834936,0.0017343129231786316
49.41259882665964,49.02520723935688,3.3263046927308797,0.9982644207171654,0.0017355792895028628
49.417598836647215,49.03298017078723,3.3071028611111446,0.9982647581294457,0.0017352418772250161
49.42259884663479,49.040907832485544,3.2868126162766704,0.9982618582383875,0.0017381417682854378
49.42759885662236,49.04874895520298,3.2655166673099463,0.9982534328349597,0.0017465671717152023
49.43259886660994,49.056660440599714,3.2432463995512273,0.9982419179783437,0.0017580820283313958
49.43759887659751,49.065125046101706,3.220115715442578,0.9982320814070753,0.0017679185996010555
49.442598886585095,49.07438993202706,3.196232701841136,0.9982264741210617,0.0017735258856177627
49.447598896572664,49.084311060372805,3.1716650894514675,0.9982231974436908,0.00177680256299159
49.45259890656024,49.09445348308587,3.146499631580914,0.9982180024003214,0.0017819976063629067
49.45759891654782,49.10440401824878,3.120757159382642,0.9982084121978246,0.0017915878088620542
49.46259892653539,49.11430529887259,3.094476486525471,0.9981957679221045,0.001804232084583048
49.467598936522975,49.124692764380455,3.067814285392738,0.9981834570495678,0.001816542957121447
49.472598946510544,49.135896134286526,3.0406190764805467,0.9981734512144648,0.0018265487922253078
49.47759895649812,49.147900637812526,3.013046776649644,0.9981646970003633,0.0018353030063277733
49.482598966485696,49.16032731889287,2.985173759202539,0.9981546998265336,0.0018453001801570583
49.48759897647327,49.172711230484246,2.9572444996626723,0.998142347910255,0.0018576520964364823
49.49259898646084,49.18503263940077,2.929366553548661,0.9981289909254702,0.0018710090812228614
49.497598996448424,49.19760403115083,2.9016856406317384,0.9981168203357289,0.0018831796709654581
49.50259900643599,49.21072396322578,2.874330883428048,0.9981064162347023,0.0018935837719929686
49.507599016423576,49.22452593704003,2.8474354203952656,0.9980960692830663,0.0019039307236297263
49.512599026411145,49.23881365854995,2.8211205743865686,0.9980835666278786,0.0019164333788191607
49.51759903639872,49.2532372085132,2.7953334114186226,0.9980686155234091,0.0019313844832891463
49.5225990463863,49.267667797922684,2.770128717516308,0.998053464698605,0.0019465353080939571
49.52759905637387,49.282165484513456,2.7453892262959068,0.9980410678093093,0.0019589321973895965
49.532599066361456,49.29689677418989,2.721265446159723,0.9980325013620075,0.001967498644692744
49.537599076349025,49.31199912694125,2.697917109611215,0.9980260408617349,0.0019739591449665244
49.5425990863366,49.32741545396806,2.6754665728867093,0.9980187267135576,0.0019812732931449055
49.54759909632418,49.34295947911644,2.653865520773926,0.9980089530883081,0.0019910469183962213
49.55259910631175,49.35849527317083,2.633087039214272,0.9979977415679686,0.002002258438736923
49.55759911629932,49.37393054234848,2.613136280587051,0.9979876675965451,0.002012332410162288
49.562599126286905,49.38928024068989,2.594023784205385,0.9979805902149964,0.002019409791713024
49.567599136274474,49.40458876922561,2.575966296825095,0.9979763351203107,0.0020236648863999297
49.57259914626206,49.41988758638736,2.5589387632514917,0.997973426859565,0.002026573147145198
49.577599156249626,49.43520823927222,2.543111972094643,0.9979709323289147,0.002029067677797324
49.5825991662372,49.450546171254366,2.5285830187010006,0.9979694366807351,0.00203056332597828
49.58759917622478,49.46581662645959,2.5154298750857085,0.997970137835729,0.0020298621709854783
49.592599186212354,49.48086421756833,2.5034200448062647,0.9979730675044385,0.0020269325022746016
49.59759919619992,49.495444549006855,2.4927808022762137,0.9979764664888227,0.0020235335178906957
49.602599206187506,49.50947544455825,2.483532020366062,0.9979782369194791,0.0020217630872334806
49.60759921617509,49.5230657336245,2.475662371317433,0.9979781943681683,0.002021805638545146
49.61259922616266,49.536453952896146,2.469225088326369,0.9979787875134264,0.0020212124932868555
49.617599236150234,49.54989277644846,2.464309207690624,0.9979832612839736,0.0020167387227395714
49.62259924613781,49.56333030999704,2.460915922792543,0.9979927794237837,0.002007220582929934
49.627599256125386,49.57644986900429,2.4590061888485217,0.9980052515227087,0.0019947484840068513
49.632599266112955,49.58898207450197,2.458527685520339,0.9980170977421611,0.001982902264556137
49.63759927610054,49.6007920812573,2.4594671193314,0.9980262930117957,0.0019737069949231855
49.64259928608811,49.61201687636681,2.4618194531222555,0.9980337300777236,0.0019662699289970382
49.64759929607569,49.622870347364014,2.4654919088850433,0.9980416828371703,0.001958317169553041
49.65259930606326,49.63339001367078,2.470464178212653,0.9980511753211725,0.0019488246855537338
49.657599316050835,49.64353283708406,2.476685147005505,0.9980611391141825,0.0019388608925484216
49.66259932603841,49.65332946793375,2.4840866950226914,0.9980701608968147,0.0019298391099185355
49.66759933602599,49.662958672328216,2.49263204141795,0.9980786459544362,0.0019213540523001999
49.672599346013556,49.67249683491063,2.5022388352972245,0.9980887194878485,0.0019112805188888674
49.67759935600114,49.681723772542966,2.5128496323423986,0.9981018010287369,0.0018981989779973724
49.682599365988715,49.69025137117741,2.52440593111708,0.9981165567656983,0.001883443241033283
49.68759937597629,49.69776097292945,2.536839981116872,0.9981296421341775,0.0018703578725509152
49.69259938596387,49.70449760137659,2.5500596068063697,0.9981385979150744,0.001861402091651006
49.697599395951435,49.71115022388209,2.5639744948365575,0.9981439414155895,0.0018560585911350464
49.70259940593902,49.7180951440457,2.5785003693567448,0.9981484635171521,0.0018515364895720294
49.70759941592659,49.72525136303499,2.5935436843898003,0.9981547246535953,0.001845275353127404
49.71259942591417,49.73213429972384,2.608993070931569,0.9981633170679213,0.0018366829388027617
49.71759943590174,49.73822236505836,2.624763224916421,0.9981731599937436,0.0018268400129805764
49.722599445889315,49.743543304646664,2.640782802132668,0.9981828465894981,0.0018171534172270873
49.72759945587689,49.748439940650385,2.6569628374035075,0.9981914619245325,0.0018085380821948834
49.73259946586447,49.7531583629707,2.6732143159923623,0.998198511737833,0.001801488268896753
49.737599475852036,49.757811554235765,2.6894523260397993,0.9982037241585507,0.0017962758481818632
49.74259948583962,49.76236199741662,2.7055787270413583,0.9982072465705828,0.0017927534361530135
49.747599495827195,49.76679609470725,2.72151438130254,0.9982098926582235,0.001790107348508687
49.75259950581477,49.771100352789226,2.737221122685619,0.9982128930274737,0.0017871069792552154
49.75759951580235,49.775147971347636,2.7526073916343607,0.9982171704547873,0.0017828295519380305
49.762599525789916,49.778792657129344,2.7676013945253386,0.9982226826086211,0.0017773173981030458
49.7675995357775,49.7819753218945,2.7821439641038586,0.9982283634075442,0.0017716365991786562
49.77259954576507,49.78485913136572,2.7961817941697755,0.9982327911847765,0.0017672088219466695
49.77759955575265,49.78773832587021,2.8096700275161424,0.9982351963194374,0.0017648036872850831
49.78259956574022,49.79070087949968,2.8225031618256717,0.9982360486569262,0.0017639513497962284
49.787599575727796,49.79363439988015,2.8346367962825827,0.9982366336795714,0.0017633663271519715
49.79259958571537,49.79635712479999,2.846098546592297,0.9982379000793007,0.0017620999274231912
49.79759959570295,49.79874569319892,2.8568430213232814,0.9982396987780365,0.0017603012286880393
49.80259960569052,49.80087361515383,2.866824419678498,0.9982412187315187,0.0017587812752080775
49.8075996156781,49.802897123059175,2.876022535622622,0.998242075960508,0.001757924046220703
49.81259962566567,49.804871436887126,2.8844421266283455,0.998242715583107,0.001757284423622662
49.81759963565325,49.80676623441521,2.892088867891685,0.9982436436645847,0.0017563563421460137
49.82259964564083,49.80852700308398,2.898963818595133,0.9982445232873737,0.0017554767193588366
49.827599655628404,49.810147532777364,2.9050630658867997,0.9982443744042285,0.0017556256025056426
49.83259966561598,49.811683079243885,2.9103496303735192,0.9982426955558897,0.0017573044508471304
49.83759967560355,49.81318771471287,2.914765049808798,0.9982401353193922,0.001759864687347048
49.84259968559113,49.814632911489625,2.91839714042049,0.9982379121713254,0.0017620878354157844
49.8475996955787,49.815934660862325,2.9212772572210537,0.9982367035541546,0.001763296452589637
49.852599705566284,49.81706115374016,2.923387917798049,0.9982362267910659,0.0017637732156797746
49.85759971555385,49.81805894890547,2.9247134601726237,0.9982357148843551,0.0017642851223922925
49.86259972554143,49.81901156496559,2.925287304507199,0.9982344627293506,0.0017655372773983328
49.867599735529005,49.81998932792272,2.925133218339951,0.9982319080959087,0.0017680919108409216
49.87259974551658,49.82096857432023,2.924300564329626,0.9982276631165986,0.001772336890151134
49.87759975550415,49.82187651719301,2.922807681511159,0.9982219889666277,0.0017780110401228071
49.88259976549173,49.82267608994578,2.920698551459223,0.9982162442251087,0.0017837557816409119
49.8875997754793,49.82336845219993,2.9179941148844066,0.9982123075458957,0.0017876924608517448
49.892599785466885,49.823982571669056,2.914751171851842,0.9982109431210201,0.0017890568857263842
49.89759979545446,49.82454747462179,2.910990789479064,0.9982105812142033,0.0017894187925421928
49.90259980544203,49.825072374090944,2.9067259492176696,0.9982080807223597,0.0017919192843841563
49.90759981542961,49.82557544833409,2.90204157330876,0.9982012545193849,0.001798745487356142
49.91259982541718,49.826075135329205,2.8970137495655943,0.9981910157430512,0.0018089842636861658
49.917599835404765,49.826577877577805,2.8916483246357223,0.9981810348026056,0.0018189652041347107
49.922599845392334,49.827054439948434,2.885998441204585,0.9981749364337692,0.0018250635729738299
49.92759985537991,49.82744626771763,2.8800150220696836,0.9981733234075104,0.001826676599234475
49.932599865367486,49.82773272286181,2.8738299267604623,0.9981731577544798,0.001826842252265978
49.93759987535506,49.8279460659849,2.8675258199196567,0.9981700560567106,0.001829943950036775
49.94259988534263,49.828151697053016,2.861159091117886,0.9981616600018569,0.0018383400048938834
49.947599895330214,49.82842023381522,2.8547410879504946,0.9981494471958086,0.0018505528109454266
49.95259990531778,49.82874599455388,2.8482003416266872,0.9981376568272777,0.0018623431794783185
49.957599915305366,49.82906259973617,2.8415821033889226,0.9981302242769172,0.0018697757298408524
49.96259992529294,49.8293085711445,2.8350312744142063,0.9981280177469324,0.0018719822598269966
49.96759993528051,49.82945044640701,2.828614254672747,0.9981283212486116,0.0018716787581505062
49.972599945268094,49.82952551252056,2.8223455759892433,0.9981268290789066,0.0018731709278572409
49.97759995525566,49.829614152959984,2.816212307586963,0.9981206836559349,0.001879316350829724
49.982599965243246,49.829759265067224,2.8102715868239327,0.9981104511084556,0.001889548898308943
49.987599975230815,49.82996490532374,2.8045219077921155,0.9980997182034739,0.0019002818032920628
49.99259998521839,49.83018962154075,2.7989780350556486,0.9980926365283687,0.0019073634783977782
49.99759999520597,49.83037350434366,2.793527451494556,0.9980911324607934,0.001908867545973943


==> anc/Fig_8a.csv <==
0.0,1,0.14523043728547147
0.0,10,0.9929890905667517
0.0,20,0.9995265973157074
0.0,30,0.9998892500601498
0.0,40,0.9998725770585066
0.0,50,0.9998970236815833
0.0,60,0.9998956638478367
0.0,70,0.9998977020813851
0.0,80,0.9998972595376483
0.0,90,0.9998989121300167
0.0,100,0.9998989676143801
0.0,110,0.9998979243627067
0.0,120,0.9998980413358503
0.0,130,0.9999003122270881
0.0,140,0.9998979037838146
0.0,150,0.9998992516441237
0.0,31.4,0.9998889444124616
0.0,62.8,0.9998981008528449
0.0,94.2,0.999899273198328
0.0,125.6,0.9998982859925138
0.1,1,0.10150537622438251
0.1,10,0.98867036410495
0.1,20,0.9985026116819791
0.1,30,0.9990129840930977
0.1,40,0.9990459464532954
0.1,50,0.9990623368200972
0.1,60,0.998950799429347
0.1,70,0.9991185910253448
0.1,80,0.9990964717896159
0.1,90,0.9991085844606764
0.1,100,0.999037076131208
0.1,110,0.999050932995254
0.1,120,0.9990640818172709
0.1,130,0.9990684081677814
0.1,140,0.9990846749226117
0.1,150,0.999064429629029
0.1,31.4,0.9990813719491183
0.1,62.8,-0.08777596047013207
0.1,94.2,0.9991401264915182
0.1,125.6,0.9990492862966625
0.2,1,0.05028717250222959
0.2,10,0.9861328159583972
0.2,20,0.9960959580812656
0.2,30,0.9650682878798296
0.2,40,0.9967899622513078
0.2,50,0.9966137778446825
0.2,60,0.1989262915779508
0.2,70,0.2468953574218893
0.2,80,0.993493125112307
0.2,90,0.9965641656236701
0.2,100,0.996738141983507
0.2,110,0.9966927529547811
0.2,120,0.9966098327683381
0.2,130,0.996632080449308
0.2,140,0.9966125291052971
0.2,150,0.9967428309595551
0.2,31.4,0.9965941858884136
0.2,62.8,0.021270257036024386
0.2,94.2,0.996775620559969
0.2,125.6,0.996677467812316
0.3,1,0.026448394232836424
0.3,10,0.9812878882922225
0.3,20,0.9922841890991989
0.3,30,0.39447375442306426
0.3,40,0.9924933607906542
0.3,50,0.991826919258726
0.3,60,-0.08741055626973473
0.3,70,0.08317768436140077
0.3,80,0.1748057898232007
0.3,90,0.5772661270101863
0.3,100,0.980026403903103
0.3,110,0.9880904673458205
0.3,120,0.9927855138102534
0.3,130,0.9927870379356175
0.3,140,0.9923944561573858
0.3,150,0.9931495927869234
0.3,31.4,0.9927332372032558
0.3,62.8,-0.008573455571973003
0.3,94.2,0.8623120542462273
0.3,125.6,0.992673613078555
0.4,1,0.016756024271013935
0.4,10,0.975333523500545
0.4,20,0.9868987765143564
0.4,30,0.36851235969206764
0.4,40,0.9867687619385541
0.4,50,0.12786749151240767
0.4,60,-0.012033344912859366
0.4,70,0.01760640236357558
0.4,80,0.04889589425026093
0.4,90,0.11962913391207053
0.4,100,0.1281414243524078
0.4,110,0.20655126885047165
0.4,120,0.2622119794822782
0.4,130,0.6275222476925145
0.4,140,0.1681767168108636
0.4,150,0.5850320602317424
0.4,31.4,0.9873474128469617
0.4,62.8,-0.00196936249164379
0.4,94.2,0.1164248616011744
0.4,125.6,0.5094684009092614
0.5,1,0.01012970820175914
0.5,10,0.9645052441117739
0.5,20,0.9793977834947352
0.5,30,0.4012453680121255
0.5,40,0.33662948002449633
0.5,50,0.018557443262749936
0.5,60,-0.01780008207491738
0.5,70,0.00436034676587562
0.5,80,0.017594138650848263
0.5,90,0.015087435169332166
0.5,100,0.029143676659160893
0.5,110,0.04615126223120978
0.5,120,0.041416854767030886
0.5,130,0.031459865080450726
0.5,140,0.07083160232139829
0.5,150,0.099952250404657
0.5,31.4,0.8149516115392872
0.5,62.8,0.0011017125728829686
0.5,94.2,0.02676263568349849
0.5,125.6,0.03288108223146882
0.6,1,0.005692264195713385
0.6,10,0.9317549351276933
0.6,20,0.9687633462298648
0.6,30,0.19658029728942272
0.6,40,0.06042809825062125
0.6,50,-0.052448646133843264
0.6,60,-0.0089493804036885
0.6,70,-0.009573966175767095
0.6,80,-0.004250963967744339
0.6,90,0.0017846019767429845
0.6,100,-0.0008282970484846208
0.6,110,-0.003802262556198796
0.6,120,-1.1897079063940345e-05
0.6,130,0.014149571805301879
0.6,140,0.02001501805165663
0.6,150,0.024364506363200797
0.6,31.4,0.25622048927978014
0.6,62.8,0.0037267405419276756
0.6,94.2,0.0025665920302548936
0.6,125.6,0.0109717638157103
0.7,1,0.005679802625434034
0.7,10,0.8383957033494421
0.7,20,0.6384464568907338
0.7,30,0.0988786539622887
0.7,40,0.024902188032232927
0.7,50,-0.021265926622832415
0.7,60,-0.010971517661904493
0.7,70,-0.008248673064004316
0.7,80,-0.010507837670439845
0.7,90,-0.013879090296279858
0.7,100,-0.017329922668923744
0.7,110,-0.005812244139083962
0.7,120,-0.00013372764262541633
0.7,130,-0.001973720963013269
0.7,140,0.00416209906738153
0.7,150,0.003148851248582492
0.7,31.4,0.09398529285419716
0.7,62.8,-0.0034833328717250533
0.7,94.2,-0.023200555515947126
0.7,125.6,0.0003641191430388725
0.8,1,0.00433976541874166
0.8,10,0.5251386038149675
0.8,20,0.12305439815665474
0.8,30,0.04905489757473523
0.8,40,0.008939376203245319
0.8,50,-0.014641640199742331
0.8,60,-0.012535772434809932
0.8,70,-0.01588556873582569
0.8,80,-0.01729353331853601
0.8,90,-0.024537400439111595
0.8,100,-0.01758783997763765
0.8,110,-0.012653408043059138
0.8,120,-0.006881225141538872
0.8,130,-0.004152961810520789
0.8,140,-0.00342247794460999
0.8,150,0.0019340264736974527
0.8,31.4,0.03976048551423052
0.8,62.8,-0.00238171902555417
0.8,94.2,-0.01905186676471675
0.8,125.6,-0.003918811628726497
0.9,1,0.0025215810490206766
0.9,10,0.24886100451882073
0.9,20,0.07652279878632016
0.9,30,0.032401790912186236
0.9,40,-8.251256610573542e-05
0.9,50,-0.011964896733984865
0.9,60,-0.01039378989556898
0.9,70,-0.01252334608505634
0.9,80,-0.025467917079028703
0.9,90,-0.02023210380248308
0.9,100,-0.014745828260921403
0.9,110,-0.0063611867463293425
0.9,120,-0.002057668928898051
0.9,130,0.00011943558485305074
0.9,140,-0.006730645573253879
0.9,150,-0.0077396311671305605
0.9,31.4,0.02709113539407286
0.9,62.8,-0.001640178907809681
0.9,94.2,-0.018800126952945598
0.9,125.6,-0.011386181590687725
1.0,1,0.0015726692508081772
1.0,10,0.1351769449065316
1.0,20,0.05571822142038299
1.0,30,0.020698901420158858
1.0,40,-0.004686214450037507
1.0,50,-0.01206008424649355
1.0,60,-0.007680633940203649
1.0,70,-0.022260180838912305
1.0,80,-0.02115902206408894
1.0,90,-0.016387166812923595
1.0,100,-0.01117790364948367
1.0,110,-0.005521447653424806
1.0,120,-0.0110820041398157
1.0,130,0.007263555585849899
1.0,140,-0.01608892306146364
1.0,150,-0.017760164710620693
1.0,31.4,0.018961253824846494
1.0,62.8,-0.002910945427172538
1.0,94.2,-0.014009186228525474
1.0,125.6,-0.008400302615954543


==> anc/Fig_8b.csv <==
0.0,1,0.48664514762283595
0.0,10,0.49761212513301667
0.0,20,0.4925736102573247
0.0,30,0.47852498759482737
0.0,40,0.4765438499237592
0.0,50,0.4739965315252493
0.0,60,0.4559329484616266
0.0,70,0.46438475417691827
0.0,80,0.4435139534348685
0.0,90,0.44529785413018075
0.0,100,0.43945660157528565
0.0,110,0.42519829100657397
0.0,120,0.4321411243084649
0.0,130,0.429385524154888
0.0,140,0.4154341911400249
0.0,150,0.40966473591857216
0.0,31.4,0.4910525111024448
0.0,62.8,0.45859779004381607
0.0,94.2,0.43189744939069125
0.0,125.6,0.4262379247571848
0.1,1,1.0883916052012126
0.1,10,0.991536757721001
0.1,20,1.0121982822557791
0.1,30,1.0724710211496928
0.1,40,1.2740866200622667
0.1,50,2.3384716671832364
0.1,60,57.21187060769937
0.1,70,5.766583748007446
0.1,80,2.1312370351727314
0.1,90,1.5216032454561341
0.1,100,1.3045972853055998
0.1,110,1.1919761779027889
0.1,120,1.14130512983166
0.1,130,1.090944153053032
0.1,140,1.0566296765422618
0.1,150,1.0333120881762872
0.1,31.4,1.2176157926538898
0.1,62.8,157.52869225361806
0.1,94.2,1.395749961459863
0.1,125.6,1.1002884573708813
0.2,1,2.9038819252750305
0.2,10,2.5097095066149526
0.2,20,2.568279836524851
0.2,30,8.746540511009542
0.2,40,3.728921880914871
0.2,50,9.261467330456252
0.2,60,91.67358409236982
0.2,70,13.964825321120898
0.2,80,5.222428395742042
0.2,90,4.191304349630316
0.2,100,3.459143729297567
0.2,110,3.191114884145353
0.2,120,3.0303687388199614
0.2,130,2.891259992747702
0.2,140,2.7961494762715846
0.2,150,2.7385803688133454
0.2,31.4,3.0555998679298213
0.2,62.8,36.68740892962091
0.2,94.2,3.7201994534702356
0.2,125.6,2.954333697692269
0.3,1,5.89819836983208
0.3,10,5.046559797902794
0.3,20,5.1780695090640565
0.3,30,15.805566332235758
0.3,40,8.096594028110218
0.3,50,23.257991394344195
0.3,60,26.676420974860655
0.3,70,15.496429433584018
0.3,80,12.651306746968208
0.3,90,8.879195150931949
0.3,100,6.17196300518136
0.3,110,5.954121797366732
0.3,120,5.680455944480517
0.3,130,5.601062809674154
0.3,140,5.479526666160584
0.3,150,5.615360275630693
0.3,31.4,6.138434322678921
0.3,62.8,21.850258050555862
0.3,94.2,6.947127363067306
0.3,125.6,5.724798444402883
0.4,1,10.116365735352336
0.4,10,8.652788747551044
0.4,20,8.879758285115674
0.4,30,16.958500836223177
0.4,40,14.573557384098748
0.4,50,32.90342896990332
0.4,60,25.560247907627836
0.4,70,18.54128081171645
0.4,80,17.14420614484427
0.4,90,15.576205085892392
0.4,100,15.082800517720994
0.4,110,14.33541773758162
0.4,120,14.055392561126526
0.4,130,11.293066897146298
0.4,140,15.111036854412863
0.4,150,11.351561520014
0.4,31.4,10.421780818381661
0.4,62.8,20.47573295542637
0.4,94.2,15.555154653515112
0.4,125.6,12.12880949224876
0.5,1,15.462416184700366
0.5,10,13.15971792426218
0.5,20,13.645717568087399
0.5,30,20.981409688437278
0.5,40,25.75790226266622
0.5,50,51.21657075888346
0.5,60,25.715498894188837
0.5,70,23.78520766786544
0.5,80,22.099623592337906
0.5,90,21.028233786082378
0.5,100,20.45601040659074
0.5,110,20.20443396409624
0.5,120,20.135275381282653
0.5,130,19.68990730750771
0.5,140,19.1318860233924
0.5,150,18.664119516520095
0.5,31.4,17.319420992351773
0.5,62.8,22.62636880038518
0.5,94.2,20.63361087837853
0.5,125.6,20.04851871428879
0.6,1,22.249447901833566
0.6,10,18.678839720385522
0.6,20,19.36452748295328
0.6,30,28.29217477810791
0.6,40,40.5885518814806
0.6,50,59.50205522529693
0.6,60,29.845108214183167
0.6,70,30.32952981401805
0.6,80,28.184738133865803
0.6,90,27.00385983967516
0.6,100,26.520142499383905
0.6,110,26.118096940623822
0.6,120,25.505849649279416
0.6,130,25.264404466903343
0.6,140,24.805709338440945
0.6,150,24.549006864687154
0.6,31.4,27.84128188430062
0.6,62.8,27.403663807642143
0.6,94.2,26.939455590655452
0.6,125.6,25.31477092226672
0.7,1,30.04805271321783
0.7,10,25.424367200043935
0.7,20,28.295254035904073
0.7,30,35.93717878503115
0.7,40,57.152615786733584
0.7,50,42.21228448354461
0.7,60,35.17967957426474
0.7,70,38.10595979423152
0.7,80,35.24811369050256
0.7,90,34.04073151919091
0.7,100,33.1846950402195
0.7,110,32.62467555982778
0.7,120,32.0803313763248
0.7,130,31.776008224352644
0.7,140,31.44436617196559
0.7,150,31.034164681977483
0.7,31.4,37.01451327164472
0.7,62.8,33.32067633693495
0.7,94.2,33.7633721157113
0.7,125.6,31.886334019925826
0.8,1,39.1246540289567
0.8,10,34.25800212724096
0.8,20,42.27308045639608
0.8,30,47.002391786934844
0.8,40,63.80376650139072
0.8,50,47.460181203435994
0.8,60,41.75310635817708
0.8,70,46.228036695491966
0.8,80,43.38487449123564
0.8,90,42.02951464052352
0.8,100,40.865389783589016
0.8,110,40.120228236931446
0.8,120,39.671904089932916
0.8,130,39.20732284900213
0.8,140,38.73384827009732
0.8,150,38.44896692445346
0.8,31.4,50.62902441169146
0.8,62.8,40.3559137154133
0.8,94.2,41.427857576225406
0.8,125.6,39.356211321223036
0.9,1,49.396542789823016
0.9,10,44.91193739710902
0.9,20,51.302161734136625
0.9,30,63.05511068169119
0.9,40,69.12966012440313
0.9,50,54.66880793088081
0.9,60,50.13892274577366
0.9,70,55.729951193034665
0.9,80,52.52351582568284
0.9,90,50.76961222996318
0.9,100,49.594132183865916
0.9,110,48.713090548196085
0.9,120,48.19489424377506
0.9,130,47.646902203130324
0.9,140,47.22646692045781
0.9,150,46.73259458000202
0.9,31.4,65.55560772015963
0.9,62.8,48.66174383926358
0.9,94.2,50.349007594178346
0.9,125.6,47.899128526314605
1.0,1,60.86602856530134
1.0,10,55.66273089776402
1.0,20,61.05317775846727
1.0,30,75.53288661320859
1.0,40,74.38738839170698
1.0,50,63.33164951815312
1.0,60,59.20222181586671
1.0,70,66.02726820177784
1.0,80,62.53793107587553
1.0,90,60.88094462934911
1.0,100,59.36701677764521
1.0,110,58.34370005999484
1.0,120,57.782559936992904
1.0,130,56.87014708422008
1.0,140,56.44420308392892
1.0,150,55.997295023813514
1.0,31.4,76.18454275299283
1.0,62.8,57.85718188318936
1.0,94.2,60.08832738740388
1.0,125.6,57.372346246580946


==> anc/Fig_9.csv <==
-0.05756618212461847,0.0,0.0,0.0,0.4964120117187646,0.49767015625001476,0.5045591796875154
0.04111018514270082,0.0023070334217674816,0.0024434642168979833,0.0034965226413338434,0.49927848917056045,0.5365484476764282,1.6700232095229435
0.1397865524100201,0.013417955156699109,0.013393663778442512,0.006506119559203172,0.5403825703050729,0.9514244371823822,14.151046084169352
0.2384629196773394,0.05262072361011085,0.04953840652114655,0.018719262312195648,0.6302945483119424,1.7983558273266096,39.69797655160887
0.3371392869446587,0.1459669391164752,0.12628679055655398,0.008452685780055386,0.7406001709418571,2.805309166435234,71.48311157084827
0.435815654211978,0.32668612208065895,0.2700975342574868,0.028749218349299766,0.8173042511767906,3.5051417113557286,98.23379924471605
0.5344920214792972,0.5855685810305351,0.5076768446061013,-0.055195151646839836,0.8300950296716159,3.6114065298785265,110.00841228000108
0.6331683887466165,0.8054938945395449,0.7701616066117997,-0.11171929001954188,0.8168536479519745,3.408022172361303,102.39726366317595
0.7318447560139357,0.9278608413458314,0.9262076397626388,-0.07732641729405126,0.8289290952123869,3.448319624336229,78.22850254602082
0.830521123281255,0.9809238674027364,0.9817820173837697,-0.09073223671096615,0.8608099090079411,3.766689940695416,46.61481158534554
0.9291974905485744,0.9975766536582509,0.9954509015918656,-0.09312152989450807,0.8736506271575499,4.045732028485754,19.85432516733078
1.0278738578158937,1.0013568836040967,0.998083897100035,-0.0923516967416592,0.8702918776411736,4.156885633683238,8.481152962778864
1.126550225083213,1.0103295644810741,1.0074070703771487,-0.09491010804694412,0.9382762733601215,4.583325202033314,15.601729506631457
1.2252265923505323,1.0447972923556386,1.0482865849386476,-0.11614361187600171,1.1355140911963997,6.12655854186111,37.451632989268134
1.3239029596178515,1.1259571922549467,1.101707243054404,-0.09859881691637158,1.385739459484995,8.409176196072206,65.68170520009177
1.422579326885171,1.283417829520153,1.1764008077715642,-0.09745020515067374,1.5534643015391651,10.254596398192616,89.72988320832883
1.5212556941524902,1.5319742350344538,1.3176763625500252,-0.08955459243244786,1.5869929805918985,10.88666822817085,100.63679864622735
1.6199320614198096,1.7727788054694225,1.587022577645058,-0.07321320395019883,1.5995374143186982,10.608187478869596,94.33301023372341
1.7186084286871288,1.9147772975277806,1.880678473754773,-0.08813921367831784,1.7130143063951875,10.952789064328288,73.17221680882069
1.8172847959544483,1.9764458912070197,1.9752388364046598,-0.0902785236130341,1.8855447825931115,12.387161964612558,45.08095753206334
1.9159611632217672,1.996062174757956,1.9929131620453406,-0.07885089178450884,1.9944638285890508,13.905428825945755,20.626514592110258
2.014637530489087,2.0003657316348846,1.9949956683691419,-0.08033887587753581,2.0075194575103334,14.750701607706022,8.661427156370035
2.113313897756406,2.007762827302118,1.996065406402593,-0.08277253174789095,2.0793391007073674,15.02743844913212,12.408983848064919
2.2119902650237253,2.038108069834654,2.0516369494535103,-0.06562509891471241,2.358821079838578,16.3095567967289,30.70279902444572
2.3106666322910447,2.1093413746193983,2.1016807647162596,-0.07021492503869946,2.7515116393900914,19.43157524424601,59.30062217120497
2.4093429995583637,2.246401407125629,2.137024910198752,-0.07190100168101966,3.0364244426135754,22.643084373529188,88.31588648317498
2.5080193668256827,2.4776630263099704,2.202894710165709,-0.10621980895488442,3.1084538638649413,24.417660530155228,106.78640223695282
2.606695734093002,2.734223925668261,2.355885057856784,-0.12037791778729842,3.127556517287723,24.335756088467488,107.77102699378078
2.7053721013603216,2.899068537325337,2.747258900448368,-0.1522135265716518,3.3157249180930677,24.003125664565868,90.87339433262784
2.804048468627641,2.971285650767568,2.9631790760521532,-0.14548259865532415,3.628567508933364,25.80336758745136,62.45674574109678
2.90272483589496,2.9944166867090125,2.9902003911747563,-0.14420232482361245,3.8587249499337335,28.516158128959404,33.41298843910668
3.0014012031622794,2.9995290408559,2.992980987696699,-0.143868441762205,3.9100361543524964,30.60982099466466,15.596163344615482
3.100077570429599,3.005427196194372,2.9895137683784214,-0.14394166206771028,3.970204673726788,31.350045069059803,17.216794497058455
3.198753937696918,3.0322160739325184,3.0097769665147416,-0.14971751382431184,4.3022359252877,31.653900119389686,37.860089840552966
3.2974303049642373,3.0955114292564154,3.132694624568129,-0.13883595918299355,4.832066745063697,34.45075812797502,67.54695631312538
3.3961066722315567,3.2146237651046574,3.1331908494012763,-0.1315320762337574,5.256290605971544,38.63109031298177,93.42123470043813
3.494783039498876,3.4240219522325015,3.1492381445642716,-0.1436291060237615,5.391554669596137,41.83813255684345,105.40850410272604
3.593459406766195,3.6898737721325783,3.2103777453147986,-0.1523332735690849,5.406874811310053,42.70752998294177,98.9757446352172
3.6921357740335146,3.879869611215595,3.393039076054515,-0.12268223711403714,5.6392743161407575,41.64395184029034,76.55747849673995
3.790812141300834,3.9651794237542872,3.861906946119414,-0.13538595343811125,6.084169959641947,42.08049683340324,46.60959796895153
3.8894885085681534,3.9925621535758453,3.9048653324628555,-0.13933174477149135,6.45593880256104,44.99613241034802,20.590971034787646
3.9881648758354724,3.998668249344571,3.9088443637466015,-0.13531095460140496,6.572959290600043,48.12915128298923,8.166466606526559
4.086841243102792,4.003308242052836,3.906873685954782,-0.13455329620649178,6.616124428025751,49.90176544083234,12.90007908390405
4.18551761037011,4.026924598026745,3.8865966860693244,-0.13668160466726006,6.968415387489333,49.96702964628138,33.785771032559445
4.28419397763743,4.083613349473215,3.9035819924821253,-0.1313515483256272,7.622148602220485,50.643103675349955,63.97713268625914
4.382870344904749,4.187153272969252,3.8186358826304843,-0.17088896702726097,8.202303612348244,53.95460500979104,91.98412594828861
4.481546712172069,4.374122740616349,3.7993239267874985,-0.17003874503021715,8.429516572468449,57.55211662512871,107.18657053611454
4.580223079439388,4.640101157032846,3.816234255117816,-0.14634290711171302,8.441621599080145,59.369866385495115,103.88183568028747
4.6788994467067075,4.8566174938315365,3.8616378471692583,-0.10209890912042031,8.686487315326008,58.724339243629466,83.30098854186204
4.7775758139740265,4.958002456920021,3.965578733109589,-0.11577697018300358,9.24730756886095,57.366383734757655,53.31393288769008
4.8762521812413455,4.9904702263741605,4.016888073592102,-0.11028154255906963,9.775027999118757,58.73907032076392,26.042843937484918
4.9749285485086645,4.997831476374716,4.031113941009954,-0.11301090910355965,9.987734296352984,61.59058946357992,13.990945017025144
5.0736049157759835,5.001493429167723,4.042075713614615,-0.11188144523597368,10.020039509345807,63.931238972596574,22.898059826873865
5.172281283043303,5.021851522730274,4.019343686569513,-0.11186459409734567,10.360577898707216,64.624194192286,47.91053194627483
5.270957650310622,5.073807091366904,3.869297189144885,-0.11107526459550009,11.117175405994765,64.32068848263042,77.87734001598447
5.369634017577942,5.164442475559692,3.648672382546356,-0.15012772714165418,11.863344395414149,66.2108649389849,100.90465104289139
5.468310384845261,5.328454597044713,3.606433728294567,-0.1470986462537916,12.212195318907627,69.54554110901826,108.24506921411587
5.56698675211258,5.586160766751098,3.5958396720899497,-0.16576450876831772,12.233167502304402,71.99906780044675,97.1809192897705
5.665663119379899,5.828022001171418,3.6077421435669375,-0.1723406785631501,12.460643101444685,72.14357083418972,71.90311360248005
5.764339486647219,5.9490562849816975,3.5884963531170597,-0.20029625746921792,13.113606923175439,70.3937726044664,42.06436957581402
5.863015853914538,5.988018943031701,3.572967602558256,-0.18463089064201113,13.804735201298783,70.2413719190845,19.00345496291074
5.961692221181858,5.996968093490414,3.584839197270658,-0.17479812534598138,14.142789201155065,72.69275297913997,9.437441590855364
6.060368588449177,5.999981266086324,3.5797432317308746,-0.17621452916960353,14.181660438120584,75.5557282642844,15.20661567536437
6.159044955716497,6.017179315715809,3.577681001808743,-0.17447955854627853,14.482248509783469,77.02382578535374,34.905602843759965
6.257721322983816,6.064958776181259,3.4922062826367353,-0.17174326674804688,15.313298822818417,76.65986681612581,61.70674087379783
6.356397690251135,6.145439645563036,3.2292886646973837,-0.15405300347411238,16.228298596136167,76.97575125621977,85.61794448956627
6.455074057518454,6.288199067598632,3.0986159008560925,-0.13891050772696523,16.726829872952525,79.77339222623819,97.69206451868995
6.553750424785774,6.53026000382876,3.056186693263177,-0.13888979366488502,16.779239754938263,82.7624345343813,93.42946664519714
6.652426792053093,6.793052954198975,3.0511585380971264,-0.1427997161424287,16.965181906308203,83.82329869293758,74.4591700567595
6.7511031593204125,6.938201825096591,3.0369399758971074,-0.12627263764439245,17.679451290608583,82.34846896899073,48.11827680594956
6.8497795265877315,6.985066637580489,2.968933473277149,-0.13703297961358948,18.53396137850544,80.66389535213533,24.863991069184017
6.9484558938550505,6.996076820329258,2.9676900232481085,-0.1504786843645551,19.02431514254355,82.08608986809412,14.209834768876922
7.0471322611223695,6.9987379738128155,2.9648277625587265,-0.14718920695325444,19.09668355658523,85.16973394422652,20.242991508978015
7.145808628389688,7.012847144665359,2.9661856214392315,-0.15150714190078257,19.33689837374683,87.47361659467418,40.59827343421758
7.244484995657008,7.057174516962185,2.9231540291277707,-0.15877831105633589,20.20742757286337,87.62846484503017,67.28146765253985
7.343161362924327,7.129339472859033,2.702556239431985,-0.1499758343025388,21.28633544512601,86.73888287419996,90.10205484125142
7.441837730191647,7.252851863228941,2.523210002872158,-0.167737937758449,21.95882568160518,88.21845889710156,100.49833044240268
7.540514097458966,7.474470739745206,2.4372820237408432,-0.17464353415104977,22.07329120327199,91.25504629093666,94.621124917992
7.639190464726286,7.7515218522394385,2.397426827936348,-0.2142978989011126,22.203204683454764,93.19108827119334,74.71211461214776
7.737866831993604,7.924672129956833,2.3868909551349664,-0.20690181403050872,22.94201088604226,92.4817590140225,48.23999596735561
7.836543199260924,7.9816386306891305,2.3603422130036056,-0.1958669928161936,23.95195004333978,90.00695656649674,24.642732253620952
7.935219566528243,7.995088990156326,2.353155238068329,-0.19995095564189358,24.617046751288107,89.72331821479422,10.878368825292798
8.033895933795563,7.997711298423131,2.3572188772044993,-0.20319575309135235,24.756395955675796,92.37445531816594,10.122080768350877
8.132572301062883,8.008631451518474,2.3518980929545075,-0.20493836285781197,24.927303276491923,95.33754253598123,22.94523152878321
8.231248668330203,8.050395983408736,2.3199216744235756,-0.1918007119590493,25.797254662256492,96.35977074900228,46.06981408426339
8.329925035597523,8.116202359203955,2.1905865262476625,-0.18749348028594479,27.02705496899744,95.20098176092368,71.63871908462046
8.42860140286484,8.223156082856633,1.9845736531170959,-0.18042551736116125,27.892493624493344,94.95011707738382,90.156839813027
8.52727777013216,8.421042706418586,1.8532536627338114,-0.15558370780353065,28.104417359164515,97.25907895286548,94.67625440776693
8.62595413739948,8.703262553690188,1.7741801809203375,-0.1684367647361127,28.17667146761716,99.7575068356167,83.5122299560391
8.7246305046668,8.907665824536661,1.7403348214784697,-0.1606195890400859,28.899233995694644,100.03144419851584,60.855187887793626
8.823306871934118,8.977438934009719,1.695460620458386,-0.14270144775988813,30.04847216012478,97.69249451890106,35.256739742654304
8.921983239201436,8.993984232606568,1.67267117080911,-0.14272519314288185,30.90490868880395,95.72321672466198,16.50256740358647
9.020659606468756,8.996967834541532,1.6676064444487633,-0.1465094009663347,31.14787586205656,97.11160006895734,11.626342414385572
9.119335973736074,9.004921363054725,1.6600284547073563,-0.14753590306049413,31.254529219746864,100.27854221239757,22.19437959904475
9.218012341003394,9.04385917932206,1.6501451697375173,-0.15737465464304562,32.081275271767396,102.24178412823721,44.30403796344178
9.316688708270714,9.10501688327969,1.5860492497871497,-0.15931862892877224,33.44062306756513,101.57615444601566,69.69287485925261
9.415365075538034,9.198006137545413,1.4223185369859295,-0.15400168365098676,34.51159624978981,100.05086876765212,88.84128045571049
9.514041442805352,9.371571066480744,1.2361002787969746,-0.13208666166754143,34.85776892349846,100.84808088920009,94.58647468281899
9.612717810072672,9.648828895248315,1.1180371711104073,-0.1455384217795864,34.88525855173832,103.32111898322648,84.78233777071254
9.711394177339992,9.886001389094117,1.0511703579506422,-0.14113955959302477,35.54986551284677,104.53312212823253,63.04405677809495
9.810070544607312,9.972394189334366,1.0127409338904028,-0.14827814380160187,36.81385960774326,102.91950772083206,37.408565760073955
9.90874691187463,9.992712284298696,1.0123203834671834,-0.1463202575751217,37.871478301614346,100.04195891177974,17.19407844168281
10.00742327914195,9.996334830277895,1.0096748210043422,-0.1405275936787994,38.254609495090406,99.58909382769757,9.217733579467161
10.10609964640927,10.001626268792903,1.0048881501264733,-0.13010365459573398,38.31671489567102,102.2292782308478,15.499148445453839
10.20477601367659,10.037640599597342,0.9887023536956376,-0.12293335733845277,39.05875728073402,104.94805786323063,34.02676516735129
10.303452380943906,10.095402202634709,0.9379827489827156,-0.13213479701762282,40.51785110460452,105.1834994592129,59.315777183382316
10.402128748211226,10.176854096624284,0.8140020723524674,-0.12590034536111827,41.7997620267366,103.29089425028931,82.33681338638324
10.500805115478546,10.327029154703723,0.6184358365883328,-0.12172033309076323,42.315353153224436,102.33754385228262,94.41205710653126
10.599481482745864,10.590368717008543,0.4579008403708098,-0.1101372496377346,42.3250217419576,103.95034614763698,90.97854955461644
10.698157850013184,10.858506733221972,0.3714049519396976,-0.07325727640143541,42.893399854098504,105.78307166997675,73.30801624501709
10.796834217280503,10.966182570655349,0.3141111618897019,-0.06665491849235651,44.239135292802246,105.15865741466132,48.05502662091473
10.895510584547823,10.991318959624245,0.3205919987233576,-0.05915980979996908,45.5003803011345,102.26559740032788,24.896712534074297
10.994186951815141,10.995780506829242,0.3220424863153449,-0.06324248299482775,46.05738577707356,100.1351505521689,12.967001800378789
11.092863319082461,10.999150433570708,0.3218922679180791,-0.05139677851584097,46.10773344760757,101.38349626473298,17.11164241672999
11.191539686349781,11.031253965243366,0.30419310762017543,-0.051011858299404966,46.729630810072365,104.38088168314204,35.57961569544978
11.290216053617101,11.087228222075382,0.2516546906839032,-0.05923921116262234,48.25023297669732,105.63459997522716,60.64605118526114
11.388892420884419,11.159458725676489,0.17850385790757467,-0.043856724899482696,49.74079463877979,104.14024762881718,82.44717451616341
11.487568788151739,11.288304465813678,0.041875286979752825,-0.08349051473096322,50.4569586336232,101.95710925893329,92.71195435803818
11.586245155419059,11.530437719205631,-0.15124741192917507,-0.1096469852949192,50.48723993867574,101.96468866372322,87.5635825003593
11.684921522686379,11.823579541378228,-0.3067927952380073,-0.07472988127796522,50.929889208793924,103.78823785170884,68.92569801497433
11.783597889953695,11.958146309716842,-0.3744324334592431,-0.06866918029720476,52.31603836271871,104.14782157752065,43.801302367541915
11.882274257221015,11.989557049734216,-0.39106339026771897,-0.0719224764470213,53.775468596959946,101.85051223383043,21.63071052807223
11.980950624488335,11.99525788750444,-0.38836394160479787,-0.06922773318914427,54.535215617935144,98.8130865262712,10.475577469653844
12.079626991755655,11.997215843904648,-0.3656955924501185,-0.06724963148923967,54.61627826371093,98.18991466763461,13.869764871732523
12.178303359022973,12.024604582993522,-0.3715626857744619,-0.06863023205988827,55.09426397514988,100.6771822783899,30.75043487207839
12.276979726290293,12.080004952624051,-0.4050505405411414,-0.06349057136999878,56.63003681711619,102.80371015166266,55.37090170195154
12.375656093557613,12.144540975104668,-0.44781748993964576,-0.05903961854826303,58.31880873120069,102.15057499360528,78.49822162415275
12.47433246082493,12.2551091666864,-0.5441432276448779,-0.06117524908373362,59.26102548436757,99.60171865070373,91.44206960236794
12.57300882809225,12.471785231180498,-0.7102481881022057,-0.04217048590546239,59.357793007267084,97.8944219402623,89.36022756534813
12.67168519535957,12.780010545743501,-0.9076160466179016,-0.04446652809527661,59.6595279309172,98.8166702099425,73.03535981704623
12.77036156262689,12.94788727746235,-1.0108034437908748,-0.0300220320379898,61.037112996945865,99.88820273329364,48.66204240259463
12.869037929894208,12.987455248015898,-1.03864432016336,-0.03415498342096082,62.68100146453703,98.49366509860374,25.667590899829328
12.967714297161528,12.994639040683198,-1.0406367109658148,-0.04251317784790912,63.66610908701467,95.37953416865595,13.378683749757846
13.066390664428848,12.995946510082904,-1.040085648070189,-0.044341671715246125,63.825636225853195,93.1701202148875,16.840956458344667
13.165067031696168,13.017554594913966,-1.0428446434021874,-0.04316484991129608,64.1527084972587,94.23772514262397,34.33075273942317
13.263743398963484,13.073586000681749,-1.0949714713080816,-0.060863540400440244,65.65034291748815,96.79999974168473,58.55466435842127
13.362419766230804,13.132474592072722,-1.1259817541806882,-0.05744509006703618,67.51845201530713,97.14995055821815,80.07722082964575
13.461096133498124,13.226813863417847,-1.1908631308977826,-0.07521926485338862,68.70529962837624,94.94838049914208,90.73683849137504
13.559772500765444,13.416198061015372,-1.301283660183354,-0.05293499214569218,68.91742044590345,92.1403588407422,86.53678273701524
13.658448868032762,13.727117836767382,-1.5251536085782156,-0.05003931576586866,69.08171551674046,91.4169548578083,69.06866486972925
13.757125235300082,13.934896579233861,-1.7227463746807405,-0.06873749871784743,70.39569990340853,92.59022125488458,44.978154960915425
13.855801602567402,13.984887468856666,-1.757508399613698,-0.05584382212809266,72.20179135314423,92.13706784599675,23.303735146370183
13.954477969834722,13.994049822643658,-1.7503617241816791,-0.05703144398306376,73.42764603605335,89.52449964383095,11.465727428672402
14.05315433710204,13.995130730857655,-1.7441570480710313,-0.05649843040417319,73.71431287978136,86.5184547246194,13.01735374250836
14.15183070436936,14.010650369676071,-1.7248251827947254,-0.054154546638453385,73.90355003953334,85.75300373089637,27.56398225424147
14.25050707163668,14.06773003978979,-1.7644143078561518,-0.05458897870439618,75.30509306840864,87.93874475395354,50.025035179494566
14.349183438903998,14.122778769602501,-1.7932900885313128,-0.03497762443504099,77.3248927527625,89.1944099570664,72.03877631070085
14.447859806171317,14.203447926556203,-1.8163601272739893,-0.018540397332971793,78.76736196214966,87.77255741625588,85.34869661520537
14.546536173438637,14.366581982697854,-1.8715367214468517,-0.01873250725490036,79.14255487007293,84.69184983797018,84.96702385510267
14.645212540705955,14.666396664778954,-2.0038897598354812,-0.02471463825130447,79.19344231210253,82.35510712307523,71.02001806107303
14.743888907973274,14.917697166881096,-2.310948577090221,-0.023542542249962644,80.38606416023684,82.6759998712215,48.81029172127692
14.842565275240593,14.981598586592037,-2.3922689153959014,-0.025928234848750443,82.32322132613417,82.93913227137426,26.887473372481942
14.941241642507913,14.993263480250143,-2.3995839475839755,-0.019468487965709685,83.7973840342862,81.12785447635378,13.833805213729722
15.039918009775233,14.994560733139283,-2.398953512856893,-0.02141130580420411,84.25711825197746,78.10423508063712,14.552280182722823
15.138594377042551,15.004387606960982,-2.385299247699091,-0.02311133710276179,84.34187260612337,75.95885295190078,28.582332349814173
15.237270744309871,15.061566026485156,-2.4325788472891334,-0.02307631117497465,85.58916461340688,76.78932747211941,50.465909669370774
15.335947111577191,15.114346326966334,-2.4532767704687215,-0.04105787555890252,87.72399750982743,78.5548947112875,71.88722333733729
15.434623478844511,15.18409804575844,-2.4408062731199927,-0.048683534545996936,89.42489668127986,78.07695773929764,84.76949080257731
15.533299846111829,15.322644278131769,-2.473191181512437,-0.046750725457868986,90.00658762816772,75.40708802082045,84.31400708374545
15.631976213379149,15.600027609226096,-2.5637672122509616,-0.06596680278941804,89.98709466832764,72.22547645511207,70.7153887740308
15.730652580646469,15.89441621332473,-2.8408622626813655,-0.0748799559984542,91.00342938862609,70.96365553539695,49.07577809967222
15.829328947913789,15.977576537529183,-3.0031127878414994,-0.09349231982348584,93.03136999851087,71.34729438107838,27.35856703506338
15.928005315181107,15.992443147183591,-3.018495325074737,-0.09639540559554813,94.75313777009646,70.37461758140428,13.029701882586853
16.026681682448427,15.99420858551189,-3.022589436033296,-0.09663124954512634,95.42640505792018,67.91343625579991,10.589218418925011
16.125358049715743,15.999362307434358,-3.0222876159192595,-0.10244924461754933,95.4569609497039,65.32169406416222,20.86162693991655
16.224034416983063,16.05489317393984,-3.0133876342582524,-0.10237623712755767,96.49841721705744,64.59266451095463,40.49191966343893
16.322710784250383,16.107833884089974,-3.063187399583671,-0.08191491503204987,98.70227857360688,66.05503518156159,62.46705864300607
16.421387151517703,16.16788167074731,-3.050829430087883,-0.08822719078918302,100.65594236076555,66.39457431913442,78.64483167938417
16.520063518785022,16.284847108669513,-3.0499784777599537,-0.06609938884476027,101.48104360714406,64.60286147351404,82.95264400070317
16.618739886052342,16.533245591037655,-3.080203304700167,-0.05735244071080428,101.44828280254472,61.56968361177197,73.74407858487248
16.717416253319662,16.863349628090006,-3.172087378064992,-0.04438634124864695,102.24402665157001,59.20594110093121,54.509205518806795
16.81609262058698,16.972405939111635,-3.351126136602108,-0.06038468558201258,104.31300375820817,58.899761305901414,32.49616154150485
16.9147689878543,16.9914188627497,-3.3698981281945164,-0.05171036095047787,106.27309840265636,58.47816208301275,16.042544473204188
17.01344535512162,16.99388941511638,-3.3847661364403763,-0.04501973939336687,107.1931665914811,56.86315922675946,11.2499018053631
17.112121722388938,16.99600141290983,-3.38658275017156,-0.04821114255233047,107.23083451987873,54.68745432152228,19.79107899504453
17.210798089656258,17.04717020432889,-3.3400081738820107,-0.05968809885413206,108.02969967263692,53.34139898085175,38.42821744685314
17.309474456923578,17.102345952397005,-3.246624967593762,-0.0613018265106429,110.2470183070469,53.98522176138089,60.13743090872577
17.408150824190898,17.15478774625172,-3.1954523311353036,-0.0518190288516694,112.43901052431751,54.74025914042382,76.76703387404285
17.506827191458218,17.25313649683907,-3.170842483423302,-0.06943687225750521,113.53653375152835,53.83716945925608,82.10473703837371
17.605503558725534,17.46933450365085,-3.182585749164985,-0.07138456407193067,113.55519565814957,51.475255563157205,74.14116385377991
17.704179925992854,17.821967692072505,-3.2224971459219005,-0.08514313013417722,114.1050233969249,48.951876281289955,55.814926520342304
17.802856293260174,17.96568935895926,-3.2826154672085655,-0.08586937436291209,116.1556346915956,47.870605746649034,33.92673720862125
17.901532660527494,17.990181639380154,-3.3122646928998978,-0.09083851135521709,118.33596031714933,47.604441221111614,16.456820676378054
18.000209027794813,17.99352886349509,-3.3174014576509823,-0.0906319940038395,119.52784137797035,46.61956828424814,9.574880051602825
18.098885395062133,17.993801606975918,-3.315542709219575,-0.08620551711586671,119.63826194056011,44.987737528449706,15.471658190079866
18.197561762329453,18.037489008847125,-3.290129304001151,-0.09149296418187322,120.18063963698218,43.60383595467509,32.039341890256125
18.296238129596766,18.09789636757874,-3.137272833320053,-0.08720852706941008,122.34624377042003,43.587159235692496,53.54307521140917
18.394914496864086,18.14425480434344,-3.0448289602982173,-0.07609609054724961,124.75316557637647,44.42189195698453,72.10329697572662
18.493590864131406,18.2266383675533,-3.015049154358169,-0.05831995932253164,126.14339608868256,44.11803836380548,80.7399504016584
18.592267231398726,18.410453481439134,-3.0183878448037036,-0.07972919571180649,126.27936433879707,42.33916283273418,76.16737117408455
18.690943598666045,18.766829762248346,-3.0389618203839723,-0.08627567455376567,126.5841008461422,39.92128195563981,60.09565920708156
18.789619965933365,18.956921142023806,-3.062586354908367,-0.08496615330436237,128.54760176363118,38.27933157718839,38.550995232364606
18.888296333200685,18.98861940037631,-3.0636647804100248,-0.09141813383318574,130.92100726175815,37.895452045210604,19.64350435709623
18.986972700468005,18.99326233756899,-3.064869558818449,-0.0828508613761104,132.40081530926312,37.29247219145205,10.567170747670772
19.08564906773532,18.99269926512267,-3.064732870975837,-0.08068852268026629,132.64813472506162,36.08701230736566,14.760850953895805
19.18432543500264,19.025573560363725,-3.0647250490580507,-0.09269384439908418,132.94905643599085,34.80255906481715,30.506803203322917
19.28300180226996,19.0938179817548,-2.9556017059971618,-0.09455040290766745,134.9888147562375,34.334514567213674,51.72397414814963
19.38167816953728,19.135978584316607,-2.791801189785888,-0.10014552637411372,137.57811224077383,34.99638229657196,70.37319270707587
19.4803545368046,19.204617271729813,-2.7389814907658536,-0.10205255293138082,139.2722058331954,35.09128606144673,79.43356684658998
19.57903090407192,19.35939601164567,-2.72011416386009,-0.10792441882486596,139.58731745879925,33.816000968536905,75.48916336816927
19.67770727133924,19.69723583072762,-2.708107480775636,-0.10924051462093658,139.67824364699814,31.625464869253197,60.00542221695112
19.776383638606557,19.944908416025136,-2.6893641966270234,-0.12804981287769202,141.47799850516515,29.66732484999901,38.790029305082356
19.875060005873877,19.98666484516207,-2.6750193117372953,-0.12141639042594762,144.0081392142316,28.961996690394,19.722192459996705
19.973736373141197,19.992863624120233,-2.6827817726110474,-0.11800643450475057,145.7827307539433,28.57283628001318,9.741639784989053
20.072412740408517,19.992302362400366,-2.678377392677208,-0.11613736269239647,146.22525152393044,27.741437110655156,12.325355073012442
20.171089107675837,20.013099802312972,-2.674433110625395,-0.10894222432783232,146.33023769911594,26.666070199906116,26.54703523127156
20.269765474943156,20.090999975059727,-2.605358807272071,-0.11459216958592876,148.16446484568075,25.99896889190037,47.24752548466424
20.368441842210476,20.12932089017671,-2.409966853288839,-0.12420619225029413,150.89400173252275,26.34632549953077,66.72637437820596
20.467118209477796,20.18706745851051,-2.3130601519967304,-0.11817331465243798,152.89372618389882,26.67629086385128,77.64477486375515
20.565794576745112,20.31503448561916,-2.272127368673495,-0.14056727073765407,153.44249272895004,25.867375811456533,75.86396540804397
20.664470944012432,20.618785170546225,-2.2633551807164256,-0.13414101892442237,153.37943986298234,24.02435255225962,62.045546788470524
20.763147311279752,20.92890505905945,-2.245576240769916,-0.11967045704628206,154.93689724560727,22.012078004006977,41.4054785166494
20.861823678547072,20.984402906342893,-2.2558342802042777,-0.11573913677510322,157.57792503764435,20.945543993736685,21.77616358237243
20.960500045814392,20.9924167097317,-2.264073477893919,-0.12041760266695531,159.6447474621731,20.608415981113023,10.660512114067778
21.059176413081712,20.992202372386796,-2.262145104514981,-0.11589882253835876,160.33222932760563,20.09877342565828,12.218631293051603
21.15785278034903,21.002169647471202,-2.2564269839161226,-0.12010123738335186,160.31191800772677,19.32146556216903,25.745563545922696
21.256529147616348,21.08668610455746,-2.23331744646333,-0.1162191381451366,161.86371743737996,18.68620652429297,46.01522963405623
21.355205514883664,21.123948635211136,-2.097961809757648,-0.11301605491613124,164.68190270943506,18.766089687316786,65.35826248013926
21.453881882150984,21.171988666008215,-1.9923442927390846,-0.09698730281080996,166.97928932936495,19.167209256594415,76.53578012572864
21.552558249418304,21.27899074223647,-1.9204980694278182,-0.11087476579397781,167.8067905669621,18.75258016649464,75.33144368173518
21.651234616685624,21.53910949171818,-1.8792320914695415,-0.1006843482763597,167.67004121458703,17.314454720495956,62.19289509484137
21.749910983952944,21.905343136392336,-1.8525603602345637,-0.07357091358422108,168.91520502453136,15.452733723660142,42.04317654589685
21.848587351220264,21.981232955390578,-1.839378785059622,-0.07599677653893612,171.61115012174633,14.149570425170591,22.346159387967887
21.947263718487584,21.991877950510233,-1.8362005422711067,-0.06563898820367733,173.95817721191708,13.724400425904538,10.252003675221246
22.0459400857549,21.992118613689026,-1.830597685917407,-0.06668941831637559,174.9305915915726,13.445206247534296,10.052329715193672
22.14461645302222,21.994804943780636,-1.8473303812241628,-0.06408561086882675,174.87057131798184,12.992808271908864,21.82404046679932
22.24329282028954,22.081862656312772,-1.8112457151445098,-0.06460234328928492,176.07838514231332,12.549906347557387,41.26573548082921
22.34196918755686,22.121444763880863,-1.7024398179640594,-0.06619950088863495,178.92323409911532,12.52163914888284,61.14390941939717
22.44064555482418,22.160464353036105,-1.5713476726134206,-0.061956103963104844,181.50077251670905,12.886636170683762,73.99122479742668
22.5393219220915,22.247652481062087,-1.5073967635365626,-0.08537189345260035,182.6414057257124,12.759294389393483,74.98136843412145
22.63799828935882,22.4664949051066,-1.4615228109357354,-0.0804602145030018,182.52004940323485,11.728062210257804,63.73800654030183
22.73667465662614,22.874618439768646,-1.427007264749524,-0.09258808886894387,183.40480937017372,10.150371952262505,44.48577272042969
22.835351023893455,22.97658895398964,-1.4068558969630067,-0.09930110985543227,186.08974707427728,8.802651581898688,24.49415642897898
22.934027391160775,22.990743363513808,-1.3875930355062616,-0.10627854920361056,188.69475654637748,8.235393567216303,11.315191018131609
23.032703758428095,22.991692785221318,-1.3859084045675945,-0.11089360143588489,189.98127894303408,8.071272030904442,9.79110333589645
23.131380125695415,22.990803555524984,-1.385449317907277,-0.10564880022359951,189.97033828515472,7.907784645370265,20.373819897300436
23.230056492962735,23.07583602730574,-1.3706430918340202,-0.10663991214653251,190.79994017917582,7.743658716553335,39.0521134689295
23.328732860230055,23.117984689849145,-1.3037620630945055,-0.09822683304436236,193.59921262056818,7.788301839081959,58.842067810473665
23.427409227497375,23.15132469511276,-1.184754453559072,-0.09563239618467179,196.42942760158152,8.109386875976677,72.36081240443995
23.52608559476469,23.222822837964774,-1.0697676404656433,-0.07597745944726922,197.9070623693202,8.157427302055947,74.52582475075512
23.62476196203201,23.403325429448227,-1.0076633489998423,-0.10626590599102723,197.88859828842573,7.481340915400847,64.5226165702292
23.72343832929933,23.827663672668827,-0.9800869236670233,-0.10211752997859712,198.39692286760373,6.251023422939417,46.09336556975449
23.82211469656665,23.970961665956388,-0.9736351401695411,-0.10627539333353217,200.99447150767227,5.0334752750660945,26.10196465314215
23.92079106383397,23.988771166023863,-0.9642623083560288,-0.10887186751149948,203.82619158915935,4.371800324939924,11.830896926345252
24.01946743110129,23.99052797152864,-0.9562483611231479,-0.09668363306704864,205.44486133005788,4.222055929099625,8.352630508936217
24.118143798368607,23.987757305498526,-0.9501188140709944,-0.09322122846396223,205.5666270048207,4.268345469971461,16.884927016280898
24.216820165635927,24.06022889237312,-0.9229671725594908,-0.08337522933110467,206.02124829233438,4.406704035989673,34.32143083367654
24.315496532903243,24.116939559936853,-0.8823224301773979,-0.07145135803436328,208.69170996329422,4.66375514190859,54.24951612567133
24.414172900170563,24.141161515430845,-0.7685895774679453,-0.06677788861233615,211.73630083966486,5.024802253229397,69.26236033054431
24.512849267437883,24.199259874757832,-0.6220129577899379,-0.05611855749821536,213.56329422225082,5.168444689837464,73.7279594232855
24.611525634705202,24.346056485536348,-0.5271317194271159,-0.05725703478367777,213.72775413251424,4.75415601150745,65.96026226896761
24.710202001972522,24.749925373420854,-0.49370279962622154,-0.050183971129347256,213.88672117602255,3.8674452203919736,48.855084754860684
24.808878369239842,24.958856885485492,-0.46406771298484434,-0.0172932488044527,216.3063138378894,2.8950312848822795,28.79436223142758
24.907554736507162,24.984644054626866,-0.45015451032850445,-0.033553288686916045,219.32130333690884,2.25665293157676,13.225627343005119
25.006231103774482,24.9869808608503,-0.4599303413719165,-0.027792420997822944,221.27923971658723,2.076930079604081,7.914169967059279
25.1049074710418,24.983391074939,-0.4641453591140632,-0.01938750468513128,221.6083407613886,2.2297663539549313,14.798134928473504
25.203583838309118,25.031444198616203,-0.4716421448404961,-0.04227035520005225,221.73857772297652,2.6270469423520852,31.30301560798229
25.302260205576438,25.10950398847087,-0.4061282968296698,-0.048151627416657836,224.17852949873395,3.1727343662082803,51.27134430618047
25.400936572843758,25.131844009923892,-0.3218914893265257,-0.028308015177535818,227.3898882388912,3.6926317245665814,67.23122313636154
25.499612940111078,25.17816732108163,-0.1916669373898532,-0.01824426235503966,229.56663245951535,3.9235913161742433,73.21261873561025
25.598289307378398,25.295829584741163,-0.07718272584321195,-0.02640523555735024,229.9822207410629,3.673962847694055,66.95438301501346
25.696965674645718,25.642986590785696,-0.009194785146300889,-0.027831173824002034,229.86677397749582,3.070781256447398,50.75260278141623
25.795642041913034,25.943095285574532,0.04424348715033511,-0.03382281156115854,231.99992852544062,2.401318891387621,30.6490769030012
25.894318409180354,25.972575549502476,0.056993797606842575,-0.03632750604262294,235.14564352716897,1.9125952847772019,14.076988865796762
25.992994776447674,25.97636817377677,0.06837355981772245,-0.04419398832538512,237.43781194507142,1.7351362251480567,7.111336845548234
26.091671143714994,25.974217363174635,0.07153071190121968,-0.05192146723562113,238.03510035961975,1.904639361318255,12.234418422019523
26.190347510982313,25.99513825842444,0.074959329932807,-0.045115456267487045,237.93490390329922,2.470671045151515,27.569392204734672
26.289023878249633,26.104059113674467,0.08705297596957948,-0.06293027539606731,240.03344263375558,3.3197656373170488,47.48504352726545
26.387700245516953,26.115873018134057,0.1488681892877735,-0.054064371290288564,243.34899782778686,4.107068724946958,64.59796152983935
26.486376612784273,26.150297227513576,0.2520597824261071,-0.07019761248384283,245.86401839146623,4.486196376712222,72.4937593279004
26.58505298005159,26.245980568949253,0.3804939978625859,-0.0921448929516195,246.58563851994958,4.336339374334821,68.1764807188087
26.68372934731891,26.526750453001352,0.49576859806180684,-0.0804704705126486,246.30486485896145,3.9126748647394933,53.24473961160337
26.78240571458623,26.902178551946378,0.5442200167416643,-0.07860480790966899,248.0471295191282,3.5340190007781733,33.28981019461649
26.88108208185355,26.94646691720935,0.5335999579548363,-0.08981117606423564,251.2554480400444,3.290215631909898,15.771662764173
26.97975844912087,26.950862067521324,0.5135665606400582,-0.09016776809670989,253.8621286978145,3.2024212953919426,7.191578142805248
27.078434816388185,26.946920010207087,0.5256897952401371,-0.08875536171779373,254.773498061416,3.35535852322994,10.705567085947187
27.177111183655505,26.94958046006882,0.5337090810609094,-0.07660556695036663,254.55935646102017,3.96866705548166,24.997335148956676
27.27578755092282,27.056749878104483,0.5504582266203041,-0.08158933502764713,256.2199366200309,5.0704035126324625,44.703444158767915
27.37446391819014,27.06923829104155,0.5995205384406224,-0.08927979923449492,259.56280080074936,6.188277622073937,62.42718073391869
27.47314028545746,27.095802617071378,0.6891881593239116,-0.08703615696314804,262.3892876784815,6.810349841046977,71.53009810271391
27.57181665272478,27.172591042720814,0.8138450657903933,-0.10193807714626991,263.4546374879532,6.763283847281592,68.61244840149712
27.6704930199921,27.39376944519247,0.9137567488218477,-0.08886236668215627,263.1292864895594,6.408215538220254,54.74131911611764
27.76916938725942,27.82447285279063,0.9797318153266452,-0.08263105043039051,264.39534205411195,6.249182919704722,35.0835276774557
27.86784575452674,27.887126085355312,0.9880659358050198,-0.09387177130555172,267.58166612285686,6.294186471737627,16.987356408150728
27.96652212179406,27.88942920277889,0.9987390052343568,-0.09321880051818163,270.4700685913278,6.394662433680378,7.106946741053495
28.065198489061377,27.886176537934226,1.0031693189472248,-0.09450408074976059,271.72731687805884,6.561411045209586,9.017503597380934
28.163874856328697,27.872039170446826,1.000732685886037,-0.08438015775797789,271.519840205929,7.114943073669852,22.013894876205594
28.262551223596017,27.995413229861725,1.035933577610531,-0.09875397976957047,272.66976239334866,8.355196745490726,41.32170644790803
28.361227590863336,27.9947763713091,1.0574300043541631,-0.09335590649166696,275.9575308877988,9.808146697814239,59.772950547565486
28.459903958130656,28.005948991445734,1.1116013860760396,-0.09178348281594408,279.04970336337686,10.760749010467109,70.44165038955582
28.558580325397976,28.06360598877513,1.1941920805264825,-0.07149667183735926,280.47845896538286,10.881818364848892,69.30183677230406
28.657256692665296,28.21863694400621,1.3348892123739744,-0.08084998295632995,280.22739938166967,10.518374330157112,56.77681707281132
28.755933059932616,28.708490901845604,1.4487438014782565,-0.08466810471607575,280.9679224324822,10.446530627272132,37.539569367569996
28.854609427199932,28.749965176254197,1.4482999637408633,-0.09716061594746989,284.0438520921918,10.762408819711649,18.78731766345945
28.953285794467252,28.75528795334282,1.459795214100556,-0.10009217730013814,287.1564704488661,11.129468505294026,7.535472055640405
29.051962161734572,28.74925531415801,1.4538498558773807,-0.10241667252444189,288.76841238378336,11.399770865652728,8.00417113568699
29.150638529001892,28.73107864426494,1.4518539434971058,-0.0920106970000867,288.68029193704484,11.847005147580978,19.966519005019837
29.24931489626921,28.852787330768262,1.4545307188918601,-0.1040250368980133,289.3034151154139,13.064887711159832,38.899934302574316
29.34799126353653,28.82403412189761,1.4557987782410025,-0.11351002491339143,292.4173521770899,14.792745455711009,57.748099611914284
29.44666763080385,28.83209108249965,1.4697927637176653,-0.11387777993337128,295.71628329360107,16.12581606384236,69.47912331525735
29.545343998071168,28.869391533951053,1.5470406500626421,-0.12935848029584998,297.51023216123093,16.51392255905874,69.69996386773222
29.644020365338488,28.994479544138255,1.680981249371341,-0.13610687167859767,297.4354311633537,16.146492944165523,58.33049776661506
29.742696732605808,29.434587944283763,1.8625002331928489,-0.12060151142024571,297.6786368219287,16.003544048582167,39.616284670978985
29.841373099873127,29.517759398119168,1.895038369190252,-0.12516045361201092,300.5194362648195,16.502112669214906,20.522005853038756
29.940049467140444,29.50562603184585,1.9006525566563934,-0.1288341284708792,303.7886886767443,17.1630443926964,8.09399720589983
30.038725834407764,29.498600987217138,1.898499094914078,-0.1287006623230001,305.7409740472677,17.63465890707857,6.8384595838699616
30.137402201675084,29.478995026370676,1.9002865881691773,-0.12700981392690058,305.852456679771,18.01702456721557,17.203383999211603
30.236078568942403,29.530053092258587,1.9492547505011628,-0.1200750044280925,306.0199031020238,19.05158300034335,35.36073671930791
30.33475493620972,29.503448147731113,1.9560710280229743,-0.10584971119913256,308.84324177666156,20.92312113842831,54.57513731871173
30.43343130347704,29.492755284071908,1.9879665163231441,-0.10952935374289367,312.2489519855634,22.62685498500576,67.68675747466591
30.53210767074436,29.508343489359937,2.022632725497276,-0.10897876948324953,314.3887134552603,23.370342450219834,69.75578459788174
30.63078403801168,29.615286536844778,2.1089186229232837,-0.11218572779938649,314.556617690381,23.0823696140982,59.98746660950642
30.729460405279,29.95714467678617,2.2868179873203296,-0.1039781303205727,314.4077094489554,22.74084366022673,42.0241307065203
30.82813677254632,30.0965868120747,2.3486578169949364,-0.10508528364617503,316.8744134142529,23.26996283884135,22.595499572952814
30.92681313981364,30.095063463341102,2.3761768928193248,-0.10317091666808575,320.21378819290413,24.185254361532188,8.949751086156542
31.025489507080955,30.07826392878877,2.3892165202364093,-0.10543509010684464,322.47617020746407,24.927339754120652,6.137938120334334
31.124165874348275,30.040262719115677,2.3984884494840175,-0.09699103183955607,322.8541521480028,25.350755056325234,15.184705067370132
31.222842241615595,30.030312101680565,2.409237876759236,-0.09552788146831437,322.6864479688146,26.10673893021882,32.715352578365994
31.321518608882915,30.044020784277965,2.4293186605898938,-0.08784793936097454,325.0720495127439,27.924010618272977,52.20181158131007
31.420194976150235,29.978139726102114,2.42179871501923,-0.06281291500784078,328.52942900024874,29.915180244927978,66.37344847098593
31.518871343417555,30.006722550998077,2.4386260637666872,-0.05237173511562954,330.9685857128017,31.05270867351462,69.94409069725629
31.617547710684875,30.052677498828753,2.5225217108976037,-0.053356596310976834,331.43360390961027,30.965080972442262,61.574858097214204
31.716224077952194,30.308839074665457,2.6699382001250997,-0.05416718004034458,331.02001640886715,30.396002413638513,44.36699515199563
31.81490044521951,30.52482295881298,2.7726230248486363,-0.04337721982255358,333.0239747961645,30.740076743113413,24.742793979869056
31.91357681248683,30.487751285383315,2.794114389243898,-0.04577109664367662,336.32835323616564,31.788687767470787,9.946746714394115
32.012253179754154,30.463449598910817,2.802309685539839,-0.05559958010153888,338.8691265290891,32.80326541330431,5.421914722080457
32.11092954702147,30.43835856254758,2.814844261370876,-0.05351401710421289,339.549825813872,33.37848990171976,12.820094622452732
32.20960591428879,30.364885092737463,2.7992412475074158,-0.04453118823529872,339.18073698952503,33.88925796307652,29.39058199036291
32.30828228155611,30.351759518446407,2.8261091518257437,-0.04565220181084556,341.08547270448224,35.43202932800839,49.006880181892676
32.40695864882343,30.319335406622642,2.8231655478357673,-0.06400088109675217,344.4757889878291,37.544069617218106,64.36140788034835
32.50563501609075,30.313632866778207,2.818059520994591,-0.05566728157404545,347.16906614129823,39.036926695353856,69.6962153014258
32.60431138335806,30.347416454318036,2.863074349439032,-0.044926071722918695,347.9622019351363,39.24789037854913,63.018628106888
32.70298775062538,30.489606393408316,2.973002338437858,-0.04338185983038961,347.4273472956754,38.557429135236994,46.81350819430574
32.8016641178927,30.730507699061263,3.1151066033409403,-0.038628886716482326,348.9098455407912,38.52514692105966,27.147278011790277
32.900340485160015,30.709760934665734,3.1328209738400328,-0.03688747216132643,352.1333324600297,39.51551920604261,11.344306343150151
32.99901685242734,30.690727660806136,3.1305434862430235,-0.041956620312339286,354.90063104966697,40.72380988298814,5.270219078733342
33.097693219694655,30.652884802030627,3.129133834504606,-0.042893153800606,355.8956686834427,41.51580004023127,11.142955204249013
33.19636958696198,30.55216269398853,3.1291767302191573,-0.04769653223093807,355.4709809607044,41.92461772844143,26.76731718318789
33.295045954229295,30.53721712971851,3.1154821926832468,-0.04379532176087698,356.81429388510975,43.04861722658048,46.33161925941211
33.39372232149662,30.479625353818637,3.0740178318910187,-0.06725036972390974,360.09503366460007,45.07025339232232,62.57938014343348
33.492398688763934,30.446428320956432,3.0814973844214046,-0.07472736325433957,363.0215610258238,46.80781079116711,69.42549753515942
33.59107505603126,30.480691583621347,3.1076422157821444,-0.08181319228321109,364.15536418477,47.35358248405957,64.3118330121275
33.689751423298574,30.53941633909338,3.1868627247517156,-0.07659777083331054,363.6463899844677,46.70786433561283,49.13150150152126
33.78842779056589,30.89149256482925,3.309591002331865,-0.0633746840827841,364.55710394400427,46.2397884528447,29.53365064973115
33.887104157833214,30.85536770521142,3.3301523097919077,-0.06621355234110128,367.6461260976427,46.97764037754867,12.792728228492743
33.98578052510053,30.83001067068899,3.3363811888392667,-0.07328462344330502,370.6009572113934,48.25620572271758,5.105135254418744
34.084456892367854,30.804759361437718,3.331888639934722,-0.07163909536997594,371.93288958438416,49.26808634663504,9.307592950684919
34.18313325963517,30.683778193001416,3.3254326064861726,-0.0629187732710889,371.59636585631824,49.72610256100259,23.83789783318653
34.28180962690249,30.75297892980201,3.3423417662225785,-0.05688490622346299,372.368947534963,50.4300725510537,43.302426978778065
34.38048599416981,30.596829335760976,3.3031470820836244,-0.06072269205577951,375.4808064201828,52.173611496734495,60.479448094578274
34.479162361437126,30.57627171182889,3.2845168203958757,-0.053487055091868976,378.5820576723751,54.01443433272939,68.93680391173791
34.57783872870445,30.597930638824174,3.291562868168642,-0.04884429125167207,380.052352477055,54.873141900601134,65.48961261602636
34.676515095971766,30.63247581347194,3.317388907186333,-0.06223735777791955,379.69539366295214,54.41266294416366,51.42228833242279
34.77519146323909,31.033824061859583,3.3896871237063375,-0.054426719882981714,380.05266332468653,53.59695628145118,31.981273529388766
34.873867830506406,30.97021345037159,3.412547603662046,-0.06110493934303848,382.8853982960161,53.926474169085104,14.401488973839209
34.97254419777373,30.952765777035975,3.417104097271554,-0.061678803147359566,385.9883270184146,55.124918962269824,5.236325460176659
35.071220565041045,30.92732785369123,3.4122027354729365,-0.05367740148275873,387.6513111610318,56.30943040953932,7.891115238771595
35.16989693230836,30.869567434394526,3.4137415395303043,-0.06350860961939633,387.49658525318813,56.921720046321134,21.35910519223326
35.268573299575685,30.918660413529928,3.3657860726733286,-0.06192074613878506,387.7535237651742,57.34777860893154,40.6309079345117
35.367249666843,30.805903466929013,3.3333309315617625,-0.06454592202976485,390.56041003346934,58.69082578656117,58.5309714511418
35.465926034110325,30.764554353280506,3.305741455300827,-0.04915637319902986,393.7855957083439,60.48951513778013,68.34252705538387
35.56460240137764,30.765117423088835,3.305985209826232,-0.057841174077899175,395.58234496542894,61.598976743304746,66.38669529408546
35.663278768644965,30.839943468227144,3.3001319456388516,-0.04531865958013759,395.4376052009817,61.405389922695825,53.387158055133625
35.76195513591228,31.130819165549767,3.370517110690403,-0.05056360070535629,395.3356354301824,60.43067102709087,34.197869137356584
35.860631503179604,31.12045524311886,3.392629486800217,-0.059885876788791,397.826714401656,60.297250861776405,15.97345274951258
35.95930787044692,31.0942130536965,3.3810415696320417,-0.06338320037401646,400.97477874402074,61.305041976035795,5.468994836759484
36.05798423771424,31.08146393773775,3.363037416959079,-0.06827799224879223,402.9240745367411,62.5942845234937,6.569756017667589
36.15666060498156,31.049713752105653,3.357742794746104,-0.07539705054553715,402.98461250150575,63.40676564944733,18.863544068449432
36.25533697224888,31.046190264271495,3.3225746253284245,-0.0660168348652397,402.84635137577726,63.73246998637201,37.78541616095798
36.3540133395162,30.922177872650686,3.2356828491432528,-0.09040456686655754,405.2604652021979,64.6595175488643,56.297073666885275
36.45268970678352,30.896336473910093,3.210389612654745,-0.08511962905274494,408.4800202807161,66.3127825859537,67.499341850314
36.55136607405084,30.873994612259047,3.2105809090092636,-0.08068093020379064,410.57000216386297,67.60729378480188,67.19510220843438
36.650042441318156,30.936196518921278,3.2135383383411744,-0.06835558895820426,410.6780547558758,67.70986035611007,55.50158281266529
36.74871880858547,31.182447411634154,3.227872049838751,-0.06149416961249767,410.243420521163,66.73957822433162,36.78765451054485
36.847395175852796,31.231932770143867,3.2323632360426604,-0.057404313325744166,412.2573952655317,66.1625110138353,18.03004125889544
36.94607154312011,31.225927684916357,3.232571630342261,-0.06640291611521637,415.3770462151504,66.87294265209569,6.20940754457546
37.044747910387436,31.209188313855687,3.2337269880101474,-0.06015008440756709,417.5601848722947,68.19184629753744,5.720776558271333
37.14342427765475,31.159312017191645,3.2311897586607667,-0.05902056136230515,417.89709225915567,69.20958958836941,16.724791135026837
37.24210064492207,31.1394285527509,3.2091941235731722,-0.07169704721528934,417.4812224799077,69.58067693134947,35.12064999277728
37.340777012189385,31.11057458648791,3.1166323386519683,-0.07344880468386931,419.3921713616393,70.14117935075564,54.07047235372323
37.4394533794567,31.015205811885075,3.066689200465088,-0.06534364311790668,422.55807590579525,71.54208575275297,66.50781993971316
37.538129746724024,31.043765955814596,3.041413887001318,-0.05824168928229615,424.85937243802,72.93597276869652,67.78127240985769
37.63680611399134,31.038629566928662,3.0369062484758484,-0.07005625619808828,425.26022176926716,73.3313740506827,57.40970322299405
37.735482481258664,31.228278628576824,3.0519561973888627,-0.06017320023664612,424.6238515280329,72.50182768984185,39.26252154272933
37.83415884852598,31.36864892752355,3.063889926619877,-0.05334332932733159,426.1602037125735,71.57237194107421,20.09304773233836
37.932835215793304,31.328605346218733,3.0646884147472844,-0.049250522714070134,429.12936735522965,71.91373712938967,7.03817747109723
38.03151158306062,31.314530802930072,3.0765675052582053,-0.043084824004565696,431.5179072125658,73.17512709237313,4.924561028339518
38.13018795032794,31.289507108528813,3.0514564997654503,-0.056140096720877615,432.1379906699966,74.37905815162267,14.510294386848914
38.22886431759526,31.21333266547861,3.0108189055926413,-0.060051751263527,431.5905285191571,74.89292468245843,32.23065915169924
38.327540684862576,31.195462411216425,2.9058345522757687,-0.06392532338696481,433.0247879969137,75.18710439563847,51.52703694516509
38.4262170521299,31.161213279908683,2.8586629446844642,-0.05625593918169237,436.0142828039559,76.27053078550702,65.22155371565906
38.524893419397216,31.132279221108845,2.823701916580676,-0.07537437746573611,438.48788882761875,77.6675453851744,68.1931747107562
38.62356978666454,31.17217741213698,2.7987285223499696,-0.08398232147576858,439.1902493074127,78.3262873381455,59.327898938784266
38.722246153931856,31.240001780841848,2.806115658218687,-0.0918527458339751,438.5063307287138,77.72266176813906,41.94198338475345
38.82092252119918,31.44160015298593,2.7778075488288105,-0.09382569717887082,439.52101017086227,76.5747286409083,22.52718146487398
38.919598888466496,31.446275837176767,2.7804801700650654,-0.08797912700819581,442.3229905243216,76.496294610346,8.309526299206462
39.01827525573381,31.441900696374628,2.776643291408454,-0.09269832363012619,444.8414361696914,77.59943620796689,4.571478478439631
39.116951623001135,31.41051668584074,2.764169742673373,-0.08348606435702186,445.73949290684004,78.93992345625664,12.695909597238241
39.21562799026845,31.319319276557085,2.7399387400745217,-0.07531078307046317,445.2112516238168,79.65684333355678,29.645570121982384
39.314304357535775,31.30165915574405,2.688286612517034,-0.08759302312183444,446.1019593636802,79.8122739185314,49.10877222977094
39.41298072480309,31.250134141947488,2.6082723022895578,-0.0833131331176287,448.9186828315378,80.54843111773222,63.83950743966765
39.511657092070415,31.22368393694167,2.5580392823747937,-0.0775907446701505,451.5508949009258,81.84990360823012,68.33184461301504
39.61033345933773,31.243295839974234,2.5441619628294334,-0.08786034412284054,452.54268197100816,82.71335376239975,60.903286378375235
39.70900982660505,31.28492869138458,2.5605078161694057,-0.0800402196969135,451.9430624890315,82.38474952997085,44.339298285145404
39.80768619387237,31.570803511167895,2.5649730391953383,-0.09076899405126118,452.41504200032057,81.16055228419584,24.795931888810767
39.90636256113969,31.578646380798517,2.540160516128745,-0.08760667804035897,454.99937318980716,80.65149579292803,9.538069161135043
40.00503892840701,31.570065613880452,2.5347427524633845,-0.09631714763611152,457.6228842581898,81.49168766058924,4.20233896719132
40.10371529567433,31.552247543587427,2.535910563765218,-0.09617380397662284,458.8060323701939,82.89206578544379,10.754663185483507
40.20239166294165,31.45440289776647,2.5367475821951313,-0.09436775155722738,458.40496977380803,83.8326176447367,26.783034980701938
40.30106803020897,31.514184431466006,2.467038823260549,-0.10278038994482933,458.7990362722393,83.99068105750837,46.328780695424534
40.39974439747628,31.40775768225873,2.385691106390081,-0.10788134003991073,461.3739442361092,84.38801845778978,62.13881434690914
40.49842076474361,31.390302707061515,2.33865689113176,-0.11267877698205471,464.07910188443066,85.4890745438258,68.30094395062125
40.59709713201092,31.411945219786062,2.3105994820491924,-0.10706535670238315,465.34615919351995,86.47516179421497,62.51202318232493
40.695773499278246,31.403161390845916,2.2984452109591675,-0.10660639370199837,464.9165188975549,86.43036987597095,46.93272651004001
40.79444986654556,31.706809901194053,2.28489486812568,-0.12078960072029676,464.9548416560525,85.26607511483292,27.364059348985275
40.893126233812886,31.677072309479648,2.292277143214314,-0.11130452906341994,467.2284443969568,84.37655358175267,11.090285667370159
40.9918026010802,31.67890454999321,2.2923791460018794,-0.12098505126579359,469.9127302800399,84.86309894325957,4.1661818995498745
41.090478968347526,31.664209259960344,2.28174718624374,-0.11380161840522236,471.3525493480025,86.22798985072319,9.161153933554427
41.18915533561484,31.60749676850216,2.2594791584242664,-0.11712639908247205,471.1353318799755,87.37892797197271,24.195816935668542
41.28783170288216,31.65022574946678,2.2249083234476217,-0.10509897486353563,471.14817324003764,87.65954510636308,43.70533939475015
41.38650807014948,31.54148823032448,2.140799837718074,-0.09687892338165165,473.37294457230587,87.77801832208016,60.414963948298976
41.4851844374168,31.51913487323153,2.071967774561389,-0.09155588260591786,476.1401296748713,88.59550272006382,68.09018264922746
41.58386080468412,31.5045271768104,2.0294744450958633,-0.09326250517931987,477.6793593535504,89.6020474719234,63.85833281988013
41.68253717195144,31.561952632449852,1.99289851396235,-0.09435262667705673,477.4575942168407,89.82165744822956,49.28889202147265
41.78121353921876,31.78276631384561,1.967142862117555,-0.08146140707081181,477.1590907368638,88.83500546732112,29.81862171155691
41.87988990648608,31.79658742853519,1.9647508036856278,-0.08403020083614646,479.0959421215806,87.65924487210734,12.685600371215699
41.978566273753394,31.794683509404667,1.958504787992371,-0.0844438552849871,481.7989307450912,87.73447398621781,4.254747057364863
42.07724264102072,31.787205601215078,1.9604685455834365,-0.07726259624962314,483.4761625847295,88.95917151046808,7.649299150398507
42.175919008288034,31.751543591690908,1.9378074211132292,-0.07075342671010679,483.4640340353858,90.27050182752066,21.616438059631104
42.27459537555536,31.737896171311846,1.8995423247013965,-0.08582872375236132,483.17914559424224,90.75277514907577,40.974601859904645
42.37327174282267,31.638192327352495,1.8437164160908108,-0.08417008009695817,485.0781056185717,90.70897558187617,58.52233748152691
42.47194811009,31.59710752365764,1.7717519768936694,-0.0772238042009328,487.83345990544746,91.20468476930056,67.71562721142675
42.57062447735731,31.615682546473927,1.7121466213086176,-0.09959096454950231,489.61864894376305,92.12808907893614,65.11470996301787
42.66930084462463,31.681084336111876,1.6902814048587516,-0.10601877846332557,489.6171020823502,92.55174281704932,51.693336181173365
42.76797721189195,31.843107201158627,1.67326444429563,-0.09197648830696091,489.07358899541913,91.80298048692327,32.47197186317625
42.86665357915927,31.89663300000159,1.680723008481868,-0.09238415164132392,490.6329363287847,90.47451511690933,14.604833430035944
42.96532994642659,31.9074924564463,1.6844943109817396,-0.08518615999733545,493.3009974762085,90.1232886538832,4.7469887995119375
43.0640063136939,31.900394842314686,1.6789615052526472,-0.08639325814219329,495.20541965585073,91.10297390929301,6.555419428026226
43.162682680961225,31.863955297246925,1.6775044857575951,-0.07732918833829563,495.4301119814442,92.50096524585344,19.33709740242005
43.26135904822854,31.849927761059792,1.6266561933466024,-0.08418240299582422,494.94325374015267,93.21867096474897,38.329526524553266
43.36003541549586,31.770445377409214,1.5456693609236525,-0.0671583708118601,496.43992452808095,93.13562772159878,56.45874532775273
43.45871178276318,31.740080741682345,1.473824795709157,-0.07468398400540285,499.17671715005616,93.31726040667107,66.97545091008122
43.5573881500305,31.74980116185908,1.423413882808257,-0.07340423759575505,501.16771909750474,94.06439879684649,65.94982684790753
43.65606451729782,31.744958192592954,1.3788273864630036,-0.06739084320147246,501.4336348983871,94.61643067599283,53.77459492387172
43.75474088456514,31.91992147031934,1.3354814987794723,-0.07478459673378032,500.7395693760656,94.13255776430994,34.97580415703392
43.85341725183246,32.03498184282094,1.3162389686171525,-0.07808852734118846,501.8987841149111,92.78405243988652,16.566208613692563
43.95209361909978,32.02964766334878,1.311727156490601,-0.07691806101508483,504.4895471664335,92.03882537180128,5.377214718899035
44.0507699863671,32.03371192525762,1.3207558495504488,-0.0773023674937526,506.58512407990816,92.6852756493838,5.565904811104186
44.14944635363442,32.01559753986361,1.3099565852017838,-0.07332543296151847,507.06799891053157,94.07875942776381,17.049373481903086
44.24812272090173,31.99530577869981,1.2896097456062694,-0.08156826267058821,506.48242378021774,95.02790393432385,35.57419168221872
44.34679908816906,31.95851889378738,1.2607143487053325,-0.07453582031140882,507.58199721675606,95.02006966848455,54.25013593847931
44.44547545543637,31.91853315276995,1.1779946656420597,-0.07640717619971694,510.19000638710475,94.9408123228699,66.12941088523706
44.5441518227037,31.891978001458856,1.1320664019097217,-0.07637705195951504,512.3798774717633,95.43759333086227,66.76826131733786
44.64282818997101,31.95208704666966,1.0717007584816165,-0.06529917963805357,512.9198561203506,96.02435724287275,55.925797021729345
44.741504557238336,32.06116265094772,1.067862659252925,-0.07813191691020224,512.1919799626068,95.79304135516921,37.65438700242127
44.84018092450565,32.204702919803786,1.0532730714137604,-0.07051972252524247,512.92428899918,94.53754244502544,18.755206863975726
44.93885729177297,32.23045735312348,1.049496175919846,-0.06709097448952292,515.3730753776933,93.48218561132306,6.266981291290746
45.03753365904029,32.23113051903337,1.0655374069816261,-0.06354326045667037,517.6140028081013,93.73682749102719,4.813769926576505
45.13621002630761,32.22813227309108,1.073152279670636,-0.05062155432876352,518.3641164576244,95.02038986703488,14.932898289113973
45.23488639357493,32.204199207736494,1.0679767233691948,-0.06184225909254961,517.7972828081716,96.15871020444266,32.867931395818935
45.33356276084225,32.16052834210315,0.9909349857508214,-0.054561275020218486,518.4463301912632,96.31983594571756,51.95120251130795
45.43223912810957,32.13779883958218,0.9279226054519936,-0.05312182673550705,520.9133328585783,96.06200618491131,65.08786228096287
45.53091549537689,32.15054844603235,0.8579336939359085,-0.059210027858395214,523.2438639500499,96.27022927180677,67.36341839779254
45.629591862644205,32.16381887031373,0.802867416195892,-0.05849065472486311,524.0514385867473,96.79632346369227,57.92545336519794
45.72826822991153,32.25120210544304,0.7830710694200019,-0.0593240921957843,523.394749317707,96.76933600613621,40.29599801385494
45.826944597178844,32.42446073375174,0.7511042119017836,-0.05867964169309909,523.6851970401598,95.68619981894886,21.037555124940273
45.92562096444617,32.45508384063001,0.7420357169079941,-0.051391566460443946,525.949307758473,94.42081270559368,7.346875871642543
46.024297331713484,32.46135291742371,0.7292556376458308,-0.054621110644622856,528.3189995361306,94.27014012611713,4.335405245198295
46.12297369898081,32.46505354152333,0.7364076182374582,-0.05330447795960218,529.3310013456522,95.34355820615806,13.098626888584665
46.221650066248124,32.442691837292756,0.7298635680591804,-0.0412894067490639,528.8623492401567,96.60982468351773,30.368335943609154
46.32032643351545,32.44849952584037,0.6910257705106276,-0.037410963440051265,529.1017463308852,96.98856038248822,49.74466534551459
46.41900280078276,32.42582253140009,0.6319219313703525,-0.03382374132391838,531.3614244964612,96.66100131484876,64.00978850086275
46.51767916805008,32.42088034143935,0.539514803975319,-0.03722560811554551,533.7947433397944,96.58332875191114,67.84265195458507
46.6163555353174,32.44158886393595,0.5027417032354543,-0.05024250534711725,534.8764233798549,96.96102296141811,59.828131361347296
46.71503190258472,32.49974378877041,0.48632969863547826,-0.035486474351636266,534.3560832861764,97.07572779794866,42.96833217274957
46.81370826985204,32.70695463155803,0.4398373070198129,-0.047741051272078845,534.2782009978807,96.20714805997977,23.526261316356578
46.91238463711936,32.736745582807764,0.4309060132208613,-0.0453432087995564,536.3107326370995,94.85037944107833,8.723522728808284
47.01106100438668,32.746156047383955,0.42192107358438646,-0.044120515977926544,538.763209166628,94.32120193292324,4.069276591488455
47.109737371654,32.76137184781666,0.43450346674057805,-0.04464851668175876,540.0309993146528,95.10909170485236,11.312301805017382
47.208413738921315,32.75160824535883,0.4224756607562479,-0.04661532053282825,539.7173212214575,96.42034292559701,27.73506905187825
47.30709010618864,32.76488573503118,0.4113180221402364,-0.05474259702263642,539.6102571842572,97.02861563807281,47.22915055095678
47.405766473455955,32.7161964405299,0.36239395315092343,-0.06110943947982225,541.6047560238732,96.73490756947893,62.51792790411221
47.50444284072328,32.69422845001284,0.2815897466714718,-0.06081029730890575,544.1238887584803,96.41866640082341,67.91065109077614
47.603119207990595,32.711847143364494,0.2238499508248238,-0.051505359964094194,545.4705437384682,96.58529059312025,61.3995198381393
47.70179557525792,32.79262350506145,0.17055147913082996,-0.056470373673488845,545.1347674577037,96.76518912345114,45.41233798969343
47.800471942525235,32.99187206587031,0.13117124925956025,-0.060004941058157735,544.7447703785167,96.11681429485115,25.909610295555627
47.89914830979255,33.055017361979225,0.11433400840756808,-0.0729000423242714,546.4814788832433,94.7598419810261,10.166019458859845
47.997824677059874,33.06526971708951,0.12775518285984622,-0.0714745325096582,548.9810775511478,93.91396135941962,4.0093505962679075
48.09650104432719,33.07422991754242,0.13037234998657068,-0.06876210716103888,550.496889323379,94.36465726704436,9.714028008667126
48.195177411594514,33.08938746325984,0.12805320578225352,-0.0613260272468638,550.3804605375849,95.63695643354231,25.171422494885746
48.29385377886183,33.07373167330493,0.09179036347115424,-0.06635495750356539,549.9963780161092,96.46679210554332,44.660989654263275
48.392530146129154,33.02397714297953,0.05776830306209585,-0.07317637606618727,551.7124660104928,96.28845741034579,60.9265717278543
48.49120651339647,32.998428562377036,0.004729792828988935,-0.06641271893790053,554.274766518739,95.79476841785706,67.8953183972379
48.589882880663794,33.01906068849218,-0.046604278656051594,-0.057021762747289415,555.8736701448287,95.7108946848026,62.95839287089029
48.68855924793111,33.087121928608234,-0.11524140511264662,-0.04739734124751646,555.7520836208278,95.86877762997645,47.9563293339379
48.787235615198426,33.24032194963106,-0.12883378181453417,-0.061793622504312806,555.1203904036918,95.42883353651614,28.498091481037676
48.88591198246574,33.32736306735337,-0.12526332546620506,-0.0497919129929903,556.5339361617931,94.16304467904473,11.834105777256404
48.98458834973306,33.344480671215365,-0.12324938695401863,-0.049498831201761455,559.0226204439595,93.07716657117193,4.1659492197367625
49.08326471700038,33.34921691827009,-0.11414435034905775,-0.05138525167819464,560.7673000611125,93.1606997586881,8.342693602688412
49.1819410842677,33.36421468482026,-0.11556105868163932,-0.05106172969045716,560.8730369586289,94.29060093271033,22.806390021416
49.28061745153502,33.34236168975934,-0.1531013984436912,-0.049686475267477805,560.3064740981918,95.30095844121232,42.173973556548994
49.37929381880234,33.2684349665142,-0.18627135143383577,-0.048393489852881805,561.6771302130601,95.30351808192282,59.25061638487431
49.477970186069655,33.26902337248908,-0.2328580323711097,-0.0654450912219695,564.2372255315994,94.72355576672702,67.68574089492577
49.57664655333698,33.26279403315993,-0.29112140734685715,-0.06973301843009255,566.0745305648773,94.38867979136784,64.34795719898575
49.675322920604295,33.31584397677041,-0.333663518735155,-0.07075623295451546,566.2027753722142,94.44077051003738,50.48237866839963
49.77399928787162,33.45810903972395,-0.39872447555886,-0.056097783708349544,565.4210745789097,94.16301021603023,31.245351501096735
49.872675655138934,33.55808758268874,-0.3836886924007525,-0.061347387807169494,566.4620964795647,93.04303420155526,13.792454957352067
49.97135202240626,33.579243505054826,-0.3958575684089815,-0.07374152499868075,568.9171794067539,91.81527806985778,4.625975617187958

